Effects of Dark Matter on $f$-mode oscillations of Neutron Stars

The effect of dark matter (DM) on $f$-mode oscillations in DM admixed neutron stars (NSs) is investigated in a comprehensive analysis with particular attention to the role of the nuclear equation of state. Hadronic matter is modeled by the relativistic mean field model and the DM model is based on the neutron decay anomaly. The non-radial $f$-mode oscillations for such DM admixed NS are studied in a full general relativistic framework. We investigate the impact of DM, DM self-interaction, and DM fraction on the $f$-mode characteristics. We derive relations encoding the effect of DM on $f$-mode parameters. We then perform a systematic study by varying all the model parameters within their known uncertainty range and obtain a universal relation for the DM fraction based on the total mass of the star and DM self-interaction strength. We also perform a correlation study among model parameters, NS observables, in particular, $f$-mode parameters. Finally, we check the $f$-mode universal relations (URs) for the case of DM admixed NSs and demonstrate the existence of a degeneracy between purely hadronic NSs and DM admixed NSs.

==> anc/Fig1/Fig1_g100.out <==
# \epsilon(Mev/fm^3)    P(MeV/fm^3)
3.825633400000000250e+01 1.218820000000000042e-01
3.967792200000000236e+01 1.313779999999999948e-01
4.109985600000000261e+01 1.412700000000000067e-01
4.252213799999999821e+01 1.515559999999999963e-01
4.394476900000000086e+01 1.622339999999999893e-01
4.536775099999999838e+01 1.733030000000000126e-01
4.679108599999999996e+01 1.847610000000000086e-01
4.821477300000000099e+01 1.966080000000000050e-01
4.963881400000000355e+01 2.088419999999999999e-01
5.106321100000000257e+01 2.214639999999999942e-01
5.248796300000000059e+01 2.344739999999999880e-01
5.391307199999999966e+01 2.478720000000000090e-01
5.533853899999999726e+01 2.616609999999999769e-01
5.676436499999999796e+01 2.758410000000000029e-01
5.819055000000000177e+01 2.904169999999999807e-01
5.961709499999999906e+01 3.053910000000000236e-01
6.104400199999999899e+01 3.207670000000000243e-01
6.247127100000000155e+01 3.365509999999999891e-01
6.389890299999999712e+01 3.527480000000000060e-01
6.532689999999999486e+01 3.693649999999999989e-01
6.675526299999999935e+01 3.864079999999999737e-01
6.818399300000000096e+01 4.038860000000000228e-01
6.961309199999999464e+01 4.218069999999999875e-01
7.104256100000000629e+01 4.401809999999999889e-01
7.247240200000000243e+01 4.590190000000000103e-01
7.390261700000000644e+01 4.783299999999999774e-01
7.533320899999999654e+01 4.981280000000000152e-01
7.676417800000000113e+01 5.184239999999999959e-01
7.819552799999999593e+01 5.392320000000000446e-01
7.962726100000000429e+01 5.605649999999999800e-01
8.105938000000000443e+01 5.824399999999999578e-01
8.249188700000000551e+01 6.048700000000000188e-01
8.392478599999999744e+01 6.278730000000000144e-01
8.535808000000000106e+01 6.514640000000000430e-01
8.679177199999999459e+01 6.756630000000000136e-01
8.822586599999999635e+01 7.004850000000000243e-01
8.966036599999999623e+01 7.259510000000000129e-01
9.109527500000000089e+01 7.520790000000000530e-01
9.253059700000000021e+01 7.788899999999999713e-01
9.396633699999999578e+01 8.064040000000000097e-01
9.540250000000000341e+01 8.346419999999999950e-01
9.683908900000000131e+01 8.636260000000000048e-01
9.827611100000000022e+01 8.933780000000000054e-01
9.971356900000000678e+01 9.239190000000000458e-01
1.011514690000000058e+02 9.552749999999999853e-01
1.025898169999999965e+02 9.874680000000000124e-01
1.040286179999999945e+02 1.020521000000000011e+00
1.054678779999999989e+02 1.054461000000000093e+00
1.069076019999999971e+02 1.089310999999999918e+00
1.083477969999999999e+02 1.125096000000000096e+00
1.097884700000000038e+02 1.161844000000000099e+00
1.112296259999999961e+02 1.199578000000000033e+00
1.126712720000000019e+02 1.238326999999999956e+00
1.141134150000000034e+02 1.277924999999999978e+00
1.155560559999999981e+02 1.318068000000000017e+00
1.169991969999999952e+02 1.359037999999999968e+00
1.184428439999999938e+02 1.400940000000000074e+00
1.198870009999999979e+02 1.443839000000000095e+00
1.213316750000000042e+02 1.487789999999999946e+00
1.227768729999999948e+02 1.532839000000000063e+00
1.242226009999999974e+02 1.579028000000000098e+00
1.256688670000000059e+02 1.626397000000000093e+00
1.271156780000000026e+02 1.674983000000000111e+00
1.285630419999999958e+02 1.724823999999999913e+00
1.300109669999999937e+02 1.775954000000000033e+00
1.314594600000000071e+02 1.828408999999999951e+00
1.329085320000000081e+02 1.882222000000000062e+00
1.343581890000000101e+02 1.937429000000000068e+00
1.358084409999999878e+02 1.994061000000000083e+00
1.372592970000000037e+02 2.052151999999999976e+00
1.387107660000000067e+02 2.111734000000000222e+00
1.401628570000000025e+02 2.172841000000000022e+00
1.416155799999999942e+02 2.235504999999999853e+00
1.430689429999999902e+02 2.299758000000000191e+00
1.445229569999999910e+02 2.365631000000000039e+00
1.459776310000000024e+02 2.433158000000000154e+00
1.474329759999999965e+02 2.502368999999999843e+00
1.488890000000000100e+02 2.573296000000000028e+00
1.503457160000000101e+02 2.645970999999999851e+00
1.518031310000000076e+02 2.720425999999999789e+00
1.532612579999999980e+02 2.796691000000000038e+00
1.547201059999999870e+02 2.874798000000000187e+00
1.561796850000000063e+02 2.954778000000000127e+00
1.576400079999999946e+02 3.036662000000000194e+00
1.591010829999999885e+02 3.120481999999999978e+00
1.605629219999999862e+02 3.206266999999999978e+00
1.620255370000000141e+02 3.294049999999999923e+00
1.634889359999999954e+02 3.383861000000000008e+00
1.649531330000000082e+02 3.475731000000000126e+00
1.664181379999999990e+02 3.569690000000000030e+00
1.678839609999999993e+02 3.665769000000000055e+00
1.693506160000000023e+02 3.763999000000000095e+00
1.708181109999999876e+02 3.864409000000000205e+00
1.722864600000000053e+02 3.967030999999999974e+00
1.737556730000000016e+02 4.071895999999999738e+00
1.752257630000000006e+02 4.179032000000000302e+00
1.766967390000000080e+02 4.288471000000000366e+00
1.781686149999999884e+02 4.400242999999999682e+00
1.796414019999999994e+02 4.514377999999999780e+00
1.811151120000000105e+02 4.630906000000000411e+00
1.825897559999999942e+02 4.749857000000000440e+00
1.840653460000000052e+02 4.871260999999999619e+00
1.855418940000000134e+02 4.995148999999999617e+00
1.870194129999999859e+02 5.121550000000000047e+00
1.884979130000000112e+02 5.250493999999999772e+00
1.899774069999999995e+02 5.382011000000000323e+00
1.914579080000000033e+02 5.516131999999999813e+00
1.929394269999999949e+02 5.652885000000000382e+00
1.944219769999999983e+02 5.792301000000000144e+00
1.959055690000000141e+02 5.934408999999999601e+00
1.973902160000000094e+02 6.079239000000000281e+00
1.988759300000000110e+02 6.226822000000000301e+00
2.003627229999999884e+02 6.377186000000000021e+00
2.018506089999999915e+02 6.530361000000000082e+00
2.033395989999999927e+02 6.686378000000000377e+00
2.048297049999999899e+02 6.845265000000000377e+00
2.063209400000000073e+02 7.007051999999999836e+00
2.078133170000000121e+02 7.171770000000000422e+00
2.093068480000000022e+02 7.339446999999999832e+00
2.108015460000000019e+02 7.510112999999999595e+00
2.122974230000000091e+02 7.683798999999999602e+00
2.137944919999999911e+02 7.860532000000000075e+00
2.152927660000000003e+02 8.040343999999999269e+00
2.167922560000000090e+02 8.223262999999999323e+00
2.182929770000000076e+02 8.409319999999999240e+00
2.197949399999999969e+02 8.598542999999999381e+00
2.212981589999999983e+02 8.790962000000000387e+00
2.228026450000000125e+02 8.986608000000000374e+00
2.243084130000000016e+02 9.185508000000000450e+00
2.258154739999999947e+02 9.387693999999999761e+00
2.273238420000000133e+02 9.593192999999999415e+00
2.288335299999999961e+02 9.802037000000000333e+00
2.303445499999999981e+02 1.001425399999999932e+01
2.318569160000000124e+02 1.022987400000000058e+01
2.333706390000000113e+02 1.044892600000000016e+01
2.348857340000000136e+02 1.067143899999999945e+01
2.364022139999999865e+02 1.089744400000000013e+01
2.379200899999999876e+02 1.112696900000000078e+01
2.394393770000000075e+02 1.136004400000000025e+01
2.409600880000000132e+02 1.159669899999999920e+01
2.424822340000000054e+02 1.183696100000000051e+01
2.440058310000000006e+02 1.208086199999999977e+01
2.455308899999999994e+02 1.232843000000000089e+01
2.470574249999999950e+02 1.257969300000000068e+01
2.485854490000000112e+02 1.283468300000000006e+01
2.501149749999999869e+02 1.309342599999999912e+01
2.516460160000000030e+02 1.335595299999999952e+01
2.531785859999999957e+02 1.362229300000000087e+01
2.547126969999999915e+02 1.389247300000000074e+01
2.562483629999999835e+02 1.416652400000000078e+01
2.577855979999999931e+02 1.444447500000000062e+01
2.593244139999999902e+02 1.472635200000000033e+01
2.608648239999999987e+02 1.501218599999999981e+01
2.624068429999999807e+02 1.530200499999999941e+01
2.639504830000000197e+02 1.559583699999999951e+01
2.654957570000000260e+02 1.589371099999999970e+01
2.670426790000000210e+02 1.619565400000000110e+01
2.685912619999999720e+02 1.650169500000000156e+01
2.701415200000000141e+02 1.681186200000000142e+01
2.716934660000000008e+02 1.712618200000000002e+01
2.732471120000000155e+02 1.744468399999999875e+01
2.748024730000000204e+02 1.776739500000000049e+01
2.763595619999999826e+02 1.809434100000000001e+01
2.779183919999999830e+02 1.842555199999999971e+01
2.794789759999999887e+02 1.876105199999999940e+01
2.810413290000000188e+02 1.910087100000000149e+01
2.826054619999999886e+02 1.944503299999999868e+01
2.841713899999999740e+02 1.979356599999999844e+01
2.857391259999999988e+02 2.014649599999999907e+01
2.873086829999999736e+02 2.050384899999999888e+01
2.888800739999999792e+02 2.086564999999999870e+01
2.904533139999999776e+02 2.123192699999999888e+01
2.920284149999999954e+02 2.160270300000000177e+01
2.936053899999999999e+02 2.197800499999999957e+01
2.951842530000000124e+02 2.235785699999999920e+01
2.967650170000000003e+02 2.274228400000000150e+01
2.983476959999999849e+02 2.313130999999999915e+01
2.999323029999999903e+02 2.352496000000000009e+01
3.015188499999999863e+02 2.392325800000000058e+01
3.031073519999999917e+02 2.432622599999999835e+01
3.046978209999999763e+02 2.473388800000000032e+01
3.062902710000000184e+02 2.514626799999999918e+01
3.078847160000000258e+02 2.556338799999999978e+01
3.094811670000000277e+02 2.598527100000000090e+01
3.110796379999999886e+02 2.641193799999999925e+01
3.126801429999999868e+02 2.684341099999999969e+01
3.142826949999999897e+02 2.727971199999999996e+01
3.158873070000000212e+02 2.772086099999999931e+01
3.174939909999999941e+02 2.816687999999999903e+01
3.191027609999999868e+02 2.861778899999999837e+01
3.207136300000000233e+02 2.907360800000000012e+01
3.223266110000000140e+02 2.953435500000000147e+01
3.239417159999999853e+02 3.000005200000000016e+01
3.255589600000000132e+02 3.047071599999999947e+01
3.271783540000000130e+02 3.094636600000000115e+01
3.287999120000000062e+02 3.142701999999999884e+01
3.304236460000000193e+02 3.191269499999999937e+01
3.320495690000000195e+02 3.240341000000000093e+01
3.336776950000000284e+02 3.289918099999999868e+01
3.353080350000000180e+02 3.340002400000000193e+01
3.369406020000000126e+02 3.390595600000000331e+01
3.385754099999999767e+02 3.441699200000000047e+01
3.402124699999999962e+02 3.493314699999999817e+01
3.418517949999999814e+02 3.545443699999999865e+01
3.434933970000000159e+02 3.598087499999999750e+01
3.451372900000000072e+02 3.651247599999999949e+01
3.467834859999999821e+02 3.704925300000000021e+01
3.484319960000000265e+02 3.759121900000000238e+01
3.500828339999999912e+02 3.813838799999999907e+01
3.517360110000000191e+02 3.869077000000000055e+01
3.533915390000000230e+02 3.924837899999999991e+01
3.550494320000000243e+02 3.981122500000000031e+01
3.567096999999999980e+02 4.037931999999999988e+01
3.583723560000000248e+02 4.095267299999999722e+01
3.600374130000000150e+02 4.153129599999999755e+01
3.617048810000000003e+02 4.211519700000000199e+01
3.633747730000000047e+02 4.270438599999999951e+01
3.650471000000000004e+02 4.329887200000000291e+01
3.667218750000000114e+02 4.389866299999999910e+01
3.683991080000000125e+02 4.450376599999999883e+01
3.700788120000000276e+02 4.511419099999999816e+01
3.717609990000000266e+02 4.572994299999999868e+01
3.734456789999999842e+02 4.635102899999999693e+01
3.751328639999999837e+02 4.697745499999999907e+01
3.768225649999999973e+02 4.760922800000000166e+01
3.785147939999999949e+02 4.824635200000000168e+01
3.802095620000000054e+02 4.888883299999999821e+01
3.819068800000000010e+02 4.953667599999999993e+01
3.836067590000000109e+02 5.018988399999999928e+01
3.853092100000000073e+02 5.084846100000000035e+01
3.870142440000000192e+02 5.151241000000000270e+01
3.887218730000000164e+02 5.218173600000000079e+01
3.904321049999999786e+02 5.285643900000000173e+01
3.921449539999999843e+02 5.353652400000000000e+01
3.938604280000000131e+02 5.422198999999999813e+01
3.955785389999999779e+02 5.491284100000000024e+01
3.972992970000000241e+02 5.560907600000000173e+01
3.990227130000000102e+02 5.631069699999999756e+01
4.007487960000000271e+02 5.701770499999999942e+01
4.024775569999999902e+02 5.773009799999999814e+01
4.042090069999999855e+02 5.844787800000000288e+01
4.059431549999999902e+02 5.917104199999999992e+01
4.076800119999999765e+02 5.989959100000000092e+01
4.094195869999999786e+02 6.063352400000000131e+01
4.111618900000000281e+02 6.137283699999999698e+01
4.129069309999999859e+02 6.211753099999999961e+01
4.146547199999999975e+02 6.286760100000000051e+01
4.164052669999999807e+02 6.362304699999999968e+01
4.181585799999999722e+02 6.438386400000000265e+01
4.199146690000000035e+02 6.515004999999999313e+01
4.216735449999999901e+02 6.592160199999999293e+01
4.234352150000000279e+02 6.669851599999999792e+01
4.251996899999999755e+02 6.748078700000000651e+01
4.269669779999999832e+02 6.826841299999999535e+01
4.287370880000000284e+02 6.906138699999999631e+01
4.305100299999999720e+02 6.985970600000000275e+01
4.322858130000000187e+02 7.066336499999999887e+01
4.340644439999999804e+02 7.147235799999999983e+01
4.358459339999999997e+02 7.228668000000000404e+01
4.376302900000000022e+02 7.310632599999999570e+01
4.394175220000000195e+02 7.393128900000000669e+01
4.412076369999999770e+02 7.476156400000000701e+01
4.430006440000000225e+02 7.559714300000000264e+01
4.447965510000000222e+02 7.643802200000000369e+01
4.465953680000000077e+02 7.728419200000000444e+01
4.483971010000000206e+02 7.813564800000000332e+01
4.502017589999999814e+02 7.899238200000000631e+01
4.520093499999999835e+02 7.985438700000000267e+01
4.538198820000000069e+02 8.072165599999999586e+01
4.556333629999999744e+02 8.159418100000000607e+01
4.574498009999999795e+02 8.247195399999999665e+01
4.592692030000000045e+02 8.335496799999999951e+01
4.610915759999999750e+02 8.424321399999999471e+01
4.629169299999999794e+02 8.513668499999999995e+01
4.647452700000000050e+02 8.603537300000000698e+01
4.665766039999999748e+02 8.693926799999999844e+01
4.684109399999999823e+02 8.784836300000000620e+01
4.702482850000000099e+02 8.876264799999999866e+01
4.720886459999999829e+02 8.968211599999999351e+01
4.739320299999999975e+02 9.060675700000000177e+01
4.757784439999999790e+02 9.153656200000000354e+01
4.776278960000000211e+02 9.247152300000000480e+01
4.794803909999999973e+02 9.341163000000000238e+01
4.813359370000000013e+02 9.435687400000000480e+01
4.831945400000000177e+02 9.530724499999999466e+01
4.850562080000000265e+02 9.626273500000000638e+01
4.869209460000000149e+02 9.722333500000000583e+01
4.887887610000000222e+02 9.818903299999999490e+01
4.906596599999999739e+02 9.915982200000000546e+01
4.925336490000000254e+02 1.001356909999999942e+02
4.944107339999999908e+02 1.011166309999999982e+02
4.962909210000000257e+02 1.021026310000000024e+02
4.981742169999999987e+02 1.030936829999999986e+02
5.000606280000000083e+02 1.040897769999999980e+02
5.019501589999999851e+02 1.050909019999999998e+02
5.038428170000000250e+02 1.060970489999999984e+02
5.057386079999999993e+02 1.071082069999999931e+02
5.076375360000000114e+02 1.081243680000000040e+02
5.095396089999999845e+02 1.091455200000000048e+02
5.114448310000000220e+02 1.101716540000000037e+02
5.133532089999999926e+02 1.112027599999999978e+02
5.152647470000000567e+02 1.122388289999999955e+02
5.171794519999999693e+02 1.132798489999999987e+02
5.190973289999999452e+02 1.143258110000000016e+02
5.210183819999999741e+02 1.153767050000000012e+02
5.229426180000000386e+02 1.164325209999999942e+02
5.248700410000000147e+02 1.174932479999999941e+02
5.268006570000000011e+02 1.185588769999999954e+02
5.287344709999999850e+02 1.196293979999999948e+02
5.306714879999999539e+02 1.207048010000000033e+02
5.326117130000000088e+02 1.217850750000000062e+02
5.345551500000000260e+02 1.228702109999999976e+02
5.365018049999999903e+02 1.239601990000000029e+02
5.384516830000000027e+02 1.250550290000000047e+02
5.404047870000000557e+02 1.261546900000000022e+02
5.423611240000000180e+02 1.272591730000000041e+02
5.443206969999999956e+02 1.283684680000000071e+02
5.462835109999999759e+02 1.294825659999999914e+02
5.482495709999999463e+02 1.306014549999999872e+02
5.502188810000000103e+02 1.317251269999999863e+02
5.521914460000000417e+02 1.328535709999999881e+02
5.541672690000000330e+02 1.339867779999999868e+02
5.561463549999999714e+02 1.351247390000000053e+02
5.581287089999999580e+02 1.362674419999999884e+02
5.601143349999999828e+02 1.374148800000000108e+02
5.621032360000000381e+02 1.385670409999999890e+02
5.640954169999999976e+02 1.397239170000000001e+02
5.660908819999999650e+02 1.408854980000000126e+02
5.680896350000000439e+02 1.420517739999999947e+02
5.700916799999999967e+02 1.432227369999999951e+02
5.720970210000000407e+02 1.443983749999999873e+02
5.741056610000000546e+02 1.455786809999999889e+02
5.761176050000000259e+02 1.467636449999999968e+02
5.781328559999999470e+02 1.479532580000000053e+02
5.801514180000000351e+02 1.491475090000000137e+02
5.821732950000000528e+02 1.503463910000000112e+02
5.841984889999999950e+02 1.515498939999999948e+02
5.862270059999999603e+02 1.527580089999999871e+02
5.882588479999999436e+02 1.539707260000000133e+02
5.902940190000000484e+02 1.551880370000000084e+02
5.923325210000000425e+02 1.564099329999999952e+02
5.943743600000000242e+02 1.576364049999999963e+02
5.964195379999999886e+02 1.588674440000000061e+02
5.984680570000000444e+02 1.601030419999999879e+02
6.005199229999999488e+02 1.613431889999999953e+02
6.025751370000000406e+02 1.625878769999999918e+02
6.046337039999999661e+02 1.638370970000000000e+02
6.066956249999999500e+02 1.650908410000000117e+02
6.087609049999999797e+02 1.663490999999999929e+02
6.108295460000000503e+02 1.676118659999999920e+02
6.129015520000000379e+02 1.688791300000000035e+02
6.149769250000000511e+02 1.701508839999999907e+02
6.170556679999999687e+02 1.714271200000000022e+02
6.191377850000000080e+02 1.727078290000000038e+02
6.212232780000000503e+02 1.739930029999999874e+02
6.233121499999999742e+02 1.752826349999999991e+02
6.254044030000000021e+02 1.765767150000000072e+02
6.275000410000000102e+02 1.778752369999999985e+02
6.295990669999999909e+02 1.791781909999999982e+02
6.317014830000000529e+02 1.804855699999999956e+02
6.338072909999999638e+02 1.817973670000000084e+02
6.359164950000000545e+02 1.831135730000000024e+02
6.380290959999999814e+02 1.844341809999999953e+02
6.401450979999999618e+02 1.857591830000000073e+02
6.422645039999999881e+02 1.870885719999999992e+02
6.443873139999999466e+02 1.884223389999999938e+02
6.465135330000000522e+02 1.897604780000000062e+02
6.486431629999999586e+02 1.911029800000000023e+02
6.507762050000000045e+02 1.924498389999999972e+02
6.529126619999999548e+02 1.938010480000000086e+02
6.550525380000000268e+02 1.951565980000000025e+02
6.571958329999999933e+02 1.965164829999999938e+02
6.593425499999999602e+02 1.978806950000000029e+02
6.614926920000000337e+02 1.992492279999999880e+02
6.636462599999999838e+02 2.006220739999999978e+02
6.658032580000000280e+02 2.019992259999999931e+02
6.679636860000000524e+02 2.033806779999999890e+02
6.701275480000000471e+02 2.047664220000000057e+02
6.722948450000000093e+02 2.061564510000000041e+02
6.744655800000000454e+02 2.075507599999999968e+02
6.766397540000000390e+02 2.089493410000000040e+02
6.788173699999999826e+02 2.103521869999999865e+02
6.809984289999999874e+02 2.117592919999999879e+02
6.831829340000000457e+02 2.131706489999999974e+02
6.853708860000000413e+02 2.145862520000000018e+02
6.875622879999999668e+02 2.160060939999999903e+02
6.897571410000000469e+02 2.174301690000000065e+02
6.919554470000000492e+02 2.188584700000000112e+02
6.941572089999999662e+02 2.202909919999999886e+02
6.963624270000000251e+02 2.217277269999999874e+02
6.985711039999999912e+02 2.231686709999999891e+02
7.007832419999999729e+02 2.246138160000000141e+02
7.029988419999999678e+02 2.260631559999999922e+02
7.052179059999999708e+02 2.275166859999999929e+02
7.074404359999999770e+02 2.289743990000000053e+02
7.096664329999999836e+02 2.304362889999999879e+02
7.118958999999999833e+02 2.319023510000000101e+02
7.141288369999999759e+02 2.333725790000000018e+02
7.163652469999999539e+02 2.348469670000000065e+02
7.186051300000000310e+02 2.363255090000000109e+02
7.208484899999999698e+02 2.378081999999999994e+02
7.230953260000000000e+02 2.392950329999999894e+02
7.253456410000000005e+02 2.407860029999999938e+02
7.275994369999999662e+02 2.422811049999999966e+02
7.298567140000000109e+02 2.437803340000000105e+02
7.321174750000000131e+02 2.452836819999999989e+02
7.343817199999999730e+02 2.467911459999999977e+02
7.366494509999999991e+02 2.483027199999999937e+02
7.389206699999999728e+02 2.498183989999999994e+02
7.411953790000000026e+02 2.513381770000000017e+02
7.434735769999999775e+02 2.528620479999999873e+02
7.457552680000000009e+02 2.543900089999999921e+02
7.480404509999999618e+02 2.559220530000000053e+02
7.503291289999999663e+02 2.574581759999999804e+02
7.526213030000000117e+02 2.589983720000000176e+02
7.549169739999999820e+02 2.605426360000000159e+02
7.572161429999999882e+02 2.620909649999999829e+02
7.595188120000000254e+02 2.636433509999999956e+02
7.618249819999999772e+02 2.651997920000000022e+02
7.641346539999999550e+02 2.667602810000000204e+02
7.664478299999999535e+02 2.683248140000000035e+02
7.687645099999999729e+02 2.698933870000000184e+02
7.710846960000000081e+02 2.714659940000000233e+02
7.734083890000000565e+02 2.730426299999999742e+02
7.757355900000000020e+02 2.746232919999999922e+02
7.780662999999999556e+02 2.762079749999999763e+02
7.804005200000000286e+02 2.777966729999999984e+02
7.827382519999999886e+02 2.793893830000000094e+02
7.850794969999999466e+02 2.809861000000000217e+02
7.874242550000000165e+02 2.825868199999999888e+02
7.897725279999999657e+02 2.841915379999999800e+02
7.921243170000000191e+02 2.858002490000000080e+02
7.944796229999999468e+02 2.874129500000000235e+02
7.968384469999999737e+02 2.890296359999999822e+02
7.992007889999999861e+02 2.906503030000000081e+02
8.015666509999999789e+02 2.922749459999999999e+02
8.039360339999999496e+02 2.939035620000000222e+02
8.063089390000000094e+02 2.955361459999999738e+02
8.086853670000000420e+02 2.971726949999999761e+02
8.110653180000000475e+02 2.988132029999999872e+02
8.134487940000000208e+02 3.004576670000000149e+02
8.158357959999999593e+02 3.021060840000000098e+02
8.182263239999999769e+02 3.037584479999999871e+02
8.206203789999999572e+02 3.054147570000000087e+02
8.230179630000000088e+02 3.070750059999999735e+02
8.254190760000000182e+02 3.087391910000000053e+02
8.278237189999999828e+02 3.104073080000000004e+02
8.302318920000000162e+02 3.120793540000000235e+02
8.326435979999999972e+02 3.137553250000000276e+02
8.350588360000000421e+02 3.154352170000000228e+02
8.374776070000000345e+02 3.171190260000000194e+02
8.398999119999999721e+02 3.188067490000000248e+02
8.423257519999999658e+02 3.204983829999999898e+02
8.447551280000000133e+02 3.221939219999999864e+02
8.471880400000000009e+02 3.238933640000000196e+02
8.496244890000000396e+02 3.255967059999999833e+02
8.520644770000000108e+02 3.273039430000000038e+02
8.545080030000000306e+02 3.290150729999999726e+02
8.569550679999999829e+02 3.307300910000000158e+02
8.594056739999999763e+02 3.324489950000000249e+02
8.618598200000000134e+02 3.341717800000000125e+02
8.643175079999999753e+02 3.358984439999999836e+02
8.667787379999999757e+02 3.376289830000000052e+02
8.692435110000000122e+02 3.393633940000000280e+02
8.717118279999999686e+02 3.411016740000000027e+02
8.741836889999999585e+02 3.428438179999999988e+02
8.766590939999999819e+02 3.445898250000000189e+02
8.791380450000000337e+02 3.463396900000000187e+02
8.816205429999999978e+02 3.480934110000000032e+02
8.841065869999999904e+02 3.498509849999999801e+02
8.865961780000000090e+02 3.516124070000000188e+02
8.890893180000000484e+02 3.533776760000000081e+02
8.915860059999999976e+02 3.551467880000000150e+02
8.940862429999999677e+02 3.569197389999999928e+02
8.965900299999999561e+02 3.586965280000000007e+02
8.990973669999999629e+02 3.604771509999999921e+02
9.016082549999999856e+02 3.622616039999999771e+02
9.041226950000000215e+02 3.640498860000000150e+02
9.066406859999999597e+02 3.658419930000000022e+02
9.091622300000000223e+02 3.676379210000000057e+02
9.116873269999999820e+02 3.694376690000000281e+02
9.142159779999999500e+02 3.712412340000000199e+02
9.167481830000000400e+02 3.730486119999999914e+02
9.192839420000000246e+02 3.748598000000000070e+02
9.218232560000000149e+02 3.766747970000000123e+02
9.243661260000000084e+02 3.784935980000000200e+02
9.269125520000000051e+02 3.803162019999999757e+02
9.294625350000000026e+02 3.821426060000000007e+02
9.320160750000000007e+02 3.839728069999999889e+02
9.345731719999999996e+02 3.858068020000000047e+02
9.371338269999999966e+02 3.876445879999999988e+02
9.396980399999999918e+02 3.894861629999999764e+02
9.422658119999999826e+02 3.913315249999999992e+02
9.448371429999999691e+02 3.931806710000000180e+02
9.474120339999999487e+02 3.950335969999999861e+02
9.499904860000000326e+02 3.968903020000000197e+02
9.525724969999999985e+02 3.987507840000000101e+02
9.551580699999999524e+02 4.006150380000000268e+02
9.577472040000000106e+02 4.024830640000000130e+02
9.603398999999999432e+02 4.043548589999999763e+02
9.629361579999999776e+02 4.062304189999999835e+02
9.655359780000000001e+02 4.081097429999999804e+02
9.681393610000000081e+02 4.099928289999999720e+02
9.707463079999999991e+02 4.118796730000000252e+02
9.733568179999999757e+02 4.137702729999999747e+02
9.759708920000000489e+02 4.156646279999999933e+02
9.785885309999999890e+02 4.175627349999999751e+02
9.812097340000000258e+02 4.194645909999999844e+02
9.838345020000000432e+02 4.213701940000000263e+02
9.864628350000000410e+02 4.232795419999999922e+02
9.890947350000000142e+02 4.251926320000000032e+02
9.917301999999999680e+02 4.271094630000000052e+02
9.943692320000000109e+02 4.290300320000000056e+02
9.970118300000000318e+02 4.309543360000000121e+02
9.996579950000000281e+02 4.328823750000000246e+02
1.002307727999999997e+03 4.348141449999999963e+02
1.004961028000000056e+03 4.367496439999999893e+02
1.007617895999999973e+03 4.386888700000000085e+02
1.010278332999999975e+03 4.406318210000000022e+02
1.012942336999999952e+03 4.425784959999999728e+02
1.015609911000000011e+03 4.445288909999999873e+02
1.018281053000000043e+03 4.464830039999999940e+02
1.020955765000000042e+03 4.484408349999999928e+02
1.023634047000000010e+03 4.504023799999999937e+02
1.026315898000000061e+03 4.523676370000000020e+02
1.029001318999999967e+03 4.543366050000000200e+02
1.031690311000000065e+03 4.563092819999999961e+02
1.034382873000000018e+03 4.582856649999999945e+02
1.037079005999999936e+03 4.602657530000000179e+02
1.039778710000000046e+03 4.622495430000000169e+02
1.042481984999999895e+03 4.642370339999999942e+02
1.045188832000000048e+03 4.662282240000000115e+02
1.047899251000000049e+03 4.682231110000000172e+02
1.050613241000000016e+03 4.702216920000000187e+02
1.053330803999999944e+03 4.722239670000000160e+02
1.056051938999999948e+03 4.742299330000000168e+02
1.058776646999999912e+03 4.762395880000000261e+02
1.061504928000000064e+03 4.782529299999999921e+02
1.064236781000000065e+03 4.802699579999999742e+02
1.066972207999999910e+03 4.822906699999999773e+02
1.069711209000000053e+03 4.843150640000000067e+02
1.072453782999999930e+03 4.863431380000000104e+02
1.075199929999999995e+03 4.883748909999999910e+02
1.077949652000000015e+03 4.904103200000000129e+02
1.080702948000000106e+03 4.924494240000000218e+02
1.083459818000000041e+03 4.944922010000000228e+02
1.086220262999999932e+03 4.965386500000000183e+02
1.088984281999999894e+03 4.985887680000000159e+02
1.091751876000000038e+03 5.006425550000000158e+02
1.094523044999999911e+03 5.027000080000000253e+02
1.097297788999999966e+03 5.047611249999999927e+02
1.100076109000000088e+03 5.068259059999999749e+02
1.102858003999999937e+03 5.088943479999999795e+02
1.105643475000000080e+03 5.109664500000000089e+02
1.108432520999999952e+03 5.130422089999999571e+02
1.111225142999999889e+03 5.151216249999999945e+02
1.114021342000000004e+03 5.172046970000000101e+02
1.116821116000000075e+03 5.192914210000000139e+02
1.119624467000000095e+03 5.213817970000000059e+02
1.122431393999999955e+03 5.234758229999999912e+02
1.125241897999999992e+03 5.255734979999999723e+02
1.128055978000000096e+03 5.276748199999999542e+02
1.130873634999999922e+03 5.297797870000000557e+02
1.133694868999999926e+03 5.318883980000000520e+02
1.136519680000000108e+03 5.340006519999999455e+02
1.139348068000000012e+03 5.361165469999999686e+02
1.142180033999999978e+03 5.382360810000000129e+02
1.145015576000000010e+03 5.403592529999999670e+02
1.147854696000000104e+03 5.424860609999999497e+02
1.150697394000000031e+03 5.446165049999999610e+02
1.153543668999999909e+03 5.467505820000000085e+02
1.156393522000000075e+03 5.488882909999999811e+02
1.159246953000000076e+03 5.510296309999999949e+02
1.162103961999999910e+03 5.531746010000000524e+02
1.164964547999999922e+03 5.553231980000000476e+02
1.167828713000000107e+03 5.574754209999999830e+02
1.170696455999999898e+03 5.596312699999999722e+02
1.173567776999999978e+03 5.617907430000000204e+02
1.176442675999999892e+03 5.639538380000000188e+02
1.179321153000000095e+03 5.661205529999999726e+02
1.182203209999999899e+03 5.682908889999999928e+02
1.185088844000000108e+03 5.704648419999999760e+02
1.187978057000000035e+03 5.726424130000000332e+02
1.190870848999999907e+03 5.748235989999999447e+02
1.193767219000000068e+03 5.770084000000000515e+02
1.196667169000000058e+03 5.791968130000000201e+02
1.199570695999999998e+03 5.813888379999999643e+02
1.202477802999999994e+03 5.835844740000000002e+02
1.205388488999999936e+03 5.857837190000000192e+02
1.208302754000000050e+03 5.879865710000000263e+02
1.211220596999999998e+03 5.901930300000000216e+02
1.214142020000000002e+03 5.924030950000000075e+02
1.217067021000000068e+03 5.946167629999999917e+02
1.219995601999999963e+03 5.968340349999999717e+02
1.222927762000000030e+03 5.990549079999999549e+02
1.225863501000000042e+03 6.012793809999999439e+02
1.228802820000000111e+03 6.035074540000000525e+02
1.231745717000000013e+03 6.057391239999999470e+02
1.234692193999999972e+03 6.079743909999999687e+02
1.237642250000000104e+03 6.102132540000000063e+02
1.240595886000000064e+03 6.124557119999999486e+02
1.243553100999999970e+03 6.147017620000000306e+02
1.246513895000000048e+03 6.169514050000000225e+02
1.249478268999999955e+03 6.192046380000000454e+02
1.252446222000000034e+03 6.214614609999999857e+02
1.255417754000000059e+03 6.237218729999999596e+02
1.258392865999999913e+03 6.259858719999999721e+02
1.261371558000000050e+03 6.282534580000000233e+02
1.264353828000000021e+03 6.305246290000000045e+02
1.267339678999999933e+03 6.327993840000000318e+02
1.270329107999999906e+03 6.350777219999999943e+02
1.273322118000000046e+03 6.373596420000000080e+02
1.276318706000000020e+03 6.396451419999999644e+02
1.279318874999999935e+03 6.419342229999999745e+02
1.282322621999999910e+03 6.442268820000000460e+02
1.285329950000000053e+03 6.465231189999999515e+02
1.288340856000000031e+03 6.488229320000000371e+02
1.291355342000000064e+03 6.511263199999999642e+02
1.294373407999999927e+03 6.534332829999999603e+02
1.297395052999999962e+03 6.557438200000000279e+02
1.300420278000000053e+03 6.580579279999999471e+02
1.303449080999999978e+03 6.603756080000000566e+02
1.306481465000000071e+03 6.626968590000000177e+02
1.309517428000000109e+03 6.650216779999999517e+02
1.312556970000000092e+03 6.673500659999999698e+02
1.315600091000000020e+03 6.696820209999999634e+02
1.318646792000000005e+03 6.720175420000000486e+02
1.321697071999999935e+03 6.743566289999999981e+02
1.324750931999999921e+03 6.766992800000000443e+02
1.327808371000000079e+03 6.790454939999999624e+02
1.330869388999999956e+03 6.813952699999999822e+02
1.333933986000000004e+03 6.837486079999999902e+02
1.337002163000000110e+03 6.861055059999999912e+02
1.340073918000000049e+03 6.884659629999999879e+02
1.343149253000000044e+03 6.908299789999999803e+02
1.346228166999999985e+03 6.931975519999999733e+02
1.349310660000000098e+03 6.955686829999999645e+02
1.352396731999999929e+03 6.979433679999999640e+02
1.355486382999999933e+03 7.003216089999999667e+02
1.358579613000000109e+03 7.027034029999999802e+02
1.361676422000000002e+03 7.050887500000000045e+02
1.364776810000000069e+03 7.074776490000000422e+02
1.367880777000000080e+03 7.098700999999999794e+02
1.370988323000000037e+03 7.122661000000000513e+02
1.374099447000000055e+03 7.146656500000000278e+02
1.377214150000000018e+03 7.170687480000000278e+02
1.380332431999999926e+03 7.194753930000000537e+02
1.383454291999999896e+03 7.218855859999999893e+02
1.386579731000000038e+03 7.242993239999999560e+02
1.389708748999999898e+03 7.267166069999999536e+02
1.392841345000000047e+03 7.291374339999999847e+02
1.395977519000000029e+03 7.315618040000000519e+02
1.399117271999999957e+03 7.339897160000000440e+02
1.402260602999999946e+03 7.364211699999999610e+02
1.405407511999999997e+03 7.388561650000000327e+02
1.408557999999999993e+03 7.412947000000000344e+02
1.411712066000000050e+03 7.437367729999999710e+02
1.414869709000000057e+03 7.461823849999999538e+02
1.418030931000000010e+03 7.486315339999999878e+02
1.421195731000000023e+03 7.510842189999999619e+02
1.424364109000000099e+03 7.535404409999999871e+02
1.427536065000000008e+03 7.560001969999999574e+02
1.430711598000000095e+03 7.584634869999999864e+02
1.433890709000000015e+03 7.609303109999999606e+02
1.437073397999999997e+03 7.634006669999999986e+02
1.440259665000000041e+03 7.658745549999999866e+02
1.443449509000000035e+03 7.683519730000000436e+02
1.446642929999999978e+03 7.708329220000000532e+02
1.449839928999999984e+03 7.733174010000000180e+02
1.453040504999999939e+03 7.758054080000000567e+02
1.456244658999999956e+03 7.782969419999999445e+02
1.459452389000000039e+03 7.807920040000000199e+02
1.462663696999999956e+03 7.832905929999999444e+02
1.465878582000000051e+03 7.857927069999999503e+02
1.469097042999999985e+03 7.882983450000000403e+02
1.472319081999999980e+03 7.908075079999999843e+02
1.475544697999999926e+03 7.933201940000000150e+02
1.478773889999999938e+03 7.958364030000000184e+02
1.482006658999999900e+03 7.983561339999999973e+02
1.485243003999999928e+03 8.008793859999999540e+02
1.488482925999999907e+03 8.034061580000000049e+02
1.491726423999999952e+03 8.059364500000000362e+02
1.494973498999999947e+03 8.084702610000000504e+02
1.498224150000000009e+03 8.110075900000000502e+02
1.501478376999999909e+03 8.135484370000000354e+02
1.504736180000000104e+03 8.160928010000000086e+02
1.507997560000000021e+03 8.186406809999999723e+02
1.511262514999999894e+03 8.211920770000000402e+02
1.514531046000000060e+03 8.237469869999999901e+02
1.517803153000000066e+03 8.263054120000000466e+02
1.521078835000000026e+03 8.288673499999999876e+02
1.524358093000000054e+03 8.314328000000000429e+02
1.527640926999999920e+03 8.340017629999999826e+02
1.530927335999999968e+03 8.365742370000000392e+02
1.534217319999999972e+03 8.391502219999999852e+02
1.537510878999999932e+03 8.417297170000000506e+02
1.540808013999999957e+03 8.443127220000000079e+02
1.544108723999999938e+03 8.468992349999999760e+02
1.547413007999999991e+03 8.494892569999999523e+02
1.550720868000000110e+03 8.520827849999999444e+02
1.554032302000000072e+03 8.546798209999999472e+02
1.557347310999999991e+03 8.572803629999999657e+02
1.560665895000000091e+03 8.598844100000000026e+02
1.563988053000000036e+03 8.624919630000000552e+02
1.567313785000000053e+03 8.651030190000000175e+02
1.570643092000000024e+03 8.677175790000000006e+02
1.573975973000000067e+03 8.703356430000000046e+02
1.577312427999999954e+03 8.729572080000000369e+02
1.580652456999999913e+03 8.755822759999999789e+02
1.583996059999999943e+03 8.782108439999999518e+02
1.587343235999999933e+03 8.808429129999999532e+02
1.590693987000000106e+03 8.834784819999999854e+02
1.594048311000000012e+03 8.861175510000000486e+02
1.597406208000000106e+03 8.887601180000000340e+02
1.600767679000000044e+03 8.914061830000000555e+02
1.604132722999999942e+03 8.940557459999999992e+02
1.607501340999999911e+03 8.967088049999999839e+02
1.610873530999999957e+03 8.993653610000000072e+02
1.614249295000000075e+03 9.020254129999999577e+02
1.617628631000000041e+03 9.046889599999999518e+02
1.621011539999999968e+03 9.073560019999999895e+02
1.624398022000000083e+03 9.100265369999999621e+02
1.627788076000000046e+03 9.127005659999999807e+02
1.631181702999999970e+03 9.153780880000000479e+02
1.634578901999999971e+03 9.180591030000000501e+02
1.637979673999999932e+03 9.207436089999999922e+02
1.641384017999999969e+03 9.234316059999999879e+02
1.644791932999999972e+03 9.261230940000000373e+02
1.648203420999999935e+03 9.288180720000000292e+02
1.651618480000000091e+03 9.315165389999999661e+02
1.655037111000000095e+03 9.342184949999999617e+02
1.658459313999999949e+03 9.369239400000000160e+02
1.661885087999999996e+03 9.396328730000000178e+02
1.665314433999999892e+03 9.423452929999999697e+02
1.668747350999999981e+03 9.450611999999999853e+02
1.672183839000000035e+03 9.477805929999999535e+02
1.675623898000000054e+03 9.505034709999999905e+02
1.679067528000000038e+03 9.532298349999999800e+02
1.682514728000000105e+03 9.559596840000000384e+02
1.685965500000000020e+03 9.586930159999999432e+02
1.689419842000000017e+03 9.614298330000000306e+02
1.692877754000000095e+03 9.641701319999999669e+02
1.696339236999999912e+03 9.669139139999999770e+02
1.699804290999999921e+03 9.696611779999999499e+02
1.703272913999999901e+03 9.724119239999999991e+02
1.706745106999999962e+03 9.751661500000000160e+02
1.710220870000000104e+03 9.779238569999999982e+02
1.713700203999999985e+03 9.806850439999999480e+02
1.717183105999999952e+03 9.834497109999999793e+02
1.720669578000000001e+03 9.862178569999999809e+02
1.724159619999999904e+03 9.889894809999999552e+02
1.727653231000000005e+03 9.917645830000000160e+02
1.731150411000000076e+03 9.945431620000000521e+02
1.734651161000000002e+03 9.973252189999999473e+02
1.738155479000000014e+03 1.000110752000000048e+03
1.741663365999999996e+03 1.002899762000000010e+03
1.745174821999999949e+03 1.005692245999999955e+03
1.748689847000000100e+03 1.008488205999999991e+03
1.752208438999999998e+03 1.011287641000000008e+03
1.755730600999999979e+03 1.014090550000000007e+03
1.759256329999999934e+03 1.016896931999999993e+03
1.762785628000000088e+03 1.019706787999999960e+03
1.766318494000000101e+03 1.022520116000000030e+03
1.769854927000000089e+03 1.025336915999999974e+03
1.773394929000000047e+03 1.028157189000000017e+03
1.776938497999999981e+03 1.030980931999999939e+03
1.780485633999999891e+03 1.033808146999999963e+03
1.784036337999999887e+03 1.036638832000000093e+03
1.787590609999999970e+03 1.039472987000000103e+03
1.791148447999999917e+03 1.042310611000000108e+03
1.794709853000000066e+03 1.045151704999999993e+03
1.798274826000000076e+03 1.047996266999999989e+03
1.801843364999999949e+03 1.050844297000000097e+03
1.805415471000000025e+03 1.053695795000000089e+03
1.808991142999999965e+03 1.056550760000000082e+03
1.812570382000000109e+03 1.059409192000000075e+03
1.816153186999999889e+03 1.062271089999999958e+03
1.819739557999999988e+03 1.065136453999999958e+03
1.823329494999999952e+03 1.068005284000000074e+03
1.826922998000000007e+03 1.070877578999999969e+03
1.830520066999999926e+03 1.073753339000000096e+03
1.834120701999999937e+03 1.076632562000000007e+03
1.837724901999999929e+03 1.079515249999999924e+03
1.841332668000000012e+03 1.082401401000000078e+03
1.844943999000000076e+03 1.085291015000000016e+03
1.848558894999999893e+03 1.088184091000000080e+03
1.852177355999999918e+03 1.091080629999999928e+03
1.855799381999999923e+03 1.093980630000000019e+03
1.859424972000000025e+03 1.096884090999999898e+03
1.863054127999999992e+03 1.099791013999999905e+03
1.866686848000000055e+03 1.102701395999999932e+03
1.870323131999999987e+03 1.105615238999999974e+03
1.873962980999999900e+03 1.108532541999999921e+03
1.877606393000000025e+03 1.111453303000000005e+03
1.881253369999999904e+03 1.114377523999999994e+03
1.884903911000000107e+03 1.117305202999999892e+03
1.888558015000000069e+03 1.120236339999999927e+03
1.892215682999999899e+03 1.123170933999999988e+03
1.895876915000000054e+03 1.126108985999999959e+03
1.899541709000000083e+03 1.129050494000000072e+03
1.903210068000000092e+03 1.131995458999999983e+03
1.906881988999999976e+03 1.134943880999999919e+03
1.910557473000000073e+03 1.137895757000000003e+03
1.914236519999999928e+03 1.140851089000000002e+03
1.917919129999999996e+03 1.143809876000000031e+03
1.921605301999999938e+03 1.146772118000000091e+03
1.925295037000000093e+03 1.149737812999999960e+03
1.928988333999999895e+03 1.152706961999999976e+03
1.932685193999999910e+03 1.155679564999999911e+03
1.936385614999999916e+03 1.158655621000000110e+03
1.940089598000000024e+03 1.161635129000000006e+03
1.943797143999999889e+03 1.164618089000000055e+03
1.947508250000000089e+03 1.167604501999999911e+03
1.951222919000000047e+03 1.170594364999999925e+03
1.954941148999999996e+03 1.173587680000000091e+03
1.958662939999999935e+03 1.176584446000000071e+03
1.962388292000000092e+03 1.179584661999999980e+03
1.966117205000000013e+03 1.182588328000000047e+03
1.969849680000000035e+03 1.185595444000000043e+03
1.973585714999999936e+03 1.188606009000000086e+03
1.977325309999999945e+03 1.191620022999999946e+03
1.981068465999999944e+03 1.194637484999999970e+03
1.984815182999999934e+03 1.197658396000000039e+03
1.988565458999999919e+03 1.200682755000000043e+03
1.992319295999999895e+03 1.203710561000000098e+03
1.996076692999999977e+03 1.206741813999999977e+03
1.999837649000000056e+03 1.209776513999999906e+03
2.003602165000000014e+03 1.212814660999999887e+03
2.007370241000000078e+03 1.215856254000000035e+03
2.011141877000000022e+03 1.218901292000000012e+03
2.014917071000000078e+03 1.221949775999999929e+03
2.018695825000000013e+03 1.225001704999999902e+03
2.022478137999999944e+03 1.228057078999999931e+03
2.026264008999999987e+03 1.231115896999999904e+03
2.030053439999999910e+03 1.234178159000000051e+03
2.033846428999999944e+03 1.237243864999999914e+03
2.037642976000000090e+03 1.240313014999999950e+03
2.041443082000000004e+03 1.243385606999999936e+03
2.045246746000000030e+03 1.246461641999999983e+03
2.049053969000000052e+03 1.249541120000000092e+03
2.052864748999999847e+03 1.252624039000000039e+03
2.056679086999999981e+03 1.255710401000000047e+03
2.060496983000000000e+03 1.258800203999999894e+03
2.064318436000000020e+03 1.261893448000000035e+03
2.068143446999999924e+03 1.264990131999999903e+03
2.071972014999999828e+03 1.268090257000000065e+03
2.075804140000000189e+03 1.271193821999999955e+03
2.079639822000000095e+03 1.274300827000000027e+03
2.083479061000000002e+03 1.277411272000000054e+03
2.087321856999999909e+03 1.280525155999999924e+03
2.091168209999999817e+03 1.283642477999999983e+03
2.095018118999999842e+03 1.286763239000000112e+03
2.098871583999999984e+03 1.289887437999999975e+03
2.102728604999999789e+03 1.293015075000000024e+03
2.106589183000000048e+03 1.296146150000000034e+03
2.110453316999999970e+03 1.299280661999999893e+03
2.114321006000000125e+03 1.302418611000000055e+03
2.118192250999999942e+03 1.305559997000000067e+03
2.122067051999999876e+03 1.308704819000000043e+03
2.125945408000000043e+03 1.311853076999999985e+03
2.129827318999999989e+03 1.315004770999999892e+03
2.133712786000000051e+03 1.318159900000000107e+03
2.137601807000000008e+03 1.321318463999999949e+03
2.141494384000000082e+03 1.324480463999999984e+03
2.145390515000000050e+03 1.327645897000000105e+03
2.149290200999999797e+03 1.330814765000000079e+03
2.153193440999999893e+03 1.333987067999999908e+03
2.157100234999999884e+03 1.337162802999999940e+03
2.161010584000000108e+03 1.340341971999999942e+03
2.164924487000000227e+03 1.343524574000000030e+03
2.168841942999999901e+03 1.346710608999999977e+03
2.172762953999999809e+03 1.349900077000000010e+03
2.176687518000000182e+03 1.353092975999999908e+03
2.180615635999999995e+03 1.356289307999999892e+03
2.184547306999999819e+03 1.359489070999999967e+03
2.188482531000000108e+03 1.362692264999999907e+03
2.192421307999999954e+03 1.365898891000000049e+03
2.196363639000000148e+03 1.369108946999999944e+03
2.200309522000000015e+03 1.372322433999999930e+03
2.204258957999999893e+03 1.375539350999999897e+03
2.208211946999999782e+03 1.378759698000000071e+03
2.212168487999999797e+03 1.381983474999999999e+03
2.216128580999999940e+03 1.385210681000000022e+03
2.220092226000000210e+03 1.388441315999999915e+03
2.224059424000000035e+03 1.391675379999999905e+03
2.228030173000000104e+03 1.394912872000000107e+03
2.232004473999999846e+03 1.398153792999999951e+03
2.235982327000000168e+03 1.401398142000000007e+03
2.239963730999999825e+03 1.404645917999999938e+03
2.243948687000000064e+03 1.407897122000000081e+03
2.247937194000000090e+03 1.411151753000000099e+03
2.251929251999999906e+03 1.414409810999999991e+03
2.255924860000000081e+03 1.417671295999999984e+03
2.259924019999999928e+03 1.420936206999999968e+03
2.263926730000000134e+03 1.424204543999999942e+03
2.267932991000000129e+03 1.427476306999999906e+03
2.271942802999999913e+03 1.430751494999999977e+03
2.275956164000000172e+03 1.434030109000000039e+03
2.279973076000000219e+03 1.437312147999999979e+03
2.283993538000000171e+03 1.440597612000000026e+03
2.288017549000000145e+03 1.443886500000000069e+03
2.292045110000000022e+03 1.447178812999999991e+03
2.296076220999999805e+03 1.450474549999999908e+03
2.300110881999999947e+03 1.453773709999999937e+03
2.304149091000000226e+03 1.457076293999999962e+03
2.308190849999999955e+03 1.460382301000000098e+03
2.312236158000000160e+03 1.463691732000000002e+03
2.316285014999999930e+03 1.467004584999999906e+03
2.320337421000000177e+03 1.470320860000000039e+03
2.324393375000000106e+03 1.473640558000000055e+03
2.328452878000000055e+03 1.476963678000000073e+03
2.332515929000000142e+03 1.480290218999999979e+03
2.336582527999999911e+03 1.483620182000000113e+03
2.340652676000000156e+03 1.486953565999999910e+03
2.344726371000000199e+03 1.490290371999999934e+03
2.348803614999999809e+03 1.493630597999999964e+03
2.352884406000000126e+03 1.496974243999999999e+03
2.356968743999999788e+03 1.500321310999999923e+03
2.361056630000000041e+03 1.503671798000000081e+03
2.365148063999999977e+03 1.507025705000000016e+03
2.369243043999999827e+03 1.510383031000000074e+03
2.373341571999999815e+03 1.513743776999999909e+03
2.377443646000000172e+03 1.517107940999999983e+03
2.381549266999999872e+03 1.520475525000000061e+03
2.385658434999999827e+03 1.523846526999999924e+03
2.389771149000000150e+03 1.527220947999999908e+03
2.393887409999999818e+03 1.530598786000000018e+03
2.398007216999999855e+03 1.533980043000000023e+03
2.402130569999999807e+03 1.537364716999999928e+03
2.406257469000000128e+03 1.540752809000000070e+03
2.410387913999999910e+03 1.544144317000000001e+03
2.414521904000000177e+03 1.547539242999999942e+03
2.418659439999999904e+03 1.550937586000000010e+03
2.422800521000000117e+03 1.554339345000000094e+03
2.426945147999999790e+03 1.557744519999999966e+03
2.431093319999999949e+03 1.561153111000000081e+03
2.435245037000000139e+03 1.564565119000000095e+03
2.439400298000000021e+03 1.567980540999999903e+03
2.443559104999999818e+03 1.571399378999999954e+03
2.447721456000000217e+03 1.574821633000000020e+03
2.451887350999999853e+03 1.578247301000000107e+03
2.456056790999999976e+03 1.581676384000000098e+03
2.460229774999999790e+03 1.585108881000000110e+03
2.464406303000000207e+03 1.588544793000000027e+03
2.468586374999999862e+03 1.591984118999999964e+03
2.472769991000000118e+03 1.595426858000000038e+03
2.476957151000000067e+03 1.598873010999999906e+03
2.481147853999999825e+03 1.602322578000000021e+03
2.485342099999999846e+03 1.605775556999999935e+03
2.489539890000000014e+03 1.609231950000000097e+03
2.493741222999999991e+03 1.612691755000000057e+03
2.497946097999999893e+03 1.616154972999999927e+03
2.502154516999999942e+03 1.619621603000000050e+03
2.506366478999999799e+03 1.623091644999999971e+03
2.510581983000000037e+03 1.626565098999999918e+03
2.514801029000000199e+03 1.630041964999999891e+03
2.519023618000000170e+03 1.633522242000000006e+03
2.523249749000000065e+03 1.637005930999999919e+03
2.527479421999999886e+03 1.640493030000000090e+03
2.531712637000000086e+03 1.643983539999999948e+03
2.535949394000000211e+03 1.647477460999999948e+03
2.540189692999999806e+03 1.650974793000000091e+03
2.544433532999999898e+03 1.654475533999999925e+03
2.548680914000000030e+03 1.657979685000000018e+03
2.552931837000000087e+03 1.661487247000000025e+03
2.557186301000000185e+03 1.664998217000000068e+03
2.561444305999999870e+03 1.668512596999999914e+03
2.565705851000000166e+03 1.672030387000000019e+03
2.569970937999999933e+03 1.675551584999999932e+03
2.574239564999999857e+03 1.679076191999999992e+03
2.578511732999999822e+03 1.682604207999999971e+03
2.582787440999999944e+03 1.686135631999999987e+03
2.587066689000000224e+03 1.689670464000000038e+03
2.591349477000000206e+03 1.693208703999999898e+03


==> anc/Fig1/Fig1_g11.out <==
# \epsilon(Mev/fm^3)    P(MeV/fm^3)
3.824691099999999722e+01 1.180299999999999960e-01
3.966799900000000179e+01 1.270709999999999895e-01
4.108941599999999994e+01 1.364910000000000012e-01
4.251116499999999832e+01 1.462890000000000024e-01
4.393324700000000149e+01 1.564639999999999920e-01
4.535566299999999984e+01 1.670119999999999938e-01
4.677841500000000252e+01 1.779340000000000088e-01
4.820150300000000243e+01 1.892280000000000073e-01
4.962492900000000162e+01 2.008909999999999862e-01
5.104869300000000010e+01 2.129250000000000032e-01
5.247279600000000244e+01 2.253269999999999995e-01
5.389723999999999648e+01 2.380970000000000031e-01
5.532202499999999645e+01 2.512369999999999881e-01
5.674715100000000234e+01 2.647470000000000101e-01
5.817262000000000199e+01 2.786270000000000135e-01
5.959843200000000252e+01 2.928799999999999737e-01
6.102458800000000139e+01 3.075080000000000036e-01
6.245108799999999860e+01 3.225140000000000229e-01
6.387793299999999874e+01 3.379010000000000069e-01
6.530512500000000387e+01 3.536739999999999884e-01
6.673266399999999976e+01 3.698370000000000268e-01
6.816055099999999811e+01 3.863949999999999885e-01
6.958878699999999640e+01 4.033550000000000191e-01
7.101737400000000378e+01 4.207239999999999869e-01
7.244631200000000604e+01 4.385080000000000089e-01
7.387560200000000066e+01 4.567149999999999821e-01
7.530524699999999427e+01 4.753539999999999988e-01
7.673524799999999857e+01 4.944350000000000134e-01
7.816560699999999429e+01 5.139660000000000339e-01
7.959632399999999564e+01 5.339580000000000437e-01
8.102740300000000673e+01 5.544229999999999992e-01
8.245884499999999662e+01 5.753709999999999658e-01
8.389065300000000036e+01 5.968139999999999556e-01
8.532282800000000123e+01 6.187660000000000382e-01
8.675537300000000585e+01 6.412400000000000322e-01
8.818829100000000665e+01 6.642479999999999496e-01
8.962158499999999606e+01 6.878060000000000285e-01
9.105525699999999745e+01 7.119280000000000053e-01
9.248931100000000072e+01 7.366289999999999782e-01
9.392374900000000082e+01 7.619249999999999634e-01
9.535857500000000186e+01 7.878309999999999480e-01
9.679379199999999628e+01 8.143639999999999768e-01
9.822940400000000238e+01 8.415420000000000122e-01
9.966541499999999587e+01 8.693800000000000416e-01
1.011018279999999976e+02 8.978969999999999452e-01
1.025386479999999949e+02 9.271099999999999897e-01
1.039758779999999945e+02 9.570380000000000553e-01
1.054135239999999953e+02 9.876989999999999936e-01
1.068515880000000067e+02 1.019112000000000018e+00
1.082900769999999966e+02 1.051296000000000008e+00
1.097289949999999976e+02 1.084270000000000067e+00
1.111683450000000022e+02 1.118052999999999964e+00
1.126081350000000043e+02 1.152665999999999968e+00
1.140483669999999989e+02 1.188128999999999991e+00
1.154890489999999943e+02 1.224460000000000104e+00
1.169301839999999970e+02 1.261681999999999970e+00
1.183717790000000036e+02 1.299813000000000107e+00
1.198138390000000015e+02 1.338778999999999941e+00
1.212563650000000024e+02 1.378209000000000017e+00
1.226993590000000012e+02 1.418352000000000057e+00
1.241428250000000020e+02 1.459308000000000050e+00
1.255867659999999972e+02 1.501138000000000083e+00
1.270311880000000002e+02 1.543887999999999927e+00
1.284760949999999866e+02 1.587596000000000007e+00
1.299214939999999956e+02 1.632295000000000051e+00
1.313673890000000029e+02 1.678018999999999927e+00
1.328137869999999907e+02 1.724795000000000078e+00
1.342606940000000009e+02 1.772651999999999894e+00
1.357081159999999898e+02 1.821617999999999959e+00
1.371560589999999991e+02 1.871717000000000075e+00
1.386045300000000111e+02 1.922976000000000019e+00
1.400535360000000082e+02 1.975419000000000036e+00
1.415030830000000037e+02 2.029069999999999929e+00
1.429531780000000083e+02 2.083953000000000166e+00
1.444038280000000043e+02 2.140092000000000105e+00
1.458550400000000025e+02 2.197509000000000157e+00
1.473068210000000136e+02 2.256225999999999843e+00
1.487591789999999889e+02 2.316266000000000158e+00
1.502121209999999962e+02 2.377650000000000041e+00
1.516656529999999918e+02 2.440401000000000042e+00
1.531197840000000099e+02 2.504538999999999849e+00
1.545745220000000018e+02 2.570085999999999871e+00
1.560298720000000117e+02 2.637061999999999795e+00
1.574858439999999860e+02 2.705487999999999893e+00
1.589424449999999922e+02 2.775383000000000155e+00
1.603996809999999869e+02 2.846769000000000105e+00
1.618575620000000015e+02 2.919664000000000037e+00
1.633160949999999900e+02 2.994088999999999778e+00
1.647752869999999916e+02 3.070062000000000069e+00
1.662351470000000120e+02 3.147603000000000151e+00
1.676956820000000050e+02 3.226729999999999876e+00
1.691569000000000074e+02 3.307462000000000124e+00
1.706188099999999963e+02 3.389817999999999998e+00
1.720814180000000135e+02 3.473815999999999793e+00
1.735447330000000079e+02 3.559473000000000109e+00
1.750087629999999876e+02 3.646808000000000050e+00
1.764735149999999919e+02 3.735838999999999910e+00
1.779389989999999955e+02 3.826582000000000150e+00
1.794052210000000116e+02 3.919055000000000177e+00
1.808721899999999891e+02 4.013275000000000148e+00
1.823399139999999932e+02 4.109258999999999773e+00
1.838084000000000060e+02 4.207023999999999653e+00
1.852776570000000049e+02 4.306585000000000107e+00
1.867476929999999982e+02 4.407960000000000100e+00
1.882185159999999939e+02 4.511165000000000092e+00
1.896901340000000005e+02 4.616215000000000401e+00
1.911625540000000001e+02 4.723125999999999713e+00
1.926357859999999960e+02 4.831914000000000264e+00
1.941098360000000014e+02 4.942594999999999850e+00
1.955847129999999936e+02 5.055183999999999678e+00
1.970604260000000068e+02 5.169694999999999929e+00
1.985369809999999973e+02 5.286144000000000176e+00
2.000143869999999993e+02 5.404546999999999990e+00
2.014926509999999951e+02 5.524917000000000300e+00
2.029717829999999879e+02 5.647268000000000399e+00
2.044517889999999909e+02 5.771616999999999997e+00
2.059326790000000074e+02 5.897975999999999885e+00
2.074144589999999937e+02 6.026360000000000383e+00
2.088971369999999865e+02 6.156782999999999895e+00
2.103807219999999916e+02 6.289259000000000377e+00
2.118652219999999886e+02 6.423801000000000094e+00
2.133506439999999884e+02 6.560424000000000255e+00
2.148369959999999992e+02 6.699139999999999873e+00
2.163242860000000007e+02 6.839963000000000015e+00
2.178125210000000038e+02 6.982905999999999835e+00
2.193017110000000116e+02 7.127983000000000402e+00
2.207918620000000089e+02 7.275205999999999840e+00
2.222829820000000041e+02 7.424587999999999965e+00
2.237750800000000027e+02 7.576140999999999792e+00
2.252681619999999896e+02 7.729879999999999640e+00
2.267622369999999989e+02 7.885815000000000019e+00
2.282573120000000131e+02 8.043960000000000221e+00
2.297533950000000118e+02 8.204326999999999259e+00
2.312504930000000058e+02 8.366927999999999699e+00
2.327486150000000009e+02 8.531774999999999665e+00
2.342477680000000078e+02 8.698880000000000834e+00
2.357479590000000087e+02 8.868254999999999555e+00
2.372491960000000120e+02 9.039911999999999281e+00
2.387514869999999974e+02 9.213862999999999914e+00
2.402548390000000040e+02 9.390117999999999299e+00
2.417592600000000118e+02 9.568690000000000140e+00
2.432647570000000030e+02 9.749589999999999534e+00
2.447713379999999859e+02 9.932828999999999908e+00
2.462790099999999995e+02 1.011841899999999939e+01
2.477877809999999954e+02 1.030636999999999937e+01
2.492976580000000126e+02 1.049669300000000050e+01
2.508086480000000051e+02 1.068939999999999912e+01
2.523207590000000096e+02 1.088450100000000020e+01
2.538339980000000082e+02 1.108200700000000083e+01
2.553483730000000094e+02 1.128192899999999987e+01
2.568638910000000237e+02 1.148427700000000051e+01
2.583805580000000077e+02 1.168906199999999984e+01
2.598983830000000239e+02 1.189629300000000001e+01
2.614173729999999978e+02 1.210598199999999913e+01
2.629375340000000278e+02 1.231813799999999937e+01
2.644588739999999802e+02 1.253277100000000033e+01
2.659814010000000053e+02 1.274989199999999911e+01
2.675051199999999767e+02 1.296950999999999965e+01
2.690300399999999854e+02 1.319163499999999978e+01
2.705561680000000138e+02 1.341627699999999912e+01
2.720835099999999898e+02 1.364344499999999982e+01
2.736120730000000094e+02 1.387314899999999973e+01
2.751418649999999957e+02 1.410539900000000024e+01
2.766728929999999878e+02 1.434020300000000070e+01
2.782051640000000248e+02 1.457757100000000072e+01
2.797386829999999804e+02 1.481751200000000068e+01
2.812734600000000000e+02 1.506003499999999917e+01
2.828094990000000166e+02 1.530514999999999937e+01
2.843468090000000075e+02 1.555286399999999958e+01
2.858853950000000168e+02 1.580318699999999943e+01
2.874252660000000219e+02 1.605612700000000004e+01
2.889664270000000101e+02 1.631169300000000177e+01
2.905088860000000182e+02 1.656989400000000145e+01
2.920526479999999765e+02 1.683073699999999917e+01
2.935977219999999761e+02 1.709423100000000062e+01
2.951441130000000044e+02 1.736038399999999982e+01
2.966918279999999868e+02 1.762920499999999890e+01
2.982408740000000194e+02 1.790070100000000153e+01
2.997912569999999732e+02 1.817488000000000170e+01
3.013429849999999988e+02 1.845175000000000054e+01
3.028960630000000265e+02 1.873131899999999916e+01
3.044504979999999819e+02 1.901359300000000019e+01
3.060062960000000203e+02 1.929858199999999968e+01
3.075634650000000079e+02 1.958629099999999923e+01
3.091220109999999863e+02 1.987672799999999995e+01
3.106819389999999999e+02 2.016990099999999941e+01
3.122432559999999739e+02 2.046581700000000126e+01
3.138059700000000021e+02 2.076448099999999997e+01
3.153700850000000173e+02 2.106590200000000124e+01
3.169356089999999995e+02 2.137008600000000058e+01
3.185025469999999927e+02 2.167703900000000061e+01
3.200709069999999770e+02 2.198676899999999890e+01
3.216406929999999988e+02 2.229927999999999955e+01
3.232119129999999814e+02 2.261458100000000115e+01
3.247845730000000231e+02 2.293267700000000175e+01
3.263586779999999976e+02 2.325357299999999938e+01
3.279342350000000010e+02 2.357727699999999871e+01
3.295112490000000207e+02 2.390379300000000029e+01
3.310897279999999796e+02 2.423312900000000170e+01
3.326696769999999788e+02 2.456528799999999890e+01
3.342511010000000056e+02 2.490027699999999911e+01
3.358340079999999830e+02 2.523810100000000034e+01
3.374184030000000121e+02 2.557876600000000167e+01
3.390042910000000234e+02 2.592227700000000112e+01
3.405916789999999992e+02 2.626863799999999927e+01
3.421805729999999812e+02 2.661785499999999871e+01
3.437709780000000137e+02 2.696993300000000104e+01
3.453629000000000246e+02 2.732487599999999972e+01
3.469563449999999989e+02 2.768268899999999988e+01
3.485513189999999781e+02 2.804337699999999955e+01
3.501478280000000041e+02 2.840694299999999828e+01
3.517458760000000098e+02 2.877339299999999866e+01
3.533454699999999775e+02 2.914273000000000025e+01
3.549466160000000059e+02 2.951495900000000105e+01
3.565493190000000254e+02 2.989008300000000062e+01
3.581535840000000235e+02 3.026810700000000054e+01
3.597594169999999849e+02 3.064903299999999930e+01
3.613668240000000083e+02 3.103286699999999954e+01
3.629758100000000240e+02 3.141960999999999871e+01
3.645863800000000197e+02 3.180926699999999840e+01
3.661985409999999774e+02 3.220184100000000171e+01
3.678122960000000035e+02 3.259733599999999853e+01
3.694276520000000232e+02 3.299575300000000055e+01
3.710446140000000241e+02 3.339709700000000225e+01
3.726631879999999910e+02 3.380136999999999858e+01
3.742833780000000274e+02 3.420857500000000329e+01
3.759051890000000071e+02 3.461871399999999710e+01
3.775286280000000261e+02 3.503179000000000087e+01
3.791536980000000199e+02 3.544780599999999993e+01
3.807804060000000277e+02 3.586676400000000342e+01
3.824087559999999826e+02 3.628866599999999920e+01
3.840387529999999856e+02 3.671351400000000353e+01
3.856704030000000216e+02 3.714130999999999716e+01
3.873037100000000237e+02 3.757205700000000093e+01
3.889386799999999766e+02 3.800575599999999810e+01
3.905753169999999841e+02 3.844240800000000036e+01
3.922136259999999766e+02 3.888201600000000013e+01
3.938536119999999983e+02 3.932458100000000201e+01
3.954952799999999797e+02 3.977010500000000093e+01
3.971386350000000220e+02 4.021858799999999690e+01
3.987836819999999989e+02 4.067003199999999907e+01
4.004304250000000138e+02 4.112443799999999783e+01
4.020788689999999974e+02 4.158180800000000232e+01
4.037290189999999939e+02 4.204214199999999835e+01
4.053808789999999931e+02 4.250544099999999759e+01
4.070344549999999799e+02 4.297170500000000004e+01
4.086897500000000036e+02 4.344093699999999814e+01
4.103467689999999948e+02 4.391313499999999692e+01
4.120055169999999976e+02 4.438830099999999845e+01
4.136659980000000019e+02 4.486643600000000021e+01
4.153282169999999951e+02 4.534753800000000012e+01
4.169921780000000240e+02 4.583160999999999774e+01
4.186578860000000191e+02 4.631864999999999810e+01
4.203253450000000271e+02 4.680866000000000327e+01
4.219945589999999811e+02 4.730163799999999696e+01
4.236655329999999822e+02 4.779758600000000257e+01
4.253382710000000202e+02 4.829650199999999671e+01
4.270127770000000282e+02 4.879838699999999818e+01
4.286890549999999962e+02 4.930324099999999987e+01
4.303671100000000251e+02 4.981106199999999973e+01
4.320469459999999913e+02 5.032185100000000233e+01
4.337285660000000007e+02 5.083560700000000310e+01
4.354119759999999815e+02 5.135233000000000203e+01
4.370971789999999828e+02 5.187201799999999707e+01
4.387841789999999946e+02 5.239467100000000244e+01
4.404729800000000068e+02 5.292028899999999680e+01
4.421635860000000093e+02 5.344886999999999944e+01
4.438560009999999920e+02 5.398041400000000323e+01
4.455502290000000016e+02 5.451491899999999902e+01
4.472462750000000256e+02 5.505238500000000101e+01
4.489441410000000019e+02 5.559281000000000006e+01
4.506438309999999774e+02 5.613619299999999868e+01
4.523453499999999963e+02 5.668253299999999939e+01
4.540487009999999941e+02 5.723182899999999762e+01
4.557538880000000177e+02 5.778407899999999842e+01
4.574609150000000000e+02 5.833928300000000178e+01
4.591697849999999903e+02 5.889743699999999649e+01
4.608805019999999786e+02 5.945854200000000134e+01
4.625930690000000141e+02 6.002259500000000259e+01
4.643074910000000273e+02 6.058959500000000276e+01
4.660237700000000132e+02 6.115953999999999979e+01
4.677419110000000160e+02 6.173242900000000333e+01
4.694619170000000281e+02 6.230825899999999962e+01
4.711837899999999877e+02 6.288702899999999829e+01
4.729075359999999932e+02 6.346873800000000188e+01
4.746331569999999829e+02 6.405338199999999915e+01
4.763606560000000059e+02 6.464096100000000433e+01
4.780900369999999953e+02 6.523147099999999909e+01
4.798213030000000003e+02 6.582491199999999765e+01
4.815544590000000085e+02 6.642128200000000504e+01
4.832895050000000197e+02 6.702057700000000295e+01
4.850264480000000162e+02 6.762279599999999391e+01
4.867652879999999982e+02 6.822793699999999717e+01
4.885060300000000097e+02 6.883599700000000610e+01
4.902486769999999865e+02 6.944697499999999479e+01
4.919932309999999802e+02 7.006086799999999926e+01
4.937396969999999783e+02 7.067767299999999864e+01
4.954880769999999757e+02 7.129738899999999546e+01
4.972383740000000216e+02 7.192001299999999731e+01
4.989905909999999949e+02 7.254554199999999753e+01
5.007447310000000016e+02 7.317397400000000118e+01
5.025007979999999748e+02 7.380530799999999658e+01
5.042587940000000231e+02 7.443953899999999635e+01
5.060187220000000252e+02 7.507666600000000301e+01
5.077805849999999737e+02 7.571668699999999319e+01
5.095443859999999745e+02 7.635959699999999373e+01
5.113101280000000202e+02 7.700539600000000462e+01
5.130778139999999894e+02 7.765408100000000502e+01
5.148474459999999908e+02 7.830564800000000503e+01
5.166190269999999600e+02 7.896009499999999548e+01
5.183925610000000006e+02 7.961741999999999564e+01
5.201680489999999963e+02 8.027761900000000139e+01
5.219454940000000533e+02 8.094069100000000105e+01
5.237249000000000478e+02 8.160663099999999304e+01
5.255062689999999748e+02 8.227543900000000576e+01
5.272896030000000565e+02 8.294710999999999501e+01
5.290749060000000554e+02 8.362164199999999425e+01
5.308621789999999692e+02 8.429903299999999433e+01
5.326514250000000175e+02 8.497927900000000534e+01
5.344426469999999654e+02 8.566237800000000391e+01
5.362358480000000327e+02 8.634832699999999761e+01
5.380310299999999870e+02 8.703712199999999655e+01
5.398281950000000506e+02 8.772876200000000324e+01
5.416273449999999912e+02 8.842324299999999937e+01
5.434284850000000233e+02 8.912056200000000672e+01
5.452316140000000360e+02 8.982071700000000192e+01
5.470367370000000165e+02 9.052370500000000675e+01
5.488438559999999597e+02 9.122952200000000289e+01
5.506529719999999770e+02 9.193816599999999539e+01
5.524640879999999470e+02 9.264963400000000604e+01
5.542772069999999758e+02 9.336392299999999977e+01
5.560923299999999472e+02 9.408102999999999838e+01
5.579094609999999648e+02 9.480095300000000691e+01
5.597286010000000260e+02 9.552368699999999535e+01
5.615497520000000122e+02 9.624923099999999465e+01
5.633729170000000295e+02 9.697758100000000070e+01
5.651980979999999590e+02 9.770873500000000433e+01
5.670252970000000232e+02 9.844268900000000144e+01
5.688545169999999871e+02 9.917944099999999708e+01
5.706857579999999643e+02 9.991898700000000133e+01
5.725190239999999449e+02 1.006613239999999934e+02
5.743543170000000373e+02 1.014064510000000041e+02
5.761916380000000117e+02 1.021543630000000036e+02
5.780309889999999768e+02 1.029050579999999968e+02
5.798723740000000362e+02 1.036585319999999939e+02
5.817157929999999624e+02 1.044147839999999974e+02
5.835612479999999778e+02 1.051738090000000057e+02
5.854087429999999586e+02 1.059356060000000070e+02
5.872582780000000184e+02 1.067001700000000000e+02
5.891098550000000387e+02 1.074674990000000037e+02
5.909634770000000117e+02 1.082375909999999948e+02
5.928191450000000486e+02 1.090104419999999976e+02
5.946768620000000283e+02 1.097860490000000055e+02
5.965366279999999506e+02 1.105644089999999977e+02
5.983984470000000329e+02 1.113455199999999934e+02
6.002623190000000477e+02 1.121293780000000027e+02
6.021282469999999876e+02 1.129159800000000047e+02
6.039962319999999636e+02 1.137053250000000020e+02
6.058662759999999707e+02 1.144974079999999930e+02
6.077383810000000040e+02 1.152922269999999969e+02
6.096125489999999445e+02 1.160897789999999929e+02
6.114887820000000147e+02 1.168900610000000029e+02
6.133670799999999872e+02 1.176930700000000058e+02
6.152474459999999681e+02 1.184988040000000069e+02
6.171298819999999523e+02 1.193072590000000019e+02
6.190143890000000511e+02 1.201184319999999985e+02
6.209009680000000344e+02 1.209323210000000017e+02
6.227896220000000085e+02 1.217489230000000049e+02
6.246803519999999708e+02 1.225682359999999989e+02
6.265731600000000299e+02 1.233902549999999962e+02
6.284680469999999559e+02 1.242149789999999996e+02
6.303650149999999712e+02 1.250424040000000048e+02
6.322640649999999596e+02 1.258725280000000026e+02
6.341651980000000322e+02 1.267053480000000008e+02
6.360684179999999515e+02 1.275408610000000067e+02
6.379737239999999474e+02 1.283790639999999996e+02
6.398811190000000124e+02 1.292199559999999963e+02
6.417906030000000328e+02 1.300635320000000092e+02
6.437021790000000010e+02 1.309097899999999868e+02
6.456158480000000282e+02 1.317587269999999933e+02
6.475316109999999981e+02 1.326103410000000054e+02
6.494494700000000194e+02 1.334646290000000022e+02
6.513694259999999758e+02 1.343215889999999888e+02
6.532914799999999786e+02 1.351812160000000063e+02
6.552156350000000202e+02 1.360435099999999977e+02
6.571418899999999894e+02 1.369084670000000017e+02
6.590702479999999923e+02 1.377760839999999973e+02
6.610007110000000239e+02 1.386463589999999897e+02
6.629332779999999730e+02 1.395192889999999863e+02
6.648679519999999457e+02 1.403948709999999949e+02
6.668047340000000531e+02 1.412731039999999894e+02
6.687436259999999493e+02 1.421539830000000109e+02
6.706846279999999751e+02 1.430375080000000025e+02
6.726277420000000120e+02 1.439236740000000054e+02
6.745729679999999462e+02 1.448124799999999937e+02
6.765203089999999975e+02 1.457039230000000032e+02
6.784697660000000496e+02 1.465980000000000132e+02
6.804213389999999890e+02 1.474947090000000003e+02
6.823750310000000354e+02 1.483940470000000005e+02
6.843308409999999640e+02 1.492960119999999904e+02
6.862887719999999945e+02 1.502006010000000060e+02
6.882488250000000107e+02 1.511078119999999956e+02
6.902110000000000127e+02 1.520176419999999951e+02
6.921752989999999954e+02 1.529300880000000120e+02
6.941417229999999563e+02 1.538451489999999922e+02
6.961102730000000065e+02 1.547628219999999999e+02
6.980809510000000273e+02 1.556831039999999859e+02
7.000537570000000187e+02 1.566059930000000122e+02
7.020286919999999782e+02 1.575314869999999985e+02
7.040057580000000144e+02 1.584595820000000117e+02
7.059849550000000136e+02 1.593902769999999975e+02
7.079662849999999708e+02 1.603235699999999895e+02
7.099497489999999971e+02 1.612594579999999951e+02
7.119353479999999763e+02 1.621979379999999935e+02
7.139230830000000196e+02 1.631390079999999898e+02
7.159129540000000134e+02 1.640826659999999890e+02
7.179049639999999499e+02 1.650289099999999962e+02
7.198991119999999455e+02 1.659777369999999905e+02
7.218953999999999951e+02 1.669291440000000080e+02
7.238938299999999799e+02 1.678831309999999917e+02
7.258944010000000162e+02 1.688396940000000086e+02
7.278971139999999878e+02 1.697988300000000095e+02
7.299019720000000007e+02 1.707605389999999943e+02
7.319089750000000549e+02 1.717248170000000016e+02
7.339181230000000369e+02 1.726916630000000055e+02
7.359294169999999440e+02 1.736610740000000135e+02
7.379428599999999960e+02 1.746330470000000048e+02
7.399584499999999707e+02 1.756075820000000078e+02
7.419761899999999741e+02 1.765846740000000068e+02
7.439960810000000038e+02 1.775643239999999992e+02
7.460181219999999485e+02 1.785465269999999975e+02
7.480423160000000280e+02 1.795312820000000045e+02
7.500686620000000175e+02 1.805185879999999941e+02
7.520971630000000232e+02 1.815084410000000048e+02
7.541278170000000500e+02 1.825008390000000134e+02
7.561606279999999742e+02 1.834957819999999913e+02
7.581955940000000282e+02 1.844932650000000081e+02
7.602327179999999771e+02 1.854932890000000043e+02
7.622720000000000482e+02 1.864958489999999927e+02
7.643134400000000142e+02 1.875009450000000015e+02
7.663570399999999836e+02 1.885085730000000126e+02
7.684028009999999540e+02 1.895187339999999949e+02
7.704507220000000416e+02 1.905314229999999895e+02
7.725008060000000114e+02 1.915466389999999990e+02
7.745530519999999797e+02 1.925643799999999999e+02
7.766074620000000550e+02 1.935846449999999948e+02
7.786640360000000101e+02 1.946074309999999912e+02
7.807227749999999560e+02 1.956327359999999942e+02
7.827836800000000039e+02 1.966605580000000089e+02
7.848467510000000402e+02 1.976908950000000118e+02
7.869119889999999486e+02 1.987237460000000056e+02
7.889793959999999515e+02 1.997591079999999977e+02
7.910489710000000514e+02 2.007969799999999907e+02
7.931207150000000183e+02 2.018373589999999922e+02
7.951946299999999610e+02 2.028802440000000047e+02
7.972707149999999956e+02 2.039256330000000048e+02
7.993489720000000034e+02 2.049735239999999976e+02
8.014293999999999869e+02 2.060239149999999881e+02
8.035120020000000522e+02 2.070768040000000099e+02
8.055967769999999746e+02 2.081321900000000085e+02
8.076837259999999787e+02 2.091900699999999915e+02
8.097728509999999460e+02 2.102504439999999875e+02
8.118641499999999951e+02 2.113133080000000064e+02
8.139576260000000048e+02 2.123786609999999939e+02
8.160532779999999775e+02 2.134465020000000095e+02
8.181511080000000220e+02 2.145168280000000038e+02
8.202511150000000271e+02 2.155896380000000079e+02
8.223533019999999851e+02 2.166649309999999957e+02
8.244576670000000149e+02 2.177427030000000059e+02
8.265642119999999977e+02 2.188229550000000074e+02
8.286729380000000447e+02 2.199056830000000105e+02
8.307838450000000421e+02 2.209908869999999865e+02
8.328969329999999900e+02 2.220785640000000001e+02
8.350122039999999970e+02 2.231687119999999993e+02
8.371296569999999519e+02 2.242613310000000126e+02
8.392492939999999635e+02 2.253564189999999883e+02
8.413711140000000341e+02 2.264539729999999906e+02
8.434951190000000452e+02 2.275539929999999913e+02
8.456213089999999966e+02 2.286564750000000004e+02
8.477496849999999995e+02 2.297614199999999869e+02
8.498802470000000540e+02 2.308688249999999869e+02
8.520129950000000463e+02 2.319786890000000028e+02
8.541479309999999714e+02 2.330910090000000139e+02
8.562850539999999455e+02 2.342057859999999891e+02
8.584243649999999661e+02 2.353230159999999955e+02
8.605658660000000282e+02 2.364426980000000071e+02
8.627095550000000230e+02 2.375648309999999981e+02
8.648554350000000568e+02 2.386894130000000018e+02
8.670035040000000208e+02 2.398164419999999950e+02
8.691537650000000212e+02 2.409459180000000060e+02
8.713062159999999494e+02 2.420778380000000141e+02
8.734608600000000251e+02 2.432122009999999932e+02
8.756176960000000236e+02 2.443490060000000028e+02
8.777767239999999447e+02 2.454882509999999911e+02
8.799379460000000108e+02 2.466299339999999916e+02
8.821013609999999971e+02 2.477740540000000067e+02
8.842669700000000148e+02 2.489206100000000106e+02
8.864347739999999476e+02 2.500696000000000083e+02
8.886047740000000204e+02 2.512210220000000049e+02
8.907769680000000108e+02 2.523748760000000004e+02
8.929513590000000249e+02 2.535311590000000024e+02
8.951279459999999517e+02 2.546898700000000133e+02
8.973067290000000185e+02 2.558510090000000048e+02
8.994877099999999928e+02 2.570145729999999844e+02
9.016708889999999883e+02 2.581805600000000140e+02
9.038562660000000051e+02 2.593489710000000059e+02
9.060438410000000431e+02 2.605198020000000270e+02
9.082336149999999861e+02 2.616930540000000178e+02
9.104255889999999454e+02 2.628687239999999861e+02
9.126197630000000345e+02 2.640468109999999911e+02
9.148161360000000286e+02 2.652273139999999785e+02
9.170147100000000364e+02 2.664102310000000102e+02
9.192154849999999442e+02 2.675955609999999751e+02
9.214184619999999768e+02 2.687833029999999894e+02
9.236236400000000231e+02 2.699734559999999988e+02
9.258310209999999643e+02 2.711660170000000107e+02
9.280406040000000303e+02 2.723609860000000253e+02
9.302523899999999912e+02 2.735583619999999883e+02
9.324663789999999608e+02 2.747581430000000182e+02
9.346825710000000527e+02 2.759603270000000066e+02
9.369009680000000344e+02 2.771649140000000102e+02
9.391215690000000222e+02 2.783719029999999748e+02
9.413443750000000136e+02 2.795812910000000215e+02
9.435693860000000086e+02 2.807930789999999774e+02
9.457966020000000071e+02 2.820072640000000206e+02
9.480260240000000067e+02 2.832238449999999830e+02
9.502576530000000048e+02 2.844428209999999808e+02
9.524914870000000064e+02 2.856641910000000166e+02
9.547275290000000041e+02 2.868879529999999818e+02
9.569657780000000002e+02 2.881141069999999900e+02
9.592062339999999949e+02 2.893426519999999869e+02
9.614488979999999856e+02 2.905735849999999800e+02
9.636937699999999722e+02 2.918069049999999720e+02
9.659408499999999549e+02 2.930426130000000171e+02
9.681901390000000447e+02 2.942807060000000092e+02
9.704416370000000143e+02 2.955211830000000077e+02
9.726953449999999748e+02 2.967640430000000151e+02
9.749512620000000425e+02 2.980092849999999771e+02
9.772093899999999849e+02 2.992569080000000099e+02
9.794697270000000344e+02 3.005069100000000049e+02
9.817322749999999587e+02 3.017592910000000188e+02
9.839970339999999851e+02 3.030140490000000000e+02
9.862640049999999974e+02 3.042711840000000052e+02
9.885331860000000006e+02 3.055306929999999852e+02
9.908045799999999872e+02 3.067925769999999943e+02
9.930781849999999622e+02 3.080568329999999833e+02
9.953540030000000343e+02 3.093234610000000089e+02
9.976320329999999785e+02 3.105924600000000169e+02
9.999122770000000173e+02 3.118638280000000123e+02
1.002194733000000042e+03 3.131375649999999951e+02
1.004479403000000048e+03 3.144136690000000272e+02
1.006766286000000036e+03 3.156921399999999949e+02
1.009055383000000006e+03 3.169729760000000169e+02
1.011346694999999954e+03 3.182561759999999822e+02
1.013640220999999997e+03 3.195417390000000069e+02
1.015935962000000018e+03 3.208296639999999798e+02
1.018233917000000019e+03 3.221199510000000146e+02
1.020534087999999997e+03 3.234125980000000027e+02
1.022836474999999950e+03 3.247076030000000060e+02
1.025141076999999996e+03 3.260049670000000219e+02
1.027447895000000017e+03 3.273046870000000013e+02
1.029756928999999900e+03 3.286067639999999983e+02
1.032068179000000100e+03 3.299111960000000181e+02
1.034381646999999930e+03 3.312179810000000089e+02
1.036697331000000077e+03 3.325271200000000249e+02
1.039015231999999969e+03 3.338386100000000170e+02
1.041335350999999946e+03 3.351524519999999825e+02
1.043657686999999896e+03 3.364686429999999859e+02
1.045982240999999931e+03 3.377871840000000248e+02
1.048309013000000050e+03 3.391080729999999903e+02
1.050638003000000026e+03 3.404313080000000014e+02
1.052969211000000087e+03 3.417568909999999960e+02
1.055302638999999999e+03 3.430848179999999843e+02
1.057638284999999996e+03 3.444150890000000231e+02
1.059976149999999961e+03 3.457477039999999988e+02
1.062316233999999895e+03 3.470826620000000275e+02
1.064658537999999908e+03 3.484199610000000007e+02
1.067003062000000000e+03 3.497595999999999776e+02
1.069349805999999944e+03 3.511015790000000152e+02
1.071698769000000084e+03 3.524458970000000022e+02
1.074049952999999960e+03 3.537925529999999981e+02
1.076403356999999914e+03 3.551415450000000078e+02
1.078758982000000060e+03 3.564928739999999721e+02
1.081116827999999941e+03 3.578465380000000096e+02
1.083476895000000013e+03 3.592025360000000092e+02
1.085839183000000048e+03 3.605608669999999734e+02
1.088203692999999930e+03 3.619215310000000159e+02
1.090570424000000003e+03 3.632845270000000255e+02
1.092939376999999922e+03 3.646498530000000073e+02
1.095310551000000032e+03 3.660175090000000182e+02
1.097683948000000100e+03 3.673874950000000013e+02
1.100059567999999899e+03 3.687598080000000209e+02
1.102437408999999889e+03 3.701344490000000178e+02
1.104817473000000064e+03 3.715114159999999970e+02
1.107199759999999969e+03 3.728907090000000153e+02
1.109584270000000060e+03 3.742723260000000209e+02
1.111971003999999994e+03 3.756562680000000114e+02
1.114359960000000001e+03 3.770425329999999917e+02
1.116751140000000078e+03 3.784311200000000213e+02
1.119144543000000112e+03 3.798220289999999864e+02
1.121540169999999989e+03 3.812152580000000057e+02
1.123938022000000046e+03 3.826108070000000225e+02
1.126338097000000062e+03 3.840086749999999824e+02
1.128740395999999919e+03 3.854088619999999992e+02
1.131144919999999956e+03 3.868113660000000209e+02
1.133551668000000063e+03 3.882161869999999908e+02
1.135960640999999896e+03 3.896233240000000251e+02
1.138371838999999909e+03 3.910327750000000151e+02
1.140785260999999991e+03 3.924445420000000126e+02
1.143200908999999911e+03 3.938586210000000278e+02
1.145618782000000010e+03 3.952750139999999988e+02
1.148038880000000063e+03 3.966937189999999873e+02
1.150461203999999952e+03 3.981147339999999986e+02
1.152885753000000022e+03 3.995380610000000274e+02
1.155312527999999929e+03 4.009636970000000247e+02
1.157741528999999900e+03 4.023916419999999903e+02
1.160172755999999936e+03 4.038218959999999811e+02
1.162606209000000035e+03 4.052544570000000022e+02
1.165041889000000083e+03 4.066893239999999992e+02
1.167479794999999967e+03 4.081264980000000264e+02
1.169919926999999916e+03 4.095659769999999753e+02
1.172362286000000040e+03 4.110077610000000163e+02
1.174806872000000112e+03 4.124518489999999815e+02
1.177253684000000021e+03 4.138982399999999870e+02
1.179702723999999989e+03 4.153469329999999786e+02
1.182153990000000022e+03 4.167979280000000131e+02
1.184607484000000113e+03 4.182512239999999792e+02
1.187063204999999925e+03 4.197068199999999933e+02
1.189521154000000024e+03 4.211647159999999985e+02
1.191981330000000071e+03 4.226249109999999973e+02
1.194443733999999949e+03 4.240874039999999923e+02
1.196908365999999887e+03 4.255521949999999833e+02
1.199375225000000000e+03 4.270192829999999731e+02
1.201844313000000056e+03 4.284886660000000234e+02
1.204315628000000061e+03 4.299603460000000155e+02
1.206789172000000008e+03 4.314343200000000138e+02
1.209264944000000014e+03 4.329105880000000184e+02
1.211742944000000080e+03 4.343891499999999724e+02
1.214223173000000088e+03 4.358700039999999944e+02
1.216705629999999928e+03 4.373531510000000253e+02
1.219190317000000050e+03 4.388385890000000131e+02
1.221677230999999892e+03 4.403263180000000148e+02
1.224166375000000016e+03 4.418163369999999759e+02
1.226657748000000083e+03 4.433086460000000102e+02
1.229151348999999982e+03 4.448032440000000065e+02
1.231647179999999935e+03 4.463001300000000242e+02
1.234145240000000058e+03 4.477993030000000090e+02
1.236645530000000008e+03 4.493007640000000151e+02
1.239148048000000017e+03 4.508045109999999909e+02
1.241652796999999964e+03 4.523105439999999930e+02
1.244159773999999970e+03 4.538188610000000267e+02
1.246668981999999914e+03 4.553294639999999731e+02
1.249180419000000029e+03 4.568423500000000104e+02
1.251694085000000086e+03 4.583575190000000248e+02
1.254209982000000082e+03 4.598749710000000164e+02
1.256728108999999904e+03 4.613947049999999876e+02
1.259248466000000008e+03 4.629167209999999955e+02
1.261771052000000054e+03 4.644410169999999880e+02
1.264295869000000039e+03 4.659675940000000196e+02
1.266822916000000077e+03 4.674964499999999816e+02
1.269352194000000054e+03 4.690275849999999878e+02
1.271883702000000085e+03 4.705609979999999837e+02
1.274417439999999942e+03 4.720966900000000237e+02
1.276953408999999965e+03 4.736346589999999992e+02
1.279491608999999926e+03 4.751749040000000264e+02
1.282032038999999941e+03 4.767174259999999890e+02
1.284574699999999893e+03 4.782622230000000059e+02
1.287119590999999900e+03 4.798092950000000201e+02
1.289666713999999956e+03 4.813586409999999773e+02
1.292216067000000066e+03 4.829102609999999913e+02
1.294767650999999887e+03 4.844641550000000052e+02
1.297321466999999984e+03 4.860203210000000240e+02
1.299877512999999908e+03 4.875787589999999909e+02
1.302435791000000108e+03 4.891394690000000196e+02
1.304996300000000019e+03 4.907024490000000014e+02
1.307559040000000095e+03 4.922677009999999882e+02
1.310124011000000110e+03 4.938352219999999875e+02
1.312691213999999945e+03 4.954050119999999993e+02
1.315260647999999946e+03 4.969770720000000210e+02
1.317832313999999997e+03 4.985513990000000035e+02
1.320406210999999985e+03 5.001279949999999985e+02
1.322982340000000022e+03 5.017068570000000136e+02
1.325560701000000108e+03 5.032879869999999869e+02
1.328141292999999905e+03 5.048713819999999828e+02
1.330724116999999978e+03 5.064570429999999988e+02
1.333309171999999990e+03 5.080449689999999805e+02
1.335896459999999934e+03 5.096351599999999848e+02
1.338485979000000043e+03 5.112276150000000143e+02
1.341077729999999974e+03 5.128223329999999578e+02
1.343671712999999954e+03 5.144193139999999858e+02
1.346267929000000095e+03 5.160185579999999845e+02
1.348866375999999946e+03 5.176200629999999592e+02
1.351467055000000073e+03 5.192238310000000183e+02
1.354069966999999906e+03 5.208298590000000559e+02
1.356675109999999904e+03 5.224381469999999581e+02
1.359282486000000063e+03 5.240486959999999499e+02
1.361892094000000043e+03 5.256615040000000363e+02
1.364503934999999956e+03 5.272765709999999899e+02
1.367118007000000034e+03 5.288938970000000381e+02
1.369734312000000045e+03 5.305134799999999586e+02
1.372352849999999989e+03 5.321353209999999763e+02
1.374973619000000099e+03 5.337594189999999799e+02
1.377596622000000025e+03 5.353857739999999694e+02
1.380221855999999889e+03 5.370143839999999500e+02
1.382849324000000024e+03 5.386452500000000327e+02
1.385479023999999981e+03 5.402783719999999903e+02
1.388110955999999987e+03 5.419137469999999439e+02
1.390745120999999926e+03 5.435513770000000022e+02
1.393381519000000026e+03 5.451912610000000541e+02
1.396020148999999947e+03 5.468333979999999883e+02
1.398661012000000028e+03 5.484777870000000348e+02
1.401304108000000042e+03 5.501244289999999637e+02
1.403949436000000105e+03 5.517733230000000049e+02
1.406596997000000101e+03 5.534244670000000497e+02
1.409246791999999914e+03 5.550778629999999794e+02
1.411898817999999892e+03 5.567335090000000264e+02
1.414553077999999914e+03 5.583914059999999608e+02
1.417209571000000096e+03 5.600515510000000177e+02
1.419868296000000100e+03 5.617139459999999644e+02
1.422529254999999921e+03 5.633785890000000336e+02
1.425192446000000018e+03 5.650454809999999952e+02
1.427857870000000048e+03 5.667146199999999681e+02
1.430525527000000011e+03 5.683860069999999496e+02
1.433195418000000018e+03 5.700596399999999448e+02
1.435867541000000074e+03 5.717355199999999513e+02
1.438541897000000063e+03 5.734136459999999715e+02
1.441218487000000096e+03 5.750940170000000080e+02
1.443897308999999950e+03 5.767766329999999471e+02
1.446578363999999965e+03 5.784614940000000161e+02
1.449261653000000024e+03 5.801485999999999876e+02
1.451947175000000016e+03 5.818379489999999805e+02
1.454634929000000056e+03 5.835295409999999947e+02
1.457324916999999914e+03 5.852233770000000277e+02
1.460017137999999932e+03 5.869194549999999708e+02
1.462711592999999993e+03 5.886177750000000515e+02
1.465408280000000104e+03 5.903183370000000423e+02
1.468107199999999921e+03 5.920211399999999458e+02
1.470808354000000008e+03 5.937261839999999893e+02
1.473511741000000029e+03 5.954334679999999480e+02
1.476217360999999983e+03 5.971429930000000468e+02
1.478925214999999980e+03 5.988547569999999496e+02
1.481635301000000027e+03 6.005687609999999950e+02
1.484347620999999890e+03 6.022850029999999606e+02
1.487062173999999914e+03 6.040034839999999576e+02
1.489778960000000097e+03 6.057242019999999911e+02
1.492497980000000098e+03 6.074471590000000560e+02
1.495219233000000031e+03 6.091723520000000462e+02
1.497942718999999897e+03 6.108997829999999567e+02
1.500668437999999924e+03 6.126294500000000198e+02
1.503396390999999994e+03 6.143613530000000083e+02
1.506126576999999997e+03 6.160954920000000357e+02
1.508858995999999934e+03 6.178318659999999909e+02
1.511593648000000030e+03 6.195704749999999876e+02
1.514330533999999943e+03 6.213113180000000284e+02
1.517069653000000017e+03 6.230543959999999970e+02
1.519811005000000023e+03 6.247997070000000122e+02
1.522554591000000073e+03 6.265472509999999602e+02
1.525300410000000056e+03 6.282970289999999522e+02
1.528048461999999972e+03 6.300490389999999934e+02
1.530798747000000049e+03 6.318032819999999674e+02
1.533551265999999941e+03 6.335597559999999930e+02
1.536306017999999995e+03 6.353184619999999541e+02
1.539063002999999981e+03 6.370793989999999667e+02
1.541822222000000011e+03 6.388425660000000335e+02
1.544583673999999974e+03 6.406079640000000381e+02
1.547347359000000097e+03 6.423755919999999833e+02
1.550113276999999925e+03 6.441454499999999825e+02
1.552881429000000026e+03 6.459175370000000385e+02
1.555651814000000059e+03 6.476918530000000374e+02
1.558424432000000024e+03 6.494683969999999817e+02
1.561199282999999923e+03 6.512471699999999828e+02
1.563976368000000093e+03 6.530281710000000430e+02
1.566755685000000085e+03 6.548113990000000513e+02
1.569537235999999893e+03 6.565968540000000075e+02
1.572321020999999973e+03 6.583845360000000255e+02
1.575107038000000102e+03 6.601744439999999940e+02
1.577895289000000048e+03 6.619665790000000243e+02
1.580685772000000043e+03 6.637609390000000076e+02
1.583478489000000081e+03 6.655575239999999440e+02
1.586273439999999937e+03 6.673563349999999446e+02
1.589070623000000069e+03 6.691573700000000144e+02
1.591870038999999906e+03 6.709606300000000374e+02
1.594671689000000015e+03 6.727661140000000159e+02
1.597475572000000057e+03 6.745738209999999526e+02
1.600281686999999920e+03 6.763837519999999586e+02
1.603090036000000055e+03 6.781959060000000363e+02
1.605900617999999895e+03 6.800102819999999610e+02
1.608713432999999895e+03 6.818268809999999576e+02
1.611528481000000056e+03 6.836457010000000309e+02
1.614345763000000034e+03 6.854667439999999488e+02
1.617165277000000060e+03 6.872900079999999434e+02
1.619987024000000019e+03 6.891154920000000175e+02
1.622811003999999912e+03 6.909431980000000522e+02
1.625637216999999964e+03 6.927731240000000525e+02
1.628465664000000061e+03 6.946052700000000186e+02
1.631296342999999979e+03 6.964396349999999529e+02
1.634129255000000057e+03 6.982762199999999666e+02
1.636964400000000069e+03 7.001150239999999485e+02
1.639801778000000013e+03 7.019560470000000123e+02
1.642641388000000006e+03 7.037992880000000468e+02
1.645483232000000044e+03 7.056447470000000521e+02
1.648327309000000014e+03 7.074924240000000282e+02
1.651173618000000033e+03 7.093423189999999749e+02
1.654022159999999985e+03 7.111944310000000087e+02
1.656872935000000098e+03 7.130487590000000182e+02
1.659725942999999916e+03 7.149053049999999985e+02
1.662581183000000010e+03 7.167640659999999571e+02
1.665438656000000037e+03 7.186250430000000051e+02
1.668298361999999997e+03 7.204882360000000290e+02
1.671160300999999890e+03 7.223536450000000286e+02
1.674024472000000060e+03 7.242212680000000091e+02
1.676890875999999935e+03 7.260911059999999679e+02
1.679759512999999970e+03 7.279631580000000213e+02
1.682630382000000054e+03 7.298374250000000529e+02
1.685503484000000071e+03 7.317139049999999543e+02
1.688378817999999910e+03 7.335925989999999501e+02
1.691256384999999909e+03 7.354735060000000431e+02
1.694136183999999957e+03 7.373566260000000057e+02
1.697018215999999939e+03 7.392419589999999516e+02
1.699902481000000080e+03 7.411295039999999972e+02
1.702788976999999932e+03 7.430192610000000286e+02
1.705677707000000055e+03 7.449112300000000459e+02
1.708568667999999889e+03 7.468054100000000517e+02
1.711461862000000110e+03 7.487018010000000459e+02
1.714357289000000037e+03 7.506004040000000259e+02
1.717254946999999902e+03 7.525012159999999994e+02
1.720154837999999927e+03 7.544042389999999614e+02
1.723056962000000112e+03 7.563094730000000254e+02
1.725961317000000008e+03 7.582169159999999692e+02
1.728867905000000064e+03 7.601265680000000202e+02
1.731776724999999942e+03 7.620384289999999510e+02
1.734687777000000096e+03 7.639524999999999864e+02
1.737601061000000072e+03 7.658687790000000177e+02
1.740516577000000098e+03 7.677872660000000451e+02
1.743434326000000056e+03 7.697079619999999522e+02
1.746354305999999951e+03 7.716308649999999716e+02
1.749276519000000008e+03 7.735559749999999894e+02
1.752200963000000002e+03 7.754832930000000033e+02
1.755127639999999928e+03 7.774128180000000157e+02
1.758056548000000021e+03 7.793445500000000266e+02
1.760987687999999935e+03 7.812784880000000385e+02
1.763921061000000009e+03 7.832146320000000514e+02
1.766856665000000021e+03 7.851529819999999518e+02
1.769794499999999971e+03 7.870935379999999668e+02
1.772734568000000081e+03 7.890362979999999880e+02
1.775676868000000013e+03 7.909812650000000076e+02
1.778621399000000110e+03 7.929284350000000359e+02
1.781568162000000029e+03 7.948778109999999515e+02
1.784517156000000114e+03 7.968293899999999894e+02
1.787468382000000020e+03 7.987831740000000309e+02
1.790421839999999975e+03 8.007391609999999673e+02
1.793377529000000095e+03 8.026973520000000235e+02
1.796335450000000037e+03 8.046577469999999721e+02
1.799295603000000028e+03 8.066203440000000455e+02
1.802257986000000074e+03 8.085851440000000139e+02
1.805222602000000052e+03 8.105521459999999934e+02
1.808189448000000084e+03 8.125213509999999815e+02
1.811158525999999938e+03 8.144927569999999832e+02
1.814129836000000068e+03 8.164663649999999961e+02
1.817103376999999909e+03 8.184421750000000202e+02
1.820079148999999916e+03 8.204201859999999442e+02
1.823057152000000087e+03 8.224003979999999956e+02
1.826037385999999969e+03 8.243828099999999495e+02
1.829019851999999901e+03 8.263674230000000307e+02
1.832004548999999997e+03 8.283542360000000144e+02
1.834991477000000032e+03 8.303432500000000118e+02
1.837980636000000004e+03 8.323344620000000305e+02
1.840972025999999914e+03 8.343278749999999491e+02
1.843965646999999990e+03 8.363234860000000026e+02
1.846961497999999892e+03 8.383212969999999586e+02
1.849959581000000071e+03 8.403213060000000496e+02
1.852959894999999960e+03 8.423235140000000456e+02
1.855962440000000015e+03 8.443279199999999491e+02
1.858967214999999896e+03 8.463345239999999876e+02
1.861974220999999943e+03 8.483433260000000473e+02
1.864983457999999928e+03 8.503543250000000171e+02
1.867994926000000078e+03 8.523675210000000106e+02
1.871008624000000054e+03 8.543829150000000254e+02
1.874024552999999969e+03 8.564005059999999503e+02
1.877042713000000049e+03 8.584202930000000151e+02
1.880063102999999956e+03 8.604422759999999926e+02
1.883085722999999916e+03 8.624664559999999938e+02
1.886110574999999926e+03 8.644928310000000238e+02
1.889137656000000106e+03 8.665214019999999664e+02
1.892166967999999997e+03 8.685521690000000490e+02
1.895198509999999942e+03 8.705851310000000467e+02
1.898232283000000052e+03 8.726202869999999621e+02
1.901268285999999989e+03 8.746576390000000174e+02
1.904306518999999980e+03 8.766971849999999904e+02
1.907346982999999909e+03 8.787389249999999947e+02
1.910389676000000009e+03 8.807828590000000304e+02
1.913434600000000046e+03 8.828289869999999837e+02
1.916481753999999910e+03 8.848773089999999684e+02
1.919531138000000055e+03 8.869278239999999869e+02
1.922582752000000028e+03 8.889805330000000367e+02
1.925636594999999943e+03 8.910354340000000093e+02
1.928692669000000024e+03 8.930925280000000157e+02
1.931750972999999931e+03 8.951518150000000560e+02
1.934811506000000008e+03 8.972132940000000190e+02
1.937874270000000024e+03 8.992769640000000209e+02
1.940939262999999983e+03 9.013428270000000566e+02
1.944006485999999995e+03 9.034108810000000176e+02
1.947075937999999951e+03 9.054811270000000150e+02
1.950147619999999961e+03 9.075535640000000512e+02
1.953221532000000025e+03 9.096281920000000127e+02
1.956297673000000032e+03 9.117050110000000132e+02
1.959376044000000093e+03 9.137840200000000550e+02
1.962456644999999980e+03 9.158652190000000246e+02
1.965539473999999927e+03 9.179486090000000331e+02
1.968624532999999929e+03 9.200341879999999719e+02
1.971711821999999984e+03 9.221219579999999496e+02
1.974801339999999982e+03 9.242119159999999738e+02
1.977893086999999923e+03 9.263040640000000394e+02
1.980987063000000035e+03 9.283984020000000328e+02
1.984083268999999973e+03 9.304949279999999590e+02
1.987181702999999970e+03 9.325936420000000453e+02
1.990282367000000022e+03 9.346945449999999482e+02
1.993385260000000017e+03 9.367976370000000088e+02
1.996490381999999954e+03 9.389029160000000047e+02
1.999597733000000062e+03 9.410103830000000471e+02
2.002707312000000002e+03 9.431200380000000223e+02
2.005819120999999996e+03 9.452318800000000465e+02
2.008933158000000049e+03 9.473459100000000035e+02
2.012049424000000045e+03 9.494621260000000120e+02
2.015167918999999983e+03 9.515805299999999534e+02
2.018288643000000093e+03 9.537011199999999462e+02
2.021411595000000034e+03 9.558238959999999906e+02
2.024536775999999918e+03 9.579488589999999704e+02
2.027664185999999972e+03 9.600760070000000042e+02
2.030793824000000086e+03 9.622053419999999733e+02
2.033925690000000031e+03 9.643368619999999964e+02
2.037059784999999920e+03 9.664705669999999600e+02
2.040196108000000095e+03 9.686064579999999751e+02
2.043334659999999985e+03 9.707445340000000442e+02
2.046475439999999935e+03 9.728847950000000537e+02
2.049618448000000171e+03 9.750272400000000061e+02
2.052763684999999896e+03 9.771718700000000126e+02
2.055911149000000023e+03 9.793186839999999620e+02
2.059060841999999866e+03 9.814676819999999680e+02
2.062212762999999995e+03 9.836188640000000305e+02
2.065366911999999957e+03 9.857722300000000359e+02
2.068523287999999866e+03 9.879277789999999868e+02
2.071681892999999945e+03 9.900855109999999968e+02
2.074842725999999857e+03 9.922454269999999497e+02
2.078005786000000171e+03 9.944075259999999616e+02
2.081171075000000201e+03 9.965718070000000353e+02
2.084338591000000179e+03 9.987382710000000543e+02
2.087508334000000104e+03 1.000906917000000021e+03
2.090680306000000201e+03 1.003077745000000050e+03
2.093854504999999790e+03 1.005250756000000024e+03
2.097030930999999782e+03 1.007425947999999948e+03
2.100209585000000061e+03 1.009603322000000048e+03
2.103390467000000172e+03 1.011782876999999985e+03
2.106573575999999775e+03 1.013964613999999983e+03
2.109758911999999782e+03 1.016148532000000046e+03
2.112946476000000075e+03 1.018334629999999947e+03
2.116136266999999862e+03 1.020522910000000024e+03
2.119328285000000051e+03 1.022713370000000054e+03
2.122522530000000188e+03 1.024906009999999924e+03
2.125719003000000157e+03 1.027100830000000087e+03
2.128917702000000190e+03 1.029297831000000087e+03
2.132118629000000055e+03 1.031497010999999929e+03
2.135321781999999985e+03 1.033698370999999952e+03
2.138527163000000201e+03 1.035901910000000044e+03
2.141734770000000026e+03 1.038107629000000088e+03
2.144944605000000138e+03 1.040315526999999975e+03
2.148156665999999859e+03 1.042525603000000046e+03
2.151370953999999983e+03 1.044737859000000071e+03
2.154587468000000172e+03 1.046952293000000054e+03
2.157806208999999853e+03 1.049168904999999995e+03
2.161027176999999938e+03 1.051387696000000005e+03
2.164250371999999970e+03 1.053608664999999974e+03
2.167475793000000067e+03 1.055831811999999900e+03
2.170703439999999773e+03 1.058057135999999900e+03


==> anc/Fig1/Fig1_g15.out <==
# \epsilon(Mev/fm^3)    P(MeV/fm^3)
3.824900699999999887e+01 1.189849999999999935e-01
3.967020999999999731e+01 1.281359999999999999e-01
4.109174699999999802e+01 1.376709999999999878e-01
4.251361899999999849e+01 1.475879999999999970e-01
4.393582800000000077e+01 1.578849999999999976e-01
4.535837500000000233e+01 1.685599999999999876e-01
4.678126199999999812e+01 1.796129999999999949e-01
4.820448900000000236e+01 1.910419999999999896e-01
4.962805800000000289e+01 2.028459999999999985e-01
5.105196999999999719e+01 2.150229999999999919e-01
5.247622499999999945e+01 2.275739999999999985e-01
5.390082400000000007e+01 2.404989999999999906e-01
5.532576799999999650e+01 2.537980000000000236e-01
5.675105800000000045e+01 2.674710000000000143e-01
5.817669500000000227e+01 2.815219999999999945e-01
5.960267900000000196e+01 2.959510000000000196e-01
6.102901099999999701e+01 3.107619999999999827e-01
6.245569199999999910e+01 3.259580000000000255e-01
6.388272200000000112e+01 3.415420000000000122e-01
6.531010399999999549e+01 3.575200000000000045e-01
6.673783699999999897e+01 3.738969999999999794e-01
6.816592300000000648e+01 3.906780000000000252e-01
6.959436200000000383e+01 4.078709999999999836e-01
7.102315699999999765e+01 4.254820000000000269e-01
7.245230800000000215e+01 4.435200000000000253e-01
7.388181699999999807e+01 4.619929999999999870e-01
7.531168599999999458e+01 4.809100000000000041e-01
7.674191600000000335e+01 5.002820000000000045e-01
7.817250900000000513e+01 5.201179999999999692e-01
7.960346699999999487e+01 5.404309999999999947e-01
8.103479199999999594e+01 5.612310000000000354e-01
8.246648600000000329e+01 5.825320000000000498e-01
8.389855199999999513e+01 6.043460000000000498e-01
8.533099199999999485e+01 6.266869999999999941e-01
8.676380899999999485e+01 6.495689999999999520e-01
8.819700500000000432e+01 6.730070000000000219e-01
8.963058399999999892e+01 6.970150000000000512e-01
9.106454899999999952e+01 7.216110000000000024e-01
9.249890299999999854e+01 7.468089999999999451e-01
9.393364900000000262e+01 7.726260000000000350e-01
9.536879100000000165e+01 7.990810000000000413e-01
9.680433299999999974e+01 8.261899999999999800e-01
9.824027800000000354e+01 8.539710000000000356e-01
9.967663100000000043e+01 8.824429999999999774e-01
1.011133959999999945e+02 9.116239999999999899e-01
1.025505770000000041e+02 9.415339999999999820e-01
1.039881790000000024e+02 9.721929999999999739e-01
1.054262049999999959e+02 1.003619000000000039e+00
1.068646619999999956e+02 1.035833999999999921e+00
1.083035529999999937e+02 1.068856999999999946e+00
1.097428850000000011e+02 1.102710000000000079e+00
1.111826619999999934e+02 1.137413000000000007e+00
1.126228890000000007e+02 1.172987999999999920e+00
1.140635719999999935e+02 1.209454999999999947e+00
1.155047160000000019e+02 1.246837999999999891e+00
1.169463279999999941e+02 1.285157000000000105e+00
1.183884129999999999e+02 1.324313000000000073e+00
1.198309720000000027e+02 1.363952000000000053e+00
1.212740069999999974e+02 1.404333000000000053e+00
1.227175229999999999e+02 1.445559000000000038e+00
1.241615220000000051e+02 1.487689999999999957e+00
1.256060120000000069e+02 1.530774000000000079e+00
1.270509969999999953e+02 1.574850000000000083e+00
1.284964819999999861e+02 1.619955999999999952e+00
1.299424750000000017e+02 1.666123999999999938e+00
1.313889810000000011e+02 1.713386000000000076e+00
1.328360069999999951e+02 1.761771999999999894e+00
1.342835589999999968e+02 1.811310999999999893e+00
1.357316449999999861e+02 1.862030000000000074e+00
1.371802710000000047e+02 1.913958000000000048e+00
1.386294440000000066e+02 1.967120999999999897e+00
1.400791710000000023e+02 2.021545000000000147e+00
1.415294609999999977e+02 2.077256999999999909e+00
1.429803200000000061e+02 2.134281000000000095e+00
1.444317550000000097e+02 2.192642999999999898e+00
1.458837760000000117e+02 2.252367000000000008e+00
1.473363879999999995e+02 2.313477999999999923e+00
1.487896010000000047e+02 2.375999999999999890e+00
1.502434220000000096e+02 2.439957000000000154e+00
1.516978579999999965e+02 2.505371999999999932e+00
1.531529189999999971e+02 2.572268999999999917e+00
1.546086119999999937e+02 2.640671000000000213e+00
1.560649459999999920e+02 2.710601000000000038e+00
1.575219280000000026e+02 2.782080999999999804e+00
1.589795670000000030e+02 2.855134000000000061e+00
1.604378710000000012e+02 2.929783000000000026e+00
1.618968490000000031e+02 3.006047999999999831e+00
1.633565089999999884e+02 3.083953000000000166e+00
1.648168599999999913e+02 3.163518999999999970e+00
1.662779099999999914e+02 3.244765999999999817e+00
1.677396679999999947e+02 3.327716999999999814e+00
1.692021420000000091e+02 3.412392999999999788e+00
1.706653410000000122e+02 3.498813000000000173e+00
1.721292730000000120e+02 3.587000000000000188e+00
1.735939480000000117e+02 3.676972999999999825e+00
1.750593739999999912e+02 3.768752999999999798e+00
1.765255600000000129e+02 3.862359999999999793e+00
1.779925139999999999e+02 3.957812999999999803e+00
1.794602449999999862e+02 4.055133999999999794e+00
1.809287630000000036e+02 4.154340999999999617e+00
1.823980750000000057e+02 4.255453000000000152e+00
1.838681909999999959e+02 4.358490999999999893e+00
1.853391200000000083e+02 4.463472000000000328e+00
1.868108699999999942e+02 4.570416999999999952e+00
1.882834510000000137e+02 4.679344000000000392e+00
1.897568699999999922e+02 4.790270999999999724e+00
1.912311379999999872e+02 4.903217999999999854e+00
1.927062620000000095e+02 5.018201999999999607e+00
1.941822520000000054e+02 5.135241999999999862e+00
1.956591170000000091e+02 5.254355999999999582e+00
1.971368650000000002e+02 5.375561000000000256e+00
1.986155050000000131e+02 5.498876000000000097e+00
2.000950469999999939e+02 5.624317999999999707e+00
2.015754990000000078e+02 5.751903999999999684e+00
2.030568700000000035e+02 5.881653000000000020e+00
2.045391689999999869e+02 6.013581000000000287e+00
2.060224049999999920e+02 6.147705000000000197e+00
2.075065859999999986e+02 6.284042999999999601e+00
2.089917220000000100e+02 6.422610999999999848e+00
2.104778210000000058e+02 6.563425999999999760e+00
2.119648929999999893e+02 6.706504999999999939e+00
2.134529449999999997e+02 6.851862999999999815e+00
2.149419880000000092e+02 6.999519000000000268e+00
2.164320290000000000e+02 7.149486999999999703e+00
2.179230780000000038e+02 7.301783999999999608e+00
2.194151430000000005e+02 7.456426000000000442e+00
2.209082329999999956e+02 7.613429000000000002e+00
2.224023569999999950e+02 7.772808999999999635e+00
2.238975230000000067e+02 7.934580999999999662e+00
2.253937420000000031e+02 8.098762000000000683e+00
2.268910199999999975e+02 8.265366000000000213e+00
2.283893669999999929e+02 8.434409000000000489e+00
2.298887919999999951e+02 8.605907000000000195e+00
2.313893030000000124e+02 8.779873999999999512e+00
2.328909099999999910e+02 8.956326000000000676e+00
2.343936199999999985e+02 9.135277000000000314e+00
2.358974420000000123e+02 9.316743000000000663e+00
2.374023860000000070e+02 9.500738999999999379e+00
2.389084589999999935e+02 9.687279000000000195e+00
2.404156700000000058e+02 9.876376999999999740e+00
2.419240289999999902e+02 1.006804900000000025e+01
2.434335419999999885e+02 1.026230800000000087e+01
2.449442200000000014e+02 1.045916899999999927e+01
2.464560710000000086e+02 1.065864700000000020e+01
2.479691019999999924e+02 1.086075499999999927e+01
2.494833230000000128e+02 1.106550700000000020e+01
2.509987419999999929e+02 1.127291800000000066e+01
2.525153679999999952e+02 1.148300000000000054e+01
2.540332089999999994e+02 1.169576900000000030e+01
2.555522740000000113e+02 1.191123800000000088e+01
2.570725699999999847e+02 1.212941900000000039e+01
2.585941070000000082e+02 1.235032700000000006e+01
2.601168920000000071e+02 1.257397500000000079e+01
2.616409350000000131e+02 1.280037599999999998e+01
2.631662430000000086e+02 1.302954399999999957e+01
2.646928250000000276e+02 1.326149099999999947e+01
2.662206889999999930e+02 1.349623000000000062e+01
2.677498429999999985e+02 1.373377400000000037e+01
2.692802960000000212e+02 1.397413700000000070e+01
2.708120559999999841e+02 1.421733000000000047e+01
2.723451309999999808e+02 1.446336600000000061e+01
2.738795289999999909e+02 1.471225800000000028e+01
2.754152589999999918e+02 1.496401799999999938e+01
2.769523290000000202e+02 1.521865799999999957e+01
2.784907460000000015e+02 1.547619000000000078e+01
2.800305190000000266e+02 1.573662599999999934e+01
2.815716560000000186e+02 1.599997899999999973e+01
2.831141660000000115e+02 1.626625900000000158e+01
2.846580549999999903e+02 1.653547899999999871e+01
2.862033329999999864e+02 1.680764999999999887e+01
2.877500069999999823e+02 1.708278400000000019e+01
2.892980850000000146e+02 1.736089199999999977e+01
2.908475750000000062e+02 1.764198400000000078e+01
2.923984849999999938e+02 1.792607299999999881e+01
2.939508230000000140e+02 1.821316900000000061e+01
2.955045969999999897e+02 1.850328199999999867e+01
2.970598140000000171e+02 1.879642499999999927e+01
2.986164840000000140e+02 1.909260599999999997e+01
3.001746120000000246e+02 1.939183699999999888e+01
3.017342080000000237e+02 1.969412799999999919e+01
3.032952779999999962e+02 1.999948900000000052e+01
3.048578309999999760e+02 2.030792999999999893e+01
3.064218740000000025e+02 2.061946100000000115e+01
3.079874159999999961e+02 2.093409199999999970e+01
3.095544629999999984e+02 2.125183300000000131e+01
3.111230229999999892e+02 2.157269199999999998e+01
3.126931040000000053e+02 2.189667999999999992e+01
3.142647140000000263e+02 2.222380599999999973e+01
3.158378589999999804e+02 2.255407800000000051e+01
3.174125480000000152e+02 2.288750599999999835e+01
3.189887879999999996e+02 2.322409800000000146e+01
3.205665859999999725e+02 2.356386300000000134e+01
3.221459510000000250e+02 2.390681000000000012e+01
3.237268879999999740e+02 2.425294699999999892e+01
3.253094060000000241e+02 2.460228299999999990e+01
3.268935119999999870e+02 2.495482399999999856e+01
3.284792130000000157e+02 2.531058000000000163e+01
3.300665169999999762e+02 2.566955799999999854e+01
3.316554310000000214e+02 2.603176600000000107e+01
3.332459610000000225e+02 2.639721099999999865e+01
3.348381160000000136e+02 2.676589999999999847e+01
3.364319019999999796e+02 2.713784100000000166e+01
3.380273270000000139e+02 2.751304100000000119e+01
3.396243969999999877e+02 2.789150599999999969e+01
3.412231199999999944e+02 2.827324300000000079e+01
3.428235020000000191e+02 2.865825999999999851e+01
3.444255509999999845e+02 2.904656100000000052e+01
3.460292729999999892e+02 2.943815400000000082e+01
3.476346760000000131e+02 2.983304499999999848e+01
3.492417669999999816e+02 3.023123999999999967e+01
3.508505519999999933e+02 3.063274300000000139e+01
3.524610379999999736e+02 3.103756200000000121e+01
3.540732310000000211e+02 3.144570099999999968e+01
3.556871399999999994e+02 3.185716599999999943e+01
3.573027690000000121e+02 3.227196299999999951e+01
3.589201269999999795e+02 3.269009499999999946e+01
3.605392200000000003e+02 3.311156799999999834e+01
3.621600540000000024e+02 3.353638699999999773e+01
3.637826350000000275e+02 3.396455499999999716e+01
3.654069719999999961e+02 3.439607900000000029e+01
3.670330690000000118e+02 3.483096100000000206e+01
3.686609339999999975e+02 3.526920700000000153e+01
3.702905719999999974e+02 3.571081900000000076e+01
3.719219909999999913e+02 3.615580200000000133e+01
3.735551970000000210e+02 3.660415900000000278e+01
3.751901950000000170e+02 3.705589499999999958e+01
3.768269930000000159e+02 3.751101100000000343e+01
3.784655960000000050e+02 3.796951200000000171e+01
3.801060120000000211e+02 3.843140100000000103e+01
3.817482449999999972e+02 3.889668000000000347e+01
3.833923019999999724e+02 3.936535200000000145e+01
3.850381899999999860e+02 3.983742000000000161e+01
3.866859140000000252e+02 4.031288599999999889e+01
3.883354800000000182e+02 4.079175299999999993e+01
3.899868940000000066e+02 4.127402299999999968e+01
3.916401629999999727e+02 4.175969800000000021e+01
3.932952920000000177e+02 4.224877999999999645e+01
3.949522870000000125e+02 4.274127099999999757e+01
3.966111539999999991e+02 4.323717200000000105e+01
3.982718990000000190e+02 4.373648500000000183e+01
3.999345280000000002e+02 4.423921099999999740e+01
4.015990449999999896e+02 4.474535199999999691e+01
4.032654580000000237e+02 4.525490800000000036e+01
4.049337709999999788e+02 4.576788200000000018e+01
4.066039900000000102e+02 4.628427299999999889e+01
4.082761219999999867e+02 4.680408200000000107e+01
4.099501700000000142e+02 4.732730999999999710e+01
4.116261420000000157e+02 4.785395799999999866e+01
4.133040409999999838e+02 4.838402500000000117e+01
4.149838750000000118e+02 4.891751299999999958e+01
4.166656469999999786e+02 4.945442100000000352e+01
4.183493649999999775e+02 4.999475000000000335e+01
4.200350310000000036e+02 5.053849900000000162e+01
4.217226529999999798e+02 5.108566799999999830e+01
4.234122350000000097e+02 5.163625700000000052e+01
4.251037830000000213e+02 5.219026600000000116e+01
4.267973010000000045e+02 5.274769299999999816e+01
4.284927950000000010e+02 5.330853900000000323e+01
4.301902699999999982e+02 5.387280299999999755e+01
4.318897309999999834e+02 5.444048300000000040e+01
4.335911820000000034e+02 5.501158000000000214e+01
4.352946299999999837e+02 5.558609100000000325e+01
4.370000779999999736e+02 5.616401700000000119e+01
4.387075320000000147e+02 5.674535399999999896e+01
4.404169959999999833e+02 5.733010399999999862e+01
4.421284759999999778e+02 5.791826300000000316e+01
4.438419749999999908e+02 5.850983099999999837e+01
4.455575000000000045e+02 5.910480600000000351e+01
4.472750540000000115e+02 5.970318600000000231e+01
4.489946419999999989e+02 6.030496999999999730e+01
4.507162690000000111e+02 6.091015600000000063e+01
4.524399389999999812e+02 6.151874200000000315e+01
4.541656570000000102e+02 6.213072600000000278e+01
4.558934279999999717e+02 6.274610599999999749e+01
4.576232560000000262e+02 6.336487999999999943e+01
4.593551449999999932e+02 6.398704500000000195e+01
4.610890999999999735e+02 6.461260099999999795e+01
4.628251250000000141e+02 6.524154299999999296e+01
4.645632239999999911e+02 6.587386999999999659e+01
4.663034020000000055e+02 6.650957900000000222e+01
4.680456629999999905e+02 6.714866899999999816e+01
4.697900109999999927e+02 6.779113499999999704e+01
4.715364509999999996e+02 6.843697699999999884e+01
4.732849860000000035e+02 6.908619000000000199e+01
4.750356209999999919e+02 6.973877199999999732e+01
4.767883600000000115e+02 7.039472100000000410e+01
4.785432069999999953e+02 7.105403400000000147e+01
4.803001649999999927e+02 7.171670699999999954e+01
4.820592389999999909e+02 7.238273700000000588e+01
4.838204329999999800e+02 7.305212299999999459e+01
4.855837500000000091e+02 7.372486000000000672e+01
4.873491950000000088e+02 7.440094600000000469e+01
4.891167710000000284e+02 7.508037699999999859e+01
4.908864820000000009e+02 7.576314999999999600e+01
4.926583330000000274e+02 7.644926200000000449e+01
4.944323249999999916e+02 7.713871000000000322e+01
4.962084639999999922e+02 7.783149099999999976e+01
4.979867540000000190e+02 7.852760000000000673e+01
4.997671960000000126e+02 7.922703500000000076e+01
5.015497960000000148e+02 7.992979300000000364e+01
5.033345570000000180e+02 8.063586899999999957e+01
5.051214820000000145e+02 8.134526099999999360e+01
5.069105749999999944e+02 8.205796399999999835e+01
5.087018390000000068e+02 8.277397600000000466e+01
5.104952779999999848e+02 8.349329199999999673e+01
5.122908949999999777e+02 8.421590999999999383e+01
5.140886930000000348e+02 8.494182499999999436e+01
5.158886770000000297e+02 8.567103400000000590e+01
5.176908479999999599e+02 8.640353299999999592e+01
5.194952120000000377e+02 8.713931800000000294e+01
5.213017690000000357e+02 8.787838700000000358e+01
5.231105250000000524e+02 8.862073399999999879e+01
5.249214819999999690e+02 8.936635699999999360e+01
5.267346430000000055e+02 9.011525100000000066e+01
5.285500120000000379e+02 9.086741299999999910e+01
5.303675909999999476e+02 9.162283899999999903e+01
5.321873839999999518e+02 9.238152499999999634e+01
5.340093930000000455e+02 9.314346799999999860e+01
5.358336219999999912e+02 9.390866300000000422e+01
5.376600740000000087e+02 9.467710599999999488e+01
5.394887519999999768e+02 9.544879500000000405e+01
5.413196570000000065e+02 9.622372400000000425e+01
5.431527949999999691e+02 9.700189000000000306e+01
5.449881669999999758e+02 9.778328899999999635e+01
5.468257760000000189e+02 9.856791800000000592e+01
5.486656249999999773e+02 9.935577100000000428e+01
5.505077159999999594e+02 1.001468459999999965e+02
5.523520539999999528e+02 1.009411390000000068e+02
5.541986389999999574e+02 1.017386450000000053e+02
5.560474759999999605e+02 1.025393609999999995e+02
5.578985659999999598e+02 1.033432820000000021e+02
5.597519129999999450e+02 1.041504050000000063e+02
5.616075180000000273e+02 1.049607259999999940e+02
5.634653859999999668e+02 1.057742410000000035e+02
5.653255169999999907e+02 1.065909460000000024e+02
5.671879159999999729e+02 1.074108370000000008e+02
5.690525830000000269e+02 1.082339099999999945e+02
5.709195220000000290e+02 1.090601609999999937e+02
5.727887359999999717e+02 1.098895870000000059e+02
5.746602259999999660e+02 1.107221820000000037e+02
5.765339960000000019e+02 1.115579450000000037e+02
5.784100469999999632e+02 1.123968689999999953e+02
5.802883819999999560e+02 1.132389519999999976e+02
5.821690029999999751e+02 1.140841900000000066e+02
5.840519140000000107e+02 1.149325790000000040e+02
5.859371149999999489e+02 1.157841149999999999e+02
5.878246090000000095e+02 1.166387930000000068e+02
5.897143989999999576e+02 1.174966110000000015e+02
5.916064870000000155e+02 1.183575639999999964e+02
5.935008749999999509e+02 1.192216480000000018e+02
5.953975649999999860e+02 1.200888599999999968e+02
5.972965590000000020e+02 1.209591960000000057e+02
5.991978609999999890e+02 1.218326509999999985e+02
6.011014709999999468e+02 1.227092219999999969e+02
6.030073909999999842e+02 1.235889059999999944e+02
6.049156249999999773e+02 1.244716980000000035e+02
6.068261740000000373e+02 1.253575940000000060e+02
6.087390400000000454e+02 1.262465920000000068e+02
6.106542249999999967e+02 1.271386860000000070e+02
6.125717309999999998e+02 1.280338739999999973e+02
6.144915600000000495e+02 1.289321510000000046e+02
6.164137140000000272e+02 1.298335140000000081e+02
6.183381960000000390e+02 1.307379589999999894e+02
6.202650059999999712e+02 1.316454830000000129e+02
6.221941480000000411e+02 1.325560810000000060e+02
6.241256220000000212e+02 1.334697490000000073e+02
6.260594310000000178e+02 1.343864859999999908e+02
6.279955760000000282e+02 1.353062860000000001e+02
6.299340600000000450e+02 1.362291449999999884e+02
6.318748839999999518e+02 1.371550609999999892e+02
6.338180499999999711e+02 1.380840300000000127e+02
6.357635599999999840e+02 1.390160480000000121e+02
6.377114159999999856e+02 1.399511119999999949e+02
6.396616189999999733e+02 1.408892170000000021e+02
6.416141710000000558e+02 1.418303610000000106e+02
6.435690730000000030e+02 1.427745400000000018e+02
6.455263290000000325e+02 1.437217499999999859e+02
6.474859380000000328e+02 1.446719870000000014e+02
6.494479029999999966e+02 1.456252489999999966e+02
6.514122260000000324e+02 1.465815320000000099e+02
6.533789070000000265e+02 1.475408319999999947e+02
6.553479499999999689e+02 1.485031459999999868e+02
6.573193539999999757e+02 1.494684709999999939e+02
6.592931230000000369e+02 1.504368029999999976e+02
6.612692570000000387e+02 1.514081380000000081e+02
6.632477579999999762e+02 1.523824740000000020e+02
6.652286269999999604e+02 1.533598059999999919e+02
6.672118669999999838e+02 1.543401320000000112e+02
6.691974780000000464e+02 1.553234480000000133e+02
6.711854620000000295e+02 1.563097510000000057e+02
6.731758210000000417e+02 1.572990379999999959e+02
6.751685559999999668e+02 1.582913049999999942e+02
6.771636680000000297e+02 1.592865490000000079e+02
6.791611589999999978e+02 1.602847669999999880e+02
6.811610299999999825e+02 1.612859550000000013e+02
6.831632829999999785e+02 1.622901109999999960e+02
6.851679179999999860e+02 1.632972310000000107e+02
6.871749389999999948e+02 1.643073109999999986e+02
6.891843450000000075e+02 1.653203499999999906e+02
6.911961380000000190e+02 1.663363429999999994e+02
6.932103190000000268e+02 1.673552870000000041e+02
6.952268900000000258e+02 1.683771800000000098e+02
6.972458530000000110e+02 1.694020189999999957e+02
6.992672069999999849e+02 1.704297990000000027e+02
7.012909550000000536e+02 1.714605190000000050e+02
7.033170979999999872e+02 1.724941739999999868e+02
7.053456380000000081e+02 1.735307630000000074e+02
7.073765740000000051e+02 1.745702819999999917e+02
7.094099089999999705e+02 1.756127270000000067e+02
7.114456440000000157e+02 1.766580969999999979e+02
7.134837800000000243e+02 1.777063880000000040e+02
7.155243179999999938e+02 1.787575970000000041e+02
7.175672590000000355e+02 1.798117220000000032e+02
7.196126050000000305e+02 1.808687580000000139e+02
7.216603569999999763e+02 1.819287040000000104e+02
7.237105149999999867e+02 1.829915570000000002e+02
7.257630820000000540e+02 1.840573129999999935e+02
7.278180569999999534e+02 1.851259709999999927e+02
7.298754420000000209e+02 1.861975260000000105e+02
7.319352390000000241e+02 1.872719759999999951e+02
7.339974479999999630e+02 1.883493190000000084e+02
7.360620709999999463e+02 1.894295520000000010e+02
7.381291079999999738e+02 1.905126710000000116e+02
7.401985600000000431e+02 1.915986739999999884e+02
7.422704290000000356e+02 1.926875589999999931e+02
7.443447159999999485e+02 1.937793230000000051e+02
7.464214210000000094e+02 1.948739630000000034e+02
7.485005449999999882e+02 1.959714759999999956e+02
7.505820909999999913e+02 1.970718589999999892e+02
7.526660580000000209e+02 1.981751109999999869e+02
7.547524469999999610e+02 1.992812279999999987e+02
7.568412600000000339e+02 2.003902080000000012e+02
7.589324970000000121e+02 2.015020480000000020e+02
7.610261600000000044e+02 2.026167460000000062e+02
7.631222490000000107e+02 2.037342979999999955e+02
7.652207660000000260e+02 2.048547039999999981e+02
7.673217110000000503e+02 2.059779589999999985e+02
7.694250839999999698e+02 2.071040619999999990e+02
7.715308880000000045e+02 2.082330090000000098e+02
7.736391230000000405e+02 2.093647990000000050e+02
7.757497899999999618e+02 2.104994299999999896e+02
7.778628889999999956e+02 2.116368970000000047e+02
7.799784210000000257e+02 2.127771999999999935e+02
7.820963880000000472e+02 2.139203359999999918e+02
7.842167909999999438e+02 2.150663010000000099e+02
7.863396289999999453e+02 2.162150949999999909e+02
7.884649040000000468e+02 2.173667140000000018e+02
7.905926170000000184e+02 2.185211569999999881e+02
7.927227689999999711e+02 2.196784199999999885e+02
7.948553590000000213e+02 2.208385010000000079e+02
7.969903900000000476e+02 2.220013989999999922e+02
7.991278620000000501e+02 2.231671110000000056e+02
8.012677750000000287e+02 2.243356339999999989e+02
8.034101309999999785e+02 2.255069660000000056e+02
8.055549300000000130e+02 2.266811059999999998e+02
8.077021730000000161e+02 2.278580499999999915e+02
8.098518609999999853e+02 2.290377970000000118e+02
8.120039940000000342e+02 2.302203440000000114e+02
8.141585730000000467e+02 2.314056889999999953e+02
8.163155990000000202e+02 2.325938299999999970e+02
8.184750729999999521e+02 2.337847649999999931e+02
8.206369949999999562e+02 2.349784919999999886e+02
8.228013660000000300e+02 2.361750079999999912e+02
8.249681869999999435e+02 2.373743110000000058e+02
8.271374580000000378e+02 2.385764000000000067e+02
8.293091809999999668e+02 2.397812720000000013e+02
8.314833549999999605e+02 2.409889239999999972e+02
8.336599810000000161e+02 2.421993559999999945e+02
8.358390610000000152e+02 2.434125650000000007e+02
8.380205939999999600e+02 2.446285479999999950e+02
8.402045819999999594e+02 2.458473040000000083e+02
8.423910240000000158e+02 2.470688309999999888e+02
8.445799230000000080e+02 2.482931269999999984e+02
8.467712770000000546e+02 2.495201889999999878e+02
8.489650890000000345e+02 2.507500170000000139e+02
8.511613579999999502e+02 2.519826070000000016e+02
8.533600850000000264e+02 2.532179570000000126e+02
8.555612700000000359e+02 2.544560669999999902e+02
8.577649159999999711e+02 2.556969339999999988e+02
8.599710209999999506e+02 2.569405550000000176e+02
8.621795859999999720e+02 2.581869300000000180e+02
8.643906130000000303e+02 2.594360560000000078e+02
8.666041010000000142e+02 2.606879319999999893e+02
8.688200510000000349e+02 2.619425539999999728e+02
8.710384639999999763e+02 2.631999230000000125e+02
8.732593399999999519e+02 2.644600350000000049e+02
8.754826809999999568e+02 2.657228890000000092e+02
8.777084849999999960e+02 2.669884829999999738e+02
8.799367549999999483e+02 2.682568160000000148e+02
8.821674890000000460e+02 2.695278839999999718e+02
8.844006900000000542e+02 2.708016880000000128e+02
8.866363579999999729e+02 2.720782239999999774e+02
8.888744920000000320e+02 2.733574919999999793e+02
8.911150939999999991e+02 2.746394890000000260e+02
8.933581639999999879e+02 2.759242130000000088e+02
8.956037019999999984e+02 2.772116639999999848e+02
8.978517090000000280e+02 2.785018380000000207e+02
9.001021859999999606e+02 2.797947350000000029e+02
9.023551330000000235e+02 2.810903529999999932e+02
9.046105499999999893e+02 2.823886899999999969e+02
9.068684379999999692e+02 2.836897440000000188e+02
9.091287969999999632e+02 2.849935140000000047e+02
9.113916289999999663e+02 2.862999980000000164e+02
9.136569319999999834e+02 2.876091949999999997e+02
9.159247090000000071e+02 2.889211020000000190e+02
9.181949580000000424e+02 2.902357190000000173e+02
9.204676809999999705e+02 2.915530420000000049e+02
9.227428780000000188e+02 2.928730719999999792e+02
9.250205499999999574e+02 2.941958060000000046e+02
9.273006970000000138e+02 2.955212430000000268e+02
9.295833189999999604e+02 2.968493819999999914e+02
9.318684160000000247e+02 2.981802190000000223e+02
9.341559899999999743e+02 2.995137550000000033e+02
9.364460410000000365e+02 3.008499869999999987e+02
9.387385679999999866e+02 3.021889140000000111e+02
9.410335730000000467e+02 3.035305349999999862e+02
9.433310559999999896e+02 3.048748479999999859e+02
9.456310170000000426e+02 3.062218510000000151e+02
9.479334559999999783e+02 3.075715430000000197e+02
9.502383750000000191e+02 3.089239220000000046e+02
9.525457720000000563e+02 3.102789880000000267e+02
9.548556499999999687e+02 3.116367379999999798e+02
9.571680079999999862e+02 3.129971699999999828e+02
9.594828459999999950e+02 3.143602849999999762e+02
9.618001649999999927e+02 3.157260800000000245e+02
9.641199649999999792e+02 3.170945530000000190e+02
9.664422459999999546e+02 3.184657040000000165e+02
9.687670100000000275e+02 3.198395300000000248e+02
9.710942559999999730e+02 3.212160309999999868e+02
9.734239840000000186e+02 3.225952050000000213e+02
9.757561950000000479e+02 3.239770510000000172e+02
9.780908899999999448e+02 3.253615669999999795e+02
9.804280680000000530e+02 3.267487520000000245e+02
9.827677300000000287e+02 3.281386049999999841e+02
9.851098759999999857e+02 3.295311239999999771e+02
9.874545070000000351e+02 3.309263070000000084e+02
9.898016229999999496e+02 3.323241550000000188e+02
9.921512239999999565e+02 3.337246640000000184e+02
9.945033110000000534e+02 3.351278340000000071e+02
9.968578830000000153e+02 3.365336639999999875e+02
9.992149419999999509e+02 3.379421530000000189e+02
1.001574486999999976e+03 3.393532979999999952e+02
1.003936518999999976e+03 3.407670989999999733e+02
1.006301036999999951e+03 3.421835540000000151e+02
1.008668044000000009e+03 3.436026630000000068e+02
1.011037537000000043e+03 3.450244230000000130e+02
1.013409519000000046e+03 3.464488339999999766e+02
1.015783989000000020e+03 3.478758940000000166e+02
1.018160946999999965e+03 3.493056030000000192e+02
1.020540393999999992e+03 3.507379579999999919e+02
1.022922330999999986e+03 3.521729599999999891e+02
1.025306755999999950e+03 3.536106050000000209e+02
1.027693670999999995e+03 3.550508940000000280e+02
1.030083075999999892e+03 3.564938250000000153e+02
1.032474971000000096e+03 3.579393969999999854e+02
1.034869355999999925e+03 3.593876080000000002e+02
1.037266231999999945e+03 3.608384580000000028e+02
1.039665598999999929e+03 3.622919459999999958e+02
1.042067455999999993e+03 3.637480689999999868e+02
1.044471806000000015e+03 3.652068269999999757e+02
1.046878645999999890e+03 3.666682200000000194e+02
1.049287978999999950e+03 3.681322450000000117e+02
1.051699804000000086e+03 3.695989010000000121e+02
1.054114121000000068e+03 3.710681880000000206e+02
1.056530929999999898e+03 3.725401039999999853e+02
1.058950233000000026e+03 3.740146490000000199e+02
1.061372028000000000e+03 3.754918200000000184e+02
1.063796315999999933e+03 3.769716179999999781e+02
1.066223097999999936e+03 3.784540400000000204e+02
1.068652374000000009e+03 3.799390859999999748e+02
1.071084143999999924e+03 3.814267550000000142e+02
1.073518407000000025e+03 3.829170449999999732e+02
1.075955165000000079e+03 3.844099560000000224e+02
1.078394418000000087e+03 3.859054859999999962e+02
1.080836164999999937e+03 3.874036350000000084e+02
1.083280406999999968e+03 3.889044010000000071e+02
1.085727145000000064e+03 3.904077839999999924e+02
1.088176377000000002e+03 3.919137809999999718e+02
1.090628105000000005e+03 3.934223929999999996e+02
1.093082329000000072e+03 3.949336190000000215e+02
1.095539048999999977e+03 3.964474559999999883e+02
1.097998264999999947e+03 3.979639050000000111e+02
1.100459976999999981e+03 3.994829629999999838e+02
1.102924185999999963e+03 4.010046310000000176e+02
1.105390891999999894e+03 4.025289070000000038e+02
1.107860093999999890e+03 4.040557900000000018e+02
1.110331793000000062e+03 4.055852800000000116e+02
1.112805990000000065e+03 4.071173739999999839e+02
1.115282684000000017e+03 4.086520729999999730e+02
1.117761874999999918e+03 4.101893749999999841e+02
1.120243564999999990e+03 4.117292790000000196e+02
1.122727752000000010e+03 4.132717850000000226e+02
1.125214437000000089e+03 4.148168919999999957e+02
1.127703620000000001e+03 4.163645970000000034e+02
1.130195302000000083e+03 4.179149009999999862e+02
1.132689483000000109e+03 4.194678030000000035e+02
1.135186161999999968e+03 4.210233010000000036e+02
1.137685339999999997e+03 4.225813949999999863e+02
1.140187016999999969e+03 4.241420830000000137e+02
1.142691193000000112e+03 4.257053660000000264e+02
1.145197867999999971e+03 4.272712409999999750e+02
1.147707043000000112e+03 4.288397090000000276e+02
1.150218718000000081e+03 4.304107670000000212e+02
1.152732891999999993e+03 4.319844160000000102e+02
1.155249567000000070e+03 4.335606539999999995e+02
1.157768741000000091e+03 4.351394809999999893e+02
1.160290414999999939e+03 4.367208959999999820e+02
1.162814589999999953e+03 4.383048969999999827e+02
1.165341265999999905e+03 4.398914839999999913e+02
1.167870441000000028e+03 4.414806550000000129e+02
1.170402117999999973e+03 4.430724109999999882e+02
1.172936296000000084e+03 4.446667509999999766e+02
1.175472974000000022e+03 4.462636729999999829e+02
1.178012154000000010e+03 4.478631760000000099e+02
1.180553834999999935e+03 4.494652600000000007e+02
1.183098017000000027e+03 4.510699240000000145e+02
1.185644700000000057e+03 4.526771669999999972e+02
1.188193886000000020e+03 4.542869890000000055e+02
1.190745572999999922e+03 4.558993869999999902e+02
1.193299762000000101e+03 4.575143630000000030e+02
1.195856451999999990e+03 4.591319139999999948e+02
1.198415645000000040e+03 4.607520400000000222e+02
1.200977339999999913e+03 4.623747399999999743e+02
1.203541537999999946e+03 4.640000140000000215e+02
1.206108236999999917e+03 4.656278609999999958e+02
1.208677439999999933e+03 4.672582790000000159e+02
1.211249144999999999e+03 4.688912680000000250e+02
1.213823352000000114e+03 4.705268270000000257e+02
1.216400063000000046e+03 4.721649560000000179e+02
1.218979276000000027e+03 4.738056540000000041e+02
1.221560991999999942e+03 4.754489189999999894e+02
1.224145211999999901e+03 4.770947520000000281e+02
1.226731935000000021e+03 4.787431510000000117e+02
1.229321161000000075e+03 4.803941159999999968e+02
1.231912890000000061e+03 4.820476459999999861e+02
1.234507123000000092e+03 4.837037389999999846e+02
1.237103859000000057e+03 4.853623969999999872e+02
1.239703099999999949e+03 4.870236160000000041e+02
1.242304842999999892e+03 4.886873979999999733e+02
1.244909090999999989e+03 4.903537410000000136e+02
1.247515842999999904e+03 4.920226440000000139e+02
1.250125099000000091e+03 4.936941080000000284e+02
1.252736859000000095e+03 4.953681300000000078e+02
1.255351122999999916e+03 4.970447100000000091e+02
1.257967891000000009e+03 4.987238479999999754e+02
1.260587164000000030e+03 5.004055430000000229e+02
1.263208941000000095e+03 5.020897939999999835e+02
1.265833221999999978e+03 5.037766010000000279e+02
1.268460008000000016e+03 5.054659619999999904e+02
1.271089298999999983e+03 5.071578779999999824e+02
1.273721095000000105e+03 5.088523460000000114e+02
1.276355395000000044e+03 5.105493680000000154e+02
1.278992199999999912e+03 5.122489420000000564e+02
1.281631509999999935e+03 5.139510669999999664e+02
1.284273325999999997e+03 5.156557420000000320e+02
1.286917646000000104e+03 5.173629680000000235e+02
1.289564470999999912e+03 5.190727429999999458e+02
1.292213801999999987e+03 5.207850660000000289e+02
1.294865637000000106e+03 5.224999380000000428e+02
1.297519978000000037e+03 5.242173569999999927e+02
1.300176825000000008e+03 5.259373229999999921e+02
1.302836176999999907e+03 5.276598340000000462e+02
1.305498033999999961e+03 5.293848910000000387e+02
1.308162397000000055e+03 5.311124929999999722e+02
1.310829265999999961e+03 5.328426389999999628e+02
1.313498640000000023e+03 5.345753280000000132e+02
1.316170519999999897e+03 5.363105610000000070e+02
1.318844906000000037e+03 5.380483349999999518e+02
1.321521797999999990e+03 5.397886509999999589e+02
1.324201195000000098e+03 5.415315080000000307e+02
1.326883098000000018e+03 5.432769060000000536e+02
1.329567508000000089e+03 5.450248430000000326e+02
1.332254423000000088e+03 5.467753189999999677e+02
1.334943845000000010e+03 5.485283329999999751e+02
1.337635772000000088e+03 5.502838860000000523e+02
1.340330206000000089e+03 5.520419759999999769e+02
1.343027145999999902e+03 5.538026019999999789e+02
1.345726591999999982e+03 5.555657650000000558e+02
1.348428544999999986e+03 5.573314629999999852e+02
1.351133004000000028e+03 5.590996959999999945e+02
1.353839969000000110e+03 5.608704629999999725e+02
1.356549440999999888e+03 5.626437640000000329e+02
1.359261418999999933e+03 5.644195979999999508e+02
1.361975903000000017e+03 5.661979639999999563e+02
1.364692894000000024e+03 5.679788630000000467e+02
1.367412391999999954e+03 5.697622929999999997e+02
1.370134395999999924e+03 5.715482540000000427e+02
1.372858907000000045e+03 5.733367439999999533e+02
1.375585925000000088e+03 5.751277649999999539e+02
1.378315448999999944e+03 5.769213150000000496e+02
1.381047479999999950e+03 5.787173930000000155e+02
1.383782018000000107e+03 5.805159989999999652e+02
1.386519062000000076e+03 5.823171330000000125e+02
1.389258614000000080e+03 5.841207940000000463e+02
1.392000671999999895e+03 5.859269809999999552e+02
1.394745237000000088e+03 5.877356929999999693e+02
1.397492308999999977e+03 5.895469309999999723e+02
1.400241886999999906e+03 5.913606939999999668e+02
1.402993973000000096e+03 5.931769809999999552e+02
1.405748565999999983e+03 5.949957910000000538e+02
1.408505666000000019e+03 5.968171250000000327e+02
1.411265272000000095e+03 5.986409810000000107e+02
1.414027385999999979e+03 6.004673589999999876e+02
1.416792007000000012e+03 6.022962579999999662e+02
1.419559134999999969e+03 6.041276789999999437e+02
1.422328770000000077e+03 6.059616200000000390e+02
1.425100912000000108e+03 6.077980810000000247e+02
1.427875561000000062e+03 6.096370610000000170e+02
1.430652716999999939e+03 6.114785610000000133e+02
1.433432381000000078e+03 6.133225780000000213e+02
1.436214551000000029e+03 6.151691140000000360e+02
1.438999229000000014e+03 6.170181669999999485e+02
1.441786413999999922e+03 6.188697369999999864e+02
1.444576107000000093e+03 6.207238230000000385e+02
1.447368306000000075e+03 6.225804249999999911e+02
1.450163013000000092e+03 6.244395419999999604e+02
1.452960227000000032e+03 6.263011739999999463e+02
1.455759947999999895e+03 6.281653209999999490e+02
1.458562175999999909e+03 6.300319819999999709e+02
1.461366911999999957e+03 6.319011560000000145e+02
1.464174154999999928e+03 6.337728419999999687e+02
1.466983905000000050e+03 6.356470420000000559e+02
1.469796162999999979e+03 6.375237530000000561e+02
1.472610928000000058e+03 6.394029759999999669e+02
1.475428200000000061e+03 6.412847100000000182e+02
1.478247980000000098e+03 6.431689539999999852e+02
1.481070265999999947e+03 6.450557079999999814e+02
1.483895060000000058e+03 6.469449720000000070e+02
1.486722361999999976e+03 6.488367449999999508e+02
1.489552171000000044e+03 6.507310270000000401e+02
1.492384487000000036e+03 6.526278170000000500e+02
1.495219309999999950e+03 6.545271149999999807e+02
1.498056640999999900e+03 6.564289199999999482e+02
1.500896478999999999e+03 6.583332319999999527e+02
1.503738824000000022e+03 6.602400499999999965e+02
1.506583677000000080e+03 6.621493739999999661e+02
1.509431037000000060e+03 6.640612029999999777e+02
1.512280903999999964e+03 6.659755380000000287e+02
1.515133278999999902e+03 6.678923770000000104e+02
1.517988160999999991e+03 6.698117200000000366e+02
1.520845550000000003e+03 6.717335669999999936e+02
1.523705447000000049e+03 6.736579169999999976e+02
1.526567851000000019e+03 6.755847700000000486e+02
1.529432761999999911e+03 6.775141250000000355e+02
1.532300179999999955e+03 6.794459829999999556e+02
1.535170106000000033e+03 6.813803410000000440e+02
1.538042539000000033e+03 6.833172009999999545e+02
1.540917478999999958e+03 6.852565620000000308e+02
1.543794926999999916e+03 6.871984220000000505e+02
1.546674880999999914e+03 6.891427830000000085e+02
1.549557342999999946e+03 6.910896430000000237e+02
1.552442313000000013e+03 6.930390019999999822e+02
1.555329788999999892e+03 6.949908590000000004e+02
1.558219771999999921e+03 6.969452139999999645e+02
1.561112262999999984e+03 6.989020679999999857e+02
1.564007260999999971e+03 7.008614179999999578e+02
1.566904766000000109e+03 7.028232649999999921e+02
1.569804777999999942e+03 7.047876089999999749e+02
1.572707298000000037e+03 7.067544490000000224e+02
1.575612323999999944e+03 7.087237850000000208e+02
1.578519858000000113e+03 7.106956149999999752e+02
1.581429898999999978e+03 7.126699409999999943e+02
1.584342446000000109e+03 7.146467609999999695e+02
1.587257501000000047e+03 7.166260750000000144e+02
1.590175062999999909e+03 7.186078830000000153e+02
1.593095131999999921e+03 7.205921839999999747e+02
1.596017708000000084e+03 7.225789780000000064e+02
1.598942790999999943e+03 7.245682639999999992e+02
1.601870380000000068e+03 7.265600429999999506e+02
1.604800477000000001e+03 7.285543129999999792e+02
1.607733081000000084e+03 7.305510739999999714e+02
1.610668190999999979e+03 7.325503270000000384e+02
1.613605808999999908e+03 7.345520689999999604e+02
1.616545933000000105e+03 7.365563029999999571e+02
1.619488565000000108e+03 7.385630250000000387e+02
1.622433702999999923e+03 7.405722379999999703e+02
1.625381347000000005e+03 7.425839389999999867e+02
1.628331498999999894e+03 7.445981289999999717e+02
1.631284157000000050e+03 7.466148070000000416e+02
1.634239323000000013e+03 7.486339729999999690e+02
1.637196993999999904e+03 7.506556269999999813e+02
1.640157173000000057e+03 7.526797679999999673e+02
1.643119858000000022e+03 7.547063950000000432e+02
1.646085049999999910e+03 7.567355089999999791e+02
1.649052748000000065e+03 7.587671090000000049e+02
1.652022952999999916e+03 7.608011950000000070e+02
1.654995664999999917e+03 7.628377659999999878e+02
1.657970882999999958e+03 7.648768229999999448e+02
1.660948607999999922e+03 7.669183629999999994e+02
1.663928838999999925e+03 7.689623890000000301e+02
1.666911575999999968e+03 7.710088980000000447e+02
1.669896819999999934e+03 7.730578900000000431e+02
1.672884571000000051e+03 7.751093660000000227e+02
1.675874827999999980e+03 7.771633249999999862e+02
1.678867590999999948e+03 7.792197660000000496e+02
1.681862859999999955e+03 7.812786889999999858e+02
1.684860636000000113e+03 7.833400940000000219e+02
1.687860918000000083e+03 7.854039810000000443e+02
1.690863706000000093e+03 7.874703490000000556e+02
1.693868999999999915e+03 7.895391969999999446e+02
1.696876800999999887e+03 7.916105260000000499e+02
1.699887107999999898e+03 7.936843350000000328e+02
1.702899920000000066e+03 7.957606240000000071e+02
1.705915238999999929e+03 7.978393929999999727e+02
1.708933064000000059e+03 7.999206400000000485e+02
1.711953395000000000e+03 8.020043670000000020e+02
1.714976231999999982e+03 8.040905709999999544e+02
1.718001573999999891e+03 8.061792540000000145e+02
1.721029422999999952e+03 8.082704149999999572e+02
1.724059778000000051e+03 8.103640530000000126e+02
1.727092638000000079e+03 8.124601679999999533e+02
1.730128003999999919e+03 8.145587600000000066e+02
1.733165876000000026e+03 8.166598279999999477e+02
1.736206253999999944e+03 8.187633730000000014e+02
1.739249137000000019e+03 8.208693940000000566e+02
1.742294525999999905e+03 8.229778900000000021e+02
1.745342421000000058e+03 8.250888609999999517e+02
1.748392820999999913e+03 8.272023070000000189e+02
1.751445727000000034e+03 8.293182279999999764e+02
1.754501138000000083e+03 8.314366230000000542e+02
1.757559054999999944e+03 8.335574910000000273e+02
1.760619476999999961e+03 8.356808340000000044e+02
1.763682403999999906e+03 8.378066499999999905e+02
1.766747836999999890e+03 8.399349389999999858e+02
1.769815775999999914e+03 8.420656999999999925e+02
1.772886218999999983e+03 8.441989340000000084e+02
1.775959168000000091e+03 8.463346400000000358e+02
1.779034621999999899e+03 8.484728179999999611e+02
1.782112581000000091e+03 8.506134670000000142e+02
1.785193046000000095e+03 8.527565879999999652e+02
1.788276014999999916e+03 8.549021790000000465e+02
1.791361488999999892e+03 8.570502410000000282e+02
1.794449468999999908e+03 8.592007730000000265e+02
1.797539952999999969e+03 8.613537750000000415e+02
1.800632943000000068e+03 8.635092469999999594e+02
1.803728436999999985e+03 8.656671880000000101e+02
1.806826436000000058e+03 8.678275989999999638e+02
1.809926940000000059e+03 8.699904780000000528e+02
1.813029948000000104e+03 8.721558250000000498e+02
1.816135461999999961e+03 8.743236409999999523e+02
1.819243480000000091e+03 8.764939249999999902e+02
1.822354002999999921e+03 8.786666770000000497e+02
1.825467030000000022e+03 8.808418950000000223e+02
1.828582562000000053e+03 8.830195810000000165e+02
1.831700597999999900e+03 8.851997340000000349e+02
1.834821138999999903e+03 8.873823529999999664e+02
1.837944183999999950e+03 8.895674390000000358e+02
1.841069733000000042e+03 8.917549900000000207e+02
1.844197787000000062e+03 8.939450070000000323e+02
1.847328346000000010e+03 8.961374889999999596e+02
1.850461407999999892e+03 8.983324370000000272e+02
1.853596974999999929e+03 9.005298490000000129e+02
1.856735044999999900e+03 9.027297260000000279e+02
1.859875620000000026e+03 9.049320669999999609e+02
1.863018698999999970e+03 9.071368720000000394e+02
1.866164281999999957e+03 9.093441410000000360e+02
1.869312368999999990e+03 9.115538729999999532e+02
1.872462960000000066e+03 9.137660680000000184e+02
1.875616054999999960e+03 9.159807270000000017e+02
1.878771653000000015e+03 9.181978480000000218e+02
1.881929755999999998e+03 9.204174309999999650e+02
1.885090361999999914e+03 9.226394770000000563e+02
1.888253470999999990e+03 9.248639839999999595e+02
1.891419084999999995e+03 9.270909530000000132e+02
1.894587201999999934e+03 9.293203829999999925e+02
1.897757822000000033e+03 9.315522740000000113e+02
1.900930945999999949e+03 9.337866259999999556e+02
1.904106573999999910e+03 9.360234390000000531e+02
1.907284705000000031e+03 9.382627119999999650e+02
1.910465339000000085e+03 9.405044450000000325e+02
1.913648476999999957e+03 9.427486370000000306e+02
1.916834117000000106e+03 9.449952889999999570e+02
1.920022261000000071e+03 9.472444010000000389e+02
1.923212909000000082e+03 9.494959710000000541e+02
1.926406058999999914e+03 9.517500000000000000e+02
1.929601711999999907e+03 9.540064869999999928e+02
1.932799868999999944e+03 9.562654330000000300e+02
1.936000528000000031e+03 9.585268370000000004e+02
1.939203690000000051e+03 9.607906980000000203e+02
1.942409355000000005e+03 9.630570169999999735e+02
1.945617522999999892e+03 9.653257929999999760e+02
1.948828193999999939e+03 9.675970260000000280e+02
1.952041367000000037e+03 9.698707160000000158e+02
1.955257043000000067e+03 9.721468620000000556e+02
1.958475222000000031e+03 9.744254650000000311e+02
1.961695903000000044e+03 9.767065229999999474e+02
1.964919086999999990e+03 9.789900370000000294e+02
1.968144772999999986e+03 9.812760070000000496e+02
1.971372961999999916e+03 9.835644320000000107e+02
1.974603652999999895e+03 9.858553120000000263e+02
1.977836845999999923e+03 9.881486469999999827e+02
1.981072542000000112e+03 9.904444359999999961e+02
1.984310739000000012e+03 9.927426799999999503e+02
1.987551439000000073e+03 9.950433769999999640e+02
1.990794640999999956e+03 9.973465290000000323e+02
1.994040344999999888e+03 9.996521340000000464e+02
1.997288551000000098e+03 1.001960193000000004e+03
2.000539258999999902e+03 1.004270704000000023e+03
2.003792468999999983e+03 1.006583668999999986e+03
2.007048180000000002e+03 1.008899086000000011e+03
2.010306393999999955e+03 1.011216955999999982e+03
2.013567109000000073e+03 1.013537277000000017e+03
2.016830324999999903e+03 1.015860050999999999e+03
2.020096043999999893e+03 1.018185277000000042e+03
2.023364264000000048e+03 1.020512954000000036e+03
2.026634984999999915e+03 1.022843081999999981e+03
2.029908208000000059e+03 1.025175660999999991e+03
2.033183931999999913e+03 1.027510692000000063e+03
2.036462158000000045e+03 1.029848171999999977e+03
2.039742884999999887e+03 1.032188104000000067e+03
2.043026112999999896e+03 1.034530484999999999e+03
2.046311842000000070e+03 1.036875316000000112e+03
2.049600073000000066e+03 1.039222596999999951e+03
2.052890804000000117e+03 1.041572327999999970e+03
2.056184036999999989e+03 1.043924506999999949e+03
2.059479769999999917e+03 1.046279136000000108e+03
2.062778005000000121e+03 1.048636214000000109e+03
2.066078739999999925e+03 1.050995740000000069e+03
2.069381976000000122e+03 1.053357715000000098e+03
2.072687712999999803e+03 1.055722138000000086e+03
2.075995949999999993e+03 1.058089009000000033e+03
2.079306689000000006e+03 1.060458327000000054e+03
2.082619927000000189e+03 1.062830093000000033e+03
2.085935665999999856e+03 1.065204306999999972e+03
2.089253905999999915e+03 1.067580967000000101e+03
2.092574646000000030e+03 1.069960074999999961e+03
2.095897887000000082e+03 1.072341629000000012e+03
2.099223626999999851e+03 1.074725629999999910e+03
2.102551868000000013e+03 1.077112076999999999e+03
2.105882608999999775e+03 1.079500970000000052e+03
2.109215850999999930e+03 1.081892309000000068e+03
2.112551591999999800e+03 1.084286092999999937e+03
2.115889833000000181e+03 1.086682322999999997e+03
2.119230575000000044e+03 1.089080997999999909e+03
2.122573816000000079e+03 1.091482117999999900e+03
2.125919557000000168e+03 1.093885682999999972e+03
2.129267796999999973e+03 1.096291692999999896e+03
2.132618538000000171e+03 1.098700147000000015e+03
2.135971778000000086e+03 1.101111045000000104e+03
2.139327518000000055e+03 1.103524388000000044e+03
2.142685757000000194e+03 1.105940174000000070e+03
2.146046495999999934e+03 1.108358402999999953e+03
2.149409733999999844e+03 1.110779076000000032e+03
2.152775471999999809e+03 1.113202193000000079e+03
2.156143708999999944e+03 1.115627752000000100e+03
2.159514444999999796e+03 1.118055753999999979e+03
2.162887679999999818e+03 1.120486198999999942e+03
2.166263414999999895e+03 1.122919086000000107e+03
2.169641649000000143e+03 1.125354415000000017e+03
2.173022381000000223e+03 1.127792185999999901e+03
2.176405612999999903e+03 1.130232400000000098e+03
2.179791342999999870e+03 1.132675054000000046e+03
2.183179572999999891e+03 1.135120151000000078e+03
2.186570301000000200e+03 1.137567688000000089e+03
2.189963528000000224e+03 1.140017667000000074e+03
2.193359253000000081e+03 1.142470086999999921e+03
2.196757477999999992e+03 1.144924946999999975e+03
2.200158199999999852e+03 1.147382247000000007e+03
2.203561422000000221e+03 1.149841987999999901e+03
2.206967141000000083e+03 1.152304169000000002e+03
2.210375359000000117e+03 1.154768790000000081e+03
2.213786075999999866e+03 1.157235850999999911e+03
2.217199290000000019e+03 1.159705351000000064e+03
2.220615002999999888e+03 1.162177290999999968e+03
2.224033214000000044e+03 1.164651669000000084e+03
2.227453923000000032e+03 1.167128486999999950e+03
2.230877129999999852e+03 1.169607743000000028e+03
2.234302834999999959e+03 1.172089437999999973e+03
2.237731037999999899e+03 1.174573572000000013e+03
2.241161739000000125e+03 1.177060144000000037e+03
2.244594936999999845e+03 1.179549152999999933e+03
2.248030634000000191e+03 1.182040600999999924e+03
2.251468828000000030e+03 1.184534486999999899e+03
2.254909518999999818e+03 1.187030809000000090e+03


==> anc/Fig1/Fig1_g30.out <==
# \epsilon(Mev/fm^3)    P(MeV/fm^3)
3.825273800000000080e+01 1.205500000000000044e-01
3.967414000000000129e+01 1.298850000000000005e-01
4.109588300000000061e+01 1.396100000000000119e-01
4.251796800000000331e+01 1.497239999999999960e-01
4.394039599999999979e+01 1.602240000000000053e-01
4.536316999999999666e+01 1.711100000000000121e-01
4.678628899999999646e+01 1.823799999999999866e-01
4.820975599999999872e+01 1.940320000000000100e-01
4.963357100000000344e+01 2.060659999999999992e-01
5.105773599999999846e+01 2.184820000000000095e-01
5.248225000000000051e+01 2.312780000000000113e-01
5.390711600000000203e+01 2.444560000000000066e-01
5.533233299999999844e+01 2.580169999999999964e-01
5.675790299999999888e+01 2.719619999999999815e-01
5.818382700000000085e+01 2.862939999999999929e-01
5.961010499999999723e+01 3.010140000000000038e-01
6.103673799999999972e+01 3.161269999999999913e-01
6.246372699999999867e+01 3.316370000000000151e-01
6.389107299999999867e+01 3.475480000000000236e-01
6.531877699999999720e+01 3.638660000000000228e-01
6.674684000000000594e+01 3.805979999999999919e-01
6.817526399999999853e+01 3.977499999999999925e-01
6.960404900000000339e+01 4.153299999999999770e-01
7.103319799999999873e+01 4.333460000000000090e-01
7.246271199999999624e+01 4.518079999999999874e-01
7.389259199999999339e+01 4.707259999999999778e-01
7.532283999999999935e+01 4.901090000000000169e-01
7.675345799999999485e+01 5.099700000000000344e-01
7.818444900000000075e+01 5.303200000000000136e-01
7.961581400000000031e+01 5.511719999999999953e-01
8.104755699999999763e+01 5.725400000000000489e-01
8.247967800000000693e+01 5.944359999999999644e-01
8.391218200000000138e+01 6.168770000000000087e-01
8.534507100000000435e+01 6.398770000000000291e-01
8.677834799999999404e+01 6.634510000000000129e-01
8.821201700000000301e+01 6.876170000000000337e-01
8.964607900000000029e+01 7.123920000000000252e-01
9.108054099999999664e+01 7.377930000000000321e-01
9.251540400000000375e+01 7.638380000000000170e-01
9.395067199999999730e+01 7.905459999999999710e-01
9.538635100000000477e+01 8.179359999999999964e-01
9.682244400000000439e+01 8.460280000000000022e-01
9.825895500000000027e+01 8.748409999999999798e-01
9.969588899999999398e+01 9.043980000000000352e-01
1.011332500000000039e+02 9.347170000000000201e-01
1.025710440000000006e+02 9.658219999999999583e-01
1.040092759999999998e+02 9.977340000000000098e-01
1.054479500000000058e+02 1.030473999999999890e+00
1.068870730000000009e+02 1.064067000000000096e+00
1.083266490000000033e+02 1.098533999999999899e+00
1.097666849999999954e+02 1.133898999999999990e+00
1.112071859999999930e+02 1.170185000000000031e+00
1.126481579999999951e+02 1.207416999999999963e+00
1.140896079999999984e+02 1.245617999999999892e+00
1.155315410000000043e+02 1.284796000000000049e+00
1.169739610000000027e+02 1.324488000000000110e+00
1.184168700000000030e+02 1.364896000000000109e+00
1.198602699999999999e+02 1.406165000000000109e+00
1.213041680000000042e+02 1.448366999999999960e+00
1.227485669999999942e+02 1.491557000000000022e+00
1.241934750000000065e+02 1.535781000000000063e+00
1.256388970000000000e+02 1.581080000000000041e+00
1.270848399999999998e+02 1.627490000000000103e+00
1.285313109999999881e+02 1.675049000000000010e+00
1.299783170000000041e+02 1.723788000000000098e+00
1.314258649999999875e+02 1.773741999999999930e+00
1.328739630000000034e+02 1.824942000000000064e+00
1.343226190000000031e+02 1.877418999999999949e+00
1.357718389999999999e+02 1.931205000000000060e+00
1.372216329999999971e+02 1.986328000000000094e+00
1.386720080000000053e+02 2.042819000000000162e+00
1.401229720000000043e+02 2.100706999999999880e+00
1.415745349999999974e+02 2.160020999999999969e+00
1.430267039999999952e+02 2.220791000000000182e+00
1.444794870000000060e+02 2.283043999999999851e+00
1.459328950000000020e+02 2.346807999999999783e+00
1.473869359999999915e+02 2.412113000000000174e+00
1.488416180000000111e+02 2.478985000000000216e+00
1.502969500000000096e+02 2.547452999999999967e+00
1.517529429999999877e+02 2.617542999999999953e+00
1.532096040000000130e+02 2.689283999999999786e+00
1.546669440000000009e+02 2.762701999999999991e+00
1.561249709999999880e+02 2.837825000000000042e+00
1.575836950000000058e+02 2.914679000000000020e+00
1.590431260000000009e+02 2.993291000000000146e+00
1.605032740000000047e+02 3.073687000000000058e+00
1.619641469999999970e+02 3.155895000000000117e+00
1.634257550000000094e+02 3.239939000000000124e+00
1.648881100000000117e+02 3.325846999999999998e+00
1.663512189999999862e+02 3.413644999999999818e+00
1.678150929999999903e+02 3.503356999999999832e+00
1.692797429999999963e+02 3.595009999999999817e+00
1.707451770000000124e+02 3.688629999999999853e+00
1.722114070000000083e+02 3.784241000000000188e+00
1.736784409999999923e+02 3.881870000000000154e+00
1.751462909999999908e+02 3.981540999999999997e+00
1.766149670000000071e+02 4.083279000000000103e+00
1.780844769999999926e+02 4.187109999999999665e+00
1.795548339999999996e+02 4.293058000000000263e+00
1.810260470000000055e+02 4.401148000000000060e+00
1.824981270000000109e+02 4.511403999999999748e+00
1.839710829999999930e+02 4.623852000000000295e+00
1.854449260000000095e+02 4.738514000000000337e+00
1.869196670000000040e+02 4.855417000000000094e+00
1.883953150000000107e+02 4.974582999999999977e+00
1.898718819999999994e+02 5.096036999999999928e+00
1.913493780000000015e+02 5.219802999999999749e+00
1.928278129999999919e+02 5.345905000000000129e+00
1.943071979999999996e+02 5.474365999999999843e+00
1.957875439999999969e+02 5.605209999999999582e+00
1.972688599999999894e+02 5.738459999999999894e+00
1.987511580000000038e+02 5.874140999999999835e+00
2.002344479999999862e+02 6.012273999999999674e+00
2.017187399999999968e+02 6.152885000000000382e+00
2.032040460000000053e+02 6.295994999999999564e+00
2.046903749999999889e+02 6.441627999999999687e+00
2.061777390000000025e+02 6.589807000000000414e+00
2.076661489999999901e+02 6.740554999999999630e+00
2.091556140000000141e+02 6.893894999999999662e+00
2.106461459999999875e+02 7.049849000000000032e+00
2.121377540000000010e+02 7.208440000000000403e+00
2.136304509999999937e+02 7.369691000000000436e+00
2.151242459999999994e+02 7.533623999999999654e+00
2.166191509999999880e+02 7.700262000000000384e+00
2.181151749999999936e+02 7.869627000000000372e+00
2.196123310000000117e+02 8.041741000000000028e+00
2.211106269999999938e+02 8.216627000000000791e+00
2.226100759999999923e+02 8.394306999999999519e+00
2.241106880000000103e+02 8.574802000000000035e+00
2.256124729999999943e+02 8.758134999999999337e+00
2.271154429999999991e+02 8.944328000000000500e+00
2.286196070000000020e+02 9.133402999999999494e+00
2.301249779999999987e+02 9.325379999999999114e+00
2.316315649999999948e+02 9.520284000000000191e+00
2.331393799999999885e+02 9.718132999999999910e+00
2.346484320000000139e+02 9.918950999999999851e+00
2.361587340000000097e+02 1.012275900000000028e+01
2.376702950000000101e+02 1.032957900000000073e+01
2.391831259999999872e+02 1.053942999999999941e+01
2.406972379999999987e+02 1.075233599999999967e+01
2.422126430000000141e+02 1.096831700000000076e+01
2.437293490000000133e+02 1.118739399999999939e+01
2.452473689999999920e+02 1.140958799999999940e+01
2.467667130000000100e+02 1.163491999999999926e+01
2.482873920000000112e+02 1.186341200000000029e+01
2.498094159999999988e+02 1.209508300000000069e+01
2.513327969999999993e+02 1.232995500000000000e+01
2.528575439999999901e+02 1.256804799999999922e+01
2.543836689999999976e+02 1.280938300000000041e+01
2.559111829999999941e+02 1.305397900000000000e+01
2.574400949999999852e+02 1.330185900000000032e+01
2.589704169999999976e+02 1.355304100000000034e+01
2.605021600000000035e+02 1.380754499999999929e+01
2.620353339999999776e+02 1.406539300000000026e+01
2.635699490000000083e+02 1.432660300000000042e+01
2.651060180000000059e+02 1.459119600000000005e+01
2.666435490000000073e+02 1.485919200000000018e+01
2.681825539999999819e+02 1.513060899999999975e+01
2.697230430000000183e+02 1.540546800000000083e+01
2.712650279999999725e+02 1.568378700000000059e+01
2.728085179999999923e+02 1.596558600000000006e+01
2.743535239999999931e+02 1.625088500000000025e+01
2.759000580000000014e+02 1.653970100000000087e+01
2.774481279999999970e+02 1.683205500000000043e+01
2.789977470000000039e+02 1.712796399999999863e+01
2.805489249999999970e+02 1.742744700000000080e+01
2.821016710000000103e+02 1.773052200000000056e+01
2.836559980000000110e+02 1.803720900000000071e+01
2.852119139999999788e+02 1.834752399999999994e+01
2.867694309999999973e+02 1.866148600000000002e+01
2.883285599999999818e+02 1.897911300000000168e+01
2.898893100000000231e+02 1.930042200000000108e+01
2.914516919999999800e+02 1.962543000000000148e+01
2.930157159999999976e+02 1.995415600000000111e+01
2.945813939999999889e+02 2.028661599999999865e+01
2.961487349999999878e+02 2.062282700000000091e+01
2.977177490000000262e+02 2.096280499999999947e+01
2.992884480000000167e+02 2.130656799999999862e+01
3.008608409999999935e+02 2.165413099999999957e+01
3.024349389999999858e+02 2.200551099999999849e+01
3.040107520000000250e+02 2.236072400000000115e+01
3.055882899999999722e+02 2.271978599999999915e+01
3.071675640000000271e+02 2.308271099999999976e+01
3.087485829999999964e+02 2.344951700000000017e+01
3.103313590000000204e+02 2.382021599999999850e+01
3.119159000000000219e+02 2.419482500000000158e+01
3.135022180000000276e+02 2.457335799999999892e+01
3.150903220000000147e+02 2.495582999999999885e+01
3.166802230000000122e+02 2.534225500000000153e+01
3.182719299999999976e+02 2.573264700000000005e+01
3.198654539999999997e+02 2.612701900000000066e+01
3.214608039999999960e+02 2.652538600000000102e+01
3.230579910000000154e+02 2.692775999999999925e+01
3.246570239999999785e+02 2.733415499999999909e+01
3.262579140000000280e+02 2.774458299999999866e+01
3.278606700000000274e+02 2.815905800000000170e+01
3.294653020000000083e+02 2.857759100000000174e+01
3.310718200000000024e+02 2.900019400000000047e+01
3.326802339999999845e+02 2.942687899999999956e+01
3.342905529999999885e+02 2.985765900000000173e+01
3.359027879999999868e+02 3.029254399999999947e+01
3.375169470000000160e+02 3.073154500000000056e+01
3.391330409999999915e+02 3.117467299999999852e+01
3.407510790000000043e+02 3.162193800000000010e+01
3.423710699999999747e+02 3.207335199999999986e+01
3.439930249999999887e+02 3.252892299999999892e+01
3.456169520000000261e+02 3.298866300000000251e+01
3.472428620000000024e+02 3.345257900000000006e+01
3.488707630000000108e+02 3.392068199999999933e+01
3.505006639999999720e+02 3.439298000000000144e+01
3.521325759999999718e+02 3.486948300000000245e+01
3.537665079999999875e+02 3.535019799999999890e+01
3.554024679999999989e+02 3.583513399999999649e+01
3.570404659999999808e+02 3.632429799999999886e+01
3.586805100000000266e+02 3.681769800000000004e+01
3.603226109999999949e+02 3.731534200000000112e+01
3.619667779999999766e+02 3.781723699999999866e+01
3.636130180000000109e+02 3.832338899999999882e+01
3.652613410000000158e+02 3.883380600000000271e+01
3.669117570000000228e+02 3.934849200000000025e+01
3.685642730000000142e+02 3.986745499999999964e+01
3.702188990000000217e+02 4.039070099999999996e+01
3.718756440000000225e+02 4.091823399999999822e+01
3.735345149999999990e+02 4.145006000000000057e+01
3.751955229999999801e+02 4.198618299999999692e+01
3.768586750000000052e+02 4.252660999999999802e+01
3.785239809999999920e+02 4.307134400000000340e+01
3.801914479999999799e+02 4.362038900000000297e+01
3.818610850000000028e+02 4.417374999999999829e+01
3.835328999999999837e+02 4.473142899999999855e+01
3.852069020000000137e+02 4.529343099999999822e+01
3.868831000000000131e+02 4.585976000000000141e+01
3.885615010000000211e+02 4.643041600000000102e+01
3.902421140000000150e+02 4.700540500000000321e+01
3.919249459999999772e+02 4.758472700000000088e+01
3.936100069999999960e+02 4.816838599999999815e+01
3.952973029999999994e+02 4.875638299999999958e+01
3.969868430000000217e+02 4.934872099999999762e+01
3.986786359999999831e+02 4.994539999999999935e+01
4.003726879999999824e+02 5.054642199999999974e+01
4.020690069999999992e+02 5.115178900000000084e+01
4.037676030000000083e+02 5.176150100000000265e+01
4.054684809999999970e+02 5.237555799999999806e+01
4.071716499999999996e+02 5.299396200000000334e+01
4.088771179999999958e+02 5.361671299999999718e+01
4.105848910000000274e+02 5.424381100000000089e+01
4.122949780000000146e+02 5.487525399999999820e+01
4.140073859999999968e+02 5.551104500000000286e+01
4.157221230000000105e+02 5.615118100000000112e+01
4.174391939999999863e+02 5.679566100000000262e+01
4.191586090000000127e+02 5.744448599999999772e+01
4.208803740000000175e+02 5.809765399999999858e+01
4.226044969999999807e+02 5.875516400000000061e+01
4.243309840000000008e+02 5.941701400000000177e+01
4.260598420000000033e+02 6.008320200000000000e+01
4.277910790000000247e+02 6.075372699999999782e+01
4.295247009999999932e+02 6.142858700000000027e+01
4.312607160000000022e+02 6.210777999999999821e+01
4.329991289999999822e+02 6.279130299999999920e+01
4.347399490000000242e+02 6.347915299999999661e+01
4.364831810000000019e+02 6.417132900000000006e+01
4.382288330000000087e+02 6.486782800000000293e+01
4.399769099999999753e+02 6.556864600000000110e+01
4.417274199999999951e+02 6.627378000000000213e+01
4.434803689999999960e+02 6.698322799999999688e+01
4.452357630000000199e+02 6.769698499999999797e+01
4.469936089999999922e+02 6.841504899999999623e+01
4.487539130000000114e+02 6.913741600000000176e+01
4.505166820000000030e+02 6.986408199999999624e+01
4.522819200000000137e+02 7.059504300000000399e+01
4.540496360000000209e+02 7.133029500000000667e+01
4.558198340000000144e+02 7.206983499999999765e+01
4.575925219999999740e+02 7.281365700000000629e+01
4.593677040000000034e+02 7.356175799999999754e+01
4.611453870000000279e+02 7.431413399999999569e+01
4.629255759999999782e+02 7.507077900000000170e+01
4.647082780000000071e+02 7.583168799999999976e+01
4.664934989999999857e+02 7.659685899999999492e+01
4.682812430000000177e+02 7.736628399999999317e+01
4.700715169999999716e+02 7.813996099999999956e+01
4.718643270000000030e+02 7.891788300000000334e+01
4.736596769999999879e+02 7.970004500000000291e+01
4.754575730000000249e+02 8.048644299999999419e+01
4.772580219999999827e+02 8.127707100000000651e+01
4.790610270000000241e+02 8.207192299999999818e+01
4.808665960000000155e+02 8.287099499999999352e+01
4.826747320000000059e+02 8.367428099999999347e+01
4.844854409999999802e+02 8.448177599999999643e+01
4.862987279999999828e+02 8.529347300000000587e+01
4.881145989999999983e+02 8.610936800000000346e+01
4.899330590000000143e+02 8.692945400000000689e+01
4.917541120000000205e+02 8.775372500000000286e+01
4.935777640000000019e+02 8.858217700000000150e+01
4.954040190000000052e+02 8.941480300000000625e+01
4.972328830000000153e+02 9.025159600000000637e+01
4.990643610000000194e+02 9.109255199999999775e+01
5.008984560000000101e+02 9.193766399999999805e+01
5.027351739999999722e+02 9.278692700000000571e+01
5.045745200000000068e+02 9.364033299999999826e+01
5.064164979999999900e+02 9.449787700000000257e+01
5.082611130000000230e+02 9.535955300000000534e+01
5.101083689999999820e+02 9.622535499999999331e+01
5.119582710000000247e+02 9.709527599999999836e+01
5.138108230000000276e+02 9.796930999999999301e+01
5.156660309999999754e+02 9.884745100000000662e+01
5.175238970000000336e+02 9.972969299999999748e+01
5.193844269999999597e+02 1.006160289999999975e+02
5.212476249999999709e+02 1.015064529999999934e+02
5.231134949999999435e+02 1.024009590000000003e+02
5.249820409999999811e+02 1.032995389999999958e+02
5.268532679999999573e+02 1.042021890000000042e+02
5.287271789999999783e+02 1.051089010000000030e+02
5.306037780000000339e+02 1.060196689999999933e+02
5.324830709999999954e+02 1.069344870000000043e+02
5.343650589999999738e+02 1.078533479999999969e+02
5.362497489999999516e+02 1.087762469999999979e+02
5.381371430000000373e+02 1.097031750000000017e+02
5.400272449999999935e+02 1.106341270000000065e+02
5.419200590000000375e+02 1.115690969999999993e+02
5.438155890000000454e+02 1.125080779999999976e+02
5.457138380000000097e+02 1.134510640000000024e+02
5.476148110000000315e+02 1.143980480000000028e+02
5.495185109999999895e+02 1.153490230000000025e+02
5.514249419999999873e+02 1.163039849999999973e+02
5.533341060000000198e+02 1.172629249999999956e+02
5.552460089999999582e+02 1.182258369999999985e+02
5.571606520000000273e+02 1.191927160000000043e+02
5.590780399999999872e+02 1.201635550000000023e+02
5.609981759999999440e+02 1.211383469999999960e+02
5.629210640000000012e+02 1.221170860000000005e+02
5.648467060000000401e+02 1.230997650000000050e+02
5.667751070000000482e+02 1.240863789999999938e+02
5.687062690000000202e+02 1.250769219999999962e+02
5.706401949999999488e+02 1.260713850000000065e+02
5.725768900000000485e+02 1.270697640000000064e+02
5.745163549999999759e+02 1.280720530000000110e+02
5.764585949999999457e+02 1.290782440000000122e+02
5.784036119999999528e+02 1.300883320000000083e+02
5.803514089999999896e+02 1.311023099999999886e+02
5.823019890000000487e+02 1.321201719999999966e+02
5.842553560000000061e+02 1.331419129999999882e+02
5.862115119999999706e+02 1.341675250000000119e+02
5.881704600000000482e+02 1.351970029999999952e+02
5.901322040000000015e+02 1.362303410000000099e+02
5.920967450000000554e+02 1.372675319999999886e+02
5.940640879999999697e+02 1.383085700000000031e+02
5.960342339999999695e+02 1.393534500000000094e+02
5.980071860000000470e+02 1.404021659999999940e+02
5.999829479999999648e+02 1.414547100000000057e+02
6.019615209999999479e+02 1.425110789999999952e+02
6.039429089999999860e+02 1.435712640000000135e+02
6.059271139999999605e+02 1.446352620000000115e+02
6.079141399999999749e+02 1.457030650000000094e+02
6.099039870000000292e+02 1.467746669999999938e+02
6.118966599999999971e+02 1.478500640000000033e+02
6.138921599999999899e+02 1.489292489999999987e+02
6.158904899999999998e+02 1.500122159999999951e+02
6.178916520000000219e+02 1.510989600000000053e+02
6.198956500000000460e+02 1.521894749999999874e+02
6.219024849999999560e+02 1.532837560000000110e+02
6.239121599999999717e+02 1.543817950000000110e+02
6.259246769999999742e+02 1.554835889999999949e+02
6.279400379999999586e+02 1.565891320000000064e+02
6.299582470000000285e+02 1.576984170000000063e+02
6.319793039999999564e+02 1.588114390000000071e+02
6.340032129999999597e+02 1.599281929999999932e+02
6.360299750000000358e+02 1.610486730000000080e+02
6.380595929999999498e+02 1.621728750000000048e+02
6.400920700000000352e+02 1.633007910000000038e+02
6.421274059999999508e+02 1.644324180000000126e+02
6.441656050000000278e+02 1.655677499999999895e+02
6.462066680000000360e+02 1.667067810000000065e+02
6.482505979999999681e+02 1.678495059999999910e+02
6.502973960000000488e+02 1.689959189999999865e+02
6.523470650000000433e+02 1.701460170000000005e+02
6.543996069999999463e+02 1.712997929999999940e+02
6.564550229999999829e+02 1.724572420000000079e+02
6.585133160000000316e+02 1.736183599999999956e+02
6.605744869999999764e+02 1.747831400000000031e+02
6.626385390000000370e+02 1.759515790000000095e+02
6.647054739999999811e+02 1.771236700000000042e+02
6.667752920000000358e+02 1.782994089999999971e+02
6.688479969999999639e+02 1.794787919999999986e+02
6.709235899999999901e+02 1.806618119999999976e+02
6.730020729999999958e+02 1.818484660000000019e+02
6.750834479999999758e+02 1.830387479999999982e+02
6.771677150000000438e+02 1.842326539999999966e+02
6.792548789999999599e+02 1.854301780000000122e+02
6.813449389999999539e+02 1.866313159999999982e+02
6.834378970000000209e+02 1.878360629999999958e+02
6.855337560000000394e+02 1.890444149999999865e+02
6.876325170000000071e+02 1.902563660000000141e+02
6.897341820000000325e+02 1.914719130000000007e+02
6.918387519999999995e+02 1.926910499999999900e+02
6.939462290000000166e+02 1.939137729999999920e+02
6.960566149999999652e+02 1.951400769999999909e+02
6.981699109999999564e+02 1.963699589999999944e+02
7.002861179999999877e+02 1.976034119999999916e+02
7.024052390000000514e+02 1.988404339999999877e+02
7.045272750000000315e+02 2.000810189999999977e+02
7.066522270000000390e+02 2.013251630000000034e+02
7.087800969999999552e+02 2.025728609999999890e+02
7.109108860000000050e+02 2.038241109999999878e+02
7.130445959999999559e+02 2.050789059999999893e+02
7.151812290000000303e+02 2.063372430000000008e+02
7.173207850000000008e+02 2.075991170000000068e+02
7.194632659999999760e+02 2.088645249999999862e+02
7.216086729999999534e+02 2.101334620000000086e+02
7.237570090000000391e+02 2.114059249999999963e+02
7.259082730000000083e+02 2.126819079999999929e+02
7.280624689999999646e+02 2.139614070000000083e+02
7.302195960000000241e+02 2.152444199999999910e+02
7.323796559999999545e+02 2.165309410000000128e+02
7.345426509999999780e+02 2.178209669999999960e+02
7.367085819999999785e+02 2.191144940000000076e+02
7.388774499999999534e+02 2.204115170000000035e+02
7.410492570000000114e+02 2.217120329999999910e+02
7.432240030000000388e+02 2.230160390000000064e+02
7.454016900000000305e+02 2.243235290000000077e+02
7.475823189999999840e+02 2.256345010000000002e+02
7.497658910000000105e+02 2.269489499999999964e+02
7.519524079999999913e+02 2.282668720000000064e+02
7.541418710000000374e+02 2.295882650000000069e+02
7.563342800000000352e+02 2.309131240000000105e+02
7.585296369999999797e+02 2.322414449999999988e+02
7.607279439999999795e+02 2.335732250000000079e+02
7.629292000000000371e+02 2.349084609999999884e+02
7.651334080000000313e+02 2.362471480000000099e+02
7.673405689999999595e+02 2.375892829999999947e+02
7.695506830000000491e+02 2.389348620000000096e+02
7.717637509999999565e+02 2.402838830000000030e+02
7.739797760000000153e+02 2.416363399999999899e+02
7.761987570000000005e+02 2.429922320000000013e+02
7.784206950000000234e+02 2.443515539999999930e+02
7.806455929999999626e+02 2.457143030000000010e+02
7.828734500000000480e+02 2.470804760000000044e+02
7.851042680000000473e+02 2.484500690000000134e+02
7.873380479999999579e+02 2.498230790000000070e+02
7.895747900000000072e+02 2.511995029999999929e+02
7.918144969999999603e+02 2.525793360000000121e+02
7.940571680000000470e+02 2.539625770000000102e+02
7.963028040000000374e+02 2.553492219999999975e+02
7.985514070000000402e+02 2.567392669999999839e+02
8.008029780000000528e+02 2.581327089999999771e+02
8.030575169999999616e+02 2.595295449999999846e+02
8.053150249999999915e+02 2.609297720000000140e+02
8.075755040000000236e+02 2.623333880000000136e+02
8.098389529999999468e+02 2.637403869999999984e+02
8.121053749999999809e+02 2.651507690000000252e+02
8.143747690000000148e+02 2.665645289999999932e+02
8.166471370000000434e+02 2.679816640000000234e+02
8.189224789999999530e+02 2.694021720000000073e+02
8.212007969999999659e+02 2.708260500000000093e+02
8.234820899999999710e+02 2.722532939999999826e+02
8.257663609999999608e+02 2.736839009999999917e+02
8.280536090000000513e+02 2.751178689999999847e+02
8.303438360000000102e+02 2.765551950000000261e+02
8.326370429999999487e+02 2.779958760000000098e+02
8.349332289999999830e+02 2.794399080000000026e+02
8.372323959999999943e+02 2.808872900000000072e+02
8.395345449999999801e+02 2.823380179999999768e+02
8.418396760000000540e+02 2.837920899999999733e+02
8.441477899999999863e+02 2.852495020000000068e+02
8.464588880000000017e+02 2.867102520000000254e+02
8.487729699999999866e+02 2.881743379999999775e+02
8.510900380000000496e+02 2.896417559999999867e+02
8.534100919999999633e+02 2.911125030000000038e+02
8.557331319999999550e+02 2.925865779999999745e+02
8.580591590000000224e+02 2.940639780000000201e+02
8.603881750000000466e+02 2.955446989999999801e+02
8.627201790000000301e+02 2.970287389999999732e+02
8.650551729999999679e+02 2.985160960000000046e+02
8.673931569999999738e+02 3.000067670000000248e+02
8.697341310000000476e+02 3.015007499999999823e+02
8.720780959999999595e+02 3.029980410000000006e+02
8.744250540000000456e+02 3.044986390000000256e+02
8.767750039999999672e+02 3.060025400000000104e+02
8.791279469999999492e+02 3.075097440000000120e+02
8.814838839999999891e+02 3.090202459999999860e+02
8.838428149999999732e+02 3.105340439999999944e+02
8.862047410000000127e+02 3.120511369999999829e+02
8.885696629999999914e+02 3.135715210000000184e+02
8.909375800000000254e+02 3.150951939999999922e+02
8.933084949999999935e+02 3.166221540000000232e+02
8.956824070000000120e+02 3.181523990000000026e+02
8.980593159999999671e+02 3.196859259999999949e+02
9.004392239999999674e+02 3.212227330000000052e+02
9.028221310000000130e+02 3.227628169999999841e+02
9.052080369999999903e+02 3.243061769999999910e+02
9.075969440000000077e+02 3.258528089999999793e+02
9.099888509999999542e+02 3.274027120000000082e+02
9.123837579999999434e+02 3.289558840000000259e+02
9.147816679999999678e+02 3.305123219999999833e+02
9.171825790000000325e+02 3.320720239999999990e+02
9.195864930000000186e+02 3.336349880000000212e+02
9.219934110000000373e+02 3.352012110000000007e+02
9.244033309999999801e+02 3.367706919999999968e+02
9.268162559999999530e+02 3.383434280000000172e+02
9.292321849999999586e+02 3.399194180000000074e+02
9.316511189999999942e+02 3.414986579999999776e+02
9.340730589999999438e+02 3.430811479999999847e+02
9.364980050000000347e+02 3.446668839999999818e+02
9.389259560000000420e+02 3.462558649999999716e+02
9.413569149999999581e+02 3.478480890000000159e+02
9.437908810000000130e+02 3.494435540000000060e+02
9.462278549999999768e+02 3.510422580000000039e+02
9.486678369999999632e+02 3.526441980000000171e+02
9.511108269999999720e+02 3.542493729999999914e+02
9.535568260000000009e+02 3.558577809999999886e+02
9.560058350000000473e+02 3.574694190000000162e+02
9.584578530000000001e+02 3.590842870000000175e+02
9.609128819999999678e+02 3.607023810000000026e+02
9.633709209999999530e+02 3.623236999999999739e+02
9.658319719999999506e+02 3.639482419999999934e+02
9.682960329999999658e+02 3.655760050000000092e+02
9.707631069999999909e+02 3.672069880000000239e+02
9.732331930000000284e+02 3.688411879999999883e+02
9.757062909999999647e+02 3.704786040000000185e+02
9.781824020000000246e+02 3.721192330000000084e+02
9.806615259999999807e+02 3.737630740000000173e+02
9.831436639999999443e+02 3.754101249999999936e+02
9.856288160000000289e+02 3.770603839999999991e+02
9.881169830000000047e+02 3.787138499999999794e+02
9.906081639999999879e+02 3.803705199999999991e+02
9.931023599999999760e+02 3.820303940000000011e+02
9.955995709999999690e+02 3.836934679999999958e+02
9.980997989999999618e+02 3.853597419999999829e+02
1.000603041999999959e+03 3.870292130000000270e+02
1.003109300999999959e+03 3.887018810000000144e+02
1.005618577999999957e+03 3.903777420000000120e+02
1.008130870999999956e+03 3.920567960000000198e+02
1.010646181999999953e+03 3.937390409999999861e+02
1.013164509999999950e+03 3.954244760000000269e+02
1.015685855999999944e+03 3.971130969999999820e+02
1.018210220000000049e+03 3.988049050000000193e+02
1.020737603000000036e+03 4.004998969999999758e+02
1.023268005000000016e+03 4.021980710000000272e+02
1.025801425999999992e+03 4.038994260000000054e+02
1.028337866999999960e+03 4.056039610000000266e+02
1.030877326999999923e+03 4.073116739999999822e+02
1.033419806999999992e+03 4.090225629999999910e+02
1.035965306999999939e+03 4.107366260000000011e+02
1.038513828000000103e+03 4.124538630000000126e+02
1.041065368999999919e+03 4.141742709999999761e+02
1.043619932000000063e+03 4.158978490000000079e+02
1.046177515999999969e+03 4.176245949999999993e+02
1.048738121000000092e+03 4.193545090000000073e+02
1.051301748000000089e+03 4.210875879999999825e+02
1.053868396999999959e+03 4.228238309999999842e+02
1.056438069000000041e+03 4.245632360000000176e+02
1.059010762999999997e+03 4.263058020000000283e+02
1.061586479999999938e+03 4.280515280000000189e+02
1.064165220000000090e+03 4.298004119999999944e+02
1.066746983000000000e+03 4.315524530000000141e+02
1.069331770000000006e+03 4.333076479999999719e+02
1.071919579999999996e+03 4.350659979999999791e+02
1.074510414999999966e+03 4.368274999999999864e+02
1.077104272999999921e+03 4.385921519999999987e+02
1.079701156000000083e+03 4.403599550000000136e+02
1.082301063000000113e+03 4.421309049999999843e+02
1.084903994999999895e+03 4.439050020000000245e+02
1.087509952999999996e+03 4.456822450000000231e+02
1.090118934999999965e+03 4.474626309999999876e+02
1.092730943000000025e+03 4.492461599999999748e+02
1.095345976000000064e+03 4.510328309999999874e+02
1.097964034999999967e+03 4.528226409999999760e+02
1.100585119999999961e+03 4.546155899999999974e+02
1.103209231000000045e+03 4.564116769999999974e+02
1.105836369000000104e+03 4.582108989999999835e+02
1.108466533000000027e+03 4.600132560000000126e+02
1.111099723999999924e+03 4.618187469999999735e+02
1.113735942000000023e+03 4.636273699999999849e+02
1.116375187000000096e+03 4.654391229999999950e+02
1.119017458999999917e+03 4.672540070000000014e+02
1.121662757999999940e+03 4.690720180000000141e+02
1.124311085000000048e+03 4.708931569999999738e+02
1.126962440000000015e+03 4.727174210000000016e+02
1.129616823000000068e+03 4.745448109999999815e+02
1.132274233999999979e+03 4.763753229999999803e+02
1.134934672999999975e+03 4.782089579999999955e+02
1.137598140000000058e+03 4.800457139999999754e+02
1.140264636000000110e+03 4.818855889999999818e+02
1.142934160999999904e+03 4.837285830000000146e+02
1.145606714000000011e+03 4.855746950000000197e+02
1.148282296999999971e+03 4.874239220000000046e+02
1.150960908000000018e+03 4.892762650000000235e+02
1.153642548999999917e+03 4.911317210000000273e+02
1.156327219000000014e+03 4.929902900000000159e+02
1.159014918999999963e+03 4.948519709999999918e+02
1.161705648000000110e+03 4.967167620000000170e+02
1.164399407000000110e+03 4.985846629999999777e+02
1.167096195999999964e+03 5.004556709999999953e+02
1.169796014999999898e+03 5.023297870000000103e+02
1.172498863999999912e+03 5.042070079999999734e+02
1.175204743999999891e+03 5.060873349999999959e+02
1.177913653999999951e+03 5.079707649999999717e+02
1.180625594000000092e+03 5.098572970000000169e+02
1.183340564999999970e+03 5.117469310000000178e+02
1.186058567000000039e+03 5.136396660000000338e+02
1.188779598999999962e+03 5.155354999999999563e+02
1.191503662999999960e+03 5.174344320000000153e+02
1.194230757999999923e+03 5.193364609999999857e+02
1.196960882999999967e+03 5.212415869999999813e+02
1.199694040999999970e+03 5.231498080000000073e+02
1.202430229000000054e+03 5.250611229999999523e+02
1.205169448999999986e+03 5.269755310000000463e+02
1.207911700999999994e+03 5.288930309999999508e+02
1.210656983999999966e+03 5.308136220000000094e+02
1.213405299000000014e+03 5.327373029999999972e+02
1.216156645000000026e+03 5.346640730000000303e+02
1.218911023999999998e+03 5.365939309999999978e+02
1.221668435000000045e+03 5.385268760000000157e+02
1.224428877999999941e+03 5.404629069999999729e+02
1.227192352999999912e+03 5.424020229999999856e+02
1.229958859999999959e+03 5.443442230000000563e+02
1.232728399999999965e+03 5.462895059999999603e+02
1.235500972000000047e+03 5.482378710000000410e+02
1.238276577000000088e+03 5.501893179999999575e+02
1.241055213999999978e+03 5.521438439999999446e+02
1.243836884000000055e+03 5.541014499999999998e+02
1.246621587000000090e+03 5.560621340000000146e+02
1.249409321999999975e+03 5.580258959999999888e+02
1.252200090999999929e+03 5.599927330000000438e+02
1.254993891999999960e+03 5.619626469999999472e+02
1.257790725999999950e+03 5.639356350000000475e+02
1.260590592999999899e+03 5.659116960000000063e+02
1.263393493999999919e+03 5.678908310000000483e+02
1.266199427000000014e+03 5.698730369999999539e+02
1.269008393999999953e+03 5.718583139999999503e+02
1.271820394999999962e+03 5.738466610000000401e+02
1.274635428000000047e+03 5.758380779999999959e+02
1.277453494999999975e+03 5.778325620000000526e+02
1.280274595000000090e+03 5.798301139999999805e+02
1.283098729000000048e+03 5.818307330000000093e+02
1.285925897000000077e+03 5.838344170000000304e+02
1.288756098000000065e+03 5.858411660000000438e+02
1.291589332999999897e+03 5.878509790000000521e+02
1.294425600999999915e+03 5.898638549999999441e+02
1.297264903000000004e+03 5.918797939999999471e+02
1.300107238999999936e+03 5.938987929999999551e+02
1.302952608999999939e+03 5.959208539999999630e+02
1.305801013000000012e+03 5.979459739999999783e+02
1.308652450000000044e+03 5.999741530000000012e+02
1.311506922000000031e+03 6.020053900000000340e+02
1.314364428000000089e+03 6.040396839999999656e+02
1.317224967000000106e+03 6.060770350000000235e+02
1.320088541000000077e+03 6.081174409999999853e+02
1.322955148000000008e+03 6.101609019999999646e+02
1.325824789999999894e+03 6.122074169999999640e+02
1.328697466000000077e+03 6.142569859999999835e+02
1.331573176000000103e+03 6.163096060000000307e+02
1.334451919999999973e+03 6.183652789999999868e+02
1.337333699000000024e+03 6.204240019999999731e+02
1.340218511000000035e+03 6.224857759999999871e+02
1.343106358000000000e+03 6.245505980000000363e+02
1.345997239999999920e+03 6.266184700000000021e+02
1.348891155000000026e+03 6.286893890000000056e+02
1.351788105000000087e+03 6.307633550000000469e+02
1.354688088999999991e+03 6.328403670000000147e+02
1.357591108000000077e+03 6.349204250000000229e+02
1.360497161000000006e+03 6.370035279999999602e+02
1.363406248000000005e+03 6.390896750000000566e+02
1.366318369999999959e+03 6.411788649999999734e+02
1.369233525999999983e+03 6.432710970000000543e+02
1.372151716999999962e+03 6.453663709999999583e+02
1.375072942000000012e+03 6.474646870000000263e+02
1.377997200999999905e+03 6.495660430000000360e+02
1.380924494999999979e+03 6.516704379999999901e+02
1.383854822999999897e+03 6.537778729999999996e+02
1.386788185999999996e+03 6.558883449999999584e+02
1.389724584000000050e+03 6.580018549999999777e+02
1.392664015000000063e+03 6.601184019999999464e+02
1.395606481999999914e+03 6.622379849999999806e+02
1.398551981999999953e+03 6.643606039999999666e+02
1.401500518000000056e+03 6.664862570000000233e+02
1.404452086999999892e+03 6.686149440000000368e+02
1.407406692000000021e+03 6.707466650000000072e+02
1.410364330000000109e+03 6.728814180000000533e+02
1.413325002999999924e+03 6.750192029999999477e+02
1.416288710999999921e+03 6.771600200000000314e+02
1.419255452999999989e+03 6.793038669999999684e+02
1.422225228999999899e+03 6.814507449999999835e+02
1.425198039999999992e+03 6.836006509999999707e+02
1.428173886000000039e+03 6.857535860000000412e+02
1.431152765999999929e+03 6.879095499999999674e+02
1.434134679999999889e+03 6.900685399999999845e+02
1.437119629000000032e+03 6.922305569999999761e+02
1.440107612000000017e+03 6.943956010000000560e+02
1.443098629000000074e+03 6.965636700000000019e+02
1.446092681000000084e+03 6.987347630000000436e+02
1.449089766999999938e+03 7.009088809999999512e+02
1.452089887999999974e+03 7.030860219999999572e+02
1.455093043000000080e+03 7.052661859999999479e+02
1.458099232000000029e+03 7.074493730000000369e+02
1.461108455999999933e+03 7.096355810000000019e+02
1.464120713999999907e+03 7.118248099999999567e+02
1.467136005999999952e+03 7.140170590000000175e+02
1.470154332000000068e+03 7.162123289999999542e+02
1.473175692999999910e+03 7.184106170000000020e+02
1.476200086999999940e+03 7.206119240000000445e+02
1.479227515999999923e+03 7.228162489999999707e+02
1.482257978999999978e+03 7.250235920000000078e+02
1.485291476999999986e+03 7.272339510000000473e+02
1.488328007999999954e+03 7.294473259999999755e+02
1.491367572999999993e+03 7.316637170000000197e+02
1.494410172999999986e+03 7.338831229999999550e+02
1.497455805999999939e+03 7.361055440000000090e+02
1.500504474000000073e+03 7.383309779999999591e+02
1.503556174999999939e+03 7.405594260000000304e+02
1.506610910999999987e+03 7.427908860000000004e+02
1.509668679999999995e+03 7.450253579999999829e+02
1.512729483999999957e+03 7.472628419999999778e+02
1.515793321000000105e+03 7.495033369999999877e+02
1.518860192000000097e+03 7.517468430000000126e+02
1.521930096999999932e+03 7.539933579999999438e+02
1.525003034999999954e+03 7.562428830000000062e+02
1.528079007000000047e+03 7.584954159999999774e+02
1.531158012999999983e+03 7.607509569999999712e+02
1.534240052999999989e+03 7.630095069999999851e+02
1.537325125999999955e+03 7.652710630000000265e+02
1.540413232999999991e+03 7.675356259999999793e+02
1.543504374000000098e+03 7.698031949999999597e+02
1.546598547000000053e+03 7.720737689999999702e+02
1.549695754999999963e+03 7.743473490000000083e+02
1.552795996000000059e+03 7.766239319999999680e+02
1.555899269999999888e+03 7.789035199999999577e+02
1.559005578000000014e+03 7.811861109999999826e+02
1.562114919000000100e+03 7.834717050000000427e+02
1.565227292999999918e+03 7.857603010000000268e+02
1.568342699999999923e+03 7.880518990000000485e+02
1.571461140999999998e+03 7.903464979999999969e+02
1.574582615000000033e+03 7.926440989999999829e+02
1.577707122000000027e+03 7.949446990000000142e+02
1.580834661999999980e+03 7.972482989999999745e+02
1.583965234999999893e+03 7.995548979999999801e+02
1.587098840999999993e+03 8.018644960000000310e+02
1.590235480000000052e+03 8.041770920000000160e+02
1.593375150999999960e+03 8.064926860000000488e+02
1.596517855999999938e+03 8.088112780000000157e+02
1.599663594000000103e+03 8.111328660000000355e+02
1.602812363999999889e+03 8.134574499999999944e+02
1.605964167000000089e+03 8.157850300000000061e+02
1.609119001999999909e+03 8.181156049999999595e+02
1.612276871000000028e+03 8.204491749999999683e+02
1.615437771000000112e+03 8.227857390000000350e+02
1.618601705000000038e+03 8.251252970000000460e+02
1.621768669999999929e+03 8.274678490000000011e+02
1.624938668000000007e+03 8.298133930000000191e+02
1.628111699000000044e+03 8.321619299999999839e+02
1.631287761999999930e+03 8.345134580000000142e+02
1.634466856999999891e+03 8.368679789999999912e+02
1.637648983999999928e+03 8.392254900000000362e+02
1.640834143000000040e+03 8.415859920000000329e+02
1.644022335000000112e+03 8.439494829999999865e+02
1.647213557999999921e+03 8.463159640000000081e+02
1.650407813999999917e+03 8.486854349999999840e+02
1.653605101000000104e+03 8.510578940000000330e+02
1.656805419999999913e+03 8.534333410000000413e+02
1.660008771000000024e+03 8.558117760000000089e+02
1.663215153999999984e+03 8.581931990000000496e+02
1.666424567999999908e+03 8.605776080000000547e+02
1.669637015000000019e+03 8.629650040000000217e+02
1.672852491999999984e+03 8.653553849999999557e+02
1.676071001999999908e+03 8.677487529999999651e+02
1.679292541999999912e+03 8.701451049999999441e+02
1.682517113999999992e+03 8.725444420000000036e+02
1.685744717999999921e+03 8.749467630000000327e+02
1.688975353000000041e+03 8.773520690000000286e+02
1.692209018999999898e+03 8.797603569999999991e+02
1.695445715999999948e+03 8.821716280000000552e+02
1.698685443999999961e+03 8.845858819999999696e+02
1.701928204000000051e+03 8.870031179999999722e+02
1.705173993999999993e+03 8.894233359999999493e+02
1.708422814999999900e+03 8.918465350000000171e+02
1.711674666999999999e+03 8.942727149999999483e+02
1.714929550000000063e+03 8.967018749999999727e+02
1.718187464000000091e+03 8.991340149999999767e+02
1.721448407999999972e+03 9.015691349999999602e+02
1.724712383000000045e+03 9.040072340000000395e+02
1.727979389000000083e+03 9.064483119999999872e+02
1.731249424000000090e+03 9.088923680000000331e+02
1.734522490999999945e+03 9.113394019999999500e+02
1.737798588000000109e+03 9.137894129999999677e+02
1.741077714999999898e+03 9.162424019999999700e+02
1.744359871999999996e+03 9.186983669999999620e+02
1.747645058999999947e+03 9.211573090000000548e+02
1.750933277000000089e+03 9.236192270000000235e+02
1.754224523999999974e+03 9.260841199999999844e+02
1.757518800999999939e+03 9.285519880000000512e+02
1.760816109000000097e+03 9.310228309999999965e+02
1.764116445999999996e+03 9.334966490000000476e+02
1.767419812999999976e+03 9.359734399999999823e+02
1.770726208999999926e+03 9.384532050000000254e+02
1.774035636000000068e+03 9.409359439999999495e+02
1.777348091000000068e+03 9.434216549999999870e+02
1.780663575999999921e+03 9.459103380000000243e+02
1.783982091000000082e+03 9.484019939999999451e+02
1.787303634999999986e+03 9.508966209999999819e+02
1.790628208000000086e+03 9.533942200000000184e+02
1.793955809999999929e+03 9.558947889999999461e+02
1.797286442000000079e+03 9.583983289999999897e+02
1.800620102999999972e+03 9.609048400000000356e+02
1.803956791999999950e+03 9.634143199999999752e+02
1.807296509999999898e+03 9.659267690000000357e+02
1.810639257999999927e+03 9.684421879999999874e+02
1.813985034000000041e+03 9.709605759999999464e+02
1.817333838999999898e+03 9.734819310000000314e+02
1.820685672000000068e+03 9.760062550000000101e+02
1.824040533999999980e+03 9.785335460000000012e+02
1.827398423999999977e+03 9.810638050000000021e+02
1.830759342999999944e+03 9.835970310000000154e+02
1.834123289999999997e+03 9.861332230000000436e+02
1.837490264999999908e+03 9.886723809999999730e+02
1.840860269000000017e+03 9.912145050000000310e+02
1.844233300999999983e+03 9.937595949999999903e+02
1.847609359999999924e+03 9.963076499999999669e+02
1.850988448000000062e+03 9.988586689999999635e+02
1.854370562999999947e+03 1.001412652999999978e+03
1.857755707000000029e+03 1.003969601000000011e+03
1.861143878000000086e+03 1.006529512999999952e+03
1.864535075999999890e+03 1.009092389000000026e+03
1.867929302000000007e+03 1.011658227000000011e+03
1.871326555999999982e+03 1.014227028000000018e+03
1.874726836999999932e+03 1.016798792000000049e+03
1.878130145999999968e+03 1.019373517999999990e+03
1.881536481999999978e+03 1.021951204999999959e+03
1.884945844999999963e+03 1.024531854000000067e+03
1.888358234999999922e+03 1.027115463999999974e+03
1.891773652000000084e+03 1.029702033999999912e+03
1.895192095999999992e+03 1.032291564999999991e+03
1.898613567000000103e+03 1.034884056000000101e+03
1.902038064999999960e+03 1.037479507000000012e+03
1.905465588999999909e+03 1.040077917999999954e+03
1.908896140000000059e+03 1.042679286999999931e+03
1.912329717999999957e+03 1.045283615000000054e+03
1.915766321999999946e+03 1.047890902000000096e+03
1.919205952999999909e+03 1.050501146000000062e+03
1.922648609999999962e+03 1.053114348999999947e+03
1.926094293000000107e+03 1.055730508999999984e+03
1.929543002999999999e+03 1.058349625999999944e+03
1.932994738000000098e+03 1.060971700000000055e+03
1.936449499000000060e+03 1.063596731000000091e+03
1.939907286999999997e+03 1.066224717999999939e+03
1.943368099999999913e+03 1.068855659999999943e+03
1.946831938999999920e+03 1.071489559000000099e+03
1.950298804000000018e+03 1.074126412999999957e+03
1.953768694000000096e+03 1.076766221000000087e+03
1.957241610000000037e+03 1.079408985000000030e+03
1.960717550999999958e+03 1.082054701999999907e+03
1.964196517999999969e+03 1.084703373999999940e+03
1.967678509999999960e+03 1.087355000000000018e+03
1.971163526999999931e+03 1.090009579000000031e+03
1.974651569000000109e+03 1.092667110999999977e+03
1.978142636999999922e+03 1.095327596999999969e+03
1.981636729000000059e+03 1.097991033999999900e+03
1.985133845999999949e+03 1.100657423999999992e+03
1.988633988000000045e+03 1.103326767000000018e+03
1.992137154999999893e+03 1.105999060000000100e+03
1.995643346000000065e+03 1.108674305000000004e+03
1.999152561999999989e+03 1.111352501999999959e+03
2.002664802000000009e+03 1.114033648999999969e+03
2.006180067000000008e+03 1.116717746000000034e+03
2.009698356000000103e+03 1.119404794000000038e+03
2.013219669000000067e+03 1.122094792000000098e+03
2.016744005999999899e+03 1.124787739999999985e+03
2.020271367999999939e+03 1.127483635999999933e+03
2.023801752999999962e+03 1.130182481999999936e+03
2.027335162000000082e+03 1.132884277000000111e+03
2.030871595000000070e+03 1.135589021000000002e+03
2.034411051999999927e+03 1.138296712000000070e+03
2.037953531999999996e+03 1.141007352000000083e+03
2.041499035999999933e+03 1.143720939000000044e+03
2.045047563000000082e+03 1.146437474000000066e+03
2.048599114000000100e+03 1.149156954999999925e+03
2.052153687999999875e+03 1.151879384000000073e+03
2.055711284999999862e+03 1.154604759000000058e+03
2.059271905000000061e+03 1.157333080999999993e+03
2.062835548000000017e+03 1.160064348999999993e+03
2.066402214000000185e+03 1.162798561999999947e+03
2.069971903000000111e+03 1.165535720999999967e+03
2.073544614999999794e+03 1.168275824999999941e+03
2.077120350000000144e+03 1.171018874000000096e+03
2.080699106999999913e+03 1.173764867999999979e+03
2.084280886999999893e+03 1.176513805999999931e+03
2.087865689000000202e+03 1.179265689000000066e+03
2.091453512999999930e+03 1.182020514999999932e+03
2.095044359999999870e+03 1.184778285000000096e+03
2.098638229000000138e+03 1.187538997999999992e+03
2.102235119999999824e+03 1.190302654999999959e+03
2.105835031999999956e+03 1.193069254000000001e+03
2.109437966999999844e+03 1.195838796000000002e+03
2.113043924000000061e+03 1.198611280000000079e+03
2.116652901999999813e+03 1.201386706999999888e+03
2.120264901999999893e+03 1.204165074999999888e+03
2.123879923999999846e+03 1.206946384999999964e+03
2.127497966999999790e+03 1.209730636000000004e+03
2.131119032000000061e+03 1.212517828000000009e+03
2.134743116999999984e+03 1.215307960999999978e+03
2.138370223999999780e+03 1.218101034000000027e+03
2.142000352999999905e+03 1.220897048000000041e+03
2.145633502000000135e+03 1.223696001999999908e+03
2.149269671999999900e+03 1.226497896000000082e+03
2.152908863000000110e+03 1.229302728999999999e+03
2.156551074999999855e+03 1.232110501999999997e+03
2.160196307000000161e+03 1.234921213000000080e+03
2.163844560000000001e+03 1.237734864000000016e+03
2.167495833999999832e+03 1.240551453000000038e+03
2.171150128000000223e+03 1.243370979999999918e+03
2.174807441999999810e+03 1.246193445999999994e+03
2.178467776999999842e+03 1.249018849000000046e+03
2.182131131000000096e+03 1.251847189999999955e+03
2.185797505999999885e+03 1.254678468999999950e+03
2.189466900999999780e+03 1.257512684000000036e+03
2.193139315999999781e+03 1.260349836999999980e+03
2.196814750000000004e+03 1.263189926000000014e+03
2.200493203999999878e+03 1.266032950999999912e+03
2.204174677999999858e+03 1.268878913000000011e+03
2.207859171999999944e+03 1.271727810999999974e+03
2.211546684999999798e+03 1.274579643999999917e+03
2.215237216999999873e+03 1.277434412999999950e+03
2.218930768000000171e+03 1.280292116999999962e+03
2.222627339000000120e+03 1.283152755999999954e+03
2.226326928999999836e+03 1.286016329999999925e+03
2.230029537999999775e+03 1.288882839000000104e+03
2.233735165000000052e+03 1.291752281999999923e+03
2.237443811999999980e+03 1.294624659000000065e+03
2.241155476999999792e+03 1.297499970000000076e+03
2.244870160999999825e+03 1.300378214000000071e+03
2.248587864000000081e+03 1.303259391999999934e+03
2.252308585000000221e+03 1.306143503000000010e+03
2.256032323999999790e+03 1.309030547999999953e+03
2.259759082000000035e+03 1.311920524999999998e+03
2.263488858000000164e+03 1.314813433999999916e+03
2.267221652000000176e+03 1.317709276000000045e+03
2.270957464000000073e+03 1.320608050000000048e+03
2.274696293999999853e+03 1.323509755999999925e+03
2.278438141999999971e+03 1.326414393000000018e+03
2.282183007000000089e+03 1.329321961999999985e+03
2.285930890999999974e+03 1.332232461999999941e+03
2.289681790999999976e+03 1.335145892999999887e+03
2.293435710000000199e+03 1.338062255000000050e+03
2.297192645000000084e+03 1.340981547999999975e+03
2.300952599000000191e+03 1.343903769999999895e+03
2.304715568999999959e+03 1.346828923000000032e+03
2.308481556000000182e+03 1.349757006000000047e+03
2.312250560999999834e+03 1.352688018999999940e+03
2.316022582000000057e+03 1.355621961000000056e+03
2.319797619999999824e+03 1.358558833000000050e+03
2.323575675000000047e+03 1.361498632999999927e+03
2.327356746999999814e+03 1.364441362000000026e+03
2.331140835000000152e+03 1.367387021000000004e+03
2.334927940000000035e+03 1.370335606999999982e+03
2.338718061000000034e+03 1.373287121999999954e+03
2.342511199000000033e+03 1.376241565000000037e+03
2.346307353000000148e+03 1.379198934999999892e+03
2.350106522999999925e+03 1.382159233999999969e+03
2.353908708999999817e+03 1.385122458999999935e+03
2.357713910999999825e+03 1.388088612000000012e+03
2.361522128000000066e+03 1.391057692000000088e+03
2.365333361999999852e+03 1.394029698999999937e+03
2.369147610999999870e+03 1.397004633000000013e+03
2.372964876000000004e+03 1.399982492999999977e+03
2.376785156999999799e+03 1.402963279000000057e+03
2.380608451999999943e+03 1.405946991000000025e+03
2.384434763000000203e+03 1.408933629000000110e+03
2.388264090000000124e+03 1.411923191999999972e+03
2.392096430999999939e+03 1.414915680999999950e+03
2.395931787999999869e+03 1.417911094999999932e+03
2.399770159000000149e+03 1.420909435000000030e+03
2.403611546000000089e+03 1.423910699000000022e+03
2.407455946999999924e+03 1.426914886999999908e+03
2.411303362999999990e+03 1.429922000999999909e+03
2.415153792999999951e+03 1.432932037999999920e+03
2.419007238000000143e+03 1.435944999000000053e+03


==> anc/Fig1/Fig1_g300.out <==
# \epsilon(Mev/fm^3)    P(MeV/fm^3)
3.825763100000000350e+01 1.223110000000000031e-01
3.967928299999999808e+01 1.318610000000000060e-01
4.110128399999999971e+01 1.418089999999999906e-01
4.252363499999999874e+01 1.521520000000000095e-01
4.394633699999999976e+01 1.628900000000000070e-01
4.536939199999999772e+01 1.740190000000000070e-01
4.679280099999999720e+01 1.855400000000000105e-01
4.821656500000000278e+01 1.974509999999999876e-01
4.964068499999999773e+01 2.097519999999999940e-01
5.106516200000000083e+01 2.224420000000000008e-01
5.248999599999999788e+01 2.355230000000000101e-01
5.391519000000000261e+01 2.489939999999999931e-01
5.534074300000000335e+01 2.628579999999999806e-01
5.676665700000000214e+01 2.771170000000000022e-01
5.819293199999999899e+01 2.917739999999999778e-01
5.961957000000000306e+01 3.068319999999999936e-01
6.104657100000000014e+01 3.222960000000000269e-01
6.247393600000000191e+01 3.381709999999999994e-01
6.390166700000000333e+01 3.544640000000000013e-01
6.532976399999999728e+01 3.711800000000000099e-01
6.675822999999999752e+01 3.883269999999999778e-01
6.818706500000000403e+01 4.059139999999999970e-01
6.961627099999999757e+01 4.239490000000000203e-01
7.104585000000000150e+01 4.424440000000000039e-01
7.247580399999999656e+01 4.614070000000000116e-01
7.390613399999999444e+01 4.808509999999999729e-01
7.533684200000000430e+01 5.007880000000000109e-01
7.676793200000000184e+01 5.212309999999999999e-01
7.819940499999999872e+01 5.421930000000000360e-01
7.963126400000000160e+01 5.636900000000000244e-01
8.106351100000000542e+01 5.857360000000000344e-01
8.249615099999999757e+01 6.083469999999999711e-01
8.392918500000000392e+01 6.315399999999999903e-01
8.536261700000000019e+01 6.553330000000000544e-01
8.679645100000000468e+01 6.797419999999999574e-01
8.823068999999999562e+01 7.047879999999999701e-01
8.966533900000000301e+01 7.304890000000000549e-01
9.110039999999999338e+01 7.568650000000000100e-01
9.253587899999999422e+01 7.839369999999999949e-01
9.397178099999999290e+01 8.117250000000000298e-01
9.540810899999999606e+01 8.402530000000000276e-01
9.684486800000000528e+01 8.695410000000000084e-01
9.828206299999999374e+01 8.996119999999999672e-01
9.971970100000000059e+01 9.304909999999999570e-01
1.011577850000000041e+02 9.622000000000000552e-01
1.025963220000000007e+02 9.947650000000000103e-01
1.040353170000000063e+02 1.028208999999999929e+00
1.054747770000000031e+02 1.062559000000000031e+00
1.069147070000000070e+02 1.097839000000000009e+00
1.083551130000000029e+02 1.134076000000000084e+00
1.097960029999999989e+02 1.171297000000000033e+00
1.112373829999999941e+02 1.209527999999999937e+00
1.126792599999999993e+02 1.248796999999999935e+00
1.141216380000000044e+02 1.288640999999999925e+00
1.155645180000000067e+02 1.329204000000000052e+00
1.170079039999999964e+02 1.370662999999999965e+00
1.184518020000000007e+02 1.413097999999999965e+00
1.198962169999999929e+02 1.456571000000000060e+00
1.213411559999999980e+02 1.501131999999999911e+00
1.227866259999999983e+02 1.546826000000000034e+00
1.242326340000000044e+02 1.593696000000000002e+00
1.256791879999999964e+02 1.641780999999999935e+00
1.271262949999999989e+02 1.691119999999999957e+00
1.285739639999999895e+02 1.741748999999999992e+00
1.300222029999999904e+02 1.793705000000000105e+00
1.314710200000000100e+02 1.847023000000000081e+00
1.329204239999999970e+02 1.901739000000000068e+00
1.343704240000000141e+02 1.957886999999999933e+00
1.358210290000000100e+02 2.015500999999999987e+00
1.372722489999999880e+02 2.074616999999999933e+00
1.387240920000000131e+02 2.135266999999999804e+00
1.401765690000000006e+02 2.197484999999999911e+00
1.416296879999999874e+02 2.261305999999999816e+00
1.430834609999999998e+02 2.326761999999999997e+00
1.445378959999999893e+02 2.393886000000000180e+00
1.459930050000000108e+02 2.462712999999999930e+00
1.474487959999999873e+02 2.533274000000000026e+00
1.489052810000000022e+02 2.605604000000000031e+00
1.503624709999999993e+02 2.679733999999999838e+00
1.518203739999999868e+02 2.755698999999999899e+00
1.532790039999999863e+02 2.833530000000000104e+00
1.547383690000000058e+02 2.913260999999999878e+00
1.561984820000000127e+02 2.994923000000000002e+00
1.576593530000000101e+02 3.078551000000000037e+00
1.591209929999999986e+02 3.164175999999999878e+00
1.605834140000000048e+02 3.251831999999999834e+00
1.620466260000000034e+02 3.341549000000000103e+00
1.635106419999999900e+02 3.433361999999999803e+00
1.649754719999999963e+02 3.527302999999999855e+00
1.664411289999999894e+02 3.623403000000000151e+00
1.679076230000000010e+02 3.721696000000000115e+00
1.693749669999999981e+02 3.822213000000000083e+00
1.708431730000000073e+02 3.924986999999999782e+00
1.723122510000000034e+02 4.030051000000000272e+00
1.737822150000000079e+02 4.137436000000000114e+00
1.752530759999999930e+02 4.247175000000000367e+00
1.767248460000000136e+02 4.359300000000000175e+00
1.781975380000000087e+02 4.473842999999999570e+00
1.796711630000000071e+02 4.590836000000000361e+00
1.811457340000000045e+02 4.710312000000000054e+00
1.826212629999999990e+02 4.832302999999999571e+00
1.840977629999999863e+02 4.956840999999999831e+00
1.855752449999999953e+02 5.083956999999999837e+00
1.870537229999999909e+02 5.213684999999999903e+00
1.885332099999999969e+02 5.346055999999999919e+00
1.900137159999999881e+02 5.481101999999999919e+00
1.914952560000000119e+02 5.618856000000000073e+00
1.929778430000000071e+02 5.759350000000000414e+00
1.944614880000000028e+02 5.902614999999999945e+00
1.959462039999999945e+02 6.048683999999999727e+00
1.974320050000000037e+02 6.197588999999999793e+00
1.989189030000000002e+02 6.349362000000000172e+00
2.004069120000000055e+02 6.504036000000000151e+00
2.018960429999999917e+02 6.661641000000000368e+00
2.033863110000000063e+02 6.822212000000000387e+00
2.048777289999999880e+02 6.985778999999999961e+00
2.063703089999999918e+02 7.152376000000000289e+00
2.078640650000000107e+02 7.322034000000000376e+00
2.093590089999999861e+02 7.494785000000000252e+00
2.108551559999999938e+02 7.670662000000000091e+00
2.123525180000000034e+02 7.849696999999999925e+00
2.138511090000000081e+02 8.031923000000000812e+00
2.153509420000000034e+02 8.217371999999999233e+00
2.168520300000000134e+02 8.406074999999999520e+00
2.183543880000000001e+02 8.598065999999999320e+00
2.198580269999999928e+02 8.793376999999999555e+00
2.213629630000000077e+02 8.992041000000000395e+00
2.228692079999999862e+02 9.194088999999999956e+00
2.243767770000000041e+02 9.399554999999999438e+00
2.258856820000000027e+02 9.608470000000000510e+00
2.273959370000000035e+02 9.820868000000000819e+00
2.289075569999999971e+02 1.003678099999999951e+01
2.304205540000000099e+02 1.025624099999999927e+01
2.319349420000000066e+02 1.047928100000000029e+01
2.334507360000000062e+02 1.070593299999999992e+01
2.349679490000000044e+02 1.093623099999999937e+01
2.364865949999999941e+02 1.117020600000000030e+01
2.380066869999999994e+02 1.140789200000000037e+01
2.395282410000000084e+02 1.164932100000000048e+01
2.410512679999999932e+02 1.189452499999999979e+01
2.425757849999999962e+02 1.214353700000000025e+01
2.441018039999999871e+02 1.239639000000000024e+01
2.456293389999999874e+02 1.265311600000000070e+01
2.471584060000000136e+02 1.291374800000000000e+01
2.486890170000000069e+02 1.317831800000000086e+01
2.502211859999999888e+02 1.344685899999999990e+01
2.517549290000000042e+02 1.371940299999999979e+01
2.532902579999999944e+02 1.399598300000000073e+01
2.548271890000000042e+02 1.427663000000000082e+01
2.563657349999999724e+02 1.456137799999999949e+01
2.579059110000000032e+02 1.485025800000000018e+01
2.594477309999999761e+02 1.514330299999999951e+01
2.609912079999999719e+02 1.544054399999999916e+01
2.625363580000000070e+02 1.574201500000000031e+01
2.640831949999999892e+02 1.604774499999999904e+01
2.656317329999999970e+02 1.635776900000000111e+01
2.671819859999999949e+02 1.667211599999999905e+01
2.687339680000000044e+02 1.699081899999999834e+01
2.702876949999999852e+02 1.731390899999999888e+01
2.718431790000000206e+02 1.764141800000000160e+01
2.734004370000000108e+02 1.797337599999999824e+01
2.749594819999999800e+02 1.830981500000000040e+01
2.765203280000000063e+02 1.865076600000000084e+01
2.780829899999999952e+02 1.899625899999999845e+01
2.796474830000000225e+02 1.934632500000000022e+01
2.812138199999999983e+02 1.970099499999999892e+01
2.827820169999999962e+02 2.006029699999999849e+01
2.843520869999999832e+02 2.042426299999999983e+01
2.859240459999999757e+02 2.079292200000000079e+01
2.874979069999999979e+02 2.116630400000000023e+01
2.890736860000000092e+02 2.154443699999999851e+01
2.906513949999999795e+02 2.192735100000000159e+01
2.922310509999999795e+02 2.231507500000000022e+01
2.938126679999999737e+02 2.270763699999999830e+01
2.953962589999999864e+02 2.310506499999999974e+01
2.969818399999999770e+02 2.350738700000000136e+01
2.985694250000000238e+02 2.391463200000000100e+01
3.001590279999999780e+02 2.432682499999999948e+01
3.017506629999999745e+02 2.474399500000000174e+01
3.033443459999999732e+02 2.516616700000000151e+01
3.049400909999999953e+02 2.559336899999999915e+01
3.065379110000000082e+02 2.602562599999999904e+01
3.081378220000000283e+02 2.646296399999999949e+01
3.097398370000000227e+02 2.690540800000000132e+01
3.113439720000000079e+02 2.735298299999999827e+01
3.129502400000000080e+02 2.780571399999999826e+01
3.145586549999999875e+02 2.826362500000000111e+01
3.161692330000000197e+02 2.872673899999999847e+01
3.177819870000000151e+02 2.919508000000000081e+01
3.193969309999999950e+02 2.966866999999999877e+01
3.210140809999999760e+02 3.014753400000000028e+01
3.226334489999999846e+02 3.063169100000000000e+01
3.242550499999999829e+02 3.112116500000000130e+01
3.258788979999999924e+02 3.161597499999999883e+01
3.275050079999999753e+02 3.211614399999999847e+01
3.291333930000000123e+02 3.262169099999999844e+01
3.307640670000000114e+02 3.313263599999999798e+01
3.323970449999999914e+02 3.364899799999999885e+01
3.340323399999999765e+02 3.417079700000000031e+01
3.356699669999999855e+02 3.469805000000000206e+01
3.373099379999999883e+02 3.523077700000000334e+01
3.389522680000000037e+02 3.576899300000000181e+01
3.405969709999999964e+02 3.631271600000000177e+01
3.422440599999999904e+02 3.686196300000000292e+01
3.438935500000000047e+02 3.741674900000000292e+01
3.455454530000000091e+02 3.797708999999999691e+01
3.471997830000000249e+02 3.854300099999999674e+01
3.488565540000000169e+02 3.911449700000000007e+01
3.505157800000000066e+02 3.969158999999999793e+01
3.521774730000000204e+02 4.027429599999999965e+01
3.538416460000000257e+02 4.086262500000000131e+01
3.555083149999999819e+02 4.145659200000000055e+01
3.571774899999999775e+02 4.205620799999999804e+01
3.588491869999999722e+02 4.266148400000000152e+01
3.605234169999999949e+02 4.327243099999999743e+01
3.622001940000000104e+02 4.388906000000000063e+01
3.638795309999999859e+02 4.451138000000000261e+01
3.655614400000000046e+02 4.513940099999999944e+01
3.672459349999999745e+02 4.577313199999999682e+01
3.689330289999999763e+02 4.641257999999999839e+01
3.706227329999999824e+02 4.705775500000000022e+01
3.723150610000000142e+02 4.770866199999999679e+01
3.740100259999999821e+02 4.836530900000000344e+01
3.757076379999999745e+02 4.902770300000000248e+01
3.774079120000000103e+02 4.969584900000000260e+01
3.791108600000000024e+02 5.036975300000000288e+01
3.808164929999999799e+02 5.104941900000000032e+01
3.825248240000000237e+02 5.173485300000000109e+01
3.842358639999999923e+02 5.242605700000000013e+01
3.859496270000000209e+02 5.312303500000000156e+01
3.876661230000000273e+02 5.382579199999999986e+01
3.893853659999999763e+02 5.453432800000000213e+01
3.911073650000000157e+02 5.524864699999999829e+01
3.928321339999999964e+02 5.596874900000000252e+01
3.945596840000000043e+02 5.669463700000000017e+01
3.962900250000000142e+02 5.742631099999999833e+01
3.980231709999999907e+02 5.816377099999999700e+01
3.997591310000000249e+02 5.890701800000000077e+01
4.014979180000000270e+02 5.965605099999999794e+01
4.032395419999999717e+02 6.041086899999999815e+01
4.049840149999999994e+02 6.117147200000000140e+01
4.067313470000000279e+02 6.193785700000000105e+01
4.084815500000000270e+02 6.271002200000000215e+01
4.102346340000000282e+02 6.348796500000000265e+01
4.119906100000000038e+02 6.427168399999999338e+01
4.137494889999999828e+02 6.506117600000000323e+01
4.155112799999999993e+02 6.585643600000000220e+01
4.172759950000000231e+02 6.665746199999999533e+01
4.190436450000000264e+02 6.746424899999999525e+01
4.208142379999999889e+02 6.827679200000000037e+01
4.225877859999999941e+02 6.909508800000000406e+01
4.243642980000000193e+02 6.991912999999999556e+01
4.261437849999999798e+02 7.074891399999999919e+01
4.279262560000000235e+02 7.158443400000000167e+01
4.297117220000000088e+02 7.242568400000000395e+01
4.315001909999999725e+02 7.327265800000000695e+01
4.332916740000000004e+02 7.412534899999999993e+01
4.350861800000000130e+02 7.498375099999999804e+01
4.368837189999999850e+02 7.584785599999999306e+01
4.386843000000000075e+02 7.671765800000000013e+01
4.404879320000000007e+02 7.759314799999999934e+01
4.422946239999999989e+02 7.847432000000000585e+01
4.441043859999999768e+02 7.936116499999999974e+01
4.459172260000000279e+02 8.025367500000000121e+01
4.477331540000000132e+02 8.115184200000000203e+01
4.495521769999999719e+02 8.205565699999999651e+01
4.513743059999999900e+02 8.296511200000000485e+01
4.531995479999999930e+02 8.388019699999999546e+01
4.550279130000000123e+02 8.480090300000000525e+01
4.568594069999999761e+02 8.572722199999999759e+01
4.586940410000000270e+02 8.665914300000000026e+01
4.605318219999999769e+02 8.759665800000000502e+01
4.623727589999999736e+02 8.853975499999999954e+01
4.642168580000000020e+02 8.948842600000000402e+01
4.660641299999999774e+02 9.044266100000000108e+01
4.679145809999999983e+02 9.140244800000000680e+01
4.697682189999999878e+02 9.236777899999999875e+01
4.716250519999999824e+02 9.333864099999999553e+01
4.734850880000000188e+02 9.431502600000000314e+01
4.753483340000000226e+02 9.529692300000000671e+01
4.772147979999999734e+02 9.628431899999999644e+01
4.790844870000000242e+02 9.727720600000000672e+01
4.809574089999999842e+02 9.827557199999999682e+01
4.828335700000000088e+02 9.927940499999999702e+01
4.847129780000000210e+02 1.002886950000000041e+02
4.865956410000000005e+02 1.013034310000000033e+02
4.884815649999999891e+02 1.023236019999999940e+02
4.903707559999999717e+02 1.033491949999999946e+02
4.922632229999999822e+02 1.043802009999999996e+02
4.941589710000000082e+02 1.054166069999999991e+02
4.960580069999999751e+02 1.064584020000000066e+02
4.979603379999999788e+02 1.075055739999999957e+02
4.998659710000000018e+02 1.085581130000000059e+02
5.017749109999999746e+02 1.096160069999999962e+02
5.036871659999999906e+02 1.106792429999999996e+02
5.056027419999999779e+02 1.117478109999999987e+02
5.075216439999999807e+02 1.128216989999999953e+02
5.094438789999999813e+02 1.139008950000000056e+02
5.113694530000000213e+02 1.149853870000000029e+02
5.132983719999999721e+02 1.160751640000000009e+02
5.152306419999999889e+02 1.171702149999999989e+02
5.171662690000000566e+02 1.182705270000000013e+02
5.191052590000000464e+02 1.193760900000000049e+02
5.210476169999999456e+02 1.204868900000000025e+02
5.229933489999999665e+02 1.216029170000000050e+02
5.249424599999999828e+02 1.227241590000000002e+02
5.268949569999999767e+02 1.238506050000000016e+02
5.288508440000000519e+02 1.249822419999999994e+02
5.308101269999999658e+02 1.261190600000000046e+02
5.327728110000000470e+02 1.272610459999999932e+02
5.347389010000000553e+02 1.284081899999999905e+02
5.367084029999999757e+02 1.295604789999999866e+02
5.386813220000000229e+02 1.307179020000000094e+02
5.406576629999999568e+02 1.318804470000000038e+02
5.426374309999999923e+02 1.330481039999999950e+02
5.446206300000000056e+02 1.342208610000000135e+02
5.466072649999999840e+02 1.353987070000000017e+02
5.485973420000000260e+02 1.365816289999999924e+02
5.505908660000000054e+02 1.377696180000000084e+02
5.525878400000000283e+02 1.389626609999999971e+02
5.545882689999999684e+02 1.401607480000000123e+02
5.565921580000000404e+02 1.413638679999999965e+02
5.585995120000000043e+02 1.425720080000000110e+02
5.606103349999999637e+02 1.437851589999999931e+02
5.626246310000000221e+02 1.450033099999999990e+02
5.646424040000000559e+02 1.462264480000000049e+02
5.666636590000000524e+02 1.474545640000000049e+02
5.686884009999999989e+02 1.486876469999999983e+02
5.707166330000000016e+02 1.499256860000000131e+02
5.727483590000000504e+02 1.511686699999999917e+02
5.747835840000000189e+02 1.524165889999999877e+02
5.768223110000000133e+02 1.536694320000000005e+02
5.788645450000000210e+02 1.549271880000000010e+02
5.809102890000000343e+02 1.561898469999999861e+02
5.829595470000000432e+02 1.574573990000000094e+02
5.850123230000000376e+02 1.587298330000000135e+02
5.870686210000000074e+02 1.600071389999999951e+02
5.891284439999999449e+02 1.612893060000000105e+02
5.911917959999999539e+02 1.625763259999999946e+02
5.932586810000000241e+02 1.638681860000000086e+02
5.953291030000000319e+02 1.651648779999999874e+02
5.974030639999999721e+02 1.664663920000000132e+02
5.994805679999999484e+02 1.677727170000000001e+02
6.015616189999999506e+02 1.690838439999999991e+02
6.036462209999999686e+02 1.703997630000000072e+02
6.057343750000000000e+02 1.717204639999999927e+02
6.078260860000000321e+02 1.730459380000000067e+02
6.099213580000000547e+02 1.743761749999999893e+02
6.120201919999999518e+02 1.757111659999999915e+02
6.141225930000000517e+02 1.770509000000000128e+02
6.162285630000000083e+02 1.783953700000000140e+02
6.183381050000000414e+02 1.797445649999999944e+02
6.204512230000000272e+02 1.810984770000000026e+02
6.225679199999999582e+02 1.824570960000000071e+02
6.246881980000000567e+02 1.838204120000000046e+02
6.268120599999999740e+02 1.851884180000000129e+02
6.289395100000000411e+02 1.865611040000000003e+02
6.310705500000000256e+02 1.879384619999999870e+02
6.332051830000000336e+02 1.893204819999999984e+02
6.353434119999999439e+02 1.907071550000000002e+02
6.374852389999999787e+02 1.920984740000000102e+02
6.396306670000000167e+02 1.934944289999999967e+02
6.417796990000000505e+02 1.948950120000000084e+02
6.439323369999999613e+02 1.963002140000000111e+02
6.460885849999999664e+02 1.977100279999999941e+02
6.482484439999999495e+02 1.991244440000000111e+02
6.504119170000000167e+02 2.005434549999999945e+02
6.525790060000000494e+02 2.019670519999999954e+02
6.547497150000000374e+02 2.033952270000000055e+02
6.569240449999999782e+02 2.048279729999999859e+02
6.591019979999999805e+02 2.062652799999999900e+02
6.612835780000000341e+02 2.077071420000000046e+02
6.634687870000000203e+02 2.091535489999999982e+02
6.656576260000000502e+02 2.106044960000000117e+02
6.678500980000000027e+02 2.120599730000000136e+02
6.700462049999999863e+02 2.135199739999999906e+02
6.722459499999999935e+02 2.149844899999999939e+02
6.744493350000000191e+02 2.164535129999999867e+02
6.766563609999999471e+02 2.179270380000000102e+02
6.788670309999999972e+02 2.194050550000000044e+02
6.810813480000000482e+02 2.208875590000000102e+02
6.832993119999999863e+02 2.223745409999999936e+02
6.855209260000000313e+02 2.238659940000000006e+02
6.877461919999999509e+02 2.253619109999999921e+02
6.899751119999999673e+02 2.268622850000000142e+02
6.922076889999999594e+02 2.283671089999999992e+02
6.944439230000000407e+02 2.298763769999999909e+02
6.966838169999999764e+02 2.313900800000000118e+02
6.989273719999999912e+02 2.329082129999999893e+02
7.011745909999999640e+02 2.344307680000000005e+02
7.034254760000000033e+02 2.359577390000000037e+02
7.056800269999999955e+02 2.374891189999999881e+02
7.079382470000000467e+02 2.390249009999999998e+02
7.102001380000000381e+02 2.405650799999999947e+02
7.124657009999999673e+02 2.421096469999999954e+02
7.147349380000000565e+02 2.436585980000000120e+02
7.170078509999999596e+02 2.452119250000000079e+02
7.192844410000000153e+02 2.467696229999999957e+02
7.215647099999999909e+02 2.483316849999999931e+02
7.238486599999999953e+02 2.498981039999999894e+02
7.261362920000000258e+02 2.514688749999999970e+02
7.284276079999999638e+02 2.530439910000000054e+02
7.307226080000000366e+02 2.546234469999999988e+02
7.330212960000000066e+02 2.562072370000000205e+02
7.353236719999999877e+02 2.577953539999999748e+02
7.376297369999999773e+02 2.593877919999999904e+02
7.399394939999999679e+02 2.609845470000000205e+02
7.422529439999999568e+02 2.625856109999999717e+02
7.445700869999999441e+02 2.641909800000000246e+02
7.468909260000000359e+02 2.658006470000000263e+02
7.492154620000000023e+02 2.674146079999999870e+02
7.515436959999999544e+02 2.690328549999999836e+02
7.538756290000000035e+02 2.706553850000000239e+02
7.562112630000000308e+02 2.722821910000000116e+02
7.585506000000000313e+02 2.739132680000000164e+02
7.608936400000000049e+02 2.755486109999999940e+02
7.632403839999999491e+02 2.771882130000000188e+02
7.655908349999999700e+02 2.788320709999999849e+02
7.679449919999999565e+02 2.804801790000000210e+02
7.703028580000000147e+02 2.821325309999999718e+02
7.726644340000000284e+02 2.837891220000000203e+02
7.750297199999999975e+02 2.854499480000000062e+02
7.773987180000000308e+02 2.871150030000000015e+02
7.797714300000000094e+02 2.887842820000000188e+02
7.821478550000000496e+02 2.904577800000000138e+02
7.845279960000000301e+02 2.921354929999999968e+02
7.869118529999999510e+02 2.938174149999999827e+02
7.892994280000000344e+02 2.955035419999999817e+02
7.916907220000000507e+02 2.971938690000000065e+02
7.940857340000000022e+02 2.988883910000000128e+02
7.964844679999999926e+02 3.005871030000000133e+02
7.988869230000000243e+02 3.022900010000000179e+02
8.012931009999999787e+02 3.039970799999999826e+02
8.037030029999999670e+02 3.057083349999999768e+02
8.061166289999999890e+02 3.074237630000000081e+02
8.085339810000000398e+02 3.091433579999999779e+02
8.109550590000000057e+02 3.108671160000000100e+02
8.133798649999999952e+02 3.125950330000000008e+02
8.158084000000000060e+02 3.143271040000000198e+02
8.182406640000000380e+02 3.160633250000000203e+02
8.206766579999999749e+02 3.178036920000000123e+02
8.231163830000000416e+02 3.195482000000000085e+02
8.255598400000000083e+02 3.212968450000000189e+02
8.280070299999999861e+02 3.230496229999999969e+02
8.304579539999999724e+02 3.248065300000000093e+02
8.329126119999999673e+02 3.265675620000000094e+02
8.353710049999999683e+02 3.283327140000000099e+02
8.378331349999999702e+02 3.301019830000000184e+02
8.402990019999999731e+02 3.318753639999999905e+02
8.427686059999999770e+02 3.336528539999999907e+02
8.452419499999999744e+02 3.354344489999999723e+02
8.477190319999999701e+02 3.372201440000000048e+02
8.501998539999999593e+02 3.390099359999999820e+02
8.526844170000000531e+02 3.408038220000000251e+02
8.551727220000000216e+02 3.426017959999999789e+02
8.576647689999999784e+02 3.444038570000000163e+02
8.601605590000000348e+02 3.462099989999999821e+02
8.626600929999999607e+02 3.480202189999999973e+02
8.651633699999999862e+02 3.498345130000000154e+02
8.676703929999999900e+02 3.516528779999999870e+02
8.701811619999999721e+02 3.534753109999999765e+02
8.726956770000000461e+02 3.553018069999999966e+02
8.752139389999999821e+02 3.571323629999999980e+02
8.777359480000000076e+02 3.589669759999999883e+02
8.802617060000000038e+02 3.608056409999999801e+02
8.827912129999999706e+02 3.626483569999999759e+02
8.853244690000000219e+02 3.644951179999999908e+02
8.878614750000000413e+02 3.663459230000000275e+02
8.904022320000000263e+02 3.682007659999999873e+02
8.929467399999999770e+02 3.700596459999999865e+02
8.954949990000000071e+02 3.719225589999999784e+02
8.980470119999999952e+02 3.737895020000000272e+02
9.006027769999999464e+02 3.756604699999999752e+02
9.031622949999999719e+02 3.775354619999999954e+02
9.057255679999999529e+02 3.794144739999999842e+02
9.082925950000000057e+02 3.812975020000000086e+02
9.108633770000000140e+02 3.831845440000000167e+02
9.134379149999999754e+02 3.850755960000000186e+02
9.160162090000000035e+02 3.869706560000000195e+02
9.185982589999999846e+02 3.888697199999999725e+02
9.211840670000000273e+02 3.907727859999999964e+02
9.237736320000000205e+02 3.926798499999999876e+02
9.263669549999999617e+02 3.945909090000000106e+02
9.289640359999999646e+02 3.965059600000000160e+02
9.315648760000000266e+02 3.984250010000000088e+02
9.341694760000000315e+02 4.003480289999999968e+02
9.367778349999999818e+02 4.022750399999999900e+02
9.393899549999999863e+02 4.042060319999999933e+02
9.420058350000000473e+02 4.061410020000000145e+02
9.446254770000000462e+02 4.080799470000000042e+02
9.472488799999999856e+02 4.100228640000000269e+02
9.498760449999999764e+02 4.119697509999999738e+02
9.525069720000000189e+02 4.139206050000000232e+02
9.551416619999999966e+02 4.158754230000000121e+02
9.577801150000000234e+02 4.178342020000000048e+02
9.604223309999999856e+02 4.197969400000000064e+02
9.630683109999999942e+02 4.217636350000000220e+02
9.657180560000000469e+02 4.237342820000000074e+02
9.683715650000000323e+02 4.257088810000000194e+02
9.710288379999999506e+02 4.276874280000000113e+02
9.736898770000000241e+02 4.296699209999999880e+02
9.763546820000000253e+02 4.316563570000000141e+02
9.790232529999999542e+02 4.336467329999999833e+02
9.816955900000000383e+02 4.356410480000000121e+02
9.843716930000000502e+02 4.376392989999999941e+02
9.870515629999999874e+02 4.396414819999999963e+02
9.897352009999999609e+02 4.416475970000000189e+02
9.924226059999999734e+02 4.436576400000000149e+02
9.951137790000000223e+02 4.456716079999999920e+02
9.978087189999999964e+02 4.476895010000000070e+02
1.000507429000000002e+03 4.497113140000000158e+02
1.003209907000000044e+03 4.517370470000000182e+02
1.005916154000000006e+03 4.537666960000000245e+02
1.008626170000000002e+03 4.558002589999999827e+02
1.011339955000000032e+03 4.578377340000000117e+02
1.014057510999999977e+03 4.598791190000000029e+02
1.016778835999999956e+03 4.619244110000000205e+02
1.019503930999999966e+03 4.639736090000000104e+02
1.022232797000000005e+03 4.660267089999999826e+02
1.024965433999999959e+03 4.680837109999999939e+02
1.027701841999999942e+03 4.701446109999999976e+02
1.030442021000000068e+03 4.722094069999999988e+02
1.033185971000000109e+03 4.742780970000000025e+02
1.035933692999999948e+03 4.763506800000000112e+02
1.038685187000000042e+03 4.784271529999999757e+02
1.041440452999999934e+03 4.805075140000000147e+02
1.044199491999999964e+03 4.825917600000000220e+02
1.046962301999999909e+03 4.846798909999999978e+02
1.049728886000000102e+03 4.867719030000000089e+02
1.052499242000000095e+03 4.888677950000000010e+02
1.055273372000000109e+03 4.909675639999999817e+02
1.058051273999999921e+03 4.930712090000000103e+02
1.060832951000000094e+03 4.951787279999999782e+02
1.063618400000000065e+03 4.972901190000000042e+02
1.066407623999999942e+03 4.994053799999999796e+02
1.069200620999999956e+03 5.015245080000000257e+02
1.071997393000000102e+03 5.036475019999999745e+02
1.074797939000000042e+03 5.057743609999999990e+02
1.077602259999999887e+03 5.079050809999999956e+02
1.080410354999999981e+03 5.100396620000000212e+02
1.083222224000000097e+03 5.121781009999999696e+02
1.086037869000000001e+03 5.143203969999999572e+02
1.088857289000000037e+03 5.164665469999999914e+02
1.091680483999999979e+03 5.186165499999999611e+02
1.094507454000000052e+03 5.207704039999999850e+02
1.097338199000000031e+03 5.229281079999999520e+02
1.100172720999999910e+03 5.250896589999999833e+02
1.103011017000000038e+03 5.272550559999999678e+02
1.105853090000000066e+03 5.294242960000000267e+02
1.108698939000000109e+03 5.315973790000000463e+02
1.111548563999999942e+03 5.337743020000000342e+02
1.114401963999999907e+03 5.359550639999999930e+02
1.117259142000000111e+03 5.381396630000000414e+02
1.120120094999999992e+03 5.403280979999999545e+02
1.122984825000000001e+03 5.425203659999999672e+02
1.125853331999999909e+03 5.447164659999999685e+02
1.128725615000000062e+03 5.469163969999999608e+02
1.131601674999999886e+03 5.491201559999999517e+02
1.134481510999999955e+03 5.513277419999999438e+02
1.137365125000000035e+03 5.535391540000000532e+02
1.140252516000000014e+03 5.557543899999999439e+02
1.143143683999999894e+03 5.579734469999999646e+02
1.146038628999999901e+03 5.601963259999999991e+02
1.148937351000000035e+03 5.624230240000000549e+02
1.151839850000000069e+03 5.646535390000000234e+02
1.154746126999999888e+03 5.668878700000000208e+02
1.157656181000000061e+03 5.691260160000000496e+02
1.160570013000000017e+03 5.713679750000000013e+02
1.163487622000000101e+03 5.736137449999999944e+02
1.166409008999999969e+03 5.758633250000000317e+02
1.169334174000000075e+03 5.781167130000000043e+02
1.172263116000000082e+03 5.803739080000000286e+02
1.175195836000000099e+03 5.826349089999999933e+02
1.178132333999999901e+03 5.848997140000000172e+02
1.181072609999999941e+03 5.871683209999999917e+02
1.184016663000000108e+03 5.894407300000000305e+02
1.186964494999999943e+03 5.917169380000000274e+02
1.189916103999999905e+03 5.939969449999999824e+02
1.192871491999999989e+03 5.962807480000000169e+02
1.195830656999999974e+03 5.985683470000000170e+02
1.198793599999999969e+03 6.008597389999999905e+02
1.201760322000000087e+03 6.031549250000000484e+02
1.204730821999999989e+03 6.054539019999999709e+02
1.207705099000000018e+03 6.077566689999999880e+02
1.210683154999999942e+03 6.100632239999999911e+02
1.213664989000000105e+03 6.123735659999999825e+02
1.216650601999999935e+03 6.146876949999999624e+02
1.219639991999999893e+03 6.170056080000000520e+02
1.222633160999999973e+03 6.193273050000000239e+02
1.225630106999999953e+03 6.216527829999999994e+02
1.228630832000000055e+03 6.239820419999999785e+02
1.231635334999999941e+03 6.263150799999999663e+02
1.234643616999999949e+03 6.286518969999999626e+02
1.237655676000000085e+03 6.309924899999999752e+02
1.240671513999999888e+03 6.333368590000000040e+02
1.243691129999999930e+03 6.356850020000000541e+02
1.246714523999999983e+03 6.380369190000000117e+02
1.249741696000000047e+03 6.403926069999999982e+02
1.252772647000000006e+03 6.427520660000000134e+02
1.255807375999999977e+03 6.451152939999999489e+02
1.258845882000000074e+03 6.474822900000000345e+02
1.261888167000000067e+03 6.498530540000000428e+02
1.264934230000000071e+03 6.522275829999999814e+02
1.267984071000000085e+03 6.546058769999999640e+02
1.271037690000000111e+03 6.569879339999999956e+02
1.274095086999999921e+03 6.593737529999999651e+02
1.277156263000000081e+03 6.617633339999999862e+02
1.280221215999999913e+03 6.641566739999999527e+02
1.283289946999999984e+03 6.665537739999999758e+02
1.286362456000000066e+03 6.689546299999999519e+02
1.289438742999999931e+03 6.713592439999999897e+02
1.292518806999999924e+03 6.737676129999999830e+02
1.295602650000000040e+03 6.761797360000000481e+02
1.298690270000000055e+03 6.785956119999999601e+02
1.301781668000000082e+03 6.810152399999999489e+02
1.304876843999999892e+03 6.834386190000000170e+02
1.307975797000000057e+03 6.858657480000000533e+02
1.311078528000000006e+03 6.882966259999999465e+02
1.314185036999999966e+03 6.907312520000000404e+02
1.317295323000000053e+03 6.931696239999999989e+02
1.320409386999999924e+03 6.956117420000000493e+02
1.323527227999999923e+03 6.980576039999999693e+02
1.326648846000000049e+03 7.005072099999999864e+02
1.329774241999999958e+03 7.029605589999999893e+02
1.332903414999999995e+03 7.054176479999999856e+02
1.336036364999999932e+03 7.078784789999999703e+02
1.339173091999999997e+03 7.103430479999999534e+02
1.342313595999999961e+03 7.128113560000000462e+02
1.345457877999999937e+03 7.152834010000000262e+02
1.348605935999999929e+03 7.177591830000000073e+02
1.351757771000000048e+03 7.202386999999999944e+02
1.354913383999999951e+03 7.227219509999999900e+02
1.358072771999999986e+03 7.252089349999999968e+02
1.361235938000000033e+03 7.276996530000000121e+02
1.364402880000000096e+03 7.301941010000000460e+02
1.367573599000000058e+03 7.326922799999999825e+02
1.370748094000000037e+03 7.351941890000000512e+02
1.373926365999999916e+03 7.376998260000000300e+02
1.377108414000000039e+03 7.402091900000000351e+02
1.380294239000000061e+03 7.427222819999999501e+02
1.383483838999999989e+03 7.452390990000000102e+02
1.386677216000000044e+03 7.477596409999999878e+02
1.389874368999999888e+03 7.502839069999999992e+02
1.393075297000000091e+03 7.528118960000000470e+02
1.396280001999999968e+03 7.553436060000000225e+02
1.399488481999999976e+03 7.578790390000000343e+02
1.402700739000000112e+03 7.604181909999999789e+02
1.405916770000000042e+03 7.629610629999999674e+02
1.409136578000000100e+03 7.655076530000000048e+02
1.412360161000000062e+03 7.680579609999999775e+02
1.415587518999999929e+03 7.706119850000000042e+02
1.418818653000000040e+03 7.731697259999999687e+02
1.422053560999999945e+03 7.757311809999999923e+02
1.425292245000000094e+03 7.782963509999999587e+02
1.428534703999999920e+03 7.808652339999999867e+02
1.431780938000000106e+03 7.834378289999999652e+02
1.435030946999999969e+03 7.860141360000000077e+02
1.438284730999999965e+03 7.885941530000000057e+02
1.441542288999999982e+03 7.911778809999999567e+02
1.444803621999999905e+03 7.937653169999999818e+02
1.448068729000000076e+03 7.963564619999999650e+02
1.451337610000000041e+03 7.989513140000000249e+02
1.454610265999999910e+03 8.015498730000000478e+02
1.457886696000000029e+03 8.041521370000000388e+02
1.461166901000000053e+03 8.067581069999999954e+02
1.464450878999999986e+03 8.093677810000000363e+02
1.467738630999999941e+03 8.119811580000000504e+02
1.471030156999999917e+03 8.145982380000000376e+02
1.474325456000000031e+03 8.172190190000000030e+02
1.477624528999999939e+03 8.198435019999999440e+02
1.480927376000000095e+03 8.224716849999999795e+02
1.484233995999999934e+03 8.251035669999999982e+02
1.487544388999999910e+03 8.277391480000000001e+02
1.490858555000000024e+03 8.303784269999999879e+02
1.494176494000000048e+03 8.330214029999999639e+02
1.497498207000000093e+03 8.356680760000000419e+02
1.500823691999999937e+03 8.383184439999999995e+02
1.504152949000000035e+03 8.409725069999999505e+02
1.507485979999999927e+03 8.436302650000000085e+02
1.510822783000000072e+03 8.462917159999999512e+02
1.514163358000000017e+03 8.489568590000000086e+02
1.517507706000000098e+03 8.516256949999999506e+02
1.520855825000000095e+03 8.542982210000000123e+02
1.524207717000000002e+03 8.569744389999999612e+02
1.527563380999999936e+03 8.596543460000000323e+02
1.530922816000000012e+03 8.623379419999999982e+02
1.534286022999999886e+03 8.650252269999999726e+02
1.537653002000000015e+03 8.677161989999999605e+02
1.541023752000000059e+03 8.704108589999999595e+02
1.544398273000000017e+03 8.731092039999999770e+02
1.547776566000000003e+03 8.758112350000000106e+02
1.551158629999999903e+03 8.785169519999999466e+02
1.554544464999999946e+03 8.812263520000000199e+02
1.557934070000000020e+03 8.839394360000000006e+02
1.561327446000000009e+03 8.866562030000000050e+02
1.564724592999999913e+03 8.893766520000000355e+02
1.568125510999999960e+03 8.921007819999999811e+02
1.571530199000000039e+03 8.948285929999999553e+02
1.574938656999999921e+03 8.975600849999999582e+02
1.578350885000000062e+03 9.002952559999999949e+02
1.581766883000000007e+03 9.030341059999999516e+02
1.585186650999999983e+03 9.057766339999999445e+02
1.588610188999999991e+03 9.085228399999999738e+02
1.592037495999999919e+03 9.112727230000000418e+02
1.595468573000000106e+03 9.140262810000000400e+02
1.598903418999999985e+03 9.167835159999999632e+02
1.602342034000000012e+03 9.195444260000000440e+02
1.605784419000000071e+03 9.223090099999999438e+02
1.609230571999999938e+03 9.250772680000000037e+02
1.612680493999999953e+03 9.278491980000000012e+02
1.616134184999999889e+03 9.306248020000000452e+02
1.619591644999999971e+03 9.334040770000000293e+02
1.623052873000000091e+03 9.361870239999999512e+02
1.626517869000000019e+03 9.389736410000000433e+02
1.629986634000000095e+03 9.417639279999999644e+02
1.633459166000000096e+03 9.445578850000000557e+02
1.636935467000000017e+03 9.473555109999999786e+02
1.640415535000000091e+03 9.501568049999999630e+02
1.643899370999999974e+03 9.529617660000000114e+02
1.647386974000000009e+03 9.557703950000000077e+02
1.650878345000000081e+03 9.585826899999999569e+02
1.654373483000000078e+03 9.613986509999999726e+02
1.657872388000000001e+03 9.642182780000000548e+02
1.661375060000000076e+03 9.670415689999999813e+02
1.664881499000000076e+03 9.698685239999999794e+02
1.668391705000000002e+03 9.726991430000000491e+02
1.671905676999999969e+03 9.755334249999999656e+02
1.675423414999999977e+03 9.783713689999999588e+02
1.678944919999999911e+03 9.812129750000000286e+02
1.682470191000000113e+03 9.840582429999999476e+02
1.685999227999999903e+03 9.869071709999999484e+02
1.689532030999999961e+03 9.897597600000000284e+02
1.693068600000000060e+03 9.926160079999999653e+02
1.696608934000000090e+03 9.954759159999999838e+02
1.700153033000000050e+03 9.983394819999999754e+02
1.703700898000000052e+03 1.001206705000000056e+03
1.707252527999999984e+03 1.004077586999999994e+03
1.710807923000000073e+03 1.006952125000000024e+03
1.714367083000000093e+03 1.009830320000000029e+03
1.717930008000000043e+03 1.012712171000000012e+03
1.721496697000000040e+03 1.015597676999999976e+03
1.725067150999999967e+03 1.018486838000000034e+03
1.728641368999999941e+03 1.021379652999999962e+03
1.732219350999999961e+03 1.024276121999999987e+03
1.735801097999999911e+03 1.027176243999999997e+03
1.739386608000000024e+03 1.030080018999999993e+03
1.742975881999999956e+03 1.032987446000000091e+03
1.746568919000000051e+03 1.035898525000000063e+03
1.750165719999999965e+03 1.038813255000000026e+03
1.753766284000000041e+03 1.041731635999999980e+03
1.757370611000000054e+03 1.044653667000000041e+03
1.760978702000000112e+03 1.047579347999999982e+03
1.764590554999999995e+03 1.050508677999999918e+03
1.768206171000000040e+03 1.053441655999999966e+03
1.771825548999999910e+03 1.056378283000000010e+03
1.775448689999999942e+03 1.059318557000000055e+03
1.779075593000000026e+03 1.062262478999999985e+03
1.782706259000000045e+03 1.065210047999999915e+03
1.786340686000000005e+03 1.068161262000000079e+03
1.789978875000000016e+03 1.071116123000000016e+03
1.793620826000000079e+03 1.074074628999999959e+03
1.797266538000000082e+03 1.077036779000000024e+03
1.800916011999999910e+03 1.080002574000000095e+03
1.804569246999999905e+03 1.082972013000000061e+03
1.808226243000000068e+03 1.085945095000000038e+03
1.811886999999999944e+03 1.088921820999999909e+03
1.815551517999999987e+03 1.091902188000000024e+03
1.819219796000000088e+03 1.094886197999999922e+03
1.822891834999999901e+03 1.097873849000000064e+03
1.826567633999999998e+03 1.100865140999999994e+03
1.830247194000000036e+03 1.103860073999999940e+03
1.833930513000000019e+03 1.106858647000000019e+03
1.837617592000000059e+03 1.109860860000000002e+03
1.841308430999999928e+03 1.112866712000000007e+03
1.845003030000000081e+03 1.115876203000000032e+03
1.848701387999999952e+03 1.118889333000000079e+03
1.852403506000000107e+03 1.121906099999999924e+03
1.856109382000000096e+03 1.124926504999999906e+03
1.859819017999999915e+03 1.127950546000000031e+03
1.863532412000000022e+03 1.130978225000000066e+03
1.867249565000000075e+03 1.134009540000000015e+03
1.870970477000000074e+03 1.137044489999999996e+03
1.874695146999999906e+03 1.140083075999999892e+03
1.878423575000000028e+03 1.143125295999999935e+03
1.882155760999999984e+03 1.146171151000000009e+03
1.885891705000000002e+03 1.149220640000000003e+03
1.889631407000000081e+03 1.152273762999999917e+03
1.893374866999999995e+03 1.155330519000000095e+03
1.897122084000000086e+03 1.158390908000000081e+03
1.900873057999999901e+03 1.161454928999999993e+03
1.904627790000000005e+03 1.164522582000000057e+03
1.908386277999999947e+03 1.167593865999999935e+03
1.912148523999999952e+03 1.170668781999999965e+03
1.915914526000000023e+03 1.173747327999999925e+03
1.919684283999999934e+03 1.176829504999999926e+03
1.923457799000000023e+03 1.179915310999999974e+03
1.927235069999999951e+03 1.183004746999999952e+03
1.931016096999999945e+03 1.186097813000000087e+03
1.934800880999999890e+03 1.189194506000000047e+03
1.938589420000000018e+03 1.192294828999999936e+03
1.942381714000000102e+03 1.195398779000000104e+03
1.946177764000000025e+03 1.198506356000000096e+03
1.949977568999999903e+03 1.201617561000000023e+03
1.953781130000000076e+03 1.204732391999999891e+03
1.957588445000000092e+03 1.207850850000000037e+03
1.961399515999999949e+03 1.210972933999999896e+03
1.965214341000000104e+03 1.214098643000000038e+03
1.969032920000000104e+03 1.217227977000000010e+03
1.972855254000000059e+03 1.220360936000000038e+03
1.976681342000000086e+03 1.223497519999999895e+03
1.980511183999999957e+03 1.226637727999999925e+03
1.984344779999999901e+03 1.229781559000000016e+03
1.988182129999999916e+03 1.232929012999999941e+03
1.992023232999999891e+03 1.236080091000000039e+03
1.995868089999999938e+03 1.239234791000000087e+03
1.999716699999999946e+03 1.242393113000000085e+03
2.003569064000000026e+03 1.245555057000000033e+03
2.007425179999999955e+03 1.248720622000000049e+03
2.011285049000000072e+03 1.251889809000000014e+03
2.015148670999999922e+03 1.255062615999999935e+03
2.019016045000000076e+03 1.258239043000000038e+03
2.022887171000000080e+03 1.261419090999999980e+03
2.026762050000000045e+03 1.264602757999999994e+03
2.030640681000000086e+03 1.267790044000000080e+03
2.034523063999999977e+03 1.270980949000000010e+03
2.038409198000000060e+03 1.274175473000000011e+03
2.042299083999999993e+03 1.277373614999999972e+03
2.046192720999999892e+03 1.280575374999999894e+03
2.050090110000000095e+03 1.283780751999999893e+03
2.053991249000000153e+03 1.286989747000000079e+03
2.057896139999999832e+03 1.290202358000000004e+03
2.061804782000000159e+03 1.293418584999999894e+03
2.065717173999999886e+03 1.296638429000000087e+03
2.069633315999999922e+03 1.299861889000000019e+03
2.073553209000000152e+03 1.303088964000000033e+03
2.077476851999999781e+03 1.306319653999999900e+03
2.081404245000000174e+03 1.309553959000000077e+03
2.085335387999999966e+03 1.312791877999999997e+03
2.089270280000000184e+03 1.316033410999999887e+03
2.093208921999999802e+03 1.319278557999999975e+03
2.097151312999999845e+03 1.322527319000000034e+03
2.101097454000000198e+03 1.325779692000000068e+03
2.105047344000000066e+03 1.329035677999999962e+03
2.109000982000000022e+03 1.332295276999999942e+03
2.112958369999999832e+03 1.335558487999999898e+03
2.116919504999999845e+03 1.338825309999999945e+03
2.120884390000000167e+03 1.342095743999999968e+03
2.124853021999999783e+03 1.345369789999999966e+03
2.128825402999999824e+03 1.348647445000000062e+03
2.132801531999999952e+03 1.351928711999999905e+03
2.136781407999999828e+03 1.355213588000000072e+03
2.140765031999999792e+03 1.358502075000000104e+03
2.144752403999999842e+03 1.361794171000000006e+03
2.148743523000000096e+03 1.365089876000000004e+03
2.152738389000000097e+03 1.368389190000000099e+03
2.156737001999999848e+03 1.371692113000000063e+03
2.160739361999999801e+03 1.374998642999999902e+03
2.164745468000000074e+03 1.378308782000000065e+03
2.168755321000000095e+03 1.381622528999999986e+03
2.172768920999999864e+03 1.384939883000000009e+03
2.176786266999999953e+03 1.388260843999999906e+03
2.180807358999999906e+03 1.391585411000000022e+03
2.184832195999999840e+03 1.394913585000000012e+03
2.188860779999999977e+03 1.398245366000000104e+03
2.192893109000000095e+03 1.401580752000000075e+03
2.196929184000000078e+03 1.404919742999999926e+03
2.200969003000000157e+03 1.408262339999999995e+03
2.205012568000000101e+03 1.411608541999999943e+03
2.209059878000000026e+03 1.414958347999999887e+03
2.213110932999999932e+03 1.418311758999999938e+03
2.217165731999999934e+03 1.421668773999999985e+03
2.221224275999999918e+03 1.425029391999999916e+03
2.225286564999999882e+03 1.428393614000000071e+03
2.229352597000000060e+03 1.431761439999999993e+03
2.233422374000000218e+03 1.435132867999999917e+03
2.237495894000000135e+03 1.438507898999999952e+03
2.241573158000000149e+03 1.441886531999999988e+03
2.245654165999999805e+03 1.445268767000000025e+03
2.249738917000000129e+03 1.448654604000000063e+03
2.253827411000000211e+03 1.452044041999999990e+03
2.257919648000000052e+03 1.455437081000000035e+03
2.262015628999999990e+03 1.458833722000000080e+03
2.266115351999999803e+03 1.462233962999999903e+03
2.270218816999999945e+03 1.465637803999999960e+03
2.274326024999999845e+03 1.469045245000000023e+03
2.278436975999999959e+03 1.472456286999999975e+03
2.282551668000000063e+03 1.475870926999999938e+03
2.286670102999999926e+03 1.479289166999999907e+03
2.290792280000000119e+03 1.482711005999999998e+03
2.294918197999999848e+03 1.486136443999999983e+03
2.299047857000000022e+03 1.489565479999999980e+03
2.303181258000000071e+03 1.492998113999999987e+03
2.307318400999999994e+03 1.496434346000000005e+03
2.311459284000000025e+03 1.499874176000000034e+03
2.315603908000000047e+03 1.503317602999999963e+03
2.319752273000000059e+03 1.506764627000000019e+03
2.323904378000000179e+03 1.510215247999999974e+03
2.328060223999999835e+03 1.513669464999999946e+03
2.332219810999999936e+03 1.517127279000000044e+03
2.336383136999999806e+03 1.520588688999999931e+03
2.340550202999999783e+03 1.524053693999999950e+03
2.344721008999999867e+03 1.527522294999999986e+03
2.348895555000000058e+03 1.530994492000000037e+03
2.353073840000000018e+03 1.534470283000000109e+03
2.357255865000000085e+03 1.537949669000000085e+03
2.361441628999999921e+03 1.541432649000000083e+03
2.365631131999999980e+03 1.544919223999999986e+03
2.369824372999999923e+03 1.548409392999999909e+03
2.374021353999999974e+03 1.551903154999999970e+03
2.378222072999999909e+03 1.555400511000000051e+03
2.382426530000000184e+03 1.558901460000000043e+03
2.386634725999999773e+03 1.562406001999999944e+03
2.390846660000000156e+03 1.565914136999999982e+03
2.395062331000000086e+03 1.569425864000000047e+03
2.399281740999999784e+03 1.572941182999999910e+03
2.403504887999999937e+03 1.576460094999999910e+03
2.407731772999999976e+03 1.579982598000000053e+03
2.411962395000000015e+03 1.583508692000000110e+03
2.416196754000000055e+03 1.587038377999999966e+03
2.420434850000000097e+03 1.590571654999999964e+03
2.424676683000000139e+03 1.594108521999999994e+03
2.428922253000000183e+03 1.597648979999999938e+03
2.433171558999999888e+03 1.601193027999999913e+03
2.437424602000000050e+03 1.604740667000000030e+03
2.441681379999999990e+03 1.608291895000000068e+03
2.445941894999999931e+03 1.611846712000000025e+03
2.450206145999999990e+03 1.615405119000000013e+03
2.454474133000000165e+03 1.618967114999999922e+03
2.458745855000000120e+03 1.622532699999999977e+03
2.463021313000000191e+03 1.626101873999999953e+03
2.467300506000000041e+03 1.629674635999999964e+03
2.471583435000000009e+03 1.633250986000000012e+03
2.475870097999999871e+03 1.636830922999999984e+03
2.480160495999999966e+03 1.640414449000000104e+03
2.484454628999999841e+03 1.644001561999999922e+03
2.488752496999999948e+03 1.647592261999999891e+03
2.493054098000000067e+03 1.651186549000000014e+03
2.497359434999999849e+03 1.654784423000000061e+03
2.501668505000000096e+03 1.658385884000000033e+03
2.505981308999999783e+03 1.661990931000000046e+03
2.510297846999999820e+03 1.665599564000000100e+03
2.514618117999999868e+03 1.669211782000000085e+03
2.518942122999999810e+03 1.672827586999999994e+03
2.523269862000000103e+03 1.676446977000000061e+03
2.527601333000000068e+03 1.680069952000000058e+03
2.531936537999999928e+03 1.683696511000000100e+03
2.536275474999999915e+03 1.687326655999999957e+03
2.540618144999999913e+03 1.690960385000000088e+03
2.544964547999999922e+03 1.694597698999999920e+03
2.549314683000000059e+03 1.698238597000000027e+03
2.553668551000000207e+03 1.701883078000000069e+03
2.558026150000000143e+03 1.705531142999999929e+03
2.562387482000000091e+03 1.709182792000000063e+03
2.566752544999999827e+03 1.712838023999999905e+03
2.571121340000000146e+03 1.716496838999999909e+03
2.575493867000000137e+03 1.720159235999999964e+03
2.579870124000000033e+03 1.723825215999999955e+03
2.584250113000000056e+03 1.727494779000000108e+03
2.588633832999999868e+03 1.731167924000000085e+03
2.593021283999999923e+03 1.734844651000000113e+03
2.597412466000000222e+03 1.738524959000000081e+03
2.601807377999999972e+03 1.742208849000000100e+03
2.606206020999999964e+03 1.745896320000000060e+03
2.610608393999999862e+03 1.749587373000000071e+03
2.615014497000000119e+03 1.753282005999999910e+03
2.619424331000000166e+03 1.756980219999999917e+03
2.623837893999999778e+03 1.760682015000000092e+03
2.628255185999999867e+03 1.764387388999999985e+03
2.632676209000000199e+03 1.768096344000000045e+03
2.637100960000000214e+03 1.771808878999999934e+03
2.641529441000000133e+03 1.775524994000000106e+03
2.645961651000000074e+03 1.779244687999999996e+03
2.650397590000000037e+03 1.782967961000000059e+03
2.654837258000000020e+03 1.786694813000000067e+03


==> anc/Fig1/Fig1_hadronic.out <==
# \epsilon(Mev/fm^3)    P(MeV/fm^3)
3.825836400000000026e+01 1.225360000000000060e-01
3.968005300000000091e+01 1.321160000000000112e-01
4.110209100000000149e+01 1.420939999999999981e-01
4.252447999999999695e+01 1.524679999999999924e-01
4.394722199999999646e+01 1.632379999999999942e-01
4.537031700000000001e+01 1.743999999999999995e-01
4.679376700000000255e+01 1.859550000000000092e-01
4.821757300000000157e+01 1.979009999999999936e-01
4.964173600000000164e+01 2.102370000000000072e-01
5.106625799999999771e+01 2.229639999999999955e-01
5.249113799999999941e+01 2.360829999999999873e-01
5.391637800000000169e+01 2.495930000000000093e-01
5.534197900000000203e+01 2.634980000000000100e-01
5.676794100000000043e+01 2.777990000000000181e-01
5.819426599999999894e+01 2.924990000000000090e-01
5.962095399999999756e+01 3.076030000000000153e-01
6.104800699999999836e+01 3.231140000000000123e-01
6.247542599999999879e+01 3.390389999999999793e-01
6.390321000000000140e+01 3.553830000000000044e-01
6.533136299999999608e+01 3.721519999999999828e-01
6.675988599999999451e+01 3.893559999999999799e-01
6.818877799999999922e+01 4.070019999999999749e-01
6.961804399999999760e+01 4.250990000000000046e-01
7.104768300000000636e+01 4.436579999999999968e-01
7.247769800000000373e+01 4.626899999999999902e-01
7.390809099999999887e+01 4.822060000000000235e-01
7.533886400000000094e+01 5.022180000000000533e-01
7.677001900000000489e+01 5.227410000000000112e-01
7.820156000000000063e+01 5.437870000000000203e-01
7.963348700000000235e+01 5.653719999999999857e-01
8.106580599999999492e+01 5.875110000000000054e-01
8.249851700000000676e+01 6.102199999999999847e-01
8.393162499999999682e+01 6.335169999999999968e-01
8.536513300000000015e+01 6.574189999999999756e-01
8.679904500000000667e+01 6.819429999999999659e-01
8.823336399999999458e+01 7.071100000000000163e-01
8.966809399999999641e+01 7.329390000000000072e-01
9.110323900000000208e+01 7.594499999999999584e-01
9.253880399999999895e+01 7.866640000000000299e-01
9.397479300000000535e+01 8.146020000000000483e-01
9.541121200000000613e+01 8.432870000000000088e-01
9.684806399999999371e+01 8.727399999999999602e-01
9.828535499999999558e+01 9.029859999999999554e-01
9.972308999999999912e+01 9.340479999999999894e-01
1.011612750000000034e+02 9.659510000000000041e-01
1.025999149999999958e+02 9.987179999999999946e-01
1.040390170000000012e+02 1.032375000000000043e+00
1.054785849999999954e+02 1.066948000000000008e+00
1.069186279999999982e+02 1.102462999999999971e+00
1.083591499999999996e+02 1.138946000000000014e+00
1.098001589999999936e+02 1.176425000000000054e+00
1.112416609999999935e+02 1.214927000000000090e+00
1.126836629999999957e+02 1.254413000000000000e+00
1.141261690000000044e+02 1.294424000000000019e+00
1.155691790000000054e+02 1.335228000000000081e+00
1.170126989999999978e+02 1.376956999999999987e+00
1.184567339999999973e+02 1.419686999999999921e+00
1.199012900000000030e+02 1.463473999999999942e+00
1.213463729999999998e+02 1.508369000000000071e+00
1.227919919999999934e+02 1.554416999999999938e+00
1.242381529999999970e+02 1.601658999999999944e+00
1.256848640000000046e+02 1.650136000000000047e+00
1.271321329999999961e+02 1.699885000000000090e+00
1.285799680000000080e+02 1.750944999999999974e+00
1.300283780000000036e+02 1.803352000000000066e+00
1.314773720000000026e+02 1.857140999999999931e+00
1.329269580000000133e+02 1.912349999999999994e+00
1.343771450000000129e+02 1.969011999999999984e+00
1.358279430000000048e+02 2.027162999999999826e+00
1.372793609999999944e+02 2.086837000000000053e+00
1.387314090000000135e+02 2.148070000000000146e+00
1.401840960000000109e+02 2.210894999999999833e+00
1.416374319999999898e+02 2.275347000000000008e+00
1.430914280000000076e+02 2.341458999999999957e+00
1.445460930000000133e+02 2.409266999999999825e+00
1.460014390000000049e+02 2.478803000000000090e+00
1.474574739999999906e+02 2.550101999999999869e+00
1.489142109999999946e+02 2.623196999999999779e+00
1.503716589999999940e+02 2.698122000000000131e+00
1.518298289999999895e+02 2.774910000000000210e+00
1.532887330000000077e+02 2.853597000000000161e+00
1.547483809999999949e+02 2.934213999999999878e+00
1.562087850000000060e+02 3.016795000000000115e+00
1.576699549999999874e+02 3.101374999999999993e+00
1.591319029999999941e+02 3.187985999999999986e+00
1.605946409999999958e+02 3.276661999999999964e+00
1.620581809999999905e+02 3.367436999999999792e+00
1.635225320000000124e+02 3.460342999999999947e+00
1.649877089999999953e+02 3.555414999999999992e+00
1.664537210000000016e+02 3.652684999999999960e+00
1.679205819999999960e+02 3.752187000000000161e+00
1.693883020000000101e+02 3.853955000000000020e+00
1.708568950000000086e+02 3.958021000000000011e+00
1.723263719999999921e+02 4.064419000000000004e+00
1.737967460000000131e+02 4.173181999999999725e+00
1.752680279999999868e+02 4.284343999999999930e+00
1.767402309999999943e+02 4.397936999999999763e+00
1.782133680000000027e+02 4.513995999999999675e+00
1.796874510000000100e+02 4.632552999999999699e+00
1.811624930000000120e+02 4.753642000000000145e+00
1.826385050000000092e+02 4.877296000000000298e+00
1.841155009999999947e+02 5.003548000000000329e+00
1.855934939999999926e+02 5.132431999999999661e+00
1.870724969999999985e+02 5.263981000000000243e+00
1.885525220000000104e+02 5.398227999999999582e+00
1.900335809999999981e+02 5.535206999999999766e+00
1.915156890000000089e+02 5.674951000000000079e+00
1.929988580000000127e+02 5.817493999999999943e+00
1.944831020000000024e+02 5.962868000000000279e+00
1.959684330000000045e+02 6.111107999999999763e+00
1.974548639999999864e+02 6.262246000000000201e+00
1.989424099999999953e+02 6.416317000000000270e+00
2.004310820000000035e+02 6.573354000000000141e+00
2.019208950000000016e+02 6.733389999999999986e+00
2.034118620000000135e+02 6.896459000000000117e+00
2.049039960000000065e+02 7.062593999999999816e+00
2.063973119999999994e+02 7.231830000000000425e+00
2.078918209999999931e+02 7.404200000000000337e+00
2.093875390000000039e+02 7.579737999999999865e+00
2.108844780000000014e+02 7.758477000000000068e+00
2.123826520000000073e+02 7.940451000000000370e+00
2.138820760000000121e+02 8.125695000000000334e+00
2.153827620000000138e+02 8.314241000000000881e+00
2.168847250000000031e+02 8.506125000000000824e+00
2.183879780000000039e+02 8.701380000000000337e+00
2.198925350000000094e+02 8.900040000000000617e+00
2.213984110000000101e+02 9.102138999999999314e+00
2.229056190000000015e+02 9.307710999999999402e+00
2.244141730000000052e+02 9.516790999999999556e+00
2.259240880000000118e+02 9.729411999999999949e+00
2.274353769999999884e+02 9.945610000000000284e+00
2.289480540000000133e+02 1.016541699999999970e+01
2.304621339999999918e+02 1.038886899999999969e+01
2.319776310000000024e+02 1.061599900000000041e+01
2.334945590000000095e+02 1.084684299999999979e+01
2.350129330000000039e+02 1.108143399999999978e+01
2.365327660000000094e+02 1.131980800000000009e+01
2.380540729999999883e+02 1.156199699999999986e+01
2.395768689999999879e+02 1.180803700000000056e+01
2.411011680000000013e+02 1.205796300000000087e+01
2.426269839999999931e+02 1.231180900000000022e+01
2.441543320000000108e+02 1.256960800000000056e+01
2.456832259999999906e+02 1.283139599999999980e+01
2.472136820000000057e+02 1.309720800000000018e+01
2.487457119999999975e+02 1.336707700000000010e+01
2.502793330000000083e+02 1.364103800000000000e+01
2.518145590000000027e+02 1.391912499999999930e+01
2.533514040000000023e+02 1.420137399999999950e+01
2.548898829999999975e+02 1.448781699999999972e+01
2.564300109999999790e+02 1.477848999999999968e+01
2.579718030000000226e+02 1.507342599999999955e+01
2.595152729999999792e+02 1.537265999999999977e+01
2.610604359999999815e+02 1.567622599999999977e+01
2.626073069999999916e+02 1.598415800000000075e+01
2.641559020000000260e+02 1.629648999999999859e+01
2.657062339999999949e+02 1.661325599999999980e+01
2.672583189999999718e+02 1.693448800000000176e+01
2.688121709999999780e+02 1.726022199999999884e+01
2.703678059999999732e+02 1.759049100000000010e+01
2.719252389999999764e+02 1.792532699999999934e+01
2.734844840000000090e+02 1.826476399999999956e+01
2.750455569999999739e+02 1.860883600000000015e+01
2.766084720000000061e+02 1.895757499999999851e+01
2.781732450000000085e+02 1.931101299999999910e+01
2.797398900000000026e+02 1.966918400000000133e+01
2.813084230000000048e+02 2.003211999999999904e+01
2.828788589999999772e+02 2.039985199999999921e+01
2.844512129999999956e+02 2.077241300000000024e+01
2.860254990000000248e+02 2.114983499999999950e+01
2.876017340000000218e+02 2.153214900000000043e+01
2.891799320000000080e+02 2.191938599999999937e+01
2.907601080000000024e+02 2.231157699999999977e+01
2.923422770000000241e+02 2.270875300000000152e+01
2.939264549999999758e+02 2.311094399999999993e+01
2.955126559999999927e+02 2.351818099999999845e+01
2.971008959999999774e+02 2.393049200000000098e+01
2.986911900000000060e+02 2.434790800000000033e+01
3.002835519999999860e+02 2.477045800000000142e+01
3.018779989999999884e+02 2.519817099999999854e+01
3.034745439999999803e+02 2.563107400000000169e+01
3.050732039999999756e+02 2.606919699999999906e+01
3.066739929999999958e+02 2.651256700000000066e+01
3.082769260000000031e+02 2.696121099999999871e+01
3.098820180000000164e+02 2.741515599999999964e+01
3.114892849999999953e+02 2.787442800000000176e+01
3.130987410000000182e+02 2.833905499999999833e+01
3.147104009999999903e+02 2.880906099999999981e+01
3.163242809999999849e+02 2.928447200000000095e+01
3.179403950000000236e+02 2.976531299999999902e+01
3.195587580000000116e+02 3.025160800000000094e+01
3.211793840000000273e+02 3.074338099999999940e+01
3.228022900000000277e+02 3.124065600000000131e+01
3.244274899999999775e+02 3.174345500000000087e+01
3.260549980000000119e+02 3.225180100000000039e+01
3.276848289999999793e+02 3.276571599999999762e+01
3.293169990000000098e+02 3.328522199999999742e+01
3.309515210000000138e+02 3.381033999999999651e+01
3.325884100000000103e+02 3.434109000000000123e+01
3.342276820000000157e+02 3.487749099999999913e+01
3.358693499999999972e+02 3.541956499999999863e+01
3.375134289999999737e+02 3.596732899999999944e+01
3.391599340000000211e+02 3.652080300000000079e+01
3.408088789999999904e+02 3.708000299999999783e+01
3.424602790000000141e+02 3.764494700000000194e+01
3.441141470000000027e+02 3.821565300000000320e+01
3.457704979999999750e+02 3.879213599999999929e+01
3.474293470000000070e+02 3.937441199999999952e+01
3.490907070000000090e+02 3.996249600000000157e+01
3.507545929999999998e+02 4.055640300000000309e+01
3.524210180000000037e+02 4.115614699999999715e+01
3.540899969999999826e+02 4.176174100000000067e+01
3.557615430000000174e+02 4.237319800000000214e+01
3.574356720000000109e+02 4.299053099999999716e+01
3.591123949999999923e+02 4.361375199999999808e+01
3.607917269999999803e+02 4.424287199999999842e+01
3.624736819999999966e+02 4.487789999999999679e+01
3.641582740000000058e+02 4.551884900000000300e+01
3.658455149999999776e+02 4.616572699999999685e+01
3.675354199999999878e+02 4.681854299999999824e+01
3.692280010000000061e+02 4.747730599999999868e+01
3.709232719999999972e+02 4.814202300000000179e+01
3.726212469999999826e+02 4.881270299999999907e+01
3.743219369999999913e+02 4.948935199999999668e+01
3.760253579999999829e+02 5.017197600000000079e+01
3.777315199999999891e+02 5.086058200000000085e+01
3.794404379999999719e+02 5.155517400000000094e+01
3.811521250000000123e+02 5.225575800000000015e+01
3.828665920000000256e+02 5.296233699999999800e+01
3.845838529999999764e+02 5.367491499999999860e+01
3.863039200000000051e+02 5.439349599999999896e+01
3.880268060000000219e+02 5.511808299999999861e+01
3.897525219999999990e+02 5.584867700000000212e+01
3.914810820000000149e+02 5.658527999999999736e+01
3.932124979999999823e+02 5.732789499999999805e+01
3.949467819999999847e+02 5.807652000000000214e+01
3.966839449999999943e+02 5.883115800000000206e+01
3.984239999999999782e+02 5.959180800000000033e+01
4.001669590000000198e+02 6.035846899999999948e+01
4.019128329999999778e+02 6.113114000000000203e+01
4.036616339999999923e+02 6.190982000000000340e+01
4.054133739999999761e+02 6.269450700000000154e+01
4.071680640000000153e+02 6.348519900000000149e+01
4.089257160000000226e+02 6.428189399999999409e+01
4.106863399999999729e+02 6.508458699999999908e+01
4.124499490000000037e+02 6.589327600000000018e+01
4.142165519999999788e+02 6.670795800000000497e+01
4.159861619999999789e+02 6.752862600000000270e+01
4.177587889999999788e+02 6.835527799999999843e+01
4.195344430000000102e+02 6.918790900000000477e+01
4.213131369999999833e+02 7.002651199999999676e+01
4.230948789999999917e+02 7.087108200000000124e+01
4.248796810000000050e+02 7.172161400000000242e+01
4.266675539999999955e+02 7.257810100000000375e+01
4.284585069999999973e+02 7.344053700000000617e+01
4.302525499999999852e+02 7.430891499999999894e+01
4.320496949999999856e+02 7.518322700000000225e+01
4.338499499999999784e+02 7.606346600000000535e+01
4.356533269999999902e+02 7.694962499999999750e+01
4.374598340000000007e+02 7.784169500000000141e+01
4.392694809999999848e+02 7.873966900000000635e+01
4.410822779999999739e+02 7.964353699999999492e+01
4.428982349999999997e+02 8.055329100000000153e+01
4.447173619999999801e+02 8.146892200000000628e+01
4.465396660000000111e+02 8.239042100000000346e+01
4.483651580000000081e+02 8.331777900000000159e+01
4.501938470000000052e+02 8.425098500000000001e+01
4.520257419999999797e+02 8.519002999999999304e+01
4.538608520000000226e+02 8.613490400000000591e+01
4.556991859999999974e+02 8.708559700000000703e+01
4.575407519999999977e+02 8.804209899999999323e+01
4.593855590000000007e+02 8.900439799999999479e+01
4.612336159999999836e+02 8.997248500000000604e+01
4.630849319999999807e+02 9.094634800000000041e+01
4.649395139999999742e+02 9.192597600000000568e+01
4.667973709999999983e+02 9.291135900000000447e+01
4.686585119999999733e+02 9.390248400000000117e+01
4.705229439999999954e+02 9.489934200000000430e+01
4.723906749999999874e+02 9.590191900000000658e+01
4.742617129999999861e+02 9.691020500000000482e+01
4.761360670000000255e+02 9.792418800000000090e+01
4.780137439999999742e+02 9.894385499999999922e+01
4.798947509999999852e+02 9.996919599999999662e+01
4.817790959999999814e+02 1.010001979999999975e+02
4.836667879999999968e+02 1.020368480000000062e+02
4.855578320000000190e+02 1.030791360000000054e+02
4.874522370000000251e+02 1.041270480000000020e+02
4.893500090000000000e+02 1.051805729999999954e+02
4.912511569999999779e+02 1.062396970000000067e+02
4.931556860000000029e+02 1.073044100000000043e+02
4.950636039999999980e+02 1.083746979999999951e+02
4.969749180000000024e+02 1.094505479999999977e+02
4.988896340000000009e+02 1.105319489999999973e+02
5.008077599999999734e+02 1.116188870000000009e+02
5.027293020000000183e+02 1.127113509999999934e+02
5.046542670000000044e+02 1.138093269999999961e+02
5.065826599999999758e+02 1.149128029999999967e+02
5.085144890000000260e+02 1.160217669999999970e+02
5.104497600000000261e+02 1.171362060000000014e+02
5.123884779999999637e+02 1.182561060000000026e+02
5.143306509999999889e+02 1.193814560000000000e+02
5.162762850000000299e+02 1.205122439999999955e+02
5.182253849999999602e+02 1.216484549999999984e+02
5.201779569999999921e+02 1.227900779999999941e+02
5.221340069999999969e+02 1.239371000000000009e+02
5.240935409999999592e+02 1.250895090000000067e+02
5.260565649999999778e+02 1.262472920000000016e+02
5.280230840000000399e+02 1.274104360000000042e+02
5.299931040000000166e+02 1.285789289999999880e+02
5.319666310000000067e+02 1.297527580000000000e+02
5.339436699999999973e+02 1.309319110000000137e+02
5.359242259999999760e+02 1.321163760000000025e+02
5.379083040000000437e+02 1.333061399999999992e+02
5.398959099999999580e+02 1.345011910000000057e+02
5.418870500000000447e+02 1.357015159999999980e+02
5.438817269999999553e+02 1.369071040000000039e+02
5.458799480000000131e+02 1.381179419999999993e+02
5.478817159999999831e+02 1.393340169999999887e+02
5.498870379999999614e+02 1.405553179999999998e+02
5.518959180000000515e+02 1.417818330000000060e+02
5.539083600000000160e+02 1.430135500000000093e+02
5.559243699999999535e+02 1.442504560000000140e+02
5.579439509999999700e+02 1.454925399999999911e+02
5.599671100000000479e+02 1.467397899999999993e+02
5.619938489999999547e+02 1.479921940000000120e+02
5.640241740000000163e+02 1.492497400000000027e+02
5.660580889999999954e+02 1.505124179999999967e+02
5.680955989999999929e+02 1.517802140000000009e+02
5.701367070000000012e+02 1.530531180000000120e+02
5.721814190000000053e+02 1.543311180000000036e+02
5.742297370000000001e+02 1.556142020000000059e+02
5.762816669999999704e+02 1.569023610000000133e+02
5.783372120000000223e+02 1.581955810000000042e+02
5.803963770000000295e+02 1.594938520000000040e+02
5.824591649999999845e+02 1.607971630000000118e+02
5.845255799999999908e+02 1.621055020000000013e+02
5.865956260000000384e+02 1.634188589999999976e+02
5.886693070000000034e+02 1.647372230000000002e+02
5.907466279999999870e+02 1.660605830000000083e+02
5.928275899999999865e+02 1.673889279999999928e+02
5.949121989999999869e+02 1.687222470000000101e+02
5.970004569999999831e+02 1.700605300000000000e+02
5.990923689999999624e+02 1.714037659999999903e+02
6.011879370000000335e+02 1.727519450000000063e+02
6.032871659999999565e+02 1.741050569999999880e+02
6.053900579999999536e+02 1.754630899999999940e+02
6.074966180000000122e+02 1.768260349999999903e+02
6.096068480000000136e+02 1.781938820000000021e+02
6.117207519999999477e+02 1.795666200000000003e+02
6.138383320000000367e+02 1.809442390000000103e+02
6.159595930000000408e+02 1.823267299999999977e+02
6.180845369999999548e+02 1.837140829999999880e+02
6.202131679999999960e+02 1.851062870000000089e+02
6.223454880000000458e+02 1.865033339999999953e+02
6.244814999999999827e+02 1.879052130000000034e+02
6.266212080000000242e+02 1.893119140000000016e+02
6.287646150000000489e+02 1.907234290000000101e+02
6.309117230000000518e+02 1.921397479999999973e+02
6.330625350000000253e+02 1.935608619999999860e+02
6.352170539999999619e+02 1.949867610000000013e+02
6.373752829999999676e+02 1.964174360000000092e+02
6.395372240000000374e+02 1.978528780000000040e+02
6.417028810000000476e+02 1.992930780000000084e+02
6.438722559999999930e+02 2.007380269999999882e+02
6.460453509999999824e+02 2.021877149999999972e+02
6.482221700000000055e+02 2.036421359999999936e+02
6.504027139999999463e+02 2.051012790000000052e+02
6.525869870000000219e+02 2.065651349999999979e+02
6.547749900000000025e+02 2.080336969999999894e+02
6.569667269999999917e+02 2.095069560000000024e+02
6.591621999999999844e+02 2.109849030000000027e+02
6.613614099999999780e+02 2.124675290000000132e+02
6.635643609999999626e+02 2.139548279999999920e+02
6.657710550000000467e+02 2.154467889999999954e+02
6.679814939999999979e+02 2.169434060000000102e+02
6.701956810000000360e+02 2.184446700000000021e+02
6.724136160000000473e+02 2.199505739999999889e+02
6.746353040000000192e+02 2.214611079999999959e+02
6.768607459999999492e+02 2.229762650000000122e+02
6.790899439999999458e+02 2.244960379999999986e+02
6.813228990000000067e+02 2.260204190000000040e+02
6.835596160000000054e+02 2.275493989999999940e+02
6.858000939999999446e+02 2.290829730000000097e+02
6.880443370000000414e+02 2.306211309999999912e+02
6.902923469999999497e+02 2.321638660000000129e+02
6.925441240000000107e+02 2.337111710000000073e+02
6.947996719999999868e+02 2.352630389999999920e+02
6.970589929999999868e+02 2.368194630000000132e+02
6.993220870000000104e+02 2.383804340000000082e+02
7.015889570000000504e+02 2.399459469999999897e+02
7.038596049999999877e+02 2.415159940000000063e+02
7.061340330000000449e+02 2.430905669999999930e+02
7.084122419999999920e+02 2.446696609999999907e+02
7.106942340000000513e+02 2.462532679999999914e+02
7.129800109999999904e+02 2.478413810000000126e+02
7.152695740000000342e+02 2.494339929999999868e+02
7.175629259999999476e+02 2.510310990000000118e+02
7.198600679999999556e+02 2.526326899999999966e+02
7.221610010000000557e+02 2.542387620000000084e+02
7.244657280000000128e+02 2.558493060000000128e+02
7.267742490000000544e+02 2.574643169999999941e+02
7.290865659999999480e+02 2.590837880000000268e+02
7.314026820000000271e+02 2.607077140000000099e+02
7.337225969999999506e+02 2.623360860000000230e+02
7.360463130000000547e+02 2.639689010000000167e+02
7.383738309999999956e+02 2.656061500000000137e+02
7.407051529999999957e+02 2.672478290000000243e+02
7.430402800000000525e+02 2.688939300000000117e+02
7.453792140000000472e+02 2.705444489999999860e+02
7.477219569999999749e+02 2.721993790000000217e+02
7.500685079999999516e+02 2.738587140000000204e+02
7.524188709999999674e+02 2.755224489999999946e+02
7.547730460000000221e+02 2.771905770000000189e+02
7.571310339999999997e+02 2.788630929999999921e+02
7.594928370000000086e+02 2.805399909999999863e+02
7.618584560000000465e+02 2.822212660000000142e+02
7.642278929999999946e+02 2.839069119999999771e+02
7.666011479999999665e+02 2.855969230000000039e+02
7.689782229999999572e+02 2.872912939999999935e+02
7.713591189999999642e+02 2.889900200000000154e+02
7.737438379999999825e+02 2.906930960000000255e+02
7.761323800000000119e+02 2.924005149999999844e+02
7.785247460000000501e+02 2.941122730000000161e+02
7.809209379999999783e+02 2.958283640000000219e+02
7.833209570000000213e+02 2.975487830000000145e+02
7.857248039999999492e+02 2.992735260000000039e+02
7.881324799999999868e+02 3.010025870000000054e+02
7.905439860000000181e+02 3.027359599999999773e+02
7.929593230000000403e+02 3.044736419999999839e+02
7.953784930000000486e+02 3.062156269999999836e+02
7.978014960000000428e+02 3.079619099999999889e+02
8.002283330000000205e+02 3.097124860000000126e+02
8.026590049999999792e+02 3.114673510000000078e+02
8.050935140000000274e+02 3.132264989999999898e+02
8.075318590000000540e+02 3.149899270000000229e+02
8.099740430000000515e+02 3.167576290000000085e+02
8.124200670000000173e+02 3.185296000000000163e+02
8.148699299999999539e+02 3.203058369999999968e+02
8.173236339999999700e+02 3.220863340000000221e+02
8.197811799999999494e+02 3.238710879999999861e+02
8.222425690000000031e+02 3.256600930000000176e+02
8.247078010000000177e+02 3.274533450000000130e+02
8.271768779999999879e+02 3.292508399999999824e+02
8.296498000000000275e+02 3.310525729999999953e+02
8.321265690000000177e+02 3.328585410000000024e+02
8.346071839999999611e+02 3.346687380000000189e+02
8.370916469999999663e+02 3.364831609999999955e+02
8.395799590000000308e+02 3.383018050000000017e+02
8.420721200000000408e+02 3.401246669999999881e+02
8.445681309999999939e+02 3.419517420000000243e+02
8.470679930000000013e+02 3.437830260000000067e+02
8.495717069999999467e+02 3.456185150000000021e+02
8.520792729999999437e+02 3.474582050000000208e+02
8.545906929999999875e+02 3.493020920000000160e+02
8.571059659999999667e+02 3.511501719999999978e+02
8.596250929999999926e+02 3.530024419999999736e+02
8.621480759999999464e+02 3.548588960000000156e+02
8.646749150000000554e+02 3.567195330000000126e+02
8.672056099999999788e+02 3.585843469999999797e+02
8.697401630000000523e+02 3.604533349999999814e+02
8.722785740000000487e+02 3.623264930000000277e+02
8.748208429999999680e+02 3.642038170000000150e+02
8.773669710000000350e+02 3.660853050000000053e+02
8.799169590000000198e+02 3.679709520000000111e+02
8.824708070000000362e+02 3.698607539999999858e+02
8.850285159999999678e+02 3.717547089999999912e+02
8.875900870000000396e+02 3.736528119999999831e+02
8.901555200000000241e+02 3.755550600000000259e+02
8.927248160000000325e+02 3.774614500000000135e+02
8.952979749999999513e+02 3.793719770000000153e+02
8.978749980000000050e+02 3.812866399999999771e+02
9.004558849999999666e+02 3.832054340000000252e+02
9.030406369999999470e+02 3.851283549999999991e+02
9.056292539999999462e+02 3.870554020000000151e+02
9.082217379999999594e+02 3.889865689999999745e+02
9.108180879999999888e+02 3.909218549999999937e+02
9.134183050000000321e+02 3.928612560000000258e+02
9.160223889999999756e+02 3.948047680000000241e+02
9.186303410000000440e+02 3.967523889999999938e+02
9.212421620000000075e+02 3.987041140000000041e+02
9.238578509999999824e+02 4.006599420000000009e+02
9.264774099999999635e+02 4.026198699999999917e+02
9.291008389999999508e+02 4.045838929999999891e+02
9.317281379999999444e+02 4.065520089999999982e+02
9.343593069999999443e+02 4.085242150000000265e+02
9.369943479999999454e+02 4.105005070000000273e+02
9.396332599999999502e+02 4.124808840000000032e+02
9.422760439999999562e+02 4.144653420000000210e+02
9.449226999999999634e+02 4.164538779999999747e+02
9.475732289999999693e+02 4.184464889999999855e+02
9.502276309999999739e+02 4.204431720000000041e+02
9.528859069999999747e+02 4.224439249999999788e+02
9.555480559999999741e+02 4.244487439999999765e+02
9.582140799999999672e+02 4.264576270000000022e+02
9.608839779999999564e+02 4.284705710000000067e+02
9.635577510000000530e+02 4.304875739999999951e+02
9.662354000000000269e+02 4.325086319999999773e+02
9.689169239999999945e+02 4.345337430000000154e+02
9.716023239999999532e+02 4.365629040000000032e+02
9.742916000000000167e+02 4.385961130000000026e+02
9.769847529999999551e+02 4.406333670000000211e+02
9.796817829999999958e+02 4.426746630000000096e+02
9.823826910000000225e+02 4.447199979999999755e+02
9.850874760000000379e+02 4.467693709999999783e+02
9.877961380000000418e+02 4.488227780000000280e+02
9.905086790000000292e+02 4.508802180000000135e+02
9.932250980000000027e+02 4.529416870000000017e+02
9.959453959999999597e+02 4.550071820000000002e+02
9.986695730000000140e+02 4.570767030000000091e+02
1.001397630000000049e+03 4.591502449999999840e+02
1.004129565999999954e+03 4.612278069999999843e+02
1.006865380999999957e+03 4.633093870000000152e+02
1.009605077000000051e+03 4.653949809999999729e+02
1.012348653000000013e+03 4.674845879999999738e+02
1.015096108999999956e+03 4.695782050000000254e+02
1.017847446999999988e+03 4.716758300000000190e+02
1.020602665000000002e+03 4.737774610000000166e+02
1.023361764999999991e+03 4.758830940000000282e+02
1.026124745999999959e+03 4.779927289999999971e+02
1.028891607999999906e+03 4.801063619999999901e+02
1.031662352999999939e+03 4.822239920000000097e+02
1.034436979999999949e+03 4.843456160000000068e+02
1.037215488999999934e+03 4.864712319999999863e+02
1.039997879999999896e+03 4.886008380000000102e+02
1.042784153999999944e+03 4.907344309999999723e+02
1.045574311000000080e+03 4.928720099999999888e+02
1.048368351999999959e+03 4.950135730000000081e+02
1.051166275000000041e+03 4.971591169999999806e+02
1.053968082000000095e+03 4.993086400000000253e+02
1.056773772000000008e+03 5.014621399999999767e+02
1.059583345999999892e+03 5.036196150000000102e+02
1.062396805000000086e+03 5.057810630000000174e+02
1.065214146999999912e+03 5.079464820000000032e+02
1.068035372999999936e+03 5.101158699999999726e+02
1.070860484000000042e+03 5.122892249999999876e+02
1.073689478999999892e+03 5.144665449999999964e+02
1.076522359000000051e+03 5.166478280000000041e+02
1.079359124000000065e+03 5.188330720000000156e+02
1.082199773999999934e+03 5.210222750000000360e+02
1.085044309000000112e+03 5.232154349999999567e+02
1.087892728999999918e+03 5.254125500000000102e+02
1.090745034000000032e+03 5.276136189999999715e+02
1.093601225000000113e+03 5.298186389999999619e+02
1.096461301000000049e+03 5.320276089999999840e+02
1.099325262999999950e+03 5.342405260000000453e+02
1.102193111000000044e+03 5.364573900000000322e+02
1.105064845000000105e+03 5.386781969999999546e+02
1.107940464000000020e+03 5.409029470000000401e+02
1.110819970000000012e+03 5.431316379999999526e+02
1.113703361999999970e+03 5.453642670000000408e+02
1.116590639999999894e+03 5.476008319999999685e+02
1.119481804999999895e+03 5.498413339999999607e+02
1.122376856000000089e+03 5.520857680000000300e+02
1.125275793000000021e+03 5.543341339999999491e+02
1.128178617000000031e+03 5.565864299999999503e+02
1.131085327999999890e+03 5.588426550000000361e+02
1.133995924999999943e+03 5.611028059999999869e+02
1.136910409000000072e+03 5.633668820000000323e+02
1.139828780000000052e+03 5.656348809999999503e+02
1.142751038000000108e+03 5.679068019999999706e+02
1.145677183000000014e+03 5.701826429999999846e+02
1.148607214999999997e+03 5.724624019999999973e+02
1.151541134000000056e+03 5.747460780000000113e+02
1.154478939999999966e+03 5.770336680000000342e+02
1.157420634000000064e+03 5.793251729999999498e+02
1.160366213999999900e+03 5.816205889999999954e+02
1.163315681999999924e+03 5.839199159999999438e+02
1.166269037000000026e+03 5.862231510000000299e+02
1.169226280000000088e+03 5.885302940000000262e+02
1.172187410000000000e+03 5.908413430000000517e+02
1.175152426999999989e+03 5.931562950000000001e+02
1.178121331999999938e+03 5.954751499999999851e+02
1.181094123999999965e+03 5.977979070000000092e+02
1.184070803000000069e+03 6.001245629999999665e+02
1.187051369999999906e+03 6.024551179999999704e+02
1.190035824999999932e+03 6.047895690000000286e+02
1.193024167000000034e+03 6.071279150000000300e+02
1.196016397000000097e+03 6.094701549999999770e+02
1.199012514000000010e+03 6.118162879999999859e+02
1.202012518000000000e+03 6.141663109999999506e+02
1.205016411000000062e+03 6.165202249999999822e+02
1.208024190000000090e+03 6.188780259999999771e+02
1.211035857999999962e+03 6.212397140000000491e+02
1.214051412999999911e+03 6.236052869999999757e+02
1.217070854999999938e+03 6.259747439999999870e+02
1.220094184999999925e+03 6.283480839999999716e+02
1.223121403000000100e+03 6.307253050000000485e+02
1.226152507999999898e+03 6.331064059999999927e+02
1.229187500000000000e+03 6.354913860000000341e+02
1.232226380000000063e+03 6.378802429999999504e+02
1.235269148000000087e+03 6.402729759999999715e+02
1.238315802999999960e+03 6.426695829999999887e+02
1.241366344999999910e+03 6.450700640000000021e+02
1.244420775000000049e+03 6.474744160000000193e+02
1.247479092000000037e+03 6.498826390000000401e+02
1.250541296999999986e+03 6.522947319999999536e+02
1.253607389000000012e+03 6.547106929999999920e+02
1.256677367999999888e+03 6.571305210000000443e+02
1.259751234000000068e+03 6.595542140000000018e+02
1.262828987999999981e+03 6.619817719999999781e+02
1.265910628999999972e+03 6.644131929999999784e+02
1.268996157000000039e+03 6.668484760000000051e+02
1.272085571999999956e+03 6.692876199999999471e+02
1.275178873999999951e+03 6.717306240000000344e+02
1.278276063000000022e+03 6.741774850000000470e+02
1.281377138999999943e+03 6.766282039999999824e+02
1.284482101999999941e+03 6.790827789999999595e+02
1.287590952000000016e+03 6.815412079999999833e+02
1.290703688000000056e+03 6.840034920000000511e+02
1.293820312000000058e+03 6.864696269999999458e+02
1.296940822000000026e+03 6.889396140000000059e+02
1.300065219000000070e+03 6.914134510000000091e+02
1.303193502000000080e+03 6.938911379999999554e+02
1.306325671999999940e+03 6.963726719999999659e+02
1.309461729000000105e+03 6.988580520000000433e+02
1.312601672000000008e+03 7.013472789999999577e+02
1.315745501000000104e+03 7.038403499999999440e+02
1.318893215999999939e+03 7.063372650000000021e+02
1.322044818000000078e+03 7.088380220000000236e+02
1.325200305999999955e+03 7.113426200000000108e+02
1.328359680000000026e+03 7.138510579999999663e+02
1.331522940000000062e+03 7.163633360000000039e+02
1.334690086000000065e+03 7.188794510000000173e+02
1.337861116999999922e+03 7.213994040000000041e+02
1.341036035000000084e+03 7.239231929999999693e+02
1.344214838000000100e+03 7.264508160000000316e+02
1.347397527000000082e+03 7.289822739999999612e+02
1.350584100999999919e+03 7.315175639999999930e+02
1.353774560999999949e+03 7.340566860000000133e+02
1.356968906000000061e+03 7.365996390000000247e+02
1.360167136999999911e+03 7.391464220000000296e+02
1.363369251999999960e+03 7.416970330000000331e+02
1.366575252999999975e+03 7.442514730000000327e+02
1.369785139000000072e+03 7.468097390000000360e+02
1.372998910000000024e+03 7.493718310000000429e+02
1.376216564999999946e+03 7.519377480000000560e+02
1.379438106000000062e+03 7.545074889999999641e+02
1.382663530999999921e+03 7.570810529999999972e+02
1.385892841000000089e+03 7.596584380000000465e+02
1.389126035000000002e+03 7.622396449999999959e+02
1.392363113000000112e+03 7.648246719999999641e+02
1.395604076000000077e+03 7.674135179999999536e+02
1.398848923000000013e+03 7.700061819999999670e+02
1.402097653999999920e+03 7.726026630000000068e+02
1.405350269000000026e+03 7.752029609999999593e+02
1.408606768000000102e+03 7.778070739999999432e+02
1.411867150999999922e+03 7.804150019999999586e+02
1.415131417999999940e+03 7.830267430000000104e+02
1.418399568000000045e+03 7.856422969999999850e+02
1.421671601000000010e+03 7.882616620000000012e+02
1.424947517999999945e+03 7.908848390000000563e+02
1.428227317999999968e+03 7.935118260000000419e+02
1.431511001000000078e+03 7.961426209999999628e+02
1.434798567999999932e+03 7.987772260000000415e+02
1.438090016999999989e+03 8.014156369999999470e+02
1.441385348999999906e+03 8.040578550000000178e+02
1.444684563999999909e+03 8.067038790000000290e+02
1.447987660999999889e+03 8.093537069999999858e+02
1.451294640999999956e+03 8.120073399999999992e+02
1.454605502999999999e+03 8.146647759999999607e+02
1.457920247999999901e+03 8.173260139999999865e+02
1.461238873999999896e+03 8.199910529999999653e+02
1.464561382999999978e+03 8.226598930000000109e+02
1.467887772999999925e+03 8.253325330000000122e+02
1.471218045000000075e+03 8.280089719999999716e+02
1.474552198999999973e+03 8.306892100000000028e+02
1.477890235000000075e+03 8.333732439999999997e+02
1.481232150999999931e+03 8.360610759999999573e+02
1.484577950000000101e+03 8.387527029999999968e+02
1.487927629000000024e+03 8.414481250000000045e+02
1.491281189000000040e+03 8.441473409999999831e+02
1.494638629999999921e+03 8.468503500000000486e+02
1.497999951999999894e+03 8.495571529999999711e+02
1.501365154999999959e+03 8.522677469999999857e+02
1.504734238000000005e+03 8.549821319999999787e+02
1.508107201999999916e+03 8.577003079999999500e+02
1.511484044999999924e+03 8.604222730000000183e+02
1.514864769000000024e+03 8.631480269999999564e+02
1.518249373000000105e+03 8.658775689999999940e+02
1.521637856999999940e+03 8.686108990000000176e+02
1.525030220999999983e+03 8.713480150000000322e+02
1.528426463999999896e+03 8.740889160000000402e+02
1.531826587000000018e+03 8.768336030000000392e+02
1.535230589000000009e+03 8.795820750000000317e+02
1.538638470000000098e+03 8.823343300000000227e+02
1.542050230999999940e+03 8.850903680000000122e+02
1.545465869999999995e+03 8.878501880000000028e+02
1.548885387999999921e+03 8.906137899999999945e+02
1.552308784999999943e+03 8.933811719999999923e+02
1.555736059999999952e+03 8.961523349999999937e+02
1.559167214000000058e+03 8.989272770000000037e+02
1.562602245999999923e+03 9.017059970000000249e+02
1.566041156000000001e+03 9.044884960000000547e+02
1.569483944000000065e+03 9.072747719999999845e+02
1.572930609999999888e+03 9.100648240000000442e+02
1.576381153000000040e+03 9.128586530000000039e+02
1.579835575000000063e+03 9.156562559999999849e+02
1.583293873000000076e+03 9.184576349999999820e+02
1.586756049000000075e+03 9.212627870000000030e+02
1.590222101999999950e+03 9.240717120000000477e+02
1.593692031999999926e+03 9.268844100000000026e+02
1.597165839000000005e+03 9.297008799999999837e+02
1.600643522000000075e+03 9.325211209999999937e+02
1.604125082000000020e+03 9.353451330000000326e+02
1.607610517999999956e+03 9.381729149999999890e+02
1.611099830999999995e+03 9.410044659999999794e+02
1.614593020000000024e+03 9.438397860000000037e+02
1.618090085000000045e+03 9.466788739999999507e+02
1.621591024999999945e+03 9.495217290000000503e+02
1.625095841000000064e+03 9.523683509999999615e+02
1.628604532999999947e+03 9.552187390000000278e+02
1.632117099999999937e+03 9.580728930000000219e+02
1.635633542999999918e+03 9.609308119999999462e+02
1.639153859999999895e+03 9.637924950000000308e+02
1.642678051999999980e+03 9.666579410000000507e+02
1.646206118999999944e+03 9.695271510000000035e+02
1.649738061000000016e+03 9.724001230000000078e+02
1.653273877000000084e+03 9.752768569999999499e+02
1.656813568000000032e+03 9.781573519999999462e+02
1.660357132000000092e+03 9.810416079999999965e+02
1.663904571000000033e+03 9.839296239999999898e+02
1.667455883999999969e+03 9.868213990000000422e+02
1.671011070000000018e+03 9.897169340000000375e+02
1.674570128999999952e+03 9.926162259999999833e+02
1.678133062999999993e+03 9.955192769999999882e+02
1.681699869000000035e+03 9.984260839999999462e+02
1.685270547999999962e+03 1.001336647999999968e+03
1.688845101000000113e+03 1.004250967999999943e+03
1.692423526000000038e+03 1.007169042999999988e+03
1.696005824000000075e+03 1.010090873999999985e+03
1.699591994000000113e+03 1.013016457999999943e+03
1.703182037000000037e+03 1.015945795999999973e+03
1.706775951000000077e+03 1.018878887999999961e+03
1.710373738000000003e+03 1.021815732000000025e+03
1.713975396000000046e+03 1.024756327999999939e+03
1.717580926999999974e+03 1.027700675999999930e+03
1.721190327999999909e+03 1.030648774000000003e+03
1.724803601000000072e+03 1.033600623000000041e+03
1.728420746000000008e+03 1.036556221999999934e+03
1.732041760999999951e+03 1.039515570999999909e+03
1.735666647000000012e+03 1.042478667999999971e+03
1.739295403999999962e+03 1.045445512999999892e+03
1.742928030999999919e+03 1.048416105999999900e+03
1.746564528999999993e+03 1.051390446000000111e+03
1.750204897000000074e+03 1.054368533000000070e+03
1.753849136000000044e+03 1.057350367000000006e+03
1.757497243999999910e+03 1.060335945999999922e+03
1.761149220999999898e+03 1.063325270000000046e+03
1.764805069000000003e+03 1.066318338000000040e+03
1.768464786000000004e+03 1.069315151000000014e+03
1.772128371999999899e+03 1.072315706999999975e+03
1.775795826999999917e+03 1.075320007000000032e+03
1.779467151000000058e+03 1.078328048999999965e+03
1.783142344000000094e+03 1.081339832999999999e+03
1.786821406000000025e+03 1.084355358999999908e+03
1.790504335999999967e+03 1.087374626000000035e+03
1.794191133999999920e+03 1.090397633000000042e+03
1.797881800999999996e+03 1.093424381000000039e+03
1.801576334999999972e+03 1.096454868000000033e+03
1.805274738000000070e+03 1.099489094999999907e+03
1.808977006999999958e+03 1.102527059999999892e+03
1.812683144999999968e+03 1.105568762999999990e+03
1.816393148999999994e+03 1.108614203999999972e+03
1.820107021000000032e+03 1.111663381999999956e+03
1.823824759999999969e+03 1.114716296999999940e+03
1.827546366000000035e+03 1.117772948000000042e+03
1.831271837999999889e+03 1.120833335999999917e+03
1.835001177000000098e+03 1.123897457999999915e+03
1.838734382000000096e+03 1.126965314999999919e+03
1.842471453000000110e+03 1.130036906999999928e+03
1.846212389999999914e+03 1.133112233000000060e+03
1.849957192999999961e+03 1.136191291999999976e+03
1.853705862000000025e+03 1.139274083999999903e+03
1.857458395999999993e+03 1.142360609000000068e+03
1.861214795000000095e+03 1.145450865999999905e+03
1.864975059999999985e+03 1.148544855000000098e+03
1.868739190000000008e+03 1.151642575000000079e+03
1.872507184000000052e+03 1.154744024999999965e+03
1.876279043000000001e+03 1.157849206000000095e+03
1.880054767000000083e+03 1.160958116999999902e+03
1.883834354999999960e+03 1.164070758000000069e+03
1.887617807000000084e+03 1.167187126999999919e+03
1.891405123000000003e+03 1.170307225000000017e+03
1.895196302000000060e+03 1.173431051999999909e+03
1.898991346000000021e+03 1.176558606000000054e+03
1.902790252999999893e+03 1.179689886999999999e+03
1.906593022999999903e+03 1.182824894999999970e+03
1.910399656999999934e+03 1.185963629999999966e+03
1.914210152999999991e+03 1.189106091000000106e+03
1.918024511999999959e+03 1.192252277000000049e+03
1.921842734000000064e+03 1.195402188999999908e+03
1.925664817999999968e+03 1.198555824999999913e+03
1.929490765000000010e+03 1.201713185999999951e+03
1.933320574000000079e+03 1.204874270999999908e+03
1.937154244000000062e+03 1.208039078999999901e+03
1.940991776999999956e+03 1.211207609999999931e+03
1.944833170999999993e+03 1.214379863999999998e+03
1.948678425999999945e+03 1.217555841000000100e+03
1.952527542999999923e+03 1.220735539000000017e+03
1.956380521000000044e+03 1.223918959000000086e+03
1.960237360000000081e+03 1.227106099999999969e+03
1.964098060000000032e+03 1.230296961999999894e+03
1.967962620000000015e+03 1.233491543999999976e+03
1.971831040999999914e+03 1.236689845999999989e+03
1.975703322000000071e+03 1.239891867999999931e+03
1.979579463000000032e+03 1.243097608000000037e+03
1.983459464000000025e+03 1.246307068000000072e+03
1.987343325000000050e+03 1.249520246000000043e+03
1.991231044999999995e+03 1.252737141999999949e+03
1.995122624999999971e+03 1.255957754999999906e+03
1.999018064000000095e+03 1.259182086000000027e+03
2.002917361999999912e+03 1.262410133999999971e+03
2.006820519000000104e+03 1.265641898000000083e+03
2.010727534999999989e+03 1.268877377999999908e+03
2.014638408999999911e+03 1.272116573999999900e+03
2.018553141999999980e+03 1.275359484999999950e+03
2.022471733000000086e+03 1.278606111000000055e+03
2.026394182000000001e+03 1.281856451999999990e+03
2.030320488999999952e+03 1.285110507000000098e+03
2.034250653000000057e+03 1.288368275999999923e+03
2.038184674999999970e+03 1.291629758000000038e+03
2.042122554999999920e+03 1.294894954000000098e+03
2.046064292000000023e+03 1.298163862000000108e+03
2.050009885999999824e+03 1.301436482999999953e+03
2.053959335999999894e+03 1.304712815999999975e+03
2.057912643000000116e+03 1.307992860000000064e+03
2.061869807000000037e+03 1.311276616000000104e+03
2.065830827000000227e+03 1.314564082999999982e+03
2.069795704000000114e+03 1.317855260999999928e+03
2.073764435999999932e+03 1.321150149000000056e+03
2.077737024000000019e+03 1.324448746000000028e+03
2.081713467999999921e+03 1.327751054000000067e+03
2.085693768000000091e+03 1.331057070000000067e+03
2.089677921999999853e+03 1.334366796000000022e+03
2.093665931999999884e+03 1.337680229999999938e+03
2.097657796999999846e+03 1.340997372000000041e+03
2.101653517000000193e+03 1.344318222999999989e+03
2.105653091000000131e+03 1.347642779999999902e+03
2.109656520000000000e+03 1.350971045000000004e+03
2.113663802999999916e+03 1.354303016999999954e+03
2.117674939999999879e+03 1.357638695000000098e+03
2.121689932000000226e+03 1.360978080000000091e+03
2.125708776999999827e+03 1.364321169999999938e+03
2.129731475000000046e+03 1.367667965999999979e+03
2.133758026999999856e+03 1.371018467000000101e+03
2.137788433000000168e+03 1.374372673000000077e+03
2.141822690999999850e+03 1.377730583999999908e+03
2.145860802000000149e+03 1.381092198999999937e+03
2.149902767000000040e+03 1.384457517000000053e+03
2.153948582999999871e+03 1.387826540000000023e+03
2.157998251999999866e+03 1.391199264999999968e+03
2.162051774000000023e+03 1.394575694000000112e+03
2.166109147000000121e+03 1.397955825000000004e+03
2.170170372999999927e+03 1.401339658000000099e+03
2.174235450000000128e+03 1.404727194000000054e+03
2.178304379000000154e+03 1.408118431000000101e+03
2.182377159000000120e+03 1.411513369999999895e+03
2.186453790000000026e+03 1.414912008999999898e+03
2.190534273000000212e+03 1.418314348999999993e+03
2.194618606000000000e+03 1.421720389999999952e+03
2.198706790000000183e+03 1.425130130999999892e+03
2.202798824999999852e+03 1.428543572000000040e+03
2.206894710000000032e+03 1.431960712000000058e+03
2.210994444999999814e+03 1.435381550999999945e+03
2.215098030999999992e+03 1.438806090000000040e+03
2.219205465999999888e+03 1.442234326000000010e+03
2.223316750999999840e+03 1.445666261999999961e+03
2.227431884999999966e+03 1.449101895000000013e+03
2.231550869000000148e+03 1.452541226000000051e+03
2.235673702000000048e+03 1.455984253999999964e+03
2.239800384000000122e+03 1.459430980000000091e+03
2.243930914000000030e+03 1.462881401999999980e+03
2.248065293999999994e+03 1.466335520999999972e+03
2.252203521999999793e+03 1.469793335999999954e+03
2.256345597999999882e+03 1.473254846999999927e+03
2.260491523000000143e+03 1.476720053999999891e+03
2.264641294999999900e+03 1.480188955999999962e+03
2.268794915999999830e+03 1.483661552999999913e+03
2.272952384000000166e+03 1.487137844999999970e+03
2.277113699999999881e+03 1.490617831000000024e+03
2.281278862000000117e+03 1.494101511999999957e+03
2.285447872000000189e+03 1.497588887000000113e+03
2.289620730000000094e+03 1.501079954999999927e+03
2.293797433000000183e+03 1.504574716999999964e+03
2.297977984000000106e+03 1.508073172000000113e+03
2.302162381000000096e+03 1.511575319000000036e+03
2.306350624000000153e+03 1.515081159000000071e+03
2.310542714000000160e+03 1.518590691999999990e+03
2.314738648999999896e+03 1.522103916000000027e+03
2.318938430000000153e+03 1.525620832000000064e+03
2.323142057000000023e+03 1.529141440000000102e+03
2.327349529999999959e+03 1.532665739000000031e+03
2.331560847000000194e+03 1.536193729000000076e+03
2.335776010000000042e+03 1.539725408999999900e+03
2.339995018000000073e+03 1.543260780000000068e+03
2.344217870999999832e+03 1.546799841000000015e+03
2.348444567999999890e+03 1.550342591000000084e+03
2.352675110000000132e+03 1.553889030999999932e+03
2.356909496000000217e+03 1.557439161000000013e+03
2.361147726000000148e+03 1.560992979999999989e+03
2.365389799999999923e+03 1.564550486999999976e+03
2.369635717999999997e+03 1.568111683000000085e+03
2.373885479000000032e+03 1.571676566999999977e+03
2.378139083999999912e+03 1.575245139000000108e+03
2.382396532000000207e+03 1.578817399000000023e+03
2.386657823999999891e+03 1.582393346000000065e+03
2.390922958000000108e+03 1.585972980999999891e+03
2.395191934999999830e+03 1.589556303000000071e+03
2.399464754999999968e+03 1.593143311000000040e+03
2.403741417000000183e+03 1.596734005999999908e+03
2.408021921000000020e+03 1.600328387000000021e+03
2.412306267999999818e+03 1.603926453999999922e+03
2.416594455999999809e+03 1.607528205999999955e+03
2.420886487000000216e+03 1.611133644000000004e+03
2.425182358999999906e+03 1.614742768000000069e+03
2.429482071999999789e+03 1.618355575999999928e+03
2.433785627000000204e+03 1.621972068999999919e+03
2.438093022000000019e+03 1.625592245999999932e+03
2.442404258999999911e+03 1.629216108000000077e+03
2.446719336999999996e+03 1.632843652999999904e+03
2.451038254999999936e+03 1.636474883000000091e+03
2.455361014000000068e+03 1.640109795999999960e+03
2.459687612000000172e+03 1.643748391999999967e+03
2.464018051000000014e+03 1.647390671000000111e+03
2.468352330000000165e+03 1.651036632999999938e+03
2.472690449000000172e+03 1.654686277000000018e+03
2.477032408000000032e+03 1.658339604000000008e+03
2.481378204999999980e+03 1.661996613000000025e+03
2.485727843000000121e+03 1.665657302999999956e+03
2.490081318999999894e+03 1.669321674999999914e+03
2.494438634000000093e+03 1.672989728999999897e+03
2.498799787999999808e+03 1.676661462999999912e+03
2.503164780999999948e+03 1.680336878999999954e+03
2.507533612000000176e+03 1.684015975000000026e+03
2.511906281999999919e+03 1.687698752000000013e+03
2.516282788999999866e+03 1.691385207999999921e+03
2.520663134999999784e+03 1.695075344999999970e+03
2.525047317999999905e+03 1.698769160999999940e+03
2.529435339000000113e+03 1.702466656999999941e+03
2.533827197999999953e+03 1.706167832999999973e+03
2.538222893999999997e+03 1.709872687000000042e+03
2.542622426999999789e+03 1.713581220000000030e+03
2.547025796999999784e+03 1.717293431000000055e+03
2.551433003999999983e+03 1.721009322000000111e+03
2.555844047000000046e+03 1.724728890000000092e+03
2.560258926999999858e+03 1.728452136000000110e+03
2.564677642999999989e+03 1.732179059999999936e+03
2.569100195999999869e+03 1.735909660999999915e+03
2.573526585000000068e+03 1.739643939000000046e+03
2.577956808999999794e+03 1.743381894999999986e+03
2.582390868999999839e+03 1.747123526999999967e+03
2.586828765000000203e+03 1.750868836000000101e+03
2.591270496000000094e+03 1.754617821999999933e+03
2.595716061999999965e+03 1.758370482999999922e+03
2.600165462999999818e+03 1.762126821000000064e+03
2.604618699000000106e+03 1.765886833999999908e+03
2.609075769999999920e+03 1.769650523000000021e+03
2.613536674999999832e+03 1.773417887000000064e+03
2.618001415000000179e+03 1.777188926999999921e+03
2.622469989000000169e+03 1.780963641000000052e+03
2.626942396999999801e+03 1.784742030000000113e+03
2.631418638999999985e+03 1.788524092999999993e+03
2.635898713999999927e+03 1.792309829999999920e+03
2.640382623999999851e+03 1.796099242000000004e+03
2.644870366000000104e+03 1.799892327000000023e+03
2.649361941999999999e+03 1.803689086999999972e+03
2.653857351000000108e+03 1.807489518999999973e+03
2.658356592999999975e+03 1.811293625000000020e+03
2.662859668000000056e+03 1.815101404000000002e+03
2.667366575000000012e+03 1.818912855000000036e+03
2.671877315000000181e+03 1.822727979000000005e+03
2.676391887000000224e+03 1.826546775999999909e+03
2.680910291000000143e+03 1.830369245000000092e+03
2.685432526999999936e+03 1.834195386000000099e+03
2.689958595000000059e+03 1.838025198000000046e+03


==> anc/Fig13/Fig13_data.out <==
# m^*/m average_correlation
0.60    0.58
0.65    0.42
0.70    0.38

==> anc/Fig17/Fig17_m0.62_scatter_data.out <==
# f_dm(%)   \Delta\f/sqrt(M)(kHz/sqrt(m_sun)) 10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
1.208279954809554546e+01 1.488496012880879960e-01
1.103288806623140772e+01 1.341410606022461760e-01
1.005494528602369719e+01 1.207771303505116300e-01
9.146965093885411235e+00 1.086583699178420570e-01
8.306275427031984293e+00 9.765626436663166210e-02
7.530244919200219655e+00 8.768640813564698711e-02
6.815930129049249331e+00 7.867627683776601266e-02
6.160031380795540912e+00 7.054376553911967385e-02
5.559340729125833214e+00 6.319118537453394246e-02
5.010467078443483047e+00 5.656583443314699977e-02
4.510094429303893371e+00 5.060016179207038611e-02
4.011738528566294981e+00 4.473326277022482422e-02
3.563683380059576411e+00 3.950612793291763403e-02
3.127397767608946388e+00 3.446553472373348193e-02
2.771231498470947852e+00 3.040948414838373637e-02
2.453111268069684048e+00 2.683533223899892128e-02
2.193832081300813197e+00 2.392480485012904445e-02
1.960473635889828703e+00 2.128050817231463832e-02
1.673046436618048194e+00 1.810474593468969218e-02
1.492756375366568911e+00 1.613247568527276243e-02
1.242408206885927680e+00 1.333639329975011556e-02
1.056902385321100812e+00 1.135002570859855453e-02
8.376644236572118318e-01 8.995888346806646396e-03
6.324679901668652793e-01 6.721878845944662118e-03
5.116937156440350964e-01 5.440767073643826279e-03
1.135301408526240863e+01 1.385297520330621979e-01
1.035242201565904629e+01 1.247454172019944463e-01
9.422511219745889122e+00 1.122682328223763015e-01
8.560856410053816035e+00 1.009081857604264831e-01
7.764785133571017184e+00 9.064894453645591654e-02
7.031366418142930286e+00 8.131481649069825790e-02
6.357493744723893947e+00 7.293637507274235154e-02
5.739832544422938554e+00 6.535114530751637285e-02
5.175137977747885643e+00 5.850050487683729206e-02
4.660048355406161136e+00 5.235987193549487134e-02
4.146695352074160290e+00 4.630024604862817417e-02
3.684851510306168976e+00 4.088523056273725420e-02
3.270308058111312643e+00 3.611223474354647439e-02
2.899085724497905137e+00 3.187433282637963661e-02
2.567116373774784854e+00 2.810295729184917810e-02
2.270946493116600795e+00 2.475185742961927282e-02
2.029917700667204450e+00 2.205963445094765926e-02
1.732710048284967108e+00 1.874857850798795911e-02
1.546281556924156586e+00 1.670944639455859693e-02
1.287328343376330730e+00 1.382535228573163535e-02
1.095272807238999002e+00 1.172079575372284542e-02
9.311213053325587685e-01 9.975444007966996832e-03
6.557883386331799791e-01 7.011783136770328301e-03
5.306031492725532539e-01 5.629182729164997415e-03
1.168048561084935955e+01 1.430432116950540733e-01
1.065694013695086895e+01 1.288707596234153485e-01
9.704914328838350812e+00 1.159782981556690684e-01
8.821923385151690056e+00 1.042695113090121722e-01
8.005461685221458623e+00 9.369066962722491509e-02
7.252762808094868952e+00 8.409626483788483486e-02
6.560481398029219591e+00 7.542345664725774723e-02
5.925668957481811994e+00 6.761141251685998110e-02
5.344772569461152756e+00 6.052447455166058699e-02
4.814518939283312093e+00 5.416079950617665173e-02
4.331533878554823858e+00 4.845308303537388533e-02
3.850935888113653949e+00 4.282116410813154722e-02
3.382284858613821221e+00 3.736480710994243698e-02
2.999223461180795969e+00 3.298891298934607252e-02
2.656587174315297339e+00 2.908656215288733110e-02
2.350742618198663259e+00 2.564045910658415903e-02
2.101583719702946329e+00 2.286585896620264152e-02
1.877585017865980976e+00 2.035675753317704381e-02
1.601621401430334712e+00 1.732583700967257195e-02
1.428738881642090730e+00 1.540060172417043877e-02
1.188721700361533795e+00 1.276138826810664824e-02
9.650995618907902696e-01 1.032622555888509062e-02
7.555010159085103760e-01 8.063397205393053185e-03
5.905101861585647649e-01 6.304631381329893654e-03
1.201532368653050575e+01 1.477112086960462034e-01
1.096865852535948349e+01 1.330943987907148574e-01
9.994097104713041801e+00 1.198225135495017968e-01
9.089510416433707718e+00 1.077671758046479661e-01
8.252503684022341801e+00 9.684963073344357576e-02
7.480031906195481639e+00 8.695354113047239208e-02
6.769156682163865568e+00 7.800932290570751493e-02
6.116612525892035634e+00 6.991510912796021493e-02
5.519267306317568789e+00 6.263613024651530636e-02
4.973604114653411123e+00 5.606396324026098610e-02
4.476278877186788741e+00 5.015558021974572678e-02
3.981032442435617824e+00 4.433024633580440882e-02
3.535938377121408127e+00 3.914102988250295345e-02
3.102637872296022170e+00 3.413327970575532472e-02
2.748935684592117124e+00 3.010706475725305822e-02
2.433122184994990000e+00 2.658038233921908300e-02
2.175722642831327214e+00 2.368484182797457940e-02
1.944205646014752320e+00 2.107787031693778360e-02
1.658918498404461372e+00 1.792540126353973570e-02
1.480078953837521638e+00 1.596888858762698232e-02
1.231697746954254269e+00 1.320008939550073104e-02
1.047703644665181733e+00 1.125552191685839400e-02
8.303421867861173755e-01 8.867942184357876373e-03
6.269098592926890534e-01 6.636345532936198735e-03
3.566092744809783444e-01 3.783863101829690236e-03
1.128766849810009987e+01 1.374493346299936469e-01
1.029038499069331891e+01 1.237672815959375422e-01
9.364027961702484859e+00 1.113509049991454752e-01
8.505873191815501499e+00 1.000636219156389450e-01
7.713427143294840249e+00 8.987687973838909272e-02
6.983496855795234382e+00 8.061957916247849965e-02
6.313104388564472202e+00 7.229466109238817662e-02
5.698791083218444520e+00 6.477889570812642162e-02
5.137320181575649514e+00 5.797221008175990759e-02
4.625308298588445943e+00 5.186991119917677695e-02
4.115125441830087993e+00 4.588363986104518344e-02
3.656290002722319077e+00 4.054213465058297688e-02
3.244540567793082531e+00 3.576207858588837524e-02
2.875866975193753561e+00 3.155400882932532514e-02
2.546327887162454839e+00 2.781419331326946340e-02
2.252326251942521562e+00 2.452013462860710286e-02
2.013064389678984600e+00 2.185347371127510652e-02
1.718164477550907066e+00 1.857617992596211076e-02
1.533186269223659970e+00 1.655209671945956015e-02
1.276272451693510446e+00 1.368768144396053342e-02
1.085866045714617645e+00 1.159293917096028068e-02
8.708121531103014679e-01 9.289515352822495103e-03
6.500015935539436018e-01 6.874979806897243279e-03
5.259053416289438676e-01 5.596229075555271548e-03
1.161404091229693769e+01 1.419393702369216026e-01
1.059383875690111587e+01 1.278568284850300218e-01
9.645227124265280949e+00 1.150391623416155418e-01
8.765778167951468802e+00 1.034300015830204172e-01
7.952953900571957391e+00 9.288273558211325442e-02
7.203750545276850659e+00 8.337105948800635491e-02
6.515013091607259277e+00 7.476175455028172268e-02
5.883505621623664084e+00 6.700412885161878551e-02
5.305996537574836580e+00 5.998120011973386012e-02
4.778849345854713881e+00 5.366240406685431757e-02
4.298877843840896773e+00 4.799699249946368790e-02
3.821347191880209770e+00 4.242898915332122406e-02
3.355800231429037606e+00 3.701484766456781400e-02
2.975293654908291785e+00 3.266705462575471980e-02
2.635088867801222978e+00 2.882636586006040100e-02
2.331487611222772482e+00 2.540219395230599447e-02
2.084191245156442385e+00 2.261794032651990444e-02
1.861894347873567446e+00 2.016468244374051283e-02
1.588125379619562239e+00 1.713445563966432481e-02
1.322317000251954644e+00 1.422191655003742818e-02
1.178482028440389850e+00 1.262982458091880394e-02
9.566878671994347716e-01 1.021466771806800802e-02
7.488254980032071906e-01 7.994415745636267515e-03
5.852629794437190780e-01 6.204475736117389360e-03
1.194788864347983903e+01 1.465774274515049824e-01
1.090444299297013231e+01 1.320540308699552356e-01
9.933379770378193641e+00 1.188373183001039668e-01
9.032316185140729203e+00 1.068858263378543172e-01
8.198730451023106269e+00 9.600245963525248782e-02
7.429899011651978746e+00 8.619685580488666010e-02
6.722560570256528756e+00 7.730361750093740769e-02
6.073475615610635536e+00 6.927042095213625794e-02
5.479424943424080929e+00 6.207038258163346395e-02
4.936905118670279258e+00 5.552281673604572698e-02
4.442628064105051067e+00 4.965456924366011549e-02
3.950533901580541407e+00 4.390095141628277964e-02
3.470542210709719910e+00 3.833497264038594060e-02
3.077948652725753576e+00 3.382536080990432292e-02
2.726865937368370574e+00 2.980414497868228915e-02
2.413228244731518757e+00 2.629859935566144363e-02
2.157825788858311888e+00 2.343132780592442968e-02
1.927981906084332397e+00 2.087930563483056737e-02
1.644923998831257839e+00 1.773285428296228136e-02
1.467526379601986841e+00 1.581063565634047499e-02
1.221113751308846140e+00 1.306752312042390451e-02
9.915753172442788310e-01 1.058974187039037410e-02
7.763294933066734460e-01 8.250052818310890310e-03
6.213224164251548443e-01 6.549394003646002820e-03
2.402079356916967390e-01 2.533170740014033077e-03
1.122239269305016052e+01 1.363717018091686328e-01
1.022844799780959235e+01 1.227782556859233348e-01
9.305567653982077303e+00 1.104238365932075916e-01
8.451034785575311403e+00 9.922634661908485976e-02
7.662154203182113044e+00 8.910378308891463150e-02
6.935812285320336557e+00 7.994645804647197707e-02
6.268855303188024308e+00 7.165091718945953980e-02
5.657987825994202247e+00 6.420623638043029824e-02
5.099707804788450538e+00 5.744481722236234600e-02
4.590671599061662889e+00 5.138452665607755321e-02
4.083750039435686929e+00 4.543092519381840277e-02
3.627855676300149046e+00 4.014437572277183841e-02
3.183976654490589198e+00 3.499573947202155866e-02
2.852842230131905854e+00 3.123766407991587779e-02
2.525638995702531808e+00 2.754036012807119932e-02
2.233799540597910749e+00 2.425194142060347127e-02
1.996310201825642450e+00 2.163958238766001616e-02
1.703697483296111592e+00 1.839603391512784070e-02
1.520152187813028632e+00 1.636150751183892971e-02
1.265310584525770388e+00 1.354930834809510605e-02
1.076426317933122379e+00 1.146887971024629187e-02
8.631943924327641904e-01 9.183154035934660425e-03
6.442198485060746105e-01 6.787366379780916323e-03
5.212064077856133348e-01 5.499971006029429760e-03
1.154764282559571420e+01 1.408443369619763463e-01
1.053077529324812289e+01 1.268435358736723917e-01
9.585682659604746192e+00 1.140958603059381016e-01
8.709816697348184533e+00 1.025775592268450692e-01
7.900588395541081610e+00 9.209413456532500319e-02
7.154878858225534266e+00 8.265841584129531017e-02
6.469715894175470439e+00 7.410448920380563465e-02
5.841614253556815406e+00 6.639815175648104695e-02
5.267256142142789699e+00 5.944403817240459520e-02
4.743270432159117256e+00 5.316767701793863321e-02
4.221069898299320222e+00 4.701361214252064435e-02
3.751186755774816639e+00 4.156269535245975949e-02
3.329376650889071865e+00 3.666818487785505204e-02
2.951527883855984413e+00 3.236386091349206795e-02
2.613803473483722772e+00 2.853223291446076171e-02
2.312426033035550610e+00 2.514428505985450216e-02
2.066931874608290087e+00 2.239610893886197565e-02
1.764449926729175999e+00 1.904200374595022352e-02
1.574661295280821438e+00 1.693587103199703514e-02
1.310958274605872997e+00 1.405858664799549025e-02
1.115490820680284934e+00 1.189474711041632257e-02
9.483475197615984786e-01 1.011943934466865563e-02
7.422316052955331145e-01 7.887672290674113337e-03
5.404801838125302682e-01 5.669011765894407633e-03
1.188040043984403482e+01 1.454610061114609554e-01
1.084027688441034165e+01 1.310126404181493343e-01
9.872698452536795344e+00 1.178902721645376656e-01
8.975130538616797438e+00 1.060107721270984321e-01
8.145251851926161635e+00 9.520578389990827506e-02
7.379998053725541851e+00 8.546650439160717594e-02
6.676085582926265083e+00 7.664169182627714183e-02
6.030485265521991600e+00 6.866253372561244295e-02
5.439683157958259407e+00 6.152062465727955315e-02
4.900381434932429947e+00 5.503084009608585903e-02
4.409147094399624045e+00 4.920106096459088418e-02
3.920202193353392595e+00 4.349077537816962991e-02
3.443277118954521487e+00 3.799345686726540716e-02
3.053492944104010842e+00 3.351277725379916972e-02
2.704876635751917391e+00 2.951972374409712538e-02
2.393527698732437869e+00 2.603889904434398064e-02
2.140022407959572437e+00 2.319167772242845815e-02
1.911852330530756650e+00 2.068901827077653660e-02
1.631007512192603315e+00 1.754163959336500420e-02
1.455026293233207646e+00 1.563492415443292968e-02
1.210627220759897149e+00 1.294867047291859211e-02
9.829099960606269004e-01 1.048960806486892716e-02
7.694842791345785082e-01 8.165404465543039253e-03
6.157971061334124308e-01 6.479719878637281959e-03
1.222074471731306389e+01 1.502087486080176393e-01
1.115703268238460488e+01 1.353383536489532468e-01
1.016664679513385217e+01 1.218247509424152802e-01
9.247275149295022700e+00 1.095456149526677914e-01
8.396321982581644860e+00 9.843459545809955802e-02
7.611023516337428241e+00 8.837249514448623777e-02
6.888270923459514528e+00 7.927741231048349158e-02
6.224753831730293285e+00 7.105185425817256428e-02
5.617229278516779445e+00 6.364212743655468796e-02
5.062266624099332368e+00 5.697181543606456844e-02
4.556315455857394170e+00 5.095327927401423207e-02
4.052563661507053716e+00 4.503370074079322133e-02
3.599682564893286862e+00 3.976724587993787224e-02
3.158757944944751817e+00 3.468600117878185840e-02
2.798809590434692129e+00 3.058315389151505109e-02
2.477376387069722519e+00 2.697059742177528724e-02
2.215465877158714125e+00 2.401799305479402832e-02
1.979704181961811527e+00 2.142044716777666974e-02
1.689387769825365204e+00 1.821928726683890581e-02
1.507253105165537566e+00 1.620038239952949904e-02
1.254424845879079875e+00 1.344387875302992426e-02
1.067096453594953864e+00 1.138795835189871861e-02
8.456988786877478459e-01 9.010954431076072246e-03
6.385140512998583873e-01 6.729882173475334323e-03
5.165531065754697115e-01 5.417862652454111423e-03
1.148129889387335290e+01 1.397779920029021405e-01
1.046773044180367229e+01 1.258622364901825774e-01
9.526198059422444686e+00 1.131932830167035331e-01
8.653971560083197900e+00 1.017546151901724261e-01
7.848268550055531811e+00 9.134089819811530564e-02
7.106159017843462600e+00 8.198163716945436330e-02
6.424497249611340166e+00 7.348159164781979669e-02
5.799794910814543236e+00 6.582976247408454940e-02
5.228736811758745162e+00 5.893993105253374221e-02
4.707960925084242909e+00 5.270784916516140645e-02
4.188968113089722500e+00 4.659660827718006132e-02
3.722101735305023862e+00 4.118548775136336021e-02
3.303168714169520293e+00 3.635946027961237115e-02
2.927961156903570394e+00 3.207543321532634051e-02
2.592613328449191012e+00 2.823852855656886970e-02
2.293357484740523144e+00 2.491075097352951975e-02
2.049866027403831392e+00 2.218141267802669486e-02
1.749614185186127546e+00 1.885520599491402258e-02
1.561325241026027655e+00 1.676904045687823905e-02
1.299728352381041452e+00 1.395213739321778980e-02
1.105867338249017173e+00 1.180543875587911767e-02
9.400696382561813946e-01 1.002874430841162005e-02
6.620445570115278677e-01 7.019398329474227025e-03
5.356722023512566766e-01 5.625702496839912747e-03
1.181296478244849624e+01 1.443636046784464444e-01
1.077607048973981030e+01 1.300013914736001808e-01
9.812065686483185445e+00 1.169633230882605179e-01
8.918187024083854553e+00 1.051560805678714294e-01
8.091820027770165069e+00 9.442848600100781087e-02
7.330143705728180414e+00 8.475467571370581821e-02
6.629793215565110920e+00 7.599969136480076715e-02
5.987683849445519790e+00 6.807651971978492811e-02
5.400234892727687530e+00 6.098462804278922261e-02
4.864035619201138694e+00 5.455818157854646494e-02
4.375749559574900971e+00 4.876909714915388799e-02
3.889959885257674443e+00 4.309791499194369491e-02
3.416319341013250632e+00 3.764933420896054289e-02
3.029200105612734895e+00 3.322224802051988723e-02
2.682979968690188510e+00 2.925544888943113625e-02
2.373941822001174096e+00 2.582725264901922918e-02
2.122273892612811519e+00 2.300995637792025567e-02
1.895955074817123220e+00 2.048494112564509459e-02
1.617249475567581918e+00 1.737482407576899576e-02
1.442588087858885926e+00 1.547766704595354703e-02
1.200213612908848537e+00 1.285612571378856768e-02
9.743585345473225745e-01 1.041609582548992836e-02
7.626928032819910719e-01 8.103688902803206709e-03
5.961382929237500905e-01 6.304493019056334191e-03
1.215218027389741451e+01 1.490871070907138773e-01
1.109179973171388411e+01 1.343033333536492180e-01
1.010492352797431614e+01 1.208699177145077658e-01
9.189043715944535506e+00 1.086858903810888760e-01
8.341693575663136073e+00 9.763699470785838774e-02
7.560001817553313685e+00 8.764441422325523756e-02
6.840822373985057325e+00 7.860784294883164935e-02
6.180792312880468486e+00 7.046543005918715075e-02
5.576678171338026679e+00 6.310358688998851662e-02
5.024894515893918445e+00 5.646464524068613156e-02
4.522086993427071988e+00 5.050012318948456091e-02
4.021444754286699563e+00 4.458942788811223745e-02
3.571576204079705885e+00 3.940150110644589226e-02
3.133672933132246374e+00 3.438371626355883615e-02
2.776314491886797242e+00 3.031311093098736781e-02
2.457154899715673579e+00 2.672769169270590439e-02
2.197125458182169755e+00 2.379346201880588874e-02
1.963251547495934668e+00 2.120981368196640099e-02
1.675105809256680844e+00 1.804858120596120746e-02
1.494430950759251031e+00 1.607639750640253370e-02
1.243572535394607437e+00 1.332971852971826313e-02
1.057792699063029529e+00 1.130452958802164593e-02
8.382774549060566516e-01 8.929983577880089979e-03
6.328187024061152632e-01 6.682398015571808583e-03
3.600086212997214430e-01 3.786307613525607529e-03
1.141490769384277471e+01 1.387219946060410658e-01
1.040483126817601089e+01 1.248636961850943666e-01
9.466801341259987623e+00 1.122913004538510506e-01
8.598174576921262968e+00 1.009271730829226638e-01
7.796196566775928538e+00 9.058804783493989987e-02
7.057597334352601059e+00 8.130223351549914490e-02
6.379503250922368807e+00 7.286136734829928852e-02
5.758187927870793033e+00 6.526251859801003585e-02
5.190395373540517276e+00 5.844017358949394475e-02
4.672739989622782808e+00 5.224587797098100006e-02
4.156959129148178889e+00 4.618040016699916789e-02
3.693184132350571414e+00 4.080510989465659100e-02
3.277024724552267898e+00 3.603899254773024891e-02
2.904496754681030080e+00 3.177873450459280102e-02
2.571557511734212209e+00 2.798273112944685281e-02
2.274491765397721910e+00 2.467649035500214111e-02
2.032793312637067196e+00 2.196735572090094402e-02
1.734908686048933557e+00 1.867282815160271545e-02
1.548115462975329759e+00 1.660723717092183957e-02
1.288567282194794217e+00 1.380282038906580598e-02
1.096321739711306753e+00 1.171374155979434256e-02
8.791510676978109284e-01 9.382030978193175302e-03
6.561909919895501098e-01 6.938729277307004867e-03
5.308434404104939164e-01 5.605936650702055338e-03
1.174547629862276032e+01 1.432656582763675857e-01
1.071207197650499054e+01 1.289933100838051017e-01
9.751538629266514491e+00 1.160398696513967737e-01
8.861225540156141278e+00 1.042927185127739409e-01
8.038576648091259713e+00 9.366117908195048525e-02
7.280438399843398578e+00 8.404066746866349635e-02
6.583665859720272628e+00 7.535854030014557670e-02
5.944994133033683070e+00 6.750714456437785504e-02
5.360934004744182246e+00 6.044991498844080186e-02
4.827901234977462153e+00 5.408902983979067824e-02
4.342659406681917744e+00 4.834088494159235333e-02
3.860005397837152685e+00 4.270660511323601943e-02
3.389448192363279322e+00 3.729690303292226838e-02
3.005020954389205023e+00 3.292633827839065025e-02
2.661231359612655112e+00 2.900920705283110620e-02
2.354473135220988667e+00 2.557685451026984677e-02
2.104675225602231414e+00 2.278978014927995552e-02
1.880086980662971641e+00 2.028406670137044079e-02
1.603534784414415881e+00 1.720980994395270025e-02
1.335100794646455480e+00 1.432117586091410759e-02
1.189838174310458019e+00 1.271690541644304208e-02
9.658998358151144048e-01 1.029748425716524307e-02
7.559756999557534218e-01 8.047983704315040190e-03
5.908217856251123390e-01 6.287754882276023506e-03
1.208358344227257142e+01 1.479580774419945732e-01
1.102652352781246847e+01 1.332515641414269425e-01
1.004322500768349435e+01 1.199151177712524385e-01
9.130937159668581771e+00 1.077857097020240157e-01
8.287243754381936611e+00 9.682668608045195968e-02
7.509247412608227812e+00 8.688592995360479299e-02
6.793588596491965781e+00 7.795154321382104234e-02
6.137057459180657482e+00 6.981642448302849413e-02
5.536318159959831675e+00 6.251566947342859781e-02
4.987734816256916837e+00 5.597607028195179107e-02
4.487996113949833443e+00 5.004450265968627548e-02
3.990592582768721197e+00 4.420850875175421496e-02
3.505405475683101013e+00 3.860038440376058200e-02
3.108731648809429871e+00 3.407517683505598138e-02
2.753864129234567582e+00 3.004112812744852076e-02
2.437091997538836985e+00 2.648089052850974637e-02
2.178979476967361606e+00 2.357201566466048809e-02
1.946867167371490570e+00 2.101909307667070709e-02
1.660952444002062212e+00 1.783281307292466228e-02
1.481767966979711026e+00 1.587171155550837903e-02
1.232889362317366677e+00 1.318534827160675049e-02
1.001081304534523042e+00 1.066428212944368036e-02
7.837390295561182940e-01 8.346367810881475183e-03
6.271838011098013199e-01 6.631936572788665191e-03
2.424403967015024697e-01 2.573286534545925468e-03
1.134858020244100629e+01 1.376559521853927825e-01
1.034198367436820831e+01 1.238815230869399625e-01
9.407546814805867186e+00 1.113988769224735081e-01
8.542526849102104691e+00 1.000943217223807663e-01
7.744179495040584449e+00 8.983554535538298969e-02
7.009257296650448943e+00 8.058792560622808632e-02
6.334655612394768376e+00 7.224097714365970702e-02
5.716810573723953404e+00 6.469318379937556707e-02
5.152229278262041134e+00 5.792861126188291604e-02
4.637655341274929732e+00 5.178596813527628490e-02
4.125180526750284571e+00 4.579612751907258250e-02
3.664429724189633752e+00 4.045816381208467566e-02
3.215746206157445108e+00 3.529990299847014790e-02
2.881238261205012918e+00 3.149751837642092434e-02
2.550640523160269346e+00 2.776075092880602585e-02
2.255756761058112847e+00 2.442341924924151461e-02
2.015888713947020516e+00 2.175393004861777418e-02
1.720254863279568447e+00 1.848546771003898442e-02
1.534933545720851722e+00 1.644417460293840991e-02
1.277532872547816778e+00 1.365283355307331421e-02
1.086804137100770840e+00 1.161605600286940571e-02
8.714659958719591648e-01 9.278244948096484729e-03
6.503084927176996377e-01 6.888605514169630385e-03
5.261440648430242284e-01 5.589199493113178319e-03
1.167795695927794064e+01 1.421747634756323764e-01
1.064804821224171860e+01 1.279814225457288901e-01
9.691010792136346197e+00 1.151256065508362431e-01
8.804444275888769766e+00 1.034429044934499498e-01
7.985458683399866864e+00 9.288551400091701882e-02
7.230954984242522698e+00 8.332816086788048804e-02
6.537755422492153023e+00 7.472043135074535325e-02
5.902553516538382894e+00 6.692274239406764691e-02
5.321721573352125034e+00 5.991193887530332773e-02
4.791902378983516897e+00 5.361266476692150285e-02
4.263984699741460105e+00 4.736964084713516515e-02
3.789032763683948701e+00 4.184030863159331898e-02
3.362785279923789616e+00 3.694566151244182278e-02
2.980971508218769106e+00 3.261178325322883209e-02
2.639680173679587405e+00 2.874239866358344747e-02
2.335200147428693196e+00 2.532163044444694228e-02
2.087170227762475072e+00 2.253523362925515666e-02
1.781647953365644188e+00 1.915040556354390480e-02
1.589917441359788075e+00 1.704146832267994238e-02
1.323635834929975497e+00 1.414245097657260315e-02
1.126195098217458668e+00 1.202475070608623013e-02
9.574180695430034582e-01 1.019271866920139040e-02
7.493212538374481868e-01 7.958990984020503090e-03
5.456188446611766052e-01 5.753831268899375039e-03
1.201502117428163352e+01 1.468319837516568749e-01
1.096145953684609076e+01 1.322187566537567083e-01
9.981578147834275327e+00 1.189621186607389830e-01
9.072975864099889876e+00 1.069097196572825342e-01
8.232993567271686075e+00 9.603103088271802701e-02
7.458605155435018119e+00 8.615722102200107368e-02
6.746507622922464087e+00 7.728163106141491823e-02
6.093489057598755920e+00 6.921490161455479129e-02
5.496100721632016572e+00 6.196150409856127778e-02
4.950792066828505256e+00 5.546723028324259536e-02
4.454120689794653920e+00 4.960105234206947655e-02
3.959839994546308972e+00 4.380761226732499125e-02
3.477872780663367358e+00 3.824032609821080564e-02
3.083987237703954776e+00 3.374796373799665572e-02
2.731679135009557058e+00 2.977044069277564112e-02
2.417127617827231401e+00 2.623533020075635019e-02
2.160969445682783263e+00 2.334851553491149034e-02
1.930610708014953936e+00 2.081118323688971664e-02
1.646853068307887247e+00 1.766139771914809406e-02
1.469046326770685473e+00 1.571102110661614162e-02
1.222287738492151998e+00 1.303902841236044031e-02
9.923408006829056438e-01 1.054068742204919071e-02
7.768255415787624907e-01 8.255864194430291222e-03
6.216202448029536365e-01 6.581042558610503829e-03
1.235977302201153982e+01 1.516388256645758714e-01
1.128222879000855983e+01 1.365838782373583471e-01
1.027922081129339738e+01 1.229111025974048699e-01
9.348361551697390581e+00 1.105128550485966754e-01
8.487033855571715080e+00 9.927142729093429985e-02
7.692310796600096090e+00 8.911463904055295926e-02
6.961071252585238511e+00 7.991255341699972370e-02
6.289958175930229878e+00 7.162525942668604428e-02
5.675532294594601623e+00 6.415077420137374475e-02
5.114365324002631219e+00 5.739730241269197508e-02
4.602883914182024583e+00 5.133541330628151739e-02
4.093593233728408443e+00 4.536185579379779786e-02
3.635899678016975223e+00 4.003968398701386600e-02
3.190291021689638740e+00 3.495905433266949247e-02
2.826630697755341259e+00 3.085066719715092234e-02
2.501851688523852424e+00 2.718684213392586271e-02
2.237216156260518396e+00 2.419246569542981770e-02
1.999112548258369815e+00 2.153735214763851866e-02
1.705791676727161699e+00 1.834891757371853033e-02
1.521879837215766029e+00 1.631057150054453925e-02
1.266524857918286617e+00 1.350579899424677287e-02
1.077342358912843912e+00 1.149051981556985062e-02
8.537637063478025201e-01 9.066404276878841165e-03
6.445882305390001621e-01 6.837563942792735001e-03
5.214359140970706852e-01 5.495077422787678252e-03
1.161059380631192361e+01 1.410760268210722868e-01
1.058416635912144699e+01 1.269738462726026085e-01
9.630715310212261571e+00 1.141971516982282081e-01
8.747754523234783974e+00 1.025917594800774130e-01
7.932393369404504568e+00 9.211406296345030220e-02
7.181567805829212503e+00 8.261572922283842713e-02
6.491992652180844203e+00 7.407165732432070826e-02
5.860159100680502497e+00 6.633746296561436606e-02
5.282722130572987673e+00 5.937430869605724720e-02
4.756147129148856401e+00 5.313799758103983362e-02
4.231477929074294764e+00 4.693999650449570682e-02
3.759625494938359402e+00 4.145217086078074875e-02
3.336261702303016552e+00 3.661986805597869377e-02
2.957085938214230492e+00 3.229534836903588668e-02
2.618251084740412793e+00 2.846017367675645476e-02
2.315921058797143051e+00 2.508284334978399394e-02
2.069892117552394772e+00 2.231498002119297955e-02
1.766656068666277557e+00 1.895907336615533512e-02
1.576449661767928223e+00 1.687101445286218540e-02
1.312297285727655805e+00 1.399106967381349119e-02
1.116487926179654089e+00 1.188414228660642467e-02
9.490691595700820882e-01 1.010804514746692709e-02
6.683355775909727292e-01 7.062861808921575696e-03
5.407369044368466326e-01 5.708981034263055192e-03
1.194654679048406543e+01 1.456971731745840548e-01
1.089636813514601954e+01 1.311824540314895648e-01
9.920046928315068513e+00 1.180043129364008458e-01
9.015174868658821339e+00 1.060342428709657725e-01
8.178793371440592708e+00 9.523393458774732923e-02
7.408089484809750047e+00 8.542592829949545441e-02
6.699659552250217587e+00 7.660764836414796219e-02
6.050169097745035529e+00 6.861199623761557453e-02
5.456082281133305401e+00 6.141119598790976963e-02
4.913933099302962404e+00 5.495764671830930675e-02
4.420315675425161572e+00 4.915659844364700382e-02
3.929296135538982160e+00 4.340365792452584998e-02
3.450550208502627836e+00 3.787945311180853508e-02
3.059362582824528776e+00 3.341980131546427174e-02
2.709550695087951766e+00 2.949689034103369564e-02
2.397306901158262615e+00 2.599600273183200888e-02
2.143091137330841445e+00 2.313996185633297731e-02
1.914402444344254217e+00 2.062538412197294224e-02
1.632944407446220270e+00 1.748985670382053811e-02
1.456530510315423133e+00 1.555120470537883944e-02
1.211735525854617856e+00 1.292889259438164372e-02
9.836739994827682354e-01 1.042190162634621699e-02
7.699749289374666628e-01 8.148612295373095296e-03
6.017992764552827500e-01 6.378094622142748728e-03
1.229015618640966956e+01 1.504898201511676303e-01
1.121597093009468082e+01 1.355201601361880615e-01
1.021658408485455105e+01 1.219315900295714489e-01
9.289305066058131999e+00 1.095980335533700001e-01
8.431696783732153477e+00 9.844538404166143508e-02
7.640655569118692370e+00 8.834224900400594604e-02
6.913073420207567210e+00 7.922802024097229390e-02
6.245412430576599228e+00 7.099051729059917271e-02
5.634475547907038084e+00 6.356843179876316141e-02
5.076547394289409709e+00 5.688938970648934473e-02
4.568201750365051161e+00 5.087572678678670135e-02
4.062120975283900037e+00 4.490777572484953156e-02
3.607449656483305844e+00 3.966615997994470122e-02
3.164901236942823548e+00 3.461664960428175591e-02
2.803810674711170403e+00 3.054005400380193497e-02
2.481315417706129622e+00 2.692389747183843857e-02
2.218724747752329751e+00 2.396227810329584068e-02
1.982371437740831466e+00 2.132293383615903315e-02
1.691375976763016098e+00 1.816751799488079341e-02
1.508883323930622078e+00 1.613956274294627014e-02
1.255543992120213392e+00 1.335522139576131306e-02
1.067943517070186754e+00 1.135182584723284580e-02
8.462697058844113052e-01 8.990749484675077119e-03
6.388303102031368530e-01 6.759237873113345049e-03
3.634280981414163558e-01 3.826393043582858658e-03
1.154324409166401111e+01 1.399787440727963683e-01
1.052027442787260902e+01 1.259738718290677462e-01
9.570404048276387243e+00 1.132788812623240909e-01
8.691190276261204772e+00 1.017487685542710768e-01
7.879583202408165121e+00 9.134873423814941773e-02
7.132330311627097963e+00 8.191409061317836415e-02
6.446381831522758787e+00 7.342528410353360568e-02
5.818024751613560142e+00 6.576270238713692595e-02
5.243869842638580359e+00 5.884808277794186665e-02
4.720500338360579029e+00 5.265061494051430369e-02
4.199123701644714046e+00 4.652024559721039398e-02
3.730389188834033920e+00 4.110773781345635619e-02
3.309804213687819185e+00 3.627878624241948069e-02
2.933266940977317105e+00 3.197277704580114149e-02
2.596952915675675655e+00 2.820544853514434652e-02
2.296837211835320858e+00 2.484876152378641748e-02
2.052650613856382478e+00 2.210307375971020533e-02
1.751756855605499874e+00 1.877816472466007844e-02
1.563110878891730060e+00 1.671220677419038569e-02
1.300986334794531407e+00 1.384693697868470685e-02
1.106807075948367691e+00 1.175144743016431903e-02
8.875237064798116027e-01 9.380949529699087949e-03
6.624207216438448009e-01 7.002582437298097290e-03
5.358668247663775919e-01 5.670097735438675915e-03
1.187805583005761534e+01 1.445866499389281412e-01
1.083134054108082900e+01 1.301639888699294700e-01
9.858614505313379794e+00 1.170662783262951395e-01
8.957425064873987708e+00 1.051833171849645143e-01
8.124851521383378739e+00 9.444161416638387208e-02
7.357750480611220389e+00 8.471082630576433348e-02
6.652894849044685088e+00 7.595066764299221451e-02
6.006899493348448082e+00 6.805442286980604993e-02
5.416244323990007992e+00 6.089248677858379727e-02
4.877348396049198342e+00 5.447766243322015034e-02
4.386791580408817559e+00 4.872724937138150220e-02
3.898859053995967550e+00 4.301949060648749962e-02
3.423317439638297266e+00 3.753267628342388251e-02
3.034919773534883181e+00 3.310787932030970909e-02
2.687594313264451085e+00 2.922869172735901439e-02
2.377581208720689343e+00 2.573626176710220106e-02
2.125290614931854449e+00 2.294125245819860631e-02
1.898387589937943654e+00 2.044187486488535307e-02
1.619082514800827211e+00 1.733580052116173720e-02
1.347973339288276451e+00 1.440002085054079006e-02
1.201287021298917068e+00 1.281080387385177821e-02
9.751348042901378799e-01 1.031662027908909415e-02
7.631866244389537979e-01 8.071082571300455116e-03
5.964263656048409690e-01 6.302886936972560902e-03
1.222060430760011762e+01 1.493537854106573859e-01
1.114978554070837902e+01 1.344741394067013873e-01
1.015390316335001408e+01 1.209564620270560387e-01
9.230410529184162272e+00 1.087244642572115921e-01
8.376476714575170845e+00 9.763731478884982162e-02
7.589177715693226745e+00 8.761594706128283949e-02
6.865206636793705464e+00 7.853773437903630028e-02
6.201130784509268246e+00 7.040056119964586967e-02
5.593565331004390906e+00 6.299270094952048871e-02
5.038923462112658846e+00 5.635339083860946285e-02
4.533690494859542675e+00 5.040684672834056662e-02
4.030919747359887673e+00 4.456038878187561225e-02
3.540516910791543292e+00 3.887246820432345429e-02
3.139677981872332602e+00 3.428882231948291587e-02
2.781174412421388631e+00 3.025221076334005596e-02
2.461085845518409698e+00 2.666706800211763456e-02
2.200318927989657336e+00 2.375835440308814855e-02
1.965837396236412626e+00 2.117073534642973515e-02
1.677016274098791948e+00 1.797869342859529165e-02
1.496072875152020032e+00 1.597712485622677925e-02
1.244781581932553394e+00 1.323162424105776142e-02
1.010664907554238878e+00 1.069958659240052498e-02
7.911787670575691767e-01 8.349545290925141500e-03
6.331349760656521664e-01 6.686703457869667099e-03
2.446791429067704804e-01 2.550162847755345439e-03
1.147585753853145896e+01 1.389061778845932793e-01
1.045645893578356933e+01 1.249916212002563087e-01
9.510253954408106836e+00 1.123690171765595186e-01
8.634723038402441375e+00 1.009219589370629888e-01
7.826831924710281108e+00 9.060340684946276146e-02
7.083317232434738209e+00 8.122953812709507448e-02
6.400925510552604614e+00 7.279886803070532986e-02
5.776027890273890186e+00 6.520262505310789325e-02
5.205256261571810761e+00 5.833548303566547105e-02
4.685026537537263280e+00 5.218229718270132184e-02
4.166930453639798415e+00 4.611368031439515985e-02
3.701245846296730146e+00 4.072431891788981517e-02
3.247863863843435173e+00 3.551232731677993193e-02
2.909778323217888651e+00 3.168041014559085100e-02
2.575783805382863445e+00 2.792832541749454625e-02
2.277849212031851422e+00 2.463575164158183020e-02
2.035590488689378308e+00 2.190992080123648628e-02
1.736941123481560156e+00 1.861479969936203835e-02
1.549800407708208372e+00 1.656863137992013388e-02
1.289806597907970254e+00 1.371924456868483556e-02
1.097153152505040641e+00 1.163875451539114064e-02
8.797645517467015397e-01 9.292090046614361054e-03
6.564684906286568644e-01 6.932506504284112470e-03
5.311282410067003079e-01 5.608866099217579143e-03
1.180955683530273781e+01 1.434964984537403232e-01
1.076635819393564120e+01 1.291512855865831477e-01
9.797227427051693027e+00 1.161258834178386518e-01
8.899793160104312761e+00 1.043373070403492420e-01
8.070967357971493783e+00 9.366065523716335384e-02
7.307551773993943733e+00 8.400644176487651049e-02
6.606336645762296733e+00 7.530766147803545640e-02
5.963881101952105190e+00 6.746476640729481833e-02
5.376588558766958847e+00 6.036577479732135182e-02
4.840874828456443346e+00 5.399352108155396068e-02
4.307189451231079325e+00 4.775177868998946307e-02
3.827174146851032521e+00 4.215827246933642747e-02
3.396397495227923446e+00 3.719962895204887571e-02
3.010585874473339363e+00 3.282859969480419332e-02
2.665758763306950829e+00 2.895905466811521042e-02
2.358097258485703840e+00 2.551019626142694147e-02
2.107585033797060969e+00 2.271565624225607705e-02
1.798977887121649299e+00 1.930038136302092075e-02
1.605347942959909791e+00 1.718852864584660342e-02
1.336390875555672375e+00 1.422724463671264442e-02
1.136979921978325869e+00 1.206427722966779172e-02
9.665758097825997153e-01 1.025484955091402785e-02
7.564558807344338165e-01 8.019545288660228852e-03
5.507417837408559169e-01 5.810550587405024191e-03
1.215092045961283773e+01 1.482277112724340873e-01
1.108364823760631879e+01 1.334243006901212891e-01
1.009135231123783250e+01 1.200003367923341280e-01
9.171574828829607284e+00 1.078517315642360114e-01
8.321448577688281389e+00 9.683592637477288212e-02
7.537789558375686205e+00 8.689303786172931920e-02
6.817495088082005772e+00 7.788728008451008267e-02
6.156971658584615703e+00 6.979256903356330366e-02
5.552889834951283632e+00 6.244997937203141530e-02
5.001513592540603348e+00 5.585783131579209748e-02
4.499398267179891775e+00 4.995167155719446028e-02
3.999791855615120184e+00 4.416938270909090414e-02
3.512706471941188457e+00 3.852862844084544575e-02
3.114622222782154282e+00 3.397984576125150785e-02
2.758571251910441724e+00 2.996657846066702255e-02
2.440896905340805390e+00 2.640995026208404692e-02
2.182063416169328640e+00 2.355494941979728585e-02
1.949397236829409241e+00 2.098335247692446198e-02
1.662828581945391848e+00 1.783096430635457835e-02
1.483267619286200656e+00 1.583753436489839655e-02
1.233978893725069526e+00 1.311013670729773220e-02
1.001811975522754805e+00 1.060065433497827704e-02
7.841977509754506359e-01 8.265738506526768350e-03
6.275017179694006852e-01 6.615832178885937623e-03
1.250022804977724888e+01 1.530949967287691671e-01
1.140854955474402033e+01 1.378453972153461660e-01
1.039276537703055325e+01 1.240085143170256143e-01
9.450239877223113538e+00 1.114733249058432463e-01
8.578418111797221357e+00 1.001239831914518263e-01
7.774238394697195353e+00 8.984264820034489063e-02
7.034470346272354568e+00 8.057056125202746721e-02
6.355690786580312945e+00 7.219435105256739871e-02
5.734278125118066782e+00 6.463936593492336513e-02
5.166835896732527189e+00 5.785543495581514650e-02
4.649734108528210896e+00 5.172257986392558848e-02
4.134964092744271902e+00 4.571635900510091777e-02
3.672332196019415740e+00 4.036950561143415328e-02
3.222037638693794115e+00 3.518916114549891505e-02
2.854618955684495418e+00 3.103028067364728068e-02
2.526438357260258893e+00 2.734740817584224021e-02
2.259086996530095703e+00 2.440091067192060384e-02
2.018561690783292395e+00 2.171293518594336405e-02
1.722268165030528486e+00 1.845542335852919796e-02
1.536544451408165424e+00 1.644442020589670372e-02
1.278685807436454658e+00 1.359436519895466065e-02
1.087615030623214851e+00 1.157720231290969466e-02
8.619082250679184209e-01 9.121237596091170269e-03
6.506855204877840526e-01 6.861448329107968334e-03
5.263518232634698535e-01 5.542229737287286857e-03
1.174108364423863193e+01 1.423965987849962755e-01
1.070147401458132030e+01 1.281434021352946817e-01
9.736028840278979857e+00 1.151945106048515854e-01
8.842280674973958199e+00 1.034897535719548484e-01
8.017208512335676218e+00 9.288308553174934312e-02
7.257471239056551227e+00 8.330041042442062893e-02
6.559955559116575685e+00 7.464567005309503955e-02
5.920992770359925217e+00 6.687144530001742915e-02
5.337061086656320619e+00 5.984144544677251487e-02
4.804642875499865795e+00 5.351297321568436460e-02
4.274263915515379431e+00 4.731292324323622955e-02
3.797418055637903134e+00 4.178495578157590679e-02
3.369546069060866955e+00 3.688246034103994514e-02
2.986389982410117216e+00 3.252997491716807382e-02
2.643987063273705918e+00 2.866352414208294536e-02
2.338611773942225192e+00 2.526069636046397726e-02
2.090074462750552087e+00 2.251551013469695744e-02
1.783781704455569495e+00 1.913016400895910588e-02
1.591652157604837470e+00 1.704008803620167198e-02
1.324891485068038222e+00 1.409797213259891997e-02
1.127132967385587659e+00 1.194587223502908795e-02
9.581075830636405222e-01 1.015188649163506311e-02
6.746504159126018862e-01 7.138604322260728302e-03
5.457914473144082068e-01 5.745349884664303040e-03
1.208141041662256576e+01 1.470947681854132827e-01
1.101760537658678807e+01 1.323843164493433422e-01
1.002890249238579656e+01 1.190457448315457162e-01
9.112898436608714903e+00 1.069813057953204749e-01
8.266471143912539787e+00 9.603611642520101799e-02
7.486644080394541767e+00 8.616810296527468993e-02
6.769959302347763774e+00 7.722315178488975418e-02
6.113068498455823452e+00 6.918220061042738844e-02
5.512297015376663722e+00 6.191110307971656873e-02
4.964226165999434670e+00 5.536200994530028618e-02
4.465220964201546572e+00 4.949636561275318203e-02
3.968866566033193433e+00 4.375622321000227632e-02
3.485065787049691277e+00 3.818453461429559964e-02
3.089719646636300610e+00 3.366808054976053871e-02
2.736295380276682288e+00 2.967919860942299162e-02
2.420826838223348876e+00 2.616870616930235330e-02
2.164020940794895598e+00 2.333665834728894384e-02
1.933074752414092323e+00 2.077938184913803374e-02
1.648711042634982249e+00 1.766140711002213426e-02
1.470577513186633656e+00 1.570073247712306178e-02
1.223336569074598978e+00 1.302038443923597688e-02
9.930713337571464017e-01 1.050416330114739734e-02
7.772885930214263883e-01 8.181476846404269615e-03
6.074842493785592712e-01 6.416313865659920360e-03
1.242944661300300169e+01 1.519383450561113957e-01
1.134127554576001806e+01 1.367780944743348659e-01
1.032913507766792094e+01 1.230360847231590921e-01
9.390388477959467295e+00 1.105756491459279067e-01
8.522303241211917069e+00 9.929961176908937148e-02
7.721869243101245672e+00 8.908856165535683491e-02
6.985880277460363885e+00 7.988335231138909975e-02
6.310556452607801958e+00 7.156940473503307920e-02
5.692684033322759518e+00 6.407464625461732621e-02
5.128527476829552789e+00 5.732570633531701432e-02
4.614633282374440704e+00 5.126851687201788854e-02
4.103077190843391620e+00 4.530431033079802133e-02
3.643517941486194012e+00 4.000117008591520112e-02
3.196346419009193252e+00 3.486383089531262802e-02
2.831492320115745365e+00 3.073743133642825240e-02
2.505735488307267111e+00 2.708412606541548556e-02
2.240439404190321948e+00 2.415541125407544634e-02
2.001655967302648609e+00 2.152027850306656095e-02
1.707739286331960704e+00 1.827710200069633181e-02
1.523462458883257042e+00 1.628742489273151892e-02
1.267585667598310151e+00 1.346586085665159131e-02
1.078145653797655479e+00 1.144025545560264402e-02
8.543060195883248609e-01 9.050471884297533673e-03
6.448720299760701824e-01 6.792198003623706529e-03
3.667837076531583196e-01 3.859825087118765648e-03
1.167270614794257177e+01 1.412957957811812326e-01
1.063662440606494108e+01 1.271225472479348417e-01
9.674902810444219625e+00 1.142636366974900952e-01
8.784930444221776824e+00 1.026416515771392951e-01
7.963585193661396389e+00 9.211141550868925942e-02
7.207647789413266892e+00 8.259936088967216594e-02
6.513731432615385231e+00 7.400099123613144980e-02
5.878297240580768523e+00 6.628182194164067287e-02
5.297748118317866073e+00 5.931880546920002134e-02
4.768607754078052707e+00 5.303123271351285056e-02
4.241574001094084778e+00 4.687680456295893749e-02
3.767794777182685628e+00 4.140010234630103064e-02
3.342816231086124468e+00 3.653418713722569183e-02
2.962337792047355034e+00 3.220383854457702782e-02
2.622516689896144726e+00 2.838564870320918823e-02
2.319322037628883226e+00 2.500736004924655753e-02
2.072664729338585587e+00 2.230989847348402097e-02
1.768722632827158137e+00 1.896091919536926559e-02
1.578170619725786539e+00 1.687525504433295617e-02
1.313499837994607233e+00 1.396915549498437686e-02
1.117358970266909557e+00 1.183014633479769623e-02
8.959862605056967411e-01 9.449367731465546302e-03
6.686794542863504498e-01 7.041854285374899228e-03
5.409319109291139682e-01 5.702035087289204773e-03
1.201177003226656481e+01 1.459649415992279597e-01
1.095159603595143949e+01 1.313438952428060968e-01
9.966603218094022054e+00 1.180909238483472123e-01
9.054339767121813765e+00 1.060932354165388114e-01
8.211756536772606196e+00 9.522455509396297868e-02
7.435653246225784940e+00 8.543752720591282768e-02
6.722550130884226149e+00 7.655817636013445560e-02
6.069261849949522336e+00 6.855407249733000419e-02
5.471908902413103348e+00 6.138910133955335219e-02
4.927128226539593925e+00 5.489128743183566139e-02
4.431232462172345343e+00 4.904575229847864953e-02
3.938066163480550497e+00 4.334769817499439792e-02
3.457494992633011854e+00 3.783641533034859394e-02
3.064930192430932454e+00 3.335798746559209826e-02
2.714084161849595667e+00 2.943328059829038862e-02
2.400892003931202723e+00 2.593392978259280099e-02
2.146028193084855484e+00 2.310127475890214055e-02
1.916858223102816616e+00 2.057840235261799294e-02
1.634713542058339630e+00 1.747230999218089484e-02
1.360886000638690696e+00 1.449607768338234855e-02
1.212766037658220553e+00 1.291032176516676740e-02
9.843958649158089935e-01 1.040541969137507260e-02
7.704420390109578687e-01 8.131199608884372154e-03
6.020566159913156579e-01 6.346562262337809499e-03
1.235880609131217156e+01 1.507658352239783783e-01
1.127411295687557846e+01 1.357013654115723222e-01
1.026554219094400544e+01 1.220452900728277446e-01
9.330632823567535539e+00 1.096573576188513838e-01
8.466308991695358444e+00 9.846512393578671363e-02
7.669681118460666802e+00 8.832468022929694518e-02
6.937353717556206334e+00 7.918033139041415203e-02
6.265679395411972052e+00 7.092807740510331804e-02
5.651241261131890070e+00 6.351740223100367511e-02
5.090461159135610814e+00 5.678905294474645427e-02
4.579732871735253674e+00 5.075696258684870427e-02
4.071514839274962050e+00 4.486076657084514530e-02
3.575901898059915318e+00 3.917794949502789031e-02
3.170824280396589145e+00 3.456198182598071988e-02
2.808604170515143217e+00 3.044416917312386950e-02
2.485172361921007322e+00 2.682190214961466951e-02
2.221831531872268783e+00 2.391076955990804886e-02
1.984880981853738957e+00 2.129039193155591800e-02
1.693239571297767920e+00 1.808832667981534817e-02
1.510442411639875360e+00 1.612186491769323701e-02
1.256712933173155911e+00 1.333872393534975623e-02
1.020291684262764065e+00 1.079571589568759094e-02
7.987170738835585038e-01 8.395915911371842899e-03
6.391211363207005558e-01 6.717983193237777630e-03
2.469655803911056935e-01 2.581631638439353497e-03
1.160430974041886110e+01 1.401956381336164348e-01
1.057183803556014645e+01 1.261094373045537342e-01
9.613911489463532689e+00 1.133388087711048597e-01
8.727730117063767779e+00 1.017949493298599406e-01
7.910174770191889415e+00 9.133619263230113861e-02
7.157944202488273788e+00 8.191013297727864351e-02
6.467715428830390856e+00 7.335947443297585746e-02
5.835778223112892960e+00 6.568888490351101894e-02
5.258637617739313264e+00 5.879176065322930939e-02
4.732684818261785331e+00 5.255238797912601539e-02
4.208982472437083899e+00 4.646706229934632892e-02
3.738322046828082446e+00 4.103230739624747631e-02
3.280180672657260210e+00 3.577579988153196944e-02
2.938492392539426401e+00 3.190094471176113666e-02
2.601067792263286549e+00 2.810804460982451597e-02
2.300196031138076691e+00 2.475849019999497649e-02
2.055393439169054925e+00 2.207552094461041892e-02
1.753792604899978569e+00 1.877174190658134970e-02
1.564734450543900479e+00 1.668747542619374719e-02
1.302119798696845132e+00 1.383759580947597698e-02
1.107608880954932262e+00 1.171398613456245755e-02
8.880867068044631107e-01 9.358447157856190565e-03
6.626712524519664527e-01 6.969952279144322853e-03
5.361051220606999346e-01 5.635889735880078057e-03
1.194226139524062447e+01 1.448334843716239384e-01
1.088561049691716320e+01 1.303019786520435708e-01
9.904301339098378065e+00 1.171394320194867333e-01
8.995909342937336461e+00 1.052178199653046320e-01
8.157109282119037630e+00 9.442630529048251509e-02
7.384729287696869093e+00 8.470350807503983226e-02
6.675423663482256131e+00 7.589777060859860536e-02
6.025682888984467134e+00 6.794826536033596320e-02
5.431804194754246140e+00 6.083163954261550099e-02
4.890205113084925337e+00 5.439647430336362610e-02
4.350755635594529380e+00 4.806304376162289643e-02
3.865565750609952111e+00 4.245606489791792920e-02
3.430194202238075363e+00 3.749549859063142088e-02
3.040361784193916339e+00 3.306460355135362739e-02
2.691988963417990988e+00 2.915549371257951730e-02
2.381154528469038301e+00 2.564204566837069085e-02
2.128125250380351385e+00 2.285497488608804681e-02
1.816412638257378864e+00 1.943472203294475259e-02
1.620851907404212033e+00 1.728091522816980335e-02
1.349222753980059641e+00 1.435514180359315911e-02
1.147854982096462084e+00 1.214751983273349746e-02
9.757724470691968577e-01 1.032672619573231365e-02
7.635752061507390387e-01 8.056915217649613173e-03
5.559447778470313350e-01 5.823566331399967870e-03
1.228803851556537552e+01 1.496122329419055097e-01
1.120693303462725510e+01 1.346388180490656061e-01
1.020205736552470022e+01 1.210687469425232726e-01
9.270925917579102560e+00 1.087585715140483023e-01
8.410557029689611497e+00 9.764593087767704793e-02
7.617657964096943957e+00 8.757389405594200038e-02
6.888986417641607574e+00 7.851625800107865649e-02
6.220905403776462173e+00 7.030970025074634311e-02
5.610055648409767670e+00 6.294697806916461913e-02
5.052596496267882209e+00 5.628495945953900653e-02
4.544970495146022138e+00 5.029381205854188686e-02
4.040028275232520727e+00 4.444383960858244026e-02
3.547759612578789579e+00 3.880290653328628825e-02
3.145471401183870697e+00 3.424935905495164051e-02
2.785833771953651006e+00 3.015523380568399525e-02
2.464823912484655377e+00 2.656263906008907855e-02
2.203392750476165229e+00 2.366966880649946231e-02
1.968263195491727346e+00 2.107089142248418437e-02
1.678907512723897710e+00 1.790075387924356526e-02
1.497557412764791929e+00 1.594266027482075035e-02
1.245767626760286184e+00 1.322008878172229590e-02
1.011344214291106436e+00 1.069947162005779884e-02
7.915975791648942606e-01 8.315144480113672784e-03
6.334324833393044640e-01 6.650274509261525600e-03
1.264183474477721170e+01 1.545534007706263480e-01
1.153594701097003394e+01 1.391216893277963662e-01
1.050718989799559999e+01 1.251245247138830508e-01
9.553013671650385064e+00 1.124380219024070787e-01
8.670627686699686976e+00 1.009588414804311052e-01
7.856857797010345479e+00 9.057979652892805822e-02
7.108440834259843299e+00 8.121121651935078734e-02
6.421862246947481090e+00 7.275369252597795044e-02
5.793479863699662502e+00 6.514167674986481860e-02
5.219677803841684671e+00 5.827110334476032216e-02
4.696989685147288540e+00 5.210551268525588642e-02
4.176596810416651984e+00 4.604431516180310102e-02
3.709082769733184293e+00 4.062355178175890841e-02
3.254034261358179414e+00 3.545927035486320239e-02
2.882713955116701143e+00 3.125045138853949078e-02
2.551192138415072641e+00 2.752963693777510032e-02
2.281133842590061800e+00 2.452198420508732227e-02
2.038155200503614761e+00 2.185362332905091409e-02
1.738913795764958081e+00 1.858628292246542607e-02
1.551326665546494343e+00 1.655160685881618479e-02
1.290919041531868094e+00 1.372376790642942761e-02
1.097985857227357975e+00 1.161815299006581370e-02
8.700970578356623797e-01 9.193425856909397467e-03
6.568254599411589290e-01 6.912004589529741234e-03
5.313101250396187192e-01 5.565202507128289879e-03
1.187272762904905044e+01 1.437296854401627078e-01
1.081974355505371044e+01 1.292890124202176749e-01
9.842199374922628863e+00 1.162136491638662283e-01
8.937621382165470862e+00 1.043670141705011489e-01
8.102629994733455021e+00 9.365252635245080448e-02
7.334052172438261685e+00 8.399325023303964854e-02
6.628423193461348006e+00 7.525896334553817957e-02
5.982261900410176025e+00 6.736635166677054642e-02
5.391788682160762569e+00 6.030331740710572624e-02
4.853502585587607498e+00 5.392907205841050017e-02
4.317415085139123754e+00 4.763980666646244061e-02
3.835421799433601286e+00 4.207403728993300285e-02
3.403014155137438213e+00 3.714196062123979042e-02
3.015895639196377598e+00 3.276496341713847765e-02
2.669993070116075895e+00 2.884893618803479470e-02
2.361434040571486648e+00 2.541034164358930633e-02
2.110418689326705621e+00 2.263903000931819648e-02
1.800981930885731108e+00 1.925255563495427424e-02
1.607019460512731923e+00 1.711597973230970585e-02
1.337530019269514758e+00 1.422785722890205357e-02
1.137887480589740097e+00 1.205102439637333045e-02
9.672157864465392718e-01 1.023932327652603974e-02
6.809992630065229147e-01 7.183242442901202965e-03
5.509596171051424074e-01 5.782264611853802500e-03
1.221738867719515476e+01 1.484856573866727980e-01
1.113988274901675268e+01 1.336062715236812637e-01
1.013873598531841935e+01 1.201239999444845136e-01
9.211440441007793467e+00 1.078908754692617100e-01
8.354824888248655768e+00 9.686047415963319751e-02
7.565800712950432327e+00 8.685103585234107970e-02
6.840855540550029978e+00 7.785597205981198421e-02
6.176414651565869107e+00 6.971671337290406834e-02
5.569007396180451153e+00 6.240775433142143475e-02
5.014846914477532280e+00 5.580937783004367297e-02
4.510408952527505733e+00 4.986034187099241954e-02
4.008713796616621750e+00 4.405437927329265702e-02
3.519788474857519223e+00 3.845612637785601751e-02
3.120285564238947984e+00 3.393512923508536228e-02
2.763211533834212918e+00 2.989389656159395156e-02
2.444514898811304793e+00 2.636499717279170568e-02
2.185072461851981895e+00 2.349311354221720119e-02
1.951812348709335287e+00 2.090149776319198682e-02
1.664647830782963966e+00 1.773980377486682192e-02
1.484700596355624347e+00 1.579575582983978183e-02
1.235046515089451846e+00 1.309815195199132143e-02
1.002507241862299558e+00 1.062207164970502098e-02
7.846272837661334432e-01 8.260226636752469181e-03
6.132085074307748185e-01 6.459103333403218988e-03
1.257000684757039721e+01 1.533946092115983095e-01
1.146766806264573546e+01 1.380575787502818785e-01
1.044263542954429091e+01 1.241398904300134165e-01
9.492271442762385547e+00 1.115455367982305240e-01
8.613737777134140572e+00 1.001415316833208502e-01
7.803770609998227137e+00 8.983593802298732445e-02
7.059199864280800263e+00 8.052887267299642382e-02
6.376189742265717442e+00 7.214369181200280812e-02
5.751335464747082682e+00 6.458387989059356793e-02
5.180902168188341150e+00 5.778565498619439578e-02
4.661378320560221056e+00 5.164911708100844434e-02
4.144422016416868360e+00 4.561321613023842925e-02
3.679915373015335334e+00 4.026628634956540276e-02
3.228050752670115653e+00 3.515743926452050139e-02
2.859381346904555699e+00 3.098178000945194660e-02
2.530315881763526953e+00 2.729169062422814526e-02
2.262236863475515669e+00 2.430369888238175652e-02
2.021092929820724748e+00 2.165241713465562365e-02
1.724224477017741508e+00 1.843424415721028886e-02
1.538086593836640814e+00 1.639662067623947131e-02
1.279691665107721033e+00 1.359909539784923474e-02
1.088389929694672631e+00 1.153763414894862747e-02
8.624028714278845209e-01 9.105325957593951233e-03
6.509423109329836032e-01 6.873184626785168103e-03
3.702206993658445633e-01 3.887323035248181798e-03
1.180327432392319231e+01 1.426354113903099685e-01
1.075392931571752797e+01 1.282854560468423555e-01
9.780215984910999083e+00 1.152917324099057839e-01
8.879443607532280680e+00 1.035273475735822429e-01
8.048295682402008211e+00 9.290296835102986039e-02
7.283479176674206634e+00 8.329446443960361601e-02
6.581615643345377187e+00 7.463017694793143419e-02
5.938999845470712913e+00 6.679359029438150519e-02
5.352004788400329893e+00 5.978195010934564402e-02
4.817048762732892619e+00 5.346711528728425450e-02
4.284294752135851425e+00 4.722400696412853288e-02
3.805413031191493545e+00 4.172857021636889457e-02
3.376041113011814865e+00 3.681966834888577428e-02
2.991631233248945421e+00 3.248552007881407022e-02
2.648212283263255973e+00 2.859426946568519382e-02
2.341942377988082136e+00 2.518308066811162510e-02
2.092808294961485682e+00 2.243133808079765187e-02
1.785804049796094972e+00 1.907885129082745670e-02
1.593337604009701147e+00 1.695854517799844433e-02
1.326052971792286872e+00 1.409252670329517662e-02
1.128036872561061665e+00 1.196624800094940426e-02
9.044850992612332163e-01 9.575191482782449692e-03
6.749635166388666674e-01 7.124624184935583748e-03
5.460365847330918010e-01 5.750307942903228227e-03
1.214668336066815257e+01 1.473596694228857529e-01
1.107287047561726823e+01 1.325712573561643737e-01
1.007550274198703910e+01 1.191745351052842100e-01
9.152088549836253861e+00 1.070207610423621336e-01
8.299340032532253275e+00 9.606969664438071155e-02
7.514110342193820458e+00 8.614101801956419724e-02
6.792826526693511724e+00 7.719421822054287063e-02
6.132087686080495814e+00 6.911878559394810106e-02
5.528044126710844886e+00 6.185700374896054010e-02
4.977328913619043504e+00 5.533750011581714534e-02
4.476024572915647148e+00 4.943097417271987565e-02
3.977575275226471252e+00 4.366758317606392326e-02
3.491950983300800893e+00 3.810623821444616977e-02
3.095249978344222441e+00 3.362289143944310194e-02
2.740694179537744635e+00 2.963901549999894969e-02
2.424391139435710052e+00 2.613493953772063824e-02
2.166905122378513404e+00 2.326580243888827157e-02
1.935423083427824986e+00 2.073018106462316476e-02
1.650422197300396743e+00 1.757876489709447529e-02
1.373917673991686295e+00 1.459932687365304502e-02
1.224301353828254113e+00 1.299915663732050669e-02
9.937680754663674731e-01 1.051096283009973417e-02
7.777241898887202742e-01 8.211293237748476873e-03
6.077121351982315289e-01 6.419229875893127379e-03
1.249818426465939503e+01 1.522346330172696938e-01
1.139946492625623264e+01 1.369901609164517198e-01
1.037808773487973646e+01 1.231555976567350746e-01
9.431707159640021487e+00 1.106417515311092503e-01
8.556958104679193156e+00 9.931484682123244145e-02
7.750875655077240189e+00 8.907772727524194967e-02
7.010025256761196921e+00 7.985321050489088690e-02
6.330720006928544308e+00 7.153103330458934761e-02
5.709392886447406390e+00 6.400897146165072937e-02
5.142353281069793169e+00 5.727356439349259865e-02
4.626055709975573471e+00 5.118406313332683755e-02
4.112358859153284030e+00 4.521753354274370834e-02
3.611514925177703006e+00 3.945623867856117017e-02
3.202192588785092386e+00 3.481161906567187964e-02
2.836213970853712851e+00 3.071432399740832431e-02
2.509539072163171181e+00 2.705529862233947702e-02
2.243487428358513558e+00 2.408613513447992530e-02
2.004196605890979033e+00 2.144837046576208300e-02
1.709577410380232587e+00 1.821886012910266944e-02
1.524918824721952726e+00 1.621090601383673793e-02
1.268702946299920864e+00 1.346516112040260782e-02
1.029955202522919278e+00 1.088872773023554646e-02
8.062892446668449287e-01 8.521360139888790181e-03
6.451332551088451162e-01 6.799195354189091316e-03
2.492480318411792184e-01 2.623139870138955273e-03
1.173379120573660472e+01 1.415376351727754001e-01
1.068820301922758631e+01 1.272787576321320058e-01
9.718404659628458120e+00 1.143758713588587106e-01
8.821440607670147926e+00 1.026851554557374618e-01
7.994165163913899086e+00 9.214084232322990176e-02
7.233182130215122463e+00 8.258921640849919976e-02
6.535016312689455376e+00 7.400579599234122230e-02
5.895898463593854721e+00 6.621872140021092812e-02
5.312439753385323371e+00 5.925731980988348940e-02
4.780693519741478603e+00 5.300991358753826682e-02
4.251351769333262531e+00 4.683494951495355274e-02
3.775676123079492630e+00 4.135643784042161708e-02
3.312685900806201289e+00 3.606246174940196114e-02
2.967499690881679086e+00 3.217716341925319634e-02
2.626497940158020405e+00 2.837499561262344511e-02
2.322648502193505937e+00 2.495950777650212185e-02
2.075294118435960122e+00 2.222346893667278417e-02
1.770730760743368215e+00 1.890505390539367475e-02
1.579745804926592445e+00 1.680137118934553475e-02
1.314558686688424238e+00 1.395606923463085618e-02
1.118156638873413211e+00 1.186092504702299100e-02
8.965257857909754158e-01 9.474355672537005529e-03
6.689252584977825045e-01 7.044494419879202690e-03
5.410772454212713356e-01 5.711714109261636745e-03
1.207606328530212991e+01 1.462338808226101572e-01
1.100587387636065628e+01 1.315371882129253434e-01
1.001231597941299967e+01 1.182134128334072914e-01
9.092812956742719166e+00 1.061573932742293919e-01
8.243984640343837711e+00 9.527947003178977026e-02
7.462557044832483832e+00 8.541936088251320114e-02
6.745068275185311713e+00 7.653689577154319801e-02
6.087970453974185681e+00 6.852902863644412534e-02
5.487403345894592555e+00 6.131962684967762894e-02
4.939900139775507348e+00 5.484577145157965017e-02
4.394622841799217916e+00 4.847305151772310361e-02
3.904223040592379679e+00 4.278952281192553025e-02
3.464263055204304553e+00 3.776174186748503664e-02
3.070320264129272836e+00 3.333929898066013975e-02
2.718374942712061149e+00 2.936910685996256890e-02
2.404403369064050722e+00 2.587405721161629285e-02
2.148794821679973044e+00 2.303099267758449559e-02
1.833942833448750198e+00 1.959406286459882546e-02
1.636428181660673609e+00 1.741468338372233887e-02
1.362101126173071330e+00 1.446286954289113455e-02
1.158795389343607596e+00 1.228578176011584436e-02
9.850029197553683558e-01 1.043275103364326925e-02
7.707840028231591756e-01 8.121699621629781957e-03
5.611844270712081917e-01 5.912516258554617425e-03
1.242632709807249825e+01 1.510792723120768788e-01
1.133123757139029308e+01 1.359176668901078411e-01
1.031371343259936424e+01 1.221789661948634448e-01
9.371166125262130109e+00 1.097483057858913563e-01
8.500348029946877659e+00 9.849621199393863991e-02
7.698148918078667968e+00 8.833585332216487007e-02
6.961017395980142020e+00 7.915982247126569782e-02
6.285411575233376347e+00 7.092612099210184040e-02
5.667679043935399008e+00 6.345575479606194169e-02
5.104053646700886127e+00 5.676540699786637723e-02
4.590849756171003548e+00 5.073675720869688655e-02
4.080505375880241203e+00 4.481982037442550776e-02
3.583017068705526942e+00 3.910074377292786091e-02
3.176554423863047649e+00 3.449102644023718800e-02
2.813213556551342087e+00 3.044212089384921646e-02
2.488873975962395679e+00 2.681762772511569679e-02
2.224834845156915986e+00 2.386619130341441353e-02
1.987344431582809268e+00 2.125266683715624355e-02
1.695062532498486929e+00 1.805336742490440058e-02
1.511879518395327970e+00 1.605648633391426258e-02
1.257689631238195105e+00 1.333608337638769910e-02
1.020938831455755258e+00 1.077608200053724319e-02
7.991075992732962208e-01 8.438484763381673415e-03
6.393908192218907827e-01 6.719947401731306627e-03
1.278466387006957561e+01 1.560746433100286268e-01
1.166444197029882623e+01 1.404461516071347782e-01
1.062258718024516035e+01 1.262855368115716193e-01
9.656671570118833259e+00 1.134585862933569916e-01
8.763532833436640246e+00 1.018524228619948901e-01
7.940113540742012255e+00 9.137651614800740285e-02
7.183005253189961081e+00 8.190007028845859571e-02
6.488560513444732614e+00 7.337464503258180060e-02
5.853098350602443212e+00 6.567478196780489330e-02
5.272982468187237259e+00 5.875261199943253992e-02
4.744556062208168612e+00 5.253069724166584131e-02
4.218537204177140509e+00 4.640410348524516559e-02
3.746064212084184053e+00 4.095588632979548643e-02
3.286223871164981603e+00 3.572861953643806376e-02
2.911120787631476858e+00 3.151241810061482240e-02
2.576131301297944098e+00 2.778246846342686746e-02
2.303353157720184896e+00 2.473495529665672987e-02
2.057902877517344464e+00 2.201634760849439237e-02
1.755702244668328582e+00 1.874372655850969210e-02
1.566207647356849364e+00 1.666749417263418964e-02
1.303265339390409006e+00 1.382018602928633023e-02
1.108422315572513028e+00 1.173730341370368691e-02
8.783253160123252190e-01 9.283977433719741226e-03
6.630006556876215651e-01 6.963817878480919703e-03
5.362954702307058952e-01 5.638185357662035824e-03
1.200553613286009025e+01 1.451092087985417500e-01
1.093904626477707609e+01 1.305043413381012096e-01
9.949411554760869691e+00 1.172667219236114833e-01
9.033711693065168191e+00 1.052930572289089151e-01
8.188759261588371530e+00 9.448204255800193851e-02
7.411143006210106243e+00 8.469979489644392789e-02
6.697430004372476375e+00 7.588658244758891835e-02
6.043983872280892733e+00 6.793915637570072108e-02
5.446942978264221580e+00 6.078364525242238581e-02
4.902746902754834935e+00 5.435571434024803750e-02
4.360891313075963005e+00 4.804600740983694385e-02
3.873718334111379669e+00 4.240408470918636402e-02
3.436708258332178634e+00 3.743296584894991591e-02
3.045615105829556413e+00 3.302344530160571806e-02
2.696165405718299546e+00 2.911470773672310622e-02
2.384460373782735232e+00 2.564070167295138050e-02
2.130895825930014365e+00 2.281464119109848782e-02
1.818379786293873313e+00 1.941335190357281609e-02
1.622472025375254034e+00 1.725346639067189269e-02
1.350334322376669283e+00 1.432472177108629410e-02
1.148715473830818068e+00 1.215756107904997912e-02
9.763789108229229408e-01 1.032389915105253603e-02
6.873922963085935534e-01 7.243830749946092787e-03
5.561282251220245332e-01 5.837638076884217771e-03
1.235456162958255533e+01 1.499292990885872923e-01
1.126317238303108859e+01 1.348567485906041474e-01
1.024947715961742034e+01 1.212046895328954543e-01
9.310809688672708972e+00 1.088582908048906228e-01
8.443910527564414181e+00 9.768250820418672431e-02
7.645594590438878235e+00 8.759518968973792341e-02
6.912280629653416497e+00 7.848288461977420694e-02
6.240247704524931827e+00 7.030532154010440959e-02
5.626053221352151468e+00 6.290066136384674100e-02
5.065855345103296159e+00 5.625813361598652057e-02
4.555922635348545136e+00 5.029242253305356292e-02
4.048840156495369769e+00 4.442132951452113648e-02
3.554719374015285371e+00 3.874463042078650499e-02
3.151076772985223151e+00 3.416912495846559372e-02
2.790349457937383093e+00 3.014657540369619290e-02
2.468388241421731077e+00 2.656908212997615565e-02
2.206279746071322823e+00 2.365839326111315172e-02
1.970602654018752897e+00 2.108697532057577165e-02
1.680677063991982800e+00 1.788881462835884700e-02
1.498908643692553166e+00 1.590602206394855014e-02
1.246809244490354018e+00 1.322400583994780277e-02
1.011992886808658287e+00 1.066491634731090571e-02
7.920086660708871573e-01 8.338319093801784335e-03
6.189729668413000985e-01 6.530819410833165438e-03
1.271176292281304754e+01 1.548890181596525029e-01
1.159513719441392077e+01 1.393565144262534639e-01
1.055705313673982815e+01 1.252787319819639034e-01
9.595062967928916109e+00 1.125342710432973986e-01
8.705862661957812776e+00 1.010088968363585804e-01
7.886395827186000851e+00 9.060488068917091353e-02
7.133102326485277089e+00 8.120366483206639674e-02
6.442332768026425072e+00 7.272847572006599370e-02
5.810411866682591686e+00 6.509413271945424517e-02
5.233680575725420780e+00 5.822823465369758589e-02
4.708548347042176729e+00 5.206005924378478283e-02
4.185970523385932118e+00 4.598011285677918586e-02
3.716625552776385621e+00 4.058974902000597740e-02
3.260003689842196017e+00 3.539145680082794038e-02
2.887512038561756533e+00 3.120842610958553948e-02
2.555021606128067280e+00 2.750842860730370529e-02
2.284255190695077431e+00 2.451116342264083800e-02
2.040660022206013835e+00 2.180812048948494938e-02
1.740836248650060814e+00 1.856272978806700752e-02
1.552806966678264455e+00 1.652148617322534915e-02
1.291900104319695153e+00 1.368267986205396781e-02
1.098759467061818595e+00 1.163517144872409231e-02
8.705599501549204922e-01 9.171194175172843813e-03
6.570635858745436098e-01 6.884428354490052492e-03
3.736973732263160763e-01 3.933662684541388947e-03
1.193491391768528942e+01 1.439900885116487395e-01
1.087222172547829757e+01 1.294699367385681033e-01
9.886513490022286632e+00 1.163185066340447771e-01
8.974695553118742453e+00 1.044393925998847727e-01
8.133708388378616760e+00 9.367769013735745276e-02
7.359954164799805021e+00 8.398073839045847033e-02
6.650063395176037062e+00 7.522922702193914068e-02
6.000157102027356970e+00 6.735073860179284500e-02
5.406679153244300373e+00 6.024809843999710118e-02
4.865810296395305379e+00 5.386417194054303470e-02
4.327343455437315356e+00 4.761510616325265871e-02
3.843387899489112414e+00 4.204475795357852375e-02
3.409464877206849209e+00 3.708384058274842576e-02
3.021097697985376751e+00 3.268762173828725776e-02
2.674155744774667109e+00 2.883566419976274497e-02
2.364715381263928329e+00 2.540686951024402618e-02
2.113093748643988690e+00 2.260155497375111039e-02
1.803047491315794559e+00 1.923577750973225198e-02
1.608644991118600709e+00 1.709086592232657645e-02
1.338639011937451828e+00 1.418340261927940847e-02
1.138762770901925236e+00 1.203356439602304429e-02
9.130121670404651724e-01 9.597336185591890528e-03
6.812971094149262719e-01 7.131466407489226757e-03
5.511343953536659290e-01 5.806438156483672945e-03
1.228279388615480450e+01 1.487769923758037460e-01
1.119512053601795820e+01 1.337933663089264091e-01
1.018534936386286205e+01 1.202287063257662658e-01
9.250583442263360823e+00 1.079672809690543495e-01
8.387651146970252825e+00 9.686521878710235844e-02
7.593215113435580754e+00 8.687322668270555659e-02
6.863610475013463663e+00 7.780594599648310572e-02
6.195359623517244785e+00 6.969039344958931348e-02
5.584715558058717555e+00 6.235997413743003120e-02
5.027881655923709836e+00 5.574654170600862324e-02
4.521125183335470865e+00 4.985003380764332914e-02
4.017352092900085658e+00 4.402372996212190054e-02
3.526595994862864902e+00 3.838729100994058008e-02
3.125771240798180806e+00 3.384957192629810957e-02
2.767585739882456597e+00 2.986545243334739336e-02
2.448045825160525268e+00 2.629626530095595036e-02
2.187922794251819791e+00 2.344587549270120072e-02
1.954094763320291639e+00 2.087220471923074971e-02
1.666322031836940720e+00 1.772321255639292686e-02
1.387046227230218642e+00 1.472288557929972430e-02
1.235988090619415392e+00 1.307850732709366255e-02
1.003173731115281075e+00 1.055117861698192522e-02
7.850343890622132337e-01 8.277702026438725838e-03
6.134231153322846630e-01 6.431490998813512577e-03
1.263886086858320468e+01 1.537033067218467053e-01
1.152581158339998701e+01 1.382599403447934694e-01
1.049165520847494726e+01 1.242702837595707488e-01
9.533608751672121073e+00 1.116138669171101994e-01
8.648366710557603199e+00 1.001599758885519109e-01
7.832764611760542728e+00 8.983558594129509300e-02
7.083269666072854243e+00 8.049821664674523813e-02
6.396272112252759712e+00 7.207713322191647287e-02
5.767981651482130268e+00 6.452468617838863496e-02
5.194670804369604156e+00 5.769340624895474834e-02
4.672730235824642087e+00 5.157713335958621220e-02
4.153531256904315683e+00 4.556023725261717366e-02
3.647405432036227246e+00 3.976050762116206672e-02
3.233802437624385462e+00 3.505930642362822119e-02
2.864031819284234892e+00 3.090686665264972058e-02
2.534022027679122768e+00 2.723697101317579597e-02
2.265256231374467522e+00 2.428812343814569161e-02
2.023604955531457250e+00 2.163307750852292224e-02
1.725965491441897370e+00 1.837635330577275586e-02
1.539535773193610124e+00 1.632745410333672972e-02
1.280763290288498002e+00 1.354490513188389561e-02
1.039716284400551416e+00 1.093593584721776028e-02
8.138893308662196180e-01 8.535123986666446824e-03
6.511892014048020760e-01 6.802360881876649314e-03
2.515342893249993828e-01 2.646014408600560856e-03
1.186447918055815620e+01 1.428655225021749908e-01
1.080560197102574627e+01 1.284359291276559456e-01
9.823783780150703748e+00 1.153702060484521896e-01
8.915861300844763804e+00 1.035759558021945720e-01
8.078836727122700623e+00 9.288858273049417635e-02
7.308972591196059909e+00 8.327799028205619403e-02
6.602805872727904202e+00 7.457672813320458116e-02
5.956582321188838236e+00 6.676156191439941434e-02
5.366598751944042789e+00 5.971082785236726809e-02
4.829062254559671530e+00 5.337529102421894461e-02
4.294023219288845894e+00 4.716310001984146821e-02
3.813294570516872373e+00 4.163722283627381560e-02
3.345406061200574044e+00 3.630257007812418696e-02
2.996650874850100177e+00 3.237321947525990257e-02
2.652246721748497738e+00 2.852878639236896066e-02
2.345198415350421950e+00 2.515525451824243003e-02
2.095388494266312573e+00 2.238770268731208116e-02
1.787748299523690632e+00 1.904818692214740525e-02
1.594882467146320870e+00 1.693174257238236335e-02
1.327091988104420972e+00 1.404644769046485032e-02
1.128814721583019764e+00 1.190631759767823462e-02
9.049959460489473972e-01 9.492886920509525234e-03
6.752560431041280120e-01 7.050354991813405706e-03
5.461704993733387248e-01 5.709962708651736968e-03
1.221117204183196847e+01 1.476155466490072510e-01
1.112725440553237632e+01 1.327332150704346458e-01
1.012132379372255642e+01 1.192567251958464858e-01
9.190516866168032095e+00 1.070776970237255488e-01
8.331573309790170967e+00 9.605241011963083775e-02
7.541010705581893347e+00 8.612365192408948100e-02
6.815213285520395736e+00 7.713232410667208994e-02
6.150703579431083590e+00 6.907185964660386701e-02
5.543494503242138549e+00 6.181032854411918492e-02
4.990037686941009909e+00 5.524254920816738801e-02
4.438782062739957013e+00 4.881419580843947281e-02
3.943175248198721228e+00 4.312697317644782063e-02
3.498602219130511504e+00 3.803243809087702987e-02
3.100608785370291720e+00 3.354368519560199657e-02
2.744924111126617383e+00 2.958674333123898631e-02
2.427803333332516189e+00 2.604411519843591663e-02
2.169648283390821053e+00 2.321224497355904581e-02
1.851578890809902900e+00 1.972030335737504428e-02
1.652112945877716399e+00 1.755399789760523493e-02
1.375074367549413035e+00 1.456171843571342148e-02
1.169819715901050161e+00 1.234211206769056726e-02
9.943393277364728222e-01 1.047691902015185014e-02
7.780385402250574733e-01 8.169190983950988180e-03
5.664159210475585571e-01 5.896362010818992014e-03
1.256603602542535647e+01 1.525185453557977300e-01
1.145668423588593754e+01 1.371684000170549089e-01
1.042637294891665078e+01 1.232705995997397524e-01
9.472234833632334983e+00 1.106940833604034002e-01
8.590990739136191934e+00 9.932235551246691718e-02
7.779314424929601124e+00 8.906680263346898607e-02
7.033660816897231882e+00 7.979819962881679052e-02
6.350378792212174162e+00 7.144197817544013784e-02
5.725716691159000504e+00 6.396049023145423951e-02
5.155871397482764351e+00 5.717157225870527631e-02
4.637100271265421902e+00 5.109963067242372092e-02
4.121270344536779540e+00 4.513307094318887852e-02
3.618545285428347746e+00 3.939634829723662884e-02
3.207878161457901278e+00 3.472964364707753493e-02
2.840741089390198315e+00 3.060372427073629678e-02
2.513122466385321108e+00 2.696283379702649197e-02
2.246378457350465929e+00 2.404892627346525216e-02
2.006547829081665846e+00 2.141384742774303171e-02
1.711297414592804600e+00 1.820045139467618353e-02
1.526327540596351229e+00 1.616953490701461549e-02
1.269686605431006310e+00 1.341113252352908389e-02
1.030653175397876709e+00 1.082003362814859190e-02
8.066526896422623327e-01 8.436338234518333395e-03
6.453777867023834380e-01 6.720622476933757125e-03
1.292908531127771887e+01 1.575745003836104274e-01
1.179409162359119989e+01 1.417451287377362867e-01
1.073902729150999136e+01 1.274099805653862438e-01
9.761188389182045455e+00 1.144411012628409052e-01
8.857285546433375956e+00 1.027120898488745604e-01
8.024046164556024152e+00 9.211134820210223340e-02
7.258143218036071431e+00 8.255795696579143472e-02
6.555796971695862396e+00 7.393033271511566251e-02
5.913101992079041302e+00 6.616774131497023259e-02
5.326681453348509621e+00 5.918308199984830681e-02
4.792450411645964081e+00 5.290030900862037477e-02
4.260814894347778825e+00 4.673235240703907389e-02
3.783310205818757321e+00 4.124431618416606743e-02
3.318648248560258196e+00 3.596035903574584108e-02
2.939664391405514277e+00 3.169392287794695756e-02
2.601279281624986783e+00 2.792388031320746852e-02
2.325719486720605023e+00 2.489967769675971096e-02
2.077782099241012315e+00 2.217789599391000246e-02
1.772594270576728581e+00 1.884850898771774780e-02
1.581196849061229370e+00 1.677485234558627122e-02
1.315652364232597460e+00 1.390588554622141856e-02
1.118935791140174274e+00 1.179466777432801664e-02
8.865972927514285118e-01 9.316067044267677122e-03
6.692039429212616186e-01 6.968703103184374810e-03
5.413207350434270371e-01 5.617426262746962225e-03
1.213954703114959344e+01 1.464623107343161201e-01
1.105944480478084913e+01 1.316711305354789086e-01
1.005747919966593074e+01 1.182861494724583434e-01
9.130571702548504476e+00 1.061870225631170311e-01
8.275580328435729882e+00 9.523812203036184643e-02
7.488960782698956820e+00 8.537904553777639349e-02
6.767011529599782804e+00 7.647455151238913285e-02
6.106186998009325961e+00 6.845393643782614335e-02
5.502502775763048248e+00 6.124617708353182616e-02
4.952392139683309935e+00 5.474225685341520958e-02
4.404681837253559884e+00 4.835817587077960444e-02
3.912343403098880845e+00 4.271226761036550634e-02
3.470741573074392683e+00 3.768369514618023774e-02
3.075562194226638013e+00 3.321896110238931749e-02
2.722503396469556414e+00 2.926264103284178381e-02
2.407660170534370536e+00 2.577587872019527701e-02
2.151507980187037372e+00 2.298475862342861178e-02
1.835906690070447933e+00 1.950713805521514521e-02
1.638001656032251452e+00 1.738686452701984284e-02
1.363231093658853865e+00 1.442096849366179823e-02
1.159611705297731499e+00 1.221135688570715826e-02
9.855927407816911234e-01 1.036601201476461571e-02
6.938351039155301603e-01 7.261091130606385849e-03
5.612914123619205942e-01 5.820514492642646885e-03
1.249315115423496714e+01 1.513349519954657885e-01
1.138761531476852085e+01 1.360825515202374880e-01
1.036127931867900998e+01 1.222721497979224886e-01
9.411023118150543709e+00 1.097766923604119038e-01
8.533771079840166252e+00 9.848831559118294277e-02
7.726083591443472010e+00 8.830104679079478491e-02
6.984288455906082937e+00 7.910517865611706168e-02
6.304670305191159230e+00 7.080655687336377679e-02
5.683574392394699970e+00 6.337940713351954136e-02
5.117233493734755889e+00 5.665242020887796548e-02
4.601792704419701785e+00 5.062418606241891189e-02
4.089236245563562022e+00 4.470492697171236929e-02
3.589873430614608729e+00 3.902670097796209769e-02
3.182097762755514037e+00 3.440194062491696431e-02
2.817662375062599533e+00 3.030262414555103326e-02
2.492423558100135494e+00 2.671991276720944719e-02
2.227630727320781823e+00 2.379904153654965882e-02
1.989664178872266653e+00 2.119508046150679614e-02
1.696787657366416013e+00 1.800320150287060272e-02
1.513281127781073820e+00 1.601590048480286063e-02
1.258641261419227053e+00 1.327881298747388139e-02
1.021564516047036575e+00 1.070812256624502357e-02
7.994789136140415531e-01 8.334214699956979042e-03
6.247660029508531609e-01 6.509153617906058079e-03
1.285506745502507897e+01 1.563683171969901808e-01
1.172380543832568911e+01 1.406362031043489891e-01
1.067264777928567554e+01 1.263933223292578456e-01
9.698742966744720917e+00 1.135020420136305802e-01
8.798793912268981998e+00 1.018533300953584214e-01
7.969611158403469453e+00 9.133433896844717070e-02
7.207563081706997110e+00 8.184307847608401909e-02
6.508962016189241417e+00 7.329505803375718775e-02
5.869942911288352327e+00 6.558924529363704958e-02
5.286950298908351442e+00 5.865465957954832388e-02
4.756055526971607605e+00 5.242233161091793686e-02
4.227869555269599289e+00 4.629375887369036047e-02
3.753545730107770595e+00 4.085828780257952375e-02
3.292115972987972317e+00 3.562435451602694036e-02
2.915821154323387621e+00 3.139296958757505085e-02
2.579840958658154548e+00 2.765401083782115937e-02
2.306379717450600886e+00 2.465406523793071264e-02
2.060369218056437024e+00 2.197280639501075078e-02
1.757533635295694285e+00 1.866051328269207471e-02
1.567643071860779669e+00 1.661504834565268388e-02
1.304205010157940992e+00 1.377478143892016220e-02
1.109196592830218986e+00 1.165818560353735350e-02
8.787746921903240027e-01 9.221310565239412491e-03
6.632144583447235897e-01 6.897511024497806828e-03
3.771687456475940059e-01 3.904813407960153540e-03
1.206801335349360471e+01 1.453363195218426440e-01
1.099173534252366125e+01 1.306345830423394361e-01
9.993725652793569836e+00 1.173378848376457201e-01
9.070808646535640563e+00 1.053099190951395092e-01
8.219767724248679741e+00 9.444918640117236364e-02
7.437035324959889948e+00 8.465271882222914768e-02
6.718957824824345337e+00 7.582181113992872423e-02
6.061801380586977039e+00 6.785793818006403966e-02
5.461785324953674525e+00 6.070205551353535095e-02
4.914919379253205101e+00 5.425905695323639255e-02
4.370681245972422246e+00 4.792236625993961247e-02
3.881690042157858400e+00 4.231467923192817199e-02
3.443157526753753750e+00 3.734438934486047218e-02
3.050702822228007705e+00 3.290837818215478633e-02
2.700252810401630565e+00 2.898584219621809857e-02
2.387716118416686406e+00 2.552789097157238951e-02
2.133500584062598460e+00 2.276016844481641016e-02
1.820351500434951086e+00 1.931588947329729647e-02
1.624036398096929679e+00 1.721013578715249390e-02
1.351416972974733399e+00 1.426625841500642373e-02
1.149549236419555420e+00 1.210250198249837074e-02
9.215840597218687424e-01 9.637656184890564318e-03
6.876662139049146694e-01 7.158434681276069390e-03
5.562578583644345320e-01 5.790136349513095096e-03
1.242036133757850536e+01 1.501828699238801079e-01
1.131865495178491443e+01 1.350236806600983719e-01
1.029620944685767370e+01 1.213031921597304691e-01
9.350016968865727307e+00 1.088855512653239405e-01
8.476738385786539709e+00 9.768161849614709347e-02
7.673000749638412721e+00 8.755498987264168087e-02
6.934991126227499691e+00 7.844235705293127470e-02
6.259197114105886861e+00 7.021436922606780207e-02
5.641749384570247550e+00 6.280632505266679766e-02
5.078800531604519719e+00 5.618209260510233921e-02
4.566571120559927977e+00 5.018074565262826275e-02
4.057416432174725252e+00 4.430746721230058305e-02
3.561443264073839376e+00 3.866946938555600871e-02
3.156490184337400695e+00 3.410426778597599323e-02
2.794627341984830426e+00 3.005990007767176189e-02
2.471823993742587433e+00 2.648292140805416639e-02
2.209082308863663080e+00 2.359259870281609286e-02
1.972918124328020939e+00 2.098640753383839916e-02
1.682310672958821085e+00 1.783339930798725007e-02
1.400285110361378482e+00 1.480077183912388225e-02
1.247724311036338740e+00 1.314346698807413588e-02
1.012617730681910411e+00 1.062088905904545570e-02
7.924029033550012979e-01 8.300571051953279864e-03
6.191642027351130784e-01 6.473426698668498930e-03
1.278105053904055666e+01 1.551832013805361787e-01
1.165353976873179676e+01 1.395526839135595443e-01
1.060628918444993651e+01 1.253870012648262977e-01
9.636392379786924423e+00 1.125820875097405666e-01
8.740524939949565919e+00 1.010184689783635431e-01
7.915279683149050172e+00 9.056588298615901589e-02
7.157108196363731523e+00 8.114809406231361655e-02
6.462297445072749724e+00 7.264475353526264612e-02
5.826972320132019156e+00 6.500564493403596100e-02
5.247418459357926501e+00 5.814937939839520675e-02
4.719843326398232897e+00 5.194749204201896259e-02
4.195044925792254631e+00 4.587195240920709932e-02
3.683584128853152784e+00 4.003044150515428640e-02
3.265715841750155946e+00 3.532403380217220140e-02
2.892080056555567324e+00 3.111391197594252922e-02
2.558636796217594434e+00 2.740613679857145657e-02
2.287169331778430514e+00 2.442751036776246581e-02
2.043106925274449370e+00 2.173798472382846778e-02
1.742523550898372298e+00 1.847776673716126916e-02
1.554253711300072283e+00 1.645094593545695996e-02
1.292954650416187512e+00 1.363244355351007908e-02
1.049546017777831519e+00 1.102221860587597989e-02
8.215394116953630421e-01 8.575252175545300740e-03
6.572875262855690792e-01 6.845041627074277546e-03
2.538753695384278752e-01 2.638859150471569142e-03
1.199650062664005290e+01 1.442139971434218959e-01
1.092414273163059057e+01 1.296078885514831414e-01
9.930110996059388739e+00 1.164042788684494650e-01
9.011204685398688241e+00 1.044494088347174970e-01
8.164140662790437375e+00 9.367071783005251340e-02
7.385370098217912016e+00 8.393256510652462310e-02
6.671174961062237507e+00 7.518330350116096683e-02
6.017684660215856240e+00 6.727018277613180941e-02
5.421168636847172095e+00 6.016617283450668985e-02
4.877776355417728915e+00 5.378533726593727471e-02
4.336931154472751793e+00 4.752594098978427106e-02
3.851121903034256277e+00 4.195175180041988555e-02
3.378425815953536748e+00 3.658995885012149285e-02
3.025980246507443461e+00 3.261700998902193616e-02
2.678119876897360196e+00 2.873074228662393995e-02
2.367886219135235226e+00 2.530933326396792374e-02
2.115626484847371813e+00 2.254401722817063469e-02
1.804905929379100771e+00 1.913133201702512873e-02
1.610138010567863098e+00 1.704729970263408820e-02
1.339731674093793234e+00 1.412613392659345379e-02
1.139515110150625121e+00 1.200053117863625687e-02
9.134964470070863207e-01 9.560514879619791059e-03
6.815811571986847284e-01 7.105355808805802545e-03
5.512944797486817317e-01 5.757386128890567244e-03
1.234763073067006900e+01 1.490285485016132339e-01
1.124978287823411272e+01 1.339697861779615695e-01
1.023130761080528828e+01 1.203337427215137589e-01
9.289044750899975611e+00 1.080030208516155055e-01
8.419896225398773026e+00 9.687758772717765254e-02
7.620100754388357878e+00 8.682010638300977079e-02
6.885970962806819529e+00 7.778161411857385799e-02
6.213923979642806295e+00 6.961251532144477339e-02
5.599990822397483470e+00 6.225705061830472814e-02
5.040495581454170981e+00 5.568373397973247485e-02
4.483286914166974668e+00 4.917649965192123773e-02
3.982421389546815682e+00 4.341218514165061382e-02
3.533191935282011809e+00 3.831239989701366172e-02
3.131053641014055255e+00 3.380254280885340579e-02
2.771737423811536871e+00 2.978555633611856129e-02
2.451349924751528242e+00 2.620722795569150818e-02
2.190632365957553063e+00 2.335818987082081966e-02
1.869365242575403707e+00 1.982569745046231999e-02
1.667910035426058091e+00 1.766021386936278414e-02
1.388163054522498996e+00 1.463336997240080942e-02
1.180900770767633112e+00 1.243924379962335278e-02
1.003719291209250519e+00 1.053711082194403077e-02
7.853373405359074244e-01 8.226546581612211029e-03
5.716877237418127589e-01 5.939265111373362785e-03
1.270704024155461731e+01 1.540011130277854079e-01
1.158338239562094785e+01 1.384566470292592777e-01
1.054010569212689497e+01 1.243903585653209354e-01
9.574204559633198386e+00 1.116724401230956426e-01
8.682382244665800997e+00 1.001853887368409357e-01
7.861124012233340785e+00 8.980962075428070013e-02
7.106909345537575362e+00 8.046078995706185122e-02
6.415806474741185816e+00 7.202147404230770100e-02
5.784206951846339706e+00 6.444209555760403718e-02
5.208075205013018127e+00 5.763709975074713526e-02
4.683820217181350110e+00 5.149039325017099739e-02
4.162447834466107111e+00 4.546359254744167244e-02
3.654413271266612639e+00 3.966534517142747407e-02
3.239416480130473897e+00 3.499255201705803175e-02
2.868448705316266611e+00 3.083275993677246293e-02
2.537536545838334323e+00 2.715344036498439084e-02
2.268137598615565409e+00 2.419879305062543062e-02
2.025879567115114632e+00 2.153029134486418930e-02
1.727743895532141138e+00 1.830387161961309628e-02
1.540893699543188555e+00 1.628969637363771386e-02
1.281733140392459891e+00 1.349377814197825348e-02
1.040404764223831213e+00 1.093201622009417652e-02
8.142314348166806992e-01 8.502811011928877033e-03
6.514238005209784799e-01 6.789758157991426270e-03
1.307478115885331071e+01 1.591292723138973131e-01
1.192510237624658309e+01 1.431010197039586096e-01
1.085666504428411017e+01 1.285852318350597101e-01
9.866652931604534160e+00 1.154593903093882740e-01
8.951807419089931273e+00 1.036041417486338739e-01
8.108716672346288235e+00 9.289647039723017419e-02
7.333952454449435443e+00 8.324061841924408622e-02
6.623566364681902741e+00 7.453540322118401562e-02
5.973723575498319782e+00 6.670392894231040593e-02
5.380790157190983081e+00 5.965329219621078038e-02
4.840723316681173394e+00 5.331638297940402560e-02
4.303422798073644806e+00 4.708263001780118445e-02
3.820848264563072583e+00 4.154031566706822137e-02
3.351331991352393569e+00 3.625454268778707106e-02
2.968405780349061107e+00 3.195221533243915168e-02
2.626636956057621042e+00 2.814247946531377512e-02
2.348234834617688893e+00 2.507684302873808974e-02
2.097833118395409535e+00 2.233158865129901763e-02
1.789591393577589784e+00 1.897167104066905391e-02
1.596351051313910752e+00 1.689363488431974356e-02
1.328076894636067928e+00 1.398097884539423533e-02
1.129508984283320583e+00 1.188555259171620269e-02
8.949191071341965342e-01 9.384004189964115228e-03
6.754590741991657321e-01 7.051603228094322981e-03
5.463420977906588982e-01 5.675007317676613455e-03
1.227495490710716020e+01 1.478773408529169830e-01
1.118104409195180082e+01 1.329103906038336946e-01
1.016655864076213334e+01 1.193651049382544460e-01
9.228344144329351906e+00 1.071195552091709219e-01
8.363141195816732321e+00 9.607547870408959800e-02
7.567387103119783909e+00 8.608575328121570447e-02
6.837128122122890339e+00 7.710426260927676079e-02
6.168864415455695749e+00 6.900921303135139351e-02
5.558497404654323404e+00 6.170753140746828430e-02
5.002426773679621519e+00 5.518702217622093592e-02
4.448784875262335348e+00 4.873969984161659330e-02
3.951251455373044230e+00 4.301729826255311362e-02
3.505014591386405254e+00 3.797312029601313671e-02
3.105756360884342371e+00 3.348609841568590123e-02
2.749049025040129823e+00 2.948474637499507583e-02
2.431020169214999083e+00 2.596413303921799032e-02
2.172281528246315041e+00 2.313390883358079630e-02
1.853544114641400231e+00 1.963853197272262888e-02
1.653676028940187503e+00 1.749265619061029717e-02
1.376187891376689176e+00 1.448676219034323968e-02
1.170624325197725524e+00 1.230406263472326282e-02
9.948923066322676867e-01 1.045057265856557185e-02
7.003650842249001807e-01 7.305928031502848669e-03
5.665743298425398589e-01 5.891276085786916611e-03
1.263308320125008066e+01 1.528220577620555132e-01
1.151334355842557677e+01 1.373714003575424170e-01
1.047406822704363449e+01 1.233943276626225938e-01
9.512152809084737370e+00 1.107613429287913759e-01
8.624411121486861731e+00 9.935334590313740777e-02
7.807209526082149686e+00 8.905607404208064348e-02
7.056890992879330859e+00 7.977027538661790595e-02
6.369585411477350689e+00 7.140047138229041468e-02
5.741585146745486590e+00 6.387495673947291008e-02
5.168964101480182372e+00 5.712092979161245698e-02
4.647986958173285110e+00 5.103181439294358218e-02
4.130032315757985906e+00 4.505387275005066916e-02
3.625420237142987112e+00 3.929952729867577238e-02
3.213346672392078496e+00 3.466330423211048256e-02
2.845140224795674744e+00 3.055426344103897782e-02
2.516636860036811196e+00 2.691709138047049948e-02
2.249142905886722055e+00 2.398343649671376421e-02
2.008836014675122073e+00 2.134580749543287664e-02
1.713005244422932227e+00 1.812847696634576830e-02
1.527711044169527854e+00 1.613052619965883727e-02
1.270546666800731028e+00 1.337878749397667690e-02
1.031248293056479914e+00 1.083352391466681740e-02
8.070006105410375552e-01 8.426844327233458387e-03
6.306063560149441916e-01 6.582759244072969827e-03
1.299962137489264258e+01 1.579149915713633778e-01
1.185371940735821283e+01 1.419789803903650505e-01
1.078927168131487946e+01 1.275662269291994166e-01
9.803294495344784920e+00 1.145266388833501570e-01
8.892527914528342237e+00 1.027435806338643509e-01
8.053554090610660410e+00 9.211594166898356972e-02
7.282643194567553380e+00 8.252602295833691426e-02
6.576135938561082916e+00 7.388954530942080934e-02
5.929961324122789534e+00 6.611211958297678881e-02
5.340578518471575720e+00 5.911896896693235454e-02
4.803913382860545589e+00 5.283390106678307468e-02
4.270109658184344958e+00 4.664603075793173625e-02
3.790707021231948914e+00 4.116429346486516483e-02
3.324439894917544880e+00 3.590702074820525946e-02
2.944318157866915087e+00 3.166299901136432338e-02
2.604988938985197233e+00 2.788546175039693584e-02
2.328652677566547258e+00 2.484331361959723691e-02
2.080236785996138149e+00 2.211512781031457764e-02
1.774327401722988640e+00 1.880448787775377412e-02
1.582623547074743620e+00 1.671346334184690627e-02
1.316586360634365294e+00 1.383644817994578689e-02
1.119631135059955929e+00 1.176149482668771215e-02
8.870244221348041469e-01 9.296004988137068770e-03
6.694000788389480316e-01 6.997240865408122824e-03
3.806784408057126146e-01 3.963090317165205399e-03
1.220229688242870658e+01 1.467348567866239573e-01
1.111232131263960632e+01 1.318566016465367585e-01
1.010186827569296142e+01 1.184018083192218962e-01
9.167805754451114453e+00 1.062453696356197297e-01
8.306660105496503022e+00 9.526887805233803797e-02
7.514840353742299861e+00 8.535309493121145952e-02
6.788534652872583841e+00 7.643594662584415889e-02
6.123961144109707710e+00 6.840949942036486653e-02
5.517261315716018188e+00 6.116153880098123413e-02
4.964545132526536619e+00 5.468718493211691123e-02
4.414404442901147085e+00 4.830451402035151887e-02
3.920202974628233417e+00 4.265043624535068412e-02
3.477115456877331034e+00 3.762163696458966505e-02
3.080582546175945513e+00 3.315947828893354293e-02
2.726492003497535954e+00 2.921219962440901874e-02
2.410880836227753399e+00 2.572039608978028344e-02
2.154029799280336555e+00 2.291393660081292305e-02
1.837761749597457195e+00 1.945083270997659611e-02
1.639483651072144665e+00 1.732171211713296605e-02
1.364278049057698228e+00 1.433829689161728906e-02
1.160417222438966167e+00 1.217033635066520035e-02
9.302561488661249545e-01 9.751766293315203976e-03
6.940717000296793282e-01 7.250361676230662050e-03
5.614801487155515192e-01 5.850288259946376419e-03
1.255920218468332905e+01 1.516414242903328102e-01
1.144338225873833714e+01 1.362882552886309773e-01
1.040809954403909110e+01 1.224011746239982434e-01
9.450300142693054184e+00 1.098631778393589081e-01
8.566593822147595461e+00 9.852535551226565547e-02
7.753415075292488190e+00 8.829851828409855663e-02
7.007023680925607678e+00 7.908253865682976502e-02
6.323502869207049848e+00 7.079527554376265075e-02
5.699231653101820783e+00 6.330087962595019879e-02
5.130109790371547795e+00 5.659523816674495028e-02
4.612381692103128650e+00 5.057642907575291696e-02
4.097814547275143049e+00 4.464782386145586812e-02
3.596604971300302989e+00 3.893339782481163719e-02
3.187416301684671716e+00 3.433482267559737067e-02
2.821872905181716185e+00 3.027092089226874130e-02
2.495771467096089324e+00 2.666604126072285447e-02
2.230379750148097528e+00 2.373964693899897199e-02
1.991891051115420419e+00 2.115073682686199538e-02
1.698385918239356585e+00 1.795504810513768104e-02
1.413579414386464617e+00 1.488620591485308002e-02
1.259519829999673934e+00 1.324880125798959078e-02
1.022180721590588481e+00 1.071184432717715677e-02
7.998370533006590177e-01 8.348092394834175436e-03
6.249358519665587641e-01 6.513926616607510454e-03
1.292447853011493919e+01 1.567005954464864848e-01
1.178245969673694660e+01 1.408677216062608206e-01
1.072202613609846900e+01 1.265365132168040363e-01
9.740111974587794208e+00 1.135896469007097453e-01
8.833490441509617597e+00 1.018818158032814419e-01
7.998555583492962917e+00 9.133427525380252709e-02
7.231608530279726388e+00 8.180352154120486274e-02
6.528882380038068867e+00 7.325240371212751733e-02
5.886450433221146028e+00 6.552604394911451524e-02
5.300610149298597307e+00 5.857863439246072806e-02
4.767262097889809702e+00 5.236309262833487715e-02
4.236879430620143161e+00 4.623899436531682394e-02
3.720013167199762716e+00 4.031858228383370518e-02
3.297823860661036832e+00 3.555210075945754861e-02
2.920363424859523604e+00 3.136133472657261223e-02
2.583451302638131608e+00 2.763171892135257365e-02
2.309267196464406258e+00 2.460975222651035077e-02
2.062740274671916563e+00 2.188810694972097640e-02
1.759188288014013501e+00 1.861151551534953943e-02
1.569079796195726351e+00 1.654789014092998556e-02
1.305224988707063272e+00 1.369265094056873466e-02
1.059467896199331571e+00 1.109678414065863594e-02
8.292333732156847992e-01 8.672646669081712778e-03
6.634169245202283793e-01 6.919218311042359820e-03
2.562518967035591344e-01 2.640015889286433451e-03
1.212975732342578183e+01 1.455878524902598781e-01
1.104377170340681502e+01 1.308060090801731745e-01
1.003737718335017348e+01 1.174330707327564532e-01
9.107379277989323896e+00 1.053633280262063765e-01
8.250300340885361905e+00 9.446474500024254484e-02
7.462412513312948192e+00 8.462978259642613132e-02
6.740136016956730813e+00 7.577135751298860744e-02
6.079289064454772351e+00 6.780736775773919811e-02
5.476195976874849158e+00 6.061237967213031069e-02
4.926858724955931024e+00 5.418719152459776367e-02
4.380309098782610988e+00 4.786100212788620828e-02
3.889352453445161562e+00 4.224166072486335022e-02
3.411668752353675504e+00 3.682319013990120044e-02
3.055580010520979162e+00 3.283832145812204395e-02
2.704147606595844522e+00 2.894253035818914951e-02
2.390842121816286081e+00 2.549609856447782388e-02
2.136004485384273899e+00 2.269305170073786931e-02
1.822165841576896650e+00 1.926208029816019532e-02
1.625507009627073174e+00 1.715316271221875230e-02
1.352480784557621218e+00 1.419330490075982470e-02
1.150265069438665133e+00 1.203628654403429872e-02
9.220612883259790005e-01 9.640822277076528668e-03
6.879294944789006161e-01 7.162730658380883630e-03
5.564487760308481912e-01 5.785693621983008239e-03
1.248533986114037297e+01 1.504671663264063042e-01
1.137347653802855696e+01 1.352106601881840897e-01
1.034228994527767398e+01 1.214142313347310181e-01
9.388547258346740421e+00 1.089615105078637625e-01
8.508972049341627653e+00 9.769911110145572397e-02
7.699872964230274341e+00 8.755207492261898872e-02
6.957381455097197076e+00 7.839923416031706338e-02
6.277734580857591062e+00 7.017406565855414946e-02
5.657021956283041497e+00 6.274059432248535462e-02
5.091365654271293728e+00 5.608689659107563008e-02
4.528144811353422838e+00 4.955521007602209371e-02
4.021946492376142324e+00 4.373572291702412795e-02
3.568021242432577012e+00 3.857049320355095817e-02
3.161707891018106231e+00 3.401885629906976211e-02
2.798740778889947656e+00 2.997761857468003721e-02
2.475058347475486809e+00 2.641047514749399888e-02
2.211725984927465305e+00 2.352206874909903642e-02
1.887298809014783307e+00 1.997173739475000334e-02
1.683820660474955044e+00 1.778127522882838943e-02
1.401394830518443158e+00 1.471380382466438985e-02
1.192048480943963540e+00 1.247695149176885829e-02
1.013140614125658256e+00 1.058821641123530895e-02
7.927370935575210886e-01 8.278502570873563782e-03
5.769998083384814125e-01 6.003679269316816725e-03
1.284936275888894563e+01 1.555011550063162551e-01
1.171126690090259714e+01 1.397597452678093211e-01
1.065484916098536416e+01 1.255266019576198044e-01
9.677067318269273244e+00 1.126675393321454055e-01
8.774521655833881439e+00 1.010407306483990103e-01
7.943694971918908720e+00 9.056491935144904415e-02
7.180758876926758738e+00 8.111829187718985756e-02
6.481880761006415526e+00 7.261224411817047975e-02
5.843211666070502019e+00 6.495628381555490494e-02
5.260740950773815428e+00 5.805832596003534379e-02
4.730844957366113768e+00 5.189167139640241122e-02
4.203934166956876162e+00 4.582254492464962747e-02
3.690549505533950558e+00 3.995444621553842501e-02
3.271239685049438961e+00 3.522462645270978826e-02
2.896513367706677222e+00 3.106325639186435089e-02
2.562122203665829545e+00 2.736774120116676132e-02
2.290029198302024227e+00 2.438146053926955326e-02
2.045352785930928619e+00 2.168459037991288946e-02
1.744245440875874520e+00 1.844514831810361438e-02
1.555578255545338129e+00 1.639296450808593042e-02
1.293892774092556763e+00 1.356059535410498486e-02
1.050191600004832582e+00 1.098257264731191014e-02
8.218720351470341079e-01 8.582936842791389839e-03
6.575023808513020818e-01 6.837634243793827560e-03
1.322194751538482116e+01 1.607004392455264330e-01
1.205727687531131664e+01 1.444620090733042261e-01
1.097533826521324762e+01 1.297778145389485716e-01
9.973067624479728721e+00 1.164971339198653116e-01
9.047176241945191322e+00 1.044987170353492978e-01
8.194160826260313613e+00 9.368887468878853153e-02
7.410319082517046851e+00 8.392541482159084076e-02
6.691917484130740945e+00 7.513980907023164180e-02
6.034790471446583204e+00 6.722231437045930735e-02
5.435336563358416306e+00 6.011089856252276736e-02
4.889404261916816985e+00 5.371451625384616319e-02
4.346303358722171772e+00 4.745045481090752471e-02
3.858636004115727047e+00 4.186987094385918179e-02
3.384298319673925803e+00 3.648925993824171654e-02
2.997392736030732419e+00 3.217356295858952997e-02
2.652141822367999335e+00 2.834283108105171978e-02
2.370928163478511319e+00 2.525188240773557427e-02
2.118034615183673530e+00 2.249052671543609258e-02
1.806729702301056228e+00 1.911598923110448961e-02
1.611586703826199063e+00 1.700619975696264150e-02
1.340712225783778022e+00 1.406257676114542818e-02
1.140183144108063873e+00 1.195760820269300105e-02
9.033389944139846861e-01 9.424990148291428893e-03
6.817563111614995952e-01 7.091202937343587739e-03
5.513981945359314185e-01 5.733624873875834208e-03
1.241160162239781428e+01 1.493093527996218473e-01
1.130374564777043567e+01 1.341485396214223413e-01
1.027664344930950691e+01 1.204423014543299641e-01
9.326964738620660000e+00 1.080733311590086759e-01
8.451523832542738646e+00 9.689497355671934653e-02
7.646469752228311378e+00 8.681961179383909655e-02
6.907827500801031029e+00 7.772410863337821108e-02
6.232070893919889443e+00 6.956789820929164259e-02
5.615023693599060728e+00 6.219838269515120394e-02
5.052855748336531505e+00 5.559703437347610772e-02
4.493218131721750552e+00 4.911316382538767622e-02
3.990417264250748719e+00 4.335312048040153299e-02
3.539531027072627900e+00 3.824583311785800105e-02
3.136165500013273544e+00 3.372809208021328164e-02
2.775846274689416138e+00 2.971659038428413682e-02
2.454546759326577288e+00 2.618275941842753904e-02
2.193219090849249930e+00 2.331506252325226888e-02
1.871258622230260293e+00 1.980198939550998141e-02
1.669444654426493369e+00 1.763078141529258666e-02
1.389201829442804126e+00 1.458303505302340104e-02
1.181686718277750181e+00 1.236011614296201287e-02
1.004251969588720872e+00 1.049442266744695512e-02
7.068946733215228928e-01 7.377183761060148760e-03
5.718646920238276143e-01 5.941659615270740782e-03
1.277435811792373777e+01 1.543145269282634735e-01
1.164024960641711814e+01 1.386684712256442964e-01
1.058788121298442420e+01 1.245283440299549127e-01
9.614124707215959020e+00 1.117527212318526197e-01
8.715817732070407331e+00 1.002087267725110253e-01
7.889005373357021789e+00 8.980888080608301349e-02
7.130094298811781250e+00 8.043147123428409651e-02
6.435009627108642327e+00 7.198786672542753506e-02
5.800085021696654408e+00 6.439722623180765826e-02
5.221170002840303859e+00 5.755081570588568146e-02
4.694529500233177721e+00 5.142744632721209935e-02
4.171101191680175013e+00 4.540670340758661688e-02
3.661236285634529075e+00 3.960104757368823614e-02
3.244890585054847953e+00 3.490736553232775402e-02
2.872780271885009284e+00 3.077799366999725214e-02
2.541000488463073914e+00 2.711946541062327035e-02
2.270897427581702210e+00 2.415106715116808328e-02
2.028111610788822183e+00 2.150187430523226723e-02
1.729359948517670720e+00 1.826756240691923203e-02
1.542211009922821452e+00 1.624879031793560052e-02
1.282589524694013772e+00 1.346828953475987488e-02
1.040955639129458099e+00 1.088267659362649950e-02
8.145742863206903994e-01 8.493815164929219633e-03
6.364935221535866772e-01 6.624049302102470553e-03
1.314569742281798881e+01 1.594789021130158524e-01
1.198487849450069298e+01 1.433408269036219873e-01
1.090697300182890039e+01 1.287443803587468016e-01
9.908802148743339089e+00 1.155542733888139245e-01
8.987161390457318433e+00 1.036501857523221687e-01
8.138257958632269862e+00 9.290607436554773613e-02
7.358439021748493403e+00 8.321918922085488890e-02
6.643880422327722357e+00 7.449282528431974693e-02
5.990558873332263445e+00 6.664329992043614703e-02
5.394622926189539314e+00 5.958860731190805671e-02
4.852143635262445187e+00 5.324998235865167212e-02
4.312608859814824669e+00 4.702267893445806479e-02
3.828187330106547215e+00 4.150077037836224364e-02
3.357044491256807373e+00 3.615377948529456542e-02
2.973017387582640669e+00 3.187895344409583803e-02
2.630276751144011271e+00 2.807649007920259496e-02
2.351168526384805890e+00 2.501065300464739433e-02
2.100214282320340242e+00 2.229129508655886341e-02
1.791324524723849843e+00 1.892051232988195206e-02
1.597696293243231036e+00 1.684876353789886705e-02
1.329073084387869974e+00 1.393539993579820217e-02
1.130216383082081055e+00 1.184430680355847212e-02
8.953115147712225053e-01 9.352022903687641844e-03
6.756462001732077560e-01 7.021913745788773906e-03
3.842119745131884478e-01 3.984108872220327308e-03
1.233789210998043195e+01 1.481575014778386823e-01
1.123408140552963985e+01 1.330919287472452639e-01
1.021108058401003760e+01 1.194775695296620421e-01
9.265676711949584643e+00 1.071840720914759432e-01
8.394303386272170542e+00 9.608395912445628906e-02
7.593254102850919729e+00 8.609200962131724477e-02
6.858669956767468712e+00 7.706183316880257927e-02
6.186667547804503897e+00 6.896470644064017774e-02
5.573197622683253805e+00 6.166184439752202956e-02
5.014508365389020561e+00 5.510726861811186122e-02
4.458477175952455518e+00 4.867269664775981941e-02
3.959017141617697355e+00 4.296046745908505687e-02
3.511319338712146632e+00 3.789616203139341971e-02
3.110697297511017645e+00 3.338965151825266237e-02
2.753055252797330876e+00 2.943840645875130460e-02
2.434182364582273550e+00 2.592925824904860482e-02
2.174781513392158416e+00 2.309162937330255100e-02
1.855313894192387902e+00 1.962910224423422903e-02
1.655123583475663240e+00 1.746251829187178695e-02
1.377216112315249763e+00 1.445433368069736456e-02
1.171354024805383753e+00 1.224463678547130403e-02
9.389992990923816674e-01 9.795811906918257261e-03
7.005980636900578373e-01 7.280541701258528425e-03
5.667023033716322988e-01 5.892597563791233603e-03
1.269931657432512040e+01 1.531281927298648871e-01
1.156925737152485389e+01 1.375846044340935659e-01
1.052099524009504350e+01 1.235348614507244258e-01
9.551402662733915250e+00 1.108385120615850705e-01
8.657278392920639831e+00 9.938877594976149032e-02
7.834560681569277207e+00 8.905432800135464066e-02
7.079614859412259875e+00 7.974904641315058718e-02
6.388392796663437956e+00 7.135937977468966020e-02
5.757203915162371288e+00 6.384098788177783312e-02
5.181815743072357705e+00 5.705362007505917349e-02
4.658476010468086237e+00 5.096606827815149815e-02
4.138508997436645132e+00 4.499616882261165546e-02
3.632102578436650298e+00 3.924667472805876828e-02
3.218618983168313630e+00 3.459190115950470934e-02
2.849344698336294446e+00 3.049239197082257921e-02
2.519931296879238669e+00 2.685577003014596661e-02
2.251827894956277110e+00 2.392820346243421450e-02
2.010970491647946279e+00 2.130878197803966895e-02
1.714605407577745488e+00 1.808592461425985107e-02
1.426959767388482403e+00 1.500245254225248716e-02
1.271415070291549432e+00 1.334786036324363961e-02
1.031790469138155864e+00 1.078032990615600956e-02
8.073395234219599148e-01 8.404536158387652597e-03
6.307726799953210506e-01 6.567291025715036278e-03
1.306946951122662881e+01 1.582584211496649296e-01
1.191261747756962919e+01 1.422251732977763694e-01
1.083877237369103774e+01 1.277182356562376886e-01
9.844743855053957660e+00 1.146156310939229622e-01
8.927249787069646558e+00 1.027958303948891122e-01
8.082473013579013710e+00 9.211130575781373286e-02
7.306747612874725739e+00 8.251163590893090261e-02
6.596082798340410669e+00 7.384385846369399820e-02
5.946444292833934497e+00 6.605185219587196566e-02
5.354177262496778056e+00 5.905500476275413191e-02
4.815072622795846691e+00 5.275587737913160075e-02
4.279030643891736929e+00 4.657847654130695125e-02
3.756667882548180515e+00 4.065111510286804897e-02
3.330126336408144372e+00 3.583669379403781746e-02
2.948815669830290087e+00 3.158369855365441431e-02
2.608515653338621565e+00 2.781147881702004596e-02
2.331556983872390632e+00 2.476893338260038879e-02
2.082576906773521586e+00 2.208216767008116047e-02
1.775955170802890892e+00 1.873438166504981517e-02
1.584036923694043697e+00 1.668891472898824391e-02
1.317570034362859133e+00 1.381066190212551677e-02
1.069452218553689882e+00 1.118043354625854711e-02
8.369737996187438522e-01 8.717432215208483631e-03
6.695993531421693401e-01 6.954828979817842018e-03
2.586544993726916375e-01 2.663069722062311531e-03
1.226431397529436218e+01 1.470069137288939343e-01
1.116455535103371055e+01 1.320395045457971595e-01
1.014566050093498006e+01 1.185177142920930821e-01
9.204428572914755691e+00 1.063002161954104408e-01
8.337184729085070245e+00 9.528059192236947028e-02
7.540228641833163437e+00 8.535604309997735228e-02
6.809658714607699892e+00 7.640163631265120547e-02
6.141442368763052606e+00 6.836115766535950933e-02
5.531623778981497708e+00 6.112005744703415122e-02
4.976412584125906591e+00 5.461798355940536420e-02
4.423963045789588655e+00 4.824710041857883241e-02
3.927823735447773856e+00 4.258579620267589211e-02
3.445149966360149030e+00 3.711215549759002558e-02
3.085477595366735937e+00 3.308157301996338118e-02
2.730370211693372795e+00 2.914298758563734285e-02
2.413951568834609152e+00 2.565990401838370849e-02
2.156544402334221733e+00 2.286416121412952751e-02
1.839540534033366370e+00 1.942970768887851765e-02
1.640957270010779512e+00 1.728426740162830946e-02
1.365291605708155442e+00 1.432501476353407500e-02
1.161130996503464630e+00 1.212962883383593947e-02
9.307021468515117579e-01 9.702958177567071532e-03
6.943198355966407886e-01 7.210875035364221371e-03
5.616028853530471432e-01 5.841127164894836278e-03
1.262451680879666327e+01 1.519472293833751264e-01
1.149832309506783723e+01 1.364992776698658317e-01
1.045425903522680322e+01 1.225438176862890111e-01
9.488946906094634315e+00 1.099300264830594814e-01
8.598885992755599617e+00 9.856091537244054956e-02
7.780305277933456942e+00 8.830207825044385228e-02
7.029327731826319869e+00 7.906751888321766897e-02
6.342040332976652373e+00 7.074140567703875171e-02
5.714497740499266065e+00 6.327306768673279791e-02
5.142660473593613446e+00 5.655278899649826552e-02
4.573291526800997708e+00 4.993131322098267461e-02
4.061818593151576451e+00 4.407800583191890526e-02
3.603150324125374393e+00 3.889250589620499993e-02
3.192632521436932436e+00 3.429673688965664130e-02
2.825942067595847096e+00 3.021218654569177847e-02
2.498982646530528928e+00 2.659174099065066826e-02
2.232936291414049368e+00 2.368008966974545493e-02
1.905336758949567999e+00 2.012337419072604897e-02
1.699882155022069963e+00 1.790080905584347237e-02
1.414675465401146193e+00 1.485946473315189094e-02
1.203281214896279483e+00 1.258041782774770891e-02
1.022688855819482878e+00 1.069124556645520072e-02
8.001703788050860133e-01 8.336551266122935525e-03
5.824241909382675830e-01 6.033032129131572427e-03
1.299327709406798981e+01 1.570427780572180299e-01
1.184038368548660358e+01 1.411053547092630533e-01
1.077073515666023340e+01 1.266950970726448966e-01
9.780896502772987944e+00 1.136846372021263207e-01
8.867540234688256362e+00 1.019455560554606011e-01
8.026971899953709411e+00 9.133471489877115213e-02
7.255246611221467745e+00 8.180091429431073091e-02
6.548452038412924558e+00 7.320130472169072977e-02
5.902655855499492787e+00 6.546798387827772181e-02
5.313878979161097860e+00 5.853521962460967593e-02
4.778236809869914836e+00 5.228354246089604584e-02
4.245702124735550420e+00 4.615515380722969019e-02
3.726930569910670066e+00 4.027136395712090783e-02
3.303285836009845156e+00 3.551391955881045420e-02
2.924740262352038211e+00 3.129186274857785610e-02
2.586957109203815719e+00 2.754402629883793280e-02
2.312067886841392195e+00 2.452901649038184348e-02
2.064997101492032527e+00 2.186087942946214613e-02
1.760829700341360438e+00 1.854860740487820209e-02
1.570408365674450746e+00 1.651524389063961651e-02
1.306111752412748572e+00 1.368588048000955390e-02
1.060045520354952364e+00 1.107437197941107086e-02
8.295491194689857961e-01 8.628268000480115649e-03
6.636156278662765917e-01 6.882426322477518295e-03
1.337076317053370289e+01 1.623097415891199824e-01
1.219077486324591320e+01 1.458551206607086037e-01
1.109508507859289317e+01 1.309876407432176149e-01
1.008045514157479516e+01 1.175544384335566600e-01
9.143476188723402842e+00 1.054270865489477932e-01
8.280327441138201294e+00 9.449060023766064909e-02
7.487456225212160810e+00 8.463555559276657314e-02
6.760831703913490642e+00 7.575242376148839940e-02
6.096394238798287901e+00 6.777259132156529531e-02
5.490322092984563085e+00 6.059104682659932628e-02
4.938412096281095565e+00 5.414671406131784520e-02
4.389659585393109964e+00 4.781026007380111825e-02
3.896819884477656259e+00 4.216825959252328698e-02
3.417487524816594124e+00 3.677434182186198330e-02
3.026670839397731072e+00 3.242058704833303967e-02
2.677793432350120906e+00 2.853350494708796481e-02
2.393806942387032510e+00 2.541471479745316397e-02
2.138402931809717078e+00 2.263617298246130283e-02
1.823969567249035917e+00 1.925046273283253714e-02
1.626881023600023735e+00 1.712872440275258965e-02
1.353395980799378728e+00 1.419555187440643511e-02
1.150972964254206143e+00 1.202544081070150601e-02
9.118160474329081167e-01 9.513971759809475293e-03
6.880962452261830675e-01 7.141567388786250296e-03
5.565504143757208366e-01 5.758497215921040170e-03
1.254966365319059030e+01 1.507633840253459756e-01
1.142759600007927823e+01 1.354164306839128473e-01
1.038773043515490357e+01 1.215472437417123436e-01
9.426619114068850891e+00 1.090229134611405415e-01
8.540696066828513011e+00 9.773935199433840537e-02
7.726199349977010300e+00 8.754732130146507252e-02
6.979215902505206515e+00 7.838395869695745366e-02
6.295870517785956189e+00 7.012228937769326986e-02
5.671965519577384818e+00 6.270631108041159474e-02
5.103702257469300285e+00 5.604896777558508042e-02
4.538001298120283522e+00 4.947708866629672853e-02
4.029827702103165876e+00 4.366928197418135787e-02
3.574302259113695257e+00 3.852449176276064730e-02
3.166781533283866246e+00 3.395846362809673558e-02
2.802803085540924055e+00 2.991859234487419597e-02
2.478277001582128936e+00 2.633480539604309695e-02
2.214299979451870293e+00 2.344608931117065156e-02
1.889157131841932236e+00 1.992114259307921700e-02
1.685307933491503984e+00 1.772040421637786217e-02
1.402396210584119896e+00 1.471436341671655476e-02
1.192805445822292532e+00 1.246096162895321199e-02
1.013672938466463558e+00 1.057646191305813312e-02
7.134670079530595066e-01 7.414474570501367393e-03
5.771548323411258563e-01 5.970433800246207658e-03
1.291718768637136172e+01 1.558312180579692618e-01
1.176830106349482818e+01 1.399880943387433463e-01
1.070278109758532104e+01 1.256720102512652870e-01
9.717116586183349725e+00 1.127503671308712901e-01
8.808041222553329774e+00 1.010891622906176235e-01
7.971571473427411902e+00 9.056079090360331929e-02
7.203935193390563541e+00 8.109147066281070793e-02
6.501045989154853544e+00 7.256378849691111355e-02
5.859048488628110007e+00 6.488506032656446432e-02
5.273786409778272066e+00 5.801556382810130197e-02
4.741534897119956682e+00 5.180891706280110753e-02
4.212533020409003015e+00 4.572806549520267577e-02
3.697285553072061415e+00 3.989195996260142679e-02
3.276623799930223679e+00 3.518779940219679547e-02
2.900769621153770572e+00 3.099842278813302529e-02
2.565502601657244419e+00 2.731303978416949052e-02
2.292738633531225645e+00 2.430764476461994006e-02
2.047516828875922901e+00 2.165028339545378711e-02
1.745813781372698603e+00 1.835881075356980696e-02
1.556817097485423407e+00 1.634045891373352155e-02
1.294723541987313764e+00 1.354233436637787558e-02
1.050666691189525492e+00 1.096976923731860822e-02
8.221998529857573734e-01 8.538489381545492918e-03
6.424142721147110269e-01 6.666643630328818529e-03
1.329336241687983566e+01 1.610607463173310827e-01
1.211737419883704092e+01 1.447106132583821370e-01
1.102582173333000704e+01 1.299371009594720294e-01
1.001536507029505430e+01 1.165943358565710297e-01
9.082627867532544030e+00 1.045533857006154116e-01
8.223679066473961186e+00 9.369247319085008407e-02
7.434899702981509151e+00 8.390491220473937639e-02
6.712187829821276708e+00 7.509820163294794737e-02
6.051629289136766232e+00 6.717185993274288336e-02
5.449131970521335688e+00 6.004484570275494398e-02
4.900768673037089407e+00 5.365109456982752878e-02
4.355491254072709317e+00 4.735016245065595125e-02
3.865962135828510782e+00 4.177635328860863223e-02
3.389984250858713022e+00 3.643008667891942803e-02
3.001941301577816468e+00 3.211999063741915322e-02
2.655731442057847058e+00 2.826231077568778366e-02
2.373864968275572807e+00 2.516863183732765893e-02
2.120319237046552452e+00 2.241043908291298278e-02
1.808395961193712598e+00 1.906593765028083073e-02
1.612862066453780052e+00 1.695023798350995745e-02
1.341630321771890344e+00 1.405359840604875933e-02
1.140882581607592039e+00 1.191977133619272038e-02
9.037323455262221694e-01 9.401960766834856903e-03
6.819550638808060672e-01 7.069753724827447863e-03
3.877455082206643922e-01 4.002529426913554317e-03
1.247494238300848224e+01 1.495930146343495415e-01
1.135700206732321327e+01 1.343412366646087874e-01
1.032123685713219885e+01 1.205641324959577931e-01
9.364394550127034478e+00 1.081244700022618022e-01
8.482619658989728251e+00 9.692212085222573492e-02
7.672376017192454434e+00 8.680296276417068246e-02
6.929316006786810256e+00 7.771149601358237624e-02
6.249885392260551065e+00 6.950839322222190919e-02
5.629698722693348145e+00 6.215134882636950964e-02
5.064878632071487807e+00 5.554594555413329415e-02
4.502902986396756901e+00 4.903075055698796064e-02
3.998154326367455713e+00 4.328476473170003724e-02
3.545761596142998240e+00 3.817156206391638523e-02
3.141039590430914963e+00 3.364818046429987608e-02
2.779736200997200868e+00 2.963926034356644673e-02
2.457584808445027580e+00 2.608049361317510417e-02
2.195662816838443110e+00 2.321943980471248212e-02
1.873109551314851240e+00 1.972277928826866172e-02
1.670872381601196555e+00 1.754343843054895213e-02
1.390236046897004085e+00 1.456328061230712650e-02
1.182367315972366217e+00 1.234842861347345243e-02
9.478451450336090600e-01 9.869670100871094989e-03
7.071272536648510743e-01 7.340596723316402013e-03
5.719382446354082106e-01 5.928017419993191969e-03
1.284110450235842116e+01 1.546310217973772827e-01
1.169633448034718448e+01 1.388929293343678373e-01
1.063495452933081431e+01 1.246666845291232589e-01
9.653661632901021861e+00 1.118314774709513321e-01
8.748746797701583588e+00 1.002443567637103378e-01
7.916468782959430683e+00 8.980716981705581803e-02
7.152815952931282695e+00 8.039893578499798799e-02
6.453854065276355634e+00 7.194890151773665476e-02
5.815656337993450720e+00 6.432584220435284827e-02
5.233897576932607265e+00 5.749030124224872862e-02
4.705040495793652688e+00 5.134834566901141928e-02
4.179548607792986203e+00 4.532098284817252798e-02
3.667821621325322745e+00 3.952358034719791191e-02
3.250102558329982738e+00 3.485888476038258299e-02
2.877021728261674127e+00 3.070939202329119391e-02
2.544279167032577060e+00 2.704547060158982510e-02
2.273494747597514465e+00 2.408944831300269956e-02
2.030168894852754313e+00 2.143729705915526501e-02
1.730894955222884279e+00 1.818492226752401256e-02
1.440499840798054265e+00 1.510387339332476368e-02
1.283441639077192331e+00 1.341461842847827511e-02
1.041451232970519447e+00 1.086082796139534873e-02
8.148475255956997287e-01 8.471547210371709047e-03
6.366444767475097910e-01 6.601666447572864145e-03
1.321600490713730558e+01 1.598349850345488488e-01
1.204404029415604072e+01 1.435868088093364969e-01
1.095668798823352574e+01 1.289067473957817567e-01
9.950432558114433945e+00 1.156487792917391400e-01
9.021948085210855339e+00 1.036855438523239664e-01
8.167232859507405962e+00 9.291165087600261607e-02
7.382537710789770280e+00 8.319240722167889346e-02
6.663832202415301609e+00 7.445907639753769625e-02
6.007035496331621260e+00 6.657067570819598379e-02
5.408188982804082556e+00 5.951390157797549485e-02
4.863294786237729816e+00 5.317554989781064778e-02
4.321510550049269206e+00 4.693674048794739539e-02
3.793731028551789564e+00 4.093078122396176521e-02
3.362695020790969380e+00 3.609454308007205986e-02
2.977443417604439535e+00 3.181949724897565474e-02
2.633773894506330482e+00 2.800894496307454115e-02
2.354024316590169974e+00 2.493958939809443054e-02
2.102513829332741224e+00 2.221591404126080013e-02
1.792955283054711746e+00 1.885290663096953270e-02
1.599061730814283599e+00 1.676899883611521203e-02
1.329993948434161188e+00 1.391865917735308870e-02
1.079478928041856189e+00 1.125384371664790197e-02
8.448292902224805445e-01 8.784047915519680588e-03
6.758310150972151042e-01 7.020091256354095074e-03
2.609936397905689986e-01 2.693910082799411305e-03
1.240026288584319936e+01 1.484395152022412179e-01
1.128645917907267737e+01 1.332850938058166845e-01
1.025497184861845845e+01 1.195956296386336548e-01
9.302415776696037142e+00 1.072444202297054838e-01
8.424856930410610900e+00 9.611750497042952091e-02
7.618671637049664547e+00 8.607375938338901467e-02
6.879773350989440317e+00 7.704849308622312154e-02
6.204130639365669886e+00 6.891447522149184157e-02
5.587541435333720941e+00 6.160550373235654242e-02
5.026325014154720883e+00 5.505485780106802313e-02
4.467997271232118983e+00 4.860683061680144690e-02
3.966604360887921565e+00 4.289976161253305359e-02
3.478889070561022479e+00 3.739561162122086863e-02
3.115556889100892235e+00 3.335272958151757478e-02
2.756816708750918110e+00 2.937182468418643097e-02
2.437192569229367667e+00 2.585244633291460328e-02
2.177227100875116950e+00 2.300847207841831901e-02
1.857107213132890289e+00 1.953944005650151347e-02
1.656568120704321911e+00 1.738249096084197934e-02
1.378161664093936256e+00 1.442426093199124237e-02
1.172058047992471153e+00 1.225106281640815122e-02
9.394124488437244347e-01 9.787201490171282617e-03
7.008291271666138300e-01 7.275492375647845886e-03
5.668221178643586544e-01 5.875319093546804358e-03
1.276512790422598087e+01 1.534458138344503009e-01
1.162441637486725021e+01 1.377986527210823542e-01
1.056734288892558382e+01 1.236714189045701323e-01
9.590253742926670100e+00 1.109228020191398989e-01
8.689563795955161041e+00 9.941494642844732332e-02
7.861468232399575484e+00 8.905680535496302008e-02
7.101892192878804799e+00 7.971556936224903633e-02
6.406877577569377813e+00 7.133300393128490235e-02
5.772416095009704762e+00 6.376793835257661691e-02
5.194342483486060758e+00 5.698672720598740166e-02
4.618968324166273121e+00 5.033721996360557283e-02
4.102056153299046493e+00 4.440681109611037403e-02
3.638539352768269008e+00 3.916500415249866279e-02
3.223811491978322064e+00 3.454561870095670950e-02
2.853349526824210169e+00 3.043667759005358117e-02
2.523094385700920039e+00 2.678134170186736648e-02
2.254409538982719674e+00 2.384455218778765151e-02
1.923489758014064410e+00 2.025177418822985895e-02
1.716104330997715977e+00 1.801618161710770785e-02
1.428012960570178569e+00 1.494998036056652616e-02
1.214658503819320945e+00 1.269257558686388149e-02
1.032286521281934100e+00 1.076204084260660304e-02
8.076075198876521144e-01 8.386244939201027010e-03
5.878514851154478249e-01 6.094905852883194045e-03
1.313868656752291919e+01 1.586124096568536368e-01
1.197085508018143329e+01 1.424655396278290131e-01
1.088761330199524835e+01 1.278823042945287924e-01
9.885749426611480928e+00 1.147153107972117836e-01
8.961430700971369845e+00 1.028339334299284424e-01
8.110993863364674539e+00 9.213745873913709028e-02
7.330374063271443141e+00 8.248119027192774011e-02
6.615626537493215054e+00 7.381711935010830394e-02
5.962571857274641118e+00 6.599476687701301414e-02
5.367418693426389886e+00 5.899167237503318006e-02
4.825987635811046061e+00 5.271185022999091974e-02
4.287762412019883840e+00 4.652474612372188567e-02
3.763538763879941573e+00 4.056267894261051526e-02
3.335533755060218208e+00 3.576438857047411352e-02
2.953133539429496857e+00 3.152511910791476468e-02
2.611963570936711498e+00 2.775859046953563572e-02
2.334285018539855372e+00 2.471511391632767035e-02
2.084769644437080238e+00 2.201255903251133836e-02
1.777611723419356471e+00 1.868186969255001065e-02
1.585303887798916733e+00 1.661194322750565722e-02
1.318387757466600307e+00 1.378420365108794579e-02
1.069993961933375370e+00 1.113858518738579557e-02
8.372663062703148418e-01 8.712764350512755551e-03
6.697979596757115406e-01 6.942517493810018529e-03
1.352107235512957040e+01 1.639538621148091957e-01
1.232573002660611294e+01 1.472816000828300054e-01
1.121604303798620705e+01 1.322273894681265938e-01
1.018887113323774862e+01 1.186337122078989365e-01
9.240585014300135569e+00 1.063697916403419375e-01
8.367268981331525524e+00 9.531366922675357789e-02
7.565218209967139451e+00 8.535402495748542484e-02
6.830345015359526428e+00 7.639061615370287828e-02
6.158521843493888426e+00 6.832868696363274263e-02
5.545737517099640357e+00 6.107336556448020315e-02
4.987925656443762179e+00 5.456430487539750546e-02
4.433319521299479149e+00 4.817335915637831895e-02
3.935273588396261069e+00 4.249792061885371980e-02
3.450966274988663596e+00 3.705189200443712028e-02
3.056142259545536977e+00 3.264739325481515186e-02
2.703715056911370596e+00 2.876901989718610997e-02
2.416844647759128772e+00 2.562263068019774576e-02
2.158891291931007039e+00 2.279438290937324876e-02
1.841314082210789627e+00 1.937696725542940174e-02
1.642331567793548386e+00 1.723531106332787388e-02
1.366136760740566114e+00 1.428570525455492672e-02
1.161777743186380496e+00 1.211893942697234335e-02
9.203330225071920667e-01 9.577288935108776644e-03
6.945552978659083054e-01 7.195683119840590170e-03
5.617059243183970541e-01 5.827933259999092987e-03
1.268924969083362342e+01 1.522578135370855901e-01
1.155267717950965434e+01 1.367141460549533838e-01
1.049978206366220768e+01 1.226760458913771362e-01
9.527148508580598474e+00 1.100171765379203970e-01
8.630679082259842261e+00 9.859117404107850535e-02
7.806671654253976911e+00 8.830789536731063760e-02
7.051247019036736674e+00 7.903657511902245636e-02
6.360134252117897624e+00 7.071296699699658461e-02
5.729419464038273624e+00 6.320923613937298735e-02
5.154960375424486152e+00 5.647946276000619797e-02
4.583157746439288971e+00 4.988998498066109233e-02
4.069708324488948925e+00 4.400778211083869462e-02
3.609424680527277385e+00 3.882842718600910958e-02
3.197597319094942936e+00 3.423393088576488080e-02
2.829934839165887173e+00 3.015337570972963580e-02
2.502151090325763327e+00 2.653886981536937931e-02
2.235526584853233967e+00 2.362598980528949136e-02
1.907184503582159296e+00 2.006431825353769891e-02
1.701314612578037622e+00 1.785139853751480793e-02
1.415670479885247079e+00 1.480612188273108289e-02
1.204045863195134514e+00 1.256465625647475506e-02
1.023197261453017815e+00 1.065797148181497553e-02
7.201346871191551813e-01 7.472020563527771546e-03
5.825096749641952565e-01 6.033744608951486198e-03
1.306141606796468224e+01 1.573949024064690838e-01
1.189780146150301476e+01 1.413468119678605028e-01
1.081876334868910661e+01 1.268563511956986578e-01
9.821192027974221972e+00 1.137796948933950947e-01
8.901131882749199420e+00 1.019819324787733239e-01
8.054907537634575121e+00 9.136602755284496669e-02
7.278456926388140680e+00 8.177835529812670090e-02
6.567660270661026090e+00 7.317919650952846300e-02
5.918437403201962432e+00 6.541931731253197713e-02
5.326901850385479698e+00 5.846922280817563877e-02
4.788901209206017917e+00 5.224239361021919964e-02
4.254267164819772518e+00 4.610670187753628663e-02
3.733580296951120037e+00 4.019489689407924893e-02
3.308576567389768908e+00 3.543356831417619063e-02
2.928943356509984941e+00 3.122706452970538601e-02
2.590297071145172048e+00 2.750411534399816241e-02
2.314709534365905874e+00 2.450804765747011463e-02
2.067094672621311524e+00 2.181720855593607261e-02
1.762370908096130950e+00 1.850924101764821195e-02
1.571576545270396030e+00 1.645346652288196335e-02
1.306933881854687840e+00 1.366471229304004609e-02
1.060573157499432595e+00 1.102429027248385575e-02
8.298638655588889135e-01 8.617934474262128539e-03
6.483917595686290447e-01 6.722081011458461326e-03
1.344245426800907417e+01 1.626991607907131432e-01
1.225130730219584940e+01 1.461348000173643136e-01
1.114580202239137563e+01 1.311740941960934936e-01
1.012293060384788213e+01 1.176753861986404998e-01
9.178957529748140942e+00 1.054947050607037140e-01
8.309889451831455887e+00 9.451448898177040869e-02
7.512002313069205073e+00 8.462713285078141134e-02
6.781129775110946944e+00 7.572902867643874214e-02
6.113197895131569304e+00 6.772502144623884779e-02
5.504107693301043547e+00 6.053772115691457428e-02
4.949820930249941853e+00 5.407808218565631625e-02
4.398704945659546617e+00 4.774161641736952844e-02
3.904060228222658413e+00 4.211637226902824327e-02
3.423196764403769965e+00 3.670326120072758130e-02
3.031185504161415079e+00 3.234224018817074414e-02
2.681389639889348420e+00 2.851314352787813131e-02
2.396699378155487725e+00 2.539186637157652207e-02
2.140642183042803737e+00 2.258500228395622644e-02
1.825575667783272626e+00 1.920411786330435827e-02
1.628173062277202598e+00 1.707811529857865621e-02
1.354290659313483580e+00 1.414678492709092565e-02
1.151611830344532628e+00 1.201403290267737643e-02
9.121985501603236957e-01 9.467940812231357903e-03
6.883446975284985836e-01 7.114051330605123714e-03
3.913175207703518121e-01 4.043554676999116908e-03
1.261346462565832205e+01 1.510767471729143052e-01
1.148109684976902400e+01 1.356296481735431714e-01
1.043249226271145425e+01 1.216852905697644316e-01
9.464103038441717075e+00 1.091082274994586154e-01
8.571826661508778145e+00 9.777261204666347350e-02
7.752174545795869953e+00 8.756224509642109022e-02
7.000721222511183228e+00 7.835772415999361917e-02
6.313608534430866115e+00 7.009066428153930273e-02
5.686571258728065459e+00 6.265479144690715152e-02
5.115693914643619777e+00 5.597715886859587486e-02
4.547688927222001354e+00 4.943476305799637815e-02
4.037547439227916257e+00 4.362749327289865142e-02
3.580423677528936199e+00 3.847138067772248177e-02
3.171619709839567314e+00 3.389247788685548907e-02
2.806626322396693851e+00 2.986511854610753372e-02
2.481305605160630368e+00 2.629277930613766259e-02
2.216677831621402639e+00 2.340849024782205856e-02
1.890978339635255079e+00 1.987759462825128623e-02
1.686721921643630884e+00 1.768598128596184441e-02
1.403357946500612741e+00 1.466540277669643386e-02
1.193463132323407505e+00 1.243810173474833164e-02
9.567014761506514864e-01 9.923774151035420071e-03
7.136707862538312908e-01 7.372600612863934935e-03
5.772309075784904930e-01 5.976227457122278153e-03
1.298429560919835168e+01 1.561776197472373728e-01
1.182480156245011038e+01 1.402334348676188280e-01
1.075009702783699339e+01 1.258359868574701057e-01
9.756784169353419855e+00 1.128482802605891011e-01
8.841049272651005708e+00 1.011337905469188586e-01
7.999090905022504749e+00 9.058251050331501963e-02
7.226696595055824623e+00 8.107839472493640065e-02
6.519883989650290701e+00 7.252999935976046919e-02
5.874581377749234612e+00 6.486212076641978408e-02
5.286584295271671508e+00 5.795232480229420280e-02
4.752010067312288477e+00 5.176685454817786525e-02
4.220930064502473655e+00 4.569854871276037012e-02
3.703803797731533010e+00 3.982578266223971153e-02
3.281838469218052889e+00 3.510324595283278309e-02
2.904900329541069581e+00 3.094327410928167377e-02
2.568746419386499724e+00 2.725403790671937498e-02
2.295340421698860656e+00 2.426564228220354225e-02
2.049601215199753135e+00 2.160838563242170954e-02
1.747285783210956955e+00 1.833852615896560193e-02
1.454123705528340693e+00 1.521911501101996279e-02
1.295529281565004798e+00 1.352650826379777314e-02
1.051238301549400234e+00 1.091225104322170528e-02
8.224287557021571216e-01 8.539261788043461462e-03
6.425531542637674676e-01 6.636777824589839073e-03
1.336398557378794294e+01 1.614489957411521515e-01
1.217696945143231169e+01 1.449843725533500882e-01
1.107572553889308509e+01 1.301243302213434816e-01
1.005721355587533061e+01 1.167067081361692904e-01
9.117510480432819975e+00 1.046138656374430431e-01
8.252715105014772234e+00 9.371558548471285721e-02
7.458982821138388175e+00 8.390424880622485149e-02
6.732139269028303730e+00 7.506585418704762869e-02
6.068059170171983929e+00 6.713377015015924154e-02
5.462695727783213329e+00 5.999015887312526135e-02
4.911866680831817433e+00 5.358502007104057330e-02
4.364341794123937746e+00 4.730397737395104080e-02
3.831075434984436257e+00 4.125686359265041264e-02
3.395535629736353478e+00 3.636172083414874329e-02
3.006347379374132878e+00 3.203487427305148211e-02
2.659203936735647478e+00 2.823339778665906810e-02
2.376656643877570474e+00 2.514902890587265155e-02
2.122532899836240272e+00 2.239310741963639051e-02
1.810031366358475724e+00 1.901901171104586341e-02
1.614147338715555824e+00 1.689712736425747971e-02
1.342522008056920679e+00 1.400748315218095993e-02
1.089557989653979542e+00 1.131071276949404021e-02
8.526934141437236825e-01 8.827901341219813666e-03
6.821117901866914357e-01 7.033885640895840008e-03
2.633654219076451142e-01 2.713170063058271703e-03
1.253773219636777370e+01 1.498994583290339522e-01
1.140964177652526246e+01 1.345487849001497649e-01
1.036544231478390188e+01 1.207007387040195945e-01
9.401300453107081623e+00 1.082077351667569132e-01
8.513354294155321966e+00 9.694862062977319117e-02
7.697783845936764457e+00 8.680563440442087830e-02
6.950451707830339387e+00 7.768124214978792963e-02
6.267311689512193418e+00 6.947653833160666315e-02
5.643959690563392861e+00 6.209676098382287124e-02
5.076669723364648057e+00 5.547434873017418472e-02
4.512416354467359447e+00 4.898955387071370765e-02
4.005736781004998193e+00 4.321438939074773861e-02
3.512899663015130347e+00 3.766005669865742783e-02
3.145849973826213120e+00 3.357229997833557217e-02
2.783476438749057369e+00 2.957784246308016451e-02
2.460637103818493987e+00 2.604513192629135526e-02
2.198063142386091240e+00 2.319345643573384602e-02
1.874829238549850174e+00 1.969016987914296718e-02
1.672288816477935924e+00 1.752176119581305702e-02
1.391176076456037913e+00 1.452398187903186297e-02
1.183051038048715808e+00 1.231088339692607871e-02
9.481989932647757469e-01 9.818193308708478284e-03
7.073613438790270491e-01 7.290509296148311308e-03
5.721128401126100993e-01 5.897396227394300500e-03
1.290722825400436058e+01 1.549646053354481745e-01
1.175195813964733738e+01 1.391184811167818502e-01
1.068157578642919248e+01 1.248217443422664219e-01
9.692615138770968031e+00 1.119191807983447168e-01
8.781170220677026350e+00 1.002868285153474953e-01
7.943380441013463411e+00 8.981088413415690141e-02
7.175137086273113418e+00 8.038023446302665354e-02
6.472295317379726853e+00 7.189368607310737957e-02
5.830849315863972926e+00 6.429377918892680011e-02
5.246487548896835662e+00 5.743685237214654626e-02
4.664990425236994476e+00 5.070791877756860438e-02
4.142580322536929316e+00 4.476505161632242380e-02
3.674211136513533482e+00 3.946023477830212789e-02
3.255254735316073678e+00 3.478646424627535039e-02
2.881007809829236432e+00 3.065383876223890317e-02
2.547395257241590993e+00 2.699674473228626248e-02
2.276074007325498805e+00 2.404268374408493822e-02
1.941878580726335457e+00 2.041418236456217505e-02
1.732398248834704946e+00 1.816563021237573364e-02
1.441500213378226869e+00 1.505819040814305142e-02
1.226090161677931389e+00 1.276127280554453271e-02
1.041931842882088288e+00 1.081702105252832675e-02
8.151575250963303265e-01 8.434940162873357308e-03
5.932815983636635648e-01 6.098981449738491087e-03
1.328566220111325258e+01 1.601998888339513372e-01
1.210273785103388633e+01 1.438435521400110162e-01
1.100586429182429526e+01 1.290786223511167230e-01
9.991624509689483347e+00 1.157530088770737930e-01
9.056246239128757480e+00 1.037443519718943413e-01
8.195754150764912538e+00 9.291954863336621129e-02
7.406166155270735629e+00 8.318548538791274705e-02
6.683377795685983891e+00 7.441227869257642513e-02
6.023101078983363443e+00 6.654694225656683504e-02
5.421432636209339684e+00 5.945680473816924300e-02
4.874116102113011273e+00 5.310150484612610050e-02
4.330178015795175028e+00 4.687018973401714528e-02
3.800537470608575941e+00 4.088148476467828862e-02
3.368100504590305189e+00 3.602280734887127606e-02
2.981707144939405474e+00 3.173460199245874136e-02
2.637157275637322940e+00 2.795959178224997552e-02
2.356716956096020610e+00 2.489942894764638273e-02
2.104666554122854638e+00 2.216877441782951624e-02
1.794540109216149038e+00 1.883478477256346484e-02
1.600275531317536082e+00 1.673769746561657931e-02
1.330809823901491384e+00 1.387215146668484625e-02
1.080012705961069353e+00 1.119538495813145879e-02
8.451239390534813767e-01 8.728064254046746101e-03
6.760182757286187227e-01 6.952900093779326891e-03
1.367315009857837893e+01 1.656180836144523771e-01
1.246215349881970269e+01 1.487258481886579997e-01
1.133832991558449876e+01 1.334796546987931931e-01
1.029843908017125287e+01 1.197218117546661048e-01
9.338670776653382077e+00 1.073195562567266365e-01
8.455104771005053976e+00 9.614325069612350561e-02
7.643655357751298673e+00 8.607580320189980871e-02
6.900481046415249509e+00 7.702306789330862213e-02
6.221182537349495334e+00 6.887621587271204604e-02
5.601668207224912877e+00 6.156614018672455085e-02
5.037888930121502185e+00 5.499745914711225148e-02
4.477292063995155225e+00 4.855028773228454997e-02
3.974016392521637631e+00 4.282547031019716399e-02
3.484712703337800033e+00 3.731661460519312273e-02
3.085801622138501621e+00 3.288322883874101460e-02
2.729827451718803921e+00 2.896084365325594934e-02
2.440034829911261749e+00 2.579705739682488369e-02
2.179549456034208355e+00 2.298165295285423473e-02
1.858837972362435087e+00 1.951742504254486490e-02
1.657887547106878356e+00 1.736613187486115220e-02
1.379024123572718974e+00 1.439069723140059751e-02
1.172667973906236005e+00 1.220544576464658096e-02
9.289065193905422513e-01 9.629404650717172248e-03
7.010210449595293269e-01 7.217141516583047006e-03
5.668808330642780557e-01 5.823306813464134910e-03
1.283021951978614794e+01 1.537708152234792958e-01
1.167923270274989811e+01 1.380287207625618684e-01
1.061318746635860677e+01 1.238221169211667361e-01
9.628605301428370566e+00 1.110064085482033863e-01
8.721428985709987813e+00 9.946037946222213710e-02
7.887957160998827710e+00 8.905795485461970307e-02
7.123876109312199389e+00 7.970858515849855996e-02
6.424965148376553081e+00 7.127709277328267423e-02
5.787371267101814709e+00 6.373478761752082722e-02
5.206615209339632067e+00 5.693394610641138581e-02
4.628804905901708011e+00 5.025788373908961215e-02
4.109886352311547419e+00 4.435807651008683711e-02
3.644802954595421252e+00 3.912045018281547215e-02
3.228750455367111805e+00 3.447257405676873443e-02
2.857322808998042252e+00 3.035471803892084153e-02
2.526196148720781132e+00 2.674417648247257029e-02
2.256945266026411989e+00 2.381469309407134929e-02
1.925338505264938327e+00 2.023720333442198191e-02
1.717460962808512015e+00 1.800663226155598332e-02
1.429007378986742793e+00 1.492806463556683658e-02
1.215356054127526120e+00 1.264709817622167339e-02
1.032787709509327634e+00 1.073477086351704197e-02
7.268652798672958770e-01 7.530373918161602231e-03
5.879009735563165417e-01 6.041123251589293475e-03
1.320730302414834512e+01 1.589777208605159253e-01
1.202860149013878832e+01 1.427238854356213671e-01
1.093607522177537916e+01 1.280524045028372249e-01
9.926198422692845469e+00 1.148198152994895360e-01
8.995145782587409045e+00 1.028983744105959608e-01
8.139006319518744093e+00 9.215049718401016610e-02
7.353652075221971174e+00 8.249086114422034266e-02
6.634809033632486752e+00 7.377973326816393562e-02
5.978398888569409486e+00 6.597377054895625648e-02
5.380447906383096779e+00 5.894436529498212063e-02
4.836661532976840761e+00 5.263553265521859342e-02
4.296278311746246636e+00 4.645247975700558113e-02
3.770187220646729731e+00 4.052686556539855656e-02
3.340789433113037887e+00 3.570810048440580670e-02
2.957295951391109234e+00 3.145210324405107311e-02
2.615252945500854409e+00 2.772471863225376906e-02
2.336969058285456757e+00 2.468637916321375983e-02
2.086835770081010288e+00 2.197603291431078978e-02
1.779181971525542139e+00 1.865640386190100392e-02
1.586438909381725937e+00 1.659701037258277598e-02
1.319226808955635377e+00 1.375830371172875703e-02
1.070512582849575622e+00 1.110055423111296069e-02
8.375893881177133293e-01 8.651287943919908074e-03
6.543761673174832705e-01 6.755870704596129463e-03
1.359346835134312492e+01 1.643579266431247354e-01
1.238663227439586301e+01 1.475760981495555790e-01
1.126718856226731269e+01 1.324250305663526306e-01
1.023165574714121817e+01 1.187616590801004041e-01
9.276209546833138475e+00 1.064454749512152576e-01
8.396965402547150958e+00 9.534540312289950525e-02
7.589857827161905490e+00 8.535860023325582413e-02
6.850713761651978650e+00 7.636962551716433567e-02
6.175302772591042100e+00 6.829096749550715717e-02
5.559530826419064375e+00 6.102604684915651639e-02
4.999321458912505456e+00 5.451660944898929773e-02
4.442346669619785970e+00 4.811083451245619369e-02
3.942481968416446936e+00 4.244256849489293215e-02
3.456614359735071140e+00 3.698414424890814067e-02
3.060623327304560437e+00 3.259253926617425995e-02
2.707291613889075688e+00 2.870063669340883541e-02
2.419677832633674974e+00 2.556124101106093185e-02
2.161137310333227646e+00 2.277784804674322025e-02
1.842937886598936315e+00 1.933624179592173878e-02
1.643618397964313305e+00 1.720050337399913962e-02
1.367097911248743802e+00 1.427125221439942866e-02
1.162414200237022799e+00 1.208605113825350456e-02
9.207070391655173269e-01 9.558790576483075854e-03
6.947438199975022322e-01 7.157104156038660361e-03
3.949199797637987230e-01 4.059350846147153843e-03
1.275336788659986809e+01 1.525845598671367043e-01
1.160669712400856568e+01 1.369429068654892390e-01
1.054496388657625339e+01 1.228306583542639885e-01
9.564809165928794599e+00 1.101027652217741598e-01
8.661953222411208131e+00 9.864929710506739613e-02
7.832688852357120979e+00 8.831356627068585874e-02
7.072717209138827954e+00 7.903663020801124373e-02
6.377938457954142493e+00 7.066519375321844709e-02
5.744041646528130762e+00 6.318017102607650926e-02
5.166949926020625306e+00 5.644301021039554306e-02
4.592814623176761479e+00 4.981448363673220137e-02
4.077382479624115597e+00 4.395942475156072726e-02
3.615557438651383571e+00 3.876822158206816998e-02
3.202513157064631244e+00 3.415424092600786998e-02
2.833773504468241278e+00 3.008267172851378929e-02
2.505162403327304332e+00 2.649400625006065671e-02
2.237947300003666040e+00 2.359245422834926886e-02
1.908934073238628626e+00 2.005030485022629705e-02
1.702756523166966796e+00 1.783514075823354819e-02
1.416575028788618074e+00 1.478867954025452416e-02
1.204720233220284431e+00 1.253999395220666870e-02
9.656094775057142421e-01 9.995849561016479159e-03
7.203463625897141842e-01 7.426647785620020190e-03
5.825750662038362560e-01 6.011740671108766441e-03
1.312902744851538728e+01 1.577580814044999558e-01
1.195461885228760401e+01 1.416078081006942602e-01
1.086643817247362698e+01 1.270322055746223588e-01
9.860978462964824942e+00 1.138915626837428280e-01
8.934265945255955188e+00 1.020484147528338131e-01
8.082471345234006677e+00 9.137738723151410392e-02
7.301238662977010740e+00 8.179206019300870600e-02
6.586514732710442743e+00 7.314742180229984181e-02
5.934007214509745332e+00 6.539401240964433371e-02
5.339640693550639305e+00 5.843169809007448673e-02
4.799352399497711197e+00 5.217287413321822914e-02
4.262641437619764773e+00 4.604130775303663659e-02
3.740088458670328464e+00 4.015763549236207874e-02
3.313801569077056364e+00 3.539111805662215060e-02
2.932996436810396013e+00 3.119124422165892377e-02
2.593485230805798736e+00 2.746618752758895124e-02
2.317361477477465570e+00 2.445280401810425580e-02
2.069187194375939676e+00 2.177459305657419505e-02
1.763866441974858867e+00 1.847876585031415358e-02
1.467836690421548962e+00 1.532214473249154940e-02
1.307674320006274815e+00 1.363517093522542689e-02
1.061087933146746654e+00 1.100870856750796843e-02
8.300840407912140062e-01 8.594954495320833096e-03
6.485362387336430778e-01 6.698098566061666710e-03
1.351386053439891910e+01 1.631107980381289735e-01
1.231119913849098246e+01 1.464262097848392785e-01
1.119616688866360477e+01 1.313749548213647977e-01
1.016501136717589659e+01 1.178018716199138449e-01
9.214003848012570330e+00 1.055670846253843609e-01
8.339081544810238000e+00 9.455582849583590854e-02
7.536167861144699387e+00 8.462704549365399065e-02
6.801086683110790787e+00 7.572021006760423778e-02
6.129611687756426619e+00 6.769129287869224409e-02
5.517668763146126309e+00 6.049492719185909501e-02
4.960827592991554624e+00 5.402481440243493693e-02
4.407581653434521129e+00 4.767907469696788803e-02
3.868729462853036871e+00 4.158380902317274780e-02
3.428649940013632325e+00 3.667742805083638868e-02
3.035488144370061647e+00 3.230126348874388237e-02
2.684772171651073958e+00 2.843521242542168537e-02
2.399436065502208670e+00 2.532231749540535953e-02
2.142826651897324908e+00 2.254226532941268346e-02
1.827188665850586258e+00 1.914915287911448175e-02
1.629481067565843100e+00 1.704885445239090816e-02
1.355143838993574157e+00 1.413140433016374896e-02
1.099780318400870982e+00 1.141979714021169705e-02
8.605920500391552874e-01 8.893756441116919959e-03
6.885092146309985672e-01 7.095529270318988273e-03
2.657719659730568007e-01 2.740779692003495350e-03
1.267658087308496739e+01 1.514054101976005651e-01
1.153421726156089377e+01 1.358594600589652923e-01
1.047695708253989721e+01 1.218415960989683022e-01
9.501098913307419735e+00 1.092038695670741050e-01
8.602723962448211026e+00 9.782730367173643471e-02
7.777704942372682062e+00 8.756749976764482968e-02
7.021891959322196008e+00 7.836581985527643623e-02
6.331039338586244902e+00 7.005871061910202979e-02
5.700943302569442039e+00 6.262470200346355320e-02
5.127486870975912048e+00 5.595034777675743365e-02
4.557165059384452377e+00 4.939295830518682789e-02
4.045167410984655376e+00 4.357731142461195722e-02
3.547277311757024432e+00 3.798232608609228983e-02
3.176392640517580190e+00 3.385013621593437050e-02
2.810360393866105255e+00 2.980924685089650708e-02
2.484255371802283285e+00 2.624104742976793997e-02
2.219086918652373619e+00 2.337217656480301831e-02
1.892671384621403163e+00 1.985703860959847980e-02
1.688096313779448687e+00 1.766414557672216223e-02
1.404288224497738158e+00 1.464412888237682370e-02
1.194162822370353982e+00 1.243016108147538754e-02
9.570759966179823719e-01 9.908933449403217741e-03
7.139005043308962462e-01 7.365370888934204448e-03
5.774121851430767949e-01 5.959834242195405016e-03
1.305089642399180327e+01 1.565459657124141646e-01
1.188074293996140796e+01 1.404925109128808414e-01
1.079702411512779214e+01 1.260147666904528063e-01
9.795994779921288753e+00 1.129668187365370779e-01
8.873614879777557363e+00 1.012034904262413965e-01
8.026119585164734005e+00 9.061178175695445980e-02
7.249102444481489549e+00 8.109610341973104430e-02
6.538345273372923927e+00 7.251690854637245220e-02
5.889800132343386174e+00 6.482567528939296719e-02
5.299101121065604048e+00 5.791603502168311823e-02
4.711364434252905298e+00 5.113110975986694812e-02
4.183432468444066465e+00 4.511184185164343607e-02
3.710188982692787185e+00 3.979223880318897427e-02
3.286930942990344384e+00 3.507848862175864252e-02
2.908904782133916900e+00 3.089770798282101549e-02
2.571923007211158740e+00 2.719229682668923218e-02
2.297883364118374683e+00 2.421252428291326142e-02
1.960362946003471940e+00 2.057226041455307783e-02
1.748768002180019820e+00 1.829964418462366738e-02
1.455106798837556115e+00 1.517321566224345830e-02
1.237575804068280938e+00 1.289253888459776162e-02
1.051727497027800107e+00 1.091735841506817455e-02
8.227459721651351199e-01 8.529274934668306177e-03
5.987197433696632709e-01 6.159297597284215352e-03
1.343431009297430023e+01 1.618573208582691492e-01
1.223590139740581151e+01 1.452813987500667647e-01
1.112523381451746118e+01 1.303275867931670551e-01
1.009854778040772416e+01 1.168456781107653497e-01
9.151878508597558692e+00 1.046984466800637698e-01
8.281388903217749231e+00 9.376126865682256339e-02
7.482724543229529957e+00 8.391266096747050651e-02
6.751729665239304623e+00 7.507177002719617187e-02
6.084195280725301913e+00 6.710187995216020107e-02
5.475929450549774202e+00 5.996148766261388818e-02
4.922690662885818469e+00 5.355248391962902366e-02
4.373065954230461294e+00 4.725562335981885187e-02
3.837877031941404393e+00 4.120681165218228331e-02
3.400930767853090675e+00 3.633359561117104064e-02
3.010613062322208489e+00 3.201382070102033045e-02
2.662552542943951384e+00 2.817539737936869751e-02
2.379298725096916201e+00 2.508767993621044412e-02
2.124717894562603959e+00 2.233378618888169284e-02
1.811558903417834543e+00 1.896569748199853842e-02
1.615389361894073117e+00 1.688110945909575278e-02
1.343327966522274375e+00 1.399149840626260320e-02
1.090108158770549673e+00 1.132304686812278180e-02
8.529967360720693836e-01 8.811690079125003919e-03
6.822796443498215790e-01 7.034600093245386467e-03
1.382680583365521443e+01 1.673389306050658831e-01
1.259986111832040656e+01 1.502239649075824968e-01
1.146189188811236370e+01 1.347809971438040377e-01
1.040909293852957873e+01 1.208550392508068172e-01
9.437722989198736201e+00 1.083116238966735367e-01
8.543714812027843664e+00 9.700579090240225855e-02
7.722897719001577066e+00 8.683820075552131645e-02
6.971217328628620535e+00 7.768713154061041015e-02
6.284409944154149663e+00 6.946393711220634481e-02
5.658033719736361711e+00 6.207635004138042228e-02
5.088267026503668689e+00 5.545471267984396213e-02
4.521622849522533905e+00 4.894065090448217192e-02
4.013087122103989657e+00 4.316389529123289270e-02
3.518634873072366887e+00 3.764312022344583342e-02
3.115670059221582022e+00 3.316903045504322745e-02
2.756146449250292285e+00 2.919525530793810539e-02
2.463522244406856299e+00 2.599962480176003232e-02
2.200360374812643016e+00 2.314726823725113403e-02
1.876495349773702248e+00 1.967954440348092943e-02
1.673551776868762886e+00 1.751013001410063608e-02
1.392031281334341841e+00 1.449770025244404882e-02
1.183641918128942594e+00 1.231897101148574265e-02
9.375518696342897140e-01 9.714102541642021665e-03
7.075020235094842125e-01 7.302460178419806040e-03
5.721123270406284211e-01 5.882851956298722207e-03
1.297283757584575881e+01 1.553344891509016168e-01
1.180704426463962875e+01 1.393848210114810859e-01
1.072769427916726670e+01 1.249996436758028101e-01
9.731102789851078683e+00 1.120375154541290441e-01
8.813123977544957910e+00 1.003617888420580834e-01
7.969942577020396435e+00 8.984833604003387986e-02
7.197128769002731907e+00 8.039389194625393142e-02
6.490393011894070696e+00 7.189327875516537958e-02
5.845780399824039186e+00 6.425659368708810937e-02
5.258697766422857356e+00 5.739800445236133142e-02
4.674807697021548414e+00 5.067959174346847034e-02
4.150409944360569092e+00 4.470255465882839313e-02
3.680474366284165022e+00 3.942761830533308975e-02
3.260172587879344608e+00 3.476208696490246108e-02
2.884954597358084349e+00 3.061123862308427063e-02
2.550464915041176006e+00 2.694007235094873082e-02
2.278508428712886502e+00 2.398371978298535073e-02
1.943686003714455213e+00 2.037393622510610264e-02
1.733721161717493686e+00 1.812460551176129503e-02
1.442444182002229347e+00 1.502225776979195654e-02
1.226740174136476069e+00 1.275857033683481211e-02
1.042449040545915251e+00 1.082529778288901338e-02
7.336159357321816454e-01 7.576681248476818155e-03
5.933371196852279539e-01 6.105210807357500970e-03
1.335483038028247549e+01 1.606123972295570856e-01
1.216076342393510501e+01 1.441367404750640291e-01
1.105456448051803342e+01 1.292812701672360065e-01
1.003228500425090530e+01 1.158923036111357413e-01
9.090045124832005996e+00 1.038306664933865975e-01
8.223914448692250190e+00 9.297517992263650000e-02
7.429511447399023361e+00 8.319680906124833630e-02
6.702632416400746251e+00 7.441715231754351956e-02
6.038896287292788934e+00 6.651640448378884352e-02
5.434444174139478889e+00 5.942937719374880023e-02
4.884821207984917812e+00 5.307495371588150102e-02
4.338744261338477237e+00 4.683080384602940349e-02
3.807212188380842299e+00 4.082912714612411259e-02
3.373376760350179637e+00 3.599670702882910162e-02
2.985849702622198620e+00 3.172474407701587201e-02
2.640397397659935308e+00 2.793797170122150342e-02
2.359364477069076038e+00 2.486518756735420221e-02
2.106736567604252652e+00 2.213633441396015145e-02
1.796072772429380127e+00 1.878425968155874454e-02
1.601406734804662335e+00 1.671297808417892064e-02
1.331641603982247180e+00 1.385689315265950690e-02
1.080465211669086045e+00 1.122549905468527183e-02
8.453785957457984335e-01 8.733824541580493400e-03
6.603924686589360826e-01 6.817497080906303845e-03
1.374595751145671585e+01 1.660594976738795914e-01
1.252332462873724239e+01 1.490484946563653268e-01
1.138978158608972535e+01 1.337045451608634139e-01
1.034141946946622248e+01 1.198757514260357371e-01
9.374453482922127989e+00 1.074169869278325806e-01
8.484830092702370763e+00 9.619494094162638065e-02
7.668424046316353326e+00 8.610037823804174428e-02
6.920844774236929453e+00 7.702013097070692371e-02
6.237974638961440554e+00 6.886399275398888409e-02
5.615425083425679809e+00 6.153900792468304515e-02
5.049223084571130116e+00 5.495208444357643773e-02
4.486336921252106258e+00 4.849634561936063543e-02
3.981220408414291700e+00 4.277335474907788954e-02
3.490250884545338828e+00 3.729022314850072989e-02
3.090261860243040726e+00 3.285452855783108778e-02
2.733370024211545068e+00 2.892856332593496047e-02
2.442853993434569215e+00 2.575831313706864259e-02
2.181772140353910761e+00 2.292852422945445764e-02
1.860482219867718223e+00 1.948571022373186620e-02
1.659174766204955187e+00 1.734456653886642941e-02
1.379940913048425921e+00 1.435195236818888505e-02
1.173292069099344470e+00 1.218629586378147493e-02
9.292966111545848396e-01 9.628947038437635567e-03
7.011781170805257979e-01 7.241838802151759520e-03
3.985289002277847548e-01 4.103800885659137504e-03
1.289491190736690385e+01 1.541224915544697205e-01
1.173348776884656353e+01 1.382758786122975092e-01
1.065857575582606565e+01 1.239888140736094685e-01
9.666429031259962557e+00 1.111199940028962108e-01
8.752990701108844362e+00 9.952090486207559872e-02
7.914043588612686086e+00 8.908778478596045269e-02
7.145426610726326011e+00 7.970123332899332891e-02
6.442799142556135727e+00 7.126977740269938022e-02
5.802003962936383985e+00 6.369042811856601150e-02
5.218630297446691380e+00 5.688621913536674041e-02
4.638448035245508194e+00 5.022599320449906007e-02
4.117579558120946892e+00 4.431608735063020943e-02
3.650945685217265257e+00 3.906587412701836154e-02
3.233596439285989277e+00 3.443305717581104236e-02
2.861165089114291682e+00 3.033332613448962503e-02
2.529154848846435932e+00 2.668516077805165726e-02
2.259335291815535829e+00 2.375763202277341932e-02
1.927058978912703280e+00 2.017718218471142508e-02
1.718866358108300130e+00 1.794765759675800987e-02
1.429939722747567643e+00 1.487436850350758698e-02
1.216034218771576247e+00 1.262597881768136310e-02
9.746254798931095475e-01 1.010207087283821435e-02
7.270318347269677517e-01 7.514965880456839567e-03
5.879570476545812330e-01 6.060097255605769589e-03
1.327552052586799292e+01 1.593687028074300682e-01
1.208579675647209939e+01 1.429982375214075840e-01
1.098400198470821998e+01 1.282411668806081595e-01
9.966221908447971956e+00 1.149390885263848333e-01
9.028362251342617384e+00 1.029603302563237149e-01
8.166657848799893316e+00 9.218764186059683063e-02
7.376503713363503856e+00 8.248264875095202842e-02
6.653708224777624025e+00 7.377207352543149743e-02
5.993965998426331154e+00 6.593738402304342994e-02
5.393205351267883252e+00 5.888860037906543110e-02
4.847072944582595078e+00 5.260317182716554851e-02
4.304667861939163842e+00 4.640786480722848550e-02
3.776735457847967492e+00 4.045016134826130705e-02
3.345942136023859703e+00 3.565677969126465618e-02
2.961323335202495688e+00 3.142568883627502863e-02
2.618442289221507568e+00 2.766124303916223104e-02
2.339533967046687923e+00 2.464240623431128430e-02
2.088908278764025628e+00 2.193139470897761609e-02
1.780618643848175919e+00 1.860269827075088436e-02
1.481654761480863058e+00 1.545190460221047661e-02
1.319985580324821939e+00 1.373669815225516365e-02
1.070987843525790684e+00 1.111070813263309934e-02
8.378242665500422737e-01 8.660728933550394457e-03
6.545284151936001660e-01 6.754216223266175032e-03
1.366518428231046300e+01 1.647813525144966318e-01
1.244687514430284914e+01 1.478759032306693477e-01
1.131778686329895933e+01 1.326336535460898580e-01
1.027390172053350881e+01 1.188952833007339421e-01
9.311364931199030082e+00 1.065223105051300856e-01
8.426267339855877836e+00 9.537847364099311109e-02
7.614062376004461896e+00 8.535444437956382635e-02
6.870712894242489099e+00 7.634253159288773016e-02
6.191800120854507483e+00 6.825432941305563384e-02
5.573056493120001953e+00 6.097604768333969583e-02
5.010340992583498299e+00 5.445746222306434292e-02
4.451170836341443504e+00 4.806819553957818875e-02
3.906663455107993954e+00 4.189803898119303510e-02
3.462056463100660064e+00 3.693108918070112101e-02
3.064875415997377228e+00 3.254082092317790026e-02
2.710633724491911423e+00 2.865577737597039404e-02
2.422369420335229950e+00 2.551460688245237030e-02
2.163318533075512029e+00 2.271062782185457457e-02
1.844522126523167049e+00 1.928307680510605790e-02
1.644890655735903984e+00 1.714770059466085017e-02
1.367909792503918309e+00 1.420614967389290106e-02
1.110062476222328121e+00 1.150890625475293333e-02
8.686140742782517687e-01 8.979295940554630692e-03
6.948717204012053728e-01 7.176820370977535571e-03
2.682444878339669270e-01 2.759551363189637063e-03
1.281709191751924948e+01 1.529193871318930142e-01
1.165999288540524503e+01 1.371688192348923252e-01
1.058966533671898169e+01 1.229797710006332034e-01
9.602001983766914606e+00 1.101998887467137977e-01
8.692986900062933842e+00 9.868299288897931787e-02
7.858277115681507219e+00 8.833551060508754160e-02
7.093960289133368846e+00 7.901450751950171714e-02
6.395402546459845183e+00 7.064907072777495967e-02
5.758370716751761265e+00 6.312544515726979666e-02
5.178740332092756304e+00 5.637224219827861871e-02
4.602290887471823133e+00 4.976820727289781032e-02
4.084962292720882182e+00 4.389869701890926346e-02
3.581929376539431775e+00 3.825417874002724761e-02
3.207230799523284048e+00 3.410700620042953629e-02
2.837482874910798536e+00 3.005173813929439344e-02
2.508064555339240442e+00 2.644844910752140385e-02
2.240265096822512625e+00 2.353102603031969817e-02
1.910636491575013585e+00 1.997942000596401521e-02
1.704067314334944960e+00 1.777210175561747332e-02
1.417502992766344061e+00 1.472671479936100807e-02
1.205357907781688276e+00 1.249041461850017992e-02
9.660218094011355783e-01 1.000163639290348010e-02
7.205115811401752168e-01 7.439066732345803179e-03
5.827180634062351094e-01 6.003796510441788276e-03
1.319622644964159264e+01 1.581270564840470683e-01
1.201090293119357177e+01 1.418595448052233920e-01
1.091359122698065853e+01 1.272025344194978869e-01
9.900350342676862425e+00 1.139935958254624376e-01
8.966951134338039253e+00 1.020991064208710969e-01
8.109622219588878522e+00 9.140317527464074387e-02
7.323693197904704633e+00 8.177449062895877918e-02
6.605032519842835015e+00 7.312159702637928416e-02
5.949251460339445075e+00 6.535481210169950816e-02
5.352194699680371315e+00 5.836180030918261541e-02
4.758152001835905587e+00 5.152863134689788377e-02
4.224645132409537318e+00 4.546170702172701306e-02
3.746479682734357830e+00 4.007730513310577697e-02
3.318831660358267044e+00 3.533565646219691270e-02
2.936992647302896220e+00 3.112621633269989016e-02
2.596639659647163256e+00 2.739217294882998269e-02
2.319806147854063916e+00 2.438575585053449554e-02
1.978956598425714031e+00 2.070755827290957779e-02
1.765319419311249138e+00 1.841990178881373549e-02
1.468801325258199730e+00 1.526526425860501648e-02
1.249228884285372931e+00 1.294448033943628416e-02
1.061546047320329533e+00 1.099297015507354723e-02
8.303476138506545867e-01 8.578691556599299037e-03
6.042486646373924630e-01 6.224779757279602470e-03
1.358449383238928831e+01 1.635042451466869884e-01
1.237058880501245639e+01 1.467087772090797382e-01
1.124588803298495776e+01 1.315647588998960227e-01
1.020658727915775188e+01 1.179175049686388699e-01
9.248484381863516290e+00 1.056373647045756176e-01
8.367829828054325958e+00 9.456709458860559914e-02
7.560016653295417832e+00 8.462868095858554207e-02
6.820756749409389030e+00 7.567544545421132918e-02
6.145780108392564500e+00 6.765051544634255454e-02
5.530903134868698778e+00 6.043199729141554566e-02
4.971759073190376910e+00 5.396615326298503934e-02
4.416302329312875585e+00 4.762436049455766318e-02
3.875470438288404651e+00 4.151419043806336279e-02
3.434044234404635798e+00 3.658164779940285827e-02
3.039742052622031121e+00 3.223030006211327625e-02
2.688122328838443931e+00 2.838956374139799815e-02
2.402055930765044423e+00 2.527452888831487401e-02
2.144971826278600169e+00 2.249758777913998808e-02
1.828660785266158717e+00 1.909571833456366954e-02
1.630660220440881547e+00 1.697609178383750056e-02
1.355944967445749549e+00 1.406249402267211249e-02
1.100320607023288488e+00 1.138675962496443067e-02
8.608795169494760646e-01 8.894565422922665748e-03
6.886206502011391617e-01 7.092145207866690226e-03
1.398238645091032595e+01 1.690661960119408669e-01
1.273934602757832657e+01 1.517125751503252684e-01
1.158672950732202800e+01 1.360696924118158235e-01
1.052085583818238845e+01 1.219728749796655520e-01
9.537699805633771177e+00 1.092829713321427088e-01
8.633213904701236174e+00 9.785474476556774159e-02
7.802904549688480351e+00 8.757271892394351276e-02
7.042673716503494497e+00 7.832725208363724989e-02
6.348239788105515480e+00 7.002708187677189611e-02
5.715008174241122063e+00 6.256855711658822206e-02
5.139028652849034096e+00 5.587612599966237936e-02
4.566364290992072306e+00 4.931795359016279828e-02
4.052500905063257441e+00 4.349969415386889526e-02
3.552973486434457762e+00 3.789341290268453261e-02
3.145864978207536300e+00 3.338469243131535896e-02
2.782690219158828082e+00 2.941900531240659172e-02
2.487135523003683346e+00 2.620062923860164150e-02
2.221297771995068171e+00 2.330234038061165455e-02
1.894279224920147442e+00 1.980520496173527809e-02
1.689401444033614474e+00 1.761809130773541593e-02
1.405124126928051442e+00 1.457655684756667402e-02
1.194711211062386980e+00 1.237208755291012777e-02
9.462688395838578792e-01 9.776107500606227504e-03
7.140545168186233083e-01 7.345535160868228719e-03
5.774026505800113895e-01 5.941841645113496266e-03
1.311706780974315834e+01 1.568902206862304582e-01
1.193618673790372320e+01 1.407281765758181813e-01
1.084340381818209131e+01 1.261663690380952496e-01
9.834622599301164669e+00 1.130485766873988718e-01
8.905802713600776244e+00 1.012398610007612249e-01
8.052792849465216563e+00 9.062018758255784012e-02
7.271124757008405659e+00 8.106616788993872835e-02
6.556483419165190618e+00 7.247904925738266058e-02
5.904715338761856280e+00 6.477422629390115760e-02
5.311358470652926655e+00 5.783425543566016874e-02
4.721187306067843537e+00 5.105745271571808519e-02
4.191251664994069870e+00 4.504440180641808983e-02
3.716448085551398606e+00 3.971690674843803004e-02
3.291822553490395542e+00 3.500099925481797020e-02
2.912783377879539781e+00 3.081845508956508953e-02
2.574980657880314716e+00 2.713455466374675024e-02
2.300232915811225798e+00 2.415156698892450063e-02
1.962127849565435289e+00 2.050540350563573658e-02
1.750114365200990507e+00 1.824183087926229199e-02
1.456015566213071377e+00 1.510973209375381099e-02
1.238246989723640556e+00 1.280763060613662394e-02
1.052184230644827911e+00 1.086865328547884438e-02
7.403782910910543524e-01 7.622720168142659014e-03
5.988454202626951606e-01 6.152820883809829826e-03
1.350399759668943567e+01 1.622325024789600667e-01
1.229448290757206230e+01 1.455413800348004383e-01
1.117425297261188888e+01 1.304981777857417424e-01
1.013941693299642743e+01 1.169459618631648601e-01
9.185853173172825237e+00 1.047492002020714574e-01
8.309618411926129156e+00 9.376172890063681764e-02
7.506079919044950088e+00 8.389689300734140542e-02
6.771045247939744272e+00 7.500912436982364040e-02
6.100017307662258581e+00 6.705468283298879340e-02
5.488961199703952687e+00 5.988936211838948726e-02
4.933331466679356403e+00 5.346959030560642645e-02
4.381547180593303281e+00 4.718140013795967674e-02
3.844524006521117698e+00 4.112799159523318482e-02
3.406217748665518741e+00 3.623644288039665207e-02
3.014760705949599995e+00 3.191834224774924705e-02
2.665781332798864423e+00 2.811468007653007348e-02
2.381907812594762142e+00 2.503465924873498824e-02
2.126775034361452654e+00 2.228533548877108944e-02
1.813058906627714961e+00 1.891125800841104987e-02
1.616561913258650618e+00 1.680583118018254968e-02
1.344139467855870462e+00 1.393675845279522887e-02
1.090578584042017463e+00 1.126265177382856225e-02
8.532139077750945377e-01 8.792004463583380849e-03
6.665285482287701679e-01 6.849517991780142666e-03
1.390038818229679762e+01 1.677638379472843611e-01
1.266174170039264268e+01 1.505187725263527898e-01
1.151364500970916360e+01 1.349782359365412632e-01
1.045229574838331388e+01 1.209792895248804484e-01
9.473612145963501874e+00 1.083737367531698581e-01
8.573608476722464289e+00 9.702787073004613683e-02
7.747731917144948355e+00 8.682228649525856878e-02
6.991692056963184854e+00 7.765305136482074377e-02
6.301247236655957096e+00 6.940941164560957000e-02
5.671863395902219551e+00 6.201141408398019167e-02
5.099552855892220293e+00 5.537829872632481915e-02
4.530660496197466358e+00 4.886615816321660671e-02
4.020256648932962307e+00 4.310188194997066624e-02
3.524294591306088353e+00 3.753868262198567507e-02
3.120112024409008367e+00 3.306843922731561580e-02
2.759633859377387477e+00 2.913616445707946367e-02
2.466300591100793582e+00 2.594661956073522624e-02
2.202551913870363087e+00 2.308366859385681605e-02
1.878120530401186317e+00 1.961226213738533758e-02
1.674867527388698374e+00 1.745263819517417145e-02
1.392878652973915665e+00 1.443252876628332675e-02
1.184284646971834887e+00 1.225455897082914150e-02
9.379437334227554990e-01 9.673538524953562145e-03
7.076611045480867279e-01 7.260256580769601335e-03
4.021761500385414023e-01 4.116004508666051484e-03
1.303799195036073932e+01 1.556649983884919319e-01
1.186153443063109592e+01 1.396117163134897865e-01
1.077337979556744862e+01 1.251478115523658174e-01
9.769119707785851148e+00 1.121209435758260820e-01
8.844889907531168660e+00 1.003971340321404282e-01
7.996118296829382466e+00 8.985305040196424342e-02
7.218802082650181973e+00 8.037000642597669220e-02
6.508299345505005995e+00 7.184803371135048411e-02
5.860470776146341265e+00 6.420866206763549411e-02
5.270754217220929405e+00 5.732403148845963831e-02
4.684396605690855253e+00 5.059652739774397195e-02
4.158067626590185917e+00 4.464379714024719475e-02
3.686564752254120503e+00 3.934952120003702009e-02
3.264939021611939385e+00 3.466007317704888901e-02
2.888724938327001723e+00 3.052885595839348321e-02
2.553428305969987822e+00 2.688696606173822043e-02
2.280885546582081869e+00 2.393368282156625726e-02
1.945356455991360534e+00 2.031529989323920329e-02
1.735078171004464487e+00 1.807150472032329619e-02
1.443392898072905384e+00 1.497161459520736197e-02
1.227405882109892987e+00 1.268482545564984798e-02
9.837225373940822193e-01 1.014348254280136342e-02
7.337326099779604149e-01 7.526349519591089658e-03
5.934052091363157810e-01 6.092551147842995528e-03
1.342350117708282298e+01 1.609839921256702722e-01
1.221845795585175587e+01 1.443990277594307259e-01
1.110275365162498318e+01 1.294551490886852174e-01
1.007249807382552476e+01 1.159952744810071740e-01
9.123517295797158866e+00 1.038817598082337063e-01
8.251630621485338324e+00 9.298044740511274275e-02
7.452461621449151252e+00 8.318318518541038820e-02
6.721556183557692243e+00 7.437069184494937701e-02
6.054493867507590998e+00 6.646488713501247370e-02
5.447215839310406871e+00 5.936056496731426102e-02
4.895219895502293639e+00 5.299734131493080008e-02
4.347056978018465578e+00 4.675625330019764908e-02
3.813722927197345847e+00 4.075915991826217777e-02
3.378549219680140769e+00 3.590887294481292374e-02
2.989899869758581019e+00 3.163724225981863480e-02
2.643600417672185010e+00 2.786257188709307525e-02
2.361883698336102011e+00 2.481179325734067520e-02
2.108777544474603971e+00 2.207211722393079625e-02
1.797496562263311004e+00 1.874439215387619859e-02
1.495592243341740124e+00 1.554039018521702169e-02
1.332364533829012432e+00 1.381780927400235760e-02
1.080965361459505836e+00 1.116136250991770287e-02
8.456133437341566417e-01 8.711477289673082852e-03
6.605286609814461363e-01 6.794514219557931493e-03
1.381847892187288096e+01 1.664894028635645062e-01
1.258425107272558208e+01 1.493461252218418744e-01
1.144064403870484803e+01 1.339053852217651219e-01
1.038388926333890794e+01 1.200025891252338717e-01
9.409764172080892664e+00 1.074802020945925390e-01
8.514251415584119798e+00 9.621537732650935204e-02
7.692714454408989155e+00 8.609016372308872511e-02
6.940986430665486040e+00 7.698105577870723026e-02
6.254553804552517526e+00 6.880692968334346793e-02
5.628956097289172789e+00 6.147370876427788594e-02
5.060285473847080162e+00 5.487666802250835280e-02
4.495154575638114380e+00 4.841942635656006771e-02
3.944849542718522617e+00 4.222636392943809186e-02
3.495753423951897254e+00 3.720815496566032277e-02
3.094512482490666461e+00 3.276825812145257172e-02
2.736733663602263888e+00 2.886286603868176703e-02
2.445548605640762485e+00 2.570026709361957623e-02
2.183962832671505705e+00 2.287828903988291945e-02
1.862014482999442277e+00 1.943782608426500996e-02
1.660385560376268277e+00 1.727114960593806661e-02
1.380763296451579469e+00 1.430569182811928901e-02
1.120401669471588146e+00 1.157384832613138695e-02
8.767031713644778401e-01 9.026089798305048095e-03
7.012482639192236800e-01 7.185845471709135894e-03
2.707235275855675027e-01 2.751174540092311046e-03
1.295909869008598037e+01 1.544569325788906766e-01
1.178718995012764381e+01 1.385026988259084602e-01
1.070354954525896929e+01 1.241384796285257275e-01
9.703803185067529924e+00 1.112029743802270959e-01
8.784108643275182260e+00 9.956316049056523898e-02
7.939769957385135690e+00 8.909183864762559857e-02
7.166694428272601947e+00 7.968916149424291884e-02
6.460335316979133324e+00 7.122764015016969097e-02
5.816377007886302408e+00 6.364769783051783814e-02
5.230386825301523324e+00 5.681884906124250179e-02
4.647856493579773485e+00 5.015684925224683094e-02
4.125076105097387646e+00 4.424269852118353774e-02
3.616847779036256316e+00 3.854175107539458550e-02
3.238311348037566706e+00 3.434652150486094263e-02
2.864818095303907963e+00 3.025384324959120436e-02
2.532090932619549317e+00 2.662597215195291328e-02
2.261641634224744735e+00 2.372048901303417182e-02
1.928746585133449543e+00 2.013275637612010546e-02
1.720161035536403649e+00 1.791110508312637392e-02
1.430835409250860835e+00 1.484055469927235416e-02
1.216612817454762574e+00 1.256673069365078776e-02
9.749936270188854781e-01 1.004801383932808767e-02
7.271669501253176238e-01 7.452639559498834901e-03
5.880313855874954587e-01 6.044308693953396455e-03
1.334317104113804398e+01 1.597421552850887827e-01
1.214259017961262188e+01 1.432616603716392600e-01
1.103142615007855021e+01 1.284150155242313185e-01
1.000572654128463412e+01 1.150497158868213909e-01
9.061344250838379466e+00 1.030222416735590979e-01
8.193870723931311773e+00 9.220038559975650416e-02
7.399026526755204891e+00 8.247836524825255533e-02
6.672311764919182764e+00 7.373056681424179637e-02
6.009323192517660672e+00 6.588459709964465671e-02
5.405768007082545346e+00 5.884239596002072137e-02
4.805359045859742828e+00 5.193055091773861320e-02
4.266196443652950698e+00 4.581011855108394620e-02
3.783112949267423808e+00 4.039856513114565423e-02
3.351015218431145026e+00 3.559586121327069225e-02
2.965240486494984395e+00 3.135697253918562355e-02
2.621536496431208008e+00 2.760147690531757417e-02
2.341963553257407682e+00 2.457459471029231277e-02
1.997702865695412333e+00 2.088019625690483785e-02
1.782018342420600643e+00 1.857759639767763565e-02
1.482589087044869913e+00 1.539499210525910843e-02
1.260907991921210503e+00 1.303456081628860501e-02
1.071384162698876930e+00 1.107478868757161110e-02
8.380768261843649647e-01 8.628656492429019609e-03
6.098435749833555075e-01 6.237875486284601492e-03
1.373675754503977942e+01 1.652089478272480982e-01
1.250689743478110572e+01 1.481711618627394034e-01
1.136780333656362529e+01 1.328352486537449917e-01
1.031572040647728095e+01 1.190232785574096147e-01
9.346201146129423876e+00 1.065937342800663407e-01
8.455126284348155608e+00 9.541017551199271196e-02
7.637999667357480149e+00 8.535212027810190616e-02
6.890455265900856219e+00 7.631910313504214338e-02
6.208026934528170671e+00 6.820519677630655642e-02
5.586384031010783957e+00 6.093121776041388743e-02
5.021236309600187298e+00 5.439488284061510387e-02
4.459896828935610458e+00 4.798662084026823760e-02
3.913346901441552728e+00 4.184348458732247561e-02
3.467443721398118406e+00 3.687277073989400633e-02
3.069122343366049499e+00 3.247119515332685252e-02
2.713960093472354007e+00 2.859545108169430153e-02
2.425056785469902110e+00 2.545666350773016784e-02
2.165413507698964679e+00 2.266094590739019601e-02
1.846041562043262640e+00 1.924868736216652984e-02
1.646050545025455891e+00 1.711532658763077058e-02
1.368678748074489082e+00 1.417793573168957440e-02
1.110594242261233600e+00 1.146904826345240304e-02
8.689213220414067074e-01 8.936256517958754073e-03
6.950060061274980772e-01 7.115842669028153017e-03
1.413967602292552606e+01 1.708468946895836116e-01
1.288029383930659222e+01 1.532484855727595519e-01
1.171293192277020978e+01 1.374016007732977440e-01
1.063386389592267456e+01 1.231306497275471701e-01
9.638711490943050464e+00 1.102876503083358856e-01
8.723565889445234589e+00 9.873355938882556748e-02
7.883702781584280395e+00 8.833981297769313845e-02
7.114868956300385072e+00 7.900116692525337159e-02
6.412643112892451036e+00 7.061025190874235802e-02
5.772525913724805946e+00 6.308469835555026439e-02
5.190231340921166669e+00 5.633146402871993391e-02
4.611517652362174147e+00 4.970285136445151686e-02
4.092280665970345233e+00 4.382555234638273178e-02
3.587637427402252221e+00 3.819332888808030235e-02
3.176332691753546378e+00 3.365024114998659693e-02
2.809492206981337503e+00 2.962837086558588878e-02
2.510910608941901767e+00 2.637512313580024290e-02
2.242501092935342832e+00 2.349488213666033054e-02
1.912226279672862850e+00 1.994132969308345937e-02
1.705342384769539033e+00 1.774042230685309376e-02
1.418307982262482891e+00 1.470628804847739710e-02
1.205891529728164047e+00 1.247633526364848137e-02
9.550947425378498723e-01 9.848323496921936732e-03
7.206644831007847918e-01 7.378619571888710323e-03
5.827336133703576726e-01 5.953667895985933177e-03
1.326293703057800144e+01 1.585008645481981726e-01
1.206685160038869675e+01 1.421253161396521802e-01
1.096029143058530764e+01 1.273787065479631553e-01
9.939202324963133606e+00 1.141087186012885307e-01
8.999401408271086922e+00 1.021639010631789496e-01
8.136338179740675969e+00 9.142026067418673740e-02
7.345848769793090760e+00 8.176192652462095645e-02
6.623265249016550449e+00 7.309425892975475458e-02
5.964246669572328408e+00 6.530554564870952317e-02
5.364448304830447434e+00 5.832499579658961819e-02
4.767966971759600270e+00 5.146723080856904775e-02
4.232385063389075164e+00 4.539422906589108547e-02
3.752701258446523358e+00 4.002356262057731734e-02
3.323666295498854506e+00 3.526530148328060887e-02
2.940839046711211768e+00 3.104874442060558126e-02
2.599679479281062466e+00 2.734261947846872501e-02
2.322231714747108544e+00 2.433671958929746817e-02
1.980686919018227465e+00 2.068092645467125429e-02
1.766705915098325530e+00 1.839756983345942898e-02
1.469724898652266409e+00 1.524884506197878020e-02
1.249849229896033753e+00 1.291440964749003203e-02
1.061974744991502684e+00 1.095508563211160594e-02
7.472690922386319157e-01 7.677135032272860461e-03
6.043694901840066525e-01 6.172909328474609353e-03
1.365502873858133448e+01 1.639278565868915738e-01
1.242973019794337297e+01 1.470024049435773861e-01
1.129524102737362767e+01 1.317679567523994399e-01
1.024771790559336537e+01 1.180521525927413079e-01
9.282810326539115309e+00 1.057071433992622378e-01
8.396183066250440419e+00 9.460609093390043300e-02
7.583452342135813318e+00 8.462213461504389245e-02
6.840101319366199917e+00 7.566073586722255051e-02
6.161739501373329375e+00 6.760945393307041251e-02
5.543998230315496656e+00 6.038988337433776749e-02
4.982366418421438681e+00 5.390905489026423525e-02
4.424773323557367632e+00 4.755466817686854197e-02
3.882134438586660963e+00 4.145714568973592890e-02
3.439313510505202842e+00 3.653887024186164290e-02
3.043894961554071799e+00 3.217235913594163055e-02
2.691364823307146104e+00 2.833551422689052982e-02
2.404617636409228876e+00 2.522726567347310239e-02
2.147046594754853821e+00 2.245508340118516563e-02
1.830216373489775616e+00 1.906136025207164422e-02
1.631803393448329587e+00 1.696247664862994900e-02
1.356724876152706427e+00 1.405009363310003381e-02
1.100753003094232296e+00 1.136135692366730884e-02
8.611185393336868721e-01 8.849872731450179886e-03
6.727255384725892018e-01 6.911422098957671449e-03
1.405659105826863886e+01 1.695325266366322636e-01
1.280157941915651065e+01 1.520447298702156946e-01
1.163884680620769707e+01 1.363028821305126703e-01
1.056436309710133337e+01 1.221293576514399098e-01
9.573896016039228130e+00 1.093746034367211323e-01
8.663254509535741832e+00 9.790288810896900784e-02
7.827779788334389366e+00 8.758700010341644027e-02
7.063258072455962377e+00 7.831915090456151307e-02
6.365115100179481900e+00 6.999736038211895606e-02
5.728869081775621375e+00 6.252755435111485849e-02
5.150337419735253164e+00 5.583362593987518940e-02
4.575415121234347460e+00 4.924839751045773789e-02
4.059676635564445135e+00 4.342697302643355045e-02
3.558598866368721580e+00 3.784546932818790010e-02
3.150273973451813703e+00 3.334094130053694843e-02
2.786094123662507194e+00 2.935422898768896491e-02
2.489901452771206003e+00 2.612456755708227052e-02
2.223564102648162510e+00 2.326639687641825216e-02
1.895856086493639348e+00 1.976568540412547773e-02
1.690685893244584737e+00 1.756889495133506437e-02
1.405923328484679935e+00 1.456693756318905297e-02
1.195314949199328014e+00 1.235233811718911869e-02
9.466420800958266213e-01 9.750960969678208745e-03
7.142256906599963040e-01 7.305228271829456062e-03
4.058603376733405099e-01 4.154277168152312877e-03
1.318280247300657670e+01 1.572651348812985350e-01
1.199134550617914741e+01 1.409935598253555245e-01
1.088931530636009093e+01 1.263459934191142886e-01
9.872842898992876925e+00 1.131644780750812457e-01
8.937698856857780427e+00 1.013059162844748562e-01
8.079034076684392218e+00 9.064626195297498246e-02
7.292887641557127765e+00 8.105659611093252170e-02
6.574468026199371984e+00 7.245615593678204902e-02
5.919465753260014118e+00 6.472868258945033149e-02
5.323314673484428106e+00 5.781190364113906327e-02
4.730777331881943937e+00 5.100512967812457360e-02
4.198878588078664542e+00 4.498698195287864632e-02
3.722440664678289046e+00 3.965817654732835956e-02
3.296559207918551504e+00 3.493900202454024856e-02
2.916513014246823410e+00 3.075961207201090633e-02
2.577929084672769378e+00 2.708143931203417162e-02
2.302639997323610466e+00 2.410338044030479326e-02
1.963794739593438088e+00 2.047632580875014333e-02
1.751526385237905492e+00 1.821237480648463941e-02
1.456939065187229376e+00 1.509370018488161158e-02
1.238879738076597681e+00 1.279685930968919860e-02
9.928738188472344683e-01 1.022487567742564989e-02
7.405146028542565206e-01 7.576259385375945683e-03
5.989106362579149634e-01 6.142787541891562252e-03
1.357349228992486090e+01 1.626537176498920323e-01
1.235270332000210480e+01 1.458379372887761150e-01
1.122279540665686071e+01 1.307036244637623801e-01
1.017989478888048360e+01 1.170822283576663653e-01
9.219588282163226012e+00 1.048273716825490198e-01
8.337546443318709422e+00 9.380801531868381005e-02
7.529186126524038514e+00 8.389622348661059104e-02
6.790053182204340843e+00 7.500577741866062964e-02
6.115651885022925782e+00 6.701484064796438267e-02
5.501744070461803027e+00 5.984825308743371708e-02
4.943849954796485591e+00 5.342775509393810074e-02
4.389948122631584404e+00 4.712194700843235634e-02
3.851012658393157650e+00 4.106923599448551732e-02
3.411367629606412155e+00 3.620250084627357756e-02
3.018811893381991851e+00 3.188514945890449231e-02
2.668931346251577796e+00 2.806054601546022209e-02
2.384402352595642594e+00 2.498069988139246800e-02
2.128811489133169310e+00 2.224286748497220773e-02
1.814500927353174253e+00 1.887451397853286486e-02
1.509644627099945513e+00 1.564902143273988466e-02
1.344814003416097137e+00 1.390272928234476298e-02
1.091076748284868003e+00 1.125565611864457957e-02
8.534510334703768741e-01 8.777918126677660554e-03
6.666785484774161441e-01 6.821745934202531891e-03
1.397351495825974688e+01 1.682220722185922834e-01
1.272305507000700864e+01 1.508488733064279053e-01
1.156494897878801353e+01 1.352102454864825831e-01
1.049511456744776083e+01 1.211345104483479707e-01
9.509274855151657491e+00 1.084679225942839081e-01
8.603141488198891906e+00 9.707375631874509692e-02
7.772166242430116334e+00 8.683496155163318575e-02
7.011893054400688108e+00 7.764199217454162416e-02
6.317856804541833959e+00 6.938009275422162003e-02
5.685496072862542327e+00 6.195871887579632725e-02
5.110684186458898104e+00 5.532855292582523205e-02
4.539543515079625280e+00 4.880838277624015981e-02
3.983466330045712489e+00 4.253621262549021897e-02
3.529704608462207904e+00 3.749204213466131308e-02
3.124392447900938841e+00 3.303438612182597184e-02
2.763050778898652915e+00 2.907786383689808796e-02
2.468967414320053511e+00 2.587453015263589673e-02
2.204730933908036761e+00 2.302664426614199622e-02
1.879619135816641418e+00 1.955936712285002294e-02
1.676061699692301454e+00 1.740100149294562457e-02
1.393686855638426758e+00 1.441643370253697758e-02
1.130914182093653242e+00 1.165887712840576844e-02
8.848429310218764998e-01 9.089529262804464660e-03
7.077502856904950290e-01 7.230594893524336028e-03
2.732065749788106235e-01 2.783316541811246565e-03
1.310277565936470623e+01 1.560339446158565124e-01
1.191591563059644621e+01 1.398645560466581228e-01
1.081860787828164128e+01 1.253200824646537592e-01
9.806769762722693073e+00 1.122284605258930257e-01
8.876178976861261560e+00 1.004547732772201052e-01
8.022022082422685330e+00 8.987388333938042817e-02
7.240141360554377847e+00 8.035750458495449777e-02
6.525930610896344852e+00 7.182307453346231663e-02
5.874878901163544498e+00 6.415653236979589058e-02
5.282513281682635231e+00 5.729140039148023639e-02
4.693825516017184007e+00 5.054957458564157680e-02
4.165567926337578442e+00 4.458511787669882515e-02
3.652046487014617870e+00 3.884230431784133769e-02
3.269670973163809613e+00 3.461809175684421591e-02
2.892416179254417852e+00 3.048663105020096506e-02
2.556385210831145116e+00 2.681256500684793195e-02
2.283192228286360148e+00 2.386769001301062079e-02
1.947003648629899386e+00 2.027219080995813424e-02
1.736381030124944935e+00 1.803036198586926639e-02
1.444241892915623549e+00 1.493779599224963686e-02
1.227940620118914250e+00 1.267631434846103362e-02
9.840743507749513119e-01 1.012795799381499724e-02
7.338787959664492266e-01 7.500115396936139246e-03
5.934887863525439844e-01 6.059248511524322617e-03
1.349195628353428411e+01 1.613859263081850182e-01
1.227576522217639798e+01 1.446817750731964614e-01
1.115062451025479895e+01 1.296461660449388931e-01
1.011233612414526384e+01 1.161191790527561496e-01
9.156702188649056495e+00 1.039490380042509404e-01
8.279076120078881829e+00 9.301223250046963820e-02
7.475140266648907961e+00 8.317577149762289679e-02
6.740214209821690616e+00 7.435257254696096829e-02
6.069910889455210068e+00 6.642642718822859560e-02
5.459792187756630000e+00 5.931320645391324753e-02
4.852927174756896278e+00 5.235115635439600845e-02
4.308188904059960578e+00 4.615973477782127354e-02
3.820082161890320016e+00 4.069094453277516399e-02
3.383575937381123833e+00 3.586084839837445915e-02
2.993860646921341573e+00 3.157494380345105683e-02
2.646622094779863765e+00 2.779664820449725612e-02
2.364334003250855076e+00 2.473041376280690415e-02
2.016669681196791242e+00 2.101016747060549181e-02
1.798849744168680820e+00 1.868781323125516189e-02
1.496539898960624893e+00 1.547956644316425719e-02
1.272641986699444727e+00 1.313967941977853965e-02
1.081395060406701525e+00 1.113676093910321262e-02
8.458487648501828993e-01 8.679387463366305608e-03
6.155146663615397307e-01 6.267384829764611164e-03
1.389064043640985702e+01 1.669251853325618429e-01
1.264472810366862099e+01 1.496642171761541351e-01
1.149124326769302940e+01 1.341261069713471088e-01
1.042595670570975663e+01 1.201428081152130095e-01
9.444903842498494129e+00 1.075679838250778175e-01
8.543317005425777211e+00 9.625864083678956074e-02
7.716782636662908423e+00 8.609325356271493868e-02
6.960775498772670211e+00 7.696843296243893739e-02
6.270799289618588901e+00 6.877406596104897185e-02
5.642390112789204437e+00 6.141229829052323452e-02
5.071167408550575573e+00 5.483566307798830308e-02
4.503871127699234478e+00 4.837358619787585773e-02
3.951591771174296941e+00 4.215268221263773069e-02
3.501106600536257218e+00 3.714494094456224915e-02
3.098762651536458801e+00 3.272682411405089531e-02
2.740017742927206346e+00 2.881073945185402135e-02
2.448237715140042514e+00 2.563242999146580700e-02
2.186037035391845240e+00 2.281079073682152486e-02
1.863522394575808594e+00 1.937495147888249059e-02
1.661570170185957318e+00 1.722986994393904334e-02
1.381523945216013294e+00 1.427004777977685518e-02
1.120899391469488915e+00 1.153788723479550783e-02
8.769821191398715632e-01 9.005016774056358309e-03
7.014386060675050771e-01 7.166982940774442416e-03
1.429908555706817452e+01 1.726537464716166315e-01
1.302290881580228721e+01 1.548120173081243833e-01
1.184070960941461870e+01 1.387526018837104691e-01
1.074802677122601047e+01 1.243041113859774532e-01
9.740891050224924186e+00 1.113057688167747583e-01
8.814867894211491972e+00 9.961712543026736422e-02
7.965260730389038812e+00 8.911587341521390315e-02
7.187684664774305787e+00 7.967581593976194587e-02
6.477620776963226135e+00 7.120365540990779285e-02
5.830550401642771163e+00 6.360348471793712821e-02
5.241967944173529403e+00 5.678511405072926566e-02
4.657127554238174483e+00 5.010033374355443020e-02
4.132453543921297268e+00 4.416874458231904305e-02
3.622568788821047825e+00 3.848609587219440492e-02
3.207042964419699160e+00 3.390136981875620237e-02
2.836536975386340753e+00 2.985434952633045369e-02
2.534947756537038188e+00 2.656937862976876258e-02
2.263882443058498062e+00 2.364437783132357015e-02
1.930375109826036217e+00 2.009378520438512630e-02
1.721387340691918677e+00 1.787435277966964789e-02
1.431652994379465138e+00 1.479110210227557905e-02
1.217162068802913888e+00 1.255500566919732879e-02
9.640100293406160814e-01 9.909713409252993155e-03
7.273209114953975707e-01 7.437765052143724062e-03
5.881300445305503999e-01 5.991183744473979611e-03
1.341061668568731768e+01 1.601366112518596840e-01
1.219905577947838005e+01 1.435374225580012264e-01
1.107854151021062528e+01 1.286061021443376251e-01
1.004499198424566409e+01 1.151737578390453071e-01
9.093963297124481926e+00 1.030898859153852876e-01
8.220842308782088992e+00 9.222986789885757875e-02
7.421318478043128053e+00 8.246978939302714029e-02
6.690587187783389567e+00 7.371527264060954987e-02
6.024315501252221594e+00 6.585102594812324017e-02
5.418040706108933513e+00 5.879470619388031671e-02
4.815169971021770579e+00 5.188465358908836422e-02
4.273969173141672684e+00 4.575211645736129706e-02
3.789343573260111953e+00 4.033756043699776583e-02
3.355915602256457575e+00 3.554047386753364512e-02
2.969185604749555285e+00 3.130223506166514291e-02
2.624569591383946854e+00 2.754714556887730495e-02
2.344385654922791051e+00 2.450377364914282582e-02
1.999506161162520668e+00 2.081802909397409418e-02
1.783394810003690711e+00 1.851820793115870056e-02
1.483492892655540185e+00 1.533148049541505076e-02
1.261518419145449821e+00 1.301029936409696039e-02
1.071842504827283937e+00 1.103415414188761365e-02
7.541978867669509867e-01 7.726727408856521630e-03
6.099050963962462379e-01 6.217923408102636953e-03
1.380776717654486951e+01 1.656432417178648198e-01
1.256640119474324102e+01 1.484901726280956069e-01
1.141769145371202043e+01 1.330550057111969109e-01
1.035720511648127840e+01 1.191668261642308546e-01
9.380706838780310974e+00 1.066804779749264687e-01
8.483629206741062134e+00 9.545192722038899069e-02
7.661623876324076932e+00 8.536475826268467848e-02
6.909858500832834594e+00 7.631003760471050112e-02
6.224023602548925282e+00 6.817979684927610862e-02
5.599492075673205171e+00 6.087556727367800929e-02
5.031917398453400025e+00 5.434841731127323244e-02
4.468400128393740012e+00 4.794868708655725814e-02
3.920039465546512503e+00 4.177475111937760388e-02
3.472677817297666891e+00 3.680686916391329166e-02
3.073259990116796292e+00 3.242390013621445494e-02
2.717195087033849266e+00 2.854984195805884695e-02
2.427564671006277486e+00 2.541124864422807453e-02
2.167469505983698141e+00 2.261654368187887218e-02
1.847502133212325370e+00 1.919702437861041736e-02
1.647143845074831914e+00 1.707065866162193329e-02
1.369470682713218812e+00 1.415602396422636390e-02
1.110989423948485877e+00 1.142419414051513808e-02
8.691010569397275010e-01 8.927230531608947375e-03
6.789546116528779596e-01 6.939857274809917674e-03
1.421483568320072166e+01 1.713320310796360713e-01
1.294316414569509988e+01 1.536019572879548933e-01
1.176559437634253413e+01 1.376482771014932993e-01
1.067772161065293979e+01 1.233005616169494112e-01
9.675271185497123838e+00 1.103915925305160722e-01
8.753802613986389147e+00 9.878775493724306633e-02
7.908733895291593541e+00 8.836302107049016918e-02
7.135473720581407164e+00 7.899727267644413020e-02
6.429568777242873345e+00 7.059352243059505150e-02
5.786443064033636396e+00 6.304814682548076643e-02
5.201601717788287615e+00 5.628156954988440541e-02
4.620541283995018844e+00 4.965545078217720176e-02
4.099532834786080215e+00 4.377739454274404141e-02
3.593232302580292359e+00 3.813563104958835048e-02
3.180751355697242211e+00 3.358777117446177379e-02
2.812934929988988308e+00 2.957834114228663491e-02
2.513645906842586708e+00 2.632905782296405747e-02
2.244707969208071141e+00 2.342554839156704011e-02
1.913802785518287086e+00 1.989940290148319371e-02
1.706593030200624694e+00 1.770705838429783088e-02
1.419156829922121554e+00 1.464954204786946511e-02
1.206460421580885622e+00 1.244044361046630492e-02
9.554305265210484288e-01 9.806970657252993273e-03
7.208094786541194843e-01 7.377674958803137444e-03
4.096229143648060234e-01 4.177938774650398479e-03
1.332938058959794780e+01 1.588902256860154072e-01
1.212250451087179215e+01 1.424054087213219022e-01
1.100672925033741123e+01 1.275686061110045122e-01
9.977806392367712718e+00 1.142287163517663046e-01
9.031467917437248971e+00 1.022356139264181119e-01
8.162857378546343412e+00 9.145476521296716510e-02
7.367715932281019953e+00 8.176745324604818566e-02
6.641169051744919116e+00 7.307602523790078519e-02
5.979008726632701887e+00 6.527718630733495009e-02
5.376503515759256224e+00 5.827758892976928062e-02
4.777616370934594237e+00 5.142124107938193106e-02
4.240091378434541092e+00 4.535315537391234469e-02
3.758694479970325020e+00 3.997228760001157039e-02
3.328440560199660947e+00 3.520687138084253182e-02
2.944561980006454860e+00 3.101048721760919086e-02
2.602623800255821962e+00 2.729531017728342723e-02
2.324584747126370310e+00 2.428092863808486643e-02
1.982378398015188337e+00 2.062603664139038562e-02
1.768038966890568275e+00 1.834670466223947000e-02
1.470625620303142700e+00 1.518764034790976228e-02
1.250433718391657623e+00 1.288366617613063286e-02
1.002091572924383778e+00 1.028895976156429456e-02
7.473544793040545198e-01 7.658813756106951781e-03
6.044482622965796637e-01 6.171698193216909253e-03
1.372499661520733483e+01 1.643608630753735922e-01
1.248836422076923647e+01 1.473184234490390876e-01
1.134432457563132601e+01 1.319865811691583457e-01
1.028852914651529815e+01 1.181962137334661850e-01
9.316752512815874354e+00 1.057995314172496398e-01
8.424283534136451479e+00 9.465041535442450527e-02
7.606687650299186032e+00 8.464158367424799712e-02
6.859212403144118397e+00 7.564929213219853676e-02
6.177382494400566415e+00 6.758229615751293329e-02
5.556820256359248589e+00 6.034396645949125643e-02
4.992879381018412666e+00 5.386555007975138420e-02
4.433167130667628797e+00 4.751485275338943742e-02
3.888585587929786147e+00 4.139421079541683729e-02
3.444431398195203720e+00 3.647004334739824272e-02
3.047927223075283187e+00 3.213556080819345712e-02
2.694515788714896498e+00 2.828745111148345953e-02
2.407097632125835940e+00 2.518609781073243362e-02
2.149048867954900022e+00 2.241268693746423235e-02
1.831656263216926206e+00 1.902382743957469619e-02
1.523816405216111169e+00 1.576866531015536782e-02
1.357448118738347365e+00 1.401453136222082820e-02
1.101245711497144786e+00 1.131445201952840582e-02
8.613844912728574332e-01 8.838902250329544463e-03
6.728453975407141519e-01 6.886180212215206771e-03
1.413064077505660521e+01 1.700213351460372058e-01
1.286361946630585251e+01 1.523986074151218728e-01
1.169072272446940630e+01 1.365504487937918288e-01
1.060758628339332788e+01 1.223006209390155447e-01
9.609808587505385802e+00 1.094828503917176094e-01
8.692981872833277279e+00 9.795803553858974111e-02
7.852433673309552553e+00 8.760988898531557600e-02
7.083540369691722738e+00 7.831612796396467124e-02
6.381793309434913297e+00 6.997341877881312067e-02
5.742566406544973745e+00 6.248338705731019960e-02
5.161519933159357976e+00 5.577698273698761949e-02
4.584269378844546772e+00 4.920298480527614954e-02
4.022469243520857773e+00 4.288721975123784003e-02
3.564047183473759262e+00 3.778365745919036456e-02
3.154599720835777443e+00 3.327727919137361129e-02
2.789552080592643257e+00 2.930089960366700705e-02
2.492570175961192014e+00 2.609103066273504162e-02
2.225671647723038937e+00 2.321746011730917852e-02
1.897330499624453104e+00 1.972357346822945293e-02
1.691848638376487690e+00 1.753273381408619949e-02
1.406700197578911959e+00 1.450964798653806356e-02
1.141457846943887633e+00 1.172943482674588221e-02
8.930599750727026276e-01 9.156044964802184660e-03
7.143188075026625228e-01 7.318474410019976464e-03
2.756975840561932123e-01 2.805135459144267145e-03
1.324835675134051804e+01 1.576519924628767833e-01
1.204604561482448233e+01 1.412722444484548201e-01
1.093508930858151729e+01 1.265408584766088140e-01
9.910906893566833631e+00 1.132907025744848140e-01
8.969227041609411089e+00 1.013843114331703515e-01
8.105164519894520581e+00 9.067605331878436647e-02
7.314336152659691948e+00 8.106904369026311785e-02
6.592148421705940287e+00 7.244283228328378399e-02
5.933944501887210343e+00 6.471000351847301657e-02
5.335185623519542730e+00 5.776024949492843119e-02
4.740219738574536379e+00 5.096772141630587921e-02
4.206435093876572218e+00 4.493801910624414808e-02
3.687539619089687193e+00 3.914394183840405606e-02
3.301316060112891915e+00 3.488236400105532847e-02
2.920234554130851201e+00 3.070839058146201256e-02
2.580833082258580102e+00 2.704411389140864638e-02
2.304888648950929930e+00 2.405726823950904425e-02
1.965409135133612484e+00 2.043331186228682442e-02
1.752754060018872240e+00 1.817718058737480616e-02
1.457733830572567335e+00 1.504530116168189928e-02
1.239442034636777601e+00 1.275507370168527284e-02
9.932260230292536685e-01 1.018579557352107881e-02
7.406744491748818993e-01 7.584821968247298582e-03
5.989643310147961808e-01 6.120604059490882681e-03
1.364245467176332305e+01 1.630903821391961606e-01
1.241043022304995702e+01 1.461569683585104695e-01
1.127117371080631791e+01 1.309248864617951202e-01
1.022011852061313419e+01 1.172292111654921754e-01
9.253048351326931709e+00 1.049166762196331731e-01
8.365076115019911995e+00 9.385355586874423450e-02
7.551980196307393811e+00 8.391832269537542743e-02
6.808779684794777687e+00 7.499531561991321094e-02
6.131048396283317103e+00 6.699199545910398956e-02
5.514366586596895381e+00 5.981270261031381569e-02
4.900962424753877222e+00 5.277306144733603932e-02
4.350558532493824515e+00 4.654784773179792418e-02
3.857322198246111888e+00 4.102275897475745475e-02
3.416372014521277478e+00 3.614657211322087893e-02
3.022733752001155239e+00 3.183747889636993900e-02
2.671993108095115588e+00 2.801694303202772324e-02
2.386898395303002740e+00 2.493609317324451194e-02
2.035792311939947918e+00 2.118561268930329450e-02
1.815844611766471717e+00 1.884809808842963924e-02
1.510585743861248220e+00 1.559828873124139217e-02
1.284603445765639673e+00 1.322147047185660666e-02
1.091471305864718522e+00 1.121922693798705489e-02
8.536425058662020504e-01 8.742162894975218437e-03
6.212005196693025644e-01 6.347611140267284298e-03
1.404656367770446224e+01 1.687079946129955432e-01
1.278418066401968112e+01 1.511989219333406964e-01
1.161603522674720068e+01 1.354541776068882986e-01
1.053764489143463301e+01 1.212993285468628862e-01
9.544633687672627431e+00 1.085741368105737487e-01
8.632403434065237136e+00 9.713623017112107960e-02
7.796367660853988468e+00 8.686313788269683922e-02
7.031786278042889471e+00 7.763771975839181549e-02
6.334189457723636174e+00 6.936095153743009056e-02
5.698885815906699293e+00 6.193522477861270609e-02
5.121581420452030464e+00 5.528101958560842355e-02
4.548248793134391121e+00 4.875902415657017847e-02
3.990241080847873434e+00 4.250518586754868655e-02
3.535067895264887294e+00 3.743924504522423702e-02
3.128630120139629600e+00 3.296874649985453987e-02
2.766285401560632629e+00 2.902380588773293552e-02
2.471600720841076626e+00 2.585255721932558717e-02
2.206823028293106947e+00 2.300522066293663251e-02
1.881103068498620967e+00 1.953323765460304728e-02
1.677237126227177910e+00 1.736642278994737429e-02
1.394474700956741753e+00 1.437003628962774462e-02
1.131349449515180350e+00 1.161446490055461148e-02
8.850647462309839675e-01 9.058588347617118480e-03
7.078974091439734773e-01 7.243732637427785157e-03
1.446039541410201679e+01 1.745143469971244532e-01
1.316733698715971634e+01 1.564164363833714932e-01
1.196981641670726226e+01 1.401423501574597108e-01
1.086358914694592848e+01 1.255091890610800232e-01
9.844256151186177917e+00 1.123532515101673956e-01
8.907129827376076392e+00 1.005308249097284362e-01
8.047703399551030756e+00 8.991081498986470966e-02
7.261251017299604982e+00 8.037304490331723117e-02
6.543339905850037219e+00 7.181388664374367681e-02
5.889094107523491495e+00 6.413559289855175205e-02
5.294198791272368254e+00 5.725359548871573889e-02
4.703163798656805561e+00 5.050960963977133705e-02
4.172974737893983210e+00 4.452564184667987673e-02
3.657755409430281546e+00 3.878314048434124139e-02
3.238008387357830919e+00 3.416111799612509686e-02
2.863767845678606871e+00 3.007050041946711730e-02
2.559186332882295911e+00 2.678710210293464011e-02
2.285427992484680981e+00 2.383324951328436372e-02
1.948640897365037539e+00 2.024534068573839718e-02
1.737602590312709694e+00 1.800861279904239845e-02
1.445090519186245537e+00 1.490011455669365027e-02
1.228534731464543839e+00 1.264888011034267720e-02
9.729567931883666976e-01 9.982869068873011578e-03
7.340580793801565473e-01 7.504398663255517146e-03
5.935433725292995621e-01 6.068770921507300395e-03
1.356002148468308199e+01 1.618172953323043783e-01
1.233269927658416165e+01 1.449934648372569190e-01
1.119817143076596189e+01 1.298639847628445254e-01
1.015197402709946850e+01 1.162636925471172145e-01
9.189544864437630523e+00 1.040404290147304706e-01
8.306205800324404365e+00 9.305594947143884521e-02
7.497500777984901887e+00 8.319866168569446663e-02
6.758645602019345944e+00 7.434645774601814083e-02
6.085006483167963331e+00 6.640065940479501772e-02
5.472169912409714954e+00 5.928493389260642427e-02
4.862809941242689504e+00 5.229880684270835772e-02
4.316000276720562745e+00 4.612394670007952113e-02
3.826253193877636960e+00 4.065668784856734524e-02
3.388461420414409897e+00 3.581658830856843806e-02
2.997779033537320448e+00 3.152486722889252108e-02
2.649679387044501677e+00 2.774916830352815514e-02
2.366706000742715421e+00 2.470475092790125685e-02
2.018464608755811796e+00 2.098311169850409705e-02
1.800189115938629181e+00 1.866405998148378334e-02
1.497440276206288834e+00 1.544876988218655926e-02
1.273262644283712497e+00 1.308982821448656866e-02
1.081805556101705257e+00 1.111792943072206601e-02
7.611462538781932352e-01 7.774047877966660386e-03
6.155215833628040478e-01 6.285526391138811057e-03
1.396259543073252196e+01 1.673965841269475507e-01
1.270491778490314161e+01 1.500027989704158238e-01
1.154155688326198792e+01 1.343635134077487692e-01
1.046796085572055723e+01 1.203032965884637401e-01
9.479652619206605735e+00 1.076686949041600200e-01
8.572050337282943744e+00 9.631395057276588567e-02
7.740530666001263604e+00 8.611893750195691311e-02
6.980319179348211556e+00 7.696757722103408916e-02
6.286890325823215164e+00 6.874997466952580127e-02
5.655487656494807780e+00 6.138726398827396014e-02
5.081881658100032340e+00 5.478294129727668410e-02
4.512398239297456648e+00 4.831602505727915914e-02
3.958217581789541306e+00 4.211810200829562562e-02
3.506341129307080084e+00 3.709386433471750094e-02
3.102863595668611030e+00 3.266056446785473716e-02
2.743242321017965946e+00 2.876270311832417742e-02
2.450795737556305642e+00 2.559883521621765870e-02
2.188012389930694468e+00 2.277972517872982328e-02
1.864920445579221875e+00 1.933458870409795333e-02
1.662658439745766437e+00 1.720298419647641949e-02
1.382306548741123686e+00 1.425211398790097485e-02
1.121405728139519331e+00 1.149988068798659530e-02
8.771591353184539086e-01 8.962201550858689761e-03
6.852050018355387850e-01 6.995720995454344365e-03
1.437494886821587770e+01 1.731695132154202899e-01
1.308652699907104733e+01 1.551831225888855581e-01
1.189375612205879662e+01 1.390173621045861785e-01
1.079238145987851283e+01 1.244861955779281576e-01
9.777771979711866734e+00 1.114228923304137892e-01
8.845354654531993432e+00 9.968502464838105426e-02
7.990477748982051764e+00 8.914240274062956715e-02
7.208499379508154448e+00 7.967780002745820933e-02
6.494675508667768327e+00 7.118525236803577294e-02
5.844483744994184882e+00 6.357013398634416002e-02
5.253372676419939324e+00 5.674170059069597039e-02
4.666214968116847217e+00 5.004036904125697127e-02
4.139712350971339383e+00 4.411681534520925374e-02
3.628161514935737131e+00 3.842704625327155593e-02
3.211469962309046355e+00 3.384128685955312826e-02
2.839950390387361523e+00 2.978830033334846014e-02
2.537647000892457427e+00 2.652840972615018791e-02
2.266028258109844984e+00 2.360820609084295085e-02
1.931925234964744886e+00 2.005524204508650835e-02
1.722604949614242154e+00 1.783043387241186814e-02
1.432478431217506509e+00 1.475629185519785995e-02
1.217756355491278919e+00 1.251576117573860794e-02
9.642925714482180055e-01 9.887258754664037322e-03
7.274091914094785727e-01 7.421410582132410665e-03
4.133942259413115883e-01 4.197459558400830522e-03
1.347769723209762738e+01 1.605550601429363289e-01
1.225508929722633056e+01 1.438374746045351094e-01
1.112540663792328566e+01 1.288139752763291790e-01
1.008392972808113619e+01 1.153072222056898827e-01
9.126257435895832160e+00 1.031712182166075742e-01
8.247555527383966023e+00 9.226945231955252513e-02
7.443248244176523087e+00 8.248537025072999462e-02
6.708655576195216241e+00 7.370002415266908857e-02
6.039163800714147712e+00 6.581516017400826368e-02
5.430164724617886129e+00 5.875980023409746456e-02
4.824882772937283626e+00 5.182967236381183507e-02
4.281652218887093575e+00 4.570350667970703856e-02
3.795353811717158798e+00 4.027993263204582286e-02
3.360690539660807996e+00 3.547217394189714629e-02
2.972893710697956937e+00 3.122898544380565966e-02
2.627509982464930172e+00 2.748361908468777148e-02
2.346718386441046800e+00 2.448071944245603510e-02
2.001138705277027086e+00 2.077768061147040879e-02
1.784686064501783243e+00 1.847936964648514216e-02
1.484438016120657400e+00 1.530461546663857558e-02
1.262073360773885877e+00 1.296450626672846114e-02
1.011411638112455824e+00 1.034920448868599518e-02
7.542446592753420109e-01 7.698176529821343199e-03
6.100056517162476544e-01 6.220258957416608878e-03
1.387874876029851556e+01 1.661034492228962434e-01
1.262579370762785480e+01 1.488168041666146080e-01
1.146722072419203364e+01 1.332857133576066666e-01
1.039845104159631362e+01 1.193271245013739629e-01
9.414915673802717322e+00 1.067785933758638867e-01
8.511881899048516331e+00 9.550942014277588599e-02
7.684927516465170250e+00 8.538912057304683112e-02
6.929072606098809928e+00 7.630763583015892637e-02
6.239699340520060034e+00 6.814750766054296360e-02
5.612386220268815507e+00 6.084953771143458007e-02
5.042454024093505183e+00 5.430072448787072459e-02
4.476770426091931654e+00 4.788451197833736711e-02
3.926461615007347472e+00 4.173101851168891513e-02
3.477780221093861091e+00 3.675936731227030796e-02
3.077253056456191516e+00 3.237150013756002337e-02
2.720315204759620187e+00 2.850289427622123076e-02
2.430081094899770644e+00 2.536993335909610431e-02
2.169467137316458238e+00 2.256718432306385747e-02
1.848923855941809080e+00 1.915241638920345268e-02
1.538175659452877042e+00 1.587169414863479761e-02
1.370169431731444565e+00 1.411549300418129919e-02
1.111448435486575237e+00 1.139671046425468418e-02
8.693789431596578021e-01 8.893217974461261818e-03
6.790260457966627028e-01 6.931605540847456635e-03
1.428963109919726193e+01 1.718467630394959200e-01
1.300593093574983428e+01 1.539748946992799683e-01
1.181789739304271514e+01 1.379155038853117909e-01
1.072132714460061997e+01 1.234841207514849881e-01
9.711493124014261014e+00 1.105088830815357942e-01
8.783768980408000360e+00 9.885615598169532336e-02
7.933527380290890108e+00 8.838878782621624464e-02
7.155897340896181902e+00 7.900061758083339047e-02
6.446354121773238965e+00 7.056925295422984690e-02
5.800152638847855258e+00 6.301446246606645651e-02
5.212821361504035522e+00 5.624574226468525423e-02
4.629478755301388304e+00 4.960110639022416446e-02
4.061827142815769953e+00 4.322477558434848627e-02
3.598704436735540746e+00 3.809690937446449238e-02
3.185066186004942068e+00 3.353951355080751762e-02
2.816342948368132149e+00 2.951964968825151331e-02
2.516318478980037465e+00 2.628764246417897646e-02
2.246824597774009558e+00 2.339549212817219198e-02
1.915344006107529529e+00 1.985074250065821388e-02
1.707754217676644704e+00 1.766509132754177230e-02
1.419897449393190403e+00 1.462612727924177299e-02
1.152039395537966415e+00 1.182343747084338773e-02
9.013600261327074925e-01 9.208255919489326952e-03
7.209229272078047090e-01 7.354861500760818092e-03
2.781936894901644308e-01 2.827395192604079295e-03
1.339549704633973271e+01 1.593087771413424780e-01
1.217768905163896953e+01 1.426994475542265883e-01
1.105283728525072995e+01 1.277753915843066190e-01
1.001623369810633335e+01 1.143684242257435868e-01
9.063226667775985845e+00 1.023184732743631087e-01
8.189145820094896777e+00 9.149545490446678309e-02
7.389322887041617882e+00 8.178572425445609917e-02
6.659025356160400477e+00 7.307081180485396066e-02
5.993622607294224913e+00 6.524683586960909609e-02
5.388434328061278755e+00 5.824936828896400826e-02
4.787063125753398651e+00 5.138238574497864392e-02
4.247619451781011968e+00 4.530517700869422792e-02
3.723437517399948771e+00 3.946726991143661295e-02
3.333205561634051239e+00 3.515746473127669830e-02
2.948238256182694972e+00 3.095254186422687417e-02
2.605464168146560677e+00 2.724349049831776767e-02
2.326835661507873354e+00 2.425574480342161665e-02
1.984005270575788238e+00 2.058278284517222473e-02
1.769272886637778042e+00 1.830658206385207820e-02
1.471411408541420274e+00 1.517602460139194816e-02
1.251023287567048614e+00 1.285047413248455520e-02
1.002414805887342997e+00 1.026048560557345571e-02
7.475219683413999450e-01 7.629283749186212792e-03
6.044527264422339119e-01 6.167719966063033715e-03
1.379502293297631432e+01 1.648167939971869889e-01
1.254688113225984658e+01 1.476516602481113827e-01
1.139312272536708193e+01 1.322203473865116163e-01
1.032916195215710253e+01 1.183574224904667127e-01
9.350396657023109626e+00 1.058978437473585554e-01
8.452040423578011996e+00 9.471333015856944759e-02
7.629627420348521483e+00 8.466583472957577017e-02
6.878114243629557478e+00 7.565261352070744294e-02
6.192811915006482870e+00 6.756054096945578180e-02
5.569479616663449484e+00 6.031868942907109982e-02
4.949538904417656759e+00 5.321725431763616593e-02
4.393279290281497218e+00 4.691648359369797461e-02
3.894897909688719295e+00 4.135938139795589108e-02
3.449423902877578385e+00 3.643783499912109369e-02
3.051855049079748916e+00 3.208702106672755433e-02
2.697597707620230434e+00 2.822508912928457792e-02
2.409629808542705476e+00 2.513319820414475561e-02
2.055076795016455016e+00 2.133246765037644793e-02
1.832992125336813105e+00 1.897432462241786799e-02
1.524721150534149361e+00 1.574170648783444065e-02
1.296610304586688356e+00 1.332835551756425020e-02
1.101612579339911413e+00 1.130444812517712727e-02
8.615830686409639005e-01 8.824348281596568200e-03
6.268992122103136388e-01 6.386420622626840134e-03
1.420433254544601631e+01 1.705255972419181532e-01
1.292538430907483082e+01 1.527736228365795812e-01
1.174224266494998581e+01 1.368153312705266411e-01
1.065052145785673687e+01 1.224812883868816871e-01
9.645498689144213600e+00 1.096004653867407308e-01
8.722436896658113170e+00 9.803430853938246980e-02
7.876784558675210768e+00 8.764384133195123050e-02
7.103599093234002737e+00 7.832225484175191210e-02
6.398233134238465070e+00 6.996167795738743311e-02
5.755955052774646141e+00 6.246601423013704857e-02
5.172459008925158308e+00 5.575377703606110985e-02
4.593048363453740457e+00 4.916336194099185652e-02
4.029277696239736528e+00 4.284007345035614756e-02
3.569404447530516222e+00 3.775357321241268327e-02
3.158809990667405643e+00 3.323981321047907167e-02
2.792847200571265009e+00 2.925242217579606188e-02
2.495160954104308715e+00 2.604751194570294540e-02
2.227768282029781055e+00 2.318080335220445293e-02
1.898826627279908807e+00 1.966858030137117949e-02
1.693001743481401089e+00 1.749602066864031774e-02
1.407547374243460103e+00 1.450023758513407403e-02
1.141883123892580398e+00 1.172144681126809605e-02
8.933181488838050077e-01 9.125974696634162053e-03
7.144059170083699728e-01 7.290462750887373271e-03
1.462399509173095424e+01 1.764224117382053036e-01
1.331351219119972207e+01 1.580658501481927158e-01
1.210050439366229469e+01 1.415632460561307704e-01
1.098050279828877684e+01 1.267439645143392524e-01
9.948706674578769338e+00 1.134271640687362220e-01
9.000422071124997814e+00 1.014702555813980500e-01
8.131007560489655006e+00 9.072872545981013059e-02
7.335613142620845295e+00 8.109116948461657370e-02
6.609643328419806174e+00 7.244005503961001291e-02
5.948233665138467963e+00 6.469023935895613919e-02
5.346829604669270708e+00 5.774330483071829501e-02
4.749602349254478995e+00 5.092592541520118976e-02
4.213829339459741696e+00 4.488839078185245107e-02
3.693268682706306372e+00 3.911415518687758747e-02
3.269245796902770174e+00 3.445487397490129555e-02
2.891204710538227030e+00 3.032132204897066557e-02
2.583626466557092716e+00 2.699492921130363862e-02
2.307159093472741507e+00 2.403025821823959532e-02
1.967025718692517078e+00 2.039719095560443146e-02
1.754019742879911359e+00 1.813988874730553327e-02
1.458615988278552988e+00 1.504454908504531015e-02
1.240003090407211905e+00 1.275487129120447989e-02
9.819299634094060814e-01 1.005871579573902261e-02
7.408178610402469388e-01 7.562539905090131381e-03
5.989851507108328033e-01 6.102981767751811289e-03
1.371146262840515995e+01 1.635359185572031193e-01
1.246807928886806316e+01 1.464855298372387260e-01
1.131918410105627615e+01 1.311556039966239040e-01
1.026011280240038204e+01 1.173888590397739184e-01
9.286142360271036011e+00 1.050209012965551691e-01
8.392412419147383673e+00 9.391582692118176368e-02
7.574496269986781272e+00 8.394466566104517857e-02
6.827332973465891186e+00 7.500435323375979901e-02
6.146280862598856309e+00 6.697518812530581234e-02
5.526817804484037033e+00 5.979095429870722594e-02
4.910869120541114796e+00 5.275126233370715928e-02
4.358370940220146927e+00 4.650107275358648234e-02
3.863529381670850249e+00 4.098646082944652075e-02
3.421256090099181080e+00 3.610476494634852485e-02
3.026619071628705804e+00 3.178524864085661983e-02
2.675017349627076602e+00 2.796877465042229075e-02
2.389215522272468917e+00 2.490003196117663437e-02
2.037542013976366473e+00 2.113442964205647714e-02
1.817194761268441816e+00 1.879566115572141316e-02
1.511511481860005279e+00 1.559187245562682761e-02
1.285200993868111041e+00 1.321040232852357769e-02
1.091861106181036378e+00 1.119735118600530613e-02
7.681813813764952759e-01 7.856361199751608557e-03
6.211862000736196876e-01 6.329790682051071940e-03
1.411926188560326878e+01 1.692141721388703279e-01
1.284508889366109408e+01 1.515713223172141522e-01
1.166672183867257573e+01 1.357229174675988748e-01
1.057995005721013015e+01 1.214817445796866902e-01
9.579667094229760593e+00 1.086934684804427564e-01
8.661354176987137166e+00 9.721158606268651137e-02
7.820280034892089560e+00 8.690304868635669033e-02
7.051524792915489392e+00 7.765249625447456783e-02
6.350378708642710812e+00 6.935494878589287815e-02
5.712076453763796913e+00 6.191776808956794137e-02
5.132341220838466000e+00 5.525721072611625151e-02
4.556771826216194476e+00 4.872699736981330604e-02
3.996924420901765806e+00 4.245389605477733336e-02
3.540394527141284886e+00 3.740704089013880546e-02
3.132737814547054356e+00 3.294233669489821797e-02
2.769461087150636658e+00 2.899160346695612428e-02
2.474177150296589023e+00 2.581423864048022765e-02
2.208830908798891990e+00 2.297396256880929882e-02
1.882490308985449223e+00 1.948241043515951468e-02
1.678305912567404690e+00 1.733003347264562913e-02
1.395228584698405383e+00 1.436312351979647517e-02
1.131856173120827203e+00 1.162188298640201914e-02
8.853403058242738100e-01 9.043929957705943226e-03
6.915258985951829862e-01 7.061008754284449698e-03
1.453734958434863067e+01 1.750682961107512259e-01
1.323165098862754085e+01 1.568266785961265897e-01
1.202351645512236544e+01 1.404373520886048610e-01
1.090832511085328527e+01 1.257187007247602961e-01
9.881355293446292265e+00 1.124959066874716973e-01
8.937835265531992590e+00 1.006225469504614667e-01
8.073093528624330162e+00 8.996090563498081172e-02
7.282212134814554538e+00 8.039439608971409024e-02
6.560475681905815648e+00 7.181570975121552569e-02
5.903110197049472596e+00 6.411991564445611302e-02
5.305666161127981617e+00 5.722796777318362588e-02
4.712284484321339839e+00 5.047050169278243653e-02
4.180206661750009545e+00 4.448704266717685291e-02
3.663358998716211179e+00 3.876066542115498559e-02
3.242417698503293089e+00 3.413401612059936002e-02
2.867177146188427450e+00 3.004888580077156104e-02
2.561897146690282678e+00 2.674706728600817485e-02
2.287585316449632256e+00 2.380374308960507210e-02
1.950182667045186058e+00 2.021581814995733473e-02
1.738900875329707496e+00 1.797740848279487380e-02
1.445883999632358474e+00 1.489970191023596256e-02
1.229112922421879750e+00 1.262795960374002956e-02
9.732162320135939737e-01 9.970411357461577903e-03
7.341672363301409154e-01 7.494071043658134118e-03
4.171742609165825511e-01 4.239190934098702353e-03
1.362803561430088983e+01 1.622716192576455496e-01
1.238949048859808499e+01 1.453239427442542531e-01
1.124547283046643464e+01 1.301003667718845791e-01
1.019124189150683613e+01 1.164251404863479306e-01
9.222048563284394262e+00 1.041472380683874238e-01
8.333143914209559355e+00 9.312466176684337793e-02
7.519600253636162357e+00 8.323083223810620601e-02
6.776837672037575366e+00 7.435477772063746327e-02
6.099903134202444122e+00 6.639089455062492651e-02
5.484314198133569462e+00 5.926195333174089086e-02
4.872548986086430389e+00 5.227920372159651496e-02
4.323743171504058402e+00 4.609171656702186481e-02
3.832355180341683543e+00 4.061490914822059317e-02
3.393232226135089125e+00 3.577944279354740992e-02
3.001531125719756776e+00 3.149490271161448779e-02
2.652602197830428832e+00 2.770973503925411655e-02
2.369044165553652270e+00 2.466966400406908969e-02
2.020068615868376938e+00 2.093636785520424509e-02
1.801530769677451183e+00 1.862064919910154381e-02
1.498339237596695295e+00 1.543975539899446539e-02
1.273873051825235914e+00 1.309378971738865693e-02
1.020796820113064607e+00 1.045805146872183511e-02
7.612246158068531887e-01 7.776889703754597503e-03
6.156277043621215528e-01 6.279778008975855398e-03
1.403431809998487445e+01 1.679043052998519803e-01
1.276487014835676881e+01 1.503733887122108426e-01
1.159147117548195105e+01 1.346324885424021178e-01
1.050951215859173615e+01 1.204929246427004080e-01
9.514159486033312518e+00 1.077932987364193240e-01
8.600523960259399914e+00 9.639530792213082955e-02
7.764012478070518419e+00 8.616491925094771354e-02
6.999675278784972754e+00 7.698019160807564876e-02
6.302710276741054329e+00 6.875177751495564760e-02
5.668468998718442009e+00 6.136930541057775135e-02
5.092466984261491802e+00 5.476683952396182997e-02
4.520801540015263242e+00 4.829495699942975423e-02
3.964768171726388513e+00 4.207307560396282564e-02
3.511476088124540595e+00 3.706155235307432433e-02
3.106847198754346007e+00 3.264591348718728220e-02
2.746339664382963619e+00 2.872511668870559795e-02
2.453266690476800349e+00 2.556842138178210683e-02
2.190040603640742045e+00 2.276120990021407789e-02
1.866320518679488005e+00 1.930219186282752797e-02
1.552597302397258350e+00 1.601636370506346815e-02
1.382972296113071708e+00 1.423153980361826706e-02
1.121816932042268844e+00 1.151269807368053739e-02
8.774242390012383375e-01 8.969459442308071184e-03
6.853042692978049688e-01 6.996023375827704546e-03
1.445083586719415258e+01 1.737267090105057976e-01
1.314991205046612599e+01 1.555935356586082008e-01
1.194665174970902299e+01 1.393143539944599885e-01
1.083637415138054472e+01 1.246975972240175479e-01
9.814275891933490925e+00 1.115667833870479103e-01
8.875563915085738387e+00 9.977689007135880084e-02
8.015477803811425161e+00 8.919943108152700306e-02
7.229053598836356009e+00 7.970002731907741000e-02
6.511563049692968619e+00 7.118745138247195570e-02
5.858291611048806580e+00 6.355280805336353811e-02
5.264638860979248491e+00 5.671609144420562687e-02
4.675175517973927164e+00 5.002113331926548445e-02
4.101560368595551509e+00 4.358197099948917658e-02
3.633653095957813939e+00 3.839389181572256532e-02
3.215776225797166266e+00 3.381582838142918601e-02
2.843327719601743908e+00 2.977504983883962758e-02
2.540375624882479144e+00 2.650213907242725264e-02
2.268180151835045066e+00 2.358388626705459901e-02
1.933441208943385892e+00 2.001276885621380494e-02
1.723819432247666761e+00 1.779179126576952569e-02
1.433189788043480739e+00 1.474998393127352481e-02
1.162804504638681680e+00 1.193121028256258556e-02
9.096999205000816380e-01 9.298441080354829733e-03
7.275530898926025891e-01 7.427037642248627593e-03
2.806970525608159517e-01 2.858982873147574138e-03
1.354473730820547139e+01 1.610026845159135689e-01
1.231108228917736724e+01 1.441666980317120872e-01
1.117196121823082144e+01 1.290453409630715198e-01
1.012264821976572371e+01 1.154711668716143641e-01
9.158295378102115691e+00 1.032775788751196244e-01
8.274021330369334848e+00 9.233327701470181448e-02
7.465048440275055874e+00 8.251680456469223657e-02
6.726602364147166391e+00 7.371015276280844242e-02
6.053857843550492390e+00 6.580997839253363568e-02
5.442105954775252386e+00 5.873718498335524230e-02
4.834359266082652873e+00 5.181272248898776550e-02
4.289261781316046296e+00 4.567226685641156969e-02
3.759686013335723054e+00 3.978424024263889358e-02
3.365454873857497198e+00 3.544798649091798065e-02
2.976574461560483886e+00 3.120352299376003002e-02
2.630311363191499385e+00 2.747124277006535858e-02
2.348977664091967732e+00 2.443830494176690848e-02
2.002767822857421276e+00 2.073788063845691254e-02
1.785941246408687899e+00 1.844338857314454724e-02
1.485198297109419308e+00 1.529173551618948079e-02
1.262680272210894072e+00 1.297514654083472586e-02
1.011737755173891973e+00 1.036755947459276454e-02
7.544313026714436488e-01 7.706419975744185913e-03
6.100321469122504947e-01 6.222652803936364052e-03
1.394941504040305169e+01 1.665997919839910246e-01
1.268494189752950518e+01 1.491810332709060105e-01
1.151643803118702714e+01 1.335477252636883549e-01
1.043936404716243871e+01 1.195040692901201823e-01
9.448815392725029128e+00 1.068981714595032134e-01
8.540009132011507020e+00 9.558023061362135031e-02
7.708083145916035051e+00 8.542914309543048201e-02
6.948074943383146795e+00 7.631383540525631115e-02
6.255289357222941327e+00 6.815208356702158465e-02
5.625086371728847290e+00 6.082720624991143354e-02
4.998618636806869020e+00 5.365467710831359205e-02
4.436386979312064049e+00 4.730988265673428950e-02
3.932868586323559512e+00 4.169207814124836764e-02
3.482779535575807106e+00 3.672960345095956786e-02
3.081223825066826016e+00 3.233312714748391714e-02
2.723429671083900327e+00 2.845931551684571792e-02
2.432564151260707241e+00 2.533110623310762949e-02
2.074584765538070030e+00 2.149814277593585857e-02
1.850288391902752627e+00 1.912113145516307691e-02
1.539076318702215396e+00 1.584945194591257447e-02
1.308694627263576882e+00 1.344426962811457599e-02
1.111866252283308931e+00 1.139713956656975870e-02
8.695686941160433170e-01 8.890377321330212093e-03
6.326236666080752302e-01 6.443654513746887962e-03
1.436441723797978653e+01 1.723844230924298782e-01
1.306829569864649798e+01 1.543653265585738510e-01
1.186999493349610368e+01 1.381938793045530689e-01
1.076469117655195973e+01 1.236779350243782660e-01
9.747438299772589687e+00 1.106414860944240908e-01
8.813470100348297365e+00 9.894047936797963072e-02
7.958090734782606646e+00 8.843462919587984084e-02
7.176158282179764925e+00 7.900903369023050404e-02
6.462935330318181570e+00 7.056521968572636305e-02
5.813657724122575310e+00 6.299297665148569092e-02
5.223831322687931156e+00 5.621020748393672911e-02
4.638282040802262252e+00 4.956802607780311232e-02
4.068690955817475086e+00 4.318704822130245424e-02
3.604038647799292505e+00 3.804171040791136382e-02
3.189265243728270249e+00 3.349900337627867430e-02
2.819620132528814604e+00 2.949328213802086124e-02
2.518961007545637898e+00 2.625767590116815861e-02
2.248884133424678744e+00 2.336485825925820048e-02
1.916816549444616102e+00 1.982528069364241849e-02
1.708880535827694391e+00 1.762059498401488677e-02
1.420726312587536899e+00 1.460574987861705185e-02
1.152502785382194306e+00 1.180949100487911456e-02
9.015982034737357598e-01 9.215151555898545496e-03
7.209667839166925551e-01 7.357723186374349154e-03
1.478964739306654685e+01 1.783627149504712073e-01
1.346160491611547450e+01 1.597307458172316230e-01
1.223288014337668450e+01 1.430091175052913000e-01
1.109864053811537765e+01 1.279964204727511989e-01
1.005430216955301503e+01 1.145117125280550735e-01
9.094737983617097399e+00 1.024121446746936032e-01
8.215250037543773587e+00 9.155135339937772732e-02
7.410789244420409538e+00 8.180717454874925076e-02
6.676648305729505850e+00 7.306916064645385678e-02
6.008002491427229863e+00 6.523527462218486894e-02
5.400166253383479109e+00 5.822023695629908319e-02
4.796480826084936311e+00 5.134396181164802009e-02
4.255079911644830126e+00 4.526247649562564063e-02
3.729211116364671064e+00 3.941491595802667364e-02
3.300873726056110957e+00 3.470838397853787810e-02
2.918996458053289444e+00 3.055555167689340268e-02
2.608284369262173108e+00 2.720460326153620670e-02
2.329117560706274404e+00 2.420969518221809808e-02
1.985648216958677770e+00 2.055618162224861004e-02
1.770556258731772248e+00 1.828096895279573628e-02
1.472288610167243661e+00 1.513993065112908924e-02
1.251548992753469092e+00 1.283363106791393128e-02
9.910793221563811706e-01 1.014039314038372823e-02
7.476223443602078023e-01 7.623827867292052966e-03
6.044997407993212279e-01 6.153405184273702012e-03
1.386473418472840891e+01 1.652987853571697696e-01
1.260514375892062056e+01 1.479951312580610745e-01
1.144152467142793483e+01 1.324633622616637751e-01
1.036946664257417083e+01 1.185165525719437674e-01
9.383818817954344027e+00 1.060046758361792157e-01
8.479669297062208955e+00 9.477083722504148211e-02
7.652290527660099428e+00 8.469161113510934036e-02
6.896743544066912257e+00 7.565045538862710806e-02
6.208179845837557664e+00 6.755622543725318951e-02
5.581984920450811849e+00 6.028709515721530215e-02
4.959497892539238784e+00 5.317232232703702349e-02
4.401143870215385334e+00 4.688690142706915948e-02
3.901173665402543733e+00 4.131256916031268711e-02
3.454318208502580312e+00 3.638562038819256189e-02
3.055721972578562706e+00 3.203422648246316562e-02
2.700628367214333636e+00 2.819836580275443191e-02
2.411999507029850331e+00 2.509274278868106611e-02
2.056747210726779684e+00 2.129634485933946247e-02
1.834336742177804958e+00 1.893801919493808342e-02
1.525649341223906053e+00 1.569501719197061163e-02
1.297224393075540716e+00 1.330797755612787847e-02
1.102039242021991550e+00 1.128788568132237276e-02
7.752728992030717414e-01 7.905353747814695964e-03
6.269085177633831885e-01 6.385419386152445774e-03
1.427817603225401477e+01 1.710364350457133642e-01
1.298699220868141069e+01 1.531412139479013945e-01
1.179363484478333923e+01 1.370835425816782083e-01
1.069315160412568133e+01 1.226603011209780603e-01
9.680886689632851372e+00 1.097189087899940185e-01
8.751646812556760580e+00 9.810168335426472375e-02
7.900906703928519015e+00 8.767861912719895900e-02
7.123466191842542372e+00 7.832504462569997439e-02
6.414522039055498226e+00 6.994347313372711872e-02
5.769255031101957698e+00 6.243412652774724819e-02
5.183292011010615319e+00 5.570321997299653577e-02
4.601596847537917867e+00 4.911643057355057074e-02
4.035952858086624850e+00 4.279347381387853255e-02
3.574715090569122733e+00 3.768893510828853766e-02
3.162970699093846871e+00 3.318479516049833294e-02
2.796022413089064962e+00 2.921452705993158108e-02
2.497684302240347876e+00 2.600851027009586786e-02
2.229792190200200697e+00 2.314485585645623469e-02
1.900311077155116601e+00 1.963550498872422209e-02
1.694087358662021536e+00 1.745165497133987359e-02
1.408294123055120917e+00 1.446504899810219756e-02
1.142350421781716419e+00 1.169007664480943738e-02
8.935032049043913904e-01 9.123900596238928781e-03
6.978838703550398481e-01 7.108536355696692954e-03
1.470181145306572468e+01 1.769842920899066530e-01
1.337866299940226611e+01 1.584740872435765613e-01
1.215484482112685605e+01 1.418626644058799957e-01
1.102560827540438382e+01 1.269508675435722378e-01
9.986147797264633752e+00 1.135627083933182652e-01
9.031432233308828827e+00 1.015511138070064046e-01
8.156626336078842243e+00 9.076936283832683083e-02
7.356682950948095545e+00 8.109901829070662038e-02
6.626907505873591120e+00 7.243022651016980951e-02
5.962406967427082094e+00 6.465844970253939450e-02
5.358373334831284751e+00 5.769746266968670684e-02
4.758759903235234567e+00 5.087594350993342174e-02
4.221070886608206507e+00 4.484565406196381471e-02
3.698928790591065496e+00 3.905415943658880479e-02
3.273683171140038262e+00 3.438136518621519311e-02
2.894649881740650965e+00 3.026551793329660886e-02
2.586367688561433287e+00 2.694079538888325201e-02
2.309362434799703934e+00 2.398007913356854995e-02
1.968568210430812426e+00 2.035241928845956533e-02
1.755271026821270786e+00 1.809757291592790918e-02
1.459410876687210257e+00 1.499088511236410307e-02
1.240547301039647277e+00 1.271420715954071912e-02
9.822353008035386024e-01 1.002935448307093642e-02
7.409537086175521647e-01 7.536144064316327267e-03
4.209734757113561820e-01 4.270879851301929118e-03
1.378019295168270197e+01 1.640021922048790215e-01
1.252548348680774559e+01 1.468060896116101799e-01
1.136694060938634365e+01 1.313869038067765893e-01
1.029976888957820691e+01 1.175370457499817639e-01
9.318921392958044336e+00 1.051147105332725790e-01
8.419678350663867050e+00 9.396403041456596883e-02
7.596832896686568581e+00 8.396314654533353072e-02
6.845663633092062383e+00 7.498863934024672939e-02
6.161272104689937024e+00 6.695787543414015441e-02
5.539036085969222256e+00 5.974890267637979202e-02
4.920662642593344849e+00 5.269134668129037136e-02
4.366143994659741345e+00 4.645595145275679960e-02
3.869674638384596577e+00 4.092829569002683077e-02
3.426081208095202335e+00 3.603752537524124860e-02
3.030389165161027076e+00 3.172724685013393608e-02
2.677974631620665402e+00 2.792353666199158535e-02
2.391576155739718601e+00 2.485718676903691041e-02
2.039172042798358842e+00 2.109387115423259212e-02
1.818484693549413223e+00 1.876087379257401072e-02
1.512332596433952236e+00 1.554074579687157731e-02
1.285784888268219683e+00 1.317292756711682666e-02
1.030249543463361173e+00 1.051903074430065969e-02
7.682747766725015470e-01 7.810447675053469596e-03
6.212870396599821099e-01 6.314815696315789414e-03
1.419201346049917234e+01 1.697019695584099930e-01
1.290575517812216688e+01 1.519255800929396605e-01
1.171741396787443001e+01 1.359731724694343280e-01
1.062185941849749327e+01 1.216560743711582043e-01
9.614547249372273896e+00 1.088027580172254843e-01
8.690138483294216343e+00 9.727238708972180126e-02
7.844034291996297981e+00 8.692422695636793650e-02
7.070999829475719700e+00 7.764718217300288494e-02
6.366324527015813750e+00 6.932844877126376204e-02
5.725108419714172392e+00 6.188235153765689334e-02
5.143002986283958577e+00 5.520202707205017212e-02
4.565267061397257464e+00 4.866933228984483134e-02
4.003463906021875296e+00 4.239787940316052522e-02
3.545554466308789010e+00 3.733626219564630672e-02
3.136815132902651904e+00 3.288154132890658971e-02
2.772636679241585966e+00 2.894050526435222592e-02
2.476638891565235312e+00 2.575204807130181475e-02
2.210805169860491581e+00 2.291644203037851782e-02
1.883906760908900191e+00 1.945082874382893234e-02
1.567118981557951818e+00 1.611675781449052949e-02
1.395893028946913139e+00 1.431372189351689736e-02
1.132270342068889990e+00 1.157043761242482552e-02
8.855112417486109555e-01 9.027442878021558342e-03
6.916023765787336908e-01 7.031783953130571647e-03
1.461409759823306942e+01 1.756182014793877255e-01
1.329586054950058838e+01 1.572318053963744910e-01
1.207703091534320983e+01 1.407261951110668763e-01
1.095278753057742094e+01 1.259126385621322508e-01
9.918214436634462672e+00 1.126178726836404853e-01
8.968311044602293336e+00 1.006903199744887539e-01
8.098298551257071765e+00 8.999019796516322112e-02
7.302900048482785067e+00 8.039363592867158903e-02
6.577488418959097416e+00 7.178573842222817081e-02
5.917012980825705704e+00 6.408265774002885884e-02
5.316947332075303123e+00 5.717536522121333814e-02
4.721287030471199131e+00 5.040958525973766174e-02
4.141668877257817627e+00 4.392453021698460025e-02
3.668876856140936837e+00 3.868708511687412449e-02
3.246726158296410425e+00 3.405609273594262243e-02
2.870551696501494554e+00 2.997447290446627818e-02
2.564606492850908026e+00 2.668097290104746999e-02
2.289712869023046160e+00 2.374238778918144610e-02
1.951642748932949312e+00 2.016035405634005948e-02
1.740051556816298417e+00 1.791759640979427234e-02
1.446574902819782071e+00 1.483903521733965190e-02
1.173656058177501293e+00 1.199625114060602973e-02
9.180731493200641191e-01 9.350239760220027327e-03
7.342617439973325721e-01 7.449649830920176442e-03
2.832672471117322899e-01 2.848413647507383809e-03
1.369579257491178836e+01 1.627154637148551519e-01
1.244602733766035030e+01 1.456332808751389374e-01
1.129246768574017423e+01 1.303153124770590199e-01
1.023028978647650611e+01 1.165708849866681357e-01
9.254397751493579349e+00 1.042341431810449581e-01
8.359837744408062932e+00 9.316447338263496303e-02
7.541658369970391185e+00 8.323741153528009529e-02
6.794827821777108312e+00 7.433549543982609364e-02
6.114755339675829404e+00 6.636510874777608315e-02
5.496344587875741539e+00 5.921863211315212677e-02
4.882094146537833801e+00 5.222199999549810567e-02
4.331369053085320608e+00 4.603190064585618857e-02
3.796244888385798877e+00 4.009340335390460669e-02
3.398012896076803457e+00 3.570189290086736578e-02
3.005199658554900122e+00 3.142389868495429339e-02
2.655477975485855069e+00 2.764987119312868960e-02
2.371307978699138452e+00 2.461320961208506020e-02
2.021696330896606941e+00 2.089547641873035905e-02
1.802808890342296300e+00 1.858283495605679222e-02
1.499100962868123776e+00 1.539223849289401112e-02
1.274475437924780907e+00 1.304072659554043195e-02
1.021131624893622858e+00 1.041203493215737616e-02
7.613775234512543122e-01 7.724277977161545135e-03
6.156631725798225041e-01 6.247077948715575903e-03
1.410606109534505492e+01 1.683805187631909339e-01
1.282471027054108070e+01 1.507272659876615073e-01
1.164137535079103536e+01 1.348779916628379261e-01
1.055087682254964498e+01 1.206610296917478703e-01
9.548383257640077559e+00 1.078988935834580415e-01
8.628892200519338473e+00 9.644908695196680037e-02
7.787365248120761585e+00 8.618392088410446739e-02
7.018832100898740656e+00 7.697857860642660921e-02
6.318425580976110290e+00 6.872240757451172910e-02
5.681305643922929249e+00 6.133435611238487878e-02
5.048169542499609364e+00 5.409087433071533418e-02
4.479940303306436888e+00 4.767767038332013096e-02
3.971174703753641566e+00 4.201104426674635156e-02
3.516526362771428715e+00 3.700442785982295535e-02
3.110843824504376798e+00 3.258016886379235671e-02
2.749491435123037952e+00 2.865846396026321477e-02
2.455702603614404733e+00 2.550801368608691250e-02
2.094204617441270511e+00 2.166291320149044478e-02
1.867737695809214227e+00 1.926727563635450419e-02
1.553493755011511324e+00 1.596408497553738343e-02
1.320936305189564841e+00 1.352329065006154657e-02
1.122209266681797990e+00 1.146886204818699760e-02
8.775828995806355115e-01 8.933659067994193653e-03
6.384559780618930258e-01 6.467201164913919872e-03
1.452652904766477704e+01 1.742670762557332331e-01
1.321319029805826162e+01 1.559972143565389879e-01
1.199944191081408995e+01 1.395970724688646858e-01
1.088007436056462574e+01 1.248904233060973423e-01
9.850560584471633518e+00 1.116887737346762416e-01
8.905599722659491846e+00 9.985194454084926619e-02
8.040220211784543380e+00 8.922777521756646013e-02
7.249450485293600366e+00 7.970442167451731452e-02
6.528285973627928840e+00 7.116587789802335251e-02
5.871952624903253870e+00 6.352295225015236468e-02
5.275747433241188666e+00 5.667591908527050415e-02
4.684022780799054431e+00 4.996318378825316542e-02
4.108430640185714466e+00 4.352745173424711622e-02
3.638972144695748590e+00 3.834196422812497645e-02
3.220010078492886230e+00 3.374836666484446607e-02
2.846628112372179498e+00 2.969924497127243365e-02
2.542989133064395446e+00 2.643519628174339359e-02
2.270194777113478501e+00 2.352170048743786046e-02
1.934928963790800260e+00 1.996772996061167704e-02
1.724966138483974731e+00 1.775855830009994557e-02
1.433996824345042498e+00 1.470690346732220211e-02
1.163243898935660825e+00 1.188657404491899779e-02
9.099120172662912287e-01 9.262635689543398040e-03
7.276329542736236222e-01 7.377345547343650001e-03
1.495755430400650710e+01 1.803468483544889978e-01
1.361154078291799152e+01 1.614329413104097499e-01
1.236680676673985424e+01 1.444772561413130429e-01
1.121831068092951433e+01 1.292630166728421515e-01
1.016109950237857618e+01 1.156114662155332123e-01
9.190041410450813686e+00 1.033672314030809475e-01
8.300356043302324238e+00 9.238040257635921071e-02
7.486667185554199300e+00 8.253033662700980100e-02
6.744379858455946675e+00 7.369834642750319742e-02
6.068392271799735838e+00 6.578841894654763323e-02
5.453953052893116826e+00 5.869877851883005537e-02
4.843838108526917097e+00 5.176232882823180587e-02
4.296747683422777797e+00 4.561169963245945147e-02
3.765449882512222679e+00 3.972724727134941541e-02
3.332750964360759571e+00 3.497962580468898935e-02
2.947045836587332435e+00 3.078015286150689520e-02
2.633190600643855461e+00 2.739564564953240328e-02
2.351250101128453451e+00 2.438586404497635265e-02
2.004421719790463907e+00 2.070469965836524429e-02
1.787205920347724186e+00 1.841153817661568201e-02
1.486057649550337034e+00 1.525227082122358573e-02
1.263195579192772922e+00 1.293147898340231416e-02
1.000269480332951044e+00 1.020423314328899184e-02
7.545689869562786090e-01 7.652135902554989093e-03
6.100891855952256249e-01 6.175512435423485651e-03
1.402020741899053036e+01 1.670754131618822080e-01
1.274392477259369194e+01 1.495381553194424784e-01
1.156558860410871503e+01 1.337914099600081008e-01
1.048010269463317101e+01 1.196720319612233213e-01
9.482595147595947793e+00 1.070052089208457097e-01
8.567904481232819336e+00 9.564245885044223017e-02
7.730997697891004883e+00 8.544907271317944697e-02
6.966935291331751934e+00 7.631615979785912052e-02
6.270672125595933011e+00 6.812779896451630346e-02
5.637702762546760837e+00 6.079564351562040392e-02
5.008654850187989283e+00 5.361380101767518336e-02
4.444362731489935214e+00 4.725508277538994356e-02
3.939140120842773207e+00 4.163631322735665552e-02
3.487699438248412331e+00 3.666683641993000869e-02
3.085094019121747966e+00 3.227235148720029867e-02
2.726461068207094662e+00 2.839680574704956176e-02
2.434972109175436827e+00 2.526934409788240618e-02
2.076224929151438747e+00 2.145946355860609001e-02
1.851597993978884471e+00 1.908136914412906018e-02
1.539980101404474500e+00 1.581597037849461970e-02
1.309325373718075225e+00 1.340074461709401740e-02
1.112277043691400458e+00 1.136247936383964763e-02
7.824330473188805257e-01 7.955879206069611798e-03
6.327237716524928279e-01 6.404621797635461251e-03
1.443913057835163904e+01 1.729215071266544945e-01
1.313075600977217050e+01 1.547687163818622924e-01
1.192201640348760350e+01 1.384831426961443679e-01
1.080779431664523038e+01 1.238724509208462971e-01
9.783185141536451468e+00 1.107676024474667925e-01
8.843066291811791046e+00 9.901516242331223627e-02
7.982409319311030593e+00 8.847245381897812788e-02
7.196135328023876454e+00 7.902203579230560049e-02
6.479301529632428114e+00 7.054822362776175249e-02
5.827033945056196096e+00 6.296657857628414068e-02
5.234767949176526436e+00 5.617590495270819578e-02
4.646969528909077773e+00 4.951887266189058251e-02
4.075362907186011796e+00 4.313596401270224784e-02
3.609351073016931810e+00 3.799889376386317991e-02
3.193473197403109864e+00 3.344394923393982644e-02
2.822837812172459326e+00 2.944482454096531213e-02
2.521480792232812629e+00 2.619847714195982016e-02
2.250925259681634039e+00 2.330856096027527150e-02
1.918265385513685084e+00 1.977623074211028176e-02
1.710019609997647905e+00 1.760017761570007236e-02
1.421453259601922481e+00 1.457275526745328321e-02
1.152960697212987773e+00 1.177992036504937022e-02
9.017341871268843567e-01 9.177142744808958544e-03
7.042704852181572717e-01 7.156227828689838352e-03
1.486856929639870373e+01 1.789546502040135489e-01
1.352751871074521439e+01 1.601689177148914733e-01
1.228780849781074380e+01 1.433275050364504477e-01
1.114435428983056653e+01 1.282168318828583453e-01
1.009209682702101141e+01 1.146610232281809472e-01
9.126001416210046457e+00 1.025067728616532448e-01
8.241076766227815042e+00 9.160155557803051352e-02
7.432010588318757272e+00 8.182371383383241215e-02
6.694077708205735000e+00 7.306320519822463722e-02
6.022315752322937144e+00 6.521101979251772707e-02
5.411747953178217330e+00 5.818753651773148766e-02
4.805702427582437153e+00 5.129771407868682215e-02
4.262419329506437649e+00 4.520443610173918714e-02
3.734847722080627541e+00 3.936896952343729023e-02
3.305331029080846417e+00 3.466237200041137612e-02
2.922463423966174645e+00 3.050086187056495757e-02
2.611056713256452166e+00 2.714261717741770635e-02
2.331298326257448927e+00 2.415732447417863124e-02
1.987150169776528363e+00 2.051117786353760797e-02
1.771756328420825977e+00 1.824043716335352686e-02
1.473067798441827003e+00 1.511136077221917305e-02
1.252071977512808187e+00 1.280959654246756688e-02
9.913495942942357475e-01 1.010059320283629263e-02
7.477615718811646550e-01 7.579514081638260257e-03
4.248154667298227327e-01 4.301653325348744374e-03
1.393454682024249358e+01 1.657801035011805812e-01
1.266326587954549865e+01 1.483521477844760572e-01
1.149002253354115766e+01 1.327117393821657942e-01
1.040951979161178187e+01 1.186936359281659109e-01
9.416980573959673251e+00 1.061146058476822585e-01
8.507176590163355812e+00 9.483647144405793483e-02
7.674794780021938934e+00 8.472163764520687645e-02
6.915264852981254151e+00 7.565808063395748628e-02
6.223369289075836086e+00 6.753567364206747303e-02
5.594347051588390407e+00 6.026057603766466625e-02
4.969369875798107294e+00 5.314103631277046491e-02
4.408991103204941808e+00 4.683682907477182411e-02
3.907331637828138859e+00 4.126237960851120157e-02
3.459237025908479257e+00 3.633446853265824561e-02
3.059492055086934226e+00 3.197611777046030501e-02
2.703590068563210380e+00 2.813163179836339692e-02
2.414348555151617948e+00 2.503492376392545127e-02
2.058482454721874966e+00 2.125562244068673196e-02
1.835601827952777043e+00 1.890222450013814490e-02
1.526483580284677677e+00 1.566163806432287545e-02
1.297783249907675795e+00 1.327937754739645301e-02
1.039831425058479031e+00 1.060322355650304346e-02
7.753718802385841657e-01 7.861688564726550602e-03
6.269736625115706063e-01 6.362516998060102798e-03
1.435186024177595243e+01 1.715800069186121379e-01
1.304850239920560817e+01 1.535487972135265999e-01
1.184481011717103627e+01 1.373703840908342688e-01
1.073563130474384053e+01 1.228587305369193833e-01
9.715998110960285317e+00 1.098495539740010213e-01
8.780800543015065074e+00 9.818411847434617423e-02
7.924888251797712613e+00 8.771882407688262606e-02
7.143112781366379949e+00 7.834335943344142295e-02
6.430609694139001853e+00 6.994002698886347957e-02
5.782420168468354049e+00 6.241180643045821097e-02
5.194057349534441315e+00 5.567976685669339537e-02
4.610137796842601610e+00 4.907834161032253312e-02
4.042558012778262544e+00 4.274284636062560677e-02
3.579921345165578472e+00 3.765305665858480894e-02
3.167021636437743926e+00 3.314255171445130294e-02
2.799258893580829799e+00 2.916934017135321827e-02
2.500181968828708801e+00 2.595910821408868585e-02
2.231760441094602143e+00 2.309340747979216069e-02
1.901736996317215489e+00 1.959000585808539849e-02
1.581805753313976437e+00 1.623761292275632470e-02
1.408940820898369806e+00 1.443740553319024060e-02
1.142804697438818406e+00 1.167388251605125556e-02
8.937205171241978663e-01 9.102916996410541708e-03
6.979224867915582164e-01 7.078014126452700401e-03
1.477964691542726960e+01 1.775772980642758292e-01
1.344364398975405628e+01 1.589175737731327864e-01
1.220895431626363781e+01 1.421845370423535093e-01
1.107062682865731418e+01 1.271729715940748962e-01
1.002338500481848982e+01 1.137161583471914816e-01
9.062254944085788466e+00 1.016480020073788626e-01
8.182049436001843645e+00 9.082486977000635286e-02
7.377627979514992163e+00 8.112058831618519650e-02
6.644088682853978689e+00 7.243046385430459977e-02
5.976408252303531121e+00 6.463861126374689792e-02
5.369772440776811706e+00 5.766639032391544795e-02
4.767829464959094210e+00 5.084605104242367196e-02
4.182127818707115807e+00 4.428345512454238964e-02
3.704441631388143197e+00 3.900772356258638829e-02
3.278040715317737330e+00 3.434588947948263166e-02
2.898095384065903168e+00 3.022053213447107103e-02
2.589046099860017325e+00 2.689507838730614830e-02
2.311452296000234163e+00 2.392737734489031737e-02
1.970067877578518978e+00 2.030741667900242547e-02
1.756440653969228771e+00 1.806016583315671678e-02
1.460183537486603234e+00 1.495992744834359969e-02
1.184573963661957885e+00 1.210020035592277408e-02
9.266085247978818051e-01 9.426123838501550972e-03
7.410287872794469877e-01 7.507279463341959801e-03
2.858554775256565428e-01 2.882118684421116489e-03
1.384903478662114829e+01 1.644844085391793664e-01
1.258281809233341697e+01 1.471727664254288137e-01
1.141463449085602022e+01 1.316393784283916846e-01
1.033927672828872169e+01 1.177185008500232638e-01
9.351606239262148179e+00 1.052323514001166499e-01
8.446649408159428774e+00 9.403322044353894238e-02
7.619003077788681466e+00 8.399454689221261261e-02
6.863832187325104250e+00 7.500469344100134383e-02
6.176235570120699236e+00 6.694480547142253601e-02
5.551216502323869761e+00 5.972878332227044701e-02
4.930372077338489589e+00 5.266828137474440646e-02
4.373865304814157362e+00 4.641692693409518039e-02
3.833141731525421925e+00 4.041363528540248967e-02
3.430863929827453696e+00 3.600323945594809810e-02
3.034105451950793064e+00 3.169197048892545554e-02
2.680905064583176678e+00 2.787658454412517833e-02
2.393833293310650756e+00 2.479949899786078674e-02
2.040797364943002012e+00 2.105175611316519382e-02
1.819779548576796024e+00 1.871910367131470951e-02
1.513169884714985258e+00 1.550790219335042470e-02
1.286363615655912840e+00 1.315524616961422609e-02
1.030570234296513510e+00 1.050524691077095972e-02
7.683786028898621501e-01 7.786865539237844934e-03
6.213478750679851670e-01 6.290742458110652052e-03
1.426472934529957648e+01 1.702439735355731620e-01
1.296641472308052379e+01 1.523254476355456744e-01
1.176785893234213809e+01 1.362582747066193589e-01
1.066378481326082905e+01 1.218562900851027225e-01
9.649125100393016297e+00 1.089355543143201016e-01
8.718828335190192291e+00 9.735635642439148529e-02
7.867517050327335504e+00 8.697330130634287060e-02
7.090371783520037496e+00 7.766761688507288486e-02
6.382174315409791632e+00 6.932917332211999129e-02
5.738095293701732658e+00 6.185948740748668795e-02
5.098155145835779223e+00 5.455024697765947089e-02
4.523959294551472610e+00 4.807946003488063058e-02
4.009954619786302743e+00 4.235560345473434601e-02
3.550583905550936059e+00 3.730541361481586743e-02
3.140825280648474660e+00 3.284266153343497197e-02
2.775807384809411804e+00 2.888768124845797133e-02
2.479063906447106280e+00 2.570525740639338294e-02
2.113988053922304378e+00 2.181955897094764105e-02
1.885360616493477304e+00 1.940413942576538556e-02
1.567995195958134858e+00 1.607397387220311363e-02
1.333249724082886889e+00 1.363742229734618734e-02
1.132630545678892320e+00 1.155547359582663816e-02
8.857078632895593051e-01 9.004162449359072104e-03
6.443560323505557186e-01 6.512112308694000505e-03
1.469097145063986432e+01 1.762024148485050734e-01
1.335992263175158357e+01 1.576577972525907700e-01
1.213032933253325396e+01 1.410324177837165849e-01
1.099718990302832822e+01 1.261360693458109805e-01
9.954906647654457430e+00 1.127728463794180347e-01
8.998783428093641845e+00 1.007931020461570321e-01
8.123297697193873290e+00 9.005197830557395977e-02
7.323516280269680045e+00 8.042204009164310996e-02
6.594321724989109512e+00 7.180031643937369312e-02
5.930793639922937288e+00 6.407033198067388358e-02
5.328181690681605964e+00 5.715459505418395841e-02
4.730204922808759704e+00 5.038876387128159162e-02
4.148512660461249446e+00 4.388061868989284742e-02
3.674255235688927979e+00 3.864910204992963449e-02
3.251052426968638276e+00 3.403194769754173954e-02
2.873884516750336626e+00 2.994239868986833114e-02
2.567244334276934215e+00 2.664572016317346900e-02
2.291793067248843130e+00 2.370397883570068281e-02
1.953134006466274553e+00 2.011291419268628269e-02
1.741201656556203403e+00 1.788444998556638910e-02
1.447382192903096554e+00 1.481300097524349164e-02
1.174066888421566590e+00 1.197528784428551762e-02
9.183355713647647356e-01 9.338758789170316724e-03
7.343600065735115257e-01 7.435645617346216957e-03
1.512803037376807502e+01 1.823804665309207429e-01
1.376370738463676346e+01 1.631866746376294808e-01
1.250263448299941160e+01 1.459893668522061205e-01
1.133956369409657761e+01 1.305661568195461419e-01
1.026924012292650623e+01 1.167417363736527602e-01
9.286615170187465296e+00 1.043493405131256657e-01
8.386450987166288229e+00 9.323580776176873530e-02
7.563460035617501909e+00 8.327646124619991763e-02
6.812794154989572526e+00 7.435037486712252341e-02
6.129405847817488429e+00 6.635949796543659518e-02
5.508342532033301708e+00 5.920103466696996497e-02
4.891650195905985932e+00 5.219453425803000784e-02
4.338890626103551362e+00 4.599161549291389678e-02
3.802041972012883964e+00 4.003971854008830933e-02
3.364927337299772336e+00 3.525985669950994911e-02
2.975317353189130820e+00 3.103644505836591558e-02
2.658358312828458025e+00 2.761867518278730491e-02
2.373553825684431295e+00 2.456606649956569535e-02
2.023333373701780680e+00 2.086216448903332327e-02
1.804035507782409287e+00 1.855025795983708536e-02
1.499937308373973099e+00 1.535259574130384830e-02
1.275034418696371130e+00 1.302473559741760406e-02
1.009499011961204618e+00 1.027790358478800244e-02
7.615488014532999506e-01 7.713717817538705279e-03
6.157142729382940605e-01 6.215916193128312103e-03
1.417777350039401085e+01 1.689169182621916288e-01
1.288454348632266111e+01 1.511163241360571896e-01
1.169110603317436947e+01 1.351544423640581860e-01
1.059212792750900611e+01 1.208493937349018471e-01
9.582564468470286201e+00 1.080264643456535639e-01
8.657105399641926269e+00 9.653151124459898036e-02
7.810494410950506783e+00 8.622827534704510799e-02
7.037867623190117605e+00 7.699301819370545086e-02
6.333951656436706656e+00 6.872281655675116507e-02
5.694003874463772874e+00 6.131261615464794063e-02
5.058251804033177201e+00 5.405983014558774641e-02
4.488015884922393894e+00 4.764753539283108491e-02
3.977550120523151822e+00 4.197517959007233262e-02
3.521522130739720868e+00 3.696226966070630809e-02
3.114758351942938930e+00 3.253676161247228554e-02
2.752442602396535598e+00 2.862076784966325130e-02
2.458152403261698371e+00 2.546138167468740138e-02
2.095907858872298135e+00 2.161174422465345427e-02
1.868985328596272089e+00 1.921387259420928237e-02
1.554401222910900993e+00 1.591672414002557115e-02
1.321502341879551068e+00 1.349918459493380622e-02
1.122624186697260384e+00 1.144325935382111553e-02
7.896359463408473278e-01 8.013890365074617314e-03
6.385648031018190673e-01 6.447110844261010748e-03
1.460237936144843296e+01 1.748410052650193058e-01
1.327645232101620465e+01 1.564105140419309314e-01
1.205192953279909318e+01 1.398990314395348600e-01
1.092389395711180811e+01 1.251038142258406871e-01
9.886736531732289279e+00 1.118379549243005561e-01
8.935508604895080254e+00 9.994550085328229860e-02
8.064839360093905896e+00 8.928299854007261394e-02
7.269628972964118141e+00 7.972728150517169321e-02
6.544833957936504909e+00 7.117094525611293576e-02
5.885429402225777373e+00 6.350509363465660362e-02
5.286789737594588701e+00 5.664351272563826478e-02
4.692717281778000071e+00 4.993190621247956679e-02
4.115159203145076994e+00 4.348405998984362919e-02
3.644323929427267572e+00 3.829401028095850285e-02
3.224223709224219192e+00 3.371422869919844800e-02
2.849887896001408460e+00 2.966536192863474669e-02
2.545551218703078433e+00 2.640640780255230566e-02
2.272274599554219066e+00 2.349480824641674709e-02
1.936352247110392888e+00 1.991988040103398819e-02
1.726136209643566399e+00 1.771278029729654938e-02
1.434709614522976517e+00 1.467958227495840678e-02
1.163674543279176188e+00 1.185336236508621223e-02
9.100845400232260296e-01 9.254135664787622659e-03
7.107933605180098979e-01 7.195267151024129816e-03
1.503781340144363021e+01 1.809798123764424505e-01
1.367856584120376517e+01 1.619026494382550807e-01
1.242259535492588718e+01 1.448211254421652716e-01
1.126465860084820214e+01 1.295060975213898624e-01
1.019941323332095529e+01 1.157802250457302812e-01
9.221802515310390191e+00 1.034758596686430887e-01
8.326512658764295693e+00 9.244845304811134812e-02
7.508190901525112260e+00 8.256099920871740050e-02
6.761985577112329615e+00 7.370722098455252669e-02
6.082789136111318662e+00 6.577594313889625899e-02
5.465672402921344819e+00 5.867955839524648803e-02
4.853150983720984968e+00 5.172922750170411837e-02
4.304134490007855973e+00 4.558268457183906747e-02
3.771138204149763418e+00 3.967821686246856411e-02
3.337248969580154156e+00 3.493354974509461225e-02
2.950525038948444312e+00 3.074931541576327032e-02
2.635977947246902264e+00 2.736518855552122487e-02
2.353424151412067733e+00 2.433796622342095789e-02
2.005916857415249055e+00 2.066837937937902533e-02
1.788425391787691998e+00 1.837948179265078488e-02
1.486827175167735104e+00 1.520536093043362187e-02
1.263792882523581573e+00 1.289328069664706471e-02
1.000537270478117691e+00 1.018085988529360275e-02
7.546823310818605579e-01 7.644869931406889432e-03
4.287055867862309411e-01 4.327854967897426172e-03
1.409098064022361640e+01 1.675942355078554047e-01
1.280288315951520772e+01 1.499096368788565281e-01
1.161456885014032814e+01 1.340658723987950274e-01
1.052078087156191799e+01 1.198640134814425440e-01
9.516194813207775383e+00 1.071320387487657289e-01
8.595644884329093571e+00 9.572064150428026552e-02
7.753758724528703183e+00 8.549400958491788771e-02
6.985592935205080067e+00 7.632926434997862331e-02
6.285985634942431233e+00 6.812854915878342743e-02
5.650203566339477845e+00 6.077576404016279271e-02
5.018565724166995423e+00 5.358171497601557642e-02
4.452286969683232343e+00 4.722453423598658301e-02
3.945380830222316781e+00 4.159797223422784934e-02
3.492683538193968928e+00 3.662353460739768002e-02
3.088886584539727309e+00 3.224206310423831379e-02
2.729442789711654438e+00 2.835861489958152459e-02
2.437347927863822150e+00 2.523152535120700909e-02
2.077997472483885666e+00 2.141330207806693697e-02
1.852891945645318561e+00 1.903856828484517746e-02
1.540798228724786778e+00 1.576702409881369435e-02
1.309880874198384948e+00 1.336929789337878809e-02
1.049491112813497384e+00 1.067488904064898582e-02
7.825075423643724770e-01 7.933000638881273353e-03
6.327361008811500653e-01 6.398139205220104535e-03
1.451393959824367386e+01 1.734869653328857120e-01
1.319312670264765686e+01 1.551812420293152417e-01
1.197376680468951804e+01 1.387785086890239439e-01
1.085087931826086916e+01 1.240879598358779201e-01
9.818856859047933483e+00 1.109138907570716287e-01
8.872484764892726972e+00 9.910668869953362381e-02
8.006635963155424918e+00 8.852555368521974888e-02
7.216035612257570619e+00 7.904532464650740331e-02
6.495559876854780867e+00 7.055451057509057322e-02
5.840303621480530616e+00 6.295558557225389151e-02
5.245592303646779087e+00 5.614570024170727203e-02
4.655501725045929184e+00 4.948809542042627296e-02
4.082026279714157546e+00 4.310371328549211095e-02
3.614585303097793467e+00 3.794643318364002843e-02
3.197511814112846018e+00 3.341269663206924978e-02
2.826055650695592281e+00 2.939430566805668193e-02
2.524067268516300366e+00 2.616101233895449032e-02
2.252909891838563272e+00 2.327207806741950213e-02
1.919670847781951295e+00 1.974112719528743967e-02
1.596659807368859818e+00 1.636155088325861109e-02
1.422115390762460629e+00 1.454245783625499576e-02
1.153411243076680082e+00 1.174055753574206572e-02
9.020094363007546967e-01 9.162151705434107285e-03
7.043490467459311288e-01 7.132773772827346627e-03
1.494771763266257381e+01 1.795926248368794609e-01
1.359354610680103193e+01 1.606444206703864785e-01
1.234276116417226099e+01 1.436713284394475487e-01
1.119002450296861539e+01 1.284585118665667047e-01
1.012989662309591488e+01 1.148287397242911262e-01
9.157270575388261946e+00 1.026154599297099124e-01
8.266802140300965718e+00 9.166750932796918772e-02
7.453208414611364852e+00 8.185569496477956841e-02
6.711434631503855996e+00 7.307114352881127761e-02
6.036440686848091097e+00 6.520606864021684379e-02
5.423291672142181774e+00 5.815883436772219250e-02
4.814865650049180879e+00 5.126505647737604476e-02
4.223016919132796865e+00 4.465634646203577723e-02
3.740431455042609432e+00 3.932105784474317772e-02
3.309726574165400947e+00 3.461347711070247857e-02
2.925869150577747657e+00 3.046526647421466880e-02
2.613724709100386789e+00 2.712072932344187712e-02
2.333399958712068845e+00 2.412773812433352538e-02
1.988674861413696204e+00 2.047019295009021647e-02
1.772972411028055806e+00 1.819224496533235202e-02
1.473858255219989033e+00 1.506215840976432921e-02
1.195553972460042136e+00 1.217560779366400232e-02
9.351987758867785772e-01 9.496557933249563654e-03
7.478790558594495819e-01 7.581242138235519575e-03
2.884543351833350200e-01 2.906785929081552415e-03
1.400433916378677957e+01 1.662875475755039023e-01
1.272136132814724796e+01 1.487211013669193505e-01
1.153824183808441717e+01 1.329834325511173865e-01
1.044966104680823094e+01 1.188802000360457689e-01
9.450106371112255488e+00 1.062456367251036898e-01
8.534454051049271683e+00 9.491232841128130482e-02
7.697316457206768270e+00 8.476386891637142929e-02
6.933667137868821051e+00 7.567404859317086729e-02
6.238393481349302938e+00 6.753561827052732836e-02
5.606610279241733608e+00 6.024315758955550715e-02
4.979109623224392323e+00 5.310966144334131750e-02
4.416764167200217805e+00 4.680126817748725410e-02
3.870420688506643447e+00 4.074850531866390513e-02
3.463995599106133749e+00 3.628928276776563489e-02
3.063271623401726096e+00 3.193625795735758471e-02
2.706522368790717614e+00 2.809965134536968404e-02
2.416651777948451763e+00 2.500295931337277386e-02
2.060090456185966978e+00 2.121543390227256451e-02
1.836901601442278098e+00 1.886373356529022841e-02
1.527333596350557876e+00 1.562003068638032413e-02
1.298343371289901516e+00 1.323992336470878467e-02
1.040178597346619549e+00 1.057048051598829218e-02
7.754426968546568322e-01 7.867244845036392223e-03
6.270704500603972997e-01 6.342269516690115377e-03
1.442565046949881591e+01 1.721451699418214409e-01
1.310995773476514081e+01 1.539570082436092224e-01
1.189586153743336716e+01 1.376719365498722536e-01
1.077818098375293943e+01 1.230764828468171174e-01
9.751188901036835333e+00 1.099985649559880596e-01
8.809839026490481118e+00 9.827789216478016732e-02
7.948586354858928615e+00 8.777673854376628892e-02
7.162681955472029571e+00 7.836737695837019124e-02
6.446562307473634235e+00 6.994138678941182186e-02
5.795427822522560390e+00 6.240127525601655428e-02
5.148648196613358152e+00 5.501377778238636385e-02
4.568456467836315760e+00 4.848461489333033558e-02
4.049095792965562879e+00 4.271398634667452482e-02
3.584989013532438040e+00 3.761167099191343316e-02
3.171066502537049026e+00 3.310367185649374516e-02
2.802368596235321974e+00 2.912889764366327280e-02
2.502691282903874104e+00 2.592299857744174985e-02
2.133971124271013764e+00 2.199706774254509001e-02
1.903146165694690861e+00 1.956202143646100858e-02
1.582707922755299146e+00 1.619817223551601668e-02
1.345679789850827701e+00 1.372694991932812969e-02
1.143162763616538902e+00 1.164149348878926876e-02
8.939029140221141922e-01 9.077520996005625578e-03
6.502891751514522367e-01 6.578690164414867023e-03
1.485783279820795144e+01 1.782059698299437445e-01
1.350875550511132239e+01 1.593800833483003943e-01
1.226319995470641544e+01 1.425182221708369834e-01
1.111560651295294555e+01 1.274135185375322998e-01
1.006066804209856613e+01 1.138812049711916408e-01
9.093016979380594833e+00 1.017550686995457587e-01
8.207317533495423589e+00 9.088981731649457829e-02
7.398444101130016826e+00 8.115822494087651662e-02
6.661091724468795938e+00 7.243652992819947511e-02
5.990328821364246714e+00 6.463569493832323209e-02
5.381162970025469505e+00 5.764640134360933532e-02
4.776844133244996904e+00 5.080971486666319148e-02
4.189093720733798598e+00 4.425471377989546873e-02
3.709918160244129126e+00 3.896553233738778849e-02
3.282356156586966556e+00 3.429802760427834440e-02
2.901389487700815728e+00 3.018317954552425866e-02
2.591724322998939289e+00 2.686626570469479933e-02
2.313581764804080620e+00 2.390541523432137411e-02
1.971612831252439468e+00 2.028246464389802522e-02
1.757561886279157992e+00 1.802249054564501393e-02
1.460921326029809064e+00 1.492194137100025589e-02
1.184974583834755402e+00 1.205889725395211873e-02
9.268453214364256176e-01 9.402853490763293798e-03
7.411429391637248676e-01 7.513520979978297390e-03
1.530090234078114797e+01 1.844775833605759030e-01
1.391788837442244287e+01 1.649808564351153417e-01
1.264012488361313302e+01 1.475335628379072783e-01
1.146224222498931056e+01 1.319058579713837387e-01
1.037872856760235152e+01 1.179004994118648675e-01
9.384302277675885762e+00 1.053551676901719469e-01
8.473526725791220571e+00 9.411331364897167207e-02
7.641125552490282580e+00 8.404220383832948504e-02
6.881946770476093711e+00 7.501910950612586393e-02
6.191045722971348475e+00 6.694376341982803680e-02
5.563278341152507522e+00 5.971434462878007915e-02
4.939946070315840210e+00 5.263707479422759933e-02
4.381448949206365739e+00 4.637670443775225582e-02
3.839003851252308142e+00 4.037864499969510967e-02
3.397422077545424912e+00 3.554334137242023961e-02
3.003848498753201035e+00 3.127647741401408388e-02
2.683730654550836370e+00 2.783839036035620773e-02
2.396162455217927700e+00 2.477379065714813491e-02
2.042391350492395841e+00 2.102587598479111614e-02
1.821010808611807974e+00 1.869288499741254828e-02
1.514029674888944577e+00 1.547369590011896112e-02
1.286945012336373262e+00 1.312437825034286874e-02
1.018925530503515864e+00 1.035967185937629320e-02
7.685550661806094253e-01 7.788226403071188929e-03
6.213671465429159158e-01 6.284881799819591608e-03
1.433754597569576461e+01 1.708044651843783068e-01
1.302703953028800399e+01 1.527368631229834295e-01
1.181819485220440846e+01 1.365620344234469707e-01
1.070563939616100591e+01 1.220659514305416915e-01
9.683797020520477972e+00 1.090831923982069351e-01
8.747362446078383869e+00 9.744537182950041565e-02
7.890908561179305281e+00 8.702801771174077661e-02
7.109564058136018438e+00 7.769406651711666112e-02
6.397875133090051847e+00 6.933180650280897084e-02
5.750922224669461791e+00 6.185383847833408194e-02
5.108381334349761715e+00 5.452587650889676590e-02
4.532030749900477495e+00 4.804973671123410894e-02
4.016365087470679107e+00 4.232651496364977367e-02
3.555651667061032750e+00 3.726789277190004773e-02
3.144772566900948085e+00 3.279443752718137761e-02
2.778871359579046629e+00 2.885762726517878546e-02
2.481549367778308923e+00 2.567803319129271719e-02
2.115768102271144979e+00 2.179520313289841360e-02
1.886656482826429393e+00 1.937771001343909991e-02
1.568891233193534962e+00 1.604908590716106961e-02
1.333841451847253445e+00 1.359762656238326824e-02
1.133085417670884221e+00 1.153479229033374867e-02
7.968982248041551752e-01 8.069807205127526098e-03
6.444277536779030591e-01 6.521561991645425868e-03
1.476803174280815512e+01 1.768214920551312852e-01
1.342422122935315087e+01 1.581190264936707113e-01
1.218378412844236180e+01 1.413768282490504846e-01
1.104147451082594422e+01 1.263735158064428210e-01
9.991631602109787735e+00 1.129383496723831981e-01
9.029041418554140108e+00 1.009039452946234316e-01
8.148158332676928239e+00 9.011761558137376671e-02
7.343986248361566993e+00 8.045929961033641831e-02
6.611074669061533626e+00 7.180668102806229969e-02
5.944476272770259584e+00 6.406698012138802023e-02
5.339297475343342647e+00 5.713640381297140081e-02
4.738974498607198882e+00 5.035242408394904196e-02
4.155348155442798230e+00 4.385517047389665690e-02
3.679610540673520891e+00 3.861414930143500929e-02
3.255241820088028426e+00 3.398314779941845332e-02
2.877160589026463988e+00 2.991331347898081028e-02
2.569832783140951982e+00 2.661921624103133835e-02
2.293869096801585350e+00 2.367948256480258487e-02
1.954591386597145153e+00 2.009553902980299248e-02
1.742385106595271349e+00 1.785770390118952486e-02
1.448115336097689054e+00 1.478895825256453488e-02
1.174495793165464264e+00 1.194448818724007898e-02
9.185556270484389607e-01 9.309731558388859365e-03
7.173738148158781414e-01 7.257708753005315955e-03
1.520950620490620331e+01 1.830535783606371814e-01
1.383158213489005739e+01 1.636891086572099530e-01
1.255910523179756844e+01 1.463552526726062675e-01
1.138639158530965645e+01 1.308323079590937299e-01
1.030813790265393592e+01 1.169286333175617032e-01
9.318721351408697728e+00 1.044740315332803593e-01
8.412868350307645571e+00 9.331761237946105403e-02
7.585283416012353008e+00 8.332022885803834489e-02
6.830581966984759390e+00 7.436816901197008944e-02
6.143900930303817454e+00 6.635913671519873269e-02
5.520177089614232813e+00 5.918562667741120165e-02
4.901068752862141054e+00 5.216433319899017873e-02
4.346340789440950481e+00 4.595959759325369404e-02
3.807825432527183640e+00 4.001470322847063693e-02
3.369445426507924779e+00 3.521804170263472672e-02
2.978823657413889769e+00 3.098799169612745721e-02
2.661148611670787645e+00 2.757547320413147873e-02
2.375779787053097447e+00 2.454674647080113195e-02
2.024860337039823932e+00 2.083299996254850059e-02
1.805288077925510493e+00 1.852252699217377813e-02
1.500693339619008526e+00 1.532836386297020334e-02
1.275576973007911619e+00 1.300567221881907681e-02
1.009819106088666762e+00 1.026308077089010951e-02
7.616310916481972004e-01 7.708001536412979054e-03
4.326218576667319460e-01 4.363638422812544070e-03
1.424960536368861064e+01 1.694695349450411337e-01
1.294436482008317313e+01 1.515245184942097811e-01
1.174075514444083801e+01 1.354577824737528968e-01
1.063336911879472346e+01 1.210638915343811850e-01
9.616598691715253722e+00 1.081710898553440575e-01
8.685161206508769993e+00 9.662416005180873846e-02
7.833644381955630287e+00 8.628221487043749582e-02
7.056778155162192867e+00 7.701998256345239657e-02
6.349333069915648053e+00 6.872795125022546081e-02
5.706620540294581545e+00 6.130646615925445381e-02
5.068270954495567970e+00 5.404023218054828520e-02
4.495952980762277562e+00 4.761812060583505563e-02
3.983835666315909574e+00 4.194067091034216904e-02
3.526506693397644110e+00 3.691931433525075246e-02
3.118615500282186481e+00 3.248935247869128712e-02
2.755528018019509862e+00 2.858383194232183219e-02
2.460533847738861635e+00 2.543661999813014510e-02
2.097626399644827000e+00 2.159596928532522137e-02
1.870401981012810966e+00 1.920007658138160600e-02
1.555250526211427786e+00 1.589783890194334040e-02
1.322133255657130357e+00 1.346618426248616905e-02
1.059231063212915158e+00 1.074776484043588054e-02
7.897310650272721944e-01 7.989746739506104617e-03
6.385566154275276185e-01 6.447724839170016625e-03
1.467844821991356952e+01 1.754441031061285683e-01
1.333978258992140908e+01 1.568695551428782309e-01
1.210467268730706358e+01 1.402369626528772451e-01
1.096756739780613010e+01 1.253412230825890483e-01
9.922899977148471606e+00 1.119993959994011884e-01
8.965295107315858658e+00 1.000516323647753503e-01
8.089262236131212092e+00 8.934864036544477861e-02
7.289771902024639871e+00 7.976204102357435655e-02
6.561251509095387568e+00 7.118208269983694603e-02
5.898836241006740977e+00 6.349938667692922589e-02
5.297656787801569678e+00 5.663064018077926254e-02
4.701418417409026773e+00 4.990093517930355854e-02
4.121870178321658251e+00 4.345059821575551762e-02
3.649579705038027200e+00 3.826028988141048220e-02
3.228310823953227437e+00 3.367857941178468290e-02
2.853072294215606153e+00 2.962935814492461892e-02
2.548151218667970230e+00 2.636289436038028941e-02
2.274262838696134104e+00 2.345493540437269472e-02
1.937723386159256433e+00 1.990457004766181537e-02
1.611632411047634772e+00 1.648844117238030052e-02
1.435439361764278443e+00 1.465156733586702939e-02
1.164143023274201161e+00 1.182870662311072754e-02
9.103472460600374738e-01 9.225430365328099111e-03
7.108425142436868294e-01 7.187220204649144226e-03
1.511824050383741280e+01 1.816494227190076083e-01
1.374554581187602764e+01 1.623961871068107243e-01
1.247831204649837389e+01 1.451806287225130276e-01
1.131085278252001558e+01 1.297728510739293295e-01
1.023777169410681509e+01 1.159657139454145364e-01
9.253439733087191144e+00 1.035976501064981015e-01
8.352474759497543033e+00 9.252232119532492749e-02
7.529588725447625031e+00 8.260255569081942362e-02
6.779504548845713074e+00 7.372318469847835565e-02
6.097073157637235674e+00 6.577000665595228446e-02
5.477318595157629311e+00 5.865870847318774978e-02
4.862408885122531110e+00 5.170003354614202684e-02
4.264406382860507883e+00 4.501740407009551664e-02
3.776818629223802848e+00 3.964920434098671148e-02
3.341705599011547179e+00 3.489270218353946601e-02
2.953938147955866178e+00 3.069941538277248458e-02
2.638677171098096075e+00 2.731938646669774054e-02
2.355560206583560134e+00 2.430361046512199627e-02
2.007466866130589445e+00 2.062661144131554963e-02
1.789614100227118865e+00 1.834262381500229716e-02
1.487616143830444493e+00 1.518294460503492697e-02
1.206710697345451999e+00 1.226979692555382750e-02
9.438264780158264200e-01 9.554364968088917276e-03
7.547701554624400844e-01 7.628112990432346641e-03
2.911239324800585226e-01 2.929490041899464672e-03
1.416184476143841842e+01 1.681430801118559692e-01
1.286186213102853948e+01 1.503142043940510209e-01
1.166346434031209078e+01 1.343572509372366053e-01
1.056141046557400642e+01 1.200651707516831312e-01
9.549736592296175886e+00 1.072695726830738133e-01
8.623296427102063788e+00 9.580640666199501110e-02
7.776536370186954983e+00 8.554291095426995450e-02
7.004168742265090231e+00 7.635401640025493708e-02
6.301203243433481482e+00 6.812376220587514075e-02
5.662569661090216755e+00 6.076113238282590534e-02
5.028431329856849707e+00 5.355994206023204779e-02
4.460088882818675771e+00 4.719021924856081629e-02
3.908079339141246056e+00 4.107890192904119220e-02
3.497454527796283408e+00 3.658105270537977127e-02
3.092642455202204932e+00 3.218880507386826656e-02
2.732321076394371939e+00 2.831209616629476108e-02
2.439668507054043811e+00 2.519421458397467714e-02
2.079631468629733249e+00 2.138762469862223389e-02
1.854198440620449695e+00 1.901783763054857093e-02
1.541641544349307669e+00 1.574774648969711269e-02
1.310454811740719538e+00 1.333591983720620183e-02
1.049854443919088220e+00 1.064237533118156560e-02
7.826271235978948804e-01 7.908521953470292257e-03
6.328157031038901259e-01 6.387373213189858137e-03
1.458904676280690182e+01 1.740753943291556138e-01
1.325563631163653788e+01 1.556222905957251601e-01
1.202574497505716167e+01 1.390964873439707594e-01
1.089391594297455512e+01 1.243130094715114570e-01
9.854464125523589857e+00 1.110743894467257353e-01
8.901887247849851192e+00 9.921185989689551565e-02
8.030638430683254114e+00 8.858774283943685046e-02
7.235801206736685032e+00 7.907582369568690039e-02
6.511697701170310104e+00 7.056208686522608131e-02
5.853508330865295761e+00 6.293938145880288715e-02
5.199734178974734000e+00 5.548370357989369783e-02
4.613430702302457220e+00 4.888624238964953822e-02
4.088612625646661947e+00 4.305603844840002331e-02
3.619741745463272764e+00 3.791419492888415538e-02
3.201573928744434028e+00 3.336841540778488768e-02
2.829198311229199625e+00 2.934695213449604184e-02
2.526577653354282749e+00 2.611148289028768568e-02
2.154236373871337928e+00 2.216769985333446116e-02
1.921075048749656844e+00 1.971357264383397090e-02
1.597570555988008900e+00 1.633239876523601489e-02
1.358247725416908303e+00 1.383204598424372586e-02
1.153818720463644754e+00 1.172478104740505914e-02
9.021701782699071970e-01 9.144942919386488470e-03
6.562532549670769821e-01 6.621242946978875797e-03
1.502705642808187214e+01 1.802471556731649327e-01
1.365965844210692026e+01 1.611276331911592752e-01
1.239771969189695611e+01 1.440181957615703501e-01
1.123555027603756429e+01 1.287176506249348984e-01
1.016770554365446344e+01 1.150101900585960152e-01
9.188410424411195265e+00 1.027324591901307982e-01
8.292334343149832421e+00 9.173888784492351123e-02
7.474242644319166295e+00 8.189681586683891790e-02
6.728624088831685945e+00 7.308274838444095423e-02
6.050462319938247902e+00 6.519695037878817101e-02
5.434661741688360692e+00 5.814104162662545733e-02
4.823966946249998777e+00 5.124326921441887256e-02
4.230051825617454853e+00 4.461395703325833628e-02
3.746007374712626792e+00 3.928870787464763120e-02
3.314085780036775564e+00 3.457802265551244286e-02
2.929266893577318509e+00 3.041838457095435988e-02
2.616415416415719175e+00 2.706671722475897934e-02
2.335550337077013427e+00 2.407730218408132492e-02
1.990256480821442686e+00 2.043136771499222404e-02
1.774056028065963631e+00 1.817268327557900257e-02
1.474570949237556716e+00 1.504601615229555871e-02
1.196033569977782651e+00 1.215784868872310173e-02
9.354146942438981149e-01 9.464630510161057414e-03
7.479721717128128278e-01 7.554007280284528829e-03
1.547636119673342314e+01 1.866175076552510914e-01
1.407427590617452751e+01 1.668213865582394706e-01
1.277959832137677232e+01 1.491113122480494102e-01
1.158651552148172570e+01 1.332651211108098754e-01
1.048962660244174039e+01 1.190804962967248332e-01
9.483127377513648426e+00 1.063736503971899755e-01
8.561645933467634251e+00 9.500103640324411569e-02
7.719712186124906950e+00 8.481588077256281555e-02
6.951955014867166049e+00 7.569511230591713380e-02
6.253393731811826228e+00 6.753208345349974440e-02
5.618796638900565910e+00 6.023108103086336623e-02
4.988821007530248153e+00 5.308556767064330495e-02
4.424433428371880694e+00 4.676572431649612255e-02
3.876325880678256564e+00 4.070645487025684878e-02
3.430211984602812070e+00 3.584004409441943206e-02
3.032682493546493774e+00 3.152873116440371715e-02
2.709346110048142631e+00 2.805610392489602672e-02
2.418925295896269478e+00 2.496031657742902449e-02
2.061755231628902063e+00 2.119175243841235970e-02
1.838148642183331294e+00 1.884010737147825618e-02
1.528209562243457942e+00 1.560564131473797869e-02
1.298913719078283791e+00 1.321968364960871174e-02
1.028397612941573724e+00 1.043013813445123512e-02
7.755995975178386903e-01 7.837696316502912319e-03
6.270540699112423511e-01 6.323332658164094490e-03
1.449977386230544774e+01 1.727188831381984147e-01
1.317162416268568492e+01 1.543875166328977921e-01
1.194711941742631289e+01 1.379791125725451373e-01
1.082048805069208086e+01 1.232987363973590961e-01
9.786229359659843752e+00 1.101540850517189335e-01
8.838656137242702826e+00 9.837839109121676584e-02
7.972342850212650767e+00 8.783665503449852863e-02
7.182070649999867662e+00 7.839967051064662684e-02
6.462473126098509546e+00 6.995021664560922836e-02
5.808479370235937189e+00 6.239013097103014716e-02
5.159049840343687521e+00 5.499345522753781856e-02
4.576629989512051466e+00 4.845335756050763582e-02
4.055557742570334412e+00 4.267475651159922945e-02
3.590098133226453214e+00 3.756935169238298511e-02
3.175069354748704331e+00 3.305842565580225517e-02
2.805478083128982281e+00 2.908006880522418999e-02
2.505127438585227129e+00 2.586973915745675173e-02
2.135789826327993080e+00 2.196037174913875387e-02
1.904473828800788304e+00 1.952408929725872599e-02
1.583640951782306239e+00 1.617759465964618490e-02
1.346304698727757598e+00 1.371081965922296177e-02
1.143623315676919105e+00 1.161081906745069052e-02
8.042282023715813244e-01 8.140189091388064582e-03
6.503333969969719019e-01 6.557699312470089033e-03
1.493612735060049523e+01 1.788592930501633760e-01
1.357395914781753454e+01 1.598564736649823181e-01
1.231735723547333272e+01 1.428687383500902852e-01
1.116048855658751648e+01 1.276722252122293733e-01
1.009779885372789288e+01 1.140620360713199971e-01
9.123663060846796569e+00 1.018757655842539994e-01
8.232481697855128289e+00 9.096382715923699569e-02
7.419143979741418704e+00 8.119573467853594129e-02
6.678042534008200803e+00 7.245341059686531693e-02
6.004140303587750971e+00 6.462751278874839800e-02
5.392388463977463076e+00 5.762898982281276783e-02
4.785739668233565780e+00 5.078529596793804335e-02
4.195997286786570690e+00 4.421480883123669881e-02
3.715394425886769270e+00 3.893467702120285284e-02
3.286626372689903874e+00 3.426654162409598775e-02
2.904721823965779937e+00 3.014944943128423233e-02
2.594320568944660899e+00 2.682396547674651896e-02
2.315646024085693533e+00 2.386182709359807239e-02
1.973048326716200673e+00 2.023921729284840557e-02
1.758746032572717999e+00 1.800317057962046163e-02
1.461656855969071689e+00 1.491207160748044512e-02
1.185477413868472274e+00 1.205146160563110545e-02
9.270695862138822463e-01 9.378080380500766755e-03
7.239887639117776885e-01 7.314892129734018589e-03
1.538372109590903669e+01 1.851864274008117317e-01
1.398694483482663919e+01 1.655101950380065967e-01
1.269750681886843147e+01 1.479240808380472005e-01
1.150979252230398586e+01 1.321867050901952001e-01
1.041813173099298950e+01 1.181019655400701862e-01
9.416811488704922795e+00 1.054905611154033779e-01
8.500272463135782886e+00 9.419888161278024141e-02
7.663181071263588606e+00 8.409205244737570639e-02
6.900075885039363754e+00 7.504317104730554022e-02
6.205741004878937872e+00 6.694416119638083029e-02
5.575230967878963995e+00 5.970266716428347664e-02
4.949421855537631920e+00 5.261500656260201941e-02
4.388986066858421076e+00 4.634893495902017019e-02
3.844883087140067879e+00 4.033964202294355872e-02
3.401951632911419221e+00 3.551383050319460721e-02
3.007392272933191890e+00 3.124458658455714702e-02
2.686581016673235567e+00 2.779758021734963364e-02
2.398407227374931505e+00 2.472799642132172959e-02
2.043980903831847940e+00 2.099705434645530652e-02
1.822290965351583081e+00 1.866309712562797332e-02
1.514818984333837548e+00 1.545422447904165782e-02
1.287438790072187755e+00 1.310199257971108276e-02
1.019227110189801166e+00 1.033541221113963744e-02
7.686145618344542019e-01 7.764738727841299579e-03
4.365872368241482393e-01 4.387902721159696144e-03
1.441068326141938805e+01 1.713810593633570412e-01
1.308784233864554380e+01 1.531652462985546304e-01
1.186868289235972007e+01 1.368657118603336942e-01
1.074736146533573411e+01 1.222943885159872707e-01
9.718251103015747461e+00 1.092416611913008123e-01
8.775778031960966175e+00 9.755133767716002435e-02
7.914393565085017457e+00 8.708778484452549262e-02
7.128684504231272534e+00 7.772318677400366638e-02
6.413473564355463452e+00 6.934536984705848284e-02
5.763689810721795759e+00 6.184219846065247550e-02
5.118516753519123164e+00 5.450634983157894020e-02
4.540073201914910150e+00 4.802144324755053956e-02
4.022704153374065505e+00 4.229416294774936830e-02
3.560648414594388189e+00 3.723156065369907786e-02
3.148620122845682268e+00 3.275768666736209728e-02
2.781911404877522198e+00 2.881224824911360685e-02
2.483868413643361084e+00 2.563356500628344303e-02
2.117421015358461833e+00 2.175574643666628241e-02
1.888044082519878319e+00 1.934093966901585804e-02
1.569843757436779841e+00 1.602063737651551745e-02
1.334450887904635730e+00 1.358525988745269870e-02
1.069099551508535528e+00 1.084302599320326882e-02
7.970238514116783080e-01 8.054504401481952375e-03
6.444617519273517781e-01 6.501771052317589436e-03
1.484537313541221337e+01 1.774685570912357402e-01
1.348853205429701241e+01 1.585960445642094763e-01
1.223716649178423488e+01 1.417199750567606775e-01
1.108565932884784466e+01 1.266322757959876810e-01
1.002826448825489614e+01 1.131170383441693073e-01
9.059204469488605582e+00 1.010180761375946701e-01
8.172914840228148847e+00 9.019176562508000872e-02
7.364295695855997970e+00 8.049773692800216152e-02
6.627693053914949672e+00 7.182365492672833363e-02
5.958055277424520568e+00 6.406370763737335994e-02
5.350339908376453124e+00 5.712060389471428773e-02
4.747763088554806998e+00 5.033242741821144367e-02
4.162128525788775235e+00 4.382037990493306556e-02
3.684975362233476659e+00 3.857957378692331019e-02
3.259414446558309031e+00 3.395121363529285397e-02
2.880379961649258469e+00 2.987036734664915219e-02
2.572443155792888625e+00 2.657913638681842425e-02
2.295913492424660252e+00 2.364250932428060489e-02
1.956028075905100305e+00 2.005189096933726947e-02
1.626728661817284927e+00 1.661938377959223251e-02
1.448872983275321324e+00 1.476768309353084820e-02
1.174988819910965487e+00 1.193454569011850007e-02
9.187883748702018183e-01 9.297762135358249996e-03
7.174008464179243427e-01 7.247575653120935830e-03
1.529118801113588333e+01 1.837616394341754222e-01
1.389973280495009078e+01 1.642144619442792997e-01
1.261568463445957100e+01 1.467493216933835609e-01
1.143332513153773355e+01 1.311151665507006014e-01
1.034688436756866992e+01 1.171262891073848733e-01
9.350790320156175284e+00 1.046111796319364046e-01
8.439169155823739388e+00 9.340357973041571449e-02
7.606881757275628431e+00 8.337227012268427773e-02
6.848336670092736611e+00 7.439269202294283845e-02
6.158385029334296767e+00 6.635863522894451527e-02
5.531949385799938668e+00 5.917142962812399487e-02
4.910400499690034337e+00 5.214289219287805005e-02
4.306165593093685295e+00 4.540155773405269574e-02
3.813548573170167710e+00 3.997692459801267806e-02
3.373981624556829928e+00 3.518725528635286565e-02
2.982281784252673873e+00 3.096104027933963693e-02
2.663926983831054418e+00 2.754583586376441878e-02
2.377937277799162086e+00 2.450172402023986784e-02
2.026444067208359012e+00 2.078602116074057538e-02
1.806492893417323664e+00 1.848040162906530379e-02
1.501514545868104955e+00 1.530315787246405712e-02
1.217953025870882611e+00 1.237262583660021960e-02
9.525877262594409922e-01 9.641037272371139402e-03
7.617160319249878242e-01 7.693941811175024868e-03
2.937923731222616408e-01 2.948572890061481981e-03
1.432177738763792085e+01 1.700422624719109543e-01
1.300433136925332711e+01 1.519416530859953041e-01
1.179049836139860297e+01 1.357665963068996340e-01
1.067447953554674456e+01 1.212902704947896038e-01
9.650620925026364816e+00 1.083329327146723003e-01
8.713139216918724728e+00 9.672838714676461336e-02
7.856641688628053899e+00 8.634659396249760865e-02
7.075580960439056710e+00 7.705324450294434580e-02
6.364775142119630580e+00 6.873767152643445177e-02
5.719196892556250411e+00 6.129576412290935195e-02
5.078239345424527151e+00 5.402635306334058890e-02
4.503863048047075601e+00 4.759309120491076600e-02
3.946168290607213081e+00 4.142274420556472242e-02
3.531368333074699883e+00 3.689189756759454764e-02
3.122434001045143681e+00 3.245989149582352573e-02
2.758458043142863136e+00 2.855422080965878615e-02
2.462883839325948010e+00 2.539497117743614099e-02
2.099319476074789304e+00 2.154760170221073703e-02
1.871696233212952087e+00 1.915763073590857207e-02
1.556095222373974574e+00 1.586468602554310867e-02
1.322703785223410478e+00 1.345701793761846718e-02
1.059577014059368771e+00 1.074502267752594845e-02
7.898823432297514824e-01 7.980831829564423094e-03
6.385890683131419943e-01 6.442069747199329240e-03
1.475474168002260100e+01 1.760825902462081760e-01
1.340327887333107526e+01 1.573425513526491293e-01
1.215731430805928781e+01 1.405817267816028560e-01
1.101108950613002513e+01 1.255940174911878982e-01
9.958975364049528878e+00 1.121786169596492716e-01
8.995031632966027146e+00 1.001695742934166078e-01
8.113757770298116512e+00 8.942290220498672060e-02
7.309775385023038474e+00 7.980591190285583891e-02
6.577646395309398208e+00 7.119904144689753744e-02
5.912216852782878007e+00 6.350122226321985863e-02
5.251372015959142381e+00 5.596520784602883325e-02
4.658882048513820706e+00 4.930867903642063149e-02
4.128527268052059718e+00 4.342351923480443354e-02
3.654827678437355676e+00 3.822924211254656590e-02
3.232374021438695788e+00 3.363905095286675445e-02
2.856304922769332233e+00 2.959145956796215698e-02
2.550674245043294430e+00 2.632307120991785390e-02
2.174645618444717154e+00 2.233955657447855153e-02
1.939154039490436743e+00 1.986233480220429837e-02
1.612559048431198905e+00 1.644724667430746620e-02
1.370917247258436111e+00 1.394643651844941143e-02
1.164568369369025636e+00 1.182091969501133238e-02
9.105707707916999016e-01 9.212498456778595371e-03
6.622593245642427462e-01 6.675324041609613165e-03
1.519895576567542328e+01 1.823399755685679302e-01
1.381275320789248440e+01 1.629139581550766436e-01
1.253412149534165110e+01 1.455690068484824518e-01
1.135717483424138230e+01 1.300446301030887541e-01
1.027598587813328024e+01 1.161573335624386805e-01
9.284963216690600873e+00 1.037360862002486561e-01
8.378336146860766220e+00 9.261042379861393614e-02
7.550897941743095032e+00 8.265435190388768782e-02
6.796928577794618676e+00 7.374485231222548121e-02
6.111250975236116822e+00 6.577795830646640529e-02
5.488900285553849123e+00 5.864827838870591975e-02
4.871600662561218265e+00 5.167726870470562561e-02
4.271453293481140889e+00 4.499527966991684336e-02
3.782411894045048406e+00 3.961377840470498707e-02
3.346101079317004512e+00 3.486303644493116138e-02
2.957405577122021789e+00 3.067569843713824351e-02
2.641407382553007110e+00 2.729055941440460334e-02
2.357708353242482957e+00 2.427282262593284667e-02
2.009031268836425799e+00 2.059052830851032870e-02
1.790828614615548320e+00 1.830212137120579979e-02
1.488343841065101980e+00 1.515323103565163407e-02
1.207195581022517672e+00 1.224762143486127740e-02
9.440373500031780107e-01 9.550848768525580651e-03
7.548803702106148261e-01 7.619128994708825042e-03
1.565468520416546383e+01 1.888179971490080156e-01
1.423305057638363458e+01 1.687027090149221809e-01
1.292098455575144911e+01 1.507290451045455171e-01
1.171260968623482057e+01 1.346623964689371566e-01
1.060190668420233351e+01 1.202842223342969336e-01
9.583188933716819236e+00 1.074193681458368993e-01
8.650831631816139122e+00 9.590871246032071917e-02
7.799231346407598409e+00 8.560540216233293587e-02
7.022775958334270818e+00 7.638276689986174539e-02
6.316419833568039266e+00 6.813494206395592778e-02
5.674917282182414091e+00 6.075953175551765395e-02
5.038238991909774533e+00 5.353979213464750420e-02
4.467867945911765837e+00 4.716369163552776994e-02
3.914132586526928304e+00 4.104394490471756363e-02
3.463406121445344876e+00 3.612781653308936441e-02
3.061854143888432578e+00 3.178652430153321162e-02
2.735240236713581297e+00 2.829073074236887128e-02
2.441907119336779619e+00 2.515756268351454841e-02
2.081291162983542442e+00 2.135591245737330710e-02
1.855482471991789950e+00 1.898935425933521992e-02
1.542492862472714998e+00 1.571053609442702587e-02
1.311047859971535390e+00 1.332501823383768630e-02
1.037927889739961751e+00 1.051470830568800204e-02
7.828042369007460755e-01 7.903359000640477680e-03
6.328129695887229067e-01 6.372752249639091274e-03
1.466428506180287883e+01 1.747066119055722677e-01
1.331819807868197003e+01 1.560901128123505510e-01
1.207771238854394547e+01 1.394473768535210711e-01
1.093685036845810643e+01 1.245622974117636811e-01
9.889973284165922252e+00 1.112446873420048221e-01
8.931120206010890072e+00 9.932572451922752621e-02
8.054792612978559418e+00 8.865983969842748669e-02
7.255429625922357850e+00 7.911699668223803883e-02
6.527868545854453863e+00 7.057523400660736801e-02
5.866640517963927159e+00 6.293985718023649423e-02
5.210240831080647617e+00 5.546403654851009279e-02
4.621732980268605573e+00 4.886427624350053039e-02
4.095149050127603552e+00 4.303126656605059386e-02
3.624880196796696818e+00 3.787788975151695076e-02
3.205623152803672493e+00 3.332926098796326619e-02
2.832341179473444548e+00 2.931932712476179731e-02
2.529014941797977922e+00 2.607852311487293684e-02
2.155992164132771283e+00 2.212786431875028367e-02
1.922443819364903161e+00 1.967080571055195362e-02
1.598521923888418961e+00 1.628883020138372287e-02
1.358894195059178189e+00 1.381001895632050745e-02
1.154266541348467179e+00 1.170481705098937869e-02
8.116871739614195391e-01 8.192667197157336295e-03
6.563010758269726130e-01 6.611221573872990386e-03
1.510681936442879980e+01 1.809169635730855374e-01
1.372597768181399225e+01 1.616268189275482381e-01
1.245279410186270042e+01 1.443990191381357147e-01
1.128116148140240504e+01 1.289838642552812720e-01
1.020528298922255850e+01 1.151940715700864454e-01
9.219501052140369524e+00 1.028657314825680569e-01
8.317915799504097762e+00 9.182159477081630605e-02
7.495167643312733219e+00 8.194259066854583939e-02
6.745814991480407308e+00 7.310460509594891854e-02
6.064435446453710910e+00 6.519761432529221079e-02
5.446090969065764398e+00 5.812663931343851897e-02
4.832974786956905078e+00 5.121040277481744146e-02
4.237047035869620615e+00 4.458729336795597131e-02
3.751540493308584079e+00 3.925000836810291910e-02
3.318372136981024401e+00 3.454058916187625200e-02
2.932644752068057858e+00 3.038347770676362233e-02
2.619058420753519023e+00 2.703869713377725706e-02
2.337613913062656756e+00 2.404976924579963274e-02
1.991710537348921672e+00 2.039516034409318695e-02
1.775209577755593182e+00 1.812786603637844829e-02
1.475315584869699048e+00 1.501877016120998880e-02
1.196540919981229578e+00 1.212534447452607959e-02
9.356273023629954055e-01 9.457868439866281771e-03
7.306494699370624790e-01 7.368073627742459733e-03
1.556079829480264110e+01 1.873636366996970226e-01
1.414456064086597742e+01 1.673814611929215490e-01
1.283791075856959552e+01 1.495295224239775178e-01
1.163492173587662215e+01 1.335702047885448385e-01
1.052956666159708909e+01 1.192957945934092628e-01
9.516132788503576023e+00 1.065235669071949026e-01
8.588726746547951763e+00 9.509830742005362381e-02
7.741976947663303577e+00 8.487548252288164286e-02
6.970303175284940700e+00 7.572391912336207120e-02
6.268285633384337530e+00 6.753917777418753932e-02
5.630906214489648676e+00 6.022153905523217055e-02
4.998458442631307008e+00 5.306053976621943197e-02
4.432036416408615231e+00 4.673789564395744445e-02
3.882253269091173742e+00 4.067506795578999801e-02
3.434853121326375547e+00 3.579847061645774486e-02
3.036287024730998318e+00 3.149500816688113186e-02
2.712256245106700714e+00 2.802381236998817068e-02
2.421237341003472210e+00 2.492433464406466903e-02
2.063330063554055460e+00 2.115208858966351885e-02
1.839440382649903949e+00 1.880512353148831167e-02
1.529022711676696344e+00 1.556204180924750276e-02
1.299421699238706651e+00 1.319821882069490901e-02
1.028690320031857341e+00 1.040696160147516931e-02
7.757134596107128077e-01 7.820013087478887640e-03
4.406029235855470905e-01 4.427115301574271328e-03
1.457402641624943129e+01 1.733413570719746222e-01
1.323340113218257308e+01 1.548522628160625692e-01
1.199828303333109503e+01 1.383252835690405302e-01
1.086284647957273641e+01 1.235417781633419004e-01
9.821205907929511980e+00 1.103222917089781291e-01
8.867439368741331762e+00 9.849274385204388749e-02
7.996078434577015948e+00 8.790847533537490821e-02
7.201431355774699838e+00 7.843746758795384910e-02
6.478323011643302820e+00 6.996692702493072236e-02
5.821425926147131058e+00 6.238921624255681919e-02
5.169289746072257330e+00 5.497835662037794946e-02
4.584798012269780010e+00 4.842736967040920520e-02
4.061974357190321960e+00 4.264632040454523210e-02
3.595171042509294423e+00 3.753460557368289846e-02
3.178951403210879878e+00 3.302647641565133879e-02
2.808538523440986090e+00 2.905480286437043397e-02
2.507563407959659152e+00 2.584619628428358462e-02
2.137528287740610988e+00 2.192709742907842860e-02
1.905830426785217524e+00 1.949230237122482126e-02
1.584551521781379257e+00 1.613874912213338411e-02
1.346853999447692685e+00 1.367775844976222566e-02
1.079028471418336244e+00 1.091766594643003851e-02
8.044099727503221109e-01 8.109328992718921672e-03
6.504052223665847121e-01 6.554258058463611862e-03
1.501478495699399218e+01 1.795166085171198411e-01
1.363941028570814140e+01 1.603569282751602931e-01
1.237165889433579657e+01 1.432437107093712525e-01
1.120552227329216421e+01 1.279403808763298067e-01
1.013492131152463926e+01 1.142518018750095093e-01
9.154268022747064748e+00 1.020091470342301410e-01
8.257708258410310975e+00 9.104666407581614440e-02
7.439764112504690274e+00 8.124636337328110247e-02
6.694891754051868205e+00 7.247436365931102242e-02
6.017839067864212410e+00 6.463362363740943195e-02
5.403569101072481118e+00 5.762018019653359496e-02
4.794595403211372897e+00 5.076087668402929493e-02
4.202870070858720553e+00 4.418846243580047684e-02
3.720813208517371962e+00 3.890243078231121754e-02
3.290887216805345350e+00 3.423087848848921366e-02
2.908015366308524197e+00 3.011058041697847396e-02
2.596954819628815248e+00 2.679433363056192910e-02
2.317725429073437038e+00 2.382741582807561265e-02
1.974534728573605902e+00 2.021606297134776256e-02
1.641998537289492743e+00 1.674095619822770289e-02
1.462424989041403389e+00 1.487723763776061837e-02
1.185915011857735069e+00 1.201374007533989423e-02
9.272873869566146121e-01 9.374978460541832925e-03
7.240674986813300240e-01 7.300827328808503179e-03
1.546710745409185783e+01 1.859364354027105981e-01
1.405627569654675746e+01 1.660747875575294130e-01
1.275510605528918617e+01 1.483387699898608691e-01
1.155752829106011070e+01 1.324967884616899405e-01
1.045745935019847650e+01 1.183220633861890719e-01
9.449308769120563056e+00 1.056438825439249690e-01
8.526917497596819828e+00 9.429761571941243370e-02
7.685137752745880846e+00 8.415520397207648662e-02
6.918008035362264607e+00 7.507417465458562922e-02
6.220420875289257800e+00 6.695480980196172327e-02
5.587158366906064266e+00 5.969618529424990105e-02
4.958932494967699611e+00 5.259475076326353138e-02
4.348343479632868380e+00 4.578913609522150541e-02
3.850606638363736955e+00 4.031472774041389845e-02
3.406558921414257313e+00 3.547944192854042555e-02
3.010906951546527210e+00 3.121173990567007936e-02
2.689388881670785381e+00 2.777069275159958425e-02
2.400575398477885702e+00 2.470651834601120603e-02
2.045571294984440680e+00 2.096291723200277221e-02
1.823500104691442081e+00 1.862706802671675044e-02
1.515583581303120431e+00 1.541917657016871231e-02
1.229255526163579360e+00 1.246111625207800555e-02
9.614331193984878565e-01 9.716081638859255104e-03
7.687426212656750524e-01 7.746846024082504160e-03
2.964299178881968366e-01 2.965916591475467427e-03
1.448395740202548865e+01 1.719908859700824133e-01
1.314877506405563956e+01 1.536249765740162754e-01
1.191919635815945533e+01 1.372100577326468007e-01
1.078917074895269046e+01 1.225340535715927354e-01
9.752745141618385460e+00 1.094081320614886527e-01
8.804114966132429387e+00 9.767109715030683481e-02
7.937731385191004740e+00 8.716320335481664294e-02
7.147763618181382839e+00 7.776702380927387470e-02
6.429071407698265794e+00 6.936022477915430862e-02
5.776422466199727879e+00 6.184386892216291870e-02
5.128595437648342248e+00 5.449693186529529915e-02
4.548113225682817173e+00 4.800384305581067296e-02
3.984714312313911044e+00 4.177958971268463245e-02
3.565626895677521446e+00 3.720023707305051414e-02
3.152516253142701785e+00 3.272842732073355521e-02
2.784885076189884234e+00 2.878184197626372856e-02
2.486321373570144821e+00 2.561419980752177930e-02
2.119140796899057655e+00 2.172641277500578227e-02
1.889373075376543198e+00 1.931641733902065075e-02
1.570660510730087944e+00 1.599245583609262486e-02
1.335062619539263418e+00 1.355106760041362851e-02
1.069449389168787068e+00 1.081578930725669678e-02
7.972030294204867085e-01 8.033782039080658577e-03
6.444719007470043337e-01 6.492792267683769082e-03
1.492305123488143792e+01 1.781402974466312905e-01
1.355310138725500124e+01 1.590944280437473768e-01
1.229078748125508369e+01 1.420911788625053573e-01
1.113008889070351337e+01 1.268995682716795581e-01
1.006476945232046205e+01 1.133088533762485611e-01
9.089322762260813704e+00 1.011564731599385869e-01
8.197767536937924149e+00 9.027720456388831083e-02
7.384565444137337842e+00 8.055409040407603138e-02
6.644301177881017928e+00 7.185270648169456154e-02
5.971554673434084748e+00 6.407147608333277344e-02
5.303539329273662339e+00 5.646479326601894222e-02
4.704780596194617637e+00 4.973482921134350643e-02
4.168863602740310981e+00 4.379305409476835081e-02
3.690282491856979874e+00 3.855463330091565832e-02
3.263582798040204125e+00 3.392531042323154028e-02
2.883667153497003532e+00 2.983938601104526786e-02
2.574992019782099906e+00 2.654522350925914501e-02
2.195257041355438421e+00 2.253404386522055505e-02
1.957460964084664967e+00 2.003392030476000563e-02
1.627679264293554029e+00 1.658521005292368233e-02
1.383754828965219952e+00 1.405101316312658624e-02
1.175416705271569606e+00 1.191889761472822266e-02
9.190151612987516039e-01 9.283739136380052270e-03
6.683556347186402347e-01 6.727777603779044879e-03
1.537360222287306755e+01 1.845019154113971827e-01
1.396816022444744299e+01 1.647736709029286595e-01
1.267250045272294834e+01 1.471610604368425446e-01
1.148037379396807722e+01 1.314234351235359921e-01
1.038571143223160576e+01 1.173509684484903420e-01
9.382686018424275076e+00 1.047656791294797191e-01
8.465531286727555838e+00 9.350847969912615132e-02
7.628510801456195090e+00 8.343800256634667512e-02
6.866026956405697490e+00 7.442915134596816973e-02
6.172804359704066712e+00 6.637507583878410333e-02
5.543619072963867467e+00 5.917460365165561065e-02
4.919755426727350667e+00 5.213313299140628909e-02
4.313362075520672079e+00 4.538361312614103832e-02
3.819196447151170126e+00 3.995301426911476717e-02
3.378396589291980501e+00 3.516055879202120010e-02
2.985812808171527166e+00 3.092836481474762686e-02
2.666687624317580774e+00 2.751595113940969242e-02
2.380120587395647025e+00 2.447635634199058982e-02
2.027928044293650256e+00 2.077444857981812845e-02
1.807710098847987279e+00 1.845847506345766123e-02
1.502356975783875948e+00 1.527818145595550257e-02
1.218443155206680784e+00 1.234567899699103889e-02
9.528327812541644848e-01 9.621996481576208446e-03
7.618468680212009403e-01 7.671701046013081754e-03
1.583591885127265364e+01 1.910937341073834783e-01
1.439419243441406948e+01 1.706458264089329158e-01
1.306442941294474380e+01 1.523981261428349332e-01
1.184027407249383401e+01 1.360998815061444378e-01
1.071575299245753143e+01 1.215290388564486401e-01
9.684585752916351709e+00 1.084983602019449489e-01
8.741099339120271594e+00 9.684798277464094773e-02
7.879650846979386891e+00 8.642205749344300525e-02
7.094429901077887735e+00 7.709849672849626578e-02
6.380175951659578182e+00 6.876086606334509688e-02
5.731675862257247012e+00 6.130880133572689378e-02
5.088225648415923175e+00 5.401723611086597238e-02
4.511758259971474949e+00 4.757501772550178087e-02
3.952304762121308546e+00 4.140261518885452602e-02
3.496997822238903542e+00 3.644068277665404171e-02
3.091327366676055899e+00 3.205585167202101154e-02
2.761443527243529594e+00 2.852120267554470942e-02
2.465141203679535931e+00 2.537822780954351182e-02
2.100975438987795929e+00 2.152950039393506862e-02
1.872976665128615492e+00 1.914028284182631157e-02
1.556903253064983561e+00 1.584645798751853352e-02
1.323300941424084609e+00 1.344168879716435214e-02
1.047582718566314686e+00 1.060263779589285318e-02
7.900429753103340724e-01 7.958257383660169437e-03
6.386937710474076546e-01 6.424169559862129286e-03
1.483142586112387384e+01 1.767556786023515569e-01
1.346697816792980795e+01 1.578366553980056486e-01
1.221017978459344988e+01 1.409513930294671036e-01
1.105493857776176547e+01 1.258637726128414014e-01
9.994938504074148966e+00 1.123741556555615945e-01
9.024672498141223187e+00 1.003112286376046797e-01
8.138201448492967671e+00 8.951529936275295918e-02
7.329684511362752453e+00 7.986544214215385296e-02
6.593944295549171386e+00 7.122988375456898447e-02
5.925529111695575502e+00 6.351222993682595352e-02
5.262009632141547044e+00 5.596368667546346154e-02
4.667271116288340238e+00 4.929272032511004126e-02
4.135162233962019762e+00 4.340798177792224571e-02
3.660029424239198192e+00 3.820472513426097227e-02
3.236428327964309570e+00 3.361469967746108511e-02
2.859486451420702124e+00 2.956786342604475135e-02
2.553139328774767680e+00 2.630182466848366221e-02
2.176433236346034583e+00 2.232841594480207761e-02
1.940585593582110135e+00 1.985207982070295515e-02
1.613515546898819819e+00 1.643493613762378458e-02
1.371585874058347532e+00 1.392347176962782651e-02
1.164990898501589323e+00 1.180565152610829269e-02
8.192235956531146446e-01 8.266226473022724938e-03
6.623348138530362750e-01 6.661465842190647177e-03
1.528022747387656999e+01 1.830748860844792769e-01
1.388029764288501156e+01 1.634761335933911097e-01
1.259013996566212512e+01 1.459830276945455196e-01
1.140350595722312477e+01 1.303565867661103383e-01
1.031420368879910754e+01 1.163854278637869860e-01
9.316462558075301104e+00 1.038919354081451890e-01
8.404346719885634087e+00 9.271871136662973578e-02
7.572145287647769507e+00 8.272661436141909297e-02
6.814331567035483594e+00 7.378939029731865218e-02
6.125465092987276705e+00 6.579564037346199989e-02
5.500382031044152242e+00 5.865425495014449375e-02
4.880734100042985801e+00 5.167103062945194863e-02
4.278563715507995191e+00 4.497625419799871488e-02
3.788009718062278708e+00 3.959028852416834193e-02
3.350455903148762626e+00 3.484431913486448623e-02
2.960802395911048990e+00 3.065204273704402391e-02
2.644158344304254005e+00 2.726812521889656823e-02
2.359784763234721972e+00 2.425678192071772238e-02
2.010551287710727220e+00 2.057888953908526206e-02
1.791954633002732278e+00 1.829054956328178896e-02
1.489099724114626211e+00 1.514484992593573102e-02
1.207664945876720131e+00 1.223188876039236865e-02
9.443215995637614935e-01 9.529573637256335758e-03
7.373711927858203063e-01 7.434086045888800912e-03
1.574079646959767054e+01 1.896265848831251433e-01
1.430452314581468265e+01 1.693098891149577845e-01
1.298034164475834729e+01 1.511841505587210865e-01
1.176170255856486868e+01 1.349953395659821420e-01
1.064253934389182099e+01 1.205337867087163672e-01
9.616647599346157094e+00 1.075955054555675500e-01
8.678327564915804260e+00 9.603174479688343645e-02
7.821785467216352039e+00 8.568892054991344986e-02
7.041350717067995646e+00 7.643446896211258945e-02
6.331508225927226619e+00 6.816269729708121505e-02
5.687210014241041556e+00 6.076750080734913406e-02
5.047996189432327974e+00 5.353747241880883745e-02
4.475558120197777434e+00 4.714735774847590710e-02
3.920058507452965024e+00 4.103082545486010785e-02
3.468163635496578134e+00 3.610772701747007318e-02
3.065473853209570887e+00 3.176661695499127802e-02
2.738117968929644874e+00 2.825743067279255089e-02
2.444280775626383573e+00 2.514004661277088187e-02
2.082901271330642512e+00 2.133889510157991123e-02
1.856771984925822183e+00 1.896720917321704017e-02
1.543327429869968181e+00 1.570401802205480257e-02
1.311568800874593377e+00 1.331248775129437178e-02
1.038205033829721069e+00 1.049805320579074927e-02
7.828991005603826991e-01 7.881493369441458161e-03
4.446518097301063177e-01 4.468194084109267279e-03
1.474008919460232292e+01 1.753804552811491779e-01
1.338114519831431259e+01 1.565889072885815470e-01
1.212981119706747002e+01 1.398156225933800123e-01
1.098003135713050327e+01 1.248393206192886240e-01
9.925452057897308222e+00 1.114471513071717268e-01
8.960341355783178585e+00 9.946734632962411782e-02
8.078843998020158068e+00 8.875716407224203131e-02
7.275109672080009027e+00 7.917878876386648390e-02
6.543923287063696748e+00 7.061434056446115604e-02
5.879793361952769359e+00 6.295671124499065130e-02
5.220618761514996820e+00 5.547170802495651754e-02
4.629975530215582502e+00 4.885531180275517332e-02
4.101666484896187015e+00 4.301513046394214029e-02
3.630061068447434369e+00 3.785890924320040735e-02
3.209600537951954546e+00 3.331118298002381378e-02
2.835422269074981738e+00 2.929472832448117361e-02
2.531495122158102795e+00 2.605919268131149866e-02
2.157813053936904701e+00 2.211928934356200901e-02
1.923778118088214528e+00 1.966605665723317534e-02
1.599424663981509731e+00 1.628697861366153535e-02
1.359476783427687296e+00 1.379330613846233011e-02
1.089031817153584658e+00 1.100837854761176071e-02
8.118509139571579158e-01 8.174652948166301683e-03
6.563774430192685916e-01 6.609916787331294313e-03
1.518706438048408280e+01 1.816553796166955059e-01
1.379263188678737073e+01 1.621881457957251305e-01
1.250797783634468097e+01 1.448105241113692709e-01
1.132688654121471572e+01 1.292934785387842567e-01
1.024300982541084437e+01 1.154236303050608786e-01
9.250453217719485366e+00 1.030194453214367256e-01
8.343526138820710258e+00 9.193267316020689583e-02
7.516133177723805403e+00 8.201625331900758153e-02
6.762886994069734925e+00 7.314847384064107616e-02
6.078350073893588501e+00 6.522444653873982201e-02
5.457434985210063871e+00 5.813715475702408569e-02
4.841968337388523835e+00 5.121298799138086083e-02
4.244036817121505933e+00 4.457111622395280165e-02
3.757025923685940683e+00 3.923285860126004415e-02
3.322678038320141969e+00 3.452377499511331133e-02
2.935938729904094213e+00 3.036426864498088796e-02
2.621752064658380288e+00 2.701533453788083558e-02
2.339726049429896815e+00 2.403150692536833513e-02
1.993212402122271243e+00 2.038773624718413779e-02
1.657443476392297832e+00 1.688555363955889996e-02
1.476101551660994549e+00 1.500678918235492064e-02
1.196968145929836025e+00 1.211944826109545049e-02
9.358362929792519713e-01 9.454462169580110653e-03
7.307744850381335810e-01 7.357783867570259241e-03
1.564586063028650642e+01 1.881712358673453267e-01
1.421505432065399077e+01 1.679752397451199364e-01
1.289646198702975610e+01 1.499831140233891802e-01
1.168329845678276335e+01 1.338975732077011815e-01
1.056966558650488430e+01 1.195377589849337813e-01
9.549041724588199997e+00 1.067034464948055233e-01
8.615940086540048171e+00 9.522389451916259129e-02
7.764278511543236228e+00 8.495476164375205530e-02
6.988519214851386607e+00 7.577668104864496157e-02
6.283168858420761893e+00 6.756899133541172109e-02
5.643025816934819971e+00 6.023187983956820174e-02
5.008060465888315882e+00 5.305985823783904848e-02
4.391026865073429875e+00 4.618743430007646311e-02
3.888066042199001870e+00 4.065734248515891908e-02
3.439426855083793644e+00 3.577928727860897606e-02
3.039897378710628928e+00 3.147810240414137400e-02
2.715071961631826625e+00 2.799831617891950647e-02
2.423428204297012556e+00 2.490350138240070982e-02
2.064974011029056644e+00 2.113221945443712405e-02
1.840631014367488216e+00 1.879104548930722249e-02
1.529819472919674128e+00 1.555745685365498079e-02
1.240728901994037292e+00 1.257209671727609925e-02
9.703574214715962043e-01 9.789029691612946907e-03
7.758917424574777177e-01 7.805948106404186730e-03
2.991453902207682480e-01 2.993407540541624494e-03
1.464887092272345903e+01 1.740104532051374719e-01
1.329550249627004455e+01 1.553443657568765457e-01
1.204980177492786275e+01 1.386920048169494601e-01
1.090541947790757149e+01 1.238156700216774819e-01
9.856210373093212240e+00 1.105194848818669973e-01
8.896337646323873471e+00 9.862684598143182935e-02
8.019824446907264814e+00 8.799920470916057502e-02
7.220931059223989479e+00 7.849697286539766838e-02
6.494207659819021039e+00 6.999709785381190430e-02
5.834305374989242843e+00 6.240222319955046615e-02
5.179553698411987206e+00 5.497840465506775853e-02
4.592896851462310082e+00 4.842062586190580553e-02
4.023650534165981618e+00 4.213216332808134013e-02
3.600199397379753030e+00 3.751463143841095998e-02
3.182900590803778407e+00 3.300213987944273369e-02
2.811570379122049435e+00 2.902241038091079098e-02
2.510059482421633348e+00 2.581612304139006484e-02
2.139196128261935392e+00 2.190779827252698972e-02
1.907182206358744914e+00 1.947853314110922426e-02
1.585445816260701912e+00 1.613466817575832588e-02
1.347534570944129095e+00 1.366366108372370387e-02
1.079378785018834552e+00 1.090421865575879126e-02
8.045816142219762712e-01 8.098129928327802568e-03
6.504309449004870292e-01 6.541618981465497328e-03
1.509411590264724268e+01 1.802353358228390157e-01
1.370522364747482058e+01 1.608994996990893989e-01
1.242616018780888076e+01 1.436450177053588961e-01
1.125055078851173462e+01 1.282378615876383077e-01
1.017214456253014987e+01 1.144658967912181996e-01
9.184884990916112102e+00 1.021524160043286444e-01
8.282884734642914637e+00 9.115192248508582895e-02
7.460373269994145851e+00 8.131139384344973631e-02
6.711724723652892521e+00 7.251656482398070869e-02
6.031558147350063237e+00 6.465188970196673879e-02
5.356341119580303456e+00 5.696354364651564500e-02
4.751176236439821565e+00 5.017287527696932120e-02
4.209644860713793513e+00 4.417021921751104058e-02
3.726188186021411219e+00 3.887999548595699045e-02
3.295088352661607267e+00 3.420830745799147837e-02
2.911310224215981179e+00 3.008995373429020417e-02
2.599542731034802934e+00 2.675770734588205774e-02
2.216091090504703764e+00 2.271278106033235850e-02
1.975954917018306611e+00 2.019312310239234146e-02
1.643009259094686092e+00 1.672421447376537182e-02
1.396718441942852662e+00 1.417010661215347724e-02
1.186364785155598067e+00 1.200498539690211808e-02
9.275038962069757087e-01 9.356910405291846491e-03
6.745512011660417251e-01 6.772874765493271977e-03
1.555106624528078640e+01 1.867123148059175730e-01
1.412588536712494935e+01 1.666614280250708069e-01
1.281286078195633316e+01 1.487775337636690343e-01
1.160527377540368299e+01 1.328100541974570337e-01
1.049704880258880912e+01 1.185515618602407256e-01
9.481777172166113488e+00 1.058122269896265705e-01
8.553759403492941615e+00 9.441546978975363935e-02
7.707062791694601067e+00 8.422649328872325314e-02
6.935979716331101663e+00 7.511991123778592738e-02
6.235057328529892473e+00 6.697869304482105546e-02
5.599075680506821584e+00 5.970013309782254418e-02
4.968407945857013175e+00 5.258809903491759585e-02
4.355716248266721990e+00 4.577359708094561747e-02
3.856400465432289426e+00 4.028752827649349777e-02
3.411025709663676686e+00 3.545029976448089981e-02
3.014491250465773042e+00 3.118659426840747484e-02
2.692204902105802322e+00 2.774075781057046622e-02
2.402783096137923291e+00 2.466980690501004159e-02
2.047150110313723292e+00 2.093333084022686377e-02
1.824726350252924068e+00 1.861146741087436884e-02
1.516469672375760247e+00 1.541095154937757901e-02
1.229771167874814441e+00 1.245435793030270737e-02
9.616771406344707396e-01 9.694066630162067807e-03
7.688634298357461816e-01 7.731937013364240628e-03
1.602010385268325621e+01 1.934186555884636616e-01
1.455787608949497347e+01 1.726340802930634022e-01
1.321006289135078227e+01 1.540944312948520634e-01
1.196999280854713277e+01 1.375614412627596539e-01
1.083115206243468620e+01 1.227936274964341323e-01
9.787280490347376016e+00 1.095901222466603292e-01
8.832539700421786932e+00 9.779543389130633535e-02
7.961075823611277080e+00 8.724621772856037960e-02
7.166901862592221839e+00 7.781698014293192411e-02
6.444749596428629879e+00 6.938804510755856858e-02
5.789116716139853125e+00 6.185449519669165841e-02
5.138750635558736235e+00 5.448762270738159025e-02
4.556085343035705115e+00 4.798851417299813960e-02
3.990887558422353987e+00 4.175072704843215549e-02
3.530912607074527365e+00 3.673900616704108002e-02
3.121099682956375077e+00 3.231749697497994511e-02
2.787931441968615420e+00 2.875737149853941146e-02
2.488632582802992488e+00 2.557472255380984633e-02
2.120798832885574470e+00 2.170781923627772628e-02
1.890684398138094746e+00 1.929753404949601306e-02
1.571597944392367108e+00 1.597616002969433346e-02
1.335650763105863614e+00 1.353579294581582979e-02
1.057307918996389207e+00 1.067621512758347782e-02
7.972781966487889616e-01 8.020239462343491804e-03
6.445595274152577936e-01 6.465573830844049442e-03
1.500134202370563052e+01 1.788308849533393752e-01
1.361804431680262084e+01 1.596202363439455929e-01
1.234454348853342509e+01 1.424865687748244347e-01
1.117449582096272565e+01 1.271856530437857069e-01
1.010152212671093430e+01 1.135164926245049166e-01
9.119534288096856400e+00 1.012955028196161206e-01
8.222623708824791322e+00 9.037610727217326723e-02
7.404893640988671422e+00 8.061136548851066674e-02
6.660889706773474472e+00 7.188432262088706448e-02
5.985088147751825183e+00 6.408346336737859306e-02
5.314346559207367982e+00 5.645548714818496294e-02
4.713319248757515290e+00 4.972025258015505544e-02
4.175621790551977242e+00 4.377475414128718934e-02
3.695643552317967817e+00 3.852240251447699299e-02
3.267679151043914043e+00 3.389052873372581931e-02
2.886858702023527457e+00 2.981321967532273715e-02
2.577498880206778420e+00 2.651077190025432490e-02
2.197093669684758055e+00 2.249849557269138767e-02
1.958898285001837269e+00 2.000096604511398049e-02
1.628612209944260591e+00 1.656213551243506873e-02
1.384391669936638092e+00 1.403961072841308950e-02
1.175789648438296808e+00 1.189423443076700199e-02
8.268189070500170379e-01 8.328016451746347512e-03
6.684840306547774613e-01 6.705570917704286801e-03
1.545653770944631589e+01 1.852668020887764944e-01
1.403691933642753931e+01 1.653423699522219847e-01
1.272951928841161084e+01 1.475802256279121205e-01
1.152749732694203821e+01 1.317256895156336816e-01
1.042474009673919610e+01 1.175710186525442402e-01
9.414819845999470971e+00 1.049245719871303023e-01
8.491946878305030921e+00 9.361314495849419604e-02
7.650044271581349697e+00 8.350409534533372036e-02
6.883705794897259977e+00 7.446908305293506447e-02
6.187235321890897310e+00 6.638898713087536263e-02
5.555370754015261703e+00 5.917272583942220082e-02
4.929076717061223967e+00 5.211731682378620278e-02
4.320550715243774320e+00 4.535972266569956307e-02
3.824879217892424688e+00 3.992109406496319179e-02
3.382848855461823678e+00 3.512444467040709561e-02
2.989240142196873506e+00 3.089718153228874706e-02
2.669464811037692620e+00 2.748320517641717614e-02
2.382324995606381446e+00 2.444646437302536515e-02
2.029527837671049273e+00 2.073571835149266157e-02
1.808864502446174249e+00 1.843148574232504611e-02
1.503087871746432436e+00 1.526128540487463152e-02
1.218866287780276503e+00 1.233359863971110471e-02
9.530689963937052367e-01 9.600757362613017432e-03
7.441695878973303424e-01 7.479390694135905696e-03
1.592370945272542571e+01 1.919313666698400367e-01
1.446708165898909471e+01 1.712763051740414655e-01
1.312489310647245944e+01 1.528668547213520579e-01
1.189041808158570745e+01 1.364407060718777487e-01
1.075707530991172689e+01 1.217740436626699868e-01
9.718662593526525839e+00 1.086750816232439909e-01
8.769126189494611978e+00 9.696541564925130474e-02
7.902599479910446867e+00 8.649831699328972001e-02
7.113258584507346605e+00 7.714424309464214258e-02
6.395553254407881916e+00 6.877761987843851454e-02
5.744192780507481721e+00 6.130636358777970252e-02
5.098126908410695712e+00 5.400008582723919703e-02
4.519613876951818376e+00 4.754994758412139227e-02
3.958325826840612738e+00 4.137250319364426526e-02
3.501764725947677181e+00 3.640070879927145842e-02
3.095022283634640825e+00 3.201851981530271646e-02
2.764404974528157144e+00 2.848924157448034372e-02
2.467548831097469808e+00 2.533303200232030206e-02
2.102670202711409253e+00 2.149986564748608900e-02
1.874323220730282680e+00 1.911193564042188223e-02
1.557790526753531690e+00 1.582167993286771185e-02
1.323834021192470178e+00 1.340451257678660843e-02
1.047873737874032596e+00 1.057809963068459536e-02
7.901472167006077241e-01 7.942515396713752812e-03
4.487217205105957230e-01 4.493124530274713278e-03
1.490876491378132584e+01 1.774239322611442793e-01
1.353106673572608187e+01 1.583435542391082862e-01
1.226325859103828719e+01 1.413318925873675580e-01
1.109876247202199195e+01 1.261369595658411724e-01
1.003120820537450442e+01 1.125664690120866812e-01
9.054475490374690239e+00 1.004392978773095135e-01
8.162637821168603480e+00 8.960568539029326041e-02
7.349740075972841069e+00 7.991396866462802118e-02
6.610315962119611477e+00 7.125707062418278059e-02
5.938833771767660252e+00 6.351903356263059741e-02
5.272551398931669020e+00 5.595285546133502846e-02
4.675607627874928340e+00 4.927202567064038058e-02
4.141803933846755825e+00 4.337655291495638721e-02
3.665269336740704098e+00 3.816633052397156584e-02
3.240514985553196059e+00 3.357728250254538721e-02
2.862588212521467668e+00 2.952948173872666643e-02
2.555663525438043759e+00 2.626136522457002409e-02
2.178287950862172639e+00 2.228531717592912437e-02
1.941932191711051470e+00 1.980865931484067019e-02
1.614462184444272808e+00 1.640203905893517985e-02
1.372194510575922344e+00 1.390440072246097204e-02
1.099150331347451992e+00 1.109839109323500390e-02
8.193617198825307035e-01 8.239482417758545868e-03
6.623848101935863042e-01 6.645894329501235605e-03
1.536213201428690489e+01 1.838280466479894903e-01
1.394816227503595840e+01 1.640375935801018925e-01
1.264638074181149108e+01 1.463927550178596715e-01
1.144999104259030176e+01 1.306587458511020150e-01
1.035270165316879520e+01 1.166019213281266759e-01
9.348165965225280871e+00 1.040471673655268686e-01
8.430418634459211802e+00 9.281859108700113437e-02
7.593389299423416006e+00 8.278626224306270820e-02
6.831724910553009344e+00 7.382002646942521784e-02
6.139662345965025914e+00 6.580807003789526655e-02
5.511898867366014088e+00 5.864888358395400209e-02
4.889876208662238710e+00 5.165089999428189305e-02
4.285695197700001735e+00 4.494862155073379301e-02
3.793583453565591679e+00 3.955874607728702280e-02
3.354803751027018333e+00 3.480390350490705775e-02
2.964192421994940929e+00 3.060979617269056485e-02
2.646835541390127666e+00 2.723275507115065913e-02
2.362009100249573557e+00 2.421834256967640708e-02
2.012056023966351859e+00 2.054264735238020556e-02
1.673037344676900240e+00 1.701085039734369364e-02
1.489936394221385685e+00 1.511824825094223133e-02
1.208130728238833829e+00 1.221235167234233608e-02
9.445240368589122859e-01 9.510829666349276262e-03
7.375169148463226465e-01 7.406386605637973845e-03
1.582754646435128620e+01 1.904556737720492776e-01
1.437656811120350753e+01 1.699348089222731117e-01
1.304001601613926553e+01 1.516524654663044536e-01
1.181114480781486265e+01 1.353448852449608830e-01
1.068328948234111309e+01 1.207837186254426820e-01
9.650288886585483894e+00 1.077746235381892292e-01
8.706006431215953967e+00 9.614773841375022501e-02
7.844391718268961533e+00 8.576296063920919865e-02
7.059841830507703975e+00 7.647927457484068881e-02
6.346667434125606633e+00 6.818213221770999533e-02
5.699549392073310017e+00 6.076805065809137013e-02
5.057738366523958362e+00 5.352095791876016612e-02
4.434210879392447957e+00 4.658356986426749613e-02
3.926061096457025279e+00 4.100265302371325360e-02
3.472789074468892512e+00 3.607158609123365528e-02
3.069185372695024228e+00 3.172490794466339276e-02
2.741091265426693013e+00 2.822957221940262593e-02
2.446507036839041138e+00 2.510437744712294347e-02
2.084542273367457010e+00 2.129935622204708404e-02
1.858046608838627822e+00 1.892776534259611038e-02
1.544208470455988191e+00 1.566927543229275355e-02
1.252316684869455798e+00 1.266471613184920637e-02
9.793561745015331166e-01 9.866824657026811163e-03
7.830854684812631472e-01 7.869992109762288801e-03
3.018836624007614766e-01 3.013145874737147793e-03
1.481642230856710185e+01 1.760438313978852087e-01
1.344438979597603279e+01 1.570885194448267130e-01
1.218219315433082706e+01 1.401900387887614619e-01
1.102320151598823550e+01 1.251042102837554015e-01
9.961213293163375226e+00 1.116330538521499161e-01
8.989714713501149035e+00 9.960111627846289506e-02
8.102927907129307883e+00 8.884589402188612650e-02
7.294938056860727826e+00 7.922949021629013822e-02
6.560043817190695847e+00 7.063925860706354865e-02
5.892926424562119792e+00 6.296350105607477488e-02
5.231102990335189773e+00 5.546097100505870126e-02
4.638169639578139325e+00 4.883796424599325114e-02
4.062954648780527478e+00 4.249057821166436072e-02
3.635133520897363635e+00 3.782527376849560696e-02
3.213603849603619889e+00 3.326978710210349438e-02
2.838528057798375137e+00 2.926099377236546575e-02
2.534036353500310756e+00 2.602408878121228661e-02
2.159548640858974800e+00 2.208041309974715857e-02
1.925126716913118097e+00 1.962872555621712409e-02
1.600361238672867392e+00 1.624987108703663738e-02
1.360126730421388208e+00 1.377216812607076624e-02
1.089377488653399118e+00 1.099398694572028753e-02
8.120085657922460065e-01 8.170576711845083454e-03
6.564474693248890658e-01 6.586816086263128263e-03
1.526799618851649676e+01 1.824016353472576735e-01
1.385961684337936362e+01 1.627457873193511873e-01
1.256353093212723415e+01 1.452285118793520957e-01
1.137274945248112701e+01 1.295989146521165369e-01
1.028095546373272384e+01 1.156404802707185209e-01
9.281720786312321891e+00 1.031760650054368705e-01
8.369071657101153860e+00 9.203505560994866552e-02
7.536994494679831291e+00 8.207973426167074205e-02
6.779987267225195957e+00 7.318686935776176627e-02
6.092353379130354796e+00 6.523674426808755145e-02
5.409729628725576056e+00 5.747006867769600263e-02
4.798132863192430264e+00 5.060616994346078118e-02
4.250948842723615506e+00 4.454889663748837908e-02
3.762490206518080527e+00 3.920717991128061519e-02
3.326979070263553329e+00 3.448993677012025111e-02
2.939299575491592265e+00 3.033050434791825095e-02
2.624416793988539442e+00 2.698038222122558019e-02
2.237107290749944521e+00 2.289540767358583251e-02
1.994660786867728408e+00 2.035362970723753398e-02
1.658497787362023690e+00 1.685204139963694669e-02
1.409774240404354728e+00 1.427933367021737808e-02
1.197423200832350876e+00 1.210226039781935915e-02
9.360588930737082647e-01 9.428088234008195900e-03
6.807941847617602349e-01 6.829464932437425383e-03
1.573155417154719160e+01 1.889868218599671523e-01
1.428621882549379052e+01 1.685947621626413817e-01
1.295535140784150130e+01 1.504457051185635053e-01
1.173214712578022123e+01 1.342470471680725086e-01
1.060984052227391139e+01 1.197910565362771546e-01
9.582273203648963289e+00 1.068790334552499749e-01
8.643172676824178779e+00 9.533799844301217574e-02
7.786551801163301256e+00 8.503301323441468662e-02
7.006770248452112604e+00 7.582002935634035712e-02
6.298065140411779339e+00 6.759233304825341959e-02
5.655119752683330780e+00 6.023589569753231426e-02
5.017661844260805637e+00 5.305020233871816926e-02
4.398490602527712845e+00 4.616862567126844841e-02
3.893958919626166804e+00 4.063281129527492042e-02
3.444041401288223447e+00 3.574691474178953721e-02
3.043433516336255806e+00 3.143781036875323981e-02
2.717935700628256068e+00 2.797416371983833111e-02
2.425672975590175362e+00 2.487680694871967010e-02
2.066572240607886357e+00 2.110387354055348261e-02
1.841908169747963342e+00 1.875480583754536926e-02
1.530673472959292569e+00 1.552487074270248076e-02
1.241254308455307598e+00 1.254549187964121640e-02
9.705288502279632024e-01 9.780611287547114410e-03
7.759858651358723103e-01 7.803809433739055182e-03
1.620749162051818715e+01 1.958209649636646343e-01
1.472424431686259716e+01 1.746688817977717356e-01
1.335791141578153685e+01 1.558474613870105552e-01
1.210139653858196063e+01 1.390611593337970076e-01
1.094799194109597273e+01 1.240803298686016798e-01
9.891436487995756366e+00 1.107085626500054487e-01
8.925252067890255603e+00 9.876301333820572403e-02
8.043560596078400238e+00 8.808883347168874889e-02
7.240322951579912569e+00 7.854864171412222207e-02
6.510039441325885079e+00 7.002869339254937098e-02
5.847224083502002401e+00 6.241331952931556543e-02
5.189825357797630545e+00 5.497348341690012213e-02
4.600948962120051000e+00 4.840215881399539954e-02
4.029910850930849442e+00 4.211404270138228989e-02
3.565163818340907120e+00 3.705324613144164031e-02
3.151187684844915182e+00 3.258570613111347325e-02
2.814693824046680781e+00 2.899580323232806706e-02
2.512418423253679922e+00 2.578796326298970001e-02
2.140967210614143301e+00 2.187999196723352732e-02
1.908567670957367790e+00 1.944982368459495514e-02
1.586391033935348194e+00 1.609887244093660338e-02
1.348088928959293664e+00 1.364658017972258768e-02
1.067118559301588832e+00 1.076202115416378946e-02
8.047152758489611868e-01 8.089997571526719861e-03
6.504826889122938827e-01 6.524906436464785776e-03
1.517404107020492710e+01 1.809843479300378422e-01
1.377136998823164404e+01 1.614580586470168444e-01
1.248093748556470395e+01 1.440620735749407189e-01
1.129585374289889899e+01 1.285416759014965660e-01
1.020954434026880975e+01 1.146871790405960267e-01
9.215676157942448654e+00 1.023150975593080242e-01
8.308168482757530171e+00 9.125257581239894222e-02
7.480956980494346098e+00 8.137944672760835663e-02
6.728591511261042157e+00 7.255504529260529967e-02
6.045267360704370319e+00 6.466827101145984635e-02
5.367331254657266904e+00 5.696393058780625795e-02
4.759878799704138075e+00 5.015690132590271827e-02
4.216545164284752900e+00 4.415316688162454484e-02
3.731561406843333373e+00 3.885487673654037383e-02
3.299305253565945062e+00 3.417443678560956599e-02
2.914665234794009407e+00 3.005285454693771771e-02
2.602108270970933113e+00 2.673940587895521151e-02
2.217953530051492983e+00 2.268637353307220023e-02
1.977439271416337352e+00 2.016902834708068568e-02
1.643990456316761772e+00 1.669652331085755975e-02
1.397324682702845600e+00 1.414586284438831831e-02
1.186805963923331486e+00 1.198836294076280860e-02
8.344158826806074014e-01 8.386758323816202385e-03
6.746712505906822255e-01 6.770775036992821710e-03
1.563574902370152486e+01 1.875238548616976197e-01
1.419612897368340576e+01 1.672670462314536088e-01
1.287096117412507290e+01 1.492418547063922851e-01
1.165336403629274287e+01 1.331606113081362786e-01
1.053669747528578959e+01 1.188073788502493483e-01
9.514539955672056237e+00 1.059851311536937207e-01
8.580633269417278441e+00 9.453464059482918902e-02
7.728971276850743699e+00 8.431046722427645856e-02
6.953948961711106769e+00 7.516782171281657932e-02
6.249689190004034778e+00 6.700326729330338682e-02
5.610988349947352738e+00 5.970997541153222343e-02
4.977885026479873964e+00 5.258224928556922556e-02
4.363034323364455069e+00 4.575658211771533451e-02
3.862192432024448063e+00 4.026860086271179945e-02
3.415536688338852045e+00 3.542535186483664056e-02
3.018021917336767945e+00 3.115382344726207176e-02
2.695003408909590004e+00 2.771544477385571442e-02
2.405045934719737932e+00 2.464791606253855655e-02
2.048766286617634602e+00 2.090727423267690205e-02
1.825941848620473484e+00 1.858235679107875238e-02
1.517216240665135718e+00 1.538530280118742717e-02
1.230299960261312497e+00 1.242565371215620038e-02
9.618848113106006625e-01 9.686312755984992362e-03
7.510326038666574888e-01 7.540640213364025596e-03
1.610981785277819966e+01 1.943067391928852417e-01
1.463238373869761944e+01 1.732993043860073523e-01
1.327169391785969488e+01 1.546078574195196009e-01
1.202086102534239664e+01 1.379342863815462561e-01
1.087312194026353751e+01 1.230625755676075656e-01
9.821988742986219378e+00 1.097932998024496593e-01
8.861128284344630401e+00 9.793132280060355688e-02
7.984408920976281188e+00 8.733722101674974703e-02
7.186101973518184138e+00 7.787837249038703780e-02
6.460358643825895086e+00 6.941960292083938777e-02
5.801840256625536263e+00 6.186569996039000680e-02
5.148820997060199467e+00 5.448476546857368430e-02
4.564121493454385892e+00 4.796762357436695767e-02
3.997035323450909949e+00 4.173609763551537621e-02
3.535718433810750128e+00 3.671923595813299246e-02
3.124864201479178316e+00 3.229105189254493496e-02
2.790911164330983851e+00 2.872716723003791370e-02
2.491109430385958667e+00 2.555237181256735796e-02
2.122588941775756854e+00 2.167513125822070202e-02
1.892008014091772106e+00 1.926532347171591719e-02
1.572453171806123429e+00 1.594990140069855317e-02
1.336211339040227042e+00 1.351970042831440906e-02
1.057605286973754888e+00 1.066669187588390778e-02
7.974492702003196376e-01 8.010396757067748258e-03
4.528213551157070360e-01 4.530689297172234807e-03
1.508027984512010278e+01 1.795685102327092553e-01
1.368334649451200313e+01 1.601796705302152846e-01
1.239865626408398391e+01 1.429006669231888682e-01
1.121913360504478163e+01 1.274951857562485469e-01
1.013841681709326537e+01 1.137381466945307090e-01
9.149883893140483337e+00 1.014568209236745150e-01
8.247493729315555910e+00 9.048096408812703051e-02
7.425260783129836284e+00 8.068214555091958451e-02
6.677454565399560060e+00 7.192556396646250516e-02
5.998581225637633629e+00 6.410411908595063657e-02
5.325090557927755874e+00 5.646046798882990714e-02
4.721843869838878938e+00 4.971342661661984352e-02
4.182392604022110660e+00 4.375632393917364832e-02
3.700894256499611679e+00 3.850237094031378621e-02
3.271907276449569579e+00 3.386476335140058830e-02
2.890145792059071184e+00 2.977569629526051823e-02
2.580080842562590071e+00 2.648824667731567578e-02
2.198946586542151582e+00 2.247291098281353067e-02
1.960318527637626707e+00 1.997566083405981005e-02
1.629627336435701235e+00 1.654193042599281724e-02
1.385024506716790782e+00 1.401266932036123944e-02
1.109426645720005711e+00 1.118502645529476612e-02
8.269562796898560775e-01 8.306329705834275892e-03
6.685101423526730313e-01 6.701930017929162535e-03
1.554018322003824437e+01 1.860690640111638261e-01
1.410628540108815621e+01 1.659488751352793945e-01
1.278685600999069649e+01 1.480461061357782049e-01
1.157495454289977488e+01 1.320700999690296862e-01
1.046383175109385633e+01 1.178266358545527470e-01
9.447086212877357170e+00 1.050960523984825895e-01
8.518380887207790408e+00 9.373795179697103075e-02
7.671678727223896210e+00 8.358672598133512488e-02
6.901377685928864025e+00 7.451821141433422058e-02
6.201670320524478974e+00 6.641555172566920850e-02
5.566997908291345887e+00 5.918402937971060929e-02
4.938330165385329984e+00 5.211469927594139517e-02
4.327783622961334231e+00 4.534440748578328489e-02
3.830526574680231278e+00 3.990399569664392770e-02
3.387283413912985708e+00 3.510383498844424355e-02
2.992734099496459521e+00 3.087150399539757839e-02
2.672181909749343554e+00 2.746390870519995614e-02
2.384525019335045126e+00 2.441676871274519808e-02
2.031061530198702059e+00 2.071096095087675629e-02
1.688787322290800974e+00 1.715015292596354726e-02
1.503960506759014493e+00 1.523678126534670600e-02
1.219412826718855758e+00 1.230962510690039764e-02
9.533069431745170297e-01 9.594677786167245259e-03
7.443080308090292974e-01 7.470312123766060554e-03
1.601244021326523992e+01 1.928227392615312341e-01
1.454065223094102777e+01 1.719550724359848182e-01
1.318581725603745447e+01 1.533662851934306515e-01
1.194061842011424979e+01 1.368214200007947245e-01
1.079850087048348151e+01 1.220514875453976439e-01
9.752858868340783971e+00 1.088775916102992652e-01
8.797266697660298007e+00 9.711020797809566396e-02
7.925617013276988310e+00 8.659586557968722287e-02
7.132116588522137590e+00 7.720670693651510152e-02
6.410956138127210657e+00 6.881684238411904520e-02
5.756736449120655408e+00 6.132299850297812105e-02
5.108043526724409311e+00 5.400289912663713832e-02
4.477788963275784795e+00 4.699237498216633779e-02
3.964383280005914667e+00 4.135487998780678492e-02
3.506530148582584605e+00 3.638534990784079298e-02
3.098786871310051705e+00 3.199566992500833124e-02
2.767385007696034016e+00 2.846321575044536561e-02
2.469824081539076843e+00 2.531315476753845384e-02
2.104270462991710833e+00 2.146870358722861513e-02
1.875608127314108087e+00 1.908652251323254140e-02
1.558661167671981485e+00 1.580059359748566677e-02
1.264023961620696301e+00 1.276799532899276432e-02
9.884719967914710193e-01 9.945337327801860583e-03
7.903200974193542727e-01 7.930852860477484792e-03
3.046374714158449071e-01 3.040665879437506446e-03
1.498671700337177448e+01 1.781687813995767589e-01
1.359552849638149574e+01 1.589078825785288085e-01
1.231663230840864998e+01 1.417515901809612566e-01
1.114282747818337249e+01 1.264489447172973680e-01
1.006756744380517254e+01 1.127936416672201819e-01
9.084360440954606375e+00 1.005993730643402057e-01
8.187103268495988573e+00 8.971309697481442968e-02
7.369831687800870945e+00 7.998909353084313056e-02
6.626640079144345385e+00 7.129963090414827287e-02
5.952230823486686084e+00 6.354031076147353962e-02
5.283233955442477203e+00 5.596157605530971413e-02
4.683999842448386630e+00 4.927013934624784042e-02
4.102671087750072054e+00 4.285811770048789798e-02
3.670512668608783891e+00 3.815436968781127369e-02
3.244641804763998216e+00 3.355776877340230224e-02
2.865773185483687868e+00 2.950572479597583786e-02
2.558231359602505695e+00 2.624395013742386942e-02
2.180083724008438306e+00 2.226033269633135095e-02
1.943381232211182530e+00 1.978874411543665029e-02
1.615382792899606734e+00 1.638542406121300254e-02
1.372853134989062474e+00 1.388119470782263505e-02
1.099519881408060229e+00 1.107640328196657538e-02
8.194986543584705796e-01 8.227360055221021734e-03
6.625111996001383785e-01 6.640960219643424547e-03
1.544475762926267315e+01 1.846269118001375720e-01
1.401668816317510036e+01 1.646327056529726940e-01
1.270297103451864196e+01 1.468469987615066141e-01
1.149685951096122949e+01 1.309947999268605834e-01
1.039120441453583155e+01 1.168497923919906561e-01
9.379897495409746710e+00 1.042123592219426909e-01
8.456380497154359688e+00 9.294264142482223934e-02
7.614723273219667021e+00 8.286811624482133543e-02
6.849134569573854137e+00 7.387484693033649630e-02
6.153815787577592289e+00 6.583678918021608484e-02
5.463767703241314777e+00 5.798779871119544294e-02
4.845654124440138766e+00 5.105567522743887504e-02
4.292778276166639095e+00 4.493733207233342047e-02
3.799159488163680987e+00 3.954340332762167759e-02
3.359212157614404504e+00 3.478551770703245533e-02
2.967612356332014478e+00 3.058309671245013767e-02
2.649570888848799655e+00 2.720322692813635646e-02
2.258387173515538304e+00 2.307585522666509917e-02
2.013586827357225495e+00 2.051345501408579838e-02
1.674117654344327910e+00 1.698851702586590823e-02
1.423020172127136274e+00 1.439416549597327330e-02
1.208580496557456918e+00 1.219593520251233999e-02
9.447925869787811015e-01 9.503170486631976055e-03
6.870753336928983046e-01 6.881765635939798842e-03
1.591521000550769038e+01 1.913312453428714088e-01
1.444919698675531983e+01 1.705977794314616491e-01
1.310010779346287890e+01 1.521432291930950587e-01
1.186073675824420093e+01 1.357066101346555143e-01
1.072414464047277427e+01 1.210418465652503134e-01
9.684010610077116610e+00 1.079699433054656932e-01
8.733704820951976089e+00 9.628440913784762356e-02
7.867123579423101809e+00 8.585292852740296354e-02
7.078439626088966818e+00 7.653715876311428801e-02
6.361857926801683938e+00 6.821801563613781594e-02
5.711803644087656728e+00 6.078284302299092473e-02
5.067500688314287238e+00 5.352307738416811622e-02
4.441738490618738489e+00 4.656900493259761437e-02
3.931992523581123056e+00 4.097829241748750934e-02
3.477486660668198226e+00 3.605188499635291616e-02
3.072827214131047313e+00 3.170413969161611084e-02
2.743971287060643860e+00 2.820090605853605228e-02
2.448802646442898912e+00 2.507808292089024407e-02
2.086194787716248555e+00 2.126568601885507961e-02
1.859342049791195439e+00 1.890442599306127111e-02
1.544979887720360434e+00 1.565343838005187060e-02
1.252858401046571313e+00 1.264748723245522066e-02
9.796101428348460427e-01 9.848585253722164784e-03
7.831668190826096554e-01 7.855009126560770147e-03
1.639814338815163453e+01 1.982854395506807865e-01
1.489342178234182512e+01 1.767697652442486722e-01
1.350802781662910945e+01 1.576362565009440386e-01
1.223492211956879672e+01 1.406009119742740454e-01
1.106673053364007586e+01 1.254043037534441074e-01
9.997014933263509207e+00 1.118533469718871881e-01
9.019143380515227904e+00 9.974965447794817419e-02
8.127094429265120823e+00 8.894830579635409906e-02
7.314702998844510695e+00 7.930027231671203658e-02
6.576166711389660691e+00 7.068279350891375212e-02
5.906035630555188654e+00 6.298298398620717775e-02
5.241531203126357674e+00 5.546645951965584881e-02
4.646436026258831120e+00 4.882824029968534790e-02
4.069361228032236433e+00 4.247410261323179143e-02
3.599791499959538399e+00 3.736696051138957420e-02
3.181598642899834850e+00 3.286502329100799563e-02
2.841719772087698104e+00 2.923715322059219912e-02
2.536456796304563444e+00 2.599979507207361012e-02
2.161300372578086826e+00 2.205703956095151144e-02
1.926582874722102323e+00 1.960588934689208931e-02
1.601287057330918584e+00 1.622736207844106132e-02
1.360777910469241458e+00 1.375250999444570764e-02
1.077034672329734155e+00 1.084520978844868457e-02
8.121644602596523876e-01 8.146940101104786086e-03
6.564769156114931281e-01 6.571105144605944234e-03
1.534959362932032434e+01 1.831914160888147569e-01
1.392728168498250696e+01 1.633323757924019515e-01
1.261943718096497946e+01 1.456666977088167947e-01
1.141898000868092566e+01 1.299261633726560561e-01
1.031891085215241510e+01 1.158846314220198931e-01
9.313073408266442144e+00 1.033435285832163125e-01
8.394815574871570263e+00 9.215724059938790180e-02
7.558138065450155096e+00 8.216119552322379005e-02
6.797164838399612385e+00 7.323728075392897663e-02
6.106285213576549964e+00 6.526292932216230802e-02
5.420856739108264932e+00 5.747774722168620676e-02
4.806987965821527986e+00 5.060466435064581853e-02
4.257918804580375749e+00 4.453957566477961816e-02
3.767960008438734576e+00 3.918619744728966958e-02
3.331287842988391201e+00 3.446913633462635185e-02
2.942722899083102472e+00 3.030411368065754132e-02
2.627070033247809633e+00 2.695414273586506371e-02
2.239022796174271690e+00 2.286403163653121309e-02
1.996175146673359713e+00 2.032328336386670514e-02
1.659489216712219495e+00 1.682650283663909146e-02
1.410434554040938648e+00 1.426049144546698462e-02
1.197914407140688864e+00 1.207598063171612564e-02
8.421764386836906313e-01 8.458280327036403479e-03
6.808942800383374072e-01 6.814815488868335679e-03
1.581812516074529107e+01 1.898552348457331618e-01
1.435795847177416285e+01 1.692558598767075206e-01
1.301473523173274316e+01 1.509292833286273727e-01
1.178103360428704605e+01 1.346134112210209677e-01
1.065017009664807546e+01 1.200515356732571592e-01
9.615526195003443632e+00 1.070702573138538755e-01
8.670435255772629191e+00 9.547534286970278672e-02
7.808921708966254371e+00 8.512628647503556190e-02
7.025017784248052344e+00 7.588142321059643258e-02
6.312958443341202042e+00 6.762602102801305859e-02
5.667183487745051984e+00 6.025379931527197197e-02
5.027319212708894369e+00 5.305231585824939783e-02
4.405958105661873070e+00 4.615840753233042132e-02
3.899874309905434266e+00 4.061290038902917732e-02
3.448637353103517711e+00 3.572713347295951997e-02
3.047091164919531359e+00 3.141821106095784438e-02
2.720817190889816217e+00 2.794769104076785804e-02
2.427988499345724360e+00 2.485259233750410079e-02
2.068206677441570385e+00 2.107152506356581648e-02
1.843211075787478448e+00 1.872896923161870494e-02
1.531470059647254134e+00 1.550802948035583106e-02
1.241820988676119786e+00 1.252903541681097549e-02
9.708221232746823137e-01 9.756861749730894040e-03
7.579777923880742785e-01 7.599726948555983984e-03
1.629929422616395840e+01 1.967570771813088315e-01
1.480032555586412357e+01 1.753901720084268812e-01
1.342072682666033678e+01 1.563829934652327669e-01
1.215340122114337085e+01 1.394591084067480224e-01
1.099099101275680646e+01 1.243781090461178740e-01
9.926728791973216559e+00 1.109260997157460737e-01
8.954325565483687299e+00 9.891716525685607941e-02
8.067266632224949774e+00 8.819595485562697901e-02
7.259805516970726735e+00 7.862263313175493762e-02
6.525933498223854379e+00 7.007116877198529825e-02
5.860185946143191771e+00 6.243549567489064395e-02
5.200095301864092079e+00 5.497584840282785518e-02
4.609116500233686686e+00 4.839403756851382021e-02
4.036155750494700101e+00 4.209513850775310762e-02
3.570065398345794616e+00 3.703061466292113108e-02
3.155001765600645047e+00 3.256749054464973259e-02
2.817729113722272860e+00 2.896956572171230024e-02
2.514891636883380244e+00 2.576304875114573609e-02
2.142720767850583297e+00 2.185518176769428444e-02
1.909862658579236205e+00 1.942579232613667051e-02
1.587269595824750024e+00 1.607535254826588864e-02
1.348698418894322959e+00 1.362642338182245075e-02
1.067418098983762942e+00 1.074579198844646637e-02
8.048706668469369774e-01 8.072185438377049022e-03
4.570179050387587205e-01 4.557409156341745218e-03
1.525464675438641926e+01 1.817677456508680900e-01
1.383819083622467261e+01 1.620475605794205742e-01
1.253614341228142592e+01 1.444962027198597176e-01
1.134142666073061534e+01 1.288631241689116025e-01
1.024695694137656332e+01 1.149286612810775376e-01
9.246498417344705345e+00 1.024814810435975693e-01
8.333434414704505855e+00 9.137811696975557674e-02
7.501743324863399565e+00 8.145961151100213071e-02
6.745488889006082012e+00 7.260446996082209337e-02
6.059073216442387277e+00 6.469642455926324920e-02
5.378297611642470777e+00 5.697342342612152222e-02
4.768589460385206813e+00 5.015557336893793072e-02
4.223412565481491576e+00 4.414144342853831143e-02
3.737008253369933364e+00 3.883117858397176075e-02
3.303612087853461610e+00 3.415636608068581964e-02
2.917915898917708528e+00 3.003126717291469336e-02
2.604779031317676186e+00 2.670726580556372076e-02
2.219769774143827590e+00 2.265242613725364576e-02
1.978898487933267836e+00 2.013315432821666251e-02
1.644991747017733319e+00 1.666917574014428402e-02
1.397989669330361728e+00 1.412965734269729795e-02
1.119777195365548206e+00 1.127931318287864713e-02
8.346284579495318878e-01 8.373089459622805319e-03
6.747137043280855284e-01 6.756847640705081724e-03
1.572131856633716041e+01 1.883864276428464102e-01
1.426699992321667843e+01 1.679257147890273472e-01
1.292956417026807614e+01 1.497237544394541264e-01
1.170170812385850567e+01 1.335216767573899899e-01
1.057645199979715400e+01 1.190718694059539617e-01
9.547269330178213664e+00 1.061801705253788003e-01
8.607535945000952537e+00 9.467319708861494931e-02
7.751047745550441626e+00 8.440219550861122189e-02
6.971929891797241652e+00 7.522980910500760843e-02
6.264359022260372889e+00 6.703731007105613593e-02
5.622875995295772533e+00 5.972499195691374774e-02
4.987395812535060813e+00 5.258350777141897886e-02
4.370374665180735363e+00 4.574845668771381629e-02
3.867911980384699966e+00 4.024905266599797249e-02
3.420129452220782795e+00 3.540342274246081194e-02
3.021488975410553834e+00 3.113265410527016330e-02
2.697805113275935973e+00 2.768864583670913732e-02
2.407280853684660826e+00 2.462448178473854513e-02
2.050386475304966094e+00 2.087706202999281557e-02
1.704754475191887497e+00 1.728839590411888893e-02
1.518093511293298281e+00 1.536387941682914281e-02
1.230811062459339578e+00 1.240975668620712680e-02
9.621802464286538514e-01 9.670585275040997561e-03
7.512180719036646304e-01 7.531851864757146096e-03
1.620063637203751483e+01 1.952564239758991238e-01
1.470742963562347327e+01 1.740096121390824480e-01
1.333374298639465394e+01 1.551473651936484122e-01
1.207223123006541243e+01 1.383399349542527579e-01
1.091548268831636292e+01 1.233633385451851500e-01
9.856771411710887776e+00 1.100042474229688261e-01
8.889713994854723467e+00 9.808778956249715464e-02
8.007814918270032223e+00 8.745129706467702491e-02
7.205266528776206769e+00 7.794674138455806589e-02
6.476035491464027238e+00 6.946440644443366286e-02
5.814567721803507894e+00 6.188826557894095554e-02
5.158941378933875832e+00 5.449145182822627553e-02
4.521920218610737230e+00 4.741188771712159106e-02
4.003222641114750679e+00 4.171748559814206225e-02
3.540617559291804550e+00 3.669544151704473567e-02
3.128681885179798616e+00 3.226894042339344820e-02
2.793966994124512215e+00 2.870680533959695316e-02
2.493466723666691198e+00 2.552712432231304604e-02
2.124235447878140004e+00 2.164724472960716586e-02
1.893340025437066698e+00 1.923711020144605599e-02
1.573359338058972989e+00 1.592365986621317037e-02
1.275886405410191049e+00 1.286820035219130021e-02
9.976667060732608006e-01 1.002830765863005694e-02
7.976227306311574061e-01 7.998404172446762356e-03
3.074172551750118942e-01 3.061297892503853525e-03
1.515993835671755541e+01 1.803511706146113669e-01
1.374931938445985402e+01 1.607646515936115850e-01
1.245311855148315949e+01 1.433380609081498780e-01
1.126414153496886961e+01 1.278090674267015614e-01
1.017533791716805602e+01 1.139780523074391816e-01
9.180262938030757880e+00 1.016336241663475526e-01
8.272433832234577622e+00 9.060505668783473687e-02
7.445696904801166305e+00 8.076230885652013747e-02
6.694198229024876490e+00 7.197677964125644146e-02
6.012202630334596343e+00 6.413061385644147627e-02
5.335979602823007539e+00 5.647128461386098641e-02
4.730351782675008998e+00 4.971067220611991022e-02
4.142877635984841156e+00 4.323718644190405885e-02
3.706253182170562432e+00 3.848275403960844249e-02
3.276025624791413460e+00 3.384193415114292169e-02
2.893370253771462952e+00 2.975651773595023447e-02
2.582656550538927842e+00 2.646511248679726466e-02
2.200801602260919587e+00 2.244251117574065299e-02
1.961796588801103303e+00 1.994885676183217812e-02
1.630626669774695614e+00 1.651178625158792115e-02
1.385716117280592519e+00 1.399648381964992139e-02
1.109805094892610811e+00 1.117129137944556511e-02
8.270961096409954472e-01 8.299866927201682981e-03
6.686238675177730295e-01 6.695083791546076191e-03
1.562472488514211300e+01 1.869137017947991586e-01
1.417627469707404053e+01 1.665935422897226736e-01
1.284470335385633533e+01 1.485297466118658816e-01
1.162256874087782954e+01 1.324374982819690461e-01
1.050307008105035322e+01 1.180884159403728095e-01
9.479404992111170714e+00 1.052940992611866022e-01
8.544866751407601768e+00 9.387021047083569936e-02
7.693447248267884397e+00 8.368080280981313179e-02
6.919119593228609588e+00 7.458119702084023417e-02
6.216047513081484510e+00 6.645634143160937535e-02
5.518540219657838364e+00 5.851988313140026043e-02
4.893715549644743312e+00 5.151565844805394701e-02
4.334990724779073545e+00 4.533894183576509668e-02
3.836238601731398745e+00 3.989028885620964776e-02
3.391752670371620759e+00 3.508531915293587600e-02
2.996220976109884582e+00 3.084672651009751077e-02
2.674960056465538916e+00 2.743819055483706984e-02
2.279897191140932478e+00 2.327033833055703119e-02
2.032633291179912760e+00 2.068451444585281754e-02
1.689854503086151594e+00 1.712395569051736524e-02
1.436367732465346103e+00 1.450972200436973295e-02
1.219828688943533246e+00 1.229406484835238525e-02
9.535872799441310610e-01 9.577462931753280562e-03
6.934186568851762322e-01 6.940278757065086214e-03
1.610209781446567945e+01 1.937476289461545209e-01
1.461487025729885580e+01 1.726527128957786317e-01
1.324707185494040118e+01 1.539029421029188271e-01
1.199138609523679833e+01 1.372185634502579576e-01
1.084033369573938543e+01 1.223503745947938093e-01
9.787145639962545829e+00 1.090896535473735718e-01
8.825483064668460997e+00 9.726389747464601887e-02
7.948703110002345085e+00 8.670636179275982569e-02
7.150983355220315474e+00 7.727316427313082881e-02
6.426378465001341134e+00 6.886279759943814138e-02
5.769254401569281931e+00 6.134698958975040584e-02
5.118014355127321835e+00 5.401014132953269042e-02
4.485538909986529710e+00 4.698586210631459925e-02
3.970541295426324613e+00 4.134165159773266901e-02
3.511327391182136992e+00 3.636278491253074757e-02
3.102506032248999457e+00 3.197554823333799423e-02
2.770360611053532374e+00 2.844153446794298740e-02
2.472186096388556464e+00 2.529590058754270857e-02
2.106018291046806823e+00 2.144687120594113497e-02
1.876915929040699149e+00 1.905763053515430877e-02
1.559580338360844420e+00 1.577396843834678875e-02
1.264580962097591188e+00 1.274533030748520833e-02
9.887544051731008699e-01 9.936422323862595038e-03
7.903955622832967709e-01 7.926425266543270926e-03
1.659241101398788842e+01 2.008335376650042803e-01
1.506546163463852217e+01 1.789287504239344129e-01
1.366077053124130281e+01 1.594786614515751044e-01
1.237040625899459911e+01 1.421759292700083832e-01
1.118716579923586174e+01 1.267645433694578050e-01
1.010396237432255262e+01 1.130293745652777432e-01
9.114354904118842526e+00 1.007709541327747316e-01
8.211640353844403606e+00 8.982928696595558760e-02
7.390014360366148338e+00 8.006911726144187724e-02
6.643152891511455493e+00 7.135140112326776585e-02
5.965590019403888000e+00 6.356869072119436526e-02
5.293848083583327480e+00 5.597053017676517639e-02
4.692432050767521901e+00 4.926643094775695619e-02
4.109225493292186115e+00 4.285026977892370664e-02
3.634763873401591017e+00 3.769363612344885095e-02
3.212322498610144184e+00 3.314522003490825985e-02
2.868993564200388313e+00 2.948310554188087254e-02
2.560731588455471996e+00 2.622011817913252538e-02
2.181871319470018111e+00 2.224020847251188121e-02
1.944872845618497381e+00 1.976767257842652198e-02
1.616294493176015701e+00 1.635522186300912909e-02
1.373530518181588667e+00 1.386478612100889261e-02
1.087129488828402879e+00 1.093437514984589402e-02
8.196498318242910752e-01 8.217366424351037202e-03
6.625312009454499274e-01 6.627303616700310797e-03
1.552828958358941591e+01 1.854588240125268905e-01
1.408577161734568506e+01 1.652764471940485758e-01
1.276014476611866932e+01 1.473356541275773479e-01
1.154380468839834251e+01 1.313577050556477277e-01
1.043003765930301086e+01 1.171119904104093862e-01
9.411785807640557167e+00 1.044122177020587183e-01
8.482589019877154968e+00 9.308043305087039532e-02
7.636216443749084704e+00 8.296532545144510995e-02
6.866569471627455457e+00 7.393376763099095139e-02
6.168088036961018261e+00 6.587482149695013389e-02
5.475123142268057741e+00 5.800438415333181857e-02
4.854687397732338816e+00 5.105856919859429188e-02
4.299857309706678343e+00 4.493091173024419543e-02
3.804766869528632967e+00 3.952596572216770382e-02
3.363606606895225504e+00 3.476027403641808455e-02
2.971077663817464298e+00 3.056197547311496551e-02
2.652311787839593205e+00 2.718212867379016587e-02
2.260411153668386852e+00 2.305719443258799975e-02
2.015060875145822106e+00 2.049300878245758489e-02
1.675124234433780002e+00 1.696059484806735837e-02
1.423721111277984619e+00 1.436964348379834132e-02
1.209098720152784301e+00 1.217724632227059657e-02
8.500242888704276911e-01 8.521330937018317675e-03
6.871676964363508944e-01 6.873225699769943547e-03
1.600383626774269530e+01 1.922518765330104018e-01
1.452245135637660844e+01 1.712909401544435717e-01
1.316060981088416426e+01 1.526720097996670800e-01
1.191078623918361501e+01 1.361067052635594743e-01
1.076547880038905447e+01 1.213421164317502743e-01
9.717844545624695130e+00 1.081788787337492758e-01
8.761483581380961283e+00 9.644489653261718864e-02
7.889901699313369043e+00 8.596845644731250513e-02
7.097033094413863097e+00 7.660737159299270405e-02
6.377024975997523271e+00 6.826301708853353689e-02
5.724144216974968558e+00 6.080948689958586006e-02
5.077334405917222071e+00 5.353076436843063474e-02
4.449371389881432215e+00 4.656907345759583178e-02
3.937965737699605562e+00 4.096926382686142537e-02
3.482181769285261907e+00 3.603206963826771636e-02
3.076545879919248438e+00 3.168357953677212319e-02
2.746964663900760772e+00 2.818283528695792947e-02
2.451185639943522343e+00 2.505847476668930651e-02
2.087859033975559164e+00 2.124929436714793202e-02
1.860662931219658311e+00 1.887874440034133239e-02
1.545835139416901205e+00 1.563326147578032732e-02
1.253422664789037411e+00 1.261951608951675241e-02
9.799051072858704359e-01 9.836471058452948488e-03
7.650098197035301029e-01 7.659181858530364137e-03
1.649220268682820034e+01 1.992887375867645194e-01
1.497116088016031910e+01 1.775268123238484819e-01
1.357243965229655025e+01 1.582134820306049516e-01
1.228797583268486449e+01 1.410297880133144222e-01
1.111055031986810171e+01 1.257251801030020155e-01
1.003297434060380411e+01 1.120871543869163128e-01
9.048696805794122611e+00 9.992242826072650352e-02
8.151263150796934198e+00 8.906995566474176784e-02
7.334551546746459039e+00 7.937862412894336472e-02
6.592385743230646966e+00 7.073296532237852152e-02
5.919280298633736059e+00 6.301455672523116613e-02
5.251982706466234774e+00 5.547471277778415200e-02
4.654732132291655944e+00 4.882426125896379560e-02
4.075731877340779796e+00 4.246404109021531537e-02
3.604809116104344735e+00 3.735183012219918386e-02
3.185491893925452622e+00 3.284154736949970038e-02
2.844868939149155285e+00 2.920887755673928082e-02
2.538974890905688397e+00 2.598132485163593547e-02
2.163126435583770935e+00 2.203422123127136978e-02
1.927983551926426564e+00 1.958598709968739637e-02
1.602230138010594329e+00 1.620178056260744223e-02
1.361415831032456669e+00 1.372921874308865448e-02
1.077361774237627134e+00 1.082597838950872561e-02
8.123535873416980468e-01 8.132441003083294706e-03
4.612454087670559977e-01 4.596620465203157292e-03
1.543210121951763902e+01 1.840208658671266262e-01
1.399556476123632009e+01 1.639570684995502736e-01
1.267585126408948071e+01 1.461501875520686000e-01
1.146533837845401571e+01 1.302798797209015480e-01
1.035727631323093512e+01 1.161474141953331152e-01
9.344479555758089973e+00 1.035374026685349363e-01
8.420509021559201557e+00 9.229114586733346004e-02
7.579297090456055486e+00 8.225620172763958848e-02
6.814451411445113571e+00 7.329296430164929099e-02
6.120357294449577878e+00 6.530096189063848422e-02
5.432094959334253126e+00 5.749374781326353767e-02
4.815883267415203228e+00 5.060276628266088123e-02
4.264963320036628147e+00 4.452922364136954053e-02
3.773494672092483349e+00 3.916831352204089983e-02
3.335625869420477674e+00 3.444372774270168525e-02
2.946048392602486299e+00 3.028280385342161513e-02
2.629753013986543930e+00 2.692987024209295144e-02
2.240984043522111779e+00 2.284191117565962173e-02
1.997682062533774339e+00 2.030079071797240634e-02
1.660486348939780088e+00 1.680258711578489980e-02
1.411161240688846741e+00 1.423249246245451502e-02
1.130210742215587594e+00 1.135894292902786713e-02
8.423964330880231444e-01 8.431817646593143048e-03
6.809851380507719876e-01 6.809153774767784731e-03
1.590571511429132201e+01 1.907629560329365814e-01
1.443036605338905787e+01 1.699448933546857388e-01
1.307446693511823099e+01 1.514528224514745114e-01
1.183051118615716746e+01 1.349924246422125329e-01
1.069094087933062376e+01 1.203409312879648863e-01
9.648865562627554127e+00 1.072836066340617234e-01
8.697882773783485177e+00 9.563460137754153934e-02
7.831445719420608853e+00 8.523015333729880294e-02
7.043374961976166304e+00 7.595243663749796925e-02
6.327926935339927894e+00 6.766810843712452173e-02
5.679354311128522959e+00 6.027614448721115015e-02
5.037041563651032838e+00 5.305955344805450558e-02
4.413471165199084112e+00 4.615116342873177430e-02
3.905751712113902929e+00 4.060220257168496022e-02
3.453330944415026416e+00 3.570846119173296668e-02
3.050705254263704536e+00 3.139774563898716647e-02
2.723712464262039390e+00 2.792193807394191193e-02
2.430292483707115370e+00 2.482839946555929697e-02
2.069890072708549855e+00 2.105388710765977722e-02
1.720866248683072808e+00 1.742789903896246537e-02
1.532346720885808367e+00 1.548475264060843702e-02
1.242336740157979902e+00 1.250147536703464027e-02
9.711381986747570361e-01 9.745761110045957076e-03
7.581845129923308058e-01 7.588483984080718857e-03
1.639227372613223466e+01 1.977614916595492600e-01
1.487718040688889509e+01 1.761485161672226019e-01
1.348437034299161752e+01 1.569602612252041229e-01
1.220583956198013986e+01 1.398978441941037820e-01
1.103417112260834188e+01 1.247048313830391719e-01
9.962231746004990285e+00 1.111696223460413441e-01
8.983422761202033868e+00 9.909529452008673800e-02
8.091208976874133540e+00 8.831438279978513772e-02
7.279405772997048274e+00 7.870298951284031286e-02
6.541935181923734355e+00 7.012376631286430795e-02
5.873153633182012889e+00 6.246604474375373750e-02
5.210449314002825183e+00 5.498894211912903895e-02
4.566667246913918454e+00 4.783416072285492926e-02
4.042518173611210131e+00 4.208490934213200002e-02
3.575083279718468177e+00 3.701576024740390464e-02
3.158915944965523526e+00 3.254381979917374962e-02
2.820856789671958964e+00 2.894569044861428422e-02
2.517395371673183835e+00 2.573791292905652783e-02
2.144482262040420473e+00 2.183024266365457544e-02
1.911267804430992756e+00 1.939920515762029105e-02
1.588199957813921426e+00 1.605338524198717323e-02
1.287862038066797998e+00 1.296649758542665551e-02
1.006927566275106933e+00 1.010372436534884635e-02
8.050306390121011457e-01 8.055446982404805903e-03
3.102491103090010971e-01 3.084663576375130858e-03
1.533617957765658701e+01 1.825892325005570027e-01
1.390562736723447124e+01 1.626663379921282071e-01
1.259186290652228912e+01 1.449767260600921814e-01
1.138724386625036367e+01 1.292202679041818403e-01
1.028484188336365257e+01 1.151904916890442304e-01
9.277506288461880857e+00 1.026724355934533067e-01
8.358861314554289379e+00 9.151639528923166678e-02
7.522616384665241185e+00 8.155581155240579361e-02
6.762578387887148601e+00 7.266476115560065174e-02
6.072960215206532730e+00 6.473526711420928004e-02
5.389373933714447062e+00 5.699039158793418186e-02
4.777300692279549565e+00 5.015981952429109103e-02
4.183599079209414207e+00 4.362234372588191106e-02
3.742421528330071467e+00 3.882186765146173474e-02
3.307807485784155954e+00 3.413719062521988062e-02
2.921260931153551788e+00 3.001043294451333221e-02
2.607458674383481334e+00 2.668789654004992754e-02
2.221760036538062533e+00 2.263659027855201983e-02
1.980400177323714317e+00 2.012104419973910485e-02
1.646000954967618446e+00 1.665050318489185929e-02
1.398730451497670613e+00 1.410385851946549703e-02
1.120178474077404118e+00 1.125257827231911957e-02
8.348308181587552612e-01 8.356514967331116900e-03
6.748025343973885759e-01 6.745491311436864305e-03
1.580795360212544054e+01 1.892906466303647117e-01
1.433852908359660994e+01 1.686103965947569061e-01
1.298862962968177470e+01 1.502421417528685965e-01
1.175048409787476267e+01 1.338998332999921936e-01
1.061671103961560547e+01 1.193531220600238113e-01
9.580263735838981276e+00 1.063957106237393424e-01
8.634492423519439797e+00 9.483086159131713655e-02
7.773217536614801304e+00 8.450747904621885853e-02
6.989968204618636882e+00 7.530197095043267286e-02
6.279100146066020294e+00 6.708560728334500567e-02
5.573916011346144117e+00 5.906468624759850933e-02
4.942343974934764184e+00 5.198458390663809187e-02
4.377714797279884884e+00 4.574412767546443687e-02
3.873758009802699576e+00 4.024144123516572996e-02
3.424637345788048570e+00 3.538871782672107363e-02
3.025108546268317156e+00 3.110952414046770642e-02
2.700604617630367521e+00 2.766784722100365523e-02
2.301650163509179059e+00 2.347051264599712972e-02
2.051985927574770940e+00 2.086393361204890232e-02
1.705839995975157120e+00 1.727231759659274626e-02
1.449831932403093049e+00 1.462565181802911139e-02
1.231316142011971149e+00 1.239335349541129117e-02
9.623983587014812713e-01 9.651717032715348421e-03
6.998432517709922696e-01 6.994518211008871750e-03
1.629253460628817152e+01 1.962363991894244819e-01
1.478336766801576729e+01 1.747587811560674387e-01
1.339665109370300122e+01 1.557151116627389364e-01
1.212400829375484612e+01 1.387710721989616758e-01
1.095816844036385440e+01 1.236880963471760908e-01
9.891917033395355219e+00 1.102495405758563279e-01
8.918468198222001320e+00 9.826016524494136928e-02
8.031463046448589438e+00 8.756824365343893191e-02
7.224519632229892352e+00 7.802949383222719526e-02
6.491726123992655140e+00 6.951975777570797155e-02
5.827401768349461442e+00 6.192498742421272129e-02
5.169062595788536107e+00 5.450813097742259611e-02
4.529901963903175677e+00 4.741056425894499965e-02
4.009438352376703207e+00 4.170974683442123243e-02
3.545535650718838916e+00 3.668585785936416543e-02
3.132514484984162628e+00 3.225411508102080105e-02
2.797001225378543232e+00 2.868413390416606895e-02
2.495925182109187901e+00 2.550535850434553983e-02
2.126041794015127273e+00 2.163019504643286586e-02
1.894696834088009929e+00 1.922426983986824656e-02
1.574300848778727113e+00 1.590820549389527008e-02
1.276420345595823624e+00 1.285102837144389172e-02
9.979619649534516856e-01 1.000996110962560498e-02
7.977697322752703712e-01 7.981919848689738792e-03
1.679034961055576858e+01 2.034737171702346026e-01
1.524051075111778353e+01 1.811633548250081160e-01
1.381595830959262194e+01 1.613815745932760670e-01
1.250815506187546688e+01 1.438042902308048487e-01
1.130942557564436868e+01 1.281652942323339983e-01
1.021265065332870314e+01 1.142337731044599930e-01
9.210874607937375558e+00 1.018184541459093012e-01
8.297536960098311098e+00 9.073875484761784183e-02
7.466302945791415624e+00 8.085918290861456026e-02
6.710989475615733113e+00 7.203949098655368366e-02
6.025894390711445503e+00 6.417032908777733913e-02
5.346805089036879899e+00 5.649174936742681202e-02
4.738965313290495196e+00 4.971787315238173494e-02
4.149543125869183946e+00 4.323426383448800842e-02
3.670240973901826909e+00 3.802946592136182552e-02
3.243473834478384443e+00 3.344034105139123692e-02
2.896644857817781471e+00 2.973912745638081570e-02
2.585236367039855043e+00 2.644329653619773360e-02
2.202687631403467794e+00 2.242975165121423309e-02
1.963317813964653880e+00 1.993385544395756895e-02
1.631622044952666828e+00 1.649922144220225886e-02
1.386377004142468117e+00 1.398160483514588638e-02
1.097297566336216557e+00 1.102992250734061326e-02
8.273278384399319618e-01 8.278583341189152400e-03
6.686748360000627223e-01 6.679934446481784922e-03
1.571026383764798595e+01 1.878255334015242750e-01
1.424692268269794404e+01 1.672807488378103002e-01
1.290301413186621993e+01 1.490405087782040172e-01
1.167083804682295067e+01 1.328139554956359325e-01
1.054278691929313183e+01 1.183720675453027726e-01
9.511898568561615974e+00 1.055093695514321417e-01
8.571562706531473452e+00 9.403345951271679937e-02
7.715380144879924629e+00 8.378709423988961458e-02
6.936987835854665718e+00 7.465478675586557922e-02
6.230617979489744052e+00 6.650160301363503002e-02
5.530079485126465855e+00 5.854835667786034703e-02
4.902957009568503999e+00 5.152801175702879932e-02
4.342272511424298820e+00 4.533965972044559645e-02
3.842008349627816344e+00 3.988147789891843820e-02
3.396252492942402501e+00 3.506897733728810140e-02
2.999747539828855558e+00 3.082934829363187176e-02
2.677807346259989618e+00 2.741574041368283893e-02
2.281976057656350143e+00 2.325650285926324570e-02
2.034235696909114655e+00 2.067191893457825252e-02
1.690945350349822629e+00 1.711348732726297034e-02
1.437123380766910152e+00 1.449302637624438894e-02
1.220393092360306797e+00 1.228152563504808156e-02
8.579281680314755354e-01 8.594453741498662980e-03
6.935573025597193686e-01 6.926300627070383284e-03
1.619293865857067161e+01 1.947308987945828573e-01
1.468990437769699753e+01 1.733856537298976430e-01
1.330912630494668569e+01 1.544746445898904919e-01
1.204246834272064604e+01 1.376512187210765792e-01
1.088245141625376533e+01 1.226751564295375796e-01
9.821839021076163689e+00 1.093366005569827715e-01
8.853788839269618904e+00 9.743718071003920622e-02
7.972055581490955944e+00 8.682617300803577298e-02
7.169996770358098459e+00 7.736398018034770785e-02
6.441857072887681390e+00 6.891960947432292095e-02
5.781856084917720295e+00 6.138615866456994391e-02
5.127977705100858152e+00 5.402923030004615212e-02
4.493377123401899098e+00 4.699438161597379454e-02
3.976603498590928876e+00 4.133838688775771930e-02
3.516144877792144019e+00 3.635577195066360540e-02
3.106298767888872270e+00 3.196712508066280878e-02
2.773396858813557575e+00 2.842948768765631712e-02
2.474661315552563412e+00 2.527563769024832735e-02
2.107727963774312041e+00 2.143220360616274189e-02
1.878309650428657607e+00 1.904966498642933145e-02
1.560431708722430866e+00 1.576367051698961477e-02
1.265110640244205831e+00 1.273187144485662080e-02
9.890630560049575859e-01 9.914824899109742420e-03
7.721658438390084367e-01 7.727077510551799353e-03
1.668893625658975921e+01 2.019114659881874052e-01
1.514513008303747554e+01 1.797415083308827599e-01
1.372655408198117577e+01 1.600994572939681282e-01
1.242478277234552309e+01 1.426474897376509843e-01
1.123189941334177533e+01 1.271186992564826146e-01
1.014084316631777050e+01 1.132881659705053529e-01
9.144502991074276110e+00 1.009632205607084443e-01
8.236503026255856952e+00 8.997225383710430457e-02
7.410258196397731645e+00 8.016702423571352154e-02
6.659722044914814454e+00 7.141724164322492407e-02
5.979101323379151900e+00 6.361551216311917001e-02
5.304515550111690736e+00 5.599517684952323021e-02
4.700909897795590098e+00 4.927631636272617605e-02
4.115795851766535840e+00 4.284989607332401196e-02
3.639923017485783507e+00 3.768775137619088250e-02
3.216387720962845975e+00 3.313872301213449667e-02
2.872267092819097645e+00 2.947019837426974320e-02
2.563345934118315572e+00 2.620558299771271957e-02
2.183758580927027015e+00 2.222590815294927732e-02
1.946307621012669964e+00 1.975187810203448899e-02
1.617323723321537177e+00 1.635249016236164227e-02
1.374225465616283559e+00 1.385286240722015394e-02
1.087473554448270763e+00 1.092373944085722227e-02
8.198875971168263499e-01 8.199487387448899448e-03
4.654999319474428798e-01 4.638833839782650729e-03
1.561292439079161021e+01 1.863481483137837402e-01
1.415565214029750329e+01 1.659586227918090351e-01
1.281770314094324092e+01 1.478467598524938476e-01
1.159147462997781197e+01 1.317480564050974301e-01
1.046921549349742264e+01 1.174060795709817029e-01
9.443878927331946116e+00 1.046312217962026142e-01
8.508935667923333668e+00 9.324027171683579862e-02
7.657835206376504722e+00 8.307662431261672586e-02
6.884282870004786226e+00 7.401343940831289769e-02
6.182454258045367190e+00 6.592709142605107653e-02
5.486647223887924696e+00 5.803707586668910984e-02
4.863750384105040681e+00 5.107374929435561789e-02
4.307041284137216763e+00 4.493625093799922393e-02
3.810430857499840673e+00 3.952424377589743715e-02
3.368008357521748319e+00 3.475535130190150063e-02
2.974506818038417322e+00 3.055309697055718157e-02
2.655019242570107352e+00 2.716569919085772694e-02
2.262390384388726527e+00 2.304052548124248950e-02
2.016685511916170626e+00 2.047854732051483315e-02
1.676135664900862521e+00 1.695632163239354367e-02
1.424443292487329815e+00 1.436106278617510328e-02
1.140804943557272688e+00 1.146023350870874549e-02
8.502290187888889017e-01 8.505394930025309691e-03
6.872541683206605523e-01 6.870088295812353668e-03
1.609363143796610629e+01 1.932232766759547360e-01
1.459660940107072058e+01 1.720230236256936884e-01
1.322199280167297353e+01 1.532423461509105078e-01
1.196122522859552006e+01 1.365307510239592570e-01
1.080700034905324181e+01 1.216703195456245445e-01
9.752127403269586381e+00 1.084262658296260978e-01
8.789518619545050981e+00 9.661760132534394363e-02
7.912892703049383414e+00 8.609537986777524021e-02
7.115730393201529225e+00 7.670149749165129649e-02
6.392308515721349949e+00 6.832171643487056079e-02
5.736562613158302959e+00 6.084959596099576151e-02
5.087290457776073360e+00 5.355584328875340888e-02
4.457065853415708823e+00 4.657444804042782521e-02
3.944007020466876234e+00 4.096946943829293114e-02
3.486998552610861335e+00 3.603166133590533782e-02
3.080242774628645819e+00 3.167657823519543642e-02
2.749905248628915722e+00 2.816843680346353337e-02
2.453558817197043496e+00 2.504354908325260448e-02
2.089561780386854917e+00 2.123361698963252206e-02
1.737147499207132295e+00 1.758273374256589389e-02
1.546793218535211345e+00 1.562018398952068864e-02
1.253977632216400462e+00 1.261626798170309080e-02
9.802277880490407602e-01 9.832778681693299383e-03
7.651983358634906196e-01 7.652778389275758167e-03
1.658764911577786805e+01 2.003645081345520884e-01
1.504991311875748572e+01 1.783511175726182063e-01
1.363748286751736138e+01 1.588251612085348208e-01
1.234164402097712276e+01 1.414912934085179319e-01
1.115464587996695123e+01 1.260798750400856927e-01
1.006934582115878207e+01 1.123517456980274304e-01
9.078545280475982082e+00 1.001206910457261290e-01
8.175790303387607594e+00 8.921368192807493935e-02
7.354481452631797644e+00 7.947993037479794687e-02
6.608703461873455254e+00 7.080572185711080102e-02
5.932502398385432585e+00 6.306017788224697884e-02
5.262533652737932499e+00 5.550412681320313069e-02
4.611965243050981655e+00 4.827411226829370072e-02
4.082253013827514820e+00 4.246769618777826438e-02
3.609968783572977014e+00 3.734771741074435075e-02
3.189559917809198897e+00 3.283628562564736009e-02
2.848048309687583046e+00 2.920375868967768282e-02
2.541562956867299494e+00 2.596467427271681450e-02
2.164965644100798059e+00 2.201554754719644083e-02
1.929432510761743602e+00 1.956871818234901667e-02
1.603159285876815110e+00 1.619894749754431304e-02
1.299929345136547232e+00 1.308507864888446871e-02
1.016360988551077815e+00 1.018943447289707982e-02
8.125127999411594359e-01 8.123499864812332161e-03
3.131277774578757889e-01 3.118554010696126221e-03
1.551580307310618601e+01 1.848946688706050723e-01
1.406455166440777305e+01 1.646476339937583688e-01
1.273271399562375450e+01 1.466647209280895758e-01
1.151240076039240989e+01 1.306763744005381422e-01
1.039589831466459557e+01 1.164382099662006481e-01
9.376175729172956608e+00 1.037543971175445695e-01
8.446605488305491960e+00 9.245306916320376878e-02
7.600568164415753891e+00 8.236576179360585725e-02
6.831826594164463806e+00 7.337793783043042306e-02
6.134545105132044540e+00 6.535331368895651305e-02
5.443426186150905899e+00 5.752496756824198448e-02
4.824794557368704773e+00 5.062392657643152716e-02
4.224838857065281061e+00 4.401974933143227436e-02
3.779055396072472650e+00 3.916927060782542797e-02
3.339987020511723248e+00 3.444103557673858923e-02
2.949482164356545866e+00 3.027948053898785533e-02
2.632541712181049931e+00 2.691919694871203889e-02
2.242964624637699966e+00 2.282842172262960351e-02
1.999219142926203174e+00 2.029033595729080527e-02
1.661534495074871387e+00 1.679506814224761280e-02
1.411892160893070791e+00 1.422872434458757364e-02
1.130633565985219358e+00 1.135156441774450541e-02
8.425924865866664115e-01 8.427687081117293116e-03
6.810698119328483235e-01 6.800229671043992591e-03
1.599458459404468336e+01 1.917301584033792305e-01
1.450366958524735495e+01 1.706788408443898619e-01
1.313507904891050870e+01 1.520080944327289740e-01
1.188027324220334080e+01 1.354213185197991054e-01
1.073191049985968526e+01 1.206700342419863431e-01
9.682723325990583163e+00 1.075229683402962044e-01
8.725558904046938125e+00 9.580365416534054879e-02
7.854081499355358709e+00 8.536355887601292103e-02
7.061878629402578156e+00 7.603983237725431277e-02
6.342926707692704724e+00 6.773130876167145209e-02
5.630000933336742897e+00 5.962091549954017661e-02
4.991576767017420480e+00 5.246783314686227773e-02
4.421021072463750201e+00 4.616170594855417003e-02
3.911708079212269151e+00 4.060219283977752752e-02
3.458042262452251769e+00 3.570264899417323334e-02
3.054403418415926108e+00 3.138585220340309873e-02
2.726557938916846169e+00 2.790997461921587708e-02
2.323655311169965376e+00 2.367071218726120654e-02
2.071538033917220911e+00 2.103820668965087487e-02
1.721963986648890943e+00 1.741664823904180009e-02
1.463476098940757586e+00 1.475626792953528554e-02
1.242871714566938346e+00 1.249599870940112240e-02
9.714550513887540983e-01 9.735486114236075253e-03
7.063447156244214709e-01 7.049973429707609082e-03
1.648658783091764946e+01 1.988216485410332079e-01
1.495504880717957441e+01 1.769604445201933274e-01
1.354867664524887161e+01 1.575647442528957942e-01
1.225887682985594473e+01 1.403490411946299588e-01
1.107775460403579615e+01 1.250472800407230189e-01
9.998191384634139922e+00 1.114160414164935275e-01
9.012898317675176685e+00 9.928275330911132124e-02
8.115404942185429960e+00 8.845699827449900188e-02
7.299055680180672745e+00 7.879721032082177834e-02
6.557994031381221944e+00 7.019357342914678277e-02
5.886227369589551728e+00 6.251115893492172060e-02
5.220822619080268012e+00 5.501534685755666426e-02
4.574714535623508382e+00 4.784475602553014961e-02
4.048876021978630391e+00 4.208613795760519916e-02
3.580109705078684534e+00 3.701090378800401398e-02
3.162870204332236312e+00 3.253962572745668774e-02
2.823940844547690343e+00 2.893769891397103902e-02
2.519888663604198165e+00 2.572606156629291679e-02
2.146342200772231479e+00 2.181415752643074690e-02
1.912710819207068980e+00 1.938488006714969916e-02
1.589141385398215256e+00 1.604437858117215704e-02
1.288424483638734186e+00 1.296606314536439923e-02
1.007251308847256333e+00 1.009333108069022933e-02
8.051998044792861853e-01 8.048972382013854301e-03
1.699219143394962828e+01 2.061829864754959885e-01
1.541894203513569295e+01 1.834530879558754768e-01
1.397377278823504199e+01 1.633329082532919696e-01
1.264803855872887972e+01 1.454718582455737097e-01
1.143366723110058203e+01 1.295985481174932730e-01
1.032289801195926948e+01 1.154694922970632559e-01
9.308894858340794443e+00 1.028845553490608244e-01
8.384601926852704779e+00 9.166654105979966938e-02
7.543620598632068130e+00 8.166295802601500342e-02
6.779722983629596023e+00 7.273979161154837947e-02
6.086955269474875863e+00 6.478483150599574636e-02
5.400461273856813627e+00 5.702040242834275491e-02
4.786132296751678616e+00 5.017530578786847523e-02
4.190406918210278775e+00 4.362322526634893061e-02
3.706195310672006471e+00 3.836653843965071031e-02
3.275017490635424799e+00 3.373360110792973654e-02
2.924671581160467326e+00 2.999978263543209497e-02
2.610074264805942512e+00 2.667095106464997464e-02
2.223643131376731308e+00 2.262245080523373267e-02
1.981957888992113448e+00 2.010319364684431606e-02
1.647026883815141174e+00 1.663578589822621231e-02
1.399460870634257281e+00 1.409396064071536010e-02
1.107542261010189710e+00 1.111409927981875378e-02
8.350181045523239476e-01 8.349474901977677402e-03
6.748867819345716335e-01 6.731681157466628922e-03
1.589571329999469107e+01 1.902416073068930458e-01
1.441098192131366140e+01 1.693288298479046217e-01
1.304843301408034684e+01 1.507914863898362212e-01
1.179962334331415619e+01 1.343210436935231289e-01
1.065717357452477287e+01 1.196772755108347075e-01
9.613592968829539842e+00 1.066233255606044983e-01
8.661902435627935049e+00 9.499515034528903390e-02
7.795648472574863597e+00 8.463474438587280380e-02
7.008329570814092691e+00 7.538567842462794155e-02
6.293933724421791887e+00 6.713991261290770673e-02
5.585761535833358771e+00 5.909559429186457546e-02
4.951825735292077368e+00 5.200395720251804743e-02
4.385184894047061022e+00 4.575190069187325126e-02
3.879680460037050249e+00 4.023751343719058488e-02
3.429256454175739321e+00 3.537799287000650134e-02
3.028713651129722351e+00 3.110095250934647240e-02
2.703549857327501638e+00 2.765495232139052184e-02
2.303746107688310119e+00 2.345147966955600863e-02
2.053649594972760895e+00 2.084330782744635638e-02
1.706949900109018925e+00 1.725034371474471265e-02
1.450632772066797083e+00 1.461901974690569574e-02
1.231850740176312797e+00 1.237894951548639856e-02
8.659205104042475565e-01 8.664059411690294699e-03
7.000051217796880998e-01 6.981439758953026167e-03
1.638586533196383499e+01 1.972795370626539424e-01
1.486035048514220058e+01 1.755702011664129758e-01
1.346010778218383308e+01 1.563062536948560677e-01
1.217635584883461597e+01 1.392133800782092146e-01
1.100123781319319960e+01 1.240229247636037702e-01
9.927334844165844885e+00 1.104929143425275179e-01
8.947570021786081185e+00 9.844884977137575988e-02
8.055285237702843659e+00 8.770591581931468095e-02
7.243920422068828024e+00 7.812248814988624612e-02
6.507571982328368421e+00 6.958524539698072997e-02
5.840259529764607827e+00 6.196287100728724989e-02
5.179281744294505607e+00 5.452962987269684147e-02
4.537858826309211224e+00 4.742103850112542457e-02
4.015760159953354780e+00 4.170913063898591677e-02
3.550445027777319407e+00 3.667521231908719287e-02
3.136400547255989490e+00 3.224396543231135281e-02
2.800145744329122000e+00 2.867092027439567190e-02
2.498421448674043255e+00 2.548935311215033694e-02
2.127820989985254485e+00 2.161248602409047981e-02
1.896137379754046171e+00 1.920239259472490342e-02
1.575202395714104364e+00 1.589720829772160726e-02
1.277008679569485272e+00 1.283977641773868458e-02
9.982891457950018310e-01 9.997286567870571072e-03
7.793302928201616409e-01 7.783671642387542285e-03
1.688944855906630949e+01 2.046044180985324701e-01
1.532234823705971394e+01 1.820189708573138609e-01
1.388333581465950317e+01 1.620344467034779135e-01
1.256367728621108881e+01 1.443007876517447552e-01
1.135526047982628661e+01 1.285370028363557460e-01
1.025029243840004867e+01 1.145137644861683179e-01
9.241835779081695179e+00 1.020193839652371870e-01
8.322876540177128746e+00 9.089010264602317979e-02
7.486945432227151365e+00 8.096376705046733069e-02
6.727919923914978284e+00 7.211395994862045133e-02
6.039695606735142164e+00 6.421864548936205563e-02
5.357730759488853245e+00 5.651835364201147904e-02
4.747653212305735337e+00 4.972683330124032935e-02
4.156323064177506410e+00 4.323416451328863236e-02
3.675549393327864234e+00 3.801851528670815300e-02
3.247651938119697324e+00 3.342486984390699578e-02
2.899986637083072694e+00 2.972475883398456933e-02
2.587950615528558540e+00 2.642956728941300154e-02
2.204578379771478414e+00 2.241017253627803144e-02
1.964794244124580924e+00 1.991727849133233599e-02
1.632654607786879986e+00 1.647905951769057520e-02
1.387107855420654179e+00 1.396472091382905401e-02
1.097670946382391266e+00 1.101077651073591526e-02
8.275054808150191787e-01 8.268008587656401273e-03
4.697889586552915775e-01 4.673300850695322368e-03
1.579711824588507163e+01 1.887701543337556576e-01
1.431854530442325846e+01 1.679965859421404806e-01
1.296216793412039969e+01 1.495824746874558908e-01
1.171936527977010911e+01 1.332204693272399654e-01
1.058271161364414681e+01 1.186838027266803874e-01
9.544813438432548480e+00 1.057333773436831825e-01
8.598588229386777471e+00 9.419291086509044841e-02
7.737398929712409057e+00 8.391437562935158412e-02
6.955030037587661695e+00 7.473394586377987703e-02
6.245320398543565688e+00 6.655746560643663323e-02
5.541837827467253064e+00 5.857756594610705886e-02
4.912199821998564531e+00 5.154201582167151213e-02
4.349615463819425543e+00 4.533981508857842790e-02
3.847814837890615181e+00 3.987480843502724109e-02
3.400809977343600465e+00 3.505701496997528505e-02
3.003279840356222863e+00 3.081748962415076232e-02
2.680597322244009817e+00 2.739970275263246824e-02
2.284035320668222901e+00 2.323267172644369674e-02
2.035919476535372752e+00 2.064627527877358273e-02
1.692059849975967589e+00 1.708957008155510826e-02
1.437864150917847805e+00 1.447894934720902159e-02
1.151502451885813461e+00 1.155714983900658563e-02
8.580749338168958129e-01 8.578403733880373208e-03
6.936268501916112994e-01 6.917868071128787516e-03
1.628525757178668343e+01 1.957491193267073548e-01
1.476601709184506284e+01 1.741872885992723774e-01
1.337187013431478988e+01 1.550558491933325955e-01
1.209419438502014721e+01 1.380990935447842516e-01
1.092499183291349851e+01 1.230022817151393139e-01
9.856808708950069331e+00 1.095792285562256357e-01
8.882554884387996452e+00 9.761951448568563505e-02
7.995514121331298796e+00 8.695893932186463116e-02
7.189200073691040416e+00 7.745556958025275052e-02
6.457493635102650842e+00 6.897870709159263647e-02
5.794541233384404855e+00 6.141843187484499061e-02
5.138110704041774390e+00 5.404832411482574789e-02
4.501218784501852532e+00 4.699589471964054493e-02
3.982849252827747932e+00 4.133384910744578727e-02
3.521040579823343730e+00 3.634589075725791485e-02
3.110087770368485938e+00 3.194870719392753355e-02
2.776463688926954720e+00 2.840525816037037590e-02
2.477060439676412873e+00 2.525463118689074554e-02
2.109415106945018881e+00 2.141103907600715173e-02
1.753608394872890441e+00 1.772604260466691464e-02
1.561394641048610366e+00 1.574613472080026513e-02
1.265719180664044652e+00 1.271494624834425789e-02
9.893760557616411155e-01 9.903227451039716550e-03
7.722896535968455378e-01 7.711649555746802852e-03
1.678695685184283093e+01 2.030407876140723211e-01
1.522603573438868807e+01 1.806023163693685485e-01
1.379314834979503601e+01 1.607588033599000876e-01
1.247953105561544440e+01 1.431464572874053820e-01
1.127713716448170977e+01 1.274957888839773901e-01
1.017800883755930386e+01 1.135694442220742534e-01
9.175099824895253775e+00 1.011701033475670281e-01
8.261543967675127220e+00 9.011673638462942837e-02
7.430632539581129237e+00 8.027518150276818920e-02
6.676389416306522939e+00 7.148966617226674980e-02
5.992625402643836807e+00 6.365826494503032396e-02
5.315336588635234172e+00 5.601816792299417480e-02
4.657736323054900041e+00 4.871314783526901893e-02
4.122452201716321873e+00 4.284748272906109545e-02
3.645241110209389124e+00 3.767689685490113738e-02
3.220472555071793419e+00 3.311946918128454154e-02
2.875520363143715397e+00 2.945210111096317404e-02
2.565965601160187681e+00 2.618599591633944193e-02
2.185667297209989979e+00 2.220078408219565771e-02
1.947799764449471560e+00 1.972820066989379797e-02
1.618271589828083279e+00 1.632425059200462089e-02
1.312107886572450921e+00 1.318568287494197890e-02
1.025870785045112088e+00 1.027583410221273759e-02
8.200549843058291266e-01 8.192377688219542806e-03
3.159713503788152411e-01 3.132745389408762762e-03
1.569885241775046758e+01 1.873000747402973620e-01
1.422645666650587692e+01 1.666689931268502123e-01
1.287617347565122117e+01 1.483748923566606537e-01
1.163940973246745614e+01 1.321406622321032731e-01
1.050862708191002426e+01 1.177084768158776773e-01
9.476357228685422740e+00 1.048520328560358927e-01
8.535547883549842396e+00 9.339980187982722948e-02
7.679526469446344983e+00 8.319867752571465103e-02
6.902025121473491787e+00 7.409293463576131777e-02
6.196971380585818423e+00 6.598025399404817970e-02
5.498157292561478116e+00 5.806475654565226158e-02
4.872899181775646404e+00 5.108757227269031947e-02
4.266574307297656077e+00 4.441680761328375276e-02
3.816120490791072850e+00 3.951602398246855524e-02
3.372542611877893393e+00 3.474254707742912424e-02
2.978021558398752155e+00 3.053738965940029984e-02
2.657874269094816722e+00 2.715107718448521446e-02
2.264427747098549215e+00 2.302194132681912447e-02
2.018283587605034235e+00 2.045867363414134027e-02
1.677244670412997962e+00 1.692812938282478932e-02
1.425212434042006260e+00 1.434101118195571165e-02
1.141274758624778229e+00 1.144417338471575597e-02
8.503856770889153260e-01 8.498313678917217978e-03
6.874095093561541914e-01 6.851826486120003723e-03
1.618490677986797621e+01 1.942430748219651782e-01
1.467193875390212199e+01 1.728041941085399769e-01
1.328396942060125951e+01 1.538314343420143504e-01
1.201234045438516418e+01 1.369809019437490116e-01
1.084904443621492476e+01 1.219958559108900026e-01
9.786644380162840662e+00 1.086707193498029078e-01
8.817897826759715230e+00 9.680082758889076155e-02
7.936095410971341302e+00 8.622141386122141038e-02
7.134691863660368227e+00 7.679144363754071556e-02
6.407657706793096430e+00 6.838521648602080560e-02
5.686843798321085330e+00 6.018595348703068004e-02
5.041445938565066065e+00 5.295431975448151168e-02
4.464849266802038308e+00 4.658235009922315900e-02
3.950172151522497899e+00 4.096498586375676987e-02
3.491778802316659824e+00 3.601853663037758030e-02
3.084035391945442406e+00 3.165805087684402108e-02
2.752892215872027482e+00 2.815032376933020858e-02
2.345919068417830378e+00 2.387502664466056509e-02
2.091269677056695642e+00 2.121680701698811997e-02
1.738262685799220053e+00 1.755888555296657508e-02
1.477271746300514055e+00 1.487193630923613896e-02
1.254499486557574484e+00 1.260025008797827431e-02
9.805351598734657337e-01 9.813653850297912248e-03
7.129101843713311348e-01 7.110663193960232997e-03
1.668459990379994906e+01 2.014779856258363810e-01
1.512988990984630000e+01 1.791972758485227968e-01
1.370321017375804296e+01 1.594771138097874907e-01
1.239579742840634502e+01 1.419945898636068016e-01
1.119935649630567376e+01 1.264561191678860996e-01
1.010600947539453287e+01 1.126289168738595914e-01
9.108732975729392223e+00 1.003191850771452814e-01
8.200462440723226720e+00 8.935483164116191090e-02
7.374607632556141823e+00 7.959159723004015363e-02
6.625153754237446790e+00 7.087513215495434837e-02
5.945908022122788239e+00 6.310878424312811596e-02
5.273198442244078521e+00 5.552909461983062539e-02
4.620203329123144798e+00 4.828370758258519746e-02
4.088788339602484001e+00 4.246638306416596065e-02
3.615094895362948257e+00 3.734118553588971351e-02
3.193562630753695064e+00 3.282301391352288045e-02
2.851223218045188634e+00 2.918526824444384049e-02
2.544088083964414881e+00 2.594682154326140300e-02
2.166844841070161287e+00 2.200450723707231618e-02
1.930851000216279978e+00 1.954714342596569621e-02
1.604116625731885737e+00 1.617320391440385183e-02
1.300545037562860440e+00 1.306688780808214038e-02
1.016702370163129476e+00 1.017963566478385408e-02
8.126855800508165917e-01 8.118032622113136032e-03
1.719819308493469023e+01 2.089926626841825952e-01
1.560076966965635314e+01 1.858250435789456367e-01
1.413462102973069534e+01 1.653381684830211307e-01
1.279045949580030417e+01 1.471913903493117237e-01
1.155975713294980167e+01 1.310684166243255844e-01
1.043482984466329810e+01 1.167348413124752876e-01
9.408290176382113401e+00 1.039756552562495356e-01
8.472908039669983182e+00 9.261276531838044668e-02
7.622013934785411671e+00 8.248490762894471195e-02
6.849346431869626883e+00 7.345363452844186347e-02
6.148885128621511598e+00 6.540701381177961571e-02
5.454779394808680237e+00 5.755880753632865166e-02
4.833859209336440088e+00 5.063886780438674878e-02
4.231863893455675374e+00 4.402048474184949017e-02
3.742570363561418922e+00 3.871039686541524749e-02
3.306926587945328233e+00 3.403141484188250410e-02
2.953001950400966358e+00 3.025959245163209119e-02
2.635275330905893387e+00 2.690340892619564814e-02
2.244998580285122891e+00 2.281528888821144491e-02
2.000826326261970767e+00 2.027287150385098657e-02
1.662600666525943405e+00 1.677385930676408496e-02
1.412688084344255079e+00 1.421240136564622114e-02
1.117874257506295210e+00 1.120699937786625959e-02
8.427801902703252468e-01 8.419914152766640181e-03
6.811531019943980469e-01 6.792984007709957847e-03
1.608484736883739430e+01 1.927385336475348487e-01
1.457812549371544897e+01 1.714450125086974530e-01
1.319630078652190264e+01 1.526035144754512018e-01
1.193083392455632286e+01 1.358734081664736970e-01
1.077347935828841408e+01 1.209985958705491055e-01
9.716758540863287053e+00 1.077680772149814253e-01
8.753512254437845641e+00 9.598796733514156077e-02
7.876931515130883632e+00 8.548894513839534748e-02
7.080608378266433078e+00 7.613665245602470322e-02
6.358251654284091892e+00 6.779285875742957490e-02
5.642110345012516959e+00 5.966082453991904816e-02
5.001310830516324302e+00 5.248902422125895084e-02
4.428624443301744762e+00 4.616989492237146692e-02
3.917754819826700707e+00 4.060171012049050565e-02
3.462708210857572855e+00 3.569492670194366474e-02
3.058099980767713610e+00 3.137253652402759857e-02
2.729560543232018244e+00 2.789485102752103582e-02
2.325841356507716728e+00 2.365646019015737664e-02
2.073263436166277174e+00 2.102548256557094930e-02
1.723148812155710363e+00 1.739760882740712736e-02
1.464283681334946241e+00 1.473633543936542743e-02
1.243419154500119639e+00 1.248419723313236307e-02
8.739748876617835505e-01 8.731602063039183015e-03
7.065006962551735326e-01 7.046510645174785745e-03
1.658253773575070511e+01 1.999279176902324651e-01
1.503411923587959720e+01 1.777951330877648450e-01
1.361362169336758576e+01 1.582084028839073619e-01
1.231238814220034250e+01 1.408494257634353153e-01
1.112190004167584334e+01 1.254256122043670707e-01
1.003435167752927626e+01 1.116972417383702704e-01
9.042648606670136147e+00 9.948083103029824181e-02
8.139727505072972491e+00 8.860167772621911630e-02
7.318930199731829234e+00 7.891478662922306320e-02
6.574165188446777108e+00 7.026313818635612773e-02
5.899458865053667012e+00 6.256068797002588278e-02
5.231263277723289917e+00 5.504363507446515674e-02
4.582967735892949257e+00 4.785868198744702706e-02
4.055329503826711424e+00 4.208996080796605088e-02
3.585135433051100051e+00 3.700639526644449590e-02
3.166868301599128799e+00 3.252958494230229897e-02
2.827198329084409156e+00 2.892305948137709887e-02
2.522417570229139816e+00 2.571417822786388127e-02
2.148189995670270136e+00 2.180266114223780236e-02
1.914134506026794025e+00 1.936820600760778138e-02
1.590129351079033748e+00 1.603026078152780184e-02
1.289061295571656496e+00 1.294674365905087131e-02
1.007612618844239138e+00 1.008352677516881173e-02
7.865649043191665912e-01 7.850199588568411435e-03
1.709415816120527154e+01 2.074008064180374311e-01
1.550296746832859363e+01 1.843823932724187042e-01
1.404304412212912823e+01 1.640403358271783629e-01
1.270507051611140170e+01 1.460063498289750905e-01
1.148049626219012787e+01 1.300053599121697989e-01
1.036139568690731316e+01 1.157738201691301400e-01
9.340512977063323063e+00 1.031072663354301450e-01
8.410474578843290416e+00 9.182931440920724664e-02
7.564703518667307947e+00 8.178125134146405073e-02
6.797022506736483116e+00 7.282805777445140738e-02
6.101099527477471085e+00 6.484002409691604074e-02
5.411664311249476889e+00 5.705405113891356267e-02
4.794993423781064301e+00 5.019016160925780096e-02
4.197342996024412187e+00 4.363155900321423475e-02
3.711608053614624314e+00 3.836259116701440375e-02
3.279324111851771750e+00 3.372454807211782563e-02
2.928096770401469762e+00 2.998658114817134498e-02
2.612836509250451744e+00 2.666122501170299294e-02
2.225620867052597873e+00 2.260602883092409712e-02
1.983516904465009612e+00 2.008751374913250731e-02
1.648128498376062678e+00 1.661914910971663134e-02
1.400192443841482337e+00 1.408222442909073079e-02
1.107950588075310216e+00 1.110219479850041435e-02
8.352364268478575937e-01 8.337491542327966215e-03
4.741232933056872545e-01 4.713880136509176512e-03
1.598497450291757360e+01 1.912508347507234363e-01
1.448457422569616426e+01 1.700945484322980983e-01
1.310897000834409276e+01 1.513849822433633585e-01
1.184963352309474871e+01 1.347722226297240478e-01
1.069818610093495614e+01 1.200056237416970706e-01
9.647187973720496856e+00 1.068734385982616636e-01
8.689542372831560613e+00 9.518069239608320520e-02
7.818100839574704253e+00 8.476373185561547619e-02
7.026741113099012281e+00 7.548364989055758589e-02
6.309015078060737025e+00 6.720615431617107949e-02
5.597781808015376726e+00 5.914090978473456051e-02
4.961308705269066976e+00 5.202691838703555477e-02
4.392714664154024895e+00 4.575927183564016537e-02
3.885639055412084986e+00 4.023980843817200753e-02
3.434024121396828111e+00 3.537410307820550853e-02
3.032421450338102176e+00 3.108927796471881028e-02
2.706480435615034708e+00 2.764080224244794270e-02
2.305931803129527946e+00 2.343905798870982507e-02
2.055334741154755118e+00 2.082984072273869752e-02
1.708094993241550119e+00 1.724032891516107113e-02
1.451446127334080849e+00 1.460047494520700338e-02
1.162288198258626837e+00 1.165248016893228634e-02
8.661335549653981225e-01 8.648843393177108735e-03
7.000692689028409355e-01 6.978863487815553657e-03
1.648071174385455251e+01 1.983855990391660551e-01
1.493855062528832356e+01 1.763978995708735675e-01
1.352437709787467668e+01 1.569478233214587626e-01
1.222919780633834108e+01 1.397001981840968743e-01
1.104479058925409518e+01 1.243967093419083153e-01
9.963041538335698277e+00 1.107663537024647094e-01
8.976945606803493405e+00 9.864938738482653680e-02
8.079283396193668310e+00 8.785668505469258760e-02
7.263624848335956230e+00 7.823414739861508926e-02
6.523526948462659014e+00 6.965981858349050426e-02
5.853234988602040723e+00 6.201701644449530981e-02
5.189697741619740512e+00 5.456240062074119157e-02
4.545968147904641654e+00 4.743485208045885443e-02
4.022077829113211322e+00 4.171340783344412717e-02
3.555470753508980231e+00 3.667629396834488908e-02
3.140303186075642294e+00 3.223559192791222022e-02
2.803309674955291708e+00 2.865968664386312967e-02
2.500933191915940768e+00 2.547916057346951216e-02
2.129587346978066176e+00 2.160152987663021412e-02
1.770235840057223342e+00 1.787773580281434502e-02
1.576171162731686337e+00 1.588020699731816643e-02
1.277670376836146593e+00 1.282413898202448832e-02
9.985595975557259862e-01 9.992776330626444714e-03
7.794921982331506349e-01 7.778285129111039801e-03
1.699031328201151680e+01 2.058254325791960826e-01
1.540544322461549420e+01 1.829401595484277387e-01
1.395181749614129707e+01 1.627467080371713115e-01
1.262004502511751625e+01 1.448375990529555679e-01
1.140144190199797514e+01 1.289399023414391499e-01
1.028832366540991572e+01 1.148247604409280559e-01
9.273008414852061065e+00 1.022557161215235239e-01
8.348437044960569153e+00 9.106123512401295694e-02
7.507801727193544217e+00 8.108955556710953361e-02
6.744951588317245061e+00 7.220128795976467340e-02
6.053547550987729231e+00 6.427655551994651550e-02
5.368823281533511071e+00 5.655586798941807797e-02
4.704160237580006232e+00 4.916896920287987943e-02
4.163143210615772638e+00 4.324246011641727505e-02
3.680943793890715909e+00 3.802098600144779988e-02
3.251859383738930909e+00 3.342056185039101596e-02
2.903404663015419551e+00 2.971444898315218214e-02
2.590626505073078345e+00 2.641584964569158520e-02
2.206569301492194768e+00 2.239669309604894881e-02
1.966390637278813136e+00 1.990633782363945489e-02
1.633682757662170637e+00 1.646872324821713890e-02
1.324471292349858498e+00 1.330267907431267535e-02
1.035457896849065085e+00 1.036059076988076963e-02
8.277541323976244092e-01 8.258774509616888596e-03
3.188866794468215304e-01 3.166947349743410699e-03
1.588542449030517467e+01 1.897642235890195928e-01
1.439128453479849767e+01 1.687504752833799693e-01
1.302194295290899717e+01 1.501678742058932259e-01
1.176868296203361552e+01 1.336794443023570367e-01
1.062329007215188525e+01 1.190201674411850430e-01
9.577986743568294159e+00 1.059878731462529228e-01
8.625775767430994279e+00 9.437977845547555755e-02
7.759668234155950195e+00 8.404268555510957528e-02
6.973254132327308064e+00 7.483631431463615147e-02
6.260204627169360769e+00 6.662322767188065542e-02
5.553696751151746547e+00 5.862076798295318830e-02
4.921634459875336098e+00 5.156838726024670638e-02
4.308827596106923785e+00 4.482749761622927681e-02
3.853676538873000545e+00 3.987757346586524865e-02
3.405467050552844821e+00 3.505779562835171365e-02
3.006895111312356761e+00 3.081126373158481549e-02
2.683511126566969107e+00 2.738957311421866270e-02
2.286125508174759791e+00 2.322481628184896313e-02
2.037580548026305838e+00 2.063887836112550736e-02
1.693124799859955676e+00 1.707814068477108913e-02
1.438675992516737834e+00 1.446250044595419511e-02
1.152014604301163869e+00 1.154111870631138563e-02
8.583248729069129501e-01 8.566566547264320083e-03
6.937984795300444762e-01 6.911915652486446196e-03
1.637914925530013477e+01 1.968427794120965191e-01
1.484329911346825526e+01 1.750152022099681071e-01
1.343538362829034050e+01 1.557000083946219471e-01
1.214641598301275316e+01 1.385698317196445983e-01
1.096799179912173727e+01 1.233764919261025189e-01
9.892090047243632611e+00 1.098487910500729331e-01
8.911531030182604951e+00 9.782122231729727113e-02
8.019228884703125004e+00 8.711123934230197152e-02
7.208590623077371085e+00 7.756143232583363745e-02
6.473279230670881290e+00 6.905929215486654449e-02
5.744395386622365152e+00 6.076313284924234059e-02
5.091988213817269404e+00 5.345606061273930343e-02
4.509186813277925587e+00 4.701547226826430920e-02
3.989126362618001576e+00 4.134066612774270344e-02
3.525970752071215575e+00 3.634397519381604713e-02
3.113993368391665850e+00 3.194312859169388952e-02
2.779530831386044287e+00 2.839888800159704949e-02
2.368492155150266232e+00 2.408189389752533535e-02
2.111193319735170437e+00 2.140056081704844876e-02
1.754767910680466336e+00 1.771345591228567010e-02
1.491236652941337448e+00 1.500074175380539110e-02
1.266305192564182613e+00 1.270708968866969546e-02
9.896871718495576786e-01 9.897072395801608316e-03
7.195396547250589858e-01 7.168859344585915006e-03
1.688668147094237426e+01 2.042390657011258492e-01
1.530817565444003669e+01 1.815081734524383039e-01
1.386084593851672153e+01 1.614537807805542236e-01
1.253530576847249911e+01 1.436701171674270860e-01
1.132286840412026407e+01 1.278867499763133297e-01
1.021560488656905896e+01 1.138738366911805494e-01
9.205926996795565032e+00 1.014020548040088232e-01
8.286703392939932300e+00 9.028883651802480093e-02
7.451240345313508762e+00 8.039606093931637998e-02
6.693215322905199827e+00 7.158067957694866368e-02
6.006327616118867674e+00 6.371852754075502112e-02
5.326271592290936496e+00 5.605859178267611626e-02
4.666204299235332087e+00 4.873283941127783125e-02
4.129151799032814374e+00 4.285655526677881189e-02
3.650542902808858514e+00 3.767945710980639962e-02
3.224680171115738236e+00 3.311785823121727451e-02
2.878859909667049521e+00 2.944303565133651185e-02
2.568564386604982097e+00 2.617453617050703035e-02
2.187578150766577689e+00 2.219179817685113659e-02
1.949330167990126039e+00 1.971850906365879563e-02
1.619333317931670901e+00 1.631471007079006094e-02
1.312779997111865660e+00 1.317844599790343393e-02
1.026241744849621940e+00 1.026271724979133972e-02
8.202438354276342380e-01 8.181887120375729017e-03
1.740870858381712694e+01 2.119129772265037626e-01
1.578609957848448886e+01 1.882792736593198735e-01
1.429836215175167879e+01 1.674183432148328987e-01
1.293528225233822582e+01 1.489530726829081109e-01
1.168818949038330324e+01 1.325851822245974476e-01
1.054864737548563980e+01 1.180332357209412653e-01
9.509120164380131968e+00 1.050985598078754968e-01
8.562419139911748189e+00 9.358160301626007593e-02
7.701446456371891180e+00 8.332882625832165047e-02
6.919986515113457415e+00 7.419103637138724228e-02
6.211634368578304866e+00 6.604792530383161997e-02
5.509855657405971385e+00 5.810806878668094838e-02
4.882185461089373568e+00 5.111591544102346563e-02
4.273783445607396203e+00 4.442785687396743483e-02
3.779323028393540174e+00 3.906126245808718561e-02
3.339199050486799880e+00 3.433694194841472452e-02
2.981641087141453372e+00 3.052940322778158536e-02
2.660749772774114064e+00 2.713867054580788168e-02
2.266521120869180450e+00 2.300993413210436489e-02
2.019961680470186760e+00 2.044704216057319918e-02
1.678406047837253334e+00 1.692132277292772782e-02
1.426032760300892432e+00 1.433282774651997368e-02
1.128402290545191367e+00 1.129814927858794130e-02
8.506483158936383182e-01 8.488149134159456502e-03
6.874880508040498439e-01 6.844191543648070475e-03
1.627778337077764448e+01 1.953219152936020997e-01
1.474834363617885380e+01 1.736393980043992313e-01
1.334673413222790472e+01 1.544560753152157406e-01
1.206395522751400762e+01 1.374506645974199748e-01
1.089157217784990728e+01 1.223647347991877049e-01
9.821431047392458424e+00 1.089397485970407947e-01
8.846475120438162421e+00 9.700622273716398569e-02
7.959460376524176262e+00 8.637276268704771609e-02
7.153858930492034141e+00 7.689828556345811028e-02
6.423325927101609878e+00 6.846349913562527201e-02
5.699259982048862305e+00 6.023327628258606098e-02
5.051406772190750516e+00 5.298608827326305171e-02
4.472620556885583909e+00 4.659926348311286409e-02
3.956364327666243241e+00 4.097221775413872891e-02
3.496695557599091675e+00 3.601884382878325214e-02
3.087846746899038486e+00 3.165314719617791372e-02
2.755964229433271129e+00 2.813985790386982350e-02
2.348215363393666433e+00 2.386067348045033121e-02
2.093068707369653669e+00 2.120466952243174608e-02
1.739524704065587013e+00 1.754838466874094130e-02
1.478148255529146304e+00 1.486389801455674335e-02
1.255097498666194022e+00 1.258664690452289403e-02
8.821140052601240678e-01 8.806109659900075021e-03
7.130716177863114513e-01 7.100545607487946873e-03
1.678337459342682081e+01 2.026613534861647914e-01
1.521114498258893377e+01 1.800911777062437491e-01
1.377015537798086697e+01 1.601719348572605284e-01
1.245088713403777625e+01 1.425127289438594680e-01
1.124450192036580098e+01 1.268461416750828463e-01
1.014317039112921215e+01 1.129341343612137449e-01
9.139077182945475997e+00 1.005562850142950881e-01
8.225352202889609998e+00 8.952748237292154632e-02
7.395044646575947844e+00 7.971125473411112827e-02
6.641748757430472772e+00 7.096390577524981647e-02
5.959423490581692739e+00 6.316617148681873128e-02
5.283956057157275232e+00 5.556798764548959157e-02
4.628582102953303412e+00 4.830381586361857243e-02
4.095422427568406576e+00 4.247760497499852850e-02
3.620314161110985030e+00 3.734140521154429015e-02
3.197694979990559183e+00 3.282205381267717242e-02
2.854569501691790023e+00 2.918007709238451888e-02
2.546708905501528619e+00 2.593959922982039257e-02
2.168776361742916770e+00 2.199061863341425505e-02
1.932417275806980861e+00 1.953689286601940911e-02
1.605192590579221701e+00 1.616539907015220046e-02
1.301243104373436710e+00 1.305602326299423223e-02
1.017088616734264095e+00 1.016823843077313723e-02
7.939003192315113866e-01 7.915133533639510596e-03
1.730328921558724886e+01 2.102834038096186298e-01
1.568714706755282506e+01 1.868119076035176795e-01
1.420570361052379837e+01 1.660957049178143352e-01
1.284893207752687339e+01 1.477675688429463952e-01
1.160794746305189840e+01 1.315049224517708670e-01
1.047442496041650273e+01 1.170642993464147547e-01
9.440589872680538619e+00 1.042188618617481966e-01
8.499356198606232482e+00 9.279397170086327307e-02
7.643669635712356580e+00 8.262017958027766118e-02
6.867078493733824729e+00 7.355402370235461507e-02
6.163353879494671617e+00 6.547732258291895369e-02
5.466303000906127529e+00 5.760430509766731322e-02
4.842962504640999200e+00 5.066529993612198246e-02
4.238888577686761749e+00 4.403509594670865918e-02
3.748099094836180534e+00 3.871249222077673136e-02
3.311327122427336178e+00 3.402787226998205128e-02
2.956527266739962911e+00 3.025528068562254730e-02
2.638098482621132224e+00 2.689408307488514588e-02
2.246992898809984318e+00 2.280395943239639164e-02
2.002505047390230608e+00 2.025970925667270120e-02
1.663746551910826765e+00 1.676309961484311745e-02
1.413417727866562279e+00 1.419973964149134037e-02
1.118332696830635964e+00 1.119572412501375867e-02
8.430547727560053772e-01 8.409017913938488659e-03
4.785276062949992415e-01 4.749373341888130963e-03
1.617664545036980783e+01 1.938157124361740147e-01
1.465367100311147652e+01 1.722684678017550874e-01
1.325842757009363737e+01 1.532254319238002538e-01
1.198179669247850576e+01 1.363481819736004352e-01
1.081543126107695230e+01 1.213599299567340167e-01
9.751131648137906893e+00 1.080368732881853144e-01
8.781767286111922033e+00 9.619309746748465340e-02
7.899999251233616349e+00 8.564277703614829595e-02
7.099462383327698412e+00 7.624002972847564175e-02
6.373643984639939752e+00 6.787411788864429474e-02
5.654439932727581386e+00 5.971076529675568845e-02
5.011022280170337240e+00 5.252101684011504373e-02
4.436370132420678125e+00 4.618658969616694365e-02
3.923927868192463198e+00 4.060853266839768716e-02
3.467557598938642016e+00 3.569574718365738780e-02
3.061915480113982735e+00 3.136745961304019531e-02
2.732643065231416646e+00 2.788747281812056431e-02
2.328053325593614442e+00 2.364488848864700066e-02
2.074981113461379589e+00 2.100892649572776508e-02
1.724324123476714599e+00 1.738792463583565748e-02
1.465186861503319227e+00 1.472957078285754180e-02
1.173179420880139823e+00 1.175273458390874680e-02
8.742392982379932898e-01 8.724523401461865141e-03
7.065644986814356709e-01 7.037416237557153099e-03
1.668022920129122610e+01 2.011026535970149853e-01
1.511447452345511167e+01 1.786782623314088769e-01
1.367979360881054163e+01 1.588991118459056051e-01
1.236683416278547831e+01 1.413698861323759159e-01
1.116650631305844144e+01 1.258155057969705115e-01
1.007107007023127387e+01 1.120040933371614089e-01
9.072650687396450309e+00 9.971680302269943230e-02
8.164315391084855378e+00 8.876650481023309891e-02
7.339124931865520729e+00 7.903695757961881618e-02
6.590575216272950954e+00 7.035473002158813827e-02
5.912778772441853015e+00 6.261929507624339197e-02
5.241909882317637326e+00 5.508351486809830860e-02
4.591239149366237449e+00 4.788166251948525187e-02
4.061858464941741076e+00 4.209732662850328155e-02
3.590355072475182929e+00 3.700787820468472156e-02
3.170904168122912203e+00 3.252481983812008370e-02
2.830449639190308453e+00 2.891714035858001033e-02
2.525061025550452865e+00 2.570457922595394129e-02
2.150040072523246693e+00 2.179010810335911541e-02
1.787063675540348395e+00 1.803355091712460778e-02
1.591117479685034697e+00 1.601817019892129434e-02
1.289732512053725744e+00 1.293106850189250541e-02
1.007997823444435559e+00 1.007362083906547176e-02
7.867766158751416938e-01 7.843105629034067411e-03
1.719799748570311237e+01 2.086851435715387226e-01
1.558840011760886313e+01 1.853669557865661177e-01
1.411335169249773358e+01 1.647810990448211887e-01
1.276283854379143001e+01 1.465782030169558159e-01
1.152806438696871183e+01 1.304459287403100243e-01
1.040052806139959607e+01 1.161049077233670679e-01
9.372413696725798715e+00 1.033594635163581771e-01
8.436619337753183956e+00 9.202071378002237012e-02
7.586192786903750651e+00 8.192385756211305325e-02
6.814503580902524504e+00 7.292208364365086737e-02
6.115333889089461294e+00 6.491140964214771325e-02
5.423030483448123995e+00 5.710002419540542717e-02
4.751148723252264894e+00 4.963655762325187848e-02
4.204373535885506108e+00 4.364403068067035374e-02
3.717119701803767384e+00 3.836819353555704498e-02
3.283613343422411734e+00 3.372285753971463601e-02
2.931550670416718685e+00 2.998165719524418030e-02
2.615654516263230978e+00 2.665200563336181036e-02
2.227710425158789587e+00 2.259674045395629327e-02
1.985194450788368981e+00 2.007637885975569608e-02
1.649216018270968975e+00 1.661119492324748467e-02
1.337043637362598458e+00 1.341230432259447880e-02
1.045133982328208644e+00 1.045155625314965822e-02
8.354775665893438008e-01 8.331680169621082099e-03
3.218474910224489172e-01 3.189880946237113810e-03
1.607588542186728020e+01 1.923141049975059524e-01
1.455931275643190759e+01 1.709119048658958306e-01
1.317036919441538245e+01 1.520051856804007229e-01
1.190005514458291103e+01 1.352447622581513520e-01
1.073965029510901026e+01 1.203642992116985971e-01
9.681257249035860823e+00 1.071470145970186416e-01
8.717364366874127413e+00 9.538831376136312767e-02
7.840908558509397608e+00 8.491937019630731165e-02
7.045430052008421207e+00 7.558830805573103773e-02
6.324285280754610383e+00 6.728660545135092819e-02
5.609935199144290507e+00 5.918828438502728162e-02
4.970986235008242993e+00 5.205792608793937543e-02
4.351626280659716350e+00 4.524600232158200452e-02
3.891694151631679865e+00 4.024529964790082848e-02
3.438781855404304810e+00 3.537666878156728312e-02
3.036156392042306695e+00 3.108769164588101250e-02
2.709469372562826717e+00 2.763556063814149449e-02
2.308068545220672174e+00 2.342809728247027129e-02
2.057071595297564226e+00 2.081748860109115459e-02
1.709254621226632187e+00 1.722500999405974717e-02
1.452262704245253611e+00 1.459164272632108676e-02
1.162849059653834560e+00 1.164012596879126886e-02
8.664042852936475470e-01 8.641488339841667948e-03
7.002582277951128198e-01 6.971795032338037011e-03
1.657743681747055930e+01 1.995494106020991310e-01
1.501805669099034546e+01 1.772927767712721703e-01
1.358978707468917690e+01 1.576246652840469498e-01
1.228306942596431384e+01 1.402327422212271413e-01
1.108890244704827488e+01 1.247870962880309187e-01
9.999325884521175212e+00 1.110806340015944027e-01
9.006545303549783554e+00 9.888204428783421707e-02
8.103515245007347545e+00 8.801531912879943798e-02
7.283518345438404040e+00 7.836077730009993747e-02
6.539812952121860867e+00 6.974689216959890914e-02
5.802772243764803939e+00 6.135963054970344777e-02
5.143235916517318707e+00 5.396705526688699156e-02
4.554112681766963711e+00 4.745999360116161941e-02
4.028600103913800190e+00 4.172616953474295870e-02
3.560590610431218828e+00 3.667676345929247322e-02
3.144344242063513484e+00 3.223261679804485802e-02
2.806524008391463543e+00 2.865548541826211729e-02
2.391317257803151186e+00 2.429545806569405678e-02
2.131456740589422250e+00 2.158868728635064682e-02
1.771523860057204747e+00 1.786551520259462358e-02
1.505387346168319151e+00 1.513439282814206879e-02
1.278314784803832316e+00 1.281284552137466719e-02
9.989708882612899910e-01 9.980774585064765281e-03
7.262563926342813225e-01 7.232798932416397916e-03
1.709319344634668525e+01 2.070818833634829048e-01
1.548995117976435054e+01 1.839136656357313326e-01
1.402132993440410580e+01 1.634835764987347673e-01
1.267715748682371135e+01 1.454005115722485364e-01
1.144851934375100733e+01 1.293808898014190134e-01
1.032694436763478230e+01 1.151460935944990105e-01
9.304619377621220266e+00 1.024918249298373968e-01
8.374290795155262757e+00 9.124459841526365300e-02
7.529086889906325020e+00 8.122668722201251135e-02
6.762219810366783435e+00 7.229742744933438658e-02
6.067592798948406418e+00 6.435009647630292318e-02
5.380018548982477000e+00 5.660100742391094980e-02
4.712904331535183289e+00 4.919870898617931254e-02
4.170067309988923832e+00 4.325749464215670331e-02
3.686351993350986511e+00 3.802569314279263812e-02
3.256219912918831838e+00 3.341905956104233161e-02
2.906839394420511979e+00 2.970883796951079292e-02
2.593373548394391381e+00 2.641140477341066828e-02
2.208576869620407113e+00 2.238848357733676936e-02
1.967968275520242116e+00 1.989020319680330842e-02
1.634780085993995824e+00 1.645579755928049115e-02
1.325220266220041632e+00 1.328772832534983427e-02
1.035864051116454965e+00 1.035339121139309052e-02
8.279508164107982626e-01 8.253851550711423929e-03
1.762384220465828832e+01 2.149372868671693415e-01
1.597535027917470174e+01 1.908108063771570828e-01
1.446523971095106731e+01 1.695566648067338422e-01
1.308265376356119525e+01 1.507761534246463697e-01
1.181853194490691017e+01 1.341398681972153784e-01
1.066416306592229191e+01 1.193726510170560612e-01
9.611661341167456740e+00 1.062525826589568734e-01
8.653300461026558921e+00 9.457837037842174721e-02
7.782199745614434505e+00 8.419550455127011723e-02
6.991630208036308858e+00 7.494498903879227847e-02
6.275219940029284516e+00 6.670514026148678666e-02
5.565691100904054167e+00 5.867495589875617451e-02
4.931118171996735633e+00 5.160421279316484977e-02
4.316246576100403409e+00 4.484622764138463530e-02
3.816544514930601650e+00 3.942148509923833893e-02
3.371854937138016428e+00 3.464962382608378910e-02
3.010635694102538729e+00 3.080553556509016411e-02
2.686504836824249232e+00 2.738421615814863597e-02
2.288283476091547808e+00 2.321468609241720757e-02
2.039335086386557361e+00 2.062912561622605098e-02
1.694327917488981372e+00 1.706758286641187061e-02
1.439501873242737595e+00 1.445548235381094969e-02
1.139028227963593265e+00 1.139374364095085621e-02
8.586122567721461429e-01 8.560766517746261697e-03
6.939150332570335200e-01 6.904554960202736145e-03
1.647477052287503341e+01 1.980114656532911965e-01
1.492195102468472356e+01 1.759010602310557558e-01
1.350013917400785779e+01 1.563680779602993620e-01
1.219965981237838015e+01 1.390989458810057422e-01
1.101161082856568108e+01 1.237655985405257120e-01
9.927977776854120862e+00 1.101600405462778987e-01
8.940828767021832491e+00 9.804291872683168485e-02
8.043255953513311240e+00 8.727134940583762546e-02
7.228248545514494694e+00 7.769225368264703890e-02
6.489326235100595142e+00 6.914615502626589305e-02
5.757161932046333419e+00 6.082551849417341255e-02
5.102255880013819578e+00 5.349211379082981915e-02
4.517204203663149897e+00 4.703836487651982812e-02
3.995466097180137233e+00 4.135403117921167965e-02
3.531018934637704554e+00 3.634886401542758438e-02
3.117937609907966312e+00 3.194086658857439587e-02
2.782692060801819078e+00 2.839272808049011360e-02
2.370839225854066257e+00 2.407267325049745540e-02
2.113079361080910878e+00 2.139144563931875617e-02
1.756071187327596927e+00 1.769923934749035102e-02
1.492199785430416537e+00 1.499282704992803590e-02
1.266974498196769883e+00 1.269319539006224899e-02
8.903867428794709493e-01 8.880956708086569160e-03
7.197031845809890305e-01 7.164165024752354796e-03
1.698851237295388472e+01 2.054974131720954111e-01
1.539179333724234588e+01 1.824761452221751179e-01
1.392957044684522749e+01 1.621861029575167035e-01
1.259176063992391548e+01 1.442295803119713893e-01
1.136927080664032630e+01 1.283277073904474930e-01
1.025372462063855394e+01 1.141954935017326922e-01
9.237159844181160651e+00 1.016388494356935956e-01
8.312242875498128569e+00 9.047565564855124254e-02
7.472255306389532059e+00 8.053436894897374188e-02
6.710202811331984485e+00 7.167241236278090732e-02
6.020181059546595215e+00 6.379314756173293244e-02
5.337309349932405134e+00 5.610613436328936582e-02
4.674819424113666244e+00 4.876424757867720006e-02
4.136017026537635033e+00 4.287390740677703149e-02
3.655972252476259676e+00 3.768290341007641403e-02
3.228957853250187693e+00 3.311786342325503257e-02
2.882302957062832682e+00 2.944082594165390795e-02
2.571334136536884252e+00 2.616893007500383991e-02
2.189577851382824125e+00 2.218369524982424443e-02
1.950906654547318153e+00 1.970711299936054456e-02
1.620444581657729088e+00 1.630618010466310108e-02
1.313536992210037724e+00 1.316301075879258535e-02
1.026664645196010639e+00 1.025339773447450295e-02
8.013241141021439917e-01 7.981137820999731000e-03
1.751709912167630634e+01 2.132886719399668951e-01
1.587505521592021474e+01 1.893333294859287641e-01
1.437144361479227506e+01 1.682200813352116020e-01
1.299528400902721970e+01 1.495703558525577070e-01
1.173742541269848161e+01 1.330499067156645232e-01
1.058914959619838392e+01 1.183912289571536630e-01
9.542390382745688626e+00 1.053638657477285051e-01
8.589609723895524240e+00 9.378522316253505575e-02
7.723779032657761334e+00 8.347613414650525976e-02
6.938130487776075661e+00 7.429805021607432947e-02
6.226450884603871749e+00 6.612471696229482720e-02
5.521690810213001122e+00 5.815959130846855285e-02
4.891522318753937171e+00 5.114668932890260866e-02
4.281077670642143396e+00 4.444772152429023876e-02
3.785110981238632544e+00 3.906881819177624587e-02
3.343721479694687471e+00 3.433508496700582446e-02
2.985285715528999795e+00 3.052674603699082057e-02
2.663649143478630688e+00 2.713330755297463717e-02
2.268655726503511882e+00 2.300217220361074066e-02
2.021640603162808247e+00 2.043725492616115316e-02
1.679522980825710610e+00 1.690612177132799071e-02
1.426810582351061285e+00 1.431863810981100042e-02
1.128904963735636535e+00 1.128737399792549383e-02
8.509406256610660968e-01 8.476477879452428907e-03
4.829941485011258751e-01 4.790651122097433663e-03
1.637243990581162123e+01 1.964715516148408392e-01
1.482608814448608570e+01 1.745195745642183216e-01
1.341074077622237049e+01 1.551236410462883131e-01
1.211653790248592344e+01 1.379661451827892682e-01
1.093468308394529842e+01 1.227573348108763479e-01
9.856944061120863410e+00 1.092478331536819308e-01
8.875440785613227135e+00 9.722158445805476057e-02
7.983211923718980252e+00 8.653412755970484038e-02
7.173245499673431169e+00 7.702920173554936301e-02
6.439169053900471340e+00 6.854963429367540162e-02
5.711924334602351827e+00 6.029616173993120748e-02
5.061440987050947804e+00 5.302279151527033996e-02
4.480611046174783674e+00 4.662193289376643374e-02
3.962709416518748196e+00 4.098343400671278919e-02
3.501631796821191855e+00 3.602157123611264555e-02
3.091795275774151364e+00 3.164982003986777787e-02
2.759129128300987333e+00 2.813690701520504128e-02
2.350464570837103917e+00 2.385351211030654547e-02
2.094874883734214155e+00 2.119272802667843472e-02
1.740773349936175940e+00 1.753610367457833843e-02
1.479076240196323333e+00 1.485230221641061117e-02
1.184254876695822301e+00 1.184632856928616480e-02
8.823944839831741049e-01 8.792181902395435761e-03
7.132159945943875590e-01 7.094051651975231271e-03
1.688414268726488743e+01 2.039191355545621198e-01
1.529387348414129377e+01 1.810501456258438724e-01
1.383817670543029621e+01 1.608992670708669082e-01
1.250674773825042330e+01 1.430762528148379620e-01
1.129039035169808081e+01 1.272719346426215703e-01
1.018083869424127386e+01 1.132509080147342251e-01
9.170024816228185216e+00 1.007925726440096204e-01
8.250597452181226643e+00 8.971330183951552184e-02
7.415750140171371463e+00 7.984924129815761107e-02
6.658612605196761791e+00 7.106504712268180146e-02
5.973149374578540005e+00 6.324150723971451449e-02
5.294876526284749474e+00 5.561842135120517727e-02
4.637129681956424498e+00 4.833417247978493564e-02
4.102175793099937628e+00 4.249149961668837600e-02
3.625685350131024887e+00 3.734779000334215865e-02
3.201889233140487789e+00 3.282015194707110783e-02
2.857928759141409536e+00 2.917588043424307678e-02
2.549455866337011045e+00 2.593200894276670443e-02
2.170725058558407472e+00 2.198090170509908042e-02
1.804114356848745659e+00 1.819036222716206158e-02
1.606211809767643661e+00 1.615676118308401535e-02
1.301907307461219743e+00 1.304015084170723725e-02
1.017471690864017120e+00 1.015563120944408537e-02
7.941232921165244374e-01 7.908491496842444055e-03
1.741059470041509272e+01 2.116627806791662181e-01
1.577518176704040798e+01 1.878792011113746829e-01
1.427801863607806254e+01 1.669004855989577873e-01
1.290825483547740582e+01 1.483777208020073402e-01
1.165671627687003564e+01 1.319782507616694134e-01
1.051441093495566115e+01 1.174302978179945361e-01
9.473500136121298709e+00 1.044968388323686409e-01
8.526246964987606702e+00 9.300751489587547050e-02
7.665741886604833688e+00 8.277141302931848021e-02
6.884991153818033283e+00 7.366872240069188837e-02
6.177996358558583978e+00 6.555614924904673568e-02
5.477964130637761109e+00 5.766141296752131523e-02
4.798765238624108420e+00 5.011091254118162780e-02
4.246210551007520095e+00 4.405621648562572934e-02
3.753830437402575715e+00 3.872315129738018724e-02
3.315810184745755951e+00 3.403007104870271055e-02
2.960139538498193890e+00 3.025258937445346463e-02
2.641001548985416392e+00 2.688944711680755356e-02
2.249191880402390264e+00 2.279369344693335173e-02
2.004192846334067468e+00 2.025262773636945721e-02
1.664895369392168423e+00 1.675475926339514351e-02
1.349699035084679588e+00 1.352763936315112478e-02
1.055002892522208136e+00 1.053601085473411005e-02
8.432578959623744375e-01 8.397781119274848674e-03
3.248352847918057895e-01 3.214858275074525783e-03
1.627039746589245439e+01 1.949507785511348790e-01
1.473060753466186590e+01 1.731485541134620554e-01
1.332163371452923428e+01 1.538858848396892076e-01
1.203383915676972826e+01 1.368528754015317372e-01
1.085807543157300969e+01 1.217538989247780729e-01
9.786163894708202804e+00 1.083299032661662747e-01
8.810399475395618296e+00 9.641472396919308074e-02
7.923546310845232199e+00 8.580920037370214082e-02
7.118610306479625116e+00 7.637398896585669006e-02
6.389305279251622949e+00 6.795608960970814239e-02
5.666942947187687984e+00 5.977012778651769748e-02
5.020998172408646099e+00 5.256026383872293428e-02
4.395001154263597165e+00 4.567604571587226270e-02
3.930154345905432223e+00 4.062172603677630806e-02
3.472508778382854544e+00 3.570199667617280498e-02
3.065770843817348990e+00 3.136893776693617381e-02
2.735735199828309483e+00 2.788347618086409532e-02
2.330311935352843200e+00 2.363591037444844056e-02
2.076806010432403760e+00 2.100114390594603683e-02
1.725605819970675636e+00 1.737785704348509055e-02
1.466024095181992726e+00 1.471698334591147253e-02
1.173783431160999591e+00 1.173843856425546214e-02
8.745362480789281578e-01 8.710732113889754075e-03
7.068363708185601002e-01 7.030123532860657609e-03
1.678001299858715711e+01 2.023475020953281744e-01
1.519627596956046389e+01 1.796460332429632156e-01
1.374704855207585830e+01 1.596276996113404900e-01
1.242199178985624819e+01 1.419314253864354114e-01
1.121190727100149331e+01 1.262376133945463663e-01
1.010824804532273369e+01 1.123221154894115670e-01
9.103226107948076518e+00 9.995453314075518347e-02
8.189281955910718835e+00 8.895909610135027679e-02
7.359580237031503103e+00 7.916783327139660653e-02
6.607296521340130901e+00 7.045682360174441994e-02
5.861932909445942919e+00 6.196159837466031634e-02
5.195129632954577303e+00 5.449342423374804734e-02
4.599657678506090974e+00 4.791054218238057633e-02
4.068509185875504919e+00 4.211878686839445191e-02
3.595643956495075955e+00 3.701702851248143272e-02
3.175098764268896367e+00 3.252591279680497327e-02
2.833811599084557820e+00 2.891429144456204164e-02
2.414393828914314533e+00 2.451250263270881788e-02
2.152008488263292829e+00 2.178013948212221065e-02
1.788412425601000999e+00 1.802341112970458695e-02
1.519726899111483842e+00 1.526629260884724767e-02
1.290401890481452929e+00 1.292559140906590978e-02
1.008376500435354650e+00 1.006496539189398638e-02
7.330734851219424808e-01 7.290916963512708571e-03
1.730435662255663942e+01 2.100398468992225320e-01
1.567550805666044234e+01 1.864059957576952586e-01
1.418488053572109742e+01 1.655731253279507098e-01
1.282157079158316648e+01 1.471934398394049437e-01
1.157623724057219761e+01 1.309057626781864880e-01
1.043999145998715861e+01 1.164664054568587126e-01
9.404974273198812185e+00 1.036305877977281298e-01
8.463284653606475416e+00 9.222627668560098857e-02
7.607987450136417529e+00 8.206908980931584829e-02
6.832235572375111587e+00 7.304154030277007492e-02
6.129801225075068416e+00 6.499011857340987464e-02
5.434534356757116491e+00 5.716093078152287288e-02
4.760179785824631971e+00 4.967103172007477502e-02
4.211559278166140174e+00 4.366778567802748201e-02
3.722747041070458618e+00 3.838147314242304486e-02
3.288143847683540955e+00 3.372732853644525713e-02
2.935181413167911924e+00 2.998029693872149987e-02
2.618557908652283661e+00 2.665010821220211920e-02
2.229827880720178790e+00 2.258806157924833635e-02
1.986800929535691873e+00 2.006730758885029442e-02
1.650352184140715828e+00 1.660297035449160435e-02
1.337801807175232893e+00 1.340561128447778985e-02
1.045588445777141162e+00 1.043964046498400272e-02
8.357368751843627930e-01 8.322090670564963669e-03
1.784387276656281429e+01 2.180674726737870939e-01
1.616857574048876245e+01 1.934399222305257515e-01
1.463542239543459900e+01 1.717713418597875963e-01
1.323294951702801114e+01 1.526595817802351984e-01
1.195139071249814222e+01 1.357478399409364211e-01
1.078182064001106966e+01 1.207500412271014512e-01
9.715835558799698290e+00 1.074362196909400963e-01
8.745660629286096110e+00 9.560746559781653497e-02
7.864175929757087680e+00 8.508477475175273141e-02
7.064324258074973883e+00 7.571534759688962335e-02
6.339746856227598926e+00 6.737704603663743907e-02
5.622261308219957954e+00 5.925301105023520615e-02
4.980768835246855097e+00 5.210632978909643387e-02
4.359283134265143467e+00 4.527506661874183130e-02
3.854294685396328468e+00 3.979423317120992648e-02
3.404916696295006595e+00 3.497073613181447133e-02
3.040020635162258955e+00 3.108957726860801449e-02
2.712556617595489161e+00 2.763436783951994311e-02
2.310328142131693241e+00 2.342612824854396758e-02
2.058915273444434479e+00 2.081368019483290435e-02
1.710500781331139475e+00 1.722095118902171318e-02
1.453104802074987711e+00 1.458662324193858197e-02
1.149779307485918611e+00 1.149532482229161448e-02
8.667092137498283444e-01 8.632436625239445563e-03
7.004334176269713108e-01 6.962055956209660043e-03
1.667611511785667489e+01 2.007909309947832344e-01
1.509902308076701516e+01 1.782408314112476078e-01
1.365633242598999253e+01 1.583621173448705177e-01
1.233764397402563340e+01 1.407878845581185534e-01
1.113375652540895189e+01 1.252114179589337295e-01
1.003611900803942447e+01 1.113960032628105168e-01
9.036789879539684378e+00 9.913130890644064608e-02
8.128308837583050561e+00 8.820850301824161022e-02
7.303685485731920224e+00 7.849408968804827413e-02
6.556318212569432369e+00 6.985429264267765948e-02
5.815942143615964177e+00 6.142814957644160412e-02
5.153699001080819464e+00 5.401946865041141327e-02
4.562406271309009220e+00 4.748795944015111320e-02
4.035110941562463083e+00 4.174473554698093780e-02
3.565761989356355688e+00 3.668918117663931555e-02
3.148446931686087247e+00 3.223775423695837694e-02
2.809795292353557628e+00 2.865321201370705020e-02
2.393715612185649100e+00 2.429000799982497516e-02
2.133443732170869467e+00 2.158289996860990670e-02
1.772885224876801891e+00 1.785714534487392244e-02
1.506402543530216631e+00 1.512630206437793473e-02
1.278987370545346947e+00 1.280657932918070549e-02
8.987624096231678905e-01 8.957332230498724415e-03
7.264213543391265793e-01 7.222664045109387747e-03
1.719832294430800346e+01 2.084506454467281999e-01
1.557614877231314487e+01 1.849562540416411216e-01
1.409206882351045564e+01 1.642644831775341430e-01
1.273523443536819855e+01 1.460112154136792573e-01
1.149614051266660475e+01 1.298438366472107752e-01
1.036595513253027612e+01 1.155103742830134728e-01
9.336777052695047985e+00 1.027696344638450165e-01
8.400629619685403782e+00 9.145091337328012382e-02
7.550571639691940007e+00 8.137356336396465994e-02
6.779716763765657461e+00 7.241494370289607019e-02
6.081869431370569679e+00 6.443086980335531455e-02
5.391347950677703338e+00 5.666458724397366309e-02
4.721717119830126208e+00 4.923465666172030519e-02
4.177115562238865820e+00 4.328230784739370285e-02
3.692016093895808648e+00 3.804008428930341634e-02
3.260564260748916254e+00 3.342681385682774037e-02
2.910302819134375607e+00 2.971425752668582776e-02
2.596285073520718800e+00 2.640936274951460883e-02
2.210618703454024558e+00 2.238356284981375677e-02
1.969641659025447744e+00 1.988523466956114427e-02
1.635927227536095652e+00 1.645276410116285407e-02
1.325984300994888843e+00 1.328269845168802629e-02
1.036329687996593751e+00 1.034212085327692980e-02
8.088773744615352923e-01 8.053248155890114016e-03
1.773579028458222240e+01 2.164100847901975488e-01
1.606707572060098599e+01 1.919382277438845263e-01
1.454047482475755082e+01 1.704275276023434760e-01
1.314454869138880966e+01 1.514395790205603776e-01
1.186936640602872295e+01 1.346478960674419023e-01
1.070594907050488587e+01 1.197632336268837638e-01
9.645815395981548690e+00 1.065480844568216234e-01
8.681339340620418454e+00 9.480821283645439468e-02
7.805141695339010255e+00 8.436092817233843688e-02
7.010232568288475186e+00 7.506981473477561395e-02
6.290432565384822539e+00 6.679789649170785049e-02
5.577855889556890823e+00 5.874372289259224833e-02
4.940754775510349361e+00 5.164973605638431553e-02
4.323778452502489600e+00 4.487563729448126176e-02
3.822581278756216783e+00 3.944262840797937292e-02
3.376569024944990449e+00 3.465737607670768550e-02
3.014423820161347578e+00 3.081154895445479755e-02
2.689543260668657343e+00 2.738480520443828739e-02
2.290544313736908588e+00 2.321316975948877273e-02
2.041096832291623198e+00 2.062456500754601685e-02
1.695574306544830101e+00 1.705974117331374856e-02
1.440372195479595607e+00 1.444972527159566096e-02
1.139586426514934692e+00 1.139240338490473195e-02
8.589325096127935488e-01 8.552719005061654514e-03
4.874476829208851947e-01 4.833627105856006315e-03
1.657250272677365999e+01 1.992273690056869384e-01
1.500205689703241418e+01 1.768456308309852287e-01
1.356589243515233534e+01 1.571036711431893496e-01
1.225362535669314568e+01 1.396479594961509973e-01
1.105589651548165619e+01 1.241992108087485863e-01
9.964251465124327467e+00 1.104800297308125290e-01
8.970656908853115397e+00 9.830357047259233316e-02
8.067666994520232393e+00 8.746642250838736199e-02
7.248139398523356647e+00 7.782754504043737365e-02
6.505635260726844393e+00 6.925659724539243167e-02
5.770190202008445013e+00 6.089869035577125805e-02
5.112571985674145836e+00 5.354322423259894048e-02
4.525470291264359624e+00 4.707226270130906304e-02
4.002010648610458077e+00 4.137622458051262025e-02
3.536156503782211580e+00 3.636196684864811957e-02
3.122040411125280635e+00 3.194553078827521569e-02
2.785964831785319618e+00 2.839731064493758450e-02
2.373210071678875099e+00 2.407213877080088479e-02
2.114987902103901973e+00 2.138627580206968123e-02
1.757434837213647016e+00 1.769466082179229835e-02
1.493147724153689904e+00 1.498678399487055925e-02
1.195461347803682850e+00 1.195482639980075326e-02
8.906993668140605891e-01 8.872652491391252311e-03
7.199289678402903681e-01 7.157677899377603951e-03
1.709254365505544015e+01 2.068521353787451944e-01
1.547709918209048396e+01 1.835139476267335090e-01
1.399953213210534386e+01 1.629643285537757669e-01
1.264913757329804511e+01 1.448287821088055649e-01
1.141645814098642120e+01 1.287914550638336597e-01
1.029237191714831390e+01 1.145524631564104057e-01
9.268869951822594544e+00 1.019150499417913330e-01
8.338286488478987124e+00 9.068341871368942875e-02
7.493487580639286882e+00 8.069057541746021966e-02
6.727577272118774765e+00 7.179279962633722256e-02
6.034363661112589483e+00 6.387625435801895513e-02
5.348546926690573855e+00 5.617074775702267375e-02
4.683662024405736979e+00 4.880643797985009802e-02
4.142980185368105417e+00 4.289862276473364183e-02
3.661445210851811183e+00 3.770042949845484048e-02
3.233321390265560424e+00 3.312764933626102803e-02
2.885797203224963692e+00 2.944612246042371123e-02
2.574164293908708601e+00 2.616955622233587894e-02
2.191638850454774357e+00 2.218118149932661251e-02
1.821406656285531556e+00 1.835341050916473524e-02
1.621586191989732972e+00 1.630083364917733063e-02
1.314205945347223903e+00 1.316170363990715880e-02
1.027046499450513739e+00 1.024879761099591405e-02
8.015696209286752305e-01 7.977183730219102736e-03
1.762797176372040298e+01 2.147630239549003506e-01
1.596589685008430948e+01 1.904588998686303769e-01
1.444591541339609364e+01 1.690956276944196868e-01
1.305647485627039472e+01 1.502425319942009008e-01
1.178765565064147403e+01 1.335624050182110945e-01
1.063040517319743650e+01 1.187770727896969719e-01
9.576188799276875940e+00 1.056657882611366922e-01
8.617338251814386396e+00 9.401621084239022985e-02
7.746457969808504096e+00 8.365586445521251691e-02
6.956648025509577948e+00 7.442846899556890272e-02
6.241454099029732028e+00 6.622681247087414125e-02
5.533696276911332035e+00 5.823067730366702360e-02
4.847068058986296002e+00 5.060254595699061747e-02
4.288539083868551316e+00 4.447868662175306909e-02
3.790967250574504011e+00 3.909230580202007616e-02
3.348396271233287980e+00 3.434919699546389732e-02
2.989074312376585052e+00 3.053503288822358858e-02
2.666710442736458297e+00 2.713733398535917232e-02
2.270862207034701097e+00 2.300068211477463570e-02
2.023418615656969788e+00 2.043543760840763057e-02
1.680792394993423811e+00 1.690451165802150588e-02
1.362472193150454647e+00 1.365090251017679959e-02
1.064971178129597185e+00 1.063151661423609139e-02
8.511717914269174567e-01 8.474763102078730626e-03
3.278597639076523129e-01 3.245076027651244959e-03
1.646921426655793397e+01 1.976865333476787168e-01
1.490539370149740428e+01 1.754573754932549357e-01
1.347581381258091326e+01 1.558494798222091193e-01
1.216997081027699679e+01 1.385231226144055250e-01
1.097851064367340612e+01 1.231853179048260222e-01
9.892732661957747808e+00 1.095733371841460940e-01
8.904943536928083603e+00 9.748404311549999091e-02
8.007369134074645345e+00 8.673004021537952801e-02
7.192898665144157988e+00 7.716401383721570306e-02
6.455264475789047829e+00 6.865879818449714678e-02
5.724796946495779970e+00 6.037100999727706974e-02
5.071691938572905123e+00 5.307626401188082071e-02
4.438982965500871458e+00 4.611503550730276790e-02
3.969134574364480805e+00 4.101052380722602225e-02
3.506675901634936920e+00 3.603745946469080752e-02
3.095804189077675517e+00 3.166259046178696718e-02
2.762403523555868823e+00 2.813836731290737803e-02
2.352854922642598989e+00 2.385154200355959347e-02
2.096801658753699282e+00 2.119165428813713989e-02
1.742132327933622271e+00 1.753207090834493428e-02
1.479996192916313014e+00 1.485063914155364435e-02
1.184850418649068926e+00 1.184674090892870804e-02
8.827138916064399821e-01 8.790195191273027578e-03
7.134273545199881772e-01 7.090251966901903700e-03
1.698711088440317951e+01 2.052535057492929360e-01
1.537831723345132140e+01 1.820758150493947125e-01
1.390742916692133058e+01 1.616887030125020996e-01
1.256347995346135349e+01 1.436680756492329236e-01
1.133707981412795185e+01 1.277448129871143201e-01
1.021906632741620058e+01 1.136068853986770960e-01
9.201364234180095636e+00 1.010642506768655996e-01
8.276346668170313947e+00 8.992272615624466447e-02
7.436683058346510222e+00 8.000410260712870203e-02
6.675774484857163849e+00 7.117862744341203751e-02
5.921951147704704432e+00 6.259519815276677612e-02
5.247807234943320687e+00 5.503381077107094566e-02
4.645829914455137377e+00 4.837785730621316921e-02
4.109027339515095356e+00 4.251934956032617230e-02
3.631156992792685667e+00 3.736613670909490897e-02
3.206239965688393312e+00 3.282787052965074198e-02
2.861419577362386502e+00 2.918105814262530323e-02
2.437736873281777683e+00 2.473699696606920795e-02
2.172758056536234772e+00 2.197822641241654884e-02
1.805579711441713808e+00 1.818401615201133137e-02
1.534181311589306596e+00 1.540223348849997093e-02
1.302601761179144058e+00 1.303943876426356778e-02
1.017925106483658082e+00 1.015724114644887301e-02
7.399742695363819012e-01 7.353608420277418095e-03
1.752036930930264447e+01 2.131172688971528228e-01
1.586497970408597702e+01 1.889824233665796938e-01
1.435174363596336633e+01 1.677588500829688412e-01
1.296885282107526649e+01 1.490429069332186718e-01
1.170633789363746047e+01 1.324796528517249716e-01
1.055520045500083626e+01 1.178016024139913465e-01
9.506887270139003476e+00 1.047991555337884489e-01
8.553649760429497206e+00 9.322785309231608475e-02
7.688061864797191447e+00 8.294662076330348854e-02
6.903294029026538325e+00 7.379423683757514729e-02
6.192815635372070915e+00 6.565536396602432434e-02
5.489794953652623377e+00 5.772389098202065222e-02
4.808043434518491033e+00 5.015890790060795190e-02
4.253566915592932318e+00 4.408586860348529674e-02
3.759637008499757460e+00 3.874492139499097904e-02
3.320473324771731072e+00 3.404279055916093616e-02
2.963871730438620400e+00 3.025855023311048442e-02
2.644003083978056612e+00 2.689425282389617047e-02
2.251357471792837295e+00 2.279361050522416693e-02
2.005891386587889791e+00 2.024627736398220204e-02
1.666077615507828957e+00 1.675017130338699034e-02
1.350510515111604137e+00 1.352458942264256163e-02
1.055503152769620367e+00 1.053274369336278625e-02
8.435956310396669489e-01 8.397318276907020720e-03
1.806941483216646560e+01 2.213376056823704308e-01
1.636614555256463532e+01 1.961583272708871395e-01
1.480903075090571086e+01 1.740664860420566007e-01
1.338604798064851664e+01 1.546045229775154795e-01
1.208664252903386149e+01 1.374017340981725233e-01
1.090133711893509272e+01 1.221668677321804120e-01
9.821579212125087111e+00 1.086525017171516144e-01
8.839520128337012395e+00 9.666008328487728229e-02
7.947326378327869811e+00 8.599330133169855173e-02
7.138029522422825401e+00 7.650750956621310550e-02
6.405139254794953274e+00 6.806471165511110422e-02
5.679653437165079310e+00 5.984650205941092344e-02
5.031084615816670436e+00 5.261553007255451164e-02
4.402851873241650615e+00 4.571028492412797239e-02
3.892555822293557899e+00 4.017011098315268619e-02
3.438413771343582503e+00 3.529798354441835567e-02
3.069705254765230151e+00 3.137764872330923299e-02
2.738937631793763927e+00 2.788830525240742347e-02
2.332632653978279791e+00 2.363802212350947160e-02
2.078713689727333058e+00 2.099924833084469353e-02
1.726907625474938257e+00 1.737203071548216668e-02
1.466971347466938136e+00 1.471190925054232691e-02
1.160684877734798670e+00 1.159588453147889463e-02
8.748718723203503522e-01 8.709454468792536194e-03
7.070239433800610263e-01 7.023077098384221742e-03
1.688196521427281027e+01 2.036728709562403150e-01
1.527988367059152885e+01 1.806532493828157671e-01
1.381558145653185221e+01 1.604061971681460252e-01
1.247816443462174618e+01 1.425108631968282635e-01
1.125802782549762782e+01 1.267049348951503895e-01
1.014605650338057785e+01 1.126714228198681805e-01
9.134236358907301678e+00 1.002232667218687784e-01
8.214670289626505806e+00 8.916438481080043998e-02
7.380243337094245959e+00 7.932471541805179160e-02
6.624226591533647124e+00 7.056598823516201102e-02
5.875549489780854451e+00 6.205342451993751951e-02
5.205991360234923704e+00 5.455354738019699279e-02
4.608217358354067983e+00 4.795005380143711748e-02
4.075319965426812630e+00 4.214211574374750191e-02
3.601021874919998478e+00 3.703510918715885447e-02
3.179378338957025818e+00 3.253634782484081389e-02
2.837203961534274121e+00 2.891681183523630086e-02
2.416895660318836736e+00 2.450994779797705317e-02
2.154043189453047180e+00 2.177716283301978084e-02
1.789837924142866354e+00 1.801469971836633377e-02
1.520699500819821637e+00 1.525828925328501402e-02
1.291121743235911223e+00 1.291778866894832331e-02
9.072656426487391013e-01 9.033581170745576261e-03
7.332491853687765904e-01 7.285002922060693047e-03
1.741309953086759066e+01 2.114919013717229956e-01
1.576448436372207773e+01 1.875134532323873837e-01
1.425776192761908412e+01 1.664317686001953733e-01
1.288148239512144322e+01 1.478471135573618811e-01
1.162533417904490918e+01 1.314032264741082645e-01
1.048037343913559560e+01 1.168349724506300147e-01
9.437873412370194615e+00 1.039288687597513111e-01
8.490335732063714502e+00 9.244590208847704160e-02
7.630050135892808783e+00 8.224249687799704833e-02
6.850285525124702346e+00 7.316300561054621399e-02
6.144498951087940419e+00 6.509067258821904511e-02
5.446209824390681575e+00 5.722125460458078738e-02
4.769212052396617274e+00 4.971836524160819920e-02
4.218791572207331697e+00 4.369606722520730235e-02
3.728548286040835880e+00 3.839957804957397358e-02
3.292671649737714645e+00 3.373651200879541900e-02
2.938781209300152852e+00 2.998823197587705686e-02
2.621466476066590001e+00 2.664859728770683708e-02
2.231989450151639076e+00 2.258456234111200570e-02
1.988586040248679243e+00 2.006195955892163887e-02
1.651591400643948049e+00 1.659728781991424637e-02
1.338573354067938759e+00 1.339676161969792501e-02
1.046107439868981581e+00 1.043283631553988504e-02
8.164901765241520115e-01 8.119644918166317796e-03
1.795994876462198420e+01 2.196479566042544018e-01
1.626347399404384220e+01 1.946443321540510252e-01
1.471306317595689706e+01 1.726959684430721953e-01
1.329665082395367115e+01 1.533630724396272682e-01
1.200371304570139941e+01 1.362903740518098816e-01
1.082464459775500742e+01 1.211683073169501079e-01
9.750830149608479047e+00 1.077586063717830278e-01
8.774465866650475121e+00 9.585243282666403020e-02
7.887676021614979938e+00 8.526825857999255354e-02
7.083515165504232769e+00 7.585213002200168197e-02
6.355340471941733682e+00 6.748118611815834278e-02
5.634793175110706542e+00 5.932756091848016833e-02
4.990723032253995939e+00 5.215366736136700654e-02
4.366992608335267256e+00 4.530714872730632475e-02
3.860523774702552480e+00 3.981456334892103516e-02
3.409847141081369326e+00 3.498239849290650516e-02
3.043962609542443243e+00 3.109570838570394416e-02
2.715760268076023110e+00 2.763538557595521944e-02
2.312669527856923590e+00 2.342155828653805921e-02
2.060779538341422690e+00 2.080803501549663773e-02
1.711815680546451945e+00 1.720928984923867852e-02
1.454075211180493321e+00 1.457558427335415088e-02
1.150374560450410977e+00 1.148973665778475414e-02
8.670011186836376060e-01 8.628970773052914781e-03
4.920090300771784442e-01 4.872862109969205990e-03
1.677708571328703613e+01 2.021044229115572244e-01
1.518175643035610811e+01 1.792398278533414713e-01
1.372413604806125242e+01 1.591308117420360546e-01
1.239318837057811606e+01 1.413802777851435877e-01
1.117939241458696031e+01 1.256637015371886157e-01
1.007349052367108122e+01 1.117434445210269550e-01
9.067344799784892828e+00 9.938818047928210664e-02
8.153345678912698347e+00 8.841547370442526255e-02
7.324101542149769273e+00 7.865132303355515386e-02
6.573030638431171191e+00 6.996333277596238076e-02
5.829304685514800966e+00 6.151566587477134279e-02
5.164410700275400501e+00 5.407169462080792938e-02
4.570923267819218871e+00 4.752761181673222785e-02
4.041861908436350959e+00 4.176719609158651564e-02
3.571138930264817546e+00 3.670221167364605408e-02
3.152672373558821572e+00 3.224155660993933969e-02
2.813197471179115894e+00 2.865785881723505180e-02
2.396237858166491819e+00 2.428912248591022158e-02
2.135462546137590678e+00 2.157833990743141320e-02
1.774232300307473587e+00 1.785067627360114109e-02
1.507404683638118970e+00 1.511600727457017984e-02
1.206827234255418491e+00 1.205685210469367198e-02
8.991065623300573684e-01 8.949781460205303088e-03
7.267052586847749795e-01 7.215866369046089294e-03
1.730602256727401667e+01 2.098718165964389704e-01
1.566422335427818169e+01 1.860539099293674337e-01
1.416423332150284686e+01 1.651166054972556807e-01
1.279450092623114799e+01 1.466622883009947031e-01
1.154467819706131770e+01 1.303441381630990048e-01
1.040588473016966375e+01 1.158919032921871817e-01
9.369270128351400828e+00 1.030674602046412758e-01
8.427283902056922571e+00 9.167603863751710991e-02
7.572322423426876448e+00 8.154147284788901273e-02
6.797638966391620130e+00 7.254193160768597493e-02
6.096461931116752275e+00 6.453013144302784110e-02
5.403044657921783234e+00 5.672271020087011478e-02
4.730802082472354009e+00 4.928032574516537367e-02
4.184326326381939687e+00 4.331121641207166806e-02
3.697736611907670223e+00 3.805565825778133709e-02
3.265091517346069061e+00 3.343477499215249948e-02
2.914015247120520513e+00 2.971495583081511932e-02
2.599209049168643926e+00 2.640689911911182908e-02
2.212795068338542670e+00 2.238028156090926535e-02
1.838921823241132847e+00 1.851519971485598992e-02
1.637133287109209023e+00 1.644361830700765553e-02
1.326744221477097030e+00 1.327392766229525296e-02
1.036761213526529390e+00 1.033784235389599918e-02
8.091407918280169032e-01 8.045627996180962013e-03
1.785070179658508138e+01 2.179793393166744031e-01
1.616102902733923230e+01 1.931366144584122368e-01
1.461740441977287475e+01 1.713537175411619928e-01
1.320756800725286695e+01 1.521510827757397710e-01
1.192104820566177814e+01 1.351977358031890564e-01
1.074825315115432822e+01 1.201828016832035412e-01
9.680544375858858075e+00 1.068767767473467190e-01
8.709734988532119360e+00 9.504971952195495621e-02
7.828402193393127817e+00 8.454866346756247097e-02
7.029292908004933338e+00 7.521469061506916298e-02
6.305907372508076314e+00 6.689884274029567202e-02
5.590230301094279319e+00 5.881664450012260431e-02
4.896023712958593954e+00 5.109552380396671645e-02
4.331398736558139895e+00 4.490873799996240173e-02
3.828654595336979938e+00 3.946177286159670283e-02
3.381407691748610667e+00 3.466928060465434419e-02
3.018339335371620358e+00 3.081799232478110717e-02
2.692706651809867680e+00 2.738659173395784768e-02
2.292805995691448384e+00 2.320833014376711897e-02
2.042901660770709338e+00 2.061866256584659121e-02
1.696901115659981141e+00 1.705279330177473726e-02
1.375434052028957188e+00 1.376751272370121786e-02
1.075039636232499873e+00 1.072392471161591476e-02
8.592640468718208968e-01 8.549167968234516746e-03
3.309114262655854510e-01 3.267273570641446214e-03
1.667251126643530768e+01 2.005514350074112939e-01
1.508393912074724241e+01 1.778382615963205460e-01
1.363301205175116948e+01 1.578636596819105731e-01
1.230855712033857863e+01 1.402458156080947926e-01
1.110106142113212258e+01 1.246406907830814453e-01
1.000129048171506874e+01 1.108254249961422300e-01
9.000964967237411685e+00 9.856240232658228240e-02
8.092423962640371116e+00 8.767536961767134762e-02
7.268401555197050001e+00 7.798467173323397894e-02
6.522156414410962277e+00 6.936492385062388577e-02
5.783470290733768948e+00 6.097990394141294956e-02
5.123117833050901737e+00 5.360422104643536301e-02
4.483547422902574020e+00 4.656458454373769984e-02
4.008663234475330128e+00 4.140194924128541565e-02
3.541438088517677496e+00 3.637698581367149880e-02
3.126226169272023014e+00 3.195690410683108690e-02
2.789365113952900987e+00 2.839931172624714922e-02
2.375681539997611669e+00 2.406855877953971087e-02
2.117029055328571552e+00 2.138348006817218303e-02
1.758800178761924959e+00 1.768796029287550420e-02
1.494135441974229428e+00 1.497853102958190095e-02
1.196114945230573268e+00 1.194717764806213327e-02
8.910553432661829643e-01 8.866505658727524136e-03
7.201208446889517667e-01 7.152194999964684580e-03
1.719930184250551974e+01 2.082786037748766694e-01
1.556427810436039039e+01 1.846034602464316499e-01
1.407095503035242778e+01 1.638088249183430323e-01
1.270783577533518560e+01 1.454884943723084578e-01
1.146440974897813270e+01 1.292887315892983502e-01
1.033178054576968208e+01 1.149396984774597036e-01
9.301027238709407285e+00 1.022133055186258410e-01
8.364641278084276266e+00 9.090844089789237858e-02
7.514973850631641028e+00 8.085107680979697342e-02
6.745247137709310614e+00 7.192561590233910451e-02
5.982938430859649159e+00 6.322776690976672498e-02
5.301203039139979367e+00 5.557620407224363179e-02
4.692622136555101520e+00 4.884805083122058939e-02
4.150067853344963531e+00 4.292793156970696467e-02
3.667121051668192244e+00 3.771977899054840266e-02
3.237790607125181630e+00 3.313588945825845372e-02
2.889413031607240612e+00 2.945120941419579821e-02
2.461367233205218330e+00 2.496328495392613131e-02
2.193749026187233220e+00 2.217772455297109535e-02
1.822960426967009884e+00 1.834744683415040489e-02
1.548864694858635760e+00 1.553577396480246807e-02
1.314984309287919872e+00 1.315323042911669370e-02
1.027564186680160141e+00 1.024460475337111987e-02
7.468912435992571819e-01 7.418463466044570263e-03
1.774173268862316988e+01 2.163232309527387542e-01
1.605883551050716562e+01 1.916531247951363537e-01
1.452203934046521461e+01 1.700084292875137237e-01
1.311890319445368291e+01 1.509378570232247918e-01
1.183881458418845689e+01 1.341051063701660662e-01
1.067215259001438810e+01 1.191961926411289618e-01
9.610515655020815728e+00 1.059858331644953355e-01
8.645406880030792607e+00 9.425416156633982523e-02
7.769344051114621230e+00 8.383697969273691541e-02
6.975486792789324930e+00 7.457386930602404040e-02
6.256795157069936941e+00 6.632530284782647834e-02
5.545914250288547898e+00 5.830907963454492332e-02
4.856612055215829393e+00 5.064997833546935890e-02
4.296160647691818824e+00 4.451515532198483532e-02
3.797036434199718702e+00 3.911393160020920634e-02
3.353176815035806335e+00 3.436223693462398671e-02
2.992929066842259012e+00 3.054021050624863842e-02
2.669827014586691583e+00 2.714131955429434015e-02
2.273142136570961647e+00 2.300032026899274246e-02
2.025216047085164561e+00 2.042904880965621880e-02
1.682033005609516740e+00 1.690101668283344738e-02
1.363353777420793111e+00 1.364367897838802447e-02
1.065526982130877487e+00 1.062400007439797539e-02
8.515413771083655270e-01 8.469615066215430491e-03
1.830044858745247893e+01 2.247419273527389572e-01
1.656826437600035717e+01 1.989956701927175220e-01
1.498643862221688572e+01 1.764446447225464787e-01
1.354215561237345788e+01 1.566065931619345930e-01
1.222426938554299269e+01 1.391071288357960400e-01
1.102315536205214919e+01 1.236271141871645579e-01
9.929400374275616059e+00 1.099062628108563033e-01
8.934840536359795138e+00 9.774073668765524692e-02
8.031792422541345289e+00 8.692546520479246808e-02
7.213007226916505310e+00 7.731534074803129986e-02
6.471553837511414997e+00 6.876977777521621482e-02
5.737859038912898946e+00 6.045196937322239172e-02
5.082087961906934126e+00 5.313973912413415268e-02
4.447110881756971779e+00 4.615825024865111148e-02
3.931330765265278693e+00 4.055723431670918422e-02
3.472470076135577344e+00 3.563322934026755262e-02
3.099895272709030092e+00 3.166977471762413149e-02
2.765721901720209708e+00 2.814711560847458008e-02
2.355318464411326751e+00 2.385398530875063039e-02
2.098766760562876588e+00 2.118994013237867832e-02
1.743500726941923595e+00 1.752824544911135707e-02
1.480992396950975731e+00 1.484295562740221321e-02
1.171664180651747600e+00 1.169738219666323700e-02
8.830795113573366439e-01 8.783781328230402113e-03
7.136957740400928785e-01 7.086885065854094112e-03
1.709283100360179830e+01 2.066792697252174404e-01
1.546465597151092375e+01 1.831640053482921637e-01
1.397811058323136457e+01 1.625101855342102053e-01
1.262152747651106210e+01 1.443227334133117545e-01
1.138456483624414339e+01 1.282405548612256252e-01
1.025799194250682689e+01 1.139988963006030170e-01
9.233170232063791616e+00 1.013579745714215663e-01
8.302394088147945439e+00 9.014323508024506271e-02
7.457989731592068239e+00 8.016909039604916409e-02
6.693177233698017758e+00 7.131234945285687410e-02
5.935995661687663905e+00 6.268109408514087322e-02
5.259001682670072952e+00 5.509602788922954991e-02
4.654662130590788927e+00 4.842450148401247073e-02
4.116015187369945316e+00 4.255051916040911847e-02
3.636749206271649992e+00 3.738596966953280920e-02
3.210685856635913549e+00 3.283975043785475334e-02
2.864961611398556318e+00 2.918640148539245957e-02
2.440384398708905334e+00 2.473613140994828513e-02
2.174886078905411413e+00 2.197654578773420436e-02
1.807028279648578817e+00 1.817834103959255210e-02
1.535274104572782017e+00 1.539436099901256294e-02
1.303408692106546862e+00 1.303376129724304403e-02
9.158589448090164176e-01 9.114756781183775552e-03
7.401689845544957569e-01 7.350391483271355615e-03
1.763301134214052723e+01 2.146767808878075612e-01
1.595706101811196831e+01 1.901675325728015009e-01
1.442697352734950123e+01 1.686690555535250713e-01
1.303055167216045085e+01 1.497333390596906066e-01
1.175696946690245426e+01 1.330212440551665209e-01
1.059657617969119769e+01 1.182227469045282614e-01
9.540864925303377930e+00 1.051074242353376431e-01
8.581418482521481650e+00 9.346742682926841017e-02
7.710777996133686862e+00 8.313118637155980650e-02
6.921913927243859455e+00 7.393889114120452688e-02
6.207978088881775491e+00 6.575906421530135215e-02
5.501866772709910869e+00 5.780457394779658226e-02
4.817426775146720352e+00 5.020689770133877905e-02
4.261075585474030980e+00 4.412277620662347771e-02
3.765617064317510643e+00 3.876815700070043724e-02
3.325145444090025215e+00 3.405542162279381196e-02
2.967632044577200645e+00 3.026719797281776300e-02
2.647104664718963107e+00 2.689620777299612728e-02
2.253658239256578710e+00 2.279309566788547889e-02
2.007715466685467298e+00 2.024560402108043292e-02
1.667430809652962420e+00 1.674701962090548862e-02
1.351341580436442369e+00 1.351684456530319149e-02
1.056007779077862363e+00 1.052495916693713465e-02
8.241434618087097874e-01 8.193200746215639069e-03
1.818960093784997056e+01 2.230394151214995790e-01
1.646429579609844041e+01 1.974595549204999634e-01
1.488930323326924032e+01 1.750597570219844801e-01
1.345174549613849813e+01 1.553593100099065205e-01
1.214042074543650251e+01 1.379855084652465702e-01
1.094553393496136273e+01 1.226200342272201343e-01
9.857878880407286104e+00 1.090065825617656942e-01
8.869044493369207416e+00 9.692820653632901184e-02
7.971477091141215610e+00 8.619943429731660722e-02
7.157907908348668968e+00 7.666267307742412329e-02
6.421225697541253830e+00 6.818055268793035695e-02
5.692540661021828541e+00 5.993695421725248745e-02
5.041390057097734356e+00 5.267816639888469460e-02
4.410928731288957572e+00 4.575247783655866235e-02
3.898962425168300605e+00 4.020099476257383425e-02
3.443566594189927610e+00 3.531774165319691294e-02
3.073835002225945967e+00 3.138824826587652966e-02
2.742256547681978240e+00 2.789361567148467350e-02
2.335124132551365417e+00 2.363599331680632173e-02
2.080694683740221596e+00 2.099888698615048899e-02
1.728290547707120650e+00 1.736731448550197371e-02
1.467975221973654154e+00 1.470584583198313727e-02
1.161276079788525317e+00 1.159108802057999196e-02
8.751812514516199570e-01 8.703652813584317194e-03
4.966300086734314889e-01 4.915612240432572916e-03
1.698663471575980921e+01 2.050840701055557935e-01
1.536536068991195236e+01 1.817261931237959816e-01
1.388558252318092201e+01 1.612231533774520220e-01
1.253559953329840226e+01 1.431554239838227216e-01
1.130495408237416477e+01 1.271941222457166065e-01
1.018457876251893701e+01 1.130641810079364568e-01
9.165683253063704683e+00 1.005174966159746441e-01
8.240379489169420424e+00 8.938687749243473535e-02
7.401386626602763030e+00 7.949163583182752846e-02
6.641481147489586512e+00 7.070263752061549389e-02
5.889321827010638444e+00 6.213845018113191288e-02
5.217036446660958227e+00 5.461980836849329030e-02
4.617020944789578252e+00 4.799856254042169507e-02
4.082289433260640976e+00 4.217924726803398694e-02
3.606537530575246286e+00 3.705280795353130263e-02
3.183711926327903452e+00 3.254734644743875055e-02
2.840745259975356873e+00 2.892774367236795874e-02
2.419549279273794706e+00 2.451564104497759577e-02
2.156120589497829254e+00 2.177781815224956452e-02
1.791325831044572992e+00 1.801517781331197360e-02
1.521819405343753706e+00 1.525459139152422761e-02
1.218322122236820348e+00 1.216494164671742644e-02
9.076456033105804178e-01 9.028590757789613577e-03
7.335485871405470482e-01 7.283999427759110454e-03
1.752460664633323617e+01 2.130349274289555506e-01
1.585552411399880945e+01 1.886908030037312556e-01
1.433230753524758505e+01 1.673401792202512395e-01
1.294250636839867852e+01 1.485400482776723929e-01
1.167544531027657406e+01 1.319347876075817050e-01
1.052129556392407217e+01 1.172508220542516771e-01
9.471544662331373488e+00 1.042387228705429630e-01
8.517750262720385379e+00 9.269167506625096420e-02
7.652488741538249428e+00 8.243205228319108735e-02
6.868726030224575396e+00 7.330444488107752676e-02
6.159492478624681411e+00 6.519768488281836583e-02
5.458298438719435097e+00 5.730435854217329206e-02
4.778654341024498819e+00 4.977365070649361622e-02
4.226278711619726458e+00 4.373645159928172405e-02
3.734467910304642313e+00 3.842487534134599036e-02
3.297332020783537931e+00 3.375088588395284278e-02
2.942646764643475521e+00 2.999640041024701984e-02
2.624507213268709727e+00 2.665463557420488447e-02
2.234211947899191308e+00 2.258680280947672481e-02
1.856577429503982524e+00 1.868350752097000175e-02
1.652856387509937353e+00 1.659174850910962590e-02
1.339428669893358181e+00 1.339576992484002756e-02
1.046597640306791588e+00 1.043165248106348031e-02
8.168125875385241486e-01 8.115720681598034836e-03
1.807900329225706670e+01 2.213383737174070276e-01
1.636063137258439681e+01 1.959251148825093547e-01
1.479246693659849221e+01 1.736898384051851763e-01
1.336164536143494352e+01 1.541268282273126899e-01
1.205691375275765864e+01 1.368871307770723467e-01
1.086836789455447772e+01 1.216324481105939964e-01
9.786780526892691512e+00 1.081108200661667074e-01
8.803742249341906856e+00 9.612892726627003670e-02
7.911605557727711791e+00 8.547391799683168312e-02
7.103159118979091247e+00 7.601822236100269636e-02
6.371311259155669759e+00 6.760380165376810024e-02
5.647489390548602550e+00 5.941412524463608041e-02
4.945710171681507283e+00 5.161000956372800708e-02
4.374988317862243292e+00 4.534597734123854695e-02
3.866852671925808504e+00 3.984518967800351752e-02
3.414895462395363346e+00 3.500264742382438315e-02
3.047993049530393517e+00 3.110952677524326387e-02
2.718998996429205839e+00 2.764327631095489513e-02
2.315090594216906439e+00 2.342412655105557268e-02
2.062679439554531147e+00 2.080848190888876306e-02
1.713209583517488088e+00 1.720898705252078484e-02
1.388576116219923051e+00 1.389259027397271064e-02
1.085220202422754632e+00 1.081762656567750343e-02
8.673926593593508372e-01 8.623886306762756568e-03
3.339918096630553057e-01 3.297310681114166281e-03
1.688070246115967521e+01 2.035079833927488091e-01
1.526639136145336373e+01 1.803060089310244418e-01
1.379334449321629741e+01 1.599598323984026682e-01
1.245001774447674414e+01 1.420080073858298042e-01
1.122583217590342386e+01 1.261593523049300281e-01
1.011161677538460246e+01 1.121221638965044370e-01
9.098629561313966718e+00 9.968089539427506252e-02
8.178814038744345538e+00 8.863830011584857005e-02
7.345032388159604686e+00 7.881928101140839305e-02
6.590076618688921251e+00 7.009765286876520896e-02
5.843003709657713429e+00 6.160309419354404598e-02
5.175304345553966456e+00 5.414228493029906580e-02
4.528746536785115850e+00 4.702083909055107536e-02
4.048769530768695724e+00 4.180667700123733010e-02
3.576600753720746706e+00 3.672646946046245753e-02
3.157055742272411258e+00 3.226136358151248523e-02
2.816674492755226300e+00 2.866658104531847467e-02
2.398791753601828169e+00 2.429241298571378424e-02
2.137540965939586091e+00 2.157992403381881266e-02
1.775752928828771449e+00 1.784882897286145867e-02
1.508433466240502341e+00 1.511368683750473688e-02
1.207514185030649223e+00 1.205327613083722639e-02
8.995003977715597676e-01 8.945197954294397194e-03
7.269127403891143535e-01 7.213363240062970784e-03
1.741660234173081534e+01 2.114092801280856582e-01
1.575435971040783301e+01 1.872262226022860798e-01
1.423802001125842054e+01 1.660107906952163759e-01
1.285492668390733328e+01 1.473526628358499679e-01
1.159428994936715718e+01 1.308644719504556408e-01
1.044640690449315734e+01 1.162899789584949800e-01
9.402605336793397939e+00 1.033761462293422834e-01
8.454472311651278105e+00 9.191783083104747287e-02
7.594609629064616563e+00 8.173729030830384490e-02
6.815817390588652103e+00 7.268252791555966652e-02
6.044743425607788545e+00 6.388476755311689459e-02
5.355372180186562581e+00 5.614514904395154909e-02
4.740109653343222540e+00 4.933787960793353106e-02
4.191688641147112371e+00 4.334967225047342554e-02
3.703566700970363001e+00 3.808452972250051666e-02
3.269766704854432771e+00 3.345357690622287328e-02
2.917717454397002363e+00 2.972721827961073010e-02
2.485416487003080821e+00 2.519467750087089897e-02
2.215049257708455954e+00 2.238116711353870664e-02
1.840497360870853250e+00 1.851480506935421905e-02
1.563731637992191281e+00 1.567543965742557166e-02
1.327539540231734927e+00 1.327095911853749637e-02
1.037266746685632901e+00 1.033314750993363784e-02
7.539363976102436693e-01 7.481278299368193489e-03
1.796876442166294296e+01 2.196574138406456878e-01
1.625726425285364485e+01 1.944344485692097724e-01
1.469599992127438881e+01 1.723340742471876907e-01
1.327191805432982541e+01 1.528985987903684896e-01
1.197375048130900410e+01 1.357841973178381401e-01
1.079154512594901405e+01 1.206393386305704973e-01
9.715940804594405122e+00 1.072189758229781381e-01
8.738689902198478521e+00 9.532765403301486640e-02
7.852078367625435540e+00 8.475514771402133107e-02
7.048728226505214245e+00 7.537264332112975085e-02
6.321782632166854654e+00 6.702497775229032673e-02
5.602754298544210698e+00 5.889962873763367190e-02
4.905939262236163501e+00 5.116052562917615398e-02
4.339321161612368805e+00 4.495173018229798451e-02
3.834899083542872678e+00 3.949336130748040685e-02
3.386345979720326582e+00 3.469226104388795084e-02
3.022374902241482975e+00 3.083031135343004131e-02
2.695947535322216648e+00 2.739382776446813023e-02
2.295245171623184977e+00 2.321130112777398946e-02
2.044817322518284630e+00 2.061832162045730207e-02
1.698206634837135409e+00 1.705454298791934595e-02
1.376344425583454045e+00 1.376818851136609595e-02
1.075657839014020345e+00 1.071742899059788430e-02
8.595936961280978839e-01 8.542548738765781691e-03
1.853775709542556882e+01 2.282887145024364572e-01
1.677510969613708625e+01 2.019311039484958104e-01
1.516773461038471460e+01 1.788994094835311688e-01
1.370148843870800981e+01 1.586821179106668034e-01
1.236485308936167549e+01 1.408662009737781939e-01
1.114702743661975681e+01 1.251308398607614836e-01
1.003894819990288667e+01 1.112000336963205605e-01
9.031811682208576997e+00 9.885445127148384525e-02
8.117681159825025361e+00 8.788935614603049506e-02
7.289116245514283499e+00 7.815106233695240379e-02
6.538925451321238036e+00 6.949727550227136064e-02
5.796937126622079717e+00 6.107507926156203332e-02
5.133905566174341573e+00 5.367457691762587968e-02
4.491993034005556495e+00 4.661345213722715985e-02
3.970605300714041164e+00 4.095286867503687006e-02
3.506939901071262078e+00 3.597600744253081489e-02
3.130512992623338153e+00 3.197268625477635989e-02
2.792813760887941754e+00 2.841018600750106968e-02
2.378236055175680264e+00 2.407508147147425712e-02
2.119117977072833003e+00 2.138602859624871844e-02
1.760248992117207756e+00 1.768785020004486064e-02
1.495216222115250071e+00 1.497697459327060679e-02
1.182832683144065866e+00 1.180144702013490900e-02
8.914618234775592009e-01 8.861372847505041145e-03
7.204357881579706024e-01 7.146187536221448346e-03
1.730877694579250203e+01 2.097922059092592606e-01
1.565363712128844753e+01 1.857720614230079226e-01
1.414406194179040099e+01 1.647023116148572386e-01
1.276766729896814923e+01 1.461743235966012355e-01
1.151350935359512917e+01 1.298059238880052424e-01
1.037189163338863551e+01 1.153419065925472553e-01
9.333988180623848052e+00 1.025321111763391607e-01
8.391611387760161023e+00 9.114987778425963361e-02
7.537073913923713064e+00 8.104777762652783102e-02
6.763216430078424324e+00 7.206777816238520151e-02
5.997305756957225675e+00 6.333683108154276875e-02
5.312767279095807815e+00 5.565859533391988995e-02
4.701785180914905382e+00 4.890843976207933513e-02
4.157306320719130532e+00 4.296943017946617399e-02
3.672946695097163872e+00 3.774855905750156698e-02
3.242366673619382578e+00 3.315551553403325857e-02
2.893141096531777645e+00 2.946269546544788565e-02
2.464119645249858603e+00 2.496648035292183335e-02
2.195987154501061411e+00 2.217973847921016206e-02
1.824450625842766183e+00 1.834501832802991339e-02
1.550023338100606329e+00 1.553466533924703803e-02
1.315884311865137768e+00 1.315060853973322626e-02
9.244935023495950421e-01 9.195477379705409987e-03
7.471655515218010857e-01 7.415561592761201436e-03
1.785872495057189369e+01 2.179858594956472495e-01
1.615418075588990732e+01 1.929301743143502224e-01
1.459990775876633329e+01 1.709807246205816977e-01
1.318256907705901781e+01 1.516855239868446226e-01
1.189092656199784415e+01 1.346920781788508437e-01
1.071507424147910115e+01 1.196555434254107375e-01
9.645556062637139050e+00 1.063372728055370919e-01
8.674053275525832163e+00 9.453686638287975286e-02
7.792866586930966122e+00 8.404360151624720721e-02
6.994625297063707059e+00 7.473588188643419394e-02
6.272498457508075553e+00 6.645043898796673676e-02
5.558443952626738849e+00 5.839220995630631933e-02
4.866404570128508134e+00 5.071773681976306236e-02
4.303965285251283746e+00 4.455826372799912699e-02
3.803143982903988363e+00 3.914259649470513275e-02
3.358116549140290896e+00 3.438367336746692843e-02
2.996870461054786272e+00 3.055598792869968980e-02
2.673002906244539734e+00 2.714866605210681377e-02
2.275532381411938587e+00 2.300542471596508584e-02
2.027148157898220227e+00 2.043221886438887844e-02
1.683456267472500212e+00 1.689972981176487976e-02
1.364264823717075137e+00 1.364063533463637755e-02
1.066063011599525989e+00 1.062088812929797184e-02
8.319641504498896944e-01 8.266070862349716303e-03
1.842551504566861098e+01 2.265637771446301907e-01
1.666982571870531515e+01 2.003810926274748050e-01
1.506946028947887584e+01 1.775047461549683625e-01
1.361001980246054366e+01 1.574229771678730405e-01
1.227996501799611551e+01 1.397349822869499714e-01
1.106854369695240159e+01 1.241177540491869569e-01
9.966654832411602882e+00 1.102897559810071260e-01
8.965430325938111622e+00 9.803190906209935385e-02
8.056780629749118461e+00 8.715654776227232947e-02
7.233473987517275994e+00 7.749280856553361629e-02
6.488212562576890718e+00 6.890406929595946361e-02
5.751140228954308320e+00 6.055443359992778579e-02
5.092764041336940828e+00 5.320874203687193243e-02
4.455367582842676200e+00 4.620719739205518539e-02
3.937953611124925146e+00 4.059482966865027298e-02
3.477693231202835911e+00 3.565676403369865549e-02
3.104196113284857450e+00 3.168953673169555563e-02
2.769114347381353980e+00 2.815582375511128249e-02
2.357876852111744803e+00 2.385877555388241436e-02
2.100855777557784076e+00 2.119360136221313043e-02
1.744960791427076163e+00 1.752815971216493615e-02
1.482100536382934930e+00 1.483970613974170197e-02
1.172333780956555493e+00 1.169448687937738908e-02
8.834964120783223018e-01 8.782231813477788321e-03
5.012972415788786718e-01 4.957712806652338211e-03
1.720132306646106457e+01 2.081883339949919531e-01
1.555315598473672978e+01 1.843102646953264090e-01
1.405039112906006160e+01 1.634025486505031322e-01
1.268070913752452711e+01 1.450077320529576663e-01
1.143310776253485628e+01 1.287755855092429513e-01
1.029775983749977364e+01 1.143996430056921365e-01
9.265817746631991980e+00 1.016854787560163564e-01
8.329012165863895589e+00 9.038864085091340150e-02
7.479823925868354983e+00 8.036316146979402553e-02
6.710970285059070228e+00 7.145431197748755570e-02
5.950225878968400828e+00 6.279328872526820926e-02
5.270372159181234473e+00 5.517696195638135265e-02
4.663779771834170695e+00 4.848092140666253325e-02
4.123235430122350387e+00 4.259283960475371972e-02
3.642482617962240266e+00 3.741403857354643619e-02
3.215182600591876660e+00 3.286300166142635398e-02
2.868674695107075845e+00 2.920265022372941360e-02
2.443160781075966348e+00 2.474491527822745077e-02
2.177078367429535533e+00 2.197992684346665795e-02
1.808633205992795867e+00 1.818047758387249593e-02
1.536441471483684929e+00 1.539471381543389833e-02
1.229895975778075190e+00 1.227661239060345855e-02
9.162838121648509970e-01 9.110139803849223034e-03
7.404909382383831895e-01 7.347404269351991320e-03
1.774902625936704936e+01 2.163216511827167343e-01
1.605151007754706427e+01 1.914350156183250440e-01
1.450406933794563002e+01 1.696376295821058755e-01
1.309358911049895724e+01 1.504892716493215488e-01
1.180852798195659048e+01 1.335962927550460033e-01
1.063895344367358042e+01 1.186705349135268178e-01
9.575502760604813091e+00 1.054596362256134123e-01
8.609838391537172342e+00 9.373606753332722197e-02
7.734033419238111939e+00 8.333679261402453242e-02
6.940888568702479056e+00 7.409993474103002131e-02
6.223498284124167945e+00 6.588417286677469842e-02
5.514297629000776801e+00 5.789249044132277477e-02
4.827184654652148410e+00 5.027472576106165741e-02
4.268818350215134672e+00 4.417216940846117879e-02
3.771739328770140620e+00 3.879924342350542232e-02
3.330024232344117596e+00 3.407690900279282398e-02
2.971595368742908860e+00 3.028186144541714434e-02
2.650256597530045166e+00 2.690606840229433500e-02
2.255951768864940199e+00 2.279648534426380671e-02
1.874579626582299374e+00 1.885659794857116878e-02
1.668765977255917576e+00 1.674430384723567602e-02
1.352257586471379058e+00 1.351862888507413159e-02
1.056560684541661965e+00 1.052491327947018170e-02
8.245572597379768887e-01 8.188156356315203291e-03
1.831353141760401826e+01 2.248523281718319000e-01
1.656493356940461226e+01 1.988341255117753448e-01
1.497150668135137153e+01 1.761114904694767169e-01
1.351891607909305115e+01 1.561894075387169900e-01
1.219550378746962593e+01 1.386177516977764035e-01
1.099058555078574528e+01 1.231030632525797197e-01
9.894723928847424688e+00 1.093786741676217728e-01
8.899379896415656077e+00 9.721454989436253968e-02
7.996302877855216984e+00 8.643280669195778365e-02
7.178167144642226383e+00 7.684703065491979568e-02
6.437868695434445954e+00 6.831697953976795246e-02
5.705662969872546952e+00 6.003576997946375587e-02
4.996121032818884977e+00 5.213206243301516524e-02
4.419158218345087263e+00 4.580430973391006605e-02
3.905525916125647701e+00 4.023942586503163193e-02
3.448802208220076881e+00 3.533964703186418671e-02
3.078057668181892303e+00 3.140708742749992455e-02
2.745670957336938223e+00 2.790805932470634410e-02
2.337702527906557748e+00 2.364430943043885347e-02
2.082726782240005292e+00 2.100179149166220283e-02
1.729713784624463679e+00 1.736844739266084001e-02
1.401944757773476935e+00 1.401986651712956895e-02
1.095614250559812763e+00 1.091603425851557507e-02
8.756108616121768273e-01 8.701797338293289913e-03
3.371071104926287032e-01 3.328157705754913268e-03
1.709420142978746071e+01 2.065928494012072292e-01
1.545301494523283203e+01 1.828810780290662796e-01
1.395721006703350398e+01 1.621218358034295093e-01
1.259421105164920363e+01 1.438495809702298178e-01
1.135306919730330222e+01 1.277324897371391876e-01
1.022393429198322856e+01 1.134740279544011049e-01
9.197985811567290781e+00 1.008447474179124392e-01
8.266859498882528356e+00 8.963478896483023650e-02
7.422945347907253577e+00 7.968291430371951534e-02
6.658995099620337754e+00 7.084815188439677613e-02
5.903438227351355927e+00 6.225056256682114098e-02
5.228294012958166093e+00 5.469876441201220602e-02
4.574596208160450317e+00 4.749899286277128874e-02
4.089468518749967529e+00 4.221793220238800187e-02
3.612265250983641263e+00 3.708443517422133073e-02
3.188256955226837164e+00 3.257093368740741901e-02
2.844417130852785025e+00 2.894203841416881362e-02
2.422249455789627692e+00 2.452063234246830772e-02
2.158327849037132928e+00 2.178094958316260238e-02
1.792866668128175300e+00 1.801277476593828378e-02
1.522905541843672550e+00 1.525263303920918433e-02
1.219042372474705926e+00 1.216390367687903047e-02
9.080371999412754080e-01 9.026524438846904308e-03
7.337764605377399274e-01 7.278964181440029414e-03
1.763955108901553359e+01 2.146856383947689795e-01
1.594918325174561069e+01 1.899509570491342003e-01
1.440871152555852319e+01 1.683042959610507316e-01
1.300495359046635002e+01 1.492915865804856634e-01
1.172647079292173977e+01 1.325166716006947187e-01
1.056327010466174521e+01 1.177005423113705040e-01
9.505835693006780218e+00 1.045903155456096856e-01
8.545885494554852357e+00 9.295507039240906433e-02
7.675544013972529278e+00 8.263900169862488376e-02
6.887414643067890196e+00 7.347046490375459815e-02
6.107509959919839027e+00 6.455360712455211758e-02
5.410408616957572470e+00 5.672162808913296800e-02
4.788287592457798780e+00 4.983474526536997573e-02
4.233880590075397521e+00 4.377992381181025627e-02
3.740594171371617538e+00 3.845667145628155204e-02
3.302117988085952138e+00 3.377836901546656806e-02
2.946495532379359350e+00 3.001407462622588881e-02
2.509720860668396281e+00 2.543357616422308939e-02
2.236617836440093487e+00 2.259018786220879857e-02
1.858250109909153069e+00 1.868731071308055158e-02
1.578775168613312241e+00 1.582065472328907443e-02
1.340314124071282809e+00 1.339320015494805359e-02
1.047167463609320448e+00 1.042610644423268978e-02
7.611221981369934442e-01 7.549842751930598700e-03
1.820187416620916920e+01 2.231528550210165052e-01
1.646037742039546359e+01 1.973067350705334233e-01
1.487392831555589190e+01 1.747454242226227361e-01
1.342822628656547579e+01 1.549499735692730085e-01
1.211140627036652795e+01 1.375054752830122407e-01
1.091284656260336661e+01 1.221069824103724055e-01
9.823198169168524174e+00 1.084869956521576778e-01
8.833712283453856173e+00 9.640609677594880189e-02
7.936155713511546139e+00 8.570927082273549491e-02
7.123181703893889605e+00 7.619439866879254564e-02
6.387772464242948089e+00 6.773581368250157497e-02
5.660573462300252601e+00 5.952046662320598092e-02
4.955882770730275944e+00 5.167573073268547090e-02
4.383159593719231140e+00 4.540520062967245279e-02
3.873305949494346923e+00 3.988568234318634609e-02
3.420038067088951195e+00 3.502576286737351524e-02
3.052232060626463905e+00 3.112774904012150998e-02
2.722434808253096250e+00 2.765740778026209989e-02
2.317638591617679378e+00 2.342933737944681571e-02
2.064730715300186148e+00 2.081221939151294692e-02
1.714666334312996199e+00 1.720986416259767324e-02
1.389597821607107875e+00 1.389283779510222874e-02
1.085902102359700860e+00 1.081590752324939654e-02
8.677845938760644362e-01 8.619559904760874455e-03
1.878165272953699372e+01 2.320059445230419348e-01
1.698733100005369678e+01 2.049919020295658534e-01
1.535320497442092247e+01 1.814534608621554412e-01
1.386425867152943958e+01 1.608333202033264686e-01
1.250807819709532076e+01 1.426855973794724508e-01
1.127340331531567408e+01 1.266859590338547115e-01
1.015056342390170485e+01 1.125329714466479086e-01
9.130465330707892235e+00 9.999685545030764788e-02
8.204984920138894466e+00 8.887740438545058130e-02
7.366447446125127030e+00 7.901143956406975200e-02
6.607473048664116888e+00 7.024237348189971142e-02
5.856878887694759506e+00 6.171435868271990532e-02
5.186442714747449223e+00 5.422819124542256619e-02
4.537483550834372714e+00 4.708414075021500472e-02
4.010480009123189582e+00 4.136174204579710911e-02
3.541909281695871492e+00 3.632736434752883298e-02
3.161486402060420531e+00 3.227902894505691594e-02
2.820367748180801382e+00 2.868407974542623931e-02
2.401511266620205198e+00 2.430204020232275622e-02
2.139673130582369964e+00 2.158580632442401448e-02
1.777283946033788142e+00 1.785110534571349508e-02
1.509621653426533205e+00 1.511332510514907038e-02
1.194146497326783463e+00 1.190862692435194596e-02
8.999506672781188987e-01 8.941421230639352846e-03
7.272479987229231169e-01 7.209745822904616887e-03
1.753046027693390485e+01 2.130482005057878214e-01
1.584710409242906515e+01 1.884795973946803427e-01
1.431361812829803881e+01 1.669815202908091212e-01
1.291672289669577012e+01 1.480987952373429839e-01
1.164483704234311112e+01 1.314464269145448894e-01
1.048787824052442019e+01 1.167391319238213626e-01
9.436510970585761271e+00 1.037208046500729813e-01
8.482317820913431561e+00 9.218065948770813589e-02
7.617391280310445545e+00 8.194387187928663108e-02
6.834301278869030050e+00 7.284835663995610500e-02
6.059647071732919166e+00 6.399899207664468126e-02
5.367327100005844009e+00 5.623187955469564903e-02
4.749611080777097705e+00 4.940186724142552055e-02
4.199233184103849936e+00 4.339964780364986147e-02
3.709642204833559109e+00 3.812027431092470525e-02
3.274503279681231671e+00 3.347547074852996740e-02
2.921694792151277920e+00 2.974805647447660920e-02
2.488259366662202599e+00 2.520383763211779538e-02
2.217361678692951532e+00 2.238761090140210103e-02
1.842111630189572580e+00 1.851617817658518864e-02
1.564950001228684551e+00 1.567643281687361792e-02
1.328462109764972254e+00 1.326993713297330325e-02
9.333288614034633834e-01 9.277430635736395523e-03
7.542378338212724076e-01 7.482409497830577738e-03
1.809044564421525791e+01 2.214498751195524417e-01
1.635609771566943138e+01 1.957807247647358473e-01
1.477667372316178529e+01 1.733749212590559863e-01
1.333781387318643752e+01 1.537208433864535595e-01
1.202773409504007418e+01 1.364023905120417268e-01
1.083560147078797264e+01 1.211099640006846889e-01
9.752055306992813755e+00 1.075983945072703091e-01
8.768391783749468260e+00 9.560965429209930533e-02
7.876393962400774384e+00 8.499251643976497850e-02
7.068463939747537950e+00 7.554953253156203308e-02
6.337965349225278544e+00 6.715777078160180269e-02
5.615781504862210838e+00 5.900703951708075740e-02
4.915993609374647910e+00 5.123055938319338865e-02
4.347431866825742119e+00 4.500584902299643170e-02
3.841317167159565837e+00 3.953390100242063637e-02
3.391535399082683977e+00 3.471727298270734646e-02
3.026519408389987564e+00 3.085158212848097478e-02
2.699304019538603328e+00 2.740804649333757059e-02
2.297726899832336578e+00 2.322200046841206914e-02
2.046881413156935281e+00 2.062169687467553178e-02
1.699701209187491235e+00 1.705537720945725713e-02
1.377290457959436942e+00 1.376616112656561461e-02
1.076236409397137717e+00 1.071865904449281238e-02
8.398848421498541494e-01 8.339305060637264289e-03
1.866798469374113623e+01 2.302581679028739003e-01
1.688078238724952485e+01 2.034264721210023441e-01
1.525373554596096781e+01 1.800419500121147875e-01
1.377177920945749179e+01 1.595628483472560644e-01
1.242225046859617699e+01 1.415516267498625747e-01
1.119409786596658840e+01 1.256621037573191768e-01
1.007751278230510295e+01 1.116125215711384205e-01
9.063323265778093329e+00 9.916797588330938940e-02
8.143480950262468099e+00 8.813896805500563703e-02
7.310177392119213025e+00 7.834567151306010002e-02
6.556302513260120257e+00 6.964456645485953001e-02
5.810724975562830963e+00 6.119183946689325110e-02
5.144880512674086859e+00 5.376015448836106436e-02
4.500576119324838587e+00 4.667422689951951364e-02
3.977530887677783511e+00 4.099733464480063289e-02
3.512411520776940410e+00 3.600629449708565855e-02
3.134931551717118126e+00 3.199253990899242339e-02
2.796426706118519512e+00 2.842794278566377134e-02
2.380971420022429896e+00 2.408410695187592973e-02
2.121277365836867990e+00 2.139269886191814962e-02
1.761804176412907763e+00 1.769184671852280094e-02
1.496367691366289776e+00 1.497497519362774900e-02
1.183589129711968058e+00 1.180128900291840463e-02
8.919237401542042809e-01 8.860760930446430483e-03
5.060240004756032528e-01 5.001448154330475834e-03
1.742165337066455422e+01 2.114232068283029842e-01
1.574538015701479665e+01 1.870058157602348947e-01
1.421890787152102220e+01 1.656708566139231675e-01
1.282886008897853003e+01 1.469232988930284645e-01
1.156354928667883719e+01 1.303880817458557828e-01
1.041294483278091754e+01 1.157890419789742859e-01
9.367555799105115710e+00 1.028629709996114056e-01
8.419171185178727868e+00 9.141321961319444356e-02
7.559568710356716181e+00 8.125508215117314970e-02
6.781632997683158415e+00 7.222869154649493029e-02
6.012078598579063460e+00 6.345354154150237291e-02
5.324480347749739551e+00 5.574384424594723553e-02
4.711193552334026258e+00 4.897243000882359198e-02
4.164825142983892725e+00 4.302214626412884796e-02
3.678940766426709530e+00 3.778475136945918383e-02
3.247109207333091607e+00 3.318000835004115967e-02
2.897004753300177704e+00 2.948171234057761492e-02
2.467090241320727184e+00 2.498178126081402467e-02
2.198339242160363582e+00 2.218684822575182555e-02
1.826157444820100340e+00 1.834996498644059573e-02
1.551249885859963262e+00 1.553520251409317397e-02
1.241710886376321765e+00 1.239016033026676088e-02
9.249640792540856360e-01 9.192436742956904341e-03
7.475117289906061391e-01 7.411041628962368455e-03
1.797930724031854055e+01 2.197680340800886867e-01
1.625224261798775771e+01 1.942692449356684115e-01
1.467980179540160357e+01 1.720174912502546172e-01
1.324786913819153611e+01 1.524917009720583583e-01
1.194440021129422469e+01 1.353149886016489223e-01
1.075876046058182034e+01 1.201429941857187350e-01
9.681296034057968569e+00 1.067131645005102575e-01
8.703448417604498388e+00 9.482227966166421884e-02
7.816883642814286048e+00 8.426991819546703066e-02
7.014212218114660224e+00 7.490828904022221735e-02
6.288528013534913974e+00 6.658910850650309743e-02
5.571233864314113049e+00 5.849984786091071837e-02
4.876478224050111443e+00 5.079098205157980828e-02
4.311985220920321993e+00 4.461592015897292152e-02
3.809576118387603128e+00 3.918435074784326622e-02
3.363195179122877576e+00 3.441200839037059089e-02
3.001019000128502423e+00 3.057386283488284021e-02
2.676379285735471125e+00 2.716447430800551441e-02
2.278050460214958939e+00 2.301221883887970276e-02
1.892742227893672302e+00 1.903337000728924644e-02
1.684872984917650252e+00 1.690014447261121988e-02
1.365239674340394949e+00 1.364198166201118119e-02
1.066638292909964258e+00 1.061866702493447466e-02
8.323358764265317289e-01 8.262126728179660512e-03
1.855460101210717383e+01 2.285133329969809002e-01
1.677461074908341843e+01 2.018604233351819488e-01
1.515470091713181588e+01 1.786464673304075101e-01
1.367961181304314700e+01 1.583171628791775476e-01
1.233692989810501217e+01 1.404241435211907030e-01
1.111527330473096953e+01 1.246421013366271480e-01
1.000479843038330330e+01 1.107094409585546585e-01
8.996603291681855907e+00 9.835366981875316716e-02
8.082384566954784688e+00 8.740574405458727270e-02
7.254283826732573992e+00 7.768648563942702479e-02
6.505381878367144211e+00 6.905741078208146866e-02
5.764771062669522550e+00 6.066093950158091969e-02
5.047261120246475663e+00 5.267351082012076274e-02
4.463945054581495597e+00 4.626396116186895502e-02
3.944752924776445902e+00 4.063997861912434229e-02
3.483194603027063074e+00 3.568995864784656191e-02
3.108555788080369364e+00 3.170809046819696858e-02
2.772760948120425173e+00 2.817474049030407879e-02
2.360545738932978033e+00 2.386874805350693712e-02
2.103001945116222959e+00 2.119931111961525713e-02
1.746462102583034026e+00 1.753118819858422162e-02
1.415441815538714510e+00 1.414898959428830330e-02
1.106074361372425097e+00 1.101594790583652200e-02
8.839618835199715141e-01 8.779795667953792931e-03
3.402652629182751909e-01 3.355067110084289980e-03
1.731315923828474013e+01 2.098090582373855206e-01
1.564400195801774807e+01 1.855597070953276806e-01
1.412461044474771299e+01 1.643581865640719453e-01
1.274133958996364058e+01 1.457535172945366442e-01
1.148266747382304409e+01 1.293369048037240343e-01
1.033833019410756116e+01 1.148439301189272815e-01
9.298951207854235790e+00 1.020155749127181072e-01
8.356239046951829508e+00 9.065208590870163508e-02
7.502061729341036767e+00 8.057352273004939058e-02
6.729172016674605850e+00 7.161648067281904673e-02
5.964820100345983533e+00 6.290994718562395449e-02
5.282011716410129232e+00 5.526514055751374777e-02
4.621088157971834143e+00 4.797950154209262852e-02
4.130713610219324039e+00 4.264523642703882400e-02
3.648391382551404494e+00 3.745357980576929924e-02
3.219931348755528777e+00 3.288965882785466893e-02
2.872523522839006027e+00 2.922011237360778307e-02
2.446031003328890119e+00 2.475712408809505743e-02
2.179388629605080840e+00 2.198691198189136470e-02
1.810252639984460954e+00 1.818281059930939095e-02
1.537663237708775554e+00 1.539301415373609677e-02
1.230715055028631655e+00 1.227526465241621755e-02
9.166967708576082563e-01 9.108301731985483582e-03
7.407441691671678985e-01 7.344962674832125962e-03
1.786853433408617065e+01 2.181083142269471253e-01
1.614861746594086256e+01 1.927850220401317038e-01
1.458329804573886790e+01 1.706796002544808677e-01
1.315822673744565030e+01 1.512813035424606656e-01
1.186142808235768698e+01 1.342274646826747408e-01
1.068223593639175917e+01 1.191660770573092915e-01
9.610885042259068811e+00 1.058358069509553467e-01
8.638825258607953472e+00 9.403705548538539294e-02
7.757742000163307949e+00 8.356301933933489579e-02
6.960194544022793472e+00 7.427542606040743456e-02
6.171281937736859291e+00 6.524944069117330492e-02
5.466200108612119912e+00 5.731825593310269085e-02
4.837195961369129549e+00 5.035167836736333807e-02
4.276711554437138574e+00 4.422254948769406557e-02
3.778118949805539639e+00 3.883906481340480832e-02
3.335073506601779592e+00 3.411047101879775834e-02
2.975728143866100073e+00 3.030155973476365491e-02
2.534416823805520913e+00 2.567845555065012553e-02
2.258425071381959803e+00 2.280665718582141135e-02
1.876272515774112914e+00 1.886362990130556125e-02
1.594005432225500840e+00 1.596799193213488399e-02
1.353210796829475537e+00 1.351624115303075996e-02
1.057201071302828810e+00 1.052229951163757664e-02
7.683325068183197715e-01 7.618895816565088644e-03
1.844147571091792770e+01 2.267870399753852129e-01
1.666871188461711384e+01 2.003114579662741979e-01
1.505589511465484165e+01 1.772469599388564188e-01
1.358783872418594996e+01 1.570647847090129723e-01
1.225190919103129517e+01 1.393004448165679476e-01
1.103669489175488216e+01 1.236352425013871048e-01
9.932557104873298570e+00 1.097901113490156177e-01
8.930245022911119435e+00 9.753914561039431219e-02
8.021564753433157335e+00 8.667243546653542741e-02
7.198758798869484998e+00 7.703200916536337428e-02
6.454760581127026775e+00 6.846814964952506466e-02
5.719234419253068857e+00 6.014540041853682489e-02
5.006636529876202779e+00 5.221647579613105522e-02
4.427666191032622933e+00 4.586359108549230290e-02
3.912238407914688132e+00 4.028148625660336879e-02
3.454198862185245300e+00 3.537546445004925016e-02
3.082493241735014156e+00 3.143064819472953658e-02
2.749302561220000829e+00 2.792222316780765962e-02
2.340305058104344749e+00 2.365276249478317702e-02
2.084872752225596315e+00 2.100992913653253538e-02
1.731289356629453380e+00 1.737112582905944030e-02
1.402954522653820701e+00 1.402077185378359722e-02
1.096290983803625441e+00 1.091439180669061780e-02
8.760668796336184005e-01 8.698503892944034477e-03
1.903262035267329821e+01 2.359048752182513753e-01
1.720492725241332366e+01 2.082014619881278894e-01
1.554308386599701741e+01 1.841157427947248959e-01
1.403070302204863573e+01 1.630607471583099266e-01
1.265428529731921792e+01 1.445789124846053042e-01
1.140214394939131992e+01 1.282979108013701242e-01
1.026409802992326981e+01 1.139059481903093446e-01
9.230858899366731762e+00 1.011791129406162809e-01
8.293797604120156208e+00 8.989735314143808276e-02
7.444975434762048039e+00 7.989001595626668562e-02
6.677159515410430402e+00 7.100448084725070885e-02
5.917820261391041115e+00 6.237574428687072542e-02
5.239804289993693409e+00 5.478982014986600452e-02
4.583613291332593320e+00 4.756284691229874240e-02
4.050967879374170799e+00 4.177545543995821870e-02
3.577326655796793986e+00 3.668939213163383006e-02
3.192968241009495944e+00 3.259773598815491474e-02
2.848250107512514617e+00 2.896026072927185974e-02
2.425071600689493234e+00 2.453408815066879245e-02
2.160613636573218699e+00 2.179031977947774520e-02
1.794494349759961249e+00 1.802056771169740709e-02
1.524158571826531805e+00 1.525315301072465921e-02
1.205595548511646298e+00 1.201906578043452148e-02
9.085374879449898966e-01 9.024153750809817132e-03
7.341368531168181999e-01 7.274945458371921692e-03
1.775805738703794390e+01 2.164518579677092991e-01
1.604542142741540189e+01 1.912964806561014142e-01
1.448710897590836311e+01 1.693447975626310165e-01
1.306896772020069086e+01 1.500786377219686385e-01
1.177888550971806580e+01 1.331494875234243702e-01
1.060609644281510811e+01 1.181955792033076297e-01
9.540933320358172764e+00 1.049664422337952263e-01
8.574533457989158336e+00 9.325573995227015578e-02
7.699030786384586378e+00 8.286114306427985743e-02
6.906688734220427506e+00 7.364996944318348560e-02
6.122926317395846141e+00 6.469264144033111397e-02
5.422721417256664012e+00 5.682628324585549395e-02
4.798134379130446270e+00 4.990862583775643874e-02
4.241746696543044592e+00 4.383794077963391184e-02
3.746850074421347543e+00 3.850238819872582596e-02
3.307122875834910491e+00 3.380779939223884506e-02
2.950588835572693025e+00 3.003682017912268076e-02
2.512772237547743703e+00 2.544680415190151215e-02
2.239025074944009930e+00 2.260189816373377181e-02
1.860056903553656715e+00 1.869294442931909370e-02
1.580064127069538582e+00 1.582354457146203583e-02
1.341272501289950014e+00 1.339383479036746274e-02
9.422088127132716151e-01 9.362308688268122792e-03
7.614068229525884357e-01 7.550166780037330383e-03
1.832867809104579138e+01 2.250864609695200635e-01
1.656319498340443985e+01 1.987748233375896678e-01
1.495753066602106074e+01 1.758638152250077691e-01
1.349645748130792811e+01 1.558235369556534022e-01
1.216730002216141138e+01 1.381834861570627460e-01
1.095860441858361511e+01 1.226325254994105607e-01
9.860644904278625944e+00 1.088924383353362807e-01
8.864220667345939830e+00 9.673383580044628283e-02
7.961184728971054447e+00 8.594694866612680173e-02
7.143573277787826470e+00 7.638438859386047219e-02
6.404511038654919552e+00 6.788738133443877887e-02
5.674019152508890329e+00 5.963060178217758495e-02
4.966416699510495469e+00 5.176790603931083479e-02
4.391542090386294284e+00 4.546378798915563790e-02
3.880007782799455907e+00 3.992748321482090385e-02
3.425424885659487106e+00 3.506277862458529598e-02
3.056554051992758758e+00 3.115024250869381089e-02
2.725948817939908064e+00 2.767534022245401321e-02
2.320258359620139377e+00 2.344185385626608095e-02
2.066875670289014533e+00 2.081929035710942955e-02
1.716179830414968244e+00 1.721491863849369808e-02
1.390579758180879200e+00 1.389477371028889283e-02
1.086487593981381394e+00 1.081663144156514225e-02
8.478968738514317538e-01 8.414915760247970722e-03
1.891747623724003446e+01 2.341252637708086670e-01
1.709713582259614029e+01 2.066037553284757744e-01
1.544246255015055169e+01 1.826821515314566990e-01
1.393712799134951830e+01 1.617849372724129431e-01
1.256753178420949624e+01 1.434222438875240313e-01
1.132201440359287048e+01 1.272550749716344354e-01
1.019033825463054477e+01 1.129771110770797504e-01
9.163033237135822517e+00 1.003427366858803682e-01
8.231599872992083178e+00 8.914764075626327444e-02
7.388167272030154997e+00 7.921846348175939911e-02
6.625401881761394662e+00 7.040285799980201820e-02
5.871184704457186321e+00 6.184437702836773076e-02
5.197869977230444860e+00 5.431581725555932605e-02
4.546355714340970522e+00 4.715185741644633416e-02
4.017648650831400658e+00 4.140924642540699113e-02
3.547586042036648735e+00 3.636389675695628210e-02
3.166132320446623183e+00 3.231053043128431085e-02
2.824084937292826503e+00 2.870153100994863107e-02
2.404311069297573322e+00 2.431421002089171821e-02
2.141974749380685772e+00 2.159594937523025282e-02
1.778932575253698856e+00 1.785796197013213293e-02
1.510807808446213318e+00 1.511471685023826547e-02
1.194952120187584121e+00 1.190987160912987744e-02
9.003946037939059011e-01 8.942259706864061353e-03
5.108136769262783261e-01 5.046009002091896706e-03
1.764789307403776419e+01 2.148124876856579435e-01
1.594253085030821282e+01 1.898132396789851961e-01
1.439135077194162982e+01 1.680183779254978138e-01
1.298008884071134084e+01 1.488923818510029529e-01
1.169669217389549054e+01 1.320752661901707370e-01
1.053037905590171164e+01 1.172360501726963378e-01
9.471278903584803288e+00 1.041034792462523506e-01
8.510658712401800940e+00 9.248134046075040526e-02
7.640604427409325439e+00 8.216373719038344570e-02
6.853449957911210255e+00 7.302635800199161475e-02
6.074881168340120929e+00 6.414020252860698490e-02
5.379480573941059163e+00 5.633302094352578282e-02
4.759363236701270594e+00 4.947919718675444084e-02
4.206990883110443669e+00 4.345163147689679733e-02
3.715872990064689851e+00 3.816098415354476914e-02
3.279516418586271520e+00 3.351063366979877695e-02
2.925693262363966429e+00 2.976733191034430792e-02
2.491349642008678256e+00 2.522168008738224013e-02
2.219859229049000238e+00 2.239783035826704155e-02
1.843911046887083183e+00 1.852288710307023120e-02
1.566246363886498738e+00 1.568090772536551505e-02
1.253682488918914206e+00 1.250599495813567961e-02
9.337732017334843260e-01 9.277246465311656670e-03
7.546133707175267658e-01 7.477418481640837021e-03
1.821610109318238102e+01 2.233802688923304525e-01
1.645795628542265021e+01 1.972420831759716942e-01
1.485959757373710666e+01 1.744901684421615862e-01
1.340546454094574180e+01 1.545834848287500340e-01
1.208304026789550534e+01 1.370777425371019764e-01
1.088085239692747486e+01 1.216407278792511759e-01
9.789149685534381362e+00 1.080024596848603441e-01
8.798582189018212318e+00 9.593643900932960489e-02
7.901098600414028006e+00 8.523969410671422553e-02
7.088813373932034700e+00 7.573898941434765997e-02
6.354555646470291919e+00 6.730957076635184222e-02
5.629068034108897223e+00 5.912032787240618925e-02
4.926448473128810512e+00 5.131311681960737392e-02
4.355806446199188997e+00 4.507235787389045345e-02
3.847923034303248890e+00 3.957602254840672518e-02
3.396798656899566726e+00 3.475169473459546743e-02
3.030827001730380221e+00 3.087379547218324291e-02
2.702800660351539985e+00 2.742821527246105603e-02
2.300407505303883049e+00 2.323162581837374951e-02
1.911183249894908176e+00 1.921227136066285673e-02
1.701197530487364329e+00 1.705800634541859012e-02
1.378384167886734790e+00 1.376978757409328888e-02
1.076867935587902503e+00 1.071532732710665618e-02
8.402868233516918028e-01 8.337553678895645581e-03
1.880269540124626815e+01 2.323672570563972417e-01
1.698965508329793650e+01 2.050354157439226166e-01
1.534217866854582546e+01 1.812764286198791375e-01
1.384394689975850490e+01 1.605170391364955651e-01
1.248124726467311874e+01 1.422874178727965289e-01
1.124231505953082610e+01 1.262425321296238023e-01
1.011687240892846873e+01 1.120585560468219527e-01
9.095644062476560876e+00 9.952152534462702094e-02
8.169810374381365037e+00 8.841429979660739291e-02
7.331727969031871517e+00 7.855790220194043549e-02
6.573952537276930741e+00 6.981458904475093541e-02
5.824871395350818659e+00 6.131699490521484025e-02
5.099168724048000811e+00 5.321923609660810656e-02
4.509466858281629520e+00 4.674499126170280489e-02
3.984609587461509950e+00 4.105181770392182100e-02
3.518044809799261596e+00 3.604498887780450966e-02
3.139513841668760463e+00 3.202419396664533263e-02
2.800172116237219289e+00 2.844901720826889871e-02
2.383740964522902406e+00 2.409891721290940286e-02
2.123520771867775103e+00 2.140192799848278371e-02
1.763455315274348179e+00 1.769712380480407618e-02
1.429074910915771879e+00 1.428236408071628140e-02
1.116696823373262371e+00 1.111787634012938349e-02
8.923575128414555913e-01 8.860175148396227246e-03
3.435060262842901668e-01 3.385022103358572253e-03
1.753811177249646036e+01 2.131824599928015818e-01
1.583995293992913922e+01 1.883486889959923860e-01
1.429590615138835652e+01 1.666901781494264101e-01
1.289168025521948913e+01 1.477108761505378787e-01
1.161492051653843838e+01 1.310130654871673461e-01
1.045497101399422135e+01 1.162698264629914713e-01
9.402048566334004320e+00 1.032476222783413333e-01
8.447229281244164056e+00 9.171177291507591478e-02
7.582511150343320239e+00 8.148120823930735113e-02
6.800511600999342932e+00 7.241273227179628735e-02
6.027107931031711274e+00 6.359173717996671749e-02
5.336582261693715523e+00 5.585120807386668995e-02
4.668321775329185463e+00 4.848070014304531328e-02
4.172549348972779626e+00 4.307657278493880887e-02
3.685061547006702298e+00 3.782791432141121429e-02
3.252081030913070325e+00 3.321529467153085807e-02
2.901005911777035262e+00 2.950758904050402795e-02
2.470095251266106295e+00 2.499498456546466255e-02
2.200738937689199037e+00 2.219578035332695973e-02
1.827891554464747603e+00 1.835604431824738522e-02
1.552552680881936764e+00 1.553940616075879383e-02
1.242629337283677859e+00 1.239042681127099262e-02
9.255079381212240053e-01 9.192371799782076899e-03
7.477941522554585330e-01 7.410720359751894054e-03
1.810399784401692003e+01 2.217018312268339009e-01
1.635309634014044988e+01 1.957410227182793949e-01
1.476195426302520453e+01 1.731454378208465983e-01
1.331477424574682722e+01 1.533598782135649763e-01
1.199918047524744580e+01 1.359821295255195794e-01
1.080350275533576898e+01 1.206565562819216231e-01
9.717993699582541112e+00 1.071177958897065186e-01
8.733401527564856437e+00 9.514750265703479648e-02
7.841340835701824830e+00 8.453008322495234039e-02
7.034347473925044447e+00 7.509984545710564341e-02
6.236042501730734600e+00 6.595296264118005736e-02
5.522909481923131025e+00 5.792643331233356813e-02
4.886808134095439904e+00 5.087181449966549779e-02
4.320179020297669759e+00 4.467622523819995972e-02
3.816223997666039036e+00 3.923455488658256218e-02
3.368443835819787679e+00 3.445079045200152845e-02
3.005309566514536623e+00 3.060477741365861398e-02
2.559427216847907083e+00 2.592579198372218369e-02
2.280633225616377935e+00 2.302773603648404152e-02
1.894617804574167952e+00 1.904166468576469831e-02
1.609443353169208057e+00 1.611939483563024078e-02
1.366267351198399149e+00 1.364307189435887829e-02
1.067356943667182811e+00 1.061868385568054060e-02
7.756493332687062203e-01 7.690481823753442074e-03
1.868812009462554258e+01 2.306123356194680896e-01
1.688256066423048907e+01 2.034561867443425709e-01
1.524234048759671367e+01 1.798599906558264461e-01
1.375108870930315597e+01 1.592516731421863285e-01
1.239529029296241447e+01 1.411519055140385837e-01
1.116296819057842349e+01 1.252256902586658949e-01
1.004383829477763612e+01 1.111556215134372888e-01
9.028595510613127928e+00 9.870332283949091734e-02
8.108473623354363724e+00 8.767868054039060222e-02
7.275690049746252441e+00 7.789844765357877010e-02
6.522880718968276703e+00 6.922350156832488000e-02
5.778911735848907938e+00 6.079580825761372181e-02
5.058187233933872484e+00 5.275976387979808974e-02
4.472759876763956477e+00 4.633960260092235411e-02
3.951770504340349710e+00 4.069287315751508871e-02
3.488834553625717927e+00 3.572690087158758576e-02
3.113173144166849760e+00 3.174314024077818513e-02
2.776509619899524495e+00 2.819751722142713538e-02
2.363346033510091537e+00 2.388509492174047816e-02
2.105257489927025993e+00 2.121047715989452659e-02
1.748104155344974320e+00 1.753604079185323503e-02
1.416521201789403994e+00 1.415383977431450974e-02
1.106821550108858521e+00 1.101631647535853895e-02
8.843986435584884065e-01 8.779757345568192997e-03
1.929130612299642777e+01 2.399857727601706348e-01
1.742872165733083278e+01 2.115359235013131722e-01
1.573783980724155462e+01 1.868900039062519891e-01
1.420088606888173288e+01 1.653820061423890986e-01
1.280356109896517935e+01 1.465309633998041761e-01
1.153350049123655019e+01 1.299543560026098221e-01
1.038001814463431316e+01 1.153221704784809232e-01
9.333170049580376215e+00 1.023979260196058311e-01
8.384086768795354416e+00 9.094915924201787960e-02
7.524879243271811013e+00 8.079847586369112711e-02
6.747903465872276740e+00 7.179600774108017835e-02
5.979697662470012887e+00 6.305219014167956493e-02
5.293935157792788004e+00 5.537660186637568399e-02
4.630499777521341009e+00 4.806199459794126966e-02
4.092021491651212983e+00 4.220642767992455885e-02
3.613284891856566539e+00 3.705754360451932183e-02
3.224823971084193719e+00 3.292058663013619491e-02
2.876526192656994052e+00 2.924795380351711757e-02
2.448977859736385820e+00 2.477313402680547325e-02
2.181850074256314276e+00 2.200163047788312662e-02
1.812000085534110738e+00 1.819197621674757334e-02
1.538976245293742329e+00 1.539822005329692829e-02
1.217187886731345481e+00 1.213262086491076475e-02
9.172280808989993206e-01 9.108911908060336043e-03
7.411328773557636085e-01 7.342798666852452805e-03
1.799223352101126849e+01 2.200249606860876228e-01
1.624866555508622668e+01 1.942361722127573243e-01
1.466473646058476454e+01 1.717975826448884524e-01
1.322458164592238639e+01 1.521493861778646373e-01
1.191572519183750600e+01 1.348959523893845380e-01
1.072654894946675164e+01 1.196784982318157137e-01
9.647234363210035468e+00 1.062476224318176787e-01
8.668547680392780563e+00 9.436163375260335495e-02
7.782056385607913462e+00 8.382619363116637634e-02
6.980233684128108962e+00 7.446587932852762048e-02
6.187203049216867257e+00 6.539549053767532150e-02
5.478992603037310616e+00 5.743468552044296571e-02
4.847390337141871619e+00 5.043656691091159827e-02
4.284862564097196014e+00 4.428690454655779402e-02
3.784656590431471290e+00 3.889262552979848298e-02
3.340249701235156632e+00 3.414625302794815909e-02
2.979920327304084182e+00 3.033768414788038867e-02
2.537560478036969602e+00 2.569475037669264120e-02
2.260994710349065073e+00 2.282298091936859133e-02
1.878185788650353905e+00 1.887155279019608195e-02
1.595376439261705137e+00 1.597621979585082605e-02
1.354260768463779518e+00 1.352036963240551247e-02
9.512252526367120931e-01 9.449252722710875518e-03
7.687294006501447230e-01 7.620603106998831769e-03
1.857393213121823194e+01 2.288856590053092721e-01
1.677576450631455884e+01 2.018979627743472671e-01
1.514286088313988543e+01 1.784633139364639187e-01
1.365872638201881628e+01 1.580004252481905513e-01
1.230973529823461021e+01 1.400294869968017331e-01
1.108404331307488633e+01 1.242154845401155228e-01
9.971191023181848578e+00 1.102493087751809930e-01
8.961986726414613358e+00 9.789178052026137333e-02
8.047502822387569310e+00 8.695024076169290128e-02
7.220031114316808996e+00 7.724356474470450706e-02
6.472103185703681483e+00 6.864076401689681028e-02
5.733202275290008032e+00 6.027665926947485542e-02
5.017615347739145193e+00 5.231046221907032640e-02
4.436357862854674039e+00 4.593777681451023664e-02
3.919228887169471598e+00 4.034065100006613280e-02
3.459794735378152186e+00 3.541546200482165174e-02
3.087043900774864902e+00 3.145909664124225263e-02
2.752951060307583742e+00 2.794761596735549983e-02
2.343110447155923648e+00 2.367296966116327200e-02
2.087146969774519967e+00 2.102095974025760747e-02
1.732878515332044289e+00 1.737930279588735874e-02
1.404056890328314822e+00 1.402597032060227435e-02
1.096956429275369738e+00 1.091857672569791250e-02
8.560058434207564737e-01 8.493131671125277865e-03
1.917470919990067557e+01 2.381901971367034743e-01
1.731960147719476950e+01 2.099218870893941324e-01
1.563599073097497794e+01 1.854418835630617379e-01
1.410628377616656515e+01 1.640841842056049993e-01
1.271590278533458118e+01 1.453677589303481177e-01
1.145250150847148873e+01 1.289036296524378733e-01
1.030546000037277388e+01 1.143921285105117813e-01
9.264643662894339826e+00 1.015546179103086616e-01
8.321381953501315820e+00 9.019880585658893168e-02
7.467606020620676688e+00 8.012307284345286662e-02
6.695619979053869741e+00 7.119031619350318918e-02
5.932624118231295540e+00 6.251416645769973524e-02
5.251604394154161248e+00 5.490275115417268814e-02
4.592891135358714294e+00 4.764401797248538767e-02
4.058421578434363575e+00 4.183744458168789371e-02
3.583230895338854971e+00 3.673356441236771963e-02
3.197811350788257290e+00 3.263074223633258275e-02
2.852153515557566799e+00 2.899109926428703951e-02
2.428033518034610427e+00 2.455336280989687744e-02
2.163004706569490398e+00 2.180264257455811344e-02
1.796245819452680470e+00 1.802679268385127404e-02
1.525477503817556313e+00 1.525952987215452306e-02
1.206451603626403246e+00 1.202218728680493412e-02
9.090068513078201073e-01 9.027000521339050357e-03
5.156592620690929607e-01 5.092791766025000534e-03
1.788075178667923737e+01 2.183465974791186648e-01
1.614460791310586174e+01 1.927366933762270640e-01
1.456780664343579801e+01 1.704562563711972956e-01
1.313476868668574582e+01 1.509483175422358103e-01
1.183266176859655694e+01 1.338134903926597175e-01
1.065000876419505715e+01 1.187103955394958610e-01
9.576842227084044978e+00 1.053781035750203238e-01
8.604055242935789494e+00 9.358354488752471112e-02
7.723086429482378890e+00 8.312681335255561743e-02
6.926440059711258534e+00 7.383700860733494187e-02
6.138637256072335902e+00 6.484182595045809294e-02
5.435355771189327889e+00 5.693946042426606402e-02
4.808296532346598262e+00 4.999959757952875811e-02
4.249868720889497631e+00 4.390961582783269035e-02
3.753360441154145910e+00 3.855321934967775865e-02
3.312407226518751635e+00 3.384546532953810333e-02
2.954818409053474593e+00 3.006723235699720539e-02
2.515893462778588496e+00 2.546887594623207726e-02
2.241648256934710925e+00 2.261966001708061794e-02
1.861907594078946904e+00 1.870105525879855318e-02
1.581441778518592134e+00 1.583171663674435778e-02
1.265807352957944554e+00 1.262543698266089739e-02
9.427647086560664302e-01 9.365602918243103731e-03
7.618006482411785463e-01 7.548870634613401819e-03
1.846007146803462362e+01 2.271565773957626155e-01
1.666935472391701367e+01 2.003474313233221116e-01
1.504372063465691589e+01 1.770791682529370970e-01
1.356667705268163360e+01 1.567577251992383902e-01
1.222453962470024891e+01 1.389055554188326491e-01
1.100550689376898461e+01 1.231979877293650355e-01
9.898936327595903251e+00 1.093499569189521209e-01
8.895664084447222564e+00 9.708477668504326974e-02
7.986855065205585191e+00 8.622239816651394717e-02
7.164689482228384421e+00 7.660812999775765131e-02
6.421664235557729583e+00 6.806136326688959348e-02
5.687842793048783818e+00 5.976181648112238037e-02
4.977271280369670592e+00 5.186265102983235453e-02
4.400265836635101735e+00 4.554111107461652347e-02
3.886901929690178559e+00 3.998468023036585300e-02
3.430907566209458359e+00 3.510455901688580571e-02
3.061064792316504413e+00 3.118329961650558729e-02
2.729597381792615352e+00 2.769761609344767103e-02
2.323057805403037079e+00 2.346393287921553009e-02
1.929911271223631264e+00 1.939746916944354999e-02
1.717779031302040682e+00 1.722187383954783962e-02
1.391713600501906622e+00 1.390196857794357213e-02
1.087264918402660596e+00 1.081725093771402670e-02
8.483472665691154102e-01 8.417265196544870820e-03
1.905849167542764278e+01 2.364101314805987508e-01
1.721082758712097061e+01 2.083337109577431678e-01
1.553460682551476779e+01 1.840170496407027012e-01
1.401199912919043378e+01 1.627968174225686293e-01
1.262863796227670043e+01 1.442298645573727445e-01
1.137195377448484201e+01 1.278816994463691237e-01
1.023123809125701023e+01 1.134571176612978877e-01
9.196537539885872192e+00 1.007230887050571677e-01
8.259081452480664609e+00 8.944841408477614830e-02
7.410667977971301390e+00 7.946103053293672447e-02
6.643713114199237602e+00 7.059013335427100078e-02
5.885906941035156770e+00 6.198310919933748553e-02
5.151882919429550789e+00 5.379303829004978416e-02
4.555587220105975277e+00 4.723002663306017507e-02
4.025075051514661162e+00 4.147444021556386667e-02
3.553455876955032178e+00 3.641493134275029103e-02
3.170955008109769491e+00 3.234236098657123498e-02
2.827999020235887784e+00 2.872938539678903183e-02
2.407286966089040359e+00 2.433597090038509478e-02
2.144399636715943025e+00 2.161265276080251777e-02
1.780617015819670579e+00 1.786682962977078140e-02
1.442904659235164866e+00 1.441874661877099069e-02
1.127487415876702981e+00 1.122501671573183056e-02
9.009440532661793233e-01 8.944848326051520887e-03
3.467880835748841650e-01 3.419294344182882955e-03
1.776961100997667131e+01 2.166965079805118211e-01
1.604092208854903845e+01 1.912572749801918215e-01
1.447136964217606270e+01 1.691237214208662909e-01
1.304535444057143856e+01 1.497556311081790492e-01
1.175003370838913597e+01 1.327416206987975800e-01
1.057376898937769916e+01 1.177609772175268049e-01
9.506808119441730653e+00 1.045170781694682582e-01
8.539904110361968392e+00 9.281022095195942678e-02
7.664496026678035534e+00 8.243714003415761327e-02
6.872968158908904002e+00 7.322270207399804443e-02
6.090464116491505209e+00 6.428949862857441522e-02
5.392060425689889414e+00 5.645119524344455880e-02
4.716307981047843434e+00 4.898869513913581969e-02
4.215077828839654650e+00 4.352837301100317274e-02
3.722328526214403244e+00 3.821855828832264323e-02
3.284689640454212967e+00 3.354972129933238983e-02
2.929924151192558224e+00 2.980440772990806952e-02
2.494514240095472957e+00 2.524334779124058625e-02
2.222394947816722865e+00 2.241745442448583175e-02
1.845774007012804141e+00 1.853493677974781331e-02
1.567630055298681935e+00 1.568876780254396461e-02
1.254640757515030014e+00 1.250988071947907281e-02
9.343745036980966034e-01 9.278338310016204238e-03
7.549715469917352983e-01 7.480946366794326285e-03
1.834654993185582228e+01 2.254553202003833634e-01
1.656332786854553163e+01 1.988303144589893268e-01
1.494502188880890436e+01 1.757115961808817239e-01
1.347502680128236463e+01 1.555249848206553542e-01
1.213980313257023624e+01 1.377968037568915449e-01
1.092732442657532665e+01 1.222009036965757828e-01
9.827143114589691919e+00 1.084569619254078660e-01
8.829739111073616087e+00 9.628629329806755177e-02
7.926595547580515877e+00 8.550463878913981686e-02
7.109687853771060162e+00 7.596621229592535884e-02
6.301856910308137216e+00 6.668976554855293726e-02
5.580564410365795425e+00 5.855583528915832281e-02
4.937253429967504381e+00 5.141965103636780832e-02
4.364356197859087239e+00 4.514186885142852657e-02
3.854862711702880418e+00 3.963745638461926152e-02
3.402251759904336481e+00 3.480028573210788845e-02
3.035337712929808696e+00 3.091000060697405780e-02
2.584778066713210531e+00 2.618492043747739501e-02
2.303170656928040128e+00 2.325593360909953417e-02
1.913168529595262513e+00 1.922873535404183779e-02
1.625125264410273829e+00 1.627271756156476248e-02
1.379532826238083043e+00 1.377607960983808118e-02
1.077642356620013508e+00 1.071930099594263497e-02
7.830561481057352058e-01 7.763211077348304741e-03
1.894254492280074587e+01 2.346330652002193706e-01
1.710235650007569319e+01 2.067459844235323696e-01
1.543347707117705347e+01 1.825852498911789967e-01
1.391822422662572301e+01 1.615202080390995831e-01
1.254175185639031831e+01 1.430838761786368818e-01
1.129175332609316307e+01 1.268543511253369116e-01
1.015745707133429931e+01 1.125449729066156368e-01
9.128790696790664683e+00 9.990064246009271176e-02
8.197032049905574880e+00 8.870927913395086628e-02
7.354032236009155454e+00 7.879756883486462027e-02
6.592095740057322573e+00 6.999288885848280184e-02
5.839499319856521709e+00 6.145931976175210421e-02
5.110584310031218713e+00 5.333279463927999287e-02
4.518611800540927703e+00 4.682276465079580896e-02
3.991961338383395841e+00 4.111027125154578105e-02
3.524000717826481832e+00 3.609542290308975082e-02
3.144386321733791512e+00 3.205989505781831755e-02
2.804132493750603583e+00 2.847869008030114515e-02
2.386648927704172252e+00 2.412136129779964000e-02
2.125934672542847625e+00 2.142046670209344500e-02
1.765150810400599513e+00 1.770619483105091707e-02
1.430299670776242094e+00 1.428849684150888290e-02
1.117487346142098215e+00 1.112315635575254584e-02
8.928458763288673605e-01 8.861937559787948920e-03
1.955833133349575803e+01 2.442851940218259410e-01
1.765882771902167647e+01 2.150413551688132308e-01
1.593751865927507083e+01 1.897756938707845231e-01
1.437524301619803602e+01 1.677997822625078572e-01
1.295622820607438541e+01 1.485640499422563321e-01
1.166771909286650022e+01 1.316761732960744502e-01
1.049806738518794980e+01 1.167898318708498751e-01
9.437244865304283081e+00 1.036579758607320961e-01
8.476142558253854986e+00 9.203330463201205014e-02
7.606298945385468357e+00 8.173637710173636828e-02
6.819834877639696202e+00 7.260659836581602466e-02
6.042688135442482178e+00 6.374565116286087796e-02
5.349006584054497360e+00 5.596750420778408980e-02
4.678116583838201947e+00 4.857023992619109720e-02
4.133692417141709541e+00 4.264243143693684235e-02
3.649829428301046175e+00 3.743864327001489994e-02
3.257185048186078902e+00 3.325518433015495906e-02
2.905236885807533920e+00 2.953974868497524775e-02
2.473249871264691091e+00 2.501614430044129048e-02
2.203333730066478591e+00 2.221731548970250908e-02
1.829767363714492667e+00 1.837001874839172197e-02
1.553940888897474171e+00 1.554680492465510683e-02
1.228952003858630349e+00 1.224725453754412462e-02
9.260285876063749644e-01 9.194276445309356588e-03
7.482174604135998219e-01 7.411935887900442110e-03
1.823337674876769299e+01 2.237553124762651224e-01
1.645764844122233228e+01 1.973083238207798407e-01
1.484667355323529847e+01 1.743475068100391046e-01
1.338378129336289568e+01 1.543000228823604991e-01
1.205549505678022548e+01 1.366971231732550807e-01
1.084956448705594667e+01 1.212183217290271758e-01
9.755622984458154789e+00 1.075677958028342235e-01
8.764214900403043629e+00 9.549147623586475009e-02
7.866636997481791127e+00 8.479260961984791400e-02
7.054956367567729814e+00 7.532935060076233202e-02
6.252482237314624491e+00 6.612616997044980238e-02
5.536185119520251163e+00 5.805580211668363855e-02
4.897460479166026559e+00 5.097160738557338783e-02
4.328699402476159364e+00 4.475408249727576282e-02
3.823056285873591253e+00 3.929404487126593459e-02
3.373908469765581675e+00 3.449555763701881578e-02
3.009722604067261997e+00 3.063789594877900854e-02
2.562776438730919981e+00 2.595030613490516627e-02
2.283326204758004518e+00 2.304786751101232933e-02
1.896595825530307922e+00 1.905853339044493583e-02
1.610899226174254961e+00 1.612984306077981655e-02
1.367385017961796567e+00 1.365067538230932409e-02
9.603935308554049088e-01 9.538208729647539713e-03
7.760880111617476373e-01 7.692104744331409831e-03
1.882691936328582827e+01 2.328876762716675375e-01
1.699431616587444438e+01 2.051680845003629461e-01
1.533281087417246802e+01 1.811762003519358788e-01
1.382478075721737554e+01 1.602547150618049698e-01
1.245532224360430007e+01 1.419512470738093779e-01
1.121199075358278208e+01 1.258353992681057465e-01
1.008402858120263268e+01 1.116320428160973016e-01
9.061421742400129986e+00 9.908217253537357494e-02
8.135463260239637506e+00 8.797658115376473520e-02
7.297738244348909831e+00 7.813997824927851332e-02
6.540860075374424376e+00 6.940234746803354560e-02
5.793375456888538722e+00 6.093906845072812051e-02
5.069630030089706807e+00 5.287581062176945762e-02
4.481896230428835004e+00 4.642051655363056001e-02
3.959091514833500192e+00 4.075463398940583348e-02
3.494677781221783963e+00 3.577465568736731827e-02
3.117991953102321911e+00 3.177990898576603385e-02
2.780368561760822921e+00 2.822626047488962023e-02
2.366278551680289333e+00 2.390430428354301667e-02
2.107661061008409220e+00 2.122932564158288779e-02
1.749809820850159348e+00 1.754753384527713359e-02
1.417715496028685518e+00 1.415857975191899855e-02
1.107579820168976381e+00 1.102206549957645762e-02
8.642177725988310355e-01 8.572754300838909478e-03
1.944032057110386447e+01 2.424772537233807201e-01
1.754841957324273949e+01 2.134123438990069288e-01
1.583458277075606979e+01 1.883142416509198669e-01
1.427957750513109403e+01 1.664823645344414016e-01
1.286759589257993674e+01 1.473888678843237321e-01
1.158588189438944482e+01 1.306170525564736284e-01
1.042269219460050067e+01 1.158528329060443118e-01
9.368097163779234293e+00 1.028055581442965799e-01
8.412804623759640776e+00 9.127496387446765169e-02
7.548343721814519292e+00 8.105204830043340192e-02
6.766994918809582593e+00 7.199318261722596757e-02
5.995178991822725401e+00 6.321167461689675138e-02
5.306278947267729862e+00 5.549240442569747245e-02
4.640168009513654823e+00 4.815036311250095458e-02
4.099762703542503495e+00 4.227372125148613768e-02
3.619455865075599910e+00 3.711304371614668890e-02
3.229915713514415643e+00 3.296407426986047717e-02
2.880656000350827473e+00 2.928048509177337555e-02
2.452138319218620577e+00 2.479605883686427856e-02
2.184345039541395028e+00 2.201825207136235557e-02
1.813886179815471955e+00 1.820564966361264136e-02
1.540278546169313811e+00 1.540480568847970265e-02
1.218158059187940845e+00 1.213675223742491892e-02
9.177611564371054298e-01 9.111756030482968949e-03
5.205639756325486367e-01 5.142324549690089654e-03
1.812059073773162154e+01 2.220599030118401707e-01
1.635229739387554915e+01 1.957923069924918380e-01
1.474866557521992938e+01 1.729923279442195094e-01
1.329294013006285269e+01 1.530670069947804857e-01
1.197153975103491597e+01 1.356236515383879571e-01
1.077221667121926529e+01 1.202405392587819200e-01
9.684573589316352482e+00 1.066899746466070109e-01
8.699063301509891488e+00 9.470238532915604968e-02
7.807130803454369605e+00 8.408863738541164090e-02
7.000673174844991742e+00 7.469749599830576015e-02
6.203560549430966020e+00 6.556422336559063202e-02
5.492148010584029905e+00 5.755818260313146778e-02
4.857911292054495789e+00 5.053435143071564190e-02
4.293389752930711900e+00 4.436622056861278668e-02
3.791475848899731993e+00 3.895402424552595749e-02
3.345739769322265467e+00 3.419550841037669042e-02
2.984403178342994511e+00 3.036814075433123469e-02
2.540923201719862856e+00 2.571861071055751152e-02
2.263819872485583584e+00 2.284207580094651385e-02
1.880161835025216055e+00 1.888752567836086277e-02
1.596872728401636188e+00 1.598488761611603637e-02
1.278094315230746014e+00 1.274421556050847268e-02
9.518375817363295965e-01 9.453531851312521606e-03
7.690793952967007741e-01 7.620233094597126701e-03
1.871163929970995454e+01 2.311404962089081416e-01
1.688662377506208045e+01 2.036005745720157190e-01
1.523259424982597920e+01 1.797765311725929571e-01
1.373164601176682176e+01 1.590128198389315628e-01
1.236917978511376326e+01 1.408190265570144761e-01
1.113256164805884296e+01 1.248292304894506877e-01
1.001101669166935082e+01 1.107259855643358548e-01
8.994395301300423640e+00 9.827038603266977090e-02
8.074205066907222061e+00 8.724868137167013371e-02
7.241823153432347837e+00 7.748372300538330926e-02
6.489958860068892221e+00 6.882149783097250839e-02
5.747530627037455098e+00 6.042194653070569882e-02
5.028906902497225495e+00 5.241468309327002029e-02
4.445398126370956327e+00 4.602168651067349570e-02
3.926444930778198561e+00 4.040023651438422181e-02
3.465574229392080152e+00 3.546489455339599250e-02
3.091784234062981085e+00 3.150260129398551462e-02
2.756809098437649652e+00 2.797628700565364668e-02
2.346046162209594055e+00 2.369417694535826818e-02
1.948878137444333358e+00 1.958924480938431523e-02
1.734593706325514351e+00 1.739099761396992530e-02
1.405251189016168079e+00 1.403492222766187895e-02
1.097735422852020193e+00 1.092015423637710848e-02
8.565111417181305864e-01 8.496453218669153262e-03
1.932268274664397012e+01 2.406818767470819687e-01
1.743833084759080876e+01 2.117909934837420016e-01
1.573202871699690952e+01 1.868760875366615726e-01
1.418427329023461780e+01 1.651859073835586500e-01
1.277943564555132916e+01 1.462313969285055359e-01
1.150445831404770125e+01 1.295752096433520628e-01
1.034770537480105901e+01 1.149232049424140506e-01
9.299322449697649873e+00 1.019766609836579990e-01
8.349785177587831342e+00 9.052025313712035171e-02
7.490833419978643271e+00 8.037993653147919304e-02
6.714632887981114351e+00 7.139813223618390881e-02
5.947976571094945264e+00 6.267263224582225734e-02
5.205510175390902106e+00 5.436850721728478386e-02
4.602535663901733187e+00 4.773370340589500743e-02
4.066132270157130080e+00 4.190948150524034105e-02
3.589447559801119958e+00 3.678862792643556451e-02
3.202821544469099724e+00 3.267565353151101470e-02
2.856282366179886623e+00 2.902514157107533715e-02
2.431187527798298387e+00 2.457618066218485164e-02
2.165587783856054216e+00 2.182383385560849806e-02
1.798034673160396668e+00 1.804239234716024584e-02
1.456990539801461981e+00 1.455799829220076266e-02
1.138405145129792517e+00 1.133079234554664090e-02
9.096515750046354487e-01 9.028746355420631114e-03
3.500568437440461089e-01 3.449687850830403853e-03
1.800807333691853884e+01 2.203847492878241165e-01
1.624734866887215290e+01 1.942946595447109792e-01
1.465110757172601375e+01 1.716525240432377475e-01
1.320250257968065277e+01 1.518637119661658819e-01
1.188797921837801042e+01 1.345413274990696906e-01
1.069522234828118812e+01 1.192798488005121366e-01
9.613837065900431966e+00 1.058237138772266939e-01
8.634240680775691956e+00 9.392078861730951411e-02
7.747877087135248253e+00 8.339304659254768992e-02
6.946678079088560054e+00 7.407327195483616455e-02
6.154985744712077711e+00 6.500963654006162995e-02
5.448358439262263708e+00 5.706447404155302883e-02
4.765044036783496750e+00 4.951764885533119914e-02
4.258270517494543661e+00 4.398251902429556326e-02
3.760076959060722146e+00 3.861179925347153069e-02
3.317790061555122350e+00 3.388987700567952510e-02
2.959266124981121848e+00 3.010424815198337045e-02
2.519300758658686412e+00 2.549371125820238185e-02
2.244374565549084544e+00 2.263661112349213411e-02
1.863890455578353089e+00 1.871646657618198858e-02
1.582964518882425065e+00 1.584160833976757179e-02
1.266805170665563196e+00 1.262852245888057903e-02
9.433680079084593162e-01 9.365359816618009509e-03
7.622578383367037969e-01 7.551176589580587198e-03
1.859671048065870025e+01 2.294011241009931146e-01
1.677928835084606263e+01 2.020629632810584386e-01
1.513266310578895180e+01 1.783857789519884551e-01
1.363903510722470891e+01 1.577679376452212623e-01
1.228350573881522934e+01 1.397015038002369369e-01
1.105364488265871792e+01 1.238238457355835820e-01
9.938385678626646680e+00 1.098266945395416916e-01
8.927822185968782520e+00 9.746506801098306361e-02
8.013250260173867545e+00 8.652903695830022057e-02
7.186263552718243020e+00 7.683317329095046277e-02
6.368771927790005449e+00 6.744158654073413584e-02
5.639059537458638083e+00 5.920212819865976889e-02
4.988507257838572073e+00 5.196779088376781569e-02
4.409156759873392950e+00 4.562321755890041963e-02
3.894085110018525420e+00 4.005000115206647920e-02
3.436689920206882576e+00 3.515994733496981967e-02
3.065772160130028734e+00 3.122479132394708964e-02
2.610521901034378978e+00 2.644809725759774896e-02
2.325984173682466238e+00 2.348381747690327787e-02
1.931963079324527932e+00 1.941612595836653479e-02
1.641027851493996215e+00 1.643351415815933608e-02
1.392912087205592897e+00 1.390800996280260396e-02
1.088065142295923104e+00 1.082221120307089515e-02
7.905974501433006285e-01 7.833728173555940325e-03
1.920530550512789958e+01 2.388866044182254844e-01
1.732856056447638693e+01 2.101943680847743190e-01
1.562980024116074595e+01 1.854281064022161862e-01
1.408930755919948830e+01 1.638963073854436681e-01
1.269157761468589207e+01 1.450749911397597736e-01
1.142337252614789200e+01 1.285365510968933533e-01
1.027321394719931114e+01 1.139830416092728338e-01
9.230896390367462345e+00 1.011431166050506536e-01
8.287160821736494043e+00 8.977039250928429970e-02
7.433682825468652666e+00 7.971177409839305672e-02
6.662530493033502310e+00 7.079844310435645660e-02
5.901068112560748702e+00 6.213986234800572550e-02
5.163839538377769323e+00 5.390847966359126747e-02
4.565213378645099240e+00 4.732070306956426969e-02
4.032700080473104798e+00 4.154535752427233886e-02
3.559689124042267228e+00 3.646311362457933802e-02
3.176018245673069451e+00 3.238740944831315638e-02
2.832178803451563809e+00 2.876849095141063850e-02
2.410332100303201663e+00 2.436196188350095437e-02
2.146921140868992772e+00 2.162836381316588646e-02
1.782461807321504832e+00 1.788083148535062408e-02
1.444245269700219048e+00 1.442713492847085346e-02
1.128296579360402951e+00 1.122782676746664730e-02
9.014997225219669730e-01 8.944901051110107359e-03
1.983466796408954380e+01 2.488367948646706684e-01
1.789592738543271366e+01 2.187160195325592582e-01
1.614278309939919254e+01 1.927962713863085320e-01
1.455389485815576300e+01 1.702977621573939504e-01
1.311246014338707866e+01 1.506695791293827524e-01
1.180482840331543493e+01 1.334565572423901114e-01
1.061870646062292423e+01 1.183109285522811471e-01
9.543578031642391934e+00 1.049547929257383938e-01
8.569840890925249255e+00 9.315057004669052843e-02
7.689015121539015674e+00 8.270100428987814389e-02
6.892994949500423907e+00 7.343650368259968531e-02
6.106686303586305264e+00 6.445849001872530626e-02
5.404971655621788607e+00 5.658757767862436505e-02
4.726481056584987961e+00 4.909159998993954666e-02
4.176074745183502301e+00 4.309519886497867325e-02
3.686912887119529803e+00 3.782367709067072786e-02
3.290055279377134489e+00 3.359454754093482015e-02
2.934352361597460490e+00 2.983767901083801341e-02
2.497841433525596511e+00 2.526715637148234037e-02
2.225110969534120464e+00 2.243662602252301588e-02
1.847748009493318744e+00 1.854821760791472429e-02
1.569110914355885678e+00 1.569693888113539437e-02
1.240971246984732046e+00 1.236525759021148141e-02
9.349565100686197949e-01 9.281228682591699183e-03
7.553936583820053396e-01 7.478837081394009920e-03
1.848220149792275890e+01 2.276821396321358215e-01
1.667233451086272922e+01 2.005226024027553511e-01
1.503320105768671056e+01 1.770067443972383470e-01
1.354673622898985386e+01 1.565287844043448395e-01
1.219828248901326084e+01 1.385910619159986812e-01
1.097504744183103043e+01 1.228301562590623508e-01
9.866118984769888911e+00 1.089369807941392848e-01
8.861656181365603402e+00 9.666494471149583712e-02
7.952680013339772813e+00 8.580907476113565358e-02
7.131004725521579601e+00 7.618769259245038172e-02
6.319054682861013461e+00 6.687470642906957752e-02
5.594343210566583124e+00 5.870043666426762174e-02
4.948336736524395540e+00 5.152372677327059919e-02
4.373219394625324163e+00 4.523053738146454172e-02
3.862015420441615277e+00 3.970320140488019234e-02
3.408036954003931029e+00 3.484918782665145931e-02
3.039926016627067629e+00 3.095134742329065311e-02
2.588344771712917325e+00 2.621355626186281165e-02
2.305998197424620866e+00 2.327564935308840469e-02
1.915275595060061509e+00 1.924260831316842654e-02
1.626671917161827130e+00 1.628783721333791623e-02
1.380667804463127979e+00 1.378187290989571837e-02
9.696840172221826704e-01 9.627271780532053666e-03
7.835396835164104568e-01 7.762396041895659217e-03
1.908827510137233219e+01 2.371040263320602359e-01
1.721920901552359950e+01 2.085978081134217954e-01
1.552798859069012494e+01 1.840024698424400917e-01
1.399486319493787256e+01 1.626147883981473030e-01
1.260418390990105308e+01 1.439296122683904888e-01
1.134274917929517379e+01 1.275067154585551588e-01
1.019903761469951320e+01 1.130627529024401529e-01
9.162850408141522962e+00 1.003173070351907892e-01
8.224883901544279396e+00 8.902873629198054806e-02
7.376840019783155178e+00 7.905075798395193309e-02
6.610813254524938287e+00 7.020129433778980743e-02
5.854513452971827903e+00 6.161275795221975160e-02
5.122502413136139410e+00 5.344879959525950658e-02
4.528152026196105240e+00 4.691246528350884876e-02
3.999556085314369902e+00 4.118719623510914973e-02
3.530101830599106094e+00 3.614728084883048892e-02
3.149368239430144989e+00 3.210361710077590247e-02
2.808225215170070399e+00 2.851181305721779344e-02
2.389752279594251849e+00 2.414474430348162101e-02
2.128484631412357331e+00 2.143394345234632056e-02
1.766987359026920057e+00 1.771862418356649760e-02
1.431565870631495541e+00 1.429684932758461605e-02
1.118347864938114888e+00 1.112380442877685359e-02
8.725496763934853517e-01 8.652513022903089712e-03
1.971519697392066917e+01 2.469981783153351040e-01
1.778417774234624815e+01 2.170677900299074758e-01
1.603860632549633536e+01 1.913163954954089085e-01
1.445711750076144320e+01 1.689863880992715506e-01
1.302291827474972230e+01 1.494839529765129016e-01
1.172207888599526804e+01 1.323981064428167986e-01
1.054252805426435913e+01 1.173580110159082868e-01
9.473634749611937522e+00 1.041004570061124929e-01
8.505795460598926994e+00 9.238386148687900701e-02
7.630537284647331830e+00 8.201273745440612606e-02
6.839763789585854958e+00 7.282441095623301552e-02
6.058696106464281250e+00 6.391499992488521020e-02
5.361926465045105061e+00 5.610608772062821575e-02
4.688217850310931745e+00 4.866646455946263550e-02
4.141837377128248399e+00 4.272101888847638224e-02
3.656298783731478430e+00 3.749965209740030447e-02
3.262534678650472753e+00 3.330204735219307460e-02
2.909544199651571628e+00 2.957855679204137236e-02
2.476569912311616051e+00 2.504512994069320320e-02
2.206008586090687729e+00 2.223888261247094350e-02
1.831731366454994347e+00 1.838212084922713138e-02
1.555412855142306761e+00 1.555595482036494816e-02
1.230030077126360588e+00 1.225264766538254786e-02
9.266326854857518391e-01 9.198147565674991491e-03
5.255311956451749200e-01 5.189302387592295736e-03
1.836801475272526574e+01 2.259600898336778518e-01
1.656568587500047940e+01 1.989879371774548877e-01
1.493411324003019658e+01 1.756359857876132746e-01
1.345494167685551723e+01 1.552912526575492003e-01
1.211345228096595505e+01 1.374816353801656121e-01
1.089689930573452159e+01 1.218412987807140913e-01
9.794246364953581363e+00 1.080497008415505084e-01
8.795849194305976226e+00 9.587254038092341002e-02
7.892543264645761170e+00 8.510011155733909760e-02
7.076183675004364737e+00 7.555209445657232181e-02
6.269673264655974521e+00 6.630987431963035472e-02
5.549803622878767051e+00 5.819728556393333196e-02
4.908389998678406307e+00 5.108577103020361249e-02
4.337589590628586400e+00 4.484056815369922427e-02
3.830138353884104063e+00 3.936286833471722840e-02
3.379558287304140762e+00 3.454588073403344617e-02
3.014447882281049207e+00 3.067723817493247032e-02
2.566266402104741218e+00 2.598172201329207107e-02
2.286253237136239402e+00 2.307045486381319524e-02
1.898715067315966731e+00 1.906991490141074844e-02
1.612577065939011733e+00 1.614191588913552189e-02
1.290529287050443230e+00 1.286535063674674323e-02
9.610331849595721287e-01 9.544363967495791967e-03
7.765615178732666601e-01 7.691102493392040773e-03
1.897161428099342828e+01 2.353373549554640398e-01
1.711020854078973841e+01 2.070133374978676277e-01
1.542655095222983874e+01 1.825891443855424401e-01
1.390074575993839012e+01 1.613501483147265214e-01
1.251718723314424508e+01 1.427869982916317726e-01
1.126245469476822691e+01 1.265023557451238900e-01
1.012532874653453518e+01 1.121504666079504720e-01
9.095230548124767722e+00 9.948998606960025859e-02
8.163017416513360658e+00 8.829881252154274385e-02
7.320307829042746128e+00 7.839561217521720526e-02
6.559430404288351113e+00 6.961339785538053770e-02
5.808209566371686172e+00 6.108777529049428529e-02
5.081393235486289406e+00 5.299534190277813833e-02
4.491306906214006744e+00 4.651269397058049870e-02
3.966589674493258499e+00 4.082836994731664504e-02
3.500763491831470287e+00 3.583346587804067673e-02
3.122957030454082350e+00 3.182328987339142629e-02
2.784458884928154632e+00 2.826072620536132854e-02
2.369392895827478362e+00 2.393321008559537444e-02
1.968071626436024735e+00 1.978067079643210796e-02
1.751654684917243410e+00 1.755899199115700318e-02
1.418980599907620599e+00 1.416799887749558076e-02
1.108458518690273120e+00 1.102575291046540770e-02
8.647845330346888293e-01 8.574111081230254006e-03
1.959601274756012756e+01 2.451718231024690164e-01
1.767275432639259947e+01 2.154247786293708999e-01
1.593473246076435323e+01 1.898617319020180771e-01
1.436079183475456666e+01 1.676614834159085021e-01
1.293367054716515518e+01 1.483035903583066750e-01
1.163978128595035955e+01 1.313394342993773334e-01
1.046673556737576583e+01 1.164191985065541890e-01
9.404153932057939258e+00 1.032558744363867437e-01
8.442251516087171836e+00 9.163734952373546461e-02
7.572473286013112315e+00 8.133638165860032632e-02
6.786890032021135610e+00 7.221770176641580108e-02
6.011004772054120870e+00 6.338015734115637345e-02
5.260058548325122096e+00 5.497480234894098344e-02
4.650298614218550064e+00 4.825295282351031723e-02
4.107873286196135787e+00 4.235213798865706397e-02
3.625976724632133052e+00 3.717445020989256638e-02
3.235226469633246449e+00 3.301474736545646771e-02
2.884941108749744298e+00 2.931650490752357036e-02
2.455393268144108632e+00 2.482624595842507914e-02
2.187046042114735744e+00 2.204081781617334146e-02
1.815825615059484033e+00 1.821450438420917778e-02
1.471223799348879036e+00 1.469671867705147662e-02
1.149407335713936051e+00 1.143904487280084439e-02
9.184379533840759668e-01 9.114139059363342635e-03
3.533761675519096479e-01 3.479498838929810742e-03
1.825416150718778141e+01 2.242599176701889629e-01
1.645959822020511609e+01 1.974709981549725990e-01
1.483547399959878632e+01 1.742844325153220242e-01
1.336355331809002678e+01 1.540747070652572770e-01
1.202898972639584052e+01 1.363905048571508460e-01
1.081913943684081936e+01 1.208585436663752871e-01
9.722863681265875968e+00 1.071703898800014237e-01
8.730462474523095651e+00 9.508557036434142629e-02
7.832734789060241454e+00 8.439316398626130200e-02
7.021700357252631974e+00 7.492497161625431834e-02
6.220575222874572319e+00 6.574779253743923135e-02
5.505681385161882879e+00 5.770035480770014519e-02
4.814565471107401962e+00 5.005370136318201130e-02
4.302190908821459381e+00 4.445309427591677409e-02
3.798502708535645755e+00 3.902130693360093827e-02
3.351395599162680483e+00 3.424722770329675231e-02
2.989033638565875339e+00 3.040975787933000371e-02
2.544398510228003119e+00 2.575383757078884145e-02
2.266674279131808856e+00 2.286645361420209729e-02
1.882228376951993853e+00 1.889716756478888177e-02
1.598530010264962664e+00 1.599618789496589505e-02
1.279141059352203236e+00 1.275118637666356608e-02
9.525404037330555962e-01 9.456705823687554940e-03
7.695822169114375777e-01 7.619907343645406818e-03
1.885522425659807055e+01 2.335680973692420836e-01
1.700167600374279786e+01 2.054509387759981542e-01
1.532554719734942950e+01 1.811785812896690717e-01
1.380713103124693042e+01 1.600922260852547796e-01
1.243056049867388424e+01 1.416597040311678435e-01
1.118268412453620542e+01 1.254897864413520303e-01
1.005194671693780073e+01 1.112455062781318033e-01
9.028001668594541229e+00 9.867839424895048783e-02
8.101559069692179094e+00 8.757595974080963075e-02
7.264243010508851128e+00 7.774508031980525979e-02
6.436999571067081760e+00 6.821062731317369121e-02
5.698606916078761131e+00 5.985789924727627498e-02
5.040540254421887134e+00 5.254462750701591189e-02
4.454719514686954263e+00 4.611408551322920130e-02
3.933981575639629913e+00 4.047248329839998882e-02
3.471558812691796891e+00 3.552546816829155185e-02
3.096691356780572946e+00 3.154552387216057879e-02
2.636640994522888359e+00 2.671583897958890869e-02
2.349125866833293053e+00 2.372339220986648123e-02
1.951084526912340911e+00 1.960711994983935919e-02
1.657164055841945594e+00 1.659413265515445254e-02
1.406514346110640634e+00 1.404108313647691071e-02
1.098633599520478121e+00 1.092543581032256496e-02
7.982617308733237493e-01 7.910291947684519251e-03
1.947720175960183298e+01 2.433542072655344168e-01
1.756167839612196246e+01 2.138155983093695534e-01
1.583133262862188850e+01 1.884022331883837276e-01
1.426484426629374092e+01 1.663596057179587140e-01
1.284492311136146903e+01 1.471363089185448447e-01
1.155787723866873584e+01 1.302946172370919864e-01
1.039136239334338718e+01 1.154858538247609812e-01
9.335006311967667614e+00 1.024179954413750732e-01
8.379022078281382235e+00 9.088506696970789778e-02
7.514701814586008055e+00 8.066185274795009685e-02
6.734312832961878215e+00 7.161755707989690689e-02
5.963672341468317484e+00 6.284748729470349127e-02
5.217999984801672042e+00 5.450753017571888237e-02
4.612591858196543271e+00 4.784126895890591924e-02
4.074107405692346973e+00 4.198519824494167246e-02
3.595968241485531625e+00 3.685146209065818385e-02
3.208104348562703656e+00 3.272748003391281330e-02
2.860607914842378197e+00 2.905919573064539088e-02
2.434400879436748433e+00 2.460766362455465636e-02
2.168234016740823833e+00 2.184697043981831052e-02
1.800089892659903601e+00 1.805476223316660606e-02
1.458343533351601495e+00 1.456689468150413648e-02
1.139257856738378205e+00 1.133675126746333528e-02
9.102785370713214474e-01 9.032194787149122259e-03
2.012108323147818112e+01 2.536472112302708970e-01
1.814067081342171051e+01 2.225866619275622127e-01
1.635382023635566640e+01 1.959580715178428356e-01
1.473720062352945348e+01 1.729224108941013749e-01
1.327250408690811057e+01 1.528635068629679572e-01
1.194495469721615066e+01 1.353039084041287310e-01
1.074183468877426328e+01 1.198860263552027211e-01
9.651821819995104690e+00 1.062985687427153436e-01
8.665451652568638252e+00 9.430431525889684807e-02
7.773398452093592148e+00 8.369682025953077698e-02
6.967572720486231219e+00 7.430082115880765059e-02
6.171781345789018935e+00 6.519535150378828747e-02
5.461921892251998756e+00 5.721471137679955826e-02
4.775667114821829706e+00 4.962801878166601954e-02
4.219117931361114238e+00 4.355488464811982374e-02
3.724543518358719218e+00 3.822709039652420066e-02
3.323447001549848512e+00 3.395117297114245980e-02
2.963910526410934665e+00 3.014126282734573559e-02
2.522805789712701863e+00 2.552538240354712204e-02
2.247229149890501709e+00 2.266143428445878405e-02
1.865956890666720103e+00 1.873098800799415792e-02
1.584559936251216827e+00 1.585287176642509802e-02
1.253106154814326745e+00 1.248440271405416337e-02
9.440263266321838875e-01 9.370866855893058081e-03
7.626965268056619118e-01 7.553280118199875992e-03
1.873926746972597357e+01 2.318310146545387029e-01
1.689346025563389375e+01 2.038949047945038673e-01
1.522495410159071483e+01 1.797869546946788966e-01
1.371387104221688169e+01 1.588438297020272061e-01
1.234441943034035383e+01 1.405410539694651739e-01
1.110324485619740642e+01 1.244893103284910596e-01
9.979018615768826095e+00 1.103492632043464178e-01
8.961083583545754294e+00 9.787448294914280478e-02
8.040434722449376181e+00 8.685325487068819295e-02
7.208579641230290491e+00 7.709831195366086132e-02
6.386780925038300083e+00 6.763606938641239519e-02
5.653411795117603944e+00 5.935262369041859054e-02
4.999968903031050793e+00 5.209058798610670393e-02
4.418463760540349838e+00 4.571847924717534206e-02
3.901609891086013526e+00 4.012911238687687232e-02
3.442662234179465930e+00 3.521681502748554710e-02
3.070727337240090726e+00 3.127381385073869924e-02
2.614238287058544330e+00 2.648063191872009406e-02
2.329027664279913257e+00 2.351361010815991581e-02
1.934240550647600365e+00 1.943500009247346727e-02
1.642689585843295053e+00 1.644525246422845824e-02
1.394207011653241901e+00 1.391491667238361173e-02
9.791109796369117380e-01 9.720730223943192458e-03
7.910927817272213058e-01 7.839758879206478945e-03
1.935878315543798323e+01 2.415372926708569123e-01
1.745109156812979023e+01 2.122032467126930833e-01
1.572832343566685154e+01 1.869601473682916681e-01
1.416929760590339349e+01 1.650661630660510693e-01
1.275656410537220964e+01 1.459825711004893445e-01
1.147637898660227762e+01 1.292590011859878485e-01
1.031647698586431616e+01 1.145547069690294184e-01
9.266248044624671110e+00 1.015879641143349332e-01
8.316146343902037330e+00 9.013836938616046068e-02
7.457414339414655480e+00 7.999226033942063996e-02
6.682067819834521138e+00 7.101952453617726979e-02
5.916595909228010264e+00 6.232075921608206531e-02
5.176217855041506333e+00 5.404286182202232280e-02
4.575099525694904301e+00 4.743165871602871703e-02
4.040639830845917935e+00 4.162065698570271977e-02
3.566093904050138264e+00 3.652794881387413234e-02
3.181308182279959151e+00 3.244129136324450102e-02
2.836512742366441575e+00 2.880616674415365647e-02
2.413673508958926295e+00 2.438974986966522401e-02
2.149652439449160291e+00 2.165508004984468757e-02
1.784425624946312405e+00 1.789396755179843007e-02
1.445619426369967764e+00 1.443954399469252886e-02
1.129222423566856870e+00 1.123392221020938150e-02
8.810129571175427943e-01 8.736976994749770867e-03
2.000016447550659038e+01 2.517851803330266036e-01
1.802760062238438010e+01 2.209144389622302584e-01
1.624845723431573319e+01 1.944637071568866560e-01
1.463937046896990424e+01 1.715839142667115458e-01
1.318193789427476936e+01 1.516685138219088513e-01
1.186138000039807672e+01 1.342369259576131069e-01
1.066484926247344234e+01 1.189204902433214223e-01
9.581241962713304972e+00 1.054405928883480337e-01
8.600835487703390569e+00 9.353326343552038902e-02
7.714385672267611405e+00 8.300350988104779337e-02
6.913857599223914185e+00 7.368561829819522679e-02
6.123298359094966337e+00 6.465637732023575557e-02
5.418407015044392594e+00 5.673364468985642867e-02
4.737064062760030225e+00 4.920521415225258960e-02
4.184583997518449117e+00 4.318246123975494344e-02
3.693689959996358851e+00 3.789958813499420126e-02
3.295635128725664220e+00 3.365525078774500578e-02
2.938892820714475107e+00 2.988478621773639488e-02
2.501352118001356040e+00 2.530089687268657558e-02
2.228013979358748564e+00 2.246352059551277175e-02
1.849824804450868720e+00 1.856661833364495889e-02
1.570698213184325676e+00 1.571117180947033051e-02
1.242018264323820675e+00 1.237404388431519175e-02
9.356283324295423531e-01 9.286825313041615487e-03
5.305740539703415193e-01 5.239068622244899207e-03
1.862369051527712926e+01 2.300892318605457232e-01
1.678572979146632349e+01 2.023363317487757995e-01
1.512473335953945153e+01 1.784019932399504016e-01
1.362100993024682261e+01 1.576111464947266005e-01
1.225866366538732244e+01 1.394245343112056057e-01
1.102425543989481938e+01 1.234952495331166356e-01
9.906466170654518066e+00 1.094586897419952687e-01
8.894670060581583826e+00 9.707973189457150265e-02
7.979704432990922136e+00 8.614194548276515873e-02
7.153174133620851194e+00 7.645697336427911828e-02
6.336859956330529897e+00 6.706947148924717605e-02
5.608557572435570293e+00 5.885739320199228491e-02
4.959750356243361580e+00 5.165265090635628303e-02
4.382499801924202742e+00 4.533338555182083590e-02
3.869404875300534119e+00 3.978131253486109215e-02
3.413970280143976410e+00 3.491523783639561423e-02
3.044849956416515457e+00 3.100170824768982633e-02
2.592010750804822905e+00 2.624721450261177647e-02
2.309065956037314127e+00 2.330679151064139407e-02
1.917480391298268971e+00 1.926272054941993023e-02
1.628443195903167995e+00 1.630052821590810205e-02
1.303094488363229608e+00 1.299088016445013559e-02
9.704090171337116377e-01 9.636855377437549691e-03
7.840796139378677365e-01 7.768256334744249973e-03
1.924069865262031698e+01 2.397495697003907966e-01
1.734086308622420347e+01 2.106029556551724247e-01
1.562583824147875688e+01 1.855313466479194262e-01
1.407418623903679844e+01 1.638044506528267552e-01
1.266860607303026143e+01 1.448502193751885492e-01
1.139535837022295794e+01 1.282280994470628988e-01
1.024190323221099952e+01 1.136334332167908967e-01
9.197938600137147702e+00 1.007531726032963731e-01
8.253707741257196417e+00 8.938371887109808345e-02
7.400412844791722122e+00 7.933240885345406446e-02
6.630140266506376001e+00 7.043046168220885861e-02
5.869944078156312806e+00 6.179727758289554895e-02
5.134705436920411259e+00 5.358345149900595877e-02
4.537999001790491427e+00 4.702820027641592404e-02
4.007459246043107548e+00 4.126600393099656705e-02
3.536469688547360324e+00 3.621870249105764439e-02
3.154620864918564749e+00 3.215514367529364453e-02
2.812518030893015109e+00 2.855427332155593967e-02
2.393089088690906863e+00 2.417405262789864770e-02
1.987565669515228173e+00 1.998358159805595918e-02
1.768976593150006105e+00 1.773635282296331592e-02
1.432913215803254481e+00 1.431196979945475144e-02
1.119269847136737495e+00 1.113450358535636106e-02
8.731738965932630547e-01 8.658786321289746457e-03
1.987959954649994998e+01 2.499245261183607181e-01
1.791484920222676891e+01 2.192740356946270563e-01
1.614348790665718525e+01 1.929933441831529206e-01
1.454192419406523307e+01 1.702630242650786108e-01
1.309179443104686946e+01 1.504827725902442015e-01
1.177820011122443411e+01 1.331864030075429195e-01
1.058833583366103248e+01 1.179796162721632180e-01
9.511027789170642066e+00 1.045867200836927274e-01
8.536553862454528740e+00 9.276747330162457561e-02
7.655750791737959915e+00 8.232660686588466614e-02
6.860370474475045555e+00 7.307442427595735313e-02
6.075178984704908025e+00 6.410407790551632401e-02
5.315521767898015781e+00 5.559308277339819471e-02
4.698772373017570558e+00 4.877889318384602546e-02
4.150248605505201915e+00 4.281476568647382686e-02
3.663129621696298965e+00 3.756989669236992374e-02
3.268093166144416806e+00 3.336531823319060369e-02
2.914079310444597226e+00 2.962859806679550567e-02
2.479969134734703928e+00 2.508001162363565628e-02
2.208845506698860817e+00 2.227007804854564885e-02
1.833815916055387296e+00 1.840183896647431400e-02
1.485677132868830963e+00 1.484866382141748417e-02
1.160682049018213258e+00 1.155281855864983068e-02
9.273268868518045327e-01 9.201863643414616087e-03
3.568131018749828298e-01 3.516012436339101786e-03
1.850848979531366822e+01 2.283705107724242067e-01
1.667834907599833727e+01 2.008032024103362789e-01
1.502492064307379493e+01 1.770405745804404796e-01
1.352859153480785714e+01 1.563810538066075506e-01
1.217328146456385696e+01 1.383285476953896032e-01
1.094571837783680834e+01 1.225007334367526068e-01
9.834260893699532602e+00 1.085753105854493084e-01
8.828535628093113985e+00 9.628926175645838303e-02
7.919379808452471359e+00 8.543401044404998201e-02
7.098195077217423155e+00 7.582440788561238543e-02
6.287308478777500653e+00 6.651384630423323729e-02
5.564054807347692311e+00 5.836037292036704710e-02
4.864831506317876197e+00 5.061021079242925685e-02
4.346741630018959412e+00 4.494695168973608657e-02
3.837489448791806090e+00 3.943911050519854911e-02
3.385551413374841889e+00 3.460674064652973642e-02
3.019312326529199453e+00 3.073545723860519191e-02
2.569921253828411523e+00 2.601501286029762536e-02
2.289282485392614586e+00 2.310103766636455863e-02
1.900925458786729250e+00 1.909107932543427019e-02
1.614277857453775722e+00 1.615668134112913101e-02
1.291658728408192625e+00 1.288060006310489877e-02
9.618297485498724653e-01 9.550390993417689003e-03
7.770229104968174871e-01 7.697854314414260754e-03
1.912294950894506229e+01 2.379734093479320411e-01
1.723104876324400792e+01 2.090126002631982338e-01
1.552366112636865658e+01 1.841108199662665201e-01
1.397941569743071888e+01 1.625345198380395151e-01
1.258111850268504561e+01 1.437129642721477196e-01
1.131465237330018603e+01 1.272082260017183830e-01
1.016777737876050836e+01 1.127190381445725975e-01
9.130014886679004960e+00 9.993333388345923551e-02
8.191596542316633034e+00 8.865137036136071236e-02
7.343785552924028792e+00 7.868092626144398971e-02
6.506360693324412914e+00 6.901950227720676789e-02
5.759175859314163759e+00 6.055348108787522721e-02
5.093507548171162469e+00 5.313289441236195010e-02
4.501045261261054087e+00 4.662143377655668386e-02
3.974533487130770482e+00 4.091505863271618221e-02
3.507013659087825808e+00 3.590800053383241819e-02
3.128143246297439894e+00 3.188494577365500598e-02
2.663140096055521155e+00 2.699364228185387529e-02
2.372645345197444744e+00 2.396402933247154809e-02
1.970489714110748913e+00 1.980625397609764998e-02
1.673547510717969589e+00 1.676443926304950829e-02
1.420402413710845302e+00 1.418381704019879876e-02
1.109376060473894476e+00 1.103458861920112062e-02
8.059724477406213783e-01 7.990044432726356449e-03
1.975931373159508553e+01 2.480818823154189723e-01
1.780245882139753277e+01 2.176381029688544411e-01
1.603898348871784663e+01 1.915176010071718837e-01
1.444490538536818391e+01 1.689488683894561361e-01
1.300204376488168201e+01 1.493079242051756350e-01
1.169543798801529277e+01 1.321327541044146625e-01
1.051223300319332132e+01 1.170355844334560330e-01
9.441278611351142658e+00 1.037444413236886520e-01
8.472660577271412308e+00 9.201260017138816749e-02
7.597455770421285060e+00 8.164934165869040805e-02
6.807313678056677198e+00 7.246758805041066120e-02
6.027438311409031080e+00 6.356882617616708975e-02
5.273052278498237655e+00 5.512533750866119991e-02
4.660696000553207874e+00 4.836642033403663193e-02
4.116194887422182980e+00 4.244887219568428682e-02
3.632797775266722429e+00 3.724452748430664983e-02
3.240756611549459265e+00 3.307485244525792956e-02
2.889527664428299225e+00 2.937180543141950512e-02
2.458864685601369615e+00 2.486195446801976044e-02
2.189886994779032037e+00 2.207215067234871361e-02
1.817832976446283721e+00 1.824070689097589959e-02
1.472731975085783462e+00 1.471838856468430864e-02
1.150379992138492069e+00 1.144997555479850687e-02
9.191356270744445167e-01 9.121226546559682569e-03
2.041885398008281527e+01 2.587686655020688398e-01
1.839372751055059396e+01 2.266672356881715700e-01
1.657133258383474583e+01 1.992817886236473712e-01
1.492554038537405070e+01 1.756649839062195684e-01
1.343659236199398244e+01 1.551506098593367078e-01
1.208834602969193028e+01 1.372348004102298957e-01
1.086752055285763952e+01 1.215221197202355635e-01
9.762574134378869672e+00 1.076935942173834065e-01
8.762841276124808232e+00 9.549620720205835578e-02
7.859407059308212595e+00 8.472528089428282838e-02
7.043507483416975745e+00 7.519216198498288040e-02
6.238023959060008394e+00 6.595643611791103533e-02
5.519847345718061682e+00 5.787470356347997752e-02
4.825628983795489546e+00 5.017930149263891831e-02
4.262858366284082656e+00 4.403547392346254807e-02
3.762749665167004931e+00 3.863832537374958798e-02
3.357369643870530940e+00 3.430991310663297766e-02
2.993927366303403392e+00 3.046761081549967040e-02
2.548116347808573323e+00 2.578861135480275957e-02
2.269707750971532878e+00 2.289870376463710305e-02
1.884453684738249368e+00 1.892288388662742224e-02
1.600233160881465277e+00 1.601238634318452939e-02
1.265397824893682577e+00 1.261166796778432665e-02
9.532261198607296926e-01 9.463576866410540120e-03
7.701434037795108489e-01 7.629036467591786101e-03
1.900560142517485929e+01 2.362038559390450543e-01
1.712158325157027861e+01 2.074396169302810400e-01
1.542194592179880175e+01 1.826991741187452001e-01
1.388517755979912138e+01 1.612762414307480630e-01
1.249404433062964692e+01 1.425842634122387320e-01
1.123441124398989110e+01 1.261983044529700893e-01
1.009415336618173242e+01 1.118190878802715477e-01
9.062504248299571685e+00 9.912430980037434392e-02
8.129907062165898424e+00 8.792827639140875229e-02
7.287510151109044543e+00 7.803144901440529912e-02
6.455621056810150193e+00 6.844251482009072740e-02
5.713653245803628877e+00 6.004650349337584125e-02
5.052578812671570496e+00 5.267527313530032118e-02
4.464486218014891428e+00 4.622752191406805100e-02
3.941838455049909928e+00 4.056755444134806099e-02
3.477902641946901241e+00 3.559565085809025115e-02
3.101881404297957445e+00 3.160773283053305849e-02
2.640585588976851916e+00 2.676036699132130006e-02
2.352364880526385260e+00 2.375506551211703857e-02
1.953451704149535395e+00 1.963174202920381015e-02
1.658954781137410350e+00 1.661417226414463322e-02
1.407953341900400890e+00 1.405793049775779131e-02
9.886131466651201238e-01 9.821197336873163306e-03
7.987839352913538304e-01 7.917212810262263395e-03
1.963936386731499084e+01 2.462741978108134167e-01
1.769055596865372237e+01 2.160061495573094570e-01
1.593481459490577734e+01 1.900588141860433677e-01
1.434833885987271884e+01 1.676413095803737097e-01
1.291270936491045518e+01 1.481391257695324759e-01
1.161307537046335270e+01 1.310864547453592099e-01
1.043649241104723302e+01 1.160986549683895724e-01
9.371891898367028517e+00 1.029059177756005139e-01
8.409210523901684553e+00 9.125947118984864548e-02
7.539511220569111494e+00 8.097664205863801257e-02
6.754544694150893314e+00 7.186256456512307711e-02
5.980023198429434750e+00 6.303979911151232074e-02
5.230816414293265382e+00 5.465973902540398333e-02
4.622906370073480709e+00 4.795582786880964177e-02
4.082390883737740062e+00 4.208499506731027545e-02
3.602685188923806958e+00 3.692541114730089891e-02
3.213712909919737903e+00 3.278389644165517758e-02
2.865191899642781870e+00 2.910959911209273082e-02
2.437904613434790146e+00 2.464490651164594204e-02
2.171105850018728134e+00 2.187601521839185534e-02
1.802139736283983495e+00 1.807675002732422528e-02
1.459865251318226864e+00 1.458751783716397479e-02
1.140251175771617609e+00 1.134802968544006835e-02
8.895982924249569157e-01 8.824085330845613667e-03
2.029641850181123530e+01 2.568775751761717130e-01
1.827925454595110821e+01 2.249748361660934559e-01
1.646473864893805583e+01 1.977713764362893645e-01
1.482660369447261672e+01 1.743170987121503701e-01
1.334501857119696844e+01 1.539429418256952065e-01
1.200391372216751762e+01 1.361546470096763328e-01
1.078983141362167864e+01 1.205508311556365009e-01
9.691158429362094040e+00 1.068295706563034270e-01
8.697573125387284776e+00 9.472275827017576089e-02
7.799791268564526092e+00 8.403020504148576986e-02
6.989236578392040045e+00 7.456844993257977228e-02
6.189105997922641933e+00 6.541225461604448232e-02
5.475912600463981761e+00 5.738360581489133916e-02
4.786745892037158612e+00 4.975094286699714707e-02
4.227966172461201211e+00 4.365677462749294885e-02
3.731668720766994518e+00 3.830977657098968980e-02
3.329301294499557251e+00 3.401443892953581738e-02
2.968751192888817947e+00 3.020404379979272497e-02
2.526512841958977518e+00 2.556526093437701611e-02
2.250322088469199677e+00 2.269610237135766262e-02
1.868205833796170223e+00 1.875311850945165365e-02
1.586207448582009016e+00 1.587234240665413507e-02
1.254258060994537960e+00 1.249874864621326569e-02
9.447797547994365441e-01 9.379732598341811861e-03
5.357714693881022727e-01 5.291036806728177146e-03
1.888860582931698318e+01 2.344659362254528923e-01
1.701255707929858474e+01 2.058653686937891025e-01
1.532061964334547000e+01 1.812995061596109347e-01
1.379133397444303810e+01 1.600166886938117483e-01
1.240734581734898256e+01 1.414544915582016948e-01
1.115460223436511811e+01 1.251968507896517591e-01
1.002083911979512543e+01 1.109229586514186017e-01
8.995359211696857926e+00 9.832364050368540276e-02
8.068546127235700638e+00 8.721030100220615588e-02
7.231597518176849704e+00 7.738687742031127859e-02
6.405255589744866640e+00 6.787108976437714047e-02
5.668378465629259289e+00 5.953497895302417575e-02
5.011979793635597424e+00 5.223248964692654012e-02
4.428159696577350424e+00 4.583044939493670367e-02
3.909401464737537690e+00 4.021825577873019281e-02
3.448981784585337440e+00 3.528693716059886493e-02
3.075865349742270993e+00 3.133036792806559445e-02
2.618190775397946091e+00 2.652767408988595393e-02
2.332265325925114485e+00 2.354789348479168279e-02
1.936615080338191186e+00 1.945920240589726555e-02
1.644582452095020519e+00 1.646823495973216700e-02
1.315929975287999154e+00 1.312657737231461355e-02
9.799178933614460796e-01 9.733374981457296876e-03
7.916895909781004326e-01 7.845988986543895108e-03
1.951975488799785197e+01 2.444549674302616826e-01
1.757902660369942538e+01 2.143873443300996218e-01
1.583104298368897034e+01 1.886165498628884218e-01
1.425212640417291787e+01 1.663592917519279846e-01
1.282387441004078354e+01 1.469864975199161039e-01
1.153116797181807485e+01 1.300297687912632671e-01
1.036119680967107293e+01 1.151705734404940701e-01
9.302915063860325517e+00 1.020815453066639122e-01
8.346028361244609783e+00 9.052197017559951431e-02
7.481927037102184208e+00 8.030406184392192837e-02
6.702060132551496352e+00 7.126266537278115598e-02
5.932865633577340425e+00 6.251543065142670108e-02
5.188909888338484322e+00 5.419860073582018212e-02
4.585381778590021717e+00 4.755237684431276590e-02
4.048989510946037207e+00 4.172045372597626978e-02
3.572792703460951014e+00 3.660847135587647766e-02
3.186793251151048167e+00 3.250359782407723219e-02
2.841018916836485886e+00 2.885912780909912628e-02
2.417118145622714209e+00 2.442892676156180679e-02
2.007378851461445901e+00 2.019132512469656859e-02
1.786574255519761678e+00 1.791739762146486031e-02
1.447060691373230679e+00 1.445719585774684138e-02
1.130224578496847210e+00 1.124465016640881394e-02
8.817099475650793661e-01 8.745524872055017787e-03
2.017425884471822073e+01 2.550136882555208429e-01
1.816519299306578006e+01 2.233155930557852720e-01
1.635860828462480754e+01 1.962800578334732982e-01
1.472805671429497565e+01 1.729795512207851771e-01
1.325386363137233481e+01 1.527448212375898673e-01
1.191984676769512141e+01 1.350861028590278068e-01
1.071256109354804309e+01 1.195903407076009811e-01
9.620206380067482854e+00 1.059737605744635186e-01
8.632618018137442562e+00 9.395608045377538964e-02
7.740549340445319615e+00 8.334179833461263787e-02
6.935217535490314056e+00 7.396041488007787379e-02
6.140551830435905245e+00 6.486794077884004694e-02
5.371901784023944693e+00 5.622957920242421803e-02
4.748079365762379211e+00 4.933560056003040428e-02
4.193348454376678802e+00 4.328168909552924937e-02
3.700797330094188098e+00 3.797887765137324123e-02
3.301444469148752336e+00 3.372396240584664417e-02
2.943725654136847059e+00 2.993581595630095266e-02
2.504962067156127237e+00 2.534279797491698072e-02
2.231004450961738605e+00 2.249928451729676232e-02
1.852081289899227379e+00 1.859035140546028142e-02
1.500354107051078412e+00 1.499701009405348361e-02
1.172053227341440351e+00 1.167247180676175659e-02
9.364094507049761651e-01 9.295619906814888561e-03
3.602579001024494021e-01 3.550433978685983358e-03
1.877190015286046432e+01 2.327305608300645756e-01
1.690390997137548723e+01 2.043073019984394390e-01
1.521977663831511940e+01 1.799272895858967936e-01
1.369790690839390024e+01 1.587745164684652710e-01
1.232112177674497921e+01 1.403412535930425031e-01
1.107521229985858824e+01 1.242047586824436695e-01
9.947997693103099337e+00 1.100332864262720117e-01
8.928646186384849415e+00 9.753006342841274989e-02
8.007528069800628145e+00 8.650051312931807124e-02
7.176041612093725597e+00 7.674995787280335102e-02
6.355159983737225460e+00 6.729775205551209727e-02
5.623449544740922512e+00 5.903229318433253492e-02
4.916133820288793643e+00 5.118466835624403688e-02
4.392085718074804745e+00 4.543772147312775261e-02
3.877155280256406655e+00 3.986961689917217083e-02
3.420269568230517532e+00 3.498685058815240168e-02
3.050098456273637737e+00 3.105804209785877068e-02
2.595892973161082029e+00 2.629613715059292076e-02
2.312325176959028727e+00 2.334202819254747527e-02
1.919849280817459869e+00 1.928973973628194186e-02
1.630261901917003042e+00 1.632221537762742342e-02
1.304369430865126578e+00 1.301190017002098499e-02
9.712127127023864048e-01 9.646415380962346936e-03
7.845815524178126887e-01 7.773767363346606278e-03
1.940064959714526793e+01 2.426669278243722416e-01
1.746789063212148108e+01 2.127733144997951964e-01
1.572776812764016618e+01 1.871806821545451693e-01
1.415638229973460405e+01 1.650753924283546170e-01
1.273542081225095046e+01 1.458389355943914001e-01
1.144965837097287320e+01 1.290047715281010809e-01
1.028637193413813300e+01 1.142478104894977253e-01
9.234251440873473271e+00 1.012567058922804186e-01
8.283335505465052151e+00 8.978121076431630487e-02
7.424766272583465998e+00 7.964103178587600418e-02
6.576991791111193031e+00 6.984102969728031574e-02
5.820868191464172448e+00 6.125602967781678537e-02
5.147350861538623867e+00 5.373937578350586330e-02
4.548191347036526722e+00 4.714053859303618532e-02
4.015780735444814731e+00 4.136295703782036370e-02
3.543025731842920134e+00 3.629464637151602613e-02
3.160083717689357474e+00 3.222421913584141984e-02
2.690100659099154079e+00 2.728016716133634112e-02
2.396518095542733207e+00 2.421593516896565490e-02
1.990122500605699063e+00 2.001557810141421298e-02
1.690192440006510921e+00 1.693505310264057512e-02
1.434449727141661191e+00 1.432911693475510430e-02
1.120289205983339142e+00 1.114469133881824947e-02
8.138074800354957450e-01 8.068437122419313753e-03
2.005248818468826855e+01 2.531456157225159820e-01
1.805156553374185791e+01 2.216520990875775199e-01
1.625280236537890488e+01 1.947859298801643824e-01
1.462998334492482400e+01 1.716522167877134464e-01
1.316319666853225989e+01 1.515550226358677033e-01
1.183621474118161743e+01 1.340234578043094649e-01
1.063563112608026984e+01 1.186485888161405849e-01
9.549738062051224219e+00 1.051200663414858377e-01
8.568216123583486166e+00 9.319038786931292673e-02
7.681635288896016434e+00 8.266107814834114387e-02
6.881606555384209400e+00 7.334991201509230563e-02
6.092333871089104846e+00 6.432825939735514753e-02
5.329032506132032054e+00 5.575602235769222537e-02
4.709628204247767513e+00 4.892003059301715251e-02
4.158972476330427881e+00 4.290953136235765852e-02
3.670245406517463671e+00 3.765319137492553758e-02
3.273969586040605062e+00 3.343377739844358848e-02
2.918951292713602985e+00 2.967946785335894358e-02
2.483664181186059583e+00 2.512274602080019625e-02
2.211817658821205956e+00 2.230124215809877256e-02
1.835979579432049036e+00 1.842976052243158747e-02
1.487284483932282519e+00 1.486321816390515776e-02
1.161675149604458612e+00 1.156904709805279749e-02
9.280854943533747292e-01 9.213503490966752987e-03
2.072905795207142177e+01 2.642452092435026989e-01
1.865578140404911522e+01 2.309871012471826079e-01
1.679570115807323560e+01 2.027824656796683722e-01
1.511924390258266371e+01 1.785362683322315736e-01
1.360492348397366946e+01 1.575411979329578993e-01
1.223529225608144877e+01 1.392408433716262883e-01
1.099625646215074326e+01 1.232181209031556479e-01
9.875572050928719037e+00 1.091356552778077055e-01
8.862373665669126765e+00 9.673219061373360128e-02
7.946913312128963014e+00 8.579213065683863326e-02
7.120757895751000710e+00 7.610608350859898730e-02
6.305509639744472317e+00 6.674298320228418124e-02
5.578763648116080276e+00 5.854843613837468902e-02
4.876534443978209232e+00 5.075430899729647949e-02
4.307332144493850379e+00 4.452622668939913014e-02
3.801650849136974042e+00 3.905953338273956271e-02
3.391808171859548526e+00 3.468645288694494067e-02
3.024433080057293388e+00 3.078737327195362611e-02
2.573867263651651527e+00 2.606146827017525106e-02
2.292534925227144971e+00 2.313622213305864886e-02
1.903254825123446459e+00 1.912267479976005255e-02
1.616112197676859319e+00 1.617769689568281100e-02
1.277879701038376892e+00 1.274073773173846000e-02
9.625639408068500380e-01 9.560526680246931447e-03
7.776288365463320806e-01 7.704725230929183703e-03
1.928192977618216375e+01 2.408808182249853047e-01
1.735714593795400518e+01 2.111823045119194664e-01
1.562490173964512508e+01 1.857583930657412952e-01
1.406113468596998395e+01 1.638055333803084268e-01
1.264738947138246772e+01 1.447002984480513788e-01
1.136865537892451705e+01 1.279850844667948240e-01
1.021187910706989754e+01 1.133279619415792638e-01
9.166108791237064679e+00 1.004398009156624305e-01
8.221059719289534939e+00 8.904932325879130750e-02
7.367881666938376206e+00 7.898520652199735037e-02
6.525697919371538092e+00 6.926245755725622677e-02
5.774929069767440915e+00 6.074805070856267170e-02
5.106121520270479053e+00 5.328367149900819361e-02
4.511274555170947664e+00 4.674296645875698764e-02
3.982721470264251273e+00 4.101483967971331773e-02
3.513616429329038393e+00 3.598441471663094832e-02
3.133580079850602829e+00 3.194846750891173343e-02
2.667327908926875324e+00 2.704363521178829166e-02
2.376074708570329541e+00 2.400602865987800857e-02
1.972991355334082542e+00 1.984106471641735453e-02
1.675481081591842836e+00 1.678339768540694499e-02
1.421855185299273572e+00 1.419903123529130812e-02
9.983254072739480289e-01 9.918996117338390109e-03
8.066279986086172249e-01 7.997204864517609355e-03
1.993110287646877055e+01 2.512947537414850219e-01
1.793820786864868566e+01 2.200034000907623022e-01
1.614750626947008882e+01 1.933116914448327339e-01
1.453227957758798183e+01 1.703363068125352819e-01
1.307289144485680765e+01 1.503782085174630578e-01
1.175304441320559334e+01 1.329684902817300229e-01
1.055922567617504271e+01 1.177081836384398228e-01
9.479569614585138027e+00 1.042723174917747214e-01
8.504145556095297209e+00 9.243268132620198474e-02
7.623120694170533618e+00 8.198880655446066923e-02
6.828360941173508891e+00 7.274499099377075562e-02
6.044488483093223508e+00 6.379023922034751659e-02
5.286399169892760597e+00 5.528544694872217918e-02
4.671489149460536616e+00 4.850455346830064018e-02
4.124961592847232517e+00 4.254760495898767675e-02
3.639853337131594202e+00 3.732754570875423950e-02
3.246607280910131177e+00 3.313892294179073689e-02
2.894347719217723824e+00 2.942466999558666571e-02
2.462465236236857091e+00 2.490367048268161271e-02
2.192923624999207899e+00 2.210698445797843956e-02
1.820132373166339912e+00 1.826703937755664794e-02
1.474284531691552047e+00 1.473336132948670912e-02
1.151505296499373276e+00 1.146512644644764010e-02
8.983126659471590836e-01 8.913904817650645379e-03
2.060509967288465560e+01 2.623194761384990414e-01
1.854002205364913891e+01 2.292835383384800585e-01
1.668787634767347683e+01 2.012497900699787567e-01
1.501923309081078450e+01 1.771729851983400716e-01
1.351231941296815187e+01 1.563240212220822767e-01
1.214995134347908134e+01 1.381453198173186736e-01
1.091763914032884841e+01 1.222412162279001430e-01
9.803499861593824249e+00 1.082675784814553510e-01
8.796440981679046089e+00 9.595429548070512349e-02
7.886784884204741886e+00 8.508996003223887050e-02
7.065946438035146215e+00 7.548599442154292627e-02
6.256140415656005871e+00 6.618983868557523631e-02
5.534419989071992063e+00 5.805917931124449094e-02
4.837254305505941154e+00 5.032768725437689744e-02
4.272145093442526687e+00 4.415058666295282319e-02
3.770282801186523258e+00 3.873022382198632041e-02
3.363503616419628806e+00 3.439009247479159204e-02
2.999001729825794715e+00 3.052502611706202698e-02
2.552055554367995249e+00 2.584177772043176613e-02
2.272974769792750038e+00 2.293708758728399758e-02
1.886891631140466208e+00 1.895543001972093550e-02
1.601966694204401520e+00 1.603322575800688113e-02
1.266640230575933668e+00 1.262828202072523165e-02
9.540715988035125550e-01 9.476005021010923055e-03
5.409925136794977441e-01 5.345225675915147960e-03
1.916357781190400189e+01 2.390882925500611988e-01
1.724688246258061497e+01 2.095855170987064864e-01
1.552242771719000380e+01 1.843448883119272186e-01
1.396626474067393708e+01 1.625441889034316134e-01
1.255974819096870121e+01 1.435746051795192824e-01
1.128800095681211424e+01 1.269772296648619958e-01
1.013786880471894492e+01 1.124238983829351501e-01
9.098259367346290816e+00 9.962789758325776845e-02
8.159130878835281209e+00 8.832240670613759892e-02
7.311475284956834741e+00 7.834012315448307673e-02
6.474865925133356903e+00 6.869174815208280160e-02
5.729180294398780404e+00 6.023989190484694417e-02
5.065181576493336557e+00 5.283729534036101655e-02
4.474604645680179793e+00 4.635751169304407754e-02
3.950014727284587579e+00 4.066200612410490745e-02
3.484541701122275459e+00 3.567473426771931855e-02
3.107347390826201483e+00 3.167354992070210012e-02
2.644757584598223410e+00 2.680827221572915434e-02
2.355774805898386060e+00 2.379500538452520783e-02
1.956013531284675144e+00 1.966667600597843749e-02
1.660904711280383861e+00 1.663953229090629066e-02
1.328994419093983526e+00 1.325845792157188258e-02
9.895035965343332851e-01 9.829906201711818489e-03
7.994138226022077243e-01 7.925009437604532692e-03
1.981017507828825686e+01 2.494612238808295024e-01
1.782541341557960024e+01 2.183692571232950241e-01
1.604255535369689056e+01 1.918512816291197409e-01
1.443511929350648515e+01 1.690361009201955811e-01
1.298305240758794987e+01 1.492106561663187891e-01
1.167027352230902437e+01 1.319251145644519674e-01
1.048319785767636780e+01 1.167739939026997548e-01
9.409930247725222685e+00 1.034357435098140765e-01
8.440437906552469727e+00 9.169836700292040288e-02
7.565018625096725735e+00 8.131753582707755557e-02
6.775568587069535909e+00 7.214281575250988676e-02
5.996900429040344704e+00 6.326055466665707339e-02
5.244131170181393742e+00 5.482823800969761213e-02
4.633595925522744352e+00 4.809622496080975806e-02
4.091214598939576064e+00 4.218693987868438189e-02
3.609643729135736390e+00 3.701149227765945793e-02
3.219454105992446191e+00 3.285867585497884158e-02
2.869981340926363256e+00 2.916819596782325649e-02
2.441545857384612273e+00 2.468998777974245468e-02
2.027528763948150736e+00 2.040221961377322243e-02
1.804428543654004402e+00 1.810887150317464639e-02
1.461435573692134060e+00 1.460571598701767941e-02
1.141349914466722737e+00 1.136345175927309416e-02
8.903761154992840821e-01 8.837752154229720075e-03
2.048155936781396491e+01 2.604299323592201287e-01
1.842467284271024042e+01 2.275997375051646843e-01
1.658049422783340177e+01 1.997531992246420196e-01
1.491963267898797696e+01 1.758265318666868415e-01
1.342023808108386262e+01 1.551220117799113063e-01
1.206498712177205768e+01 1.370790123898610324e-01
1.083958025960026994e+01 1.212735327555336112e-01
9.731902547966361894e+00 1.074054508989026185e-01
8.730908968397404379e+00 9.518788023166217804e-02
7.827009090417461401e+00 8.440814743934470232e-02
7.011542733652727399e+00 7.486790851265151536e-02
6.207195104143946374e+00 6.564597660357565645e-02
5.429322667575311456e+00 5.689257014660213663e-02
4.798191799693115378e+00 4.989706974822328417e-02
4.237209270105406489e+00 4.377734484774046392e-02
3.739161525996527402e+00 3.840111634873970281e-02
3.335423459072776264e+00 3.409319336898675862e-02
2.973815863789678549e+00 3.026598041991070132e-02
2.530394090127273454e+00 2.561843722348543240e-02
2.253468487661576258e+00 2.273639578495780314e-02
1.870587166099550780e+00 1.879015726115873877e-02
1.515268434659119423e+00 1.515434256862075411e-02
1.183656907027468286e+00 1.179098454192665547e-02
9.456357372447318221e-01 9.391217596542721785e-03
3.637214501110097586e-01 3.586544886611997465e-03
1.904561149891965854e+01 2.373351344159584930e-01
1.713702372383727024e+01 2.080119722594095111e-01
1.542038415713780353e+01 1.829568741567433321e-01
1.387175661378061342e+01 1.612925825241308952e-01
1.247268442395799504e+01 1.424514485809595665e-01
1.120782368737474854e+01 1.259915318049680544e-01
1.006417085970119274e+01 1.115238999418717014e-01
9.030843937031066915e+00 9.882700325941511099e-02
8.097601055504973999e+00 8.760367119785819612e-02
7.255395085760785179e+00 7.769986426466120311e-02
6.424415203632387161e+00 6.811994042617175449e-02
5.683819205324636137e+00 5.973710528182830937e-02
4.968264745203472721e+00 5.177182214304558439e-02
4.438214383583146017e+00 4.596677917944848313e-02
3.917490252886955737e+00 4.032471043819724210e-02
3.455543701116317035e+00 3.536530662843414413e-02
3.081348112818671492e+00 3.140423734573996595e-02
2.622322248022160185e+00 2.657406758631636334e-02
2.335611688220618376e+00 2.358919509180569529e-02
1.939107799061493997e+00 1.949535307297105974e-02
1.646439324081393485e+00 1.649686463751297988e-02
1.317283860987488620e+00 1.314367565574440719e-02
9.807413705090880507e-01 9.744993647734411651e-03
7.923188334019766188e-01 7.855615764324161074e-03
1.968964853182392361e+01 2.476278557948840275e-01
1.771297556659729366e+01 2.167252869368375967e-01
1.593808906766266631e+01 1.904089175303742276e-01
1.433833501277829647e+01 1.677406416246132737e-01
1.289364862490222841e+01 1.480540834232740854e-01
1.158796402793722358e+01 1.308894703275577942e-01
1.040753142471483805e+01 1.158448048462342173e-01
9.340653322378576817e+00 1.026077687078906925e-01
8.377123134426748052e+00 9.095467142003381411e-02
7.507374441286732036e+00 8.065296279033569438e-02
6.648941308551595597e+00 7.069645925623585514e-02
5.883695142735867023e+00 6.199159749908533801e-02
5.202259568200598316e+00 5.437010049378029897e-02
4.596114663033932679e+00 4.768569224846871263e-02
4.057650314691210625e+00 4.183252366556895752e-02
3.579705933581212918e+00 3.669434746094951683e-02
3.192509578308389884e+00 3.258171306993317556e-02
2.717514792185906636e+00 2.757417180179088517e-02
2.420759899511071289e+00 2.447709296588446853e-02
2.010136509604183441e+00 2.022536585115644950e-02
1.707080633504008071e+00 1.711804130907323279e-02
1.448701816245286711e+00 1.447823984906767072e-02
1.131305574005153192e+00 1.126008496729468365e-02
8.218544789423326558e-01 8.148959356576179064e-03
2.035832045725422645e+01 2.585426249490898609e-01
1.830966565682094327e+01 2.259005194691908747e-01
1.647356238319699884e+01 1.982357616878326623e-01
1.482044729257002480e+01 1.744823312235042334e-01
1.332858922400536095e+01 1.539187361474485261e-01
1.198056800640637043e+01 1.360086861654504764e-01
1.076196143969915653e+01 1.203090868495498983e-01
9.660643361190267342e+00 1.065460228109442326e-01
8.665752493595983097e+00 9.441823423477312127e-02
7.767617751927565983e+00 8.371780445699122941e-02
6.957492556559101260e+00 7.425382615896074234e-02
6.158496898443553746e+00 6.510463349625829343e-02
5.385959872807799975e+00 5.641756090490868819e-02
4.759427774996760618e+00 4.948163158973327425e-02
4.202596852523409865e+00 4.340577071992244435e-02
3.708321317821807739e+00 3.807612437109073739e-02
3.307637780192185240e+00 3.379763562335476312e-02
2.948814832218114468e+00 3.000529161877003512e-02
2.508885090035349652e+00 2.539883525053021618e-02
2.234240726917636533e+00 2.253633421020216979e-02
1.854431336603982627e+00 1.862771879993612226e-02
1.502076310348921417e+00 1.502255592139783123e-02
1.173172847133869157e+00 1.168557566532946700e-02
9.371969197360047188e-01 9.308147296357064879e-03
2.105339082938434458e+01 2.701006098585554405e-01
1.892804524244131414e+01 2.355828890853767232e-01
1.702755536310716522e+01 2.064673992306196582e-01
1.531880225145098073e+01 1.815529782896046773e-01
1.377779948467997073e+01 1.600362844066128554e-01
1.238593206582283024e+01 1.413288529082880607e-01
1.112798128544139686e+01 1.249793224157931953e-01
9.991005830026020718e+00 1.106353547741946997e-01
8.963798474790738879e+00 9.801522465840838139e-02
8.036521128658506541e+00 8.689623798969588198e-02
7.199711766349863318e+00 7.706104717520075031e-02
6.374291231985415251e+00 6.755207800090895498e-02
5.638705882587638385e+00 5.923366574966304476e-02
4.928331811446697408e+00 5.133479192100714322e-02
4.352575149809514876e+00 4.503225890029291523e-02
3.841204255219619945e+00 3.950580252225127653e-02
3.426789885997035157e+00 3.506484177028448140e-02
3.055449662968556801e+00 3.113365165218747940e-02
2.600067882592134172e+00 2.634574024651374288e-02
2.315701179558811607e+00 2.338423100579975489e-02
1.922377903527906717e+00 1.932296961459925924e-02
1.632226580156510787e+00 1.634777271574470309e-02
1.290532050282568122e+00 1.287146094786845683e-02
9.720480399751257883e-01 9.661151665410382811e-03
7.852497121002568470e-01 7.781008027505245325e-03
1.956952397602749372e+01 2.458203018222890890e-01
1.760100577607345684e+01 2.151155852405166047e-01
1.583404472736605584e+01 1.889722118007195750e-01
1.424192752292134934e+01 1.664548624725581683e-01
1.280472398654537791e+01 1.469036039098025326e-01
1.150606257261125620e+01 1.298568949360093816e-01
1.033231871505820187e+01 1.149127284524236320e-01
9.271862608920127258e+00 1.017853013774391302e-01
8.314187957659948225e+00 9.021958378505490206e-02
7.450006432298245329e+00 7.999165059489786456e-02
6.597282763245121195e+00 7.010703196234141510e-02
5.837318587279645143e+00 6.147316201489330667e-02
5.160619529815144269e+00 5.390561956539095118e-02
4.558842648237575901e+00 4.728342756071166747e-02
4.024343608942595019e+00 4.148120764690980955e-02
3.550082047426188936e+00 3.638390992568728971e-02
3.165771045030900233e+00 3.230028721159945021e-02
2.694518040381114865e+00 2.733813313511969378e-02
2.400139514247933370e+00 2.426696592873633929e-02
1.992868747743137936e+00 2.004525268691538520e-02
1.692228373363861227e+00 1.696473954366052583e-02
1.435983031349892247e+00 1.435080226604428487e-02
1.008208138910052565e+00 1.002118911679891235e-02
8.145235749896231336e-01 8.076268125366499462e-03
2.023542337260608548e+01 2.566639686623208849e-01
1.819508143119952948e+01 2.242302334666073926e-01
1.636703390088642962e+01 1.967457763720694697e-01
1.472176785143194166e+01 1.731521718815476896e-01
1.323731469252332538e+01 1.527309311756029908e-01
1.189645408375709579e+01 1.349439563215928117e-01
1.068469905077930981e+01 1.193602297704817322e-01
9.589870868145951022e+00 1.056938368511696619e-01
8.601010870076494896e+00 9.365397706459231697e-02
7.708568184633407760e+00 8.303605230701950612e-02
6.903754574180717363e+00 7.364549776548758031e-02
6.110143389110457512e+00 6.456388800546083995e-02
5.343077747888195894e+00 5.594536172111485434e-02
4.720928412036225374e+00 4.906594491452073020e-02
4.168189938759303104e+00 4.303694821701924134e-02
3.677628930473634927e+00 3.774745347202051321e-02
3.280060908128221264e+00 3.350870982615888199e-02
2.924048612734224228e+00 2.974240367475896804e-02
2.487469947899818123e+00 2.517841957646046319e-02
2.215107385088815661e+00 2.234174616196097848e-02
1.838352363084345908e+00 1.846297998566297574e-02
1.489016683593219037e+00 1.488864561437183189e-02
1.162928446189868792e+00 1.157948502373134375e-02
9.071636788945727226e-01 9.007828832643558978e-03
2.092797290463278870e+01 2.681517533809410492e-01
1.881088250783820470e+01 2.338521965621617460e-01
1.691854370350365144e+01 2.049231393096118681e-01
1.521768900784799783e+01 1.801744852698114741e-01
1.368424903639583512e+01 1.588050767057089252e-01
1.229967653878689404e+01 1.402308579488747153e-01
1.104865308479745245e+01 1.239972616374798720e-01
9.918260610510522213e+00 1.097575452830557019e-01
8.897265541993725435e+00 9.722795182495581889e-02
7.975714088910978994e+00 8.618339726686159719e-02
7.144375040852370518e+00 7.643321782510943685e-02
6.324460816053835366e+00 6.700360118290701883e-02
5.593969681233492253e+00 5.874249547425969969e-02
4.888616055255560866e+00 5.090702304721649030e-02
4.317052721077947908e+00 4.465085861806808443e-02
3.809625332237136064e+00 3.917125018367832723e-02
3.398246860854000406e+00 3.477032347120023043e-02
3.029831031605251912e+00 3.086376978155647502e-02
2.578024505214318030e+00 2.611849152378396474e-02
2.295976510247633495e+00 2.318073027265546079e-02
1.905862736707693683e+00 1.915097378581642751e-02
1.617990627620581545e+00 1.620270012953424835e-02
1.279197338544942442e+00 1.275736023578597812e-02
9.635102266263370074e-01 9.576010204882939858e-03
5.462677669331506003e-01 5.395702077238365493e-03
1.944970821939953254e+01 2.440282660044090779e-01
1.748947585767324853e+01 2.135293803681235503e-01
1.573041061027943499e+01 1.875429319737801359e-01
1.414605435605274764e+01 1.651838102857092205e-01
1.271622839085079804e+01 1.457700376344976401e-01
1.142457141052961589e+01 1.288361277827501095e-01
1.025757073996641999e+01 1.140012593292666770e-01
9.203405530153450087e+00 1.009677451065064957e-01
8.251620123089605130e+00 8.948857688741058969e-02
7.393064102711963237e+00 7.933723880144505358e-02
6.545953488022088429e+00 6.952779059434156805e-02
5.791088032169070310e+00 6.096003343445758477e-02
5.119261288139726140e+00 5.345476497586625769e-02
4.521874659963682319e+00 4.688434355637255413e-02
3.991278893641435399e+00 4.112802607187700243e-02
3.520680672255998456e+00 3.607214813451925517e-02
3.139339294985714179e+00 3.201889018434213308e-02
2.671708128098596813e+00 2.710292091316085505e-02
2.379692854790147027e+00 2.405593063260336520e-02
1.975723880830005497e+00 1.987092595843272663e-02
1.677572756458397762e+00 1.681518874089446905e-02
1.342191847152124362e+00 1.339767045885560670e-02
9.992521672142696820e-01 9.935362556724428376e-03
8.072591672953982611e-01 8.005541859633483887e-03
2.011307024452185388e+01 2.547964871039175017e-01
1.808099595239110613e+01 2.225759488968315492e-01
1.626093856359261736e+01 1.952665377289803383e-01
1.462350182666242127e+01 1.718405557606985656e-01
1.314660959608658430e+01 1.515514504033333432e-01
1.181287264052126673e+01 1.338800571875379819e-01
1.060792830745095472e+01 1.184165600613572289e-01
9.519510071056606293e+00 1.048453637408298250e-01
8.536628493329988743e+00 9.288946055161804993e-02
7.649920969346698740e+00 8.235625309778175918e-02
6.850339247835293577e+00 7.304142246777159397e-02
6.062107372505789016e+00 6.403121453327624557e-02
5.300481292737258876e+00 5.546976392897967623e-02
4.682844219914766626e+00 4.865541674716376136e-02
4.134171411979559174e+00 4.266668780833120928e-02
3.647155950086244047e+00 3.742346652555858522e-02
3.252691364233591731e+00 3.322421707648010036e-02
2.899433509645993556e+00 2.948559757616613444e-02
2.466363289623209720e+00 2.495904157159462705e-02
2.048048384537475730e+00 2.061717737938820877e-02
1.822532088497147873e+00 1.829724158007454970e-02
1.476022469946385973e+00 1.475534433287168865e-02
1.152655952830657471e+00 1.147820496922484675e-02
8.991160029813791699e-01 8.925209715362246790e-03
2.080298388773618612e+01 2.662398646502545652e-01
1.869409656783250995e+01 2.321394233787690553e-01
1.680991108185045491e+01 2.033888441050142604e-01
1.511699632341946575e+01 1.788085373679616785e-01
1.359114616990184388e+01 1.575991054129334823e-01
1.221390361737716290e+01 1.391427496751933834e-01
1.096976988099224215e+01 1.230347853194309893e-01
9.845990648947502422e+00 1.088899090564402483e-01
8.831115550479974985e+00 9.645664806431487881e-02
7.915310984970186148e+00 8.549428359531713317e-02
7.089410128696177260e+00 7.581054629812020162e-02
6.274997630515664504e+00 6.644480696632071304e-02
5.487736103747512750e+00 5.756075847999953671e-02
4.849254366189929222e+00 5.048314499813467970e-02
4.281832193033697997e+00 4.427010275019938740e-02
3.778170996491697409e+00 3.883555237020540341e-02
3.369967401178215027e+00 3.447252880134626940e-02
3.004363684288834158e+00 3.060071555963996687e-02
2.556172589321428212e+00 2.589455327720464536e-02
2.276384826308727405e+00 2.298417102613767651e-02
1.889382145325224638e+00 1.898285921096767512e-02
1.530433866037158808e+00 1.530896902760649388e-02
1.195417067181813398e+00 1.191189810079145567e-02
9.549400309573852219e-01 9.490668987181769337e-03
3.672374063274266298e-01 3.620799960460195383e-03
1.933035805741263147e+01 2.422469159650546267e-01
1.737833665982446618e+01 2.119460062814690071e-01
1.562728188351342951e+01 1.861287371030783955e-01
1.405064996814578926e+01 1.639213697838412531e-01
1.262814674347495547e+01 1.446389393409942825e-01
1.134357058620580716e+01 1.278283854290778176e-01
1.018324004200561284e+01 1.130938808581725963e-01
9.135353895031848026e+00 1.001598907108513098e-01
8.189450392299749026e+00 8.876614739204286009e-02
7.336402273272780938e+00 7.868791960503052074e-02
6.495032601022161955e+00 6.895721821390442263e-02
5.745310070024607363e+00 6.045642819969215820e-02
5.021366243124545825e+00 5.238882524286229275e-02
4.485113272722951905e+00 4.649315306330480124e-02
3.958532360552614815e+00 4.077331266129542026e-02
3.491393898733001322e+00 3.576966110660193682e-02
3.113086621963974565e+00 3.174390595387732023e-02
2.649044544761933739e+00 2.687019121406218625e-02
2.359404292041808571e+00 2.384815160397737305e-02
1.958701579222444478e+00 1.970103759130531138e-02
1.662980749544528791e+00 1.666769476018137297e-02
1.330413977545722659e+00 1.327998852377271916e-02
9.904245345753707186e-01 9.848139724674171910e-03
8.001488525834569154e-01 7.934538223742130386e-03
1.999115824174015188e+01 2.529598811875343745e-01
1.796728713631865304e+01 2.209495294865174431e-01
1.615527846875568940e+01 1.938168467271445816e-01
1.452564396160742355e+01 1.705331644891887599e-01
1.305623025457199304e+01 1.503801374190938400e-01
1.172970326937099550e+01 1.328344819440764324e-01
1.053157473119904708e+01 1.174810093665466376e-01
9.449504365881246315e+00 1.040105865337487001e-01
8.472702236489064731e+00 9.213934704106713225e-02
7.591645601468050231e+00 8.168895791040198251e-02
6.722423624121057095e+00 7.158253974626641036e-02
5.947684309105109257e+00 6.274748682307029757e-02
5.258113315815093891e+00 5.500634559817963593e-02
4.644967732902372859e+00 4.823736882975696721e-02
4.100306581045393806e+00 4.230515943041659316e-02
3.617024054779074849e+00 3.711503872704770279e-02
3.225529755178818903e+00 3.293976626570787464e-02
2.745338350421095530e+00 2.787826802988488395e-02
2.445444006109368740e+00 2.474205178132821148e-02
2.030431989959029959e+00 2.044417809931746433e-02
1.724200982518674152e+00 1.729217011240341204e-02
1.463193802310962299e+00 1.462841318758690591e-02
1.142540272107364308e+00 1.137678752595410424e-02
8.299661603291726975e-01 8.234511273840108489e-03
2.067829061172024296e+01 2.643238315832662222e-01
1.857779538701036159e+01 2.304507718295835117e-01
1.670177642153130648e+01 2.018853797850546083e-01
1.501669764536432439e+01 1.774563843653124695e-01
1.349854780001046350e+01 1.563873546150562899e-01
1.212848510862001916e+01 1.380632928372603208e-01
1.089122681045963503e+01 1.220489569151085862e-01
9.774037443142086445e+00 1.080250493459756905e-01
8.765396835311282331e+00 9.568350041910413106e-02
7.855287595079661678e+00 8.480288021179907543e-02
7.034787211291229525e+00 7.518674092206273363e-02
6.225809789687278162e+00 6.589659462753626185e-02
5.444068287956667085e+00 5.708455039442054263e-02
4.810059421679907743e+00 5.006131141472794366e-02
4.246938047602263566e+00 4.389899399274492520e-02
3.747035527852474956e+00 3.850640641071928494e-02
3.341936679857954395e+00 3.418046611386306444e-02
2.979158779590330486e+00 3.033970336652295346e-02
2.534489478499102333e+00 2.566914824894382316e-02
2.256876585450798611e+00 2.278608086374254993e-02
1.873123469114295059e+00 1.882472244093629302e-02
1.517118327205346340e+00 1.518028682567503299e-02
1.184859341941111976e+00 1.180739664440090542e-02
9.465116520487912855e-01 9.406744692249710549e-03
2.139386451047790416e+01 2.764176778595576200e-01
1.921136985144988429e+01 2.404772309199177116e-01
1.726766141169241919e+01 2.103578719671327923e-01
1.552457383834954996e+01 1.847237852449474527e-01
1.395560179142800727e+01 1.626526306850389347e-01
1.254056381709335355e+01 1.435135607084771503e-01
1.126298382691068767e+01 1.268172225246362306e-01
1.010925513163011047e+01 1.121998483043838146e-01
9.067710937699333229e+00 9.934746844247323294e-02
8.127717708690704868e+00 8.803573408810867751e-02
7.280196513403628167e+00 7.804493265700725158e-02
6.444382035350463056e+00 6.839122152753042416e-02
5.699876269388227001e+00 5.995939960035392285e-02
4.981021152401083896e+00 5.195088062049721400e-02
4.398546120400801840e+00 4.555484775542589099e-02
3.881486014819000019e+00 3.994802908748412013e-02
3.462419619186928532e+00 3.546364958298073994e-02
3.087012302932772734e+00 3.147326537558967074e-02
2.626672814034129111e+00 2.663201301056078787e-02
2.339291091843505477e+00 2.363969243153945382e-02
1.941830524427453408e+00 1.953130287731382614e-02
1.648579537231967596e+00 1.652228184837152558e-02
1.303360448072817146e+00 1.300595429101137485e-02
9.816868177451069100e-01 9.761499199469949109e-03
7.929924758743309710e-01 7.866056495889834146e-03
1.986957345770150951e+01 2.511299445994534807e-01
1.785398641966079225e+01 2.193191669457145443e-01
1.605006134953613284e+01 1.923643611530136410e-01
1.442832683423413620e+01 1.692350542993698026e-01
1.296636361814537963e+01 1.492243762078783731e-01
1.164694862194241054e+01 1.317983852453627480e-01
1.045556412629660237e+01 1.165595871092105357e-01
9.379882775659822869e+00 1.031845117368513504e-01
8.409182871124981418e+00 9.140366146000304670e-02
7.533742943556120508e+00 8.102394907810836489e-02
6.670217638009503958e+00 7.099369274623916481e-02
5.900783212100570552e+00 6.222704272481521109e-02
5.216075164505465267e+00 5.455306113545376617e-02
4.607355454992069888e+00 4.783273663479011700e-02
4.066691097763039053e+00 4.195287265429629292e-02
3.587094556932201250e+00 3.679907345667386004e-02
3.198588610984486547e+00 3.266138129000686202e-02
2.722154757052751339e+00 2.763741804612361228e-02
2.424612227599186376e+00 2.452635785206196822e-02
2.013049135898898001e+00 2.026643595992760546e-02
1.709229216769971638e+00 1.713817814941546308e-02
1.450350398148597009e+00 1.449950684517505549e-02
1.018202781440651128e+00 1.012622671686131716e-02
8.225574601318450529e-01 8.164054607329586377e-03
2.055403764009043499e+01 2.624251327005159284e-01
1.846194173632238744e+01 2.287618780152839426e-01
1.659402422321629089e+01 2.003784202387687285e-01
1.491689756040349479e+01 1.761153358323498397e-01
1.340633589663255698e+01 1.551867324192231778e-01
1.204358212852043764e+01 1.369914662310815212e-01
1.081323387698995120e+01 1.210885173179843538e-01
9.702575531656304264e+00 1.071685661627925085e-01
8.700052028977742324e+00 9.491583289359961650e-02
7.795687617182609941e+00 8.411807210444281757e-02
6.980461648867591684e+00 7.456837142474055657e-02
6.177080319504889339e+00 6.535215667885088675e-02
5.400797970713187901e+00 5.661293677192677509e-02
4.771361370125523749e+00 4.964099784873145932e-02
4.212242651243359504e+00 4.352930702680855857e-02
3.716118595187439588e+00 3.817534286407046201e-02
3.314121676688700724e+00 3.388196090438128083e-02
2.954178826371768984e+00 3.007312912372843428e-02
2.512943064792004577e+00 2.544511396605970976e-02
2.237618555717248991e+00 2.258841057459976334e-02
1.856896874284534871e+00 1.865588439456683859e-02
1.503917881155920622e+00 1.504746485318795256e-02
1.174464069963371049e+00 1.170192161770447319e-02
9.161593965709196041e-01 9.099524590046714073e-03
2.126696876646842682e+01 2.744482980746426048e-01
1.909287050757407656e+01 2.387203737497758105e-01
1.715741118349001226e+01 2.087973747838299254e-01
1.542227800347385802e+01 1.833368293502812552e-01
1.386110488671942420e+01 1.614116766236070866e-01
1.245344749590307742e+01 1.424047496363444465e-01
1.118285219931680530e+01 1.258246628809158996e-01
1.003581324086980509e+01 1.113045829483511467e-01
9.000489319121790288e+00 9.855544993231626916e-02
8.066363536216266894e+00 8.732195967567446537e-02
7.224290503126505669e+00 7.741166146157510419e-02
6.394099619940303292e+00 6.783704054217912227e-02
5.654795820592861233e+00 5.946410883301894018e-02
4.940937959353386866e+00 5.151402184158008352e-02
4.362731228941187922e+00 4.517172147736192578e-02
3.849584616415709704e+00 3.961493993413086473e-02
3.433655625300582770e+00 3.516259791285782088e-02
3.061122749475127858e+00 3.120501875892506619e-02
2.604418649530013230e+00 2.640385335853542847e-02
2.319354412955474398e+00 2.343203126129569241e-02
1.925113032918200906e+00 1.936181150120272823e-02
1.634293345377296314e+00 1.637803010751679930e-02
1.291967115340872274e+00 1.289082035966072209e-02
9.730490511809180010e-01 9.672597198092434609e-03
5.516266500389942484e-01 5.449770839586336700e-03
1.974841575538350114e+01 2.493075084500709915e-01
1.774105911869470020e+01 2.177072874812060743e-01
1.594538662022782738e+01 1.909257542574262223e-01
1.433137315238234244e+01 1.679542416697520912e-01
1.287696119306786713e+01 1.480806478374776802e-01
1.156461175514681905e+01 1.307685908700000343e-01
1.038007635515429783e+01 1.156411122017121651e-01
9.310773660136428376e+00 1.023644301415139873e-01
8.346108560352142547e+00 9.067042426480670381e-02
7.476120757553528229e+00 8.036865340339306718e-02
6.618426770888871324e+00 7.041125404060986914e-02
5.854293715432607570e+00 6.170248302495041220e-02
5.174362623431658648e+00 5.409533428550097195e-02
4.570012429758596006e+00 4.744003160531980873e-02
4.033363989400850613e+00 4.159310473432410726e-02
3.557427900789682074e+00 3.648376398354601785e-02
3.171910562497731068e+00 3.238231107879343401e-02
2.699140262633711096e+00 2.739684510196595257e-02
2.403966077971165571e+00 2.431174332822811507e-02
1.995724285389999686e+00 2.008983500945401776e-02
1.694473939766114157e+00 1.699104582789329534e-02
1.355603021966806931e+00 1.353803323213613984e-02
1.009161600104609757e+00 1.003512422340803283e-02
8.152329095340884457e-01 8.086325480141093661e-03
2.043015571498552418e+01 2.605450928244248954e-01
1.834655312592856546e+01 2.270900136545663528e-01
1.648680401854544897e+01 1.988863592518937962e-01
1.481758899861578627e+01 1.747840209620887819e-01
1.331463746796666392e+01 1.539884178650992308e-01
1.195911712444905994e+01 1.359354277042750248e-01
1.073570261054540964e+01 1.201410288530599946e-01
9.631564156023003420e+00 1.063180215368503267e-01
8.635110014452564542e+00 9.415162798603167460e-02
7.736445654859160470e+00 8.342680824812888363e-02
6.926645976128723348e+00 7.396413540633417494e-02
6.128622122542072503e+00 6.481696976344558658e-02
5.357780097177220924e+00 5.614674849947352137e-02
4.732875296837257828e+00 4.922156268893122105e-02
4.177840283732951576e+00 4.316521745523855397e-02
3.685324437019471766e+00 3.785541754829148398e-02
3.286514648163802121e+00 3.359398114501013083e-02
2.929397135487900705e+00 2.981729672264642889e-02
2.491680991908209464e+00 2.522883050892884421e-02
2.068843478577570671e+00 2.084230256757059127e-02
1.840959249072983361e+00 1.849393877357740149e-02
1.490821486491747061e+00 1.491679052513582814e-02
1.164153407176071742e+00 1.159740591564646650e-02
9.080279061683435016e-01 9.016769960271543705e-03
2.114041212430182526e+01 2.724956412326162147e-01
1.897479126444740061e+01 2.370167874701830379e-01
1.704767375778758520e+01 2.072665753021858404e-01
1.532051774050383841e+01 1.819577265421859769e-01
1.376705549696739794e+01 1.601940348378415035e-01
1.236675857123670674e+01 1.412962392349261520e-01
1.110318294703711395e+01 1.248517358788506226e-01
9.962691511733618555e+00 1.104377504249054454e-01
8.933651625901024573e+00 9.777365161320322740e-02
8.005463351038891062e+00 8.661893274169156498e-02
7.168719398791139952e+00 7.679639685974545826e-02
6.344126779296670016e+00 6.728342659586335206e-02
5.547341370813849259e+00 5.827041852857774845e-02
4.901236739806074105e+00 5.108555099540699335e-02
4.327234256202106444e+00 4.479201197116357974e-02
3.817905008495414698e+00 3.928204801395770301e-02
3.405170760750630965e+00 3.486019419138113029e-02
3.035494475266322212e+00 3.094387803574754486e-02
2.582413238030503599e+00 2.618269951765254955e-02
2.299601573873756077e+00 2.323138881078139900e-02
1.908515653628394704e+00 1.919347648174602600e-02
1.545864647735901931e+00 1.547813030757544221e-02
1.207341966881021467e+00 1.203352171012340467e-02
9.643970156334908950e-01 9.584291111153747655e-03
3.708189138676114549e-01 3.656979636488634239e-03
1.962767042574026632e+01 2.475150438667667874e-01
1.762876317019708239e+01 2.161062931053674141e-01
1.584105639529779275e+01 1.894796015298416125e-01
1.423489544186411848e+01 1.666804616839997755e-01
1.278792881717738261e+01 1.469415510967275185e-01
1.148283766206668410e+01 1.297569133278607678e-01
1.030505423758755157e+01 1.147267914871685501e-01
9.242167372307106277e+00 1.015512956737464056e-01
8.283436251502743985e+00 8.994545304173931499e-02
7.418972650839888772e+00 7.971575416739731801e-02
6.566945033724079117e+00 6.982879151481817537e-02
5.808083673481263531e+00 6.119549405700748512e-02
5.075410854385480341e+00 5.301379010141030884e-02
4.532872178353704484e+00 4.704525011308920840e-02
4.000249287609160653e+00 4.125390493079920257e-02
3.527899806014859418e+00 3.617184003330575076e-02
3.145384486361956444e+00 3.210829755030868149e-02
2.676359836901819556e+00 2.716053975615850477e-02
2.383543860066597020e+00 2.410361427597933551e-02
1.978562634103242068e+00 1.991625695248055300e-02
1.679735779936558204e+00 1.684676304465475977e-02
1.343778877103362079e+00 1.342229610083185525e-02
1.000275327493258759e+00 9.945739772542414037e-03
8.080716496918013414e-01 8.014159807596867718e-03
2.030668583008275263e+01 2.586609696685515658e-01
1.823156271232036119e+01 2.254260252914779550e-01
1.637993161391931451e+01 1.974066774068002073e-01
1.471867463737138237e+01 1.734686652399757834e-01
1.322336380550737367e+01 1.528098582816315720e-01
1.187507396389261416e+01 1.348818886506998604e-01
1.065852520571822559e+01 1.192009880275548411e-01
9.560879256271510584e+00 1.054732201285189241e-01
8.570559613832363866e+00 9.339819943337983321e-02
7.677676371824802892e+00 8.275708848348038715e-02
6.797187785879760469e+00 7.249148911235542281e-02
6.012933957579527977e+00 6.351852967322306476e-02
5.315059470716456680e+00 5.568313826625289481e-02
4.694655477535121690e+00 4.881567874227164816e-02
4.143705052815159107e+00 4.280072995717341261e-02
3.654912597924252271e+00 3.753460868302184450e-02
3.259113023494507377e+00 3.331588203599319259e-02
2.773631766236432483e+00 2.818654326895913415e-02
2.470550644270697926e+00 2.501537926645737084e-02
2.051084800087980664e+00 2.066389626136074659e-02
1.741628956510671289e+00 1.748256955356342415e-02
1.477893293031188549e+00 1.478581577359751667e-02
1.153946823191249749e+00 1.149707479448946676e-02
8.381926091351511454e-01 8.318119924871254789e-03
2.101426602965931778e+01 2.705555862760361530e-01
1.885724805393997272e+01 2.352743748073559682e-01
1.693829876798195855e+01 2.057423076356540426e-01
1.521926355049065904e+01 1.805939814780332664e-01
1.367337874780027107e+01 1.589720496729790655e-01
1.228047099163563161e+01 1.402076283707258397e-01
1.102384864137571441e+01 1.238797431838050411e-01
9.890116946352769389e+00 1.095675358191509352e-01
8.867242356082362775e+00 9.699699118630991657e-02
7.944899717875710365e+00 8.592685038006984966e-02
7.113706159780323723e+00 7.617232411278239412e-02
6.294580065586267814e+00 6.673416234125195690e-02
5.503344150449235528e+00 5.778833401009084852e-02
4.861820800687336686e+00 5.066352765709504491e-02
4.292054404114523436e+00 4.441624300854568608e-02
3.786476683284294875e+00 3.895377777445632739e-02
3.376848016183300327e+00 3.456456476184769505e-02
3.010081689856945797e+00 3.067641876030959350e-02
2.560558546918598299e+00 2.595994882601626585e-02
2.279926453195569191e+00 2.302875962812305985e-02
1.892138281316009918e+00 1.903160805475940034e-02
1.532424724723502774e+00 1.534568618355335035e-02
1.196745810230883444e+00 1.193052265337170119e-02
9.559054701461427994e-01 9.500024011291538159e-03
2.175281692316895388e+01 2.832624491975530012e-01
1.950734294413355840e+01 2.457203095546247884e-01
1.751687455034011620e+01 2.144997845894764665e-01
1.573724961354479923e+01 1.880684616581742852e-01
1.413892237358875015e+01 1.654066084875948917e-01
1.269944710518765341e+01 1.457998428493493259e-01
1.140142412357907808e+01 1.287407692900212619e-01
1.023039361794406865e+01 1.138256085844263077e-01
9.173837694436491219e+00 1.007358869417294273e-01
8.221077842371183664e+00 8.922088087099909470e-02
7.362265160772395234e+00 7.906708822904008616e-02
6.515814513530187924e+00 6.926225768418199646e-02
5.762220842105017837e+00 6.069947235145487646e-02
5.034718006842760829e+00 5.257631362542303927e-02
4.445419830270870065e+00 4.609681378226562765e-02
3.922491142361058447e+00 4.042150720112046985e-02
3.498683033025275169e+00 3.586720032792418966e-02
3.119134246075484285e+00 3.183802221491436463e-02
2.653774167120889427e+00 2.693231406236447703e-02
2.363297274815177040e+00 2.389800108769088785e-02
1.961555259345085123e+00 1.974238793950986240e-02
1.665278957796616499e+00 1.669783941794353299e-02
1.316466531257288741e+00 1.314473986029265733e-02
9.914893668611054478e-01 9.861786634063146595e-03
8.008634943273643669e-01 7.947573462263336427e-03
2.018376459722663796e+01 2.568187709717155709e-01
1.811704769182293262e+01 2.237843601180512787e-01
1.627364180068519062e+01 1.959429058211999142e-01
1.462032073240068719e+01 1.721592035606624715e-01
1.313251793560117342e+01 1.516451937715155851e-01
1.179151139662783976e+01 1.338385594171792592e-01
1.058184452359109962e+01 1.182839335177228030e-01
9.490609720922329018e+00 1.046380667020277710e-01
8.506458194124499883e+00 9.264889046610418066e-02
7.619224620919397672e+00 8.208967565535651989e-02
6.744604485617941236e+00 7.190385800241971825e-02
5.965695546160814544e+00 6.299760793951696136e-02
5.272615462772501260e+00 5.521517818294256058e-02
4.656705906425622210e+00 4.840573091423356483e-02
4.109797426995253744e+00 4.244839126818564234e-02
3.624797392246548178e+00 3.722145746629648699e-02
3.231969641415143091e+00 3.303295814644644640e-02
2.750293321367216492e+00 2.794730287427336229e-02
2.449549202978521745e+00 2.480410509578528933e-02
2.033563562667838109e+00 2.048256342633944863e-02
1.726536841976239023e+00 1.733298507103992608e-02
1.464971014133223282e+00 1.465499639140255446e-02
1.028326663824658871e+00 1.023155776665319108e-02
8.307330121665419398e-01 8.246396927998996679e-03
2.088857061195754738e+01 2.686614924056506259e-01
1.874011101671201018e+01 2.335712719454663966e-01
1.682938910495785478e+01 2.042262128013622169e-01
1.511841128271167456e+01 1.792391512623979777e-01
1.358024127081356802e+01 1.577647570796036347e-01
1.219472624436215114e+01 1.391290156225801766e-01
1.094503936435694058e+01 1.229120893200169040e-01
9.817952724130895703e+00 1.087065577161436675e-01
8.801214775905448207e+00 9.622852921986160823e-02
7.884760622724207302e+00 8.523859334596475823e-02
7.058953394843745066e+00 7.555707599420191656e-02
6.245398324528073530e+00 6.618806197733737018e-02
5.459580143543496078e+00 5.731021505869694777e-02
4.822661500177000349e+00 5.024525182318929223e-02
4.257025309269068636e+00 4.404148496989976347e-02
3.755224890336366528e+00 3.861756910154619943e-02
3.348755717493750339e+00 3.427447010409399863e-02
2.984864799497985999e+00 3.041352585587390675e-02
2.538808084241750418e+00 2.573868182175095831e-02
2.260538315917954844e+00 2.283457826612250025e-02
1.875784149124256173e+00 1.885956154860152223e-02
1.519099172487287097e+00 1.520990406318608289e-02
1.186209703052994557e+00 1.183013092444133371e-02
9.252871573486192158e-01 9.194211798358069634e-03
2.162442677674105695e+01 2.812747120577937521e-01
1.938747822677107990e+01 2.439514772609809590e-01
1.740537583524191589e+01 2.129291519587047099e-01
1.563396550584761613e+01 1.866610129571097954e-01
1.404337483211939919e+01 1.641456265257520419e-01
1.261139408327456835e+01 1.446787438033590723e-01
1.132049688385136221e+01 1.277387978613359065e-01
1.015617961941582337e+01 1.129305130777330107e-01
9.106047605975382098e+00 9.993209829469214267e-02
8.159193515726194335e+00 8.850263634556063130e-02
7.305918097263229605e+00 7.842125318372623888e-02
6.465151386081060103e+00 6.870846765108945542e-02
5.716701789263806788e+00 6.020336983554869931e-02
4.994335196464804838e+00 5.214040430294654416e-02
4.409341604601246800e+00 4.571309781485588530e-02
3.890299929266557211e+00 4.008293660965579069e-02
3.469610058699293287e+00 3.556655901774042478e-02
3.092986272396045067e+00 3.156627926420730451e-02
2.631325800765877521e+00 2.670309052459319751e-02
2.343177465111153879e+00 2.369537063533202689e-02
1.944720867946529985e+00 1.956937433136314922e-02
1.650847708360760668e+00 1.655459717051293439e-02
1.304961484277261663e+00 1.303247755640025290e-02
9.827147598132897066e-01 9.776761519810892379e-03
5.570741695974165131e-01 5.507679076059959246e-03
2.006129883789078150e+01 2.550015418804247314e-01
1.800296356955850285e+01 2.221367096917597483e-01
1.616780352320037650e+01 1.944883815864759669e-01
1.452236341311345669e+01 1.708539065313084970e-01
1.304212286336850291e+01 1.504979054571790043e-01
1.170842062524493876e+01 1.328005109967500263e-01
1.050561023321711929e+01 1.173579076017488287e-01
9.420812982697734483e+00 1.038068906302861971e-01
8.442717453049105814e+00 9.190816892314251918e-02
7.561240527802107536e+00 8.143293396550337071e-02
6.692363528600750122e+00 7.131843780607061145e-02
5.918705825861313663e+00 6.248412609256327049e-02
5.230514465263245150e+00 5.476018422970772848e-02
4.618961551573798729e+00 4.800718799875841603e-02
4.076187408945544988e+00 4.208837679708585244e-02
3.594813521353469543e+00 3.690955815344497404e-02
3.204977379680420402e+00 3.274869591151593345e-02
2.727107628830375941e+00 2.770857307369163983e-02
2.428687450667858627e+00 2.459098204849418517e-02
2.016062911675333691e+00 2.030568303266041749e-02
1.711660383364130622e+00 1.718155225322660559e-02
1.369251069178288871e+00 1.368938999629611651e-02
1.019307944204301153e+00 1.014612799741257225e-02
8.233424728581428820e-01 8.170669265113580590e-03
2.076339521160898727e+01 2.667567455251818598e-01
1.862332052363093027e+01 2.318835866834887405e-01
1.672097502706830952e+01 2.027168723301502606e-01
1.501796829871263306e+01 1.779025232546721513e-01
1.348755001050597535e+01 1.565512005457188327e-01
1.210932147062913877e+01 1.380687429677664446e-01
1.086669521868657817e+01 1.219543465137257199e-01
9.746186290049918099e+00 1.078456090045279980e-01
8.735710370366529531e+00 9.546136296381131647e-02
7.824987264344134275e+00 8.455230060903429212e-02
7.004611304622591739e+00 7.494626705794964205e-02
6.196520499523835213e+00 6.564228850011705196e-02
5.416150592861259661e+00 5.683646105778582258e-02
4.783789063044566525e+00 4.982751883361960510e-02
4.222325873819563924e+00 4.367666151726434104e-02
3.724309469786815541e+00 3.829474213235321833e-02
3.320908690163983046e+00 3.398343230128793996e-02
2.959846158540279326e+00 3.015682811004907413e-02
2.517332763069306534e+00 2.551815214301245485e-02
2.089929401622363958e+00 2.107174391476443129e-02
1.859705365960751644e+00 1.869823935151299077e-02
1.505923473664350531e+00 1.507661571775104591e-02
1.175853459602619999e+00 1.172427036028687343e-02
9.171298991291898517e-01 9.114376991630835159e-03
2.149642541794494832e+01 2.793013309967607993e-01
1.926815008253133144e+01 2.421901069419651331e-01
1.729442970638303123e+01 2.113854867414490524e-01
1.553108101058756851e+01 1.852876617358603373e-01
1.394834653570631033e+01 1.629107676201781152e-01
1.252382839203801979e+01 1.435724225774089868e-01
1.123999987695667890e+01 1.267616636646483885e-01
1.008235809214524181e+01 1.120462030431605971e-01
9.038549278149288213e+00 9.915299941869903932e-02
8.097643574791206333e+00 8.779774201243638332e-02
7.249898144570378733e+00 7.778907430354388419e-02
6.414769328862120368e+00 6.814348681854341672e-02
5.608105366270389247e+00 5.899556987279453574e-02
4.954241610646575644e+00 5.170657426860804373e-02
4.373527299271626312e+00 4.533441083552664647e-02
3.858353735257472827e+00 3.974471770134321846e-02
3.440919576818876724e+00 3.526497311224163766e-02
3.067080288146613487e+00 3.129962520038809259e-02
2.609081247116310731e+00 2.647590822066295951e-02
2.323208655410378132e+00 2.349753584005501508e-02
1.928005907965521626e+00 1.939864405652480875e-02
1.561531095547825876e+00 1.564033811714691732e-02
1.219477789087186625e+00 1.217135539298284767e-02
9.740884672760758978e-01 9.692414515374603995e-03
3.745389699991251153e-01 3.696155466996800618e-03
1.993918648243856140e+01 2.531854608614494961e-01
1.788933671710776707e+01 2.205172818312579608e-01
1.606241948557276089e+01 1.930457558529958262e-01
1.442490072401439960e+01 1.695730249108431398e-01
1.295223470696537049e+01 1.493487410797842418e-01
1.162573994455145332e+01 1.317605603717374174e-01
1.042986010372369954e+01 1.164397796780550914e-01
9.351461172200307814e+00 1.029850382817106974e-01
8.379300860326626577e+00 9.117292460746409533e-02
7.503499875156307120e+00 8.077772166583681301e-02
6.640399809804575781e+00 7.073464241171641131e-02
5.872065939038369820e+00 6.196982346864228497e-02
5.130470577536727639e+00 5.366852873609486568e-02
4.581622886162807440e+00 4.761391333021440520e-02
4.042830468205361960e+00 4.173940531534185705e-02
3.565041666590903269e+00 3.659630560421071183e-02
3.178287382667738914e+00 3.246911797480338951e-02
2.704024796309806078e+00 2.747376686033292312e-02
2.408061612619440961e+00 2.438185445354655242e-02
1.998783618482951052e+00 2.013450446441168024e-02
1.696799106619600872e+00 1.703296688285360627e-02
1.357300175890437277e+00 1.356847806048268150e-02
1.010310179096532535e+00 1.005943062368311672e-02
8.161304238300350899e-01 8.099658850639412239e-03
2.063859504116526722e+01 2.648510351492167070e-01
1.850710667469409998e+01 2.302072042869070245e-01
1.661299101997097338e+01 2.012094682215472830e-01
1.491810706542698028e+01 1.765746056739715408e-01
1.339538444743144652e+01 1.553617169679062104e-01
1.202444270799780135e+01 1.370073383128884437e-01
1.078883178402782406e+01 1.210017383940664021e-01
9.674885715656326823e+00 1.069992829129642192e-01
8.670561675359586218e+00 9.470393790093431519e-02
7.765611352423035463e+00 8.387528177604318402e-02
6.873706146365019087e+00 7.343402601962802090e-02
6.079539773492326660e+00 6.433308693244681187e-02
5.373051690841786687e+00 5.637331493963165796e-02
4.745225014028600086e+00 4.941079319858158320e-02
4.187863277233700998e+00 4.331160711924556678e-02
3.693573255054352078e+00 3.798128110682342379e-02
3.293264081925854736e+00 3.369929981507707728e-02
2.802447170970475021e+00 2.850547086179646902e-02
2.496042368246484067e+00 2.529948038221792664e-02
2.072049435043666232e+00 2.089526734800818339e-02
1.759359707006462381e+00 1.767176981944467568e-02
1.492811951558329797e+00 1.494338074370973185e-02
1.165514200004622358e+00 1.162272638730697978e-02
8.465606682004765959e-01 8.410107638443558437e-03
2.136880735771310569e+01 2.773500190669931920e-01
1.914919299616489567e+01 2.404833499129325758e-01
1.718389756785612832e+01 2.098290408964671727e-01
1.542872941134713649e+01 1.839083897240920695e-01
1.385376350027592629e+01 1.616798178267946917e-01
1.243665625404540442e+01 1.424735147901082799e-01
1.115988222225648840e+01 1.257720496582920289e-01
1.000901875650446726e+01 1.111642387087423689e-01
8.971564280189687324e+00 9.836538528107360846e-02
8.036437352761099717e+00 8.709552966715350397e-02
7.194308974110581900e+00 7.716570441455378182e-02
6.364754396226926403e+00 6.759179005931975626e-02
5.563672413327341637e+00 5.851499413075197248e-02
4.914453165614616204e+00 5.127476257239709651e-02
4.337993099840869782e+00 4.495823764301599967e-02
3.826624859335643780e+00 3.940716483428892414e-02
3.412389472823197156e+00 3.497101764675218660e-02
3.041521461500314327e+00 3.103617654326872380e-02
2.587051905806277308e+00 2.624894967621824865e-02
2.303418892579990995e+00 2.329835286198939093e-02
1.911431729461910312e+00 1.923850259816200364e-02
1.547942987621667044e+00 1.550985617967325786e-02
1.208776366517416490e+00 1.206398704576054984e-02
9.654729390180678550e-01 9.608824994284221113e-03
2.213310007178914418e+01 2.907498930119011837e-01
1.981759157790556358e+01 2.513567918353171171e-01
1.777616810585025320e+01 2.189136063331456050e-01
1.595754513910798345e+01 1.916105579224968436e-01
1.432789487075079649e+01 1.682950893653854252e-01
1.286286236617285894e+01 1.481954965839855642e-01
1.154351645425201056e+01 1.307445846852412219e-01
1.035446686023169605e+01 1.155212282473528224e-01
9.282491363830020603e+00 1.021778631467275128e-01
8.316392915422587961e+00 9.044895099319348597e-02
7.446190258841115295e+00 8.012518211157514114e-02
6.588860811119523930e+00 7.016011543329304934e-02
5.825773745628177736e+00 6.146533465936125651e-02
5.089496906653773856e+00 5.322461533935743394e-02
4.493202031547008701e+00 4.665241047186258899e-02
3.964249495268581391e+00 4.090124272553076479e-02
3.535579561296640971e+00 3.628645010525428233e-02
3.151798025245977630e+00 3.220160882602866870e-02
2.681308851590853859e+00 2.723718574759292910e-02
2.387669313340388122e+00 2.417077376572428563e-02
1.981649009616954116e+00 1.996279930094986554e-02
1.682194933186657915e+00 1.688498523550167538e-02
1.329732757761123096e+00 1.328843275136687950e-02
1.001450213897010277e+00 9.972147351448712796e-03
8.088707113554034489e-01 8.035947401944402990e-03
2.051421975024691946e+01 2.629887646349442498e-01
1.839126832548997825e+01 2.285451944675235547e-01
1.650547458022841951e+01 1.997322883352967149e-01
1.481865780118589448e+01 1.752552495526003007e-01
1.330365932306407117e+01 1.541861143133918532e-01
1.194007810176267625e+01 1.359551786466993983e-01
1.071138738949001201e+01 1.200655729340534827e-01
9.604000655873518255e+00 1.061581929857522838e-01
8.605831906223821548e+00 9.395157469036005682e-02
7.706606232882289298e+00 8.320063693585123821e-02
6.820596366496641139e+00 7.283830301066862578e-02
6.031844418014327580e+00 6.380551848198647014e-02
5.330265023378163214e+00 5.590929511046568295e-02
4.706868841469584730e+00 4.899740727420903719e-02
4.153670392148535839e+00 4.296155079098648577e-02
3.663150353398446413e+00 3.766282108356206609e-02
3.265928064302992873e+00 3.341931041993882051e-02
2.778910429402471127e+00 2.826602182856908715e-02
2.474906361631838525e+00 2.508498910045418168e-02
2.054412062661163496e+00 2.071640778492074911e-02
1.744169124697555029e+00 1.751885780135069640e-02
1.479859587531404452e+00 1.481774786448992846e-02
1.038666327430155967e+00 1.034239697754553086e-02
8.390502585742032338e-01 8.339910365312751261e-03
2.124172628132978247e+01 2.754212445627082229e-01
1.903074337209450562e+01 2.387593706011110484e-01
1.707384026090657159e+01 2.082990619007643596e-01
1.532680120102273236e+01 1.825433991747852369e-01
1.375959713730406087e+01 1.604641405815594446e-01
1.235002845086671464e+01 1.413903449979785620e-01
1.108027445819381640e+01 1.248019127727088284e-01
9.936083335957409446e+00 1.102923106177203377e-01
8.904894282001531991e+00 9.758677177172386807e-02
7.975636077975681637e+00 8.639924366189966065e-02
7.139049825640954694e+00 7.655275342278973494e-02
6.315026201922297133e+00 6.704628482408614421e-02
5.519472885601895307e+00 5.803773544663532596e-02
4.874975355282468392e+00 5.085761045060633451e-02
4.302654163180472224e+00 4.458390676006801501e-02
3.795130330589982393e+00 3.908174101542051526e-02
3.384061954118443349e+00 3.467494458731738144e-02
3.016065599707501210e+00 3.076514799550405382e-02
2.565176930292237145e+00 2.602631693106303296e-02
2.283825068655186641e+00 2.309902675411452944e-02
1.894934601182747480e+00 1.907616518900681277e-02
1.534467676313230999e+00 1.537902996707886903e-02
1.198174283199208379e+00 1.196168934596200661e-02
9.345195179484612202e-01 9.294897045504374455e-03
2.200338110073988673e+01 2.887458722423789648e-01
1.969638956260603280e+01 2.495754019078700592e-01
1.766351056870475844e+01 2.173305991420755867e-01
1.585305096474329822e+01 1.901947423785614599e-01
1.423138269354299545e+01 1.670331770157795770e-01
1.277391101817733343e+01 1.470704420968449722e-01
1.146173143706768194e+01 1.297442259166630973e-01
1.027953611437620296e+01 1.146223430258793141e-01
9.213971029944897140e+00 1.013688413982557768e-01
8.253931657414909751e+00 8.973295823082046152e-02
7.389248271723242389e+00 7.948014139509043674e-02
6.537696729292506781e+00 6.960305381468120944e-02
5.779827109994760903e+00 6.096095459526092858e-02
5.048742820983501467e+00 5.278374388695387942e-02
4.456844145602333107e+00 4.626302653626711281e-02
3.931753190118651098e+00 4.056495880648339908e-02
3.506327035183093965e+00 3.598589444203451060e-02
3.125407458725820042e+00 3.193235245402725742e-02
2.658680080648784472e+00 2.700671887971434898e-02
2.367413804399779220e+00 2.396242804338861304e-02
1.964674738373157759e+00 1.979226070593406023e-02
1.667659659361715008e+00 1.673886284829774473e-02
1.318156864681693019e+00 1.317497236706558807e-02
9.925933127350344831e-01 9.885818942412780835e-03
5.626156578424315047e-01 5.571384020971359603e-03
2.039035787999453575e+01 2.611265465596110391e-01
1.827596757781087078e+01 2.269061032013703072e-01
1.639851867781639783e+01 1.982593416021853627e-01
1.471970312641769674e+01 1.739307405966360465e-01
1.321238532300501234e+01 1.530262219944930890e-01
1.185608222594055405e+01 1.349116677462664782e-01
1.063438494127359668e+01 1.191318080206952706e-01
9.533509102175644401e+00 1.053240259894951958e-01
8.541526011598648438e+00 9.320867072862935865e-02
7.647918143359495602e+00 8.253183627846999437e-02
6.767867477339530424e+00 7.225139802279445522e-02
5.984403095775985726e+00 6.328642243362146702e-02
5.287835205805559546e+00 5.544800113301794758e-02
4.668948889094561849e+00 4.859685709374578222e-02
4.119826243816155475e+00 4.260333193016101194e-02
3.632940660876859074e+00 3.734536397858884138e-02
3.238694701318452829e+00 3.313697058000666940e-02
2.755462572726145254e+00 2.803007817281540429e-02
2.453898091512074942e+00 2.486467667723627969e-02
2.036794350605434900e+00 2.053684208327880706e-02
1.729100935852287080e+00 1.736926581077950435e-02
1.383150311284928602e+00 1.383686329102773102e-02
1.029541048421926730e+00 1.025512524827042020e-02
8.315958745916526285e-01 8.260485949310805015e-03
2.111516179684117844e+01 2.734944221611014803e-01
1.891277895243665697e+01 2.370495458094074859e-01
1.696426736766584398e+01 2.067758895026010346e-01
1.522531869121005421e+01 1.811867423323589577e-01
1.366599137719884105e+01 1.592610296247743418e-01
1.226377602477682416e+01 1.403208071961703496e-01
1.100112475778077581e+01 1.238344443368778192e-01
9.863608358411948274e+00 1.094430021093657363e-01
8.838699943232972700e+00 9.681961705047410771e-02
7.915361834044108313e+00 8.572061462160157630e-02
7.084121241811877745e+00 7.593825236902512765e-02
6.265711776220905804e+00 6.649978931578072461e-02
5.475668306360620186e+00 5.755784952540281274e-02
4.835708949996364581e+00 5.044030932893753955e-02
4.267606946603486939e+00 4.420958444162324114e-02
3.763931128116360991e+00 3.875471892288471359e-02
3.355901006127532504e+00 3.438219111584566584e-02
2.990805199343410159e+00 3.051205703646190162e-02
2.543472178432601982e+00 2.580664703136928764e-02
2.111513413306377096e+00 2.130792945485384185e-02
1.878737762156413860e+00 1.890648378009444908e-02
1.521169081688517499e+00 1.524827864886808132e-02
1.187750842221499736e+00 1.185432880493446882e-02
9.263550872222483523e-01 9.215793878960473751e-03
2.187407866189772676e+01 2.867483844559780004e-01
1.957566837853045527e+01 2.478159137642508003e-01
1.755127751778975309e+01 2.157568869248661647e-01
1.574915579092068185e+01 1.888060008645092436e-01
1.413535363721977767e+01 1.657844771230181646e-01
1.268538087462716391e+01 1.459467093387952497e-01
1.138050830480477416e+01 1.287434301134158798e-01
1.020500580162645399e+01 1.137295187908379246e-01
9.145935214103669608e+00 1.005832362168499888e-01
8.191880998088443278e+00 8.902777327764772874e-02
7.332716311054817027e+00 7.884793680013595096e-02
6.486768250080795717e+00 6.903162065389506497e-02
5.670062644651522987e+00 5.974012700662349740e-02
5.008303386517185984e+00 5.235791694328871537e-02
4.420696815621905529e+00 4.587798787902300224e-02
3.899497085821574505e+00 4.022668786808263064e-02
3.477353878082010130e+00 3.568417540894181644e-02
3.099397943501340791e+00 3.166073810821382756e-02
2.636207703940615321e+00 2.677991082723286953e-02
2.347283500252919097e+00 2.376127443693141703e-02
1.947817338586021574e+00 1.962256639248687734e-02
1.577440340731007806e+00 1.582213918614282927e-02
1.231797693872430211e+00 1.229896122485810497e-02
9.839092766323488393e-01 9.796403251883802413e-03
3.782412881733429044e-01 3.733536410373005515e-03
2.026691034961649507e+01 2.592872259134790802e-01
1.816111350057472151e+01 2.252748511469593873e-01
1.629193368538879128e+01 1.968252943087586693e-01
1.462115407662736288e+01 1.726309293167610226e-01
1.312155694097715219e+01 1.518665822630649587e-01
1.177261073836513816e+01 1.338755581892855373e-01
1.055782570246643282e+01 1.182094659196549630e-01
9.463440045089182462e+00 1.044947534990268712e-01
8.477606865950740200e+00 9.246479651607039663e-02
7.589735939518940988e+00 8.187590236709922642e-02
6.715416187279507731e+00 7.167054481899212681e-02
5.937308477651820127e+00 6.276981097414915944e-02
5.186721066879447228e+00 5.434496538115084208e-02
4.631348621874017191e+00 4.819145042888371699e-02
4.086166134173866205e+00 4.224519727968010369e-02
3.602942079026925093e+00 3.703984892842234616e-02
3.211762120181207436e+00 3.285575239739560449e-02
2.732265954668165353e+00 2.779458701837054027e-02
2.433059736687698926e+00 2.465373671933919833e-02
2.019308900786783045e+00 2.035924996193768863e-02
1.714186077730931901e+00 1.722084030103625263e-02
1.371069438737494428e+00 1.371710348235657094e-02
1.020525729517041569e+00 1.016256116584147301e-02
8.243054511118123040e-01 8.188803463691073092e-03
2.098900785571142436e+01 2.715823228020539659e-01
1.879521129285969039e+01 2.353423144417981505e-01
1.685513515632399262e+01 2.052788428929700759e-01
1.512439739816874784e+01 1.798420985249476189e-01
1.357283827748127791e+01 1.580630869538120209e-01
1.217805372252392004e+01 1.392488437856896355e-01
1.092248913151538581e+01 1.228758728055725086e-01
9.791645562959528704e+00 1.085880295031439458e-01
8.772848104507065869e+00 9.605662549296190011e-02
7.855482757625879664e+00 8.503848184410535416e-02
6.951792824381676894e+00 7.442372989473089451e-02
6.147406849661468442e+00 6.517084795836534938e-02
5.432245160229093095e+00 5.708657922581648891e-02
4.796778329597466417e+00 5.001982906544776009e-02
4.232929568979228563e+00 4.383807779582381964e-02
3.732946620577377139e+00 3.843381415444198368e-02
3.328070762877618272e+00 3.409303754851205487e-02
2.831795400276017283e+00 2.884372174423551968e-02
2.521994759494776250e+00 2.558801904890575102e-02
2.093428689669745602e+00 2.112991266121759526e-02
1.777356678868768469e+00 1.787122999086741826e-02
1.508012687025042764e+00 1.510808929096555710e-02
1.177294879255934568e+00 1.174639384181155183e-02
8.550788318052470194e-01 8.501694039527982194e-03
2.174517922690131755e+01 2.847780917470027484e-01
1.945538773142433797e+01 2.460410044984870925e-01
1.743952201612902897e+01 2.142008049001462577e-01
1.564563549367088413e+01 1.874136528317149608e-01
1.403980156665681456e+01 1.645419861317795052e-01
1.259736402007463596e+01 1.448377277835291022e-01
1.129965112729795429e+01 1.277544113514267055e-01
1.013095098597490207e+01 1.128409084448390304e-01
9.078270367474589264e+00 9.978862849550960978e-02
8.130185776290803190e+00 8.831936259299258407e-02
7.276588676032353931e+00 7.821493431573767197e-02
6.436276827608295115e+00 6.846754611714790661e-02
5.625143501805053958e+00 5.925399317347986722e-02
4.968150720542525711e+00 5.192574342853222696e-02
4.384818850185999040e+00 4.550133150908911017e-02
3.867418966522048862e+00 3.988997707337077481e-02
3.448567136803490918e+00 3.538973724879737603e-02
3.073503991103422539e+00 3.139262425527217237e-02
2.613973520543895646e+00 2.655251334082327566e-02
2.327285769842672547e+00 2.355650763860728941e-02
1.931078662456298556e+00 1.945130448350767052e-02
1.563726252063841304e+00 1.568639326561983849e-02
1.221001853543222326e+00 1.219008639966198682e-02
9.752189446048831201e-01 9.705318256564201412e-03


==> anc/Fig17/Fig17_m0.65_scatter_data.out <==
# f_dm(%)   \Delta\f/sqrt(M)(kHz/sqrt(m_sun)) 10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
1.096333624454148392e+01 1.383461489661541588e-01
1.002154340859431869e+01 1.249792177393640458e-01
9.145017970153377362e+00 1.127997343379494311e-01
8.331353659180978255e+00 1.017096962101096125e-01
7.578242296244695808e+00 9.165625109452979480e-02
6.882780982344677057e+00 8.252634752353960046e-02
6.242370395240619985e+00 7.424956287093764651e-02
5.653871655341745850e+00 6.675506373178619057e-02
5.114330792276963855e+00 5.999302164545983196e-02
4.620741223763017658e+00 5.385459640394896219e-02
4.170085395922237481e+00 4.834071253063454421e-02
3.759499112670243282e+00 4.334970983668062772e-02
3.385879614645494140e+00 3.885099952442438997e-02
3.046619881762631099e+00 3.481361559568729724e-02
2.709767669172931992e+00 3.083096365734427913e-02
2.407956133185989778e+00 2.727019996694801662e-02
2.161099677250937212e+00 2.440063158688121625e-02
1.938237211592571452e+00 2.182668866675996355e-02
1.737220487804878255e+00 1.949429576241112905e-02
1.556145459563897493e+00 1.741721746496027734e-02
1.393144213406292797e+00 1.556476520065608327e-02
1.246660089564391338e+00 1.391663838936119113e-02
1.102581381543443095e+00 1.227020959123570343e-02
9.856853031860225434e-01 1.094141837885698187e-02
8.709253818827709104e-01 9.646813923234187627e-03
7.520048791247573305e-01 8.327236121868253349e-03
6.714268836144260399e-01 7.424947375976209685e-03
5.993216676170006751e-01 6.605348909492825271e-03
5.347229895104894659e-01 5.885691488623390200e-03
4.770451357121073266e-01 5.268789127501394276e-03
1.059037267181885866e+01 1.329694066360533888e-01
9.673774057297613638e+00 1.200704469404749036e-01
8.821625758817845053e+00 1.083252179431880707e-01
8.031499621508492837e+00 9.766018570559377443e-02
7.300972786743341381e+00 8.796247331208313647e-02
6.627133097531524797e+00 7.917268170391321414e-02
6.007110130279771809e+00 7.120782250210774822e-02
5.437929850897828210e+00 6.401399274411914697e-02
4.916579440987237426e+00 5.749888324877038687e-02
4.440059577440106153e+00 5.162012964682635707e-02
4.005234925126057277e+00 4.629784267733342423e-02
3.609320674199183898e+00 4.152565741678122119e-02
3.249416488444305084e+00 3.719872146632467735e-02
2.891865001274165348e+00 3.296241478740646186e-02
2.571011563629293839e+00 2.917680593833585009e-02
2.308421513312393536e+00 2.611265878348668218e-02
2.071206275126999063e+00 2.335343268177458853e-02
1.857078646700001778e+00 2.087980321707414572e-02
1.664066867345648237e+00 1.864823516412307536e-02
1.490338623279469088e+00 1.667402931237546918e-02
1.333903877281445549e+00 1.488674961262999481e-02
1.180092049772670126e+00 1.315922136802537799e-02
1.055299962715293915e+00 1.172979451199870383e-02
9.326877780957325559e-01 1.033936067406365962e-02
8.332454870037842021e-01 9.239379493894361861e-03
7.193157270507549716e-01 7.962234072665792112e-03
6.422255403310468402e-01 7.094782881046665310e-03
5.731803490302258552e-01 6.309215530862444243e-03
5.113966348323010225e-01 5.635583832754457838e-03
2.366030222346589273e-01 2.590163654810636630e-03
1.022709429520422475e+01 1.277738074563003756e-01
9.335461092490596968e+00 1.153470495781370869e-01
8.507430865311118140e+00 1.040325394437292550e-01
7.740538349573017562e+00 9.373977477650706491e-02
7.032172410668247053e+00 8.442225969642414007e-02
6.379469623542051160e+00 7.596119743675472380e-02
5.779486880352344258e+00 6.830684628681456261e-02
5.229144971623018279e+00 6.137404117324440217e-02
4.725542635703025240e+00 5.510538687664541524e-02
4.265585148207209798e+00 4.946180973613627935e-02
3.846197654253913356e+00 4.435789427458938783e-02
3.464632260968637745e+00 3.977215099784884439e-02
3.117975525249192525e+00 3.562151034627553114e-02
2.773784627651464607e+00 3.155351461929171986e-02
2.465127565320957892e+00 2.792462596366332081e-02
2.212726887671230713e+00 2.499938149701368129e-02
1.984787953588855069e+00 2.234863602445791991e-02
1.779156729934394665e+00 1.996853938975919063e-02
1.593903596241154963e+00 1.783263275462150174e-02
1.427144189379077943e+00 1.593026219545362956e-02
1.277102958272471112e+00 1.423519649309195646e-02
1.129676407586621023e+00 1.257773046789349529e-02
1.009947393086100487e+00 1.121378700691173791e-02
8.924630534985332764e-01 9.881164848571433179e-03
7.706648982780326396e-01 8.533373844273710318e-03
6.881330052694073496e-01 7.605778538272103644e-03
6.142270595622569829e-01 6.781909933194694290e-03
5.481341523633315171e-01 6.026900945535907349e-03
4.889912046596353035e-01 5.383375391056558802e-03
1.080554906236212886e+01 1.359399013607596463e-01
9.873391859954901761e+00 1.227778663338180282e-01
9.006492571233955857e+00 1.107805030326275281e-01
8.202234256024347303e+00 9.988280261573970198e-02
7.458182974138502175e+00 8.997712404577552781e-02
6.771599005867489751e+00 8.099631898404135999e-02
6.139641607961208614e+00 7.285698612168860222e-02
5.559282580812713093e+00 6.549133683769142733e-02
5.027404985351582312e+00 5.884329970876951005e-02
4.541013741761555700e+00 5.281490924987948532e-02
4.097225663803978790e+00 4.739808581519863034e-02
3.692896214121800469e+00 4.249629847521751991e-02
3.325246223092158449e+00 3.808943711612237937e-02
2.959834308020915294e+00 3.374498523251978632e-02
2.660172314266524562e+00 3.021231160110091768e-02
2.363403548428913314e+00 2.671853075521579343e-02
2.120823574343080331e+00 2.390126196551468213e-02
1.901802191168787459e+00 2.138472969951054140e-02
1.704398097417056501e+00 1.909978915806326283e-02
1.526514931391920182e+00 1.707715381855910708e-02
1.366487307414026908e+00 1.523325002832920036e-02
1.209092479922835528e+00 1.346081320862171568e-02
1.081234954085129596e+00 1.202080448369196794e-02
9.556687863080637335e-01 1.059113936334405218e-02
8.538667058389312059e-01 9.442073995196680752e-03
7.371881902374098905e-01 8.152936820800782761e-03
6.581678167815357972e-01 7.266904027097185852e-03
5.874254044196103308e-01 6.463237098106651424e-03
5.241811703074198414e-01 5.753549578418011567e-03
4.675732319866798825e-01 5.135347121638323721e-03
1.043623807758320687e+01 1.306441695907200051e-01
9.529266672025633156e+00 1.179398597153524658e-01
8.686691114000304026e+00 1.063855733958711386e-01
7.905872303372288634e+00 9.589242406785615513e-02
7.184365800992273066e+00 8.634971919774711568e-02
6.519238401192628984e+00 7.770731681317591399e-02
5.907576792369108709e+00 6.986982864390808845e-02
5.346337647330316578e+00 6.279476786643832520e-02
4.832466809286876774e+00 5.639215267164904288e-02
4.362965588186962229e+00 5.062182859814230024e-02
3.934810866860111389e+00 4.539368711224316122e-02
3.545063321078108398e+00 4.069922752929823473e-02
3.190921133180910640e+00 3.647232987070695570e-02
2.839192715162177638e+00 3.229305062397923309e-02
2.523643624415432996e+00 2.860160976107052264e-02
2.265599372569074177e+00 2.558588390418865474e-02
2.032490924086098882e+00 2.287184983293169896e-02
1.822141904418171920e+00 2.046318178135221252e-02
1.632556262970950245e+00 1.827006053631734586e-02
1.461887451852827091e+00 1.633209291105643807e-02
1.308300241339380721e+00 1.457009528301992859e-02
1.157330379498871631e+00 1.287036743365543162e-02
1.034754631827827120e+00 1.149524574679024018e-02
9.144930613608168724e-01 1.012788000299513075e-02
7.897113458440926381e-01 8.744488483418823982e-03
7.052201522005736578e-01 7.792977287480371516e-03
6.295066603764837287e-01 6.943974164006358300e-03
5.618218330501852931e-01 6.173918982683892186e-03
5.012187014290302445e-01 5.501669901554632862e-03
1.102441743945482777e+01 1.390013338675560595e-01
1.007671566132994379e+01 1.255399218590785293e-01
9.194672115481049346e+00 1.132983483433949584e-01
8.376043500200188063e+00 1.021590118665051949e-01
7.618449427055981715e+00 9.204979021288756114e-02
6.918976533077151103e+00 8.286959179333834580e-02
6.274810502517143007e+00 7.455353009912202289e-02
5.683016909820326035e+00 6.702658470778415090e-02
5.140498307066863504e+00 6.021094549049272465e-02
4.644198354064806189e+00 5.405743420607473509e-02
4.191130335847054411e+00 4.850741820507917940e-02
3.778294441669141079e+00 4.349581837555251129e-02
3.402708052546885575e+00 3.899044066486597598e-02
3.061635743808379662e+00 3.492219419580119832e-02
2.723075610961295023e+00 3.092736895500040883e-02
2.419654925957233527e+00 2.737660302426627584e-02
2.171584322982349047e+00 2.447575328667758732e-02
1.947583422303244660e+00 2.189225606459431483e-02
1.745582553416352267e+00 1.957720120722065277e-02
1.563611937215114045e+00 1.747885416812026277e-02
1.399805963719504609e+00 1.560548026672864755e-02
1.252575027052340584e+00 1.393954805353994283e-02
1.107809042023726986e+00 1.231389810752427441e-02
9.903194429969909285e-01 1.099772185901237362e-02
8.750499720933875292e-01 9.688328887303261638e-03
7.555455761885514487e-01 8.363883321019581485e-03
6.745571716870142343e-01 7.452049309370255628e-03
6.021262853192276276e-01 6.635233016862551216e-03
5.372127688793743028e-01 5.908424519400690654e-03
4.792453274954911469e-01 5.262184201820317014e-03
1.064905721780487191e+01 1.335887303868123765e-01
9.726666141859173109e+00 1.206197236895566599e-01
8.869311156117545281e+00 1.088158996972871662e-01
8.074474501014535122e+00 9.808641277150310922e-02
7.339520072541032114e+00 8.833835497363301537e-02
6.661736887313905342e+00 7.950094155137919782e-02
6.038243013733119113e+00 7.149746664856616862e-02
5.465869211000367933e+00 6.426835747768945561e-02
4.941572299184769257e+00 5.773435997582489210e-02
4.462461369385096077e+00 5.181176201249539093e-02
4.025305998779950656e+00 4.648348436368659325e-02
3.627316539692138964e+00 4.168452024321126631e-02
3.265534677226729521e+00 3.735573600750753676e-02
2.906082725780674281e+00 3.308706638378312859e-02
2.583566353081107270e+00 2.929367938552166623e-02
2.319626183955409537e+00 2.619631757216047199e-02
2.081225408463319049e+00 2.342802416626840051e-02
1.866046580232691099e+00 2.095806181393580075e-02
1.672051238326581535e+00 1.873299698228370058e-02
1.497448226819867889e+00 1.674772401750660930e-02
1.340256627320905558e+00 1.493111200829559844e-02
1.185735376856109857e+00 1.318652324792460480e-02
1.060285979263809741e+00 1.178489718502523202e-02
9.371073992493786919e-01 1.039934139511568267e-02
8.371615076306457848e-01 9.266868083250907190e-03
7.226910377778895667e-01 8.005270520877821872e-03
6.452314956142223279e-01 7.130307665541476755e-03
5.758619959965359802e-01 6.348939797009281114e-03
5.137959176373730896e-01 5.643943403292943535e-03
2.376885517046732621e-01 2.617523003162675489e-03
1.028347250350760689e+01 1.283793918719632332e-01
9.386243265307847139e+00 1.158737342057439418e-01
8.553093332530124826e+00 1.044964801902470708e-01
7.781684185110478325e+00 9.416891966839703587e-02
7.069134369738860890e+00 8.479083856591404511e-02
6.412693120866487462e+00 7.629098399215955562e-02
5.809298932414679761e+00 6.858652059319496341e-02
5.255850549417389495e+00 6.162765880965490051e-02
4.749533284898697083e+00 5.534198961772156256e-02
4.287033915006620788e+00 4.965907642869867022e-02
3.865395897420034643e+00 4.453603334983517736e-02
3.481824404151660168e+00 3.991920696965941401e-02
3.133376737071710938e+00 3.576123549934633050e-02
2.787382762921319035e+00 3.166925546897747523e-02
2.477122074513653072e+00 2.805736416272827660e-02
2.223487653319474511e+00 2.509074460862202594e-02
1.994337151846663270e+00 2.242458773961809870e-02
1.787708604974918458e+00 2.006203944693396926e-02
1.601529630394810555e+00 1.791936804509294129e-02
1.433940772542207087e+00 1.599753402187600176e-02
1.283190704624181278e+00 1.428397030390544768e-02
1.135027275475853914e+00 1.261371740462222113e-02
1.014718609616088729e+00 1.127517301591401608e-02
8.966722186282237717e-01 9.946865835307072690e-03
7.742885185481132027e-01 8.569547237505000317e-03
6.913439636493083906e-01 7.653630584876824731e-03
6.171082886199682482e-01 6.825509643817911747e-03
5.506933316578631610e-01 6.073279227933450763e-03
4.912690544741658005e-01 5.400123276461684003e-03
1.086554086116758455e+01 1.366064680478359938e-01
9.927569140188166941e+00 1.233547659867987173e-01
9.055225851054457209e+00 1.112982229993063343e-01
8.246094694229398669e+00 1.003402933144713766e-01
7.497669699267205168e+00 9.038632634906801355e-02
6.807130243184279728e+00 8.135776573542619072e-02
6.171440296318751351e+00 7.317852530727858573e-02
5.587808028550712791e+00 6.578255777075033006e-02
5.053041376261022677e+00 5.908168648227193898e-02
4.564049865097228320e+00 5.303912706198298660e-02
4.117824517465933809e+00 4.758300189714617656e-02
3.711291858560405110e+00 4.266466009906202256e-02
3.341695528030767193e+00 3.823871695498757411e-02
2.974387647472124474e+00 3.388444539422136303e-02
2.673204411937927905e+00 3.032461373311169314e-02
2.374897547447554214e+00 2.685063707196662028e-02
2.131098026154953917e+00 2.400386336723807010e-02
1.910958628692909000e+00 2.146035755015657590e-02
1.712581130149187114e+00 1.920285361260515994e-02
1.533819409462725769e+00 1.715073783588351441e-02
1.372973626435280536e+00 1.530324886293359284e-02
1.214831526168422826e+00 1.351101091204661570e-02
1.086364358073863778e+00 1.207424919934362711e-02
9.601534718743041097e-01 1.065942341994492032e-02
8.578668992705068552e-01 9.515143746530368984e-03
7.406461175954978104e-01 8.195408235716211687e-03
6.612545589863244588e-01 7.318598581179914901e-03
5.901849013817107581e-01 6.525792837574728202e-03
5.266184229759396374e-01 5.808317568954233893e-03
4.697488558303909434e-01 5.161325505923440755e-03
1.049385154733637115e+01 1.312782440908491777e-01
9.581243457147248677e+00 1.184986025088952677e-01
8.733523462632211576e+00 1.068737567415730672e-01
7.948018131593070912e+00 9.632324964678097567e-02
7.222216244210760472e+00 8.674368658235175056e-02
6.553209378324866385e+00 7.805518707075367879e-02
5.938115438402130408e+00 7.017413746442502376e-02
5.373710110270543794e+00 6.307991130650757172e-02
4.857007020468572023e+00 5.664385571712910600e-02
4.384963326589232935e+00 5.083073179715910661e-02
3.954504669038169773e+00 4.559943885932303542e-02
3.562706472916260303e+00 4.087471427469761831e-02
3.206712170929812533e+00 3.663591472349577577e-02
2.853099322207916178e+00 3.243541435954331448e-02
2.535972482442545584e+00 2.872095763602521001e-02
2.276559761484744371e+00 2.570494427357048264e-02
2.042316606400524481e+00 2.297188869299236075e-02
1.830880148632306081e+00 2.054025083749208211e-02
1.640374528046177893e+00 1.838007353795446941e-02
1.468873567751421749e+00 1.641019833592953503e-02
1.314520140980754537e+00 1.464141271404981876e-02
1.162849969534027528e+00 1.292383413283655462e-02
1.039662183027595832e+00 1.155006194881740347e-02
9.187960126684352469e-01 1.019929341850373851e-02
7.934183709267899065e-01 8.775344325774647736e-03
7.085131438151269778e-01 7.835990138974999186e-03
6.324700003055532260e-01 6.997248888505554036e-03
5.644592612086979377e-01 6.240899941067034468e-03
5.035673173625911936e-01 5.538898578433215820e-03
1.108569089924707285e+01 1.396816260304493407e-01
1.013203547551945505e+01 1.261396450913541412e-01
9.244434999338581704e+00 1.138205376508654859e-01
8.420966192493770208e+00 1.026283609945367326e-01
7.658744852967869221e+00 9.245521169842405018e-02
6.955248525889444089e+00 8.324054585562926101e-02
6.307409664219163936e+00 7.488659969643617076e-02
5.712273116842799148e+00 6.731662305598498652e-02
5.166668738589278220e+00 6.046963963172495571e-02
4.667685107113778820e+00 5.430105419798910565e-02
4.212199846843097895e+00 4.871028325900714911e-02
3.797090535365002406e+00 4.368300389422531682e-02
3.419581715325798577e+00 3.914813267692177079e-02
3.076735252708427293e+00 3.507201325681127968e-02
2.736411864218455392e+00 3.105344666433858952e-02
2.431400613330407356e+00 2.750111058045866599e-02
2.182103725864170674e+00 2.459220545313175674e-02
1.956967590142331348e+00 2.198102078572038501e-02
1.753949630863136600e+00 1.966346199203722681e-02
1.571068968145773459e+00 1.758180221800402163e-02
1.406477446314174484e+00 1.568765559207783988e-02
1.258489964540289607e+00 1.400404328595475888e-02
1.113030201995481416e+00 1.236037430226898971e-02
9.949792916907663765e-01 1.104717517777117908e-02
8.791721679999189298e-01 9.754397341498034432e-03
7.590862732523454559e-01 8.389286903444455670e-03
6.776862337464810704e-01 7.488515095021488349e-03
6.049272851928976236e-01 6.689223029440351416e-03
5.397285890642712358e-01 5.972585020884570856e-03
4.814765278188252173e-01 5.297254943589481228e-03
1.070794222258950867e+01 1.342353753576594755e-01
9.779854276024261495e+00 1.211808766038411506e-01
8.917122532287557135e+00 1.093232716741091154e-01
8.117527426543301061e+00 9.853184804910271322e-02
7.378235313758868763e+00 8.874282368358529793e-02
6.696559761008683331e+00 7.985803635223436003e-02
6.069454836794509589e+00 7.181613018147865735e-02
5.493883443362296504e+00 6.455191173833865759e-02
4.966735225278635646e+00 5.796893833760937559e-02
4.485005252719453495e+00 5.203289432481725263e-02
4.045486483140913414e+00 4.668517689100681878e-02
3.645363689370757054e+00 4.185790524039090243e-02
3.281652866009154845e+00 3.749634114569985049e-02
2.920350363425185058e+00 3.322751148355427425e-02
2.596147830525168843e+00 2.940329935329219838e-02
2.330842400379031787e+00 2.630992787729578841e-02
2.091267670120593003e+00 2.353259286197282446e-02
1.875024967965506217e+00 2.103644579112641869e-02
1.680051344253910228e+00 1.881675395151562527e-02
1.504587914358559653e+00 1.680141353721217173e-02
1.346625554412810510e+00 1.500555178267914437e-02
1.191384858621154397e+00 1.324187896131096519e-02
1.065291514057658651e+00 1.183730846243457278e-02
9.415200112465382798e-01 1.044502356765877361e-02
8.410991683362302185e-01 9.302465201976488698e-03
7.260663485050241617e-01 8.025834385968462839e-03
6.482367167905924710e-01 7.160209881386428964e-03
5.785406595745109515e-01 6.396144959795615689e-03
5.161906771184613385e-01 5.682516147222278075e-03
2.387740811746875969e-01 2.633181785070464430e-03
1.034003285047614185e+01 1.289953638381887147e-01
9.437258859391304711e+00 1.164125953215290055e-01
8.599058556449900692e+00 1.049641803893220093e-01
7.823021038311765984e+00 9.458161359644058630e-02
7.106296911973236874e+00 8.514733249315122043e-02
6.445988605276125050e+00 7.660340829490464021e-02
5.839251769241913692e+00 6.888392814085088356e-02
5.282741633300134687e+00 6.189910334405827191e-02
4.773611966244154736e+00 5.556809665143880306e-02
4.308584750827915144e+00 4.985803182510935988e-02
3.884718354375330751e+00 4.473233114597591903e-02
3.499138593684727905e+00 4.008460611722081818e-02
3.148797947425411969e+00 3.591928674611965383e-02
2.801005430760654225e+00 3.180345428773620475e-02
2.489241105697740153e+00 2.815280995030742736e-02
2.234248418967719196e+00 2.520065196832306162e-02
2.003992980833461779e+00 2.251916771436549350e-02
1.796270031279056489e+00 2.014182678513898317e-02
1.609166406155462470e+00 1.800238516582560594e-02
1.440764429716941741e+00 1.608338419491406324e-02
1.289283066349854900e+00 1.435145264410644939e-02
1.140377060930543696e+00 1.266378350489275745e-02
1.019510296937865546e+00 1.131926728008973877e-02
9.008748329274670619e-01 9.988945533551996797e-03
7.779107579135178252e-01 8.596392271926843465e-03
6.945549220292093207e-01 7.670529435638375783e-03
6.199903332450734661e-01 6.847424009821370672e-03
5.532502448298997066e-01 6.111343082342134830e-03
4.935431679184455467e-01 5.435688273533498087e-03
1.092583566947450180e+01 1.372626961016325808e-01
9.981917120931779408e+00 1.239339679751100126e-01
9.104124806468387732e+00 1.118015437961998315e-01
8.290166239810186966e+00 1.007768242247638057e-01
7.537299406971538218e+00 9.077751275265273645e-02
6.842722242975045610e+00 8.171128566092540624e-02
6.203426283678991737e+00 7.349334551201752719e-02
5.616494872550840789e+00 6.605387438710227932e-02
5.078708603419077150e+00 5.932668790941245801e-02
4.587085988432901829e+00 5.326996607297706382e-02
4.138423371127888828e+00 4.777477969866807117e-02
3.729737846753176989e+00 4.283993321444326541e-02
3.358249330606357663e+00 3.838631647130929386e-02
2.989010525817306085e+00 3.402481363472472514e-02
2.686236509609331691e+00 3.044408078524884001e-02
2.386451805982995999e+00 2.695508121575348678e-02
2.141378271618209261e+00 2.411359121572351910e-02
1.920183804298639441e+00 2.154330054836045560e-02
1.720764162881318171e+00 1.927159893598500914e-02
1.541138706898389499e+00 1.720767196408728300e-02
1.379515651450186509e+00 1.538049155347999235e-02
1.220570973623453792e+00 1.356859246959481700e-02
1.091497658155268891e+00 1.212945359296595423e-02
9.646897880964921956e-01 1.069873451291199901e-02
8.619239991426475012e-01 9.551578543448104031e-03
7.441116770181517293e-01 8.218655298841312865e-03
6.643413011911131205e-01 7.331404836086837483e-03
5.929443983438112964e-01 6.543014646145589065e-03
5.290540312547031832e-01 5.838432040990761303e-03
4.719419770361064081e-01 5.194737859581066534e-03
1.055171480601046596e+01 1.319092897028270595e-01
9.633424222894188205e+00 1.190547314780657506e-01
8.780455033418505195e+00 1.073597217986798913e-01
7.990248016802786957e+00 9.674974455727819445e-02
7.260229892055846790e+00 8.711270618128154342e-02
6.587388681458870465e+00 7.838757653870860598e-02
5.968729830981052586e+00 7.047713318522652592e-02
5.401120400258914600e+00 6.332460521162114331e-02
4.881651850136652371e+00 5.687405386888162717e-02
4.407068711824160268e+00 5.103878565861278555e-02
3.974272414463416059e+00 4.577986701559914884e-02
3.580362751158769896e+00 4.104945177143215496e-02
3.222530398241416627e+00 3.676650112562426798e-02
2.867122421620095452e+00 3.257715607139709257e-02
2.548343260805531418e+00 2.882161581110186804e-02
2.287577516955007884e+00 2.580039895044776779e-02
2.052164960612243405e+00 2.307149397696567697e-02
1.839672925015922722e+00 2.061247962583358934e-02
1.648192793121405764e+00 1.843775198920874492e-02
1.475878347666730761e+00 1.645925787445182489e-02
1.320789796340154032e+00 1.471238703916327197e-02
1.168369559569183425e+00 1.297708177102659989e-02
1.044580598695715068e+00 1.159755074839433769e-02
9.231215940141075382e-01 1.023207203631932953e-02
7.971473713903325375e-01 8.803936486782945603e-03
7.118152809527019675e-01 7.854350574776477675e-03
6.354333402346227233e-01 7.006300009974378989e-03
5.670966893672105824e-01 6.250948260157867566e-03
5.059213837725483609e-01 5.575906907247758955e-03
1.114738202955845914e+01 1.403521456282334490e-01
1.018749451571713571e+01 1.267359926643225054e-01
9.294602750814128456e+00 1.143403446466409873e-01
8.466070406947547866e+00 1.030798664327464281e-01
7.699316339507348950e+00 9.284793758298096056e-02
6.991681126254470691e+00 8.358636411808124944e-02
6.340092915450433075e+00 7.518860189425070895e-02
5.741648331664473304e+00 6.758405371770102865e-02
5.193044889467547165e+00 6.072563768482464736e-02
4.691320232149460701e+00 5.450734897611541480e-02
4.233330946221391500e+00 4.891231054884182666e-02
3.816045969344048494e+00 4.386939174280111292e-02
3.436512495057419070e+00 3.930519856093455527e-02
3.091834761608475368e+00 3.522119601202979011e-02
2.749793654232217222e+00 3.117901896365533193e-02
2.443225415672844125e+00 2.759004045026116833e-02
2.192639781169354762e+00 2.469522925989853582e-02
1.966390427946137054e+00 2.206943197709127294e-02
1.762358069248722625e+00 1.973733130648391149e-02
1.578525999076433095e+00 1.763709783477271711e-02
1.413170552041155270e+00 1.576247760955860194e-02
1.264449672077587739e+00 1.406824322895230787e-02
1.118251361967236068e+00 1.240668202116805736e-02
9.996443478108553160e-01 1.108825846135761892e-02
8.832883503779694889e-01 9.782505512601857162e-03
7.626503004423852428e-01 8.414326810830909109e-03
6.808389005239373626e-01 7.504449429009887353e-03
6.077282850665678415e-01 6.695342308586508737e-03
5.422444092491682799e-01 5.974400402972345966e-03
4.837100728614611711e-01 5.332119845971440217e-03
1.076721024316674757e+01 1.348715436676400370e-01
9.833199823468133260e+00 1.217394476974823919e-01
8.965173490565261361e+00 1.098065369268392683e-01
8.160765393843680826e+00 9.895008082629552781e-02
7.417097381137886636e+00 8.911774317374968057e-02
6.731464950996689289e+00 8.019768920896326592e-02
6.100836570308832307e+00 7.211591890374677294e-02
5.522018138621790584e+00 6.480528779004608719e-02
4.991942801374839256e+00 5.820257972838151911e-02
4.507566862628448412e+00 5.224630635112937488e-02
4.065701049176275284e+00 4.685160332016288787e-02
3.663465436103544803e+00 4.201119698650810502e-02
3.297870461791663210e+00 3.763643819067752361e-02
2.934659063608640928e+00 3.334704118714790916e-02
2.608735354938764406e+00 2.951252650564334390e-02
2.342172565606060353e+00 2.642305003188322871e-02
2.101309931777866957e+00 2.363669895416212544e-02
1.884027439017606831e+00 2.111454910980957098e-02
1.688080673992831571e+00 1.888015480027776041e-02
1.511728706378337117e+00 1.685435368599116565e-02
1.353051222304825663e+00 1.507819954277769825e-02
1.197030525428191217e+00 1.329700505165289440e-02
1.070297048851507782e+00 1.188948870269074948e-02
9.459305931145559621e-01 1.047940591103764529e-02
8.450871558089868563e-01 9.337929978434428985e-03
7.294665884110667076e-01 8.046373412840340800e-03
6.512546345535460413e-01 7.172410255959194535e-03
5.812208403728724715e-01 6.399281945950331674e-03
5.185854365995496984e-01 5.720859898602327111e-03
2.398568844906484865e-01 2.648753957771358969e-03
1.039690575937451200e+01 1.295848390528122063e-01
9.488461199313007910e+00 1.169353140066691082e-01
8.645145427829769247e+00 1.054298059400957943e-01
7.864428590876422653e+00 9.498811520069032344e-02
7.143590600522323086e+00 8.550234476633999936e-02
6.479480327916636639e+00 7.691457254302859481e-02
5.869293884946730877e+00 6.916025276397148869e-02
5.309656630296138324e+00 6.213032880174573780e-02
4.797745084261532789e+00 5.577743096728216693e-02
4.330208900984993114e+00 5.005620567408353844e-02
3.904077788826291417e+00 4.489110792603345085e-02
3.516452783217797418e+00 4.024859748108138013e-02
3.164300182765131364e+00 3.604651728256389603e-02
2.814738032329654693e+00 3.193323586001104580e-02
2.501360136881827234e+00 2.824796292040154463e-02
2.245077186718270390e+00 2.527235704599650051e-02
2.013648809820260510e+00 2.261335322180509783e-02
1.804898929188210710e+00 2.022130355309637376e-02
1.616831148929267936e+00 1.805952098632205433e-02
1.447592535847100237e+00 1.612898088715112796e-02
1.295402797669171102e+00 1.441862025642298532e-02
1.145758921208513748e+00 1.271365520705008793e-02
1.024301984259642806e+00 1.136319355332549540e-02
9.050755950390645399e-01 1.002058046832684027e-02
7.815273516403924425e-01 8.623168100639592645e-03
6.977923161084177428e-01 7.687428535287272463e-03
6.228872717077446053e-01 6.854608654723855742e-03
5.558112725058300674e-01 6.111476830428420708e-03
4.958172813627254594e-01 5.471046131873828940e-03
1.098640811334451328e+01 1.379030649834432631e-01
1.003649445345209479e+01 1.244949919695879231e-01
9.153320485074560864e+00 1.123017949951684580e-01
8.334399602261290951e+00 1.012114730682135699e-01
7.577101972310284594e+00 9.115648433346514035e-02
6.878433973491030251e+00 8.203858324778852407e-02
6.235509141084431661e+00 7.378067985358241487e-02
5.645298779613428408e+00 6.630683693303213166e-02
5.104554252889978549e+00 5.956390648904041907e-02
4.610257118072558669e+00 5.345607673423210388e-02
4.159146796469615381e+00 4.796579833104862300e-02
3.748339865605697430e+00 4.300558178951720267e-02
3.374844990414427315e+00 3.853336295243305065e-02
3.003633404162487697e+00 3.412718920904090486e-02
2.699380528313781280e+00 3.056308811646784099e-02
2.398028343164270382e+00 2.704781069711402822e-02
2.151705976716057123e+00 2.418892164854280144e-02
1.929416856658619173e+00 2.162593223426145794e-02
1.729020668481008993e+00 1.934011360002578853e-02
1.548465937161595196e+00 1.726443916486231425e-02
1.386074819427016713e+00 1.542434716556290338e-02
1.226342646775499867e+00 1.362593109150033767e-02
1.096644201343019986e+00 1.216286110145195498e-02
9.692261043186801706e-01 1.073790749371228252e-02
8.659960681999707699e-01 9.577973134676011704e-03
7.476024273231957062e-01 8.241857249133842031e-03
6.674564904257778153e-01 7.344240428016293558e-03
5.957011390872142265e-01 6.547264112124167278e-03
5.314965419579268380e-01 5.836376449274057951e-03
4.741350982418217064e-01 5.227957480966673696e-03
1.060991785625850348e+01 1.325110529729019160e-01
9.685756678279634713e+00 1.195828971089773762e-01
8.827605761846228916e+00 1.078313175738228047e-01
8.032722363273938626e+00 9.716143786796564707e-02
7.298392849319704112e+00 8.748017168130901855e-02
6.621655214883305440e+00 7.868973918793427391e-02
5.999463616247822983e+00 7.075883131669281900e-02
5.428749544844857944e+00 6.355846459503250445e-02
4.906363545585747943e+00 5.708004674696544323e-02
4.429216626418881475e+00 5.123126277606232515e-02
3.994110991444715708e+00 4.593521178744699313e-02
3.598134804245076257e+00 4.118416703892652936e-02
3.238421210703344766e+00 3.689665195774849415e-02
2.881163963124441008e+00 3.267703704959881716e-02
2.560747430326133944e+00 2.892194751208822939e-02
2.298663153064275821e+00 2.587077507982987051e-02
2.062041929857173272e+00 2.314908341314718399e-02
1.848487799225335904e+00 2.068447282080967953e-02
1.656072613546296424e+00 1.849528039189583806e-02
1.482883127582039773e+00 1.650820474331311447e-02
1.327082684804109070e+00 1.475835136927520705e-02
1.173881780783264217e+00 1.303011300190576316e-02
1.049511331131390834e+00 1.162563219362065976e-02
9.274471753597798296e-01 1.026476064247914925e-02
8.008866541022053864e-01 8.832447796263066114e-03
7.151415083614141022e-01 7.872701477091485420e-03
6.383912561458727764e-01 7.015406793278274739e-03
5.697311099763350262e-01 6.253077072911908396e-03
5.082741011004684450e-01 5.596252460303550828e-03
1.120932628070077364e+01 1.410041414373429114e-01
1.024339660230421778e+01 1.273046585966235711e-01
9.344890737972685102e+00 1.148477871292539892e-01
8.511262765461291124e+00 1.035280165443896588e-01
7.739972195092062357e+00 9.323901196082706733e-02
7.028242137690766889e+00 8.393076321767403702e-02
6.372960594627681274e+00 7.548940682289970172e-02
5.771127878897436503e+00 6.785044340801282825e-02
5.219425443705922874e+00 6.094051769452302203e-02
4.714996665295078770e+00 5.470411319625768237e-02
4.254479248212794218e+00 4.907918745681581069e-02
3.835001403323095470e+00 4.400807198805635478e-02
3.453470688042752812e+00 3.944782282215988922e-02
3.107057535216607214e+00 3.533176651477779734e-02
2.763219901435204573e+00 3.128380098706365353e-02
2.455058644360543774e+00 2.767872234112544322e-02
2.203241691318166051e+00 2.475351033966810554e-02
1.975823803002294765e+00 2.214915964196249171e-02
1.770801766692744028e+00 1.979357147316738313e-02
1.586061894816899187e+00 1.768696140829626937e-02
1.419863657768136278e+00 1.578421611785457354e-02
1.270438068439358803e+00 1.411142762065144100e-02
1.123539780843508584e+00 1.245282299737591851e-02
1.004334964932983576e+00 1.111127268897483568e-02
8.874045327560200480e-01 9.810555686854433022e-03
7.662236868135954282e-01 8.439309288750066265e-03
6.840407104732828536e-01 7.520388475835347933e-03
6.105622877609917509e-01 6.701536579201613879e-03
5.447828694803684701e-01 5.973499646403048445e-03
4.859567430015936385e-01 5.345270411166031833e-03
1.082668511936179812e+01 1.354903135449662399e-01
9.886774889967387736e+00 1.222858159508582732e-01
9.013476862275554780e+00 1.102876846074814232e-01
8.204175795746824207e+00 9.936655595681219422e-02
7.456168273512446376e+00 8.947754185278691819e-02
6.766519317419046331e+00 8.050992651962318725e-02
6.132306276501449993e+00 7.238715067904565037e-02
5.550209077073616548e+00 6.504557138618029255e-02
5.017261812642626495e+00 5.842182591342823944e-02
4.530251008071386032e+00 5.242040079934030816e-02
4.086054911488246510e+00 4.701747331250835660e-02
3.681624416358463492e+00 4.214548397408113961e-02
3.314088973365196367e+00 3.777603234906399404e-02
2.949010711763286885e+00 3.344109175365820447e-02
2.621494047380578785e+00 2.962136481536465499e-02
2.353502730833088918e+00 2.649310533922417596e-02
2.111472124200285183e+00 2.368602504476599938e-02
1.893029910069707666e+00 2.119237460485936739e-02
1.696157397126555555e+00 1.893409508647140443e-02
1.518911189174598997e+00 1.690715414043899439e-02
1.359476890196840815e+00 1.509300317037744373e-02
1.202672125023258598e+00 1.333830520020636012e-02
1.075332136512631820e+00 1.189473642812374256e-02
9.503507900041455736e-01 1.049933607838142435e-02
8.490751432817432720e-01 9.373263827654420427e-03
7.328750049629011443e-01 8.066887070579668861e-03
6.542932691481334606e-01 7.184641319669710265e-03
5.839335637531930523e-01 6.402513932618704787e-03
5.209767155095731406e-01 5.719267157315762948e-03
2.409396211229542784e-01 2.627522522551220801e-03
1.045399976053891145e+01 1.301716483472533104e-01
9.539870885030870440e+00 1.174418728546556684e-01
8.691475952957695483e+00 1.058832698764762825e-01
7.906091475297996496e+00 9.538324988151905548e-02
7.181007520068624750e+00 8.585589364348748809e-02
6.513087200461346704e+00 7.722449173508545706e-02
5.899439043342733058e+00 6.941471201148308179e-02
5.336773641735387486e+00 6.235716401261395814e-02
4.821996404782086465e+00 5.598600454322952974e-02
4.351924105540729393e+00 5.023443687664284202e-02
3.923545103013089452e+00 4.503545852279935979e-02
3.533877109288240170e+00 4.036263470984799429e-02
3.179866361268309127e+00 3.615171129175954318e-02
2.828470633898654718e+00 3.201399824992751802e-02
2.513511535026889732e+00 2.834282525246713952e-02
2.255920087232729632e+00 2.533732513154219809e-02
2.023334124354629449e+00 2.266351715909491887e-02
1.813527827097364487e+00 2.025315851362236713e-02
1.624586369648932438e+00 1.811386859337873328e-02
1.454453405635443897e+00 1.615466183676768364e-02
1.301522528988487304e+00 1.444011563838602970e-02
1.151182451721808997e+00 1.275188050570624267e-02
1.029122366103768726e+00 1.136495811834107965e-02
9.092971706294161738e-01 1.003677925199188310e-02
7.851439453672670599e-01 8.649874993651765140e-03
7.010363562835255635e-01 7.704326911198674729e-03
6.258030521479013286e-01 6.861861335471520704e-03
5.584024365491977449e-01 6.111725878700861349e-03
4.981202480552339718e-01 5.461695860081956094e-03
1.104718312859867524e+01 1.385404836376013804e-01
1.009132370412947566e+01 1.250438398414233099e-01
9.202653592413840400e+00 1.127749676802612400e-01
8.378732014604834077e+00 1.016442639709055767e-01
7.616962594321929458e+00 9.153172192499441084e-02
6.914302236887695408e+00 8.236459238921113590e-02
6.267761956873917129e+00 7.406691647506659371e-02
5.674222870308030409e+00 6.655885874697907434e-02
5.130431239601136895e+00 5.976649206742587483e-02
4.633435108300548499e+00 5.364042860701757204e-02
4.179871917497893108e+00 4.811402101665326198e-02
3.766948522950073208e+00 4.313225636452106687e-02
3.391497418085880788e+00 3.865435583834961331e-02
3.018400320207029530e+00 3.422932254871664803e-02
2.712546825868984879e+00 3.064403977314211769e-02
2.409641897286331602e+00 2.712067072980133345e-02
2.162068104413858993e+00 2.424180338803704968e-02
1.938670688469854353e+00 2.168312664312277080e-02
1.737280318505453947e+00 1.937163145744467962e-02
1.555861834059395044e+00 1.732104054019633840e-02
1.392645666659232617e+00 1.544314986611395116e-02
1.232114319927545942e+00 1.364474628822114934e-02
1.101810973722208375e+00 1.216641168123645464e-02
9.737889936262834611e-01 1.073625935583377537e-02
8.700665363618483861e-01 9.588702414284191317e-03
7.510931776282395722e-01 8.265013936586525223e-03
6.705766448062769891e-01 7.357103863627642744e-03
5.984552184251580309e-01 6.551600957442942942e-03
5.339664848869986047e-01 5.834449569748593155e-03
4.763241758426921546e-01 5.211079531672381006e-03
1.066831023099307885e+01 1.331143755889095670e-01
9.738477504547555341e+00 1.201120554309318272e-01
8.874970259820761598e+00 1.082920697536373239e-01
8.075347752756524500e+00 9.755569719548652652e-02
7.336714861627628537e+00 8.782817536405801429e-02
6.656064428109950804e+00 7.899849199856084914e-02
6.030321565540354811e+00 7.102324345095908931e-02
5.456437166158129237e+00 6.379922076801872177e-02
4.931163885830168070e+00 5.729305573900935616e-02
4.451460794413172550e+00 5.140085939474263454e-02
4.014050745796975406e+00 4.609780146819299207e-02
3.615948095179742694e+00 4.131390137571014365e-02
3.254318308409119620e+00 3.703009700808936044e-02
2.895238626919588221e+00 3.277122547649673201e-02
2.573207734285905879e+00 2.901728761686517971e-02
2.309760437603832095e+00 2.594875407049227270e-02
2.071972846327979845e+00 2.319759551628970684e-02
1.857329636125525152e+00 2.074802395954694970e-02
1.663967134619404709e+00 1.853259413813917317e-02
1.489922731044631243e+00 1.656476333163056994e-02
1.333374437492207853e+00 1.478554217978187389e-02
1.179393680948702450e+00 1.305187000231100049e-02
1.054463420228554771e+00 1.163137153441946674e-02
9.317994565463758594e-01 1.026594997965460734e-02
8.046317596867744726e-01 8.857476235453990918e-03
7.184677357701263478e-01 7.898766297639943715e-03
6.413486357060426135e-01 7.032291524362394193e-03
5.723633676082670041e-01 6.263029986451549604e-03
5.106234657148085443e-01 5.587859957275832963e-03
1.127151030871846515e+01 1.416715990471889564e-01
1.029945813301538315e+01 1.278892501540078164e-01
9.395352786816182800e+00 1.153538572564206804e-01
8.556727288508456652e+00 1.039682511963708061e-01
7.780897581535740848e+00 9.363887524491293357e-02
7.064924733651920086e+00 8.426857271644129510e-02
6.405928402322995652e+00 7.579106421306500141e-02
5.800694361426113055e+00 6.811333613608240578e-02
5.246024501872438073e+00 6.117313787509195966e-02
4.738786390122477599e+00 5.491865697728281343e-02
4.275786033031346633e+00 4.925286406769912445e-02
3.854062074005768057e+00 4.416257481013993041e-02
3.470510847388800446e+00 3.957176163817718861e-02
3.122302064946280709e+00 3.545499309046247494e-02
2.776679422358957261e+00 3.137548556847966075e-02
2.467016261251785636e+00 2.778561082492858603e-02
2.213843601466977784e+00 2.483020631551238408e-02
1.985328478457758949e+00 2.220082835597949125e-02
1.779257504025150594e+00 1.983836994450654048e-02
1.593636945772569646e+00 1.773385769709048820e-02
1.426624040036029939e+00 1.582451706929335206e-02
1.276438349163796726e+00 1.414277881329212283e-02
1.128834522352341940e+00 1.248326159704125048e-02
1.009074112775296905e+00 1.112215419332300906e-02
8.915788942196661848e-01 9.817215214788847094e-03
7.697961230762616625e-01 8.469767034885852461e-03
6.872425204226284556e-01 7.554784381629093062e-03
6.133971576404643189e-01 6.726256719473756515e-03
5.473329971436826646e-01 5.991172518759710873e-03
4.882250377766679250e-01 5.344953416130805539e-03
1.088635418004952804e+01 1.361328384408318493e-01
9.940595082290450080e+00 1.228473642209757938e-01
9.061911652357929725e+00 1.107703874222083912e-01
8.247728305852785269e+00 9.981045898770221636e-02
7.495304543935396246e+00 8.986434358759751162e-02
6.801733604777944642e+00 8.085013916577554749e-02
6.163898459109196537e+00 7.268655989537495254e-02
5.578573802000729387e+00 6.531416219885485819e-02
5.042640403124769577e+00 5.863831445142866916e-02
4.552946944814360464e+00 5.262313783078180485e-02
4.106419461748557431e+00 4.720743787771921468e-02
3.699837739298776018e+00 4.230856483926602463e-02
3.330429440270743502e+00 3.790420370221602581e-02
2.963463405305605924e+00 3.356412071878003139e-02
2.634252739822393607e+00 2.971115289664089457e-02
2.364901828773425585e+00 2.659018471041448700e-02
2.121639163311764165e+00 2.376366605276362953e-02
1.902107900556043729e+00 2.125536597391466595e-02
1.704234120260279539e+00 1.898098284557476340e-02
1.526128917565293008e+00 1.696930562170869891e-02
1.365930540278779803e+00 1.513712597997250893e-02
1.208315272747329416e+00 1.337307950831836435e-02
1.080371271555180090e+00 1.192434615634889970e-02
9.547955393669982360e-01 1.051580993183825162e-02
8.530589398821490921e-01 9.388132572922735716e-03
7.362914527936715858e-01 8.101510007429403581e-03
6.573319037427207689e-01 7.226065197117824933e-03
5.866462871335137441e-01 6.435001889843084723e-03
5.233667928488189292e-01 5.734939763432529529e-03
2.420365808177316613e-01 2.620536354336524230e-03
1.051127863337786650e+01 1.307915109963969924e-01
9.591592691171104690e+00 1.179861118967653472e-01
8.737979436291938740e+00 1.063535108968131221e-01
7.947885195843876538e+00 9.579391650744877029e-02
7.218579800396813795e+00 8.622171095261137175e-02
6.546860999929863034e+00 7.755336930718971511e-02
5.929725383892567869e+00 6.970812925838171248e-02
5.363912654124658452e+00 6.262306362341335531e-02
4.846333597322220577e+00 5.620858111479126729e-02
4.373733430579666681e+00 5.043391021812484304e-02
3.943075204504048692e+00 4.521926149628703595e-02
3.551302379843589208e+00 4.051629860446791243e-02
3.195469094384764119e+00 3.629652947816211506e-02
2.842293608237643543e+00 3.213451832980531581e-02
2.525675761350236748e+00 2.845110386536586419e-02
2.266806924659358291e+00 2.544206227245895610e-02
2.033030026793809952e+00 2.273977248924947958e-02
1.822216652501660095e+00 2.032267960475116902e-02
1.632341590368596718e+00 1.816222277255223963e-02
1.461358109218162893e+00 1.622027917152040616e-02
1.307695714321953195e+00 1.449879514354284089e-02
1.156605982235104468e+00 1.279008978455249690e-02
1.033947640677529423e+00 1.140097484767583526e-02
9.135722575095697184e-01 1.005784730344515959e-02
7.888111861430809890e-01 8.674773638780860011e-03
7.043006841722877498e-01 7.746241171080297562e-03
6.287188325880581630e-01 6.909035519385700250e-03
5.609936005925652003e-01 6.151942868682242979e-03
5.004290531246915474e-01 5.484862119501078374e-03
1.110820061671440584e+01 1.392146986399519781e-01
1.014632598229969673e+01 1.256408188138109505e-01
9.252244630260102909e+00 1.132966949303885335e-01
8.423440275897538854e+00 1.020972399585471369e-01
7.657105288166603074e+00 9.192527228445043774e-02
6.950317022253178934e+00 8.272004223800558109e-02
6.300122040213119945e+00 7.438475398724818388e-02
5.703216955789255138e+00 6.683685261845581649e-02
5.156495795207412414e+00 6.001897579129158306e-02
4.656749375965000048e+00 5.387472149541250310e-02
4.200799403961257283e+00 4.831037320613622288e-02
3.785625753764096935e+00 4.330917310880875309e-02
3.408203385671954244e+00 3.880366196286128000e-02
3.033167895232407929e+00 3.438174348262394014e-02
2.725767614480861134e+00 3.076067414799253316e-02
2.421307620453632126e+00 2.721896172269279435e-02
2.172461049586045689e+00 2.434521094910931799e-02
1.947943299873255540e+00 2.177013396784884328e-02
1.745562324371260132e+00 1.944363455088117532e-02
1.563257730957194891e+00 1.737605987320977111e-02
1.399240732785125063e+00 1.551260799130294195e-02
1.237928392580513126e+00 1.370497194954565720e-02
1.106977746101396765e+00 1.222068802846600598e-02
9.783591474925846798e-01 1.077577307607050644e-02
8.741330247763431371e-01 9.615567087283973663e-03
7.546087334871808272e-01 8.299985997900523674e-03
6.736955347664974614e-01 7.403438638763089330e-03
6.012092977631018353e-01 6.606551998165009418e-03
5.364364278160703714e-01 5.883177504740420317e-03
4.785129246835020944e-01 5.242271578869001948e-03
1.072691586714054424e+01 1.337607839090187156e-01
9.791348976190723974e+00 1.206734438027818046e-01
8.922485437596460400e+00 1.087966730388595510e-01
8.118136632957861920e+00 9.799418023180331283e-02
7.375091884777126516e+00 8.821276317030977976e-02
6.690606945815010143e+00 7.935185930639132579e-02
6.061314990615004561e+00 7.133250338082396114e-02
5.484276484588569645e+00 6.408489397738539872e-02
4.956072282270540086e+00 5.753326401109852550e-02
4.473739684635809510e+00 5.161575490680370831e-02
4.034028993714031230e+00 4.629246122357472126e-02
3.633829928353640160e+00 4.148909008302928414e-02
3.270318633035919298e+00 3.716345246507895411e-02
2.909334849250210908e+00 3.291101532343677222e-02
2.585675609007396680e+00 2.912073683321834625e-02
2.320935203492486831e+00 2.607234709956186142e-02
2.081903762798787305e+00 2.329192410469971275e-02
1.866226390964254467e+00 2.082804338491911142e-02
1.671894347567439931e+00 1.859929078385656048e-02
1.496962925385102006e+00 1.662198193515024292e-02
1.339662482204289073e+00 1.485706148443256651e-02
1.184943396380941705e+00 1.310648295790004490e-02
1.059415509325718707e+00 1.168308037427082807e-02
9.361592806032539293e-01 1.030359715301342079e-02
8.084058276464824999e-01 8.881132068925910034e-03
7.218202226861089033e-01 7.932372952077795109e-03
6.443193427686851882e-01 7.075935379163123852e-03
5.749969215873557138e-01 6.315750868477520985e-03
5.129728303291485325e-01 5.625446178322037784e-03
1.133396952788626955e+01 1.423631970556802351e-01
1.035568313392427164e+01 1.284922239760636631e-01
9.446073827327502670e+00 1.158927911189061438e-01
8.602324854689188172e+00 1.044417042088182090e-01
7.821933215271346995e+00 9.404717570508348834e-02
7.101837653491271496e+00 8.462654423817922433e-02
6.439022604764635282e+00 7.610777356989185949e-02
5.830385349787025717e+00 6.839647874943682870e-02
5.272629262966898267e+00 6.143792504610579713e-02
4.762617219614767805e+00 5.513609614640482132e-02
4.297166643532619901e+00 4.946103514877872587e-02
3.873140213733213155e+00 4.435164249417531540e-02
3.487561287824811895e+00 3.973044283112150965e-02
3.137613514958634831e+00 3.558815240846109618e-02
2.790247665777551678e+00 3.150203773579927924e-02
2.478973878143026610e+00 2.788596192234948229e-02
2.224521451437726061e+00 2.494177734098460691e-02
1.994833153913222468e+00 2.228753841853462966e-02
1.787782826601346686e+00 1.991822500482196001e-02
1.601222091893746091e+00 1.779307364679735826e-02
1.433394029352667687e+00 1.589983885443067499e-02
1.282503562555281196e+00 1.420919656475109344e-02
1.134145362634979781e+00 1.253429671925345226e-02
1.013813260617610013e+00 1.116822214463085092e-02
8.957694314279115444e-01 9.849549219210499557e-03
7.733646389331599869e-01 8.489171794850961308e-03
6.904409890170816189e-01 7.582345426511527368e-03
6.162474506195735335e-01 6.763455813405626522e-03
5.498827557704911717e-01 6.037094321802664171e-03
4.904933325517421561e-01 5.379812003621287607e-03
1.094634065599358941e+01 1.367824387114161266e-01
9.994590827311395032e+00 1.234267793644392708e-01
9.110585364675445774e+00 1.112729054311078214e-01
8.291571425926541394e+00 1.002489029186381803e-01
7.534729211313935693e+00 9.024771354964980508e-02
6.837093077522826690e+00 8.119241284582467966e-02
6.195607792017267634e+00 7.299056038652802780e-02
5.607004897320202907e+00 6.557708239476625622e-02
5.068178644940999789e+00 5.887839263222911096e-02
4.575831423449049140e+00 5.284740506542156407e-02
4.126908545698806385e+00 4.738111374533115344e-02
3.718164447112432658e+00 4.248318923349596321e-02
3.346803602940716882e+00 3.804676714012358157e-02
2.977921394947493638e+00 3.370780601262438059e-02
2.647051410215086609e+00 2.982054694297890662e-02
2.376321428138448155e+00 2.668406491694449642e-02
2.131860204317657548e+00 2.386544344805263326e-02
1.911191964313834868e+00 2.134021020020426471e-02
1.712390554024137757e+00 1.905218242780335261e-02
1.533356126134298725e+00 1.701970366182526881e-02
1.372392150633860330e+00 1.520551332603739536e-02
1.214033671228047062e+00 1.343216595295810764e-02
1.085441022036031766e+00 1.197828555874880761e-02
9.592402887298506764e-01 1.055670011185378364e-02
8.570416436193502019e-01 9.416338356093675171e-03
7.397348108725680937e-01 8.116223941305280784e-03
6.604006216707704047e-01 7.247377160639002260e-03
5.893572354217316844e-01 6.465523003903824242e-03
5.257712353110283177e-01 5.764234540754019712e-03
2.431557790292786514e-01 2.638021897524462679e-03
1.056889386383878815e+01 1.314066578420415854e-01
9.643449018760428260e+00 1.185327825003863605e-01
8.784670813081842056e+00 1.068353544886425782e-01
7.989862180607568476e+00 9.621650143308671521e-02
7.256211033011295441e+00 8.659084309438173921e-02
6.580740245977296787e+00 7.787519178994591063e-02
5.960130302175431716e+00 6.999372447503934835e-02
5.391224129944169441e+00 6.286507403632073110e-02
4.870761561086197844e+00 5.642616190253800512e-02
4.395603867980005575e+00 5.063070773814827563e-02
3.962672154728399843e+00 4.539384261824953859e-02
3.568825153250374083e+00 4.068306384612918603e-02
3.211144018479994422e+00 3.644441695841444534e-02
2.856124680810071759e+00 3.226826925994597667e-02
2.537898408552881957e+00 2.855444518023559503e-02
2.277738656920229143e+00 2.554195081679262735e-02
2.042774638173585622e+00 2.282946475018508489e-02
1.830926898626600741e+00 2.040565079473160431e-02
1.640129540239098738e+00 1.822416852432441961e-02
1.468262812800882111e+00 1.629845838169637420e-02
1.313892556469177020e+00 1.454722351548530697e-02
1.162064522227700403e+00 1.284187861091254899e-02
1.038801098579265059e+00 1.145056432720444918e-02
9.178473443897230410e-01 1.009259138015186803e-02
7.925022228243124855e-01 8.695863790898332793e-03
7.076194794847087133e-01 7.766246229327156310e-03
6.316310493226613421e-01 6.924870876398260891e-03
5.636052950771107684e-01 6.176189484788144855e-03
5.027478260095488150e-01 5.506680249597950723e-03
1.116963699108723240e+01 1.398828684892393093e-01
1.020159525099581899e+01 1.262272802339236555e-01
9.302046220903237739e+00 1.138190383227841163e-01
8.468235185167822365e+00 1.025502137210974746e-01
7.697340422876594701e+00 9.232014237410805790e-02
6.986518640991830509e+00 8.306543387399166478e-02
6.332597848668776841e+00 7.468672006775946282e-02
5.732351174792424509e+00 6.710572813170317952e-02
5.182586549325696623e+00 6.026697947331793870e-02
4.680079860861339647e+00 5.407457060378876440e-02
4.221755004697983260e+00 4.850893064278411632e-02
3.804302984578120661e+00 4.348836948547787212e-02
3.424947194105067094e+00 3.895540107973884114e-02
3.048016071520921244e+00 3.449968147471968449e-02
2.739032015872774117e+00 3.087987324153973479e-02
2.432983055321345400e+00 2.731990925930720057e-02
2.182954578150198888e+00 2.444692044868587363e-02
1.957235755989255477e+00 2.185217958959772069e-02
1.753861770231486483e+00 1.951837625568126136e-02
1.570680696503629736e+00 1.742925327217673820e-02
1.405835798911017509e+00 1.558475436631772890e-02
1.243776875711430030e+00 1.375201741287463905e-02
1.112177949332783244e+00 1.227772200774737178e-02
9.829400087901803973e-01 1.081814411155588435e-02
8.781995131908378882e-01 9.645375914969885750e-03
7.581343438997476536e-01 8.323948206975533351e-03
6.768117312921706485e-01 7.419890770103423905e-03
6.040357735338226508e-01 6.615641425176867034e-03
5.389298138894261792e-01 5.901127065828804148e-03
4.807149648097164829e-01 5.257555323214444486e-03
1.078592200784028243e+01 1.343890198829695293e-01
9.844369525060482573e+00 1.212220661542198902e-01
8.970367394873463240e+00 1.092709013536125040e-01
8.161138342985326588e+00 9.843071311067362605e-02
7.413747709110304562e+00 8.859288381892115039e-02
6.725264453470359172e+00 7.968020794637402371e-02
6.092435648786902469e+00 7.162046001839593445e-02
5.512148931935517915e+00 6.433262187849754510e-02
4.981138895391310051e+00 5.774879202573000858e-02
4.496135149940213793e+00 5.182149529038888869e-02
4.054103631153198606e+00 4.645675133516299210e-02
3.651764570644355778e+00 4.164261542527994409e-02
3.286318957662718976e+00 3.729634939276808142e-02
2.923499241023510553e+00 3.303304571309022969e-02
2.598233361588276669e+00 2.922383568006911916e-02
2.332109969381141124e+00 2.614559023105440805e-02
2.091921537864601000e+00 2.338587358760739823e-02
1.875123145802983560e+00 2.090776076428264157e-02
1.679870498875030593e+00 1.866575832462139331e-02
1.504048049275472643e+00 1.666727614520289308e-02
1.345950526916370071e+00 1.488508847530242186e-02
1.190532335070284331e+00 1.314889773886696207e-02
1.064399964381137931e+00 1.173456155961795366e-02
9.405294166384359222e-01 1.034111144498554673e-02
8.121798956061903052e-01 8.904748408184200506e-03
7.251814727020362561e-01 7.954698505312399193e-03
6.473123588020619490e-01 7.090615609777864252e-03
5.776648635186404368e-01 6.320646395298460708e-03
5.153486962824173068e-01 5.626452920369887610e-03
1.139677668730798210e+01 1.430420176925755182e-01
1.041231720823752660e+01 1.290881064199074224e-01
9.496955270575186958e+00 1.164063586312657772e-01
8.648143274840395023e+00 1.048966928920905956e-01
7.863167151459022897e+00 9.445371147568235037e-02
7.138843870362316935e+00 8.498300816897801091e-02
6.472256657513295153e+00 7.642317162804143638e-02
5.860154532119890902e+00 6.867845551263175585e-02
5.299412512333800507e+00 6.166526597247549285e-02
4.786595297243741776e+00 5.534136705377185744e-02
4.318634694823356490e+00 4.964357050711162844e-02
3.892347398051337670e+00 4.450785146055353386e-02
3.504768136313222815e+00 3.988849614042221103e-02
3.152966037914846531e+00 3.570714606303580785e-02
2.803815909196146094e+00 3.162808579842767143e-02
2.490972063008548343e+00 2.798299027203985864e-02
2.235211394624241343e+00 2.501707978268169139e-02
2.004404560792077739e+00 2.237391589505235284e-02
1.796308149177543223e+00 1.999776270641291653e-02
1.608837138416346235e+00 1.785210933851793733e-02
1.440181575451877194e+00 1.595425569780234767e-02
1.288568775946765887e+00 1.423310616356862450e-02
1.139476698901206175e+00 1.257459899683279099e-02
1.018583659152223708e+00 1.121410113750144315e-02
8.999591991200126539e-01 9.881787236101826841e-03
7.769331547900584223e-01 8.508565923188732977e-03
6.936385941731124660e-01 7.600569576928572352e-03
6.191178087327915414e-01 6.773915170055967716e-03
5.524295594926383890e-01 6.039483541564801689e-03
4.927592084771562075e-01 5.374316926947888748e-03
1.100663599626677858e+01 1.374289982654583742e-01
1.004891872312928847e+01 1.239824990916132547e-01
9.159450727363406486e+00 1.117731703576491237e-01
8.335514235747119471e+00 1.006817584632069135e-01
7.574217082623508901e+00 9.062946192832251058e-02
6.872598390492444587e+00 8.152121652510384286e-02
6.227423054222751553e+00 7.327799950549787611e-02
5.635590332100590238e+00 6.583028550734867923e-02
5.093764357932833775e+00 5.910742556946144144e-02
4.598715902083736928e+00 5.303171587996133307e-02
4.147397629649055339e+00 4.755417296485948270e-02
3.736520480522841581e+00 4.262362864718929195e-02
3.363246599547341287e+00 3.818880902665910959e-02
2.992480977230455697e+00 3.380906599435420240e-02
2.659863729320639969e+00 2.992955214933693681e-02
2.387784038953085552e+00 2.676194159269364506e-02
2.142115709665839862e+00 2.394354368564001120e-02
1.920346787080412065e+00 2.139968195519201949e-02
1.720548659212637554e+00 1.912312245580044187e-02
1.540654673847008160e+00 1.706998214542131131e-02
1.378866999298983265e+00 1.525742722541933993e-02
1.219752069708764708e+00 1.345514338575301214e-02
1.090556895449898533e+00 1.202202308746938564e-02
9.637454701291116033e-01 1.059743423734815608e-02
8.610347889653707787e-01 9.444475250538857808e-03
7.431781689514644906e-01 8.130960118302036146e-03
6.634748177881921727e-01 7.262029967446259962e-03
5.920664155374489868e-01 6.472296666108534428e-03
5.282364625632416377e-01 5.754255771065281723e-03
2.442749772408256970e-01 2.655406638997334558e-03
1.062681234195237323e+01 1.320248458878993392e-01
9.695499687710301018e+00 1.190676372104126912e-01
8.831576756183395105e+00 1.072994952293346016e-01
8.032070837844571543e+00 9.662690293164948041e-02
7.294163083110056789e+00 8.696199697789301630e-02
6.614704137238917703e+00 7.820157704520321051e-02
5.990640549063470210e+00 7.027105265087857378e-02
5.418549975699092691e+00 6.310995678470025794e-02
4.895265218228266768e+00 5.664880231572273772e-02
4.417563917454987887e+00 5.081197295351354976e-02
3.982336776712414927e+00 4.555325193109005522e-02
3.586370685386255808e+00 4.082315147220844098e-02
3.226837835954105671e+00 3.656746974874617445e-02
2.870025691007155544e+00 3.237446144720342728e-02
2.550203636173021149e+00 2.865261641402153461e-02
2.288685802654886192e+00 2.561403157331840555e-02
2.052600790572314704e+00 2.291610959744972559e-02
1.839667630103652529e+00 2.047564863924651590e-02
1.647924440384216815e+00 1.829180391115046642e-02
1.475248322527944911e+00 1.633706781355884208e-02
1.320098926237939674e+00 1.457691222284327077e-02
1.167524361091004215e+00 1.286700401525527580e-02
1.043703078622045366e+00 1.149757696464680755e-02
9.221511065163932042e-01 1.013310887951452549e-02
7.961992166935683013e-01 8.722818010617781198e-03
7.109382747971298988e-01 7.792107744787729259e-03
6.345428857365660313e-01 6.943050432527071540e-03
5.662322881937789099e-01 6.186382449987114229e-03
5.050927107953718798e-01 5.499628389604408960e-03
1.123131086443606463e+01 1.405559332638634529e-01
1.025719103078615646e+01 1.268188604137897024e-01
9.351990028342259009e+00 1.143341700401062505e-01
8.513198792371538204e+00 1.030037874692134037e-01
7.737788585181111678e+00 9.272891151397073817e-02
7.022799051453437968e+00 8.342497700761523916e-02
6.365220309391421694e+00 7.500305459038970890e-02
5.761548300348333207e+00 6.738911582398120215e-02
5.208832697715966020e+00 6.049748173191698414e-02
4.703588743646639259e+00 5.428476311257125070e-02
4.242789422439363634e+00 4.868893229199775657e-02
3.823147942743869265e+00 4.364728474052955581e-02
3.441772228540405987e+00 3.911083072437720326e-02
3.062890537874004782e+00 3.462231716872251480e-02
2.752325614654648422e+00 3.100037461154585977e-02
2.444745335035660716e+00 2.743607471635892137e-02
2.193448106714351198e+00 2.451830819861192459e-02
1.966638327730831026e+00 2.191405519061583040e-02
1.762182312288127717e+00 1.959890159387261965e-02
1.578116207900203127e+00 1.749789095522085239e-02
1.412502225742187978e+00 1.563103312826348221e-02
1.249628959522214755e+00 1.378437451784262843e-02
1.117381127851911016e+00 1.231158785722485764e-02
9.875469749324957691e-01 1.087290633320565740e-02
8.822947810446836181e-01 9.690686841175919289e-03
7.616669593632148239e-01 8.354326335008255972e-03
6.799279278178438357e-01 7.451918068411064223e-03
6.068647147903336592e-01 6.639872445638181526e-03
5.414358028113890331e-01 5.918499950813014068e-03
4.829400018459566457e-01 5.259232465911593130e-03
1.084510885212306519e+01 1.350387036743460334e-01
9.897696464731389199e+00 1.217934848231567585e-01
9.018357645260847377e+00 1.097678828086692815e-01
8.204225886669481937e+00 9.886315593977122729e-02
7.452474913463288608e+00 8.897411347871322929e-02
6.760103572699470043e+00 8.001933979689999921e-02
6.123650507903486861e+00 7.191909743541294309e-02
5.540194613371910215e+00 6.459876270631466355e-02
5.006256310007725752e+00 5.798879387010233422e-02
4.518571373471581332e+00 5.202171051211668812e-02
4.074202114539221320e+00 4.664574584816964797e-02
3.669769356974015295e+00 4.180022837805173752e-02
3.302457125446796926e+00 3.745405169752303448e-02
2.937790336132672042e+00 3.315114460566229854e-02
2.610791114169156213e+00 2.935184693673310169e-02
2.343361190159952478e+00 2.624346927788890130e-02
2.101940162884730068e+00 2.347198935446587545e-02
1.884102499006672149e+00 2.097146831140316720e-02
1.687846650182620811e+00 1.875641254122829144e-02
1.511169284625486275e+00 1.673774617079466787e-02
1.352334093774946400e+00 1.493840535002705777e-02
1.196122141584349707e+00 1.318575430296923742e-02
1.069388750787320541e+00 1.177488743357159827e-02
9.449261189163185026e-01 1.040139826819639311e-02
8.159780481194824908e-01 8.953584460782076232e-03
7.285509337767598348e-01 7.990953441985988032e-03
6.503053748354388208e-01 7.130558556809020281e-03
5.803328054499252708e-01 6.350873589392078480e-03
5.177342131965578798e-01 5.641160718684426305e-03
1.145982939999703731e+01 1.437525886247705276e-01
1.046917042704392031e+01 1.297161897715609913e-01
9.548178124736212524e+00 1.169524379710648321e-01
8.694235677716239508e+00 1.053725124959709741e-01
7.904573868321833174e+00 9.487643559485699207e-02
7.176059548639063479e+00 8.537139015155091604e-02
6.505592962850155203e+00 7.675221841166152137e-02
5.890112308967269783e+00 6.896831280972832989e-02
5.326205241421324565e+00 6.192671308676746256e-02
4.810639467857250828e+00 5.558081729168935087e-02
4.340164305054482696e+00 4.984457454424787159e-02
3.911606318130766979e+00 4.468706875292478842e-02
3.521974984801634623e+00 4.003894750208936149e-02
3.168364625096200538e+00 3.586069611360113984e-02
2.817444612680823468e+00 3.174222992802964993e-02
2.502983391527007662e+00 2.809126847510512101e-02
2.245951507932809399e+00 2.511298176657877912e-02
2.013996867564847193e+00 2.246892673110565189e-02
1.804867406046621214e+00 2.007134239958846197e-02
1.616452184938946157e+00 1.794588804616203612e-02
1.446991665470874544e+00 1.601948000957890625e-02
1.294633416067139109e+00 1.428977434653836386e-02
1.144808035167432791e+00 1.261376758762007728e-02
1.023359353569851748e+00 1.126697612831090156e-02
9.041469563513389041e-01 9.946714009110291244e-03
7.805535308423331431e-01 8.562870543900218470e-03
6.968459672922117099e-01 7.641042034941061128e-03
6.219881668460094382e-01 6.819329417206336161e-03
5.549763632147854953e-01 6.076882663465686500e-03
4.950245560114121535e-01 5.396527039423435791e-03
1.106717447762995832e+01 1.381118052677919039e-01
1.010349600630881461e+01 1.245803141346277926e-01
9.208523784869063533e+00 1.122977781545718701e-01
8.379694470885477031e+00 1.011490073598081268e-01
7.613892083970854152e+00 9.104384305959205281e-02
6.908166198677347047e+00 8.189327097971062230e-02
6.259424485814044203e+00 7.360889104984799647e-02
5.664221465776971165e+00 6.612709678457610873e-02
5.119483089670313625e+00 5.935498295203214814e-02
4.621810866991976852e+00 5.325998731608724140e-02
4.168029347516116978e+00 4.777118989848795627e-02
3.755026865302894201e+00 4.280821282333378830e-02
3.379739682448331006e+00 3.835625601966507342e-02
3.007040559513417755e+00 3.395464376219505670e-02
2.672744283342115335e+00 3.006356525943708335e-02
2.399299178270457578e+00 2.688420742841336752e-02
2.152384705906404960e+00 2.403870558164207180e-02
1.929560026023309893e+00 2.148487454228954069e-02
1.728732744474958949e+00 1.920740972264663171e-02
1.547953221559717374e+00 1.716470948839751015e-02
1.385368326596516431e+00 1.532475180628649868e-02
1.225492666617522985e+00 1.351439304387035134e-02
1.095672768863765079e+00 1.206554735653147907e-02
9.682672933282253647e-01 1.065643704733155485e-02
8.650544793457340953e-01 9.514811767248250798e-03
7.466477492528916793e-01 8.190285285838008050e-03
6.665483921721849780e-01 7.306156046125764948e-03
5.947755956531662891e-01 6.523696852509685944e-03
5.307016898154549578e-01 5.789031973993464045e-03
2.453930670967512107e-01 2.678544533960216904e-03
1.068494577677252444e+01 1.326668260541957467e-01
9.747904221897870869e+00 1.196418558740988264e-01
8.878606875231996653e+00 1.078007605301059685e-01
8.074377123459546723e+00 9.707200340661334415e-02
7.332184858007810391e+00 8.734615524938238451e-02
6.648891160213513452e+00 7.854599735999848176e-02
6.021212829287114765e+00 7.058977251368424299e-02
5.446063399110077974e+00 6.339637694724857553e-02
4.919886592271862646e+00 5.689418402139036213e-02
4.439591809441885140e+00 5.103509233351562896e-02
4.002054271968752630e+00 4.575460583618660287e-02
3.604028108097160565e+00 4.099436324352168787e-02
3.242675575678525934e+00 3.673160201679336045e-02
2.883963581016111721e+00 3.250724964423305774e-02
2.562520738493208494e+00 2.876656403688836530e-02
2.299712709451637416e+00 2.572843732682464704e-02
2.062427604006961346e+00 2.301399285966032257e-02
1.848465305357532840e+00 2.055673895045475458e-02
1.655737953395290951e+00 1.837953233258667399e-02
1.482234269815548178e+00 1.641811895976101610e-02
1.326335409328873061e+00 1.464908642583619483e-02
1.173003719155274016e+00 1.292395057586569369e-02
1.048605058664825673e+00 1.153911778948629209e-02
9.264630908250290897e-01 1.019123280622474467e-02
7.999273167497806813e-01 8.792176587901609844e-03
7.142262248226751709e-01 7.826511585931993434e-03
6.374683225425209487e-01 6.986021723932040427e-03
5.688592426739205177e-01 6.236997973948384816e-03
5.074375955811948335e-01 5.535209817325599697e-03
1.129321716437607037e+01 1.412513245189553623e-01
1.031297472307513985e+01 1.274337258934983286e-01
9.402277182951412016e+00 1.148760729879345216e-01
8.558390231484473532e+00 1.034734291333259254e-01
7.778421335680557824e+00 9.315090500859689315e-02
7.059332202498176834e+00 8.379239189152636047e-02
6.397938200491000593e+00 7.532930603494371324e-02
5.790947898097161151e+00 6.767596802896369557e-02
5.235108784996265641e+00 6.075990073234047162e-02
4.727131469025903421e+00 5.452693288540084310e-02
4.263846910652622668e+00 4.889255258684509914e-02
3.842004386593415255e+00 4.383691892201425910e-02
3.458619028083530722e+00 3.926347343709549187e-02
3.077824814786124463e+00 3.477731731615433391e-02
2.765694789364157025e+00 3.112126770845137502e-02
2.456507614749975588e+00 2.753782337907103445e-02
2.203988046702248571e+00 2.462231193567563509e-02
1.976040899472406354e+00 2.200858054181371523e-02
1.770610383383589337e+00 1.967070306238263844e-02
1.585574399908891818e+00 1.758706803519126741e-02
1.419178005204286608e+00 1.570582546186025455e-02
1.255517526713338272e+00 1.384948529574318160e-02
1.122619514485141856e+00 1.236195457255145902e-02
9.921539410748109189e-01 1.091768916005024861e-02
8.863982344615013442e-01 9.744251547682455591e-03
7.652299921850813647e-01 8.383318969860140829e-03
6.831042483077878202e-01 7.479920881807120524e-03
6.096929283979436454e-01 6.676316736650526017e-03
5.439416448431686479e-01 5.963097631319332417e-03
4.851650388821969195e-01 5.293769953087793835e-03
1.090447271109902161e+01 1.356960368307278952e-01
9.951235794996419415e+00 1.223767929533507437e-01
9.066525196981501722e+00 1.102857369367637452e-01
8.247576683218069249e+00 9.931559449738752710e-02
7.491443494380256141e+00 8.937681950529575980e-02
6.795019867237813926e+00 8.038014296617214394e-02
6.155062555773280764e+00 7.223960277254182216e-02
5.568268907693471270e+00 6.488691473538259202e-02
5.031454129178722035e+00 5.823724512901470168e-02
4.541225377131073770e+00 5.224426779070635157e-02
4.094422773795705517e+00 4.685197509303418856e-02
3.687881203168710709e+00 4.198036018575328210e-02
3.318620590040408214e+00 3.760857537388622579e-02
2.952088317792332273e+00 3.329194102939410371e-02
2.623430706188206507e+00 2.947163321767911487e-02
2.354631046830125918e+00 2.636409342567107641e-02
2.112018719075997808e+00 2.357446486899541019e-02
1.893086530101308673e+00 2.105681987807918321e-02
1.695867002142533941e+00 1.882016819193146548e-02
1.518301226372738233e+00 1.682488052544715146e-02
1.358743762222257789e+00 1.501464141770692852e-02
1.201751074244227002e+00 1.324563719078168493e-02
1.074393218303857145e+00 1.181988298174861847e-02
9.493228211942009720e-01 1.044187160515353333e-02
8.197891568662947215e-01 9.005827468657291029e-03
7.319493435844125484e-01 8.015337730964017596e-03
6.533294970215359765e-01 7.153691005909957636e-03
5.830190725814426989e-01 6.381025776450281912e-03
5.201263336119693603e-01 5.678947338319343188e-03
1.152312266644408645e+01 1.444644645034641739e-01
1.052624535509778880e+01 1.303393083381350348e-01
9.599599008520073085e+00 1.175094432789294957e-01
8.740454275910424897e+00 1.058596426088180831e-01
7.946079717928864916e+00 9.530189394380741974e-02
7.213332997698147508e+00 8.574012852907426929e-02
6.539152905835663887e+00 7.708351302311124142e-02
5.920155043366084335e+00 6.925998797671714668e-02
5.353184435552739373e+00 6.219779670378486336e-02
4.834800096781431300e+00 5.580918716768699939e-02
4.361773451505788657e+00 5.005821293587428555e-02
3.930974191807196760e+00 4.487901204626400242e-02
3.539335411900951911e+00 4.020193988444814570e-02
3.183834651570132568e+00 3.601393286267230015e-02
2.831075553082391227e+00 3.186882777725703886e-02
2.515060235444408487e+00 2.819860779037127591e-02
2.256737198916104692e+00 2.522196284160212881e-02
2.023626144855726228e+00 2.255985037949963593e-02
1.813437696690492817e+00 2.014655935915072096e-02
1.624139100063217933e+00 1.800839850654865557e-02
1.453801777368052495e+00 1.609690063282466846e-02
1.300697808244552611e+00 1.435965961260573208e-02
1.150216773412476412e+00 1.266627031995542704e-02
1.028149550364523934e+00 1.131699973728465640e-02
9.083347135826649321e-01 9.981592226650253322e-03
7.841991030307384758e-01 8.610329882311217042e-03
7.000809248927882811e-01 7.663203556093056527e-03
6.248569641352511583e-01 6.836959362771853448e-03
5.575441833558563154e-01 6.101553327650157885e-03
4.972997106622888963e-01 5.432086218353212280e-03
1.112801905835767968e+01 1.387809758082046430e-01
1.015826622581845662e+01 1.251771614604220151e-01
9.257910476658013366e+00 1.128161832578160328e-01
8.424032053720258872e+00 1.016036126573326703e-01
7.653728766780157677e+00 9.144479039510160223e-02
6.944027202230013351e+00 8.224295380524419830e-02
6.291530973099296098e+00 7.392096814425554163e-02
5.693073887517524412e+00 6.639850912984600340e-02
5.145265588625004938e+00 5.960530586823165750e-02
4.644906608266945902e+00 5.349107856208818595e-02
4.188666128469258787e+00 4.795487942992703728e-02
3.773533928456097364e+00 4.299454699120756895e-02
3.396281029742781676e+00 3.850827362312141816e-02
3.021692662890327341e+00 3.410339393705499184e-02
2.685705383984769767e+00 3.018026862040914735e-02
2.410827852832100771e+00 2.700262218955426854e-02
2.162692006380872112e+00 2.413728739814566607e-02
1.938774807742966733e+00 2.157352558300229192e-02
1.736935880210344507e+00 1.927463356725829524e-02
1.555282866882032433e+00 1.723220983387798236e-02
1.391869653894049597e+00 1.539557611673710025e-02
1.231251103177665618e+00 1.357717817495551586e-02
1.100825138588401142e+00 1.211271316234455685e-02
9.728004092309207040e-01 1.069835771920493728e-02
8.690741697260976339e-01 9.544699264577878942e-03
7.501283947544211683e-01 8.232395518263749615e-03
6.696205742722342036e-01 7.323637135579867674e-03
5.975579609377568158e-01 6.534544096016106293e-03
5.331658978683267991e-01 5.827412684309092594e-03
2.465108780306381198e-01 2.697012988789469073e-03
1.074336553599900412e+01 1.333057565643293030e-01
9.800483357342395507e+00 1.201955003744595851e-01
8.925943376508378435e+00 1.082997272586253418e-01
8.116968529250298658e+00 9.751017107877009427e-02
7.370455888108693010e+00 8.772863470535716135e-02
6.683169926506808523e+00 7.888045383106535857e-02
6.052030128110234664e+00 7.088181286688224891e-02
5.473586571371332532e+00 6.364901310202604467e-02
4.944617932969932461e+00 5.712244756513813054e-02
4.461760987473022411e+00 5.124627054810113047e-02
4.021863273254219884e+00 4.594255070696262599e-02
3.621750245240621613e+00 4.116486294472009727e-02
3.258513315402945754e+00 3.686256312031987309e-02
2.897963693422726195e+00 3.263949804764729873e-02
2.574929681524114056e+00 2.888006370363673664e-02
2.310739616248387751e+00 2.584233814483816866e-02
2.072304924576742202e+00 2.311146162716872995e-02
1.857262980611413150e+00 2.063751196537937441e-02
1.663577920357734552e+00 1.843832593987703231e-02
1.489244895069131713e+00 1.647523646725770202e-02
1.332571892419806225e+00 1.472091440587504178e-02
1.178503261354330478e+00 1.298064785356429357e-02
1.053506846814591391e+00 1.158051371212451275e-02
9.307859029551932561e-01 1.022884164500530678e-02
8.036554168059930614e-01 8.818709242254496941e-03
7.175033570205208155e-01 7.850362020014139269e-03
6.404177063965712513e-01 7.000797501268554886e-03
5.714845236508211412e-01 6.244024718733306306e-03
5.097814601961512260e-01 5.570591048982959786e-03
1.135544730288652993e+01 1.419433832821096753e-01
1.036900612511577258e+01 1.280317812081895046e-01
9.452735789246387910e+00 1.154057696821201157e-01
8.603722832169715673e+00 1.039409610062808909e-01
7.819193599869364242e+00 9.355879281436593753e-02
7.095918272516256842e+00 8.415617778921326286e-02
6.430843574360936898e+00 7.564467907107831623e-02
5.820413179326900277e+00 6.795361148030372445e-02
5.261552422942399332e+00 6.101505093468253399e-02
4.750852711400412431e+00 5.473949023714710926e-02
4.285042482251776974e+00 4.909532842406851699e-02
3.861010434244615208e+00 4.399958452053196606e-02
3.475618670420805412e+00 3.941552864485597246e-02
3.092815347630705425e+00 3.491356245802011704e-02
2.779064510727700110e+00 3.124169592976640611e-02
2.468351059227698929e+00 2.763764263312390099e-02
2.214533709564759700e+00 2.472587823162719634e-02
1.985483305735394222e+00 2.210270187014532969e-02
1.779038454479051401e+00 1.974224912776710583e-02
1.593096318172550596e+00 1.764597117627338119e-02
1.425873256358689334e+00 1.576135922841389453e-02
1.261406093904462011e+00 1.391429492480461376e-02
1.127902889822579136e+00 1.241211708089974032e-02
9.967925771585814942e-01 1.096228913303326849e-02
8.905230798759562472e-01 9.777504233720337584e-03
7.687930250069479055e-01 8.412216157131495453e-03
6.862971013624417083e-01 7.499134562277242309e-03
6.125201451409306719e-01 6.687158754412465995e-03
5.464461113591905228e-01 5.967274315862833994e-03
4.874202988492015720e-01 5.328111906421642563e-03
1.096429153888185049e+01 1.363463985320575445e-01
1.000504049772160187e+01 1.229469915801780777e-01
9.114951502727773658e+00 1.107846611028303063e-01
8.291076311761452544e+00 9.975698322147101560e-02
7.530555552840614730e+00 8.976343671053903239e-02
6.830179451457338402e+00 8.071390512495606184e-02
6.186568230501281462e+00 7.253521581823328679e-02
5.596535438815693375e+00 6.514325527502176638e-02
5.056742586916184834e+00 5.846443156657465251e-02
4.563890781962459897e+00 5.246144698537278522e-02
4.114652891395738088e+00 4.702246598194617655e-02
3.706025700615244389e+00 4.214935840727671718e-02
3.334865607432659029e+00 3.775453211204829462e-02
2.966450655208152654e+00 3.343214456756765651e-02
2.636092807771056812e+00 2.958361224971447004e-02
2.365950190722517110e+00 2.646056304701819781e-02
2.122131768999054202e+00 2.365758478465930167e-02
1.902122719153418018e+00 2.114182724233256219e-02
1.703887651736653019e+00 1.888372045477473490e-02
1.525508077741014823e+00 1.687649179655667520e-02
1.365154405999371212e+00 1.507295303340149169e-02
1.207380006904104075e+00 1.330525203152582020e-02
1.079421563870000433e+00 1.186470957242895252e-02
9.537813880197905103e-01 1.048218966210768578e-02
8.236002656131067301e-01 9.030449979774089406e-03
7.353477533920651510e-01 8.039658435219679614e-03
6.563597775258130929e-01 7.170218945703655047e-03
5.857246010347578746e-01 6.389089993584656096e-03
5.225493812239864200e-01 5.716518255639352862e-03
1.158688540918571874e+01 1.451680961347539267e-01
1.058368420835331492e+01 1.309553917126142220e-01
9.651166649663224462e+00 1.180468572134025229e-01
8.786916219057594901e+00 1.063381199317883913e-01
7.987844011672960320e+00 9.572327243994779855e-02
7.250863602677995345e+00 8.610728911547249620e-02
6.572799468350652319e+00 7.741339092588113424e-02
5.950375667888221365e+00 6.955044002032613470e-02
5.380178884113677285e+00 6.243768141149622086e-02
4.859022806545558737e+00 5.602533423429949255e-02
4.383463188666483212e+00 5.025341527938426839e-02
3.950422744371453465e+00 4.504892006118174641e-02
3.556717478072658256e+00 4.036427472276538087e-02
3.199333302530691370e+00 3.613651160100578297e-02
2.844816193987504516e+00 3.199492605296835185e-02
2.527217433808396585e+00 2.830554393019550294e-02
2.267541851821513799e+00 2.532250957476678624e-02
2.033312042611558734e+00 2.264131749995932155e-02
1.822041367375121679e+00 2.022150049517684386e-02
1.631840099601434169e+00 1.806350876804607014e-02
1.460696739640478858e+00 1.613349975668396802e-02
1.306792381602362996e+00 1.441617479744689359e-02
1.155628402761636142e+00 1.271855633527700646e-02
1.032965162364601008e+00 1.136068745886676008e-02
9.125835607712131647e-01 1.001635362333173560e-02
7.878446273566465097e-01 8.631692917150508154e-03
7.033158824933649633e-01 7.685313730179336306e-03
6.277255711911862157e-01 6.850776096957106667e-03
5.601285966461798660e-01 6.107587958355877554e-03
4.996027194847644237e-01 5.467291148945873855e-03
1.118920518209685966e+01 1.394469929874000147e-01
1.021335498214629922e+01 1.257577499261000320e-01
9.307429423619327125e+00 1.133272964372975949e-01
8.468520229002733046e+00 1.020562021038704387e-01
7.693721846427854949e+00 9.184399147080440917e-02
6.979944770102439300e+00 8.258861152791854843e-02
6.323830489924095133e+00 7.422360707190095441e-02
5.721972887233695459e+00 6.666387878708114612e-02
5.171229031740671722e+00 5.984522871379324704e-02
4.668166825563488054e+00 5.368542909721720630e-02
4.209477665572268101e+00 4.813534410316037959e-02
3.792134528821475392e+00 4.314058705161850915e-02
3.412901829411195465e+00 3.864972107625333497e-02
3.036367377836095560e+00 3.421967542382718663e-02
2.698678345463608075e+00 3.028964337932499307e-02
2.422445916545735489e+00 2.708194493418201315e-02
2.172999306855339263e+00 2.423546840488997184e-02
1.947997081382003115e+00 2.166154439971623713e-02
1.745155036139944826e+00 1.934163269774287486e-02
1.562626342891189735e+00 1.728738194189355371e-02
1.398446753335187420e+00 1.542892261082014736e-02
1.237013381989605643e+00 1.363479269052280882e-02
1.105980833872846514e+00 1.215969694710534663e-02
9.773618437513947876e-01 1.073768697877864643e-02
8.731243544989361061e-01 9.574503691729999502e-03
7.536159341532941980e-01 8.250446223868760157e-03
6.726927563722834291e-01 7.341099693923855245e-03
6.003438485987334650e-01 6.544408961983803202e-03
5.356295216164084216e-01 5.849084896067850182e-03
2.476364434109793733e-01 2.704541738699950577e-03
1.080209859931145999e+01 1.339405359828947095e-01
9.853308127507546033e+00 1.207466294068311879e-01
8.973490555297026106e+00 1.087816594301699857e-01
8.159654432166261628e+00 9.792385752607479787e-02
7.408830964826465859e+00 8.810056237639669885e-02
6.717685035735875054e+00 7.921349860215882999e-02
6.082941586062635686e+00 7.116405237497250291e-02
5.501317842697174498e+00 6.390029543394290523e-02
4.969443631849440379e+00 5.734980419933628087e-02
4.483972972917791289e+00 5.143218631562881255e-02
4.041721122435377289e+00 4.610392993995421351e-02
3.639558404945831604e+00 4.131504924606226731e-02
3.274464600712381657e+00 3.699307427784893909e-02
2.912059222894055388e+00 3.275920351205099251e-02
2.587338624555019173e+00 2.899312063506096285e-02
2.321851062340041238e+00 2.591693556393785333e-02
2.082182245146523947e+00 2.317348151572273807e-02
1.866108850352057091e+00 2.071797136245261128e-02
1.671418094082174122e+00 1.849695005692568797e-02
1.496274819250097421e+00 1.651548551224827494e-02
1.338842914001475481e+00 1.475324776158875098e-02
1.184003619865358958e+00 1.303537466452637031e-02
1.058408608457726219e+00 1.162176617967664201e-02
9.351376203797714393e-01 1.026444070488376561e-02
8.073836216920800002e-01 8.841683722118093974e-03
7.207968865489297050e-01 7.874150074932795978e-03
6.433670902506216649e-01 7.015571410671675445e-03
5.741098046277216538e-01 6.251100728557105156e-03
5.121249231626230358e-01 5.586038262166624982e-03
1.141801754230404953e+01 1.426220872306319665e-01
1.042539679743006609e+01 1.286270891054110688e-01
9.503396759813194095e+00 1.159226307665310873e-01
8.649372328744558303e+00 1.044031682644888936e-01
7.860204606730274435e+00 9.396470928241826281e-02
7.132719734532325440e+00 8.451108474623508782e-02
6.463815398959675385e+00 7.595874273007428845e-02
5.850070304164860957e+00 6.823012550250702468e-02
5.288039032573895959e+00 6.124148323497866087e-02
4.774620494766296019e+00 5.494479304800312103e-02
4.306304673902218383e+00 4.927349589062894608e-02
3.880056705688009089e+00 4.415558850577058075e-02
3.492618312758079213e+00 3.956700303184420425e-02
3.107841091553911195e+00 3.502449279319504172e-02
2.792547941970132008e+00 3.136166455876316511e-02
2.480216326376643021e+00 2.773711082645559725e-02
2.225134455759613328e+00 2.480666783805716633e-02
1.994936881550446461e+00 2.216854817523143326e-02
1.787504556914143006e+00 1.981354241571998617e-02
1.600618236436208930e+00 1.770469008741585443e-02
1.432593043335979033e+00 1.579513241734445406e-02
1.267347478295180130e+00 1.395284219036772334e-02
1.133186265160015971e+00 1.246207784395083826e-02
1.001439397451619584e+00 1.098310095391380817e-02
8.947062119998966390e-01 9.809107896649354660e-03
7.723559544022197132e-01 8.441018766974280746e-03
6.894899544170953742e-01 7.518318043801282442e-03
6.153473618839176984e-01 6.698025842792575124e-03
5.489505778752122866e-01 5.971518816509303190e-03
4.896829025269469060e-01 5.337061281017264729e-03
1.102435300223748449e+01 1.369937242229146424e-01
1.005916395853740042e+01 1.235117210199594140e-01
9.163521332262849484e+00 1.112761705764880316e-01
8.334791062217272284e+00 1.001845870222599078e-01
7.569841593010114167e+00 9.013261946448766770e-02
6.865386952995283565e+00 8.104337564724632681e-02
6.218228869819383497e+00 7.282203261947843564e-02
5.624822686201276234e+00 6.539614788884060004e-02
5.082182038195534268e+00 5.869074266787323302e-02
4.586668996728916703e+00 5.264373462826088534e-02
4.135076271917488278e+00 4.719235379093072308e-02
3.724278583654517583e+00 4.228747674174108268e-02
3.351157248686180257e+00 3.787972359352295010e-02
2.980812992623973479e+00 3.352942687486169110e-02
2.648809961470357521e+00 2.967583363477676803e-02
2.377322893135080495e+00 2.653346452904956770e-02
2.132260950874947270e+00 2.372009208456571719e-02
1.911199163827865366e+00 2.120831322747198169e-02
1.711962139447044784e+00 1.894707108485507024e-02
1.532714929109291635e+00 1.692796565872858525e-02
1.371566977507712615e+00 1.509982156762156198e-02
1.213055231065959694e+00 1.333991846306470039e-02
1.084449909436144166e+00 1.190936907216439897e-02
9.582576335439891846e-01 1.049873053785480188e-02
8.274113743599188497e-01 9.055023671889411013e-03
7.387735481743503696e-01 8.063915875119436610e-03
6.594016565731619650e-01 7.186733063383974121e-03
5.884301294880730504e-01 6.397196876918080644e-03
5.249724288360035906e-01 5.714176500534903953e-03
1.165089677846624383e+01 1.458637243710221576e-01
1.064130441073622180e+01 1.315615246927419046e-01
9.703097897813291794e+00 1.185792371823551350e-01
8.833565270928051660e+00 1.067991400665428137e-01
8.029709028674616889e+00 9.612095110116192220e-02
7.288505165317461731e+00 8.646441065139290338e-02
6.606634941850429321e+00 7.771346076064920838e-02
5.980648782359701876e+00 6.981092506390265684e-02
5.407367665734398976e+00 6.267665365600159910e-02
4.883362967921706321e+00 5.624065514561528423e-02
4.405242661724945386e+00 5.042871518514733392e-02
3.969939542631110374e+00 4.519946367322048852e-02
3.574164877258213746e+00 4.049670809547832595e-02
3.214973339101233396e+00 3.625869617017154350e-02
2.858604429087519438e+00 3.209981116729502398e-02
2.539384492734806376e+00 2.840440712489753980e-02
2.278428644418113880e+00 2.539294603850564616e-02
2.042999705291831170e+00 2.269322455689444865e-02
1.830703703648596470e+00 2.028766064909099179e-02
1.639561819019260236e+00 1.811847276835682266e-02
1.467591701912905222e+00 1.617007223530263563e-02
1.312981948490134831e+00 1.443646771777183299e-02
1.161041333260184993e+00 1.275050169238477193e-02
1.037780774364678082e+00 1.136705951166851712e-02
9.168507073670624230e-01 1.002883606535869346e-02
7.914898791960018887e-01 8.653027016905069993e-03
7.065795088755751907e-01 7.707372690893666591e-03
6.306214160073163599e-01 6.864595722339705657e-03
5.627130105014406247e-01 6.113676928675806574e-03
5.019057283072398956e-01 5.457202758687926258e-03
1.125064110560338726e+01 1.401067474664716705e-01
1.026866373198475024e+01 1.263356987486960459e-01
9.357163105953041793e+00 1.138256650594948183e-01
8.513334749999595275e+00 1.024880461337554644e-01
7.733977347317691375e+00 9.221865133856407826e-02
7.016081404384504339e+00 8.292805912691662840e-02
6.356190583777281411e+00 7.452501728925431390e-02
5.751074622140833092e+00 6.692819788871676168e-02
5.197247274313121501e+00 6.006074700904787123e-02
4.691437602985250699e+00 5.387772323891890786e-02
4.230318164699577999e+00 4.831514190135124259e-02
3.810735129186852532e+00 4.328615855050192696e-02
3.429555959668589615e+00 3.876770917085331503e-02
3.051111930226342750e+00 3.432236404996392987e-02
2.711707273388046513e+00 3.037084127133146336e-02
2.434063980259369320e+00 2.716107515241517056e-02
2.183436730747594368e+00 2.429722870306527324e-02
1.957219355021038831e+00 2.170462574372307787e-02
1.753449495274519876e+00 1.940840922265907667e-02
1.569993958517391874e+00 1.733104101571231528e-02
1.405033442114460573e+00 1.545863452345097588e-02
1.242815240802385812e+00 1.365376698919718718e-02
1.111155210783545844e+00 1.218771936495740421e-02
9.819232782718688712e-01 1.073844815876852203e-02
8.771836646461502740e-01 9.582729892098721183e-03
7.571359780567230580e-01 8.268488568167496611e-03
6.758255779203410363e-01 7.358543286911944231e-03
6.031297854171487893e-01 6.554303822049340963e-03
5.380931621167657219e-01 5.843972063265682852e-03
2.487921573763957617e-01 2.675704587462211792e-03
1.086105609591059995e+01 1.345677758573806393e-01
9.906432518210561256e+00 1.213034092674929315e-01
9.021179700824704994e+00 1.092605790822914064e-01
8.202549366246822515e+00 9.834393708072870777e-02
7.447361797397256566e+00 8.846693766688787375e-02
6.752244938783788619e+00 7.952857135153854062e-02
6.114013066221608561e+00 7.145331140520876090e-02
5.529059757252715812e+00 6.415727965002440691e-02
4.994365482156164937e+00 5.756700927955805958e-02
4.506313756151909544e+00 5.162557856775015774e-02
4.061732884065089699e+00 4.627289694889701738e-02
3.657467085445330390e+00 4.145203944606234980e-02
3.290428527965111982e+00 3.713127247157028965e-02
2.926165730376742768e+00 3.285720948167011879e-02
2.599802383832144681e+00 2.907655558801562970e-02
2.332979666031128385e+00 2.599292096632858234e-02
2.092125134827093280e+00 2.323768949250954244e-02
1.874956639858345930e+00 2.077017059595269444e-02
1.679348684301703365e+00 1.856353843590781080e-02
1.503316327772375560e+00 1.656381616220813091e-02
1.345123281003285598e+00 1.478457096189548549e-02
1.189546831198290411e+00 1.305870514582546313e-02
1.063342812908270041e+00 1.165424884207666434e-02
9.394893378043497334e-01 1.026757799336374018e-02
8.111118857145174221e-01 8.856240081285261107e-03
7.241529857876874976e-01 7.906008644042542347e-03
6.463488005447028950e-01 7.038475318738972482e-03
5.767535741858270670e-01 6.266357006493453521e-03
5.144745421195821011e-01 5.586606580435144430e-03
1.148086117216434232e+01 1.433101963272113699e-01
1.048200023090380384e+01 1.292326062305385603e-01
9.554405571359458449e+00 1.164543519608293581e-01
8.695144985904333268e+00 1.048644461708933967e-01
7.901297626157621323e+00 9.436360304172122793e-02
7.169635786175168946e+00 8.485705984160601956e-02
6.496975463711359922e+00 7.626116368754390362e-02
5.879767459177410061e+00 6.849782218925798416e-02
5.314741158224928874e+00 6.148423403549552885e-02
4.798493607682307704e+00 5.516648134981318174e-02
4.327693927369839599e+00 4.945542305906207303e-02
3.899201804751886158e+00 4.432820010843064457e-02
3.509747447639181228e+00 3.969987299425010302e-02
3.122957123169491922e+00 3.515224620700154595e-02
2.806031373212563906e+00 3.146526291265654141e-02
2.492154854496098526e+00 2.783186487339023296e-02
2.235780629578899781e+00 2.488765026777329040e-02
2.004431080646482233e+00 2.223427455293247590e-02
1.795982195714945773e+00 1.987483194296182573e-02
1.608216295955522401e+00 1.774776961178085866e-02
1.439313001548949256e+00 1.584603680373676896e-02
1.273320225772563097e+00 1.399459039759447070e-02
1.138511083021600756e+00 1.248875514351739484e-02
1.006110932821685955e+00 1.100333994937276356e-02
8.988893441238370308e-01 9.817482267556344039e-03
7.759188308135146483e-01 8.469191062971066775e-03
6.926828074717491512e-01 7.554526197793860927e-03
6.181745786269045029e-01 6.726058442375287480e-03
5.514762169598471653e-01 5.992970862089234442e-03
4.919455534040176325e-01 5.342369072701950820e-03
1.108465539784199194e+01 1.376520330953135973e-01
1.011346526065566742e+01 1.240863419984328531e-01
9.212407088406642686e+00 1.117850737675870482e-01
8.378741333978743100e+00 1.006365116851709179e-01
7.609322319428128978e+00 9.052643219593511925e-02
6.900813570156799415e+00 8.139373419234068041e-02
6.249930825104260457e+00 7.313386243702665879e-02
5.653374999490118569e+00 6.567400124737306222e-02
5.107697837888618864e+00 5.892991669984071201e-02
4.609454877587797483e+00 5.285155149649534145e-02
4.155499652439238467e+00 4.738778064849815536e-02
3.742542432145920639e+00 4.245131166169752862e-02
3.367507473307701282e+00 3.801467086178605959e-02
2.995279782220498177e+00 3.365240955104047832e-02
2.661583507592434561e+00 2.977596117558472047e-02
2.388712748878794478e+00 2.663235145611318397e-02
2.142431348294928650e+00 2.380862259349411300e-02
1.920286037085605635e+00 2.127330386769685222e-02
1.720074502938617078e+00 1.902014140308351531e-02
1.539955786581162389e+00 1.697754682244751942e-02
1.377979549016053795e+00 1.515286004427817031e-02
1.218767977432085647e+00 1.338256881776718477e-02
1.089517558723785307e+00 1.194137384735649045e-02
9.627346451128421245e-01 1.052224095550633072e-02
8.312224831067310804e-01 9.070024152838073242e-03
7.422116250291994621e-01 8.096018057208099333e-03
6.624714253329910818e-01 7.227349078212862502e-03
5.911357681969731104e-01 6.431480925925228687e-03
5.273955412602095993e-01 5.734638488137318128e-03
1.171516640315472024e+01 1.465875639982782142e-01
1.069911502286844751e+01 1.321949192540583518e-01
9.755212195737433589e+00 1.191353375865541325e-01
8.880433864318613146e+00 1.072932987987156445e-01
8.071856556039353592e+00 9.655210695597335468e-02
7.326349012590478438e+00 8.684121126473437480e-02
6.640507431780672043e+00 7.804416673121047920e-02
6.011134642677816053e+00 7.010008133319305113e-02
5.434585310097155286e+00 6.294593808592043038e-02
4.907774770319860203e+00 5.646957452393711052e-02
4.427149796870836873e+00 5.063854354615934111e-02
3.989542946906167398e+00 4.538465038282687991e-02
3.591640800086581820e+00 4.065249578552878468e-02
3.230613375671774978e+00 3.641560571552444892e-02
2.872445298751545195e+00 3.222507268494084059e-02
2.551609241329878319e+00 2.850060134388174293e-02
2.289315437014713961e+00 2.549834820403725638e-02
2.052742979890633812e+00 2.278020347146380090e-02
1.839366039922071483e+00 2.035274130365893885e-02
1.647312049937459166e+00 1.819898606472206484e-02
1.474514252571116346e+00 1.624173254638522357e-02
1.319171515377906445e+00 1.449195243441005893e-02
1.166455629750472678e+00 1.279833534469211088e-02
1.042633616993559720e+00 1.140868566555141954e-02
9.211185464694598979e-01 1.005760200664172939e-02
7.951351310353571566e-01 8.672151338760500025e-03
7.098539171785979152e-01 7.743462367716774999e-03
6.335686150373865955e-01 6.909231075777313297e-03
5.652975360160591434e-01 6.154934271945453061e-03
5.042360746772741598e-01 5.482403921757908992e-03
1.131233469431916561e+01 1.408033489907918323e-01
1.032416837279201083e+01 1.269413508119622280e-01
9.407176695432779567e+00 1.143659504153030082e-01
8.558262295266208852e+00 1.029594135146718742e-01
7.774323778023989107e+00 9.263002697301389587e-02
7.052303676515617070e+00 8.329091487611921252e-02
6.388737870484398229e+00 7.484312723279114288e-02
5.780201842097989484e+00 6.720777259531349190e-02
5.223417142930316004e+00 6.031959128495836125e-02
4.714874255761047017e+00 5.411342952948376694e-02
4.251286781929844771e+00 4.850973186628598777e-02
3.829505908091789035e+00 4.347534641385383813e-02
3.446360037214537542e+00 3.892946316401039997e-02
3.065910987935215992e+00 3.446886912390365737e-02
2.724736201312485395e+00 3.049596491443080579e-02
2.445771336732681434e+00 2.728409437220392919e-02
2.193886614102252608e+00 2.440052375079302185e-02
1.966553684864819074e+00 2.179179901176334436e-02
1.761743954409095592e+00 1.948126061874643974e-02
1.577427426910422037e+00 1.739128101754718395e-02
1.411641337388673811e+00 1.553244308677934928e-02
1.248617099615165982e+00 1.371689538161178709e-02
1.116353971356038199e+00 1.223758018803372191e-02
9.864867816609912410e-01 1.078346330764822121e-02
8.812538511359909732e-01 9.616666170116888734e-03
7.606560219601520290e-01 8.291689389683245398e-03
6.789765339203913674e-01 7.398873272527323013e-03
6.059157942985439194e-01 6.601773883536067242e-03
5.405569995448635812e-01 5.883079358240317878e-03
2.499478713418121778e-01 2.691228171362690900e-03
1.092028649009397157e+01 1.352289802483251646e-01
9.959746118565652395e+00 1.218780811002970060e-01
9.069225247136426304e+00 1.097712557225879182e-01
8.245681897145297867e+00 9.879906518954192918e-02
7.486069502828963884e+00 8.886863444038171911e-02
6.787029027709920115e+00 7.987866947912962423e-02
6.145118863197151171e+00 7.175172810165621196e-02
5.557069585430602920e+00 6.442231178725195406e-02
5.019385655572297544e+00 5.780357158418544111e-02
4.528687873955371757e+00 5.184793368726722806e-02
4.081764820102390168e+00 4.647291011161149010e-02
3.675405929032166785e+00 4.162543650164449854e-02
3.306485867687096292e+00 3.727704939991940969e-02
2.940340421221847578e+00 3.299179670063626113e-02
2.612278358855766314e+00 2.918960942555681726e-02
2.344162909118150395e+00 2.610555266946060909e-02
2.102102717110303498e+00 2.333859381388888807e-02
1.883860971841223586e+00 2.084970625423017421e-02
1.687279274521232608e+00 1.863528705375834538e-02
1.510436263152445946e+00 1.664886134676471854e-02
1.351419704503175057e+00 1.485271758487195955e-02
1.195090042531222085e+00 1.311889540889479323e-02
1.068327818582957667e+00 1.169978117528905869e-02
9.438736487371198747e-01 1.030769304946155089e-02
8.148497717843714572e-01 8.883199429031193861e-03
7.275090850264451792e-01 7.931432893458927047e-03
6.493376398516802483e-01 7.074280191421833744e-03
5.794181542366909632e-01 6.309621792160167823e-03
5.168571659951920472e-01 5.624095651709249896e-03
1.154398237497312962e+01 1.440229121754897645e-01
1.053886460076587106e+01 1.298555568274384342e-01
9.605572337641115510e+00 1.170044566654893231e-01
8.741149114962341926e+00 1.053515371561794256e-01
7.942645931509220603e+00 9.478864285569889303e-02
7.206803274912464197e+00 8.522945350496127781e-02
6.530171165393807264e+00 7.658722111932199372e-02
5.909638921085727858e+00 6.878922069422316321e-02
5.341475320426241069e+00 6.174769558528897528e-02
4.822401340232286948e+00 5.539058610143201417e-02
4.349174574755636513e+00 4.966451515359392860e-02
3.918401071495988042e+00 4.450620603787310003e-02
3.526885382044576911e+00 3.985865116622522991e-02
3.138082216235553279e+00 3.530449596374483912e-02
2.819603067826317311e+00 3.159240181414860182e-02
2.504173117628087475e+00 2.793290387770022698e-02
2.246449274938303375e+00 2.498838274049951930e-02
2.013983368574419064e+00 2.232765893134872059e-02
1.804480555312582668e+00 1.994540489538900938e-02
1.615828547709236451e+00 1.781359128312249435e-02
1.446122472018272154e+00 1.592461369179195077e-02
1.279294092976209551e+00 1.405620050787186048e-02
1.143837648090166415e+00 1.254257400442708968e-02
1.010840601947038175e+00 1.105142041835185246e-02
9.030742992682089243e-01 9.853774902772232877e-03
7.794873590455971835e-01 8.500913037478664835e-03
6.958756605264029282e-01 7.578049512397978110e-03
6.210017953698915294e-01 6.757851408758148472e-03
5.540198157651818889e-01 6.029865568473586485e-03
4.942083528510622381e-01 5.375545796205459005e-03
1.114532115990429162e+01 1.383245508590774941e-01
1.016798889525692395e+01 1.246771800173658712e-01
9.261507070945208753e+00 1.122992736510875084e-01
8.422800944104764653e+00 1.010853077816381701e-01
7.648884201813589634e+00 9.093737459144754509e-02
6.936329795710236112e+00 8.174268306925029648e-02
6.281873582161360048e+00 7.343808735134016441e-02
5.681943566116491873e+00 6.594040422759797626e-02
5.133343441470810120e+00 5.916785546626060488e-02
4.632466787768108496e+00 5.307651744201394989e-02
4.176079646310127735e+00 4.756856751524101562e-02
3.760945638971837646e+00 4.263265802793816950e-02
3.383934514492705770e+00 3.816798057391582177e-02
3.009765334157664896e+00 3.379377963814585856e-02
2.674381887505803412e+00 2.989459753717281509e-02
2.400194094761101127e+00 2.674893676361806555e-02
2.152601745714910475e+00 2.391565735605724261e-02
1.929418971363177526e+00 2.135694791424830319e-02
1.728204476087044750e+00 1.908836521339747627e-02
1.547211440746636413e+00 1.703503151745337785e-02
1.384471166291956434e+00 1.522454771039041116e-02
1.224481264350316900e+00 1.343991725405195049e-02
1.094589071980157646e+00 1.198942697393681582e-02
9.672136696808251166e-01 1.056456366644828622e-02
8.350836774244462246e-01 9.099723597186790136e-03
7.456500393314912101e-01 8.124481317894654414e-03
6.655411940928203096e-01 7.245693059642545342e-03
5.938414142921899508e-01 6.456472174816750911e-03
5.298186938842580629e-01 5.758515529741999907e-03
1.177983728638142047e+01 1.473178034103087009e-01
1.075735377445533025e+01 1.328352093167309567e-01
9.807492555213071839e+00 1.196912730704776523e-01
8.927554985347995853e+00 1.077793265027551933e-01
8.114169149098328759e+00 9.699120970100011396e-02
7.364352221728341696e+00 8.722623918355547346e-02
6.674658380308848393e+00 7.838332854117706361e-02
6.041654311961535129e+00 7.039789920437969362e-02
5.462048818570004904e+00 6.319751300154818896e-02
4.932306876097432458e+00 5.669533993545711886e-02
4.449118580106181220e+00 5.084524911906464911e-02
4.009183008192686692e+00 4.556963079495227054e-02
3.609217370591397245e+00 4.081754044805284420e-02
3.246338775952988698e+00 3.654387008934822240e-02
2.886354638208532108e+00 3.234922402192420832e-02
2.563833989924950707e+00 2.860633515750416259e-02
2.300294228250767681e+00 2.558231507045439362e-02
2.062486254489436899e+00 2.287670234991262888e-02
1.848123257148243104e+00 2.042747937492993271e-02
1.655063051278637509e+00 1.825895798385945498e-02
1.481458156781943591e+00 1.630635122418798086e-02
1.325366356019153535e+00 1.455707570712682676e-02
1.171871055874533774e+00 1.285434449609270183e-02
1.047491953434919632e+00 1.146001185707340442e-02
9.253883365474255829e-01 1.009614993587026020e-02
7.988314929881745741e-01 8.697489013673488645e-03
7.131363132147677808e-01 7.766820230624956432e-03
6.365158140674568310e-01 6.924162937399691055e-03
5.678820615306777730e-01 6.174016814739215382e-03
5.065782189259482315e-01 5.499760351691764491e-03
1.137441200495472948e+01 1.414944159992044537e-01
1.038007952118388921e+01 1.275431707030233452e-01
9.457360986925023028e+00 1.148888246083175496e-01
8.603413408303092424e+00 1.034295429080208245e-01
7.814949237837101492e+00 9.304048028420562610e-02
7.088749219929973755e+00 8.365308741667272507e-02
6.421316707415670066e+00 7.515831655113111576e-02
5.809511236134354384e+00 6.748545605130085168e-02
5.249633766889123088e+00 6.056911523879453252e-02
4.738331433488753852e+00 5.432232533616467018e-02
4.272296714534649986e+00 4.869636534256732707e-02
3.848305145299910635e+00 4.363633475571235265e-02
3.463164114760484136e+00 3.909088740586148109e-02
3.080767638399312780e+00 3.460299904894863221e-02
2.737912263950509129e+00 3.062146129822960680e-02
2.457498808183091743e+00 2.738027476358279033e-02
2.204373158602146887e+00 2.448340276291200573e-02
1.975916719230248031e+00 2.187950904715117370e-02
1.770113658194589101e+00 1.955469329750678456e-02
1.584860895303451978e+00 1.745220339664865436e-02
1.418275859839570163e+00 1.559559879071237623e-02
1.254473870735931751e+00 1.375627717174519524e-02
1.121552731928530777e+00 1.228812267318791195e-02
9.910508487518877585e-01 1.082917542969874525e-02
8.853554925535961351e-01 9.651369890087125453e-03
7.641775641953616471e-01 8.313019499011576469e-03
6.821279668379195416e-01 7.420678709396732325e-03
6.087018031799391604e-01 6.614440631727635557e-03
5.430208369729614404e-01 5.889230658266296145e-03
2.511036754873500199e-01 2.707554367553544929e-03
1.097984302333506967e+01 1.358846353086629044e-01
1.001335329627223381e+01 1.224496513308913903e-01
9.117400606409074015e+00 1.102683858602235417e-01
8.288955081902935618e+00 9.923566421697327389e-02
7.524875217838570052e+00 8.924814879140602342e-02
6.821880154021663145e+00 8.022128801429398437e-02
6.176471052334017386e+00 7.204596657740582055e-02
5.585094013956803494e+00 6.468625820599092913e-02
5.044511921150055755e+00 5.803916973787319467e-02
4.551212332896400703e+00 5.204161483614189176e-02
4.101941728541115495e+00 4.664153626536298586e-02
3.693416998663342277e+00 4.179011510496086906e-02
3.322585454338397692e+00 3.741063335894640601e-02
2.954515112066951943e+00 3.312583711664086883e-02
2.624839787076213682e+00 2.930222813088654427e-02
2.355399934874045087e+00 2.620532786975514339e-02
2.112111760899730406e+00 2.342575692511148638e-02
1.892806769546917955e+00 2.092894093562723198e-02
1.695267084304660443e+00 1.869993360961638706e-02
1.517556198532515888e+00 1.669184853294953738e-02
1.357748007614286712e+00 1.491544201172747067e-02
1.200680990827722949e+00 1.315599570554847747e-02
1.073312824257645071e+00 1.174513733698876426e-02
9.482678191377216237e-01 1.034765289285266739e-02
8.186595388276993734e-01 8.910086506191065847e-03
7.308933396255818948e-01 7.955229723489339044e-03
6.523378654240890029e-01 7.092091206972865949e-03
5.820827342875547483e-01 6.321139824309100069e-03
5.192397898708018822e-01 5.625037095777108732e-03
1.160752560859609162e+01 1.447291625397448822e-01
1.059607978521613170e+01 1.304740039984289279e-01
9.656967116863643952e+00 1.175395582668544853e-01
8.787402513872214271e+00 1.058223951531982177e-01
7.984153840984764550e+00 9.520277461940386543e-02
7.244085407463616733e+00 8.560023533015055641e-02
6.563694049214224613e+00 7.691189931858141704e-02
5.939528046911095593e+00 6.907884029442977469e-02
5.368347066509518761e+00 6.198716946784454951e-02
4.846487385485255928e+00 5.560599849449577442e-02
4.370720616338093834e+00 4.985530381715525677e-02
3.937683556826509168e+00 4.466909677303883275e-02
3.544134150270260797e+00 4.001679955865301841e-02
3.153375409235349203e+00 3.542029916625531044e-02
2.833206530997149475e+00 3.169958364659970079e-02
2.516204296650411010e+00 2.803358406269691391e-02
2.257202883442784636e+00 2.506298311756810851e-02
2.023540440808345942e+00 2.241807144558803991e-02
1.813013786718109088e+00 2.001573432597440055e-02
1.623463652793801559e+00 1.787917294450674932e-02
1.452931942487595274e+00 1.596511369740071309e-02
1.285273575622150943e+00 1.408428553997423741e-02
1.149186648361681939e+00 1.257667458748953221e-02
1.015570271072390618e+00 1.109929355178175189e-02
9.072598351722672705e-01 9.889935720133686062e-03
7.830920383154079678e-01 8.532517968227942146e-03
6.990980266266688670e-01 7.601506839652738025e-03
6.238425717316986585e-01 6.775194717080172159e-03
5.565634145705166125e-01 6.036097431318508504e-03
4.964711522981068992e-01 5.371065407385201482e-03
1.120632073531569439e+01 1.389936633919288955e-01
1.022285657047497587e+01 1.252637208733761998e-01
9.310779372668406495e+00 1.128111607474229922e-01
8.467173773807937565e+00 1.015305474769992305e-01
7.688728839178871510e+00 9.132247271393827137e-02
6.972119622729774591e+00 8.209015249400264391e-02
6.313851049862075016e+00 7.373922030151448814e-02
5.710749886098750672e+00 6.620573525396189485e-02
5.159069468126164182e+00 5.940484125572732116e-02
4.655478697948418620e+00 5.327153883517832950e-02
4.196670289735767945e+00 4.774729191147379648e-02
3.779348845797753764e+00 4.277765953790110126e-02
3.400406458753582495e+00 3.831178519273255312e-02
3.024356614179985581e+00 3.391452281920220857e-02
2.687274819840030027e+00 3.000935348095057353e-02
2.411675440643407775e+00 2.683141905397593008e-02
2.162910995207741216e+00 2.398188205124312730e-02
1.938551905640748974e+00 2.144026602576277335e-02
1.736412918106230663e+00 1.915612527997333919e-02
1.554492818974334778e+00 1.709233058039263953e-02
1.390972788380787861e+00 1.526989073964764299e-02
1.230200434440598789e+00 1.346395029692295901e-02
1.099697528455785500e+00 1.202024309738208493e-02
9.716926942488079977e-01 1.060671752417667070e-02
8.389765834903001318e-01 9.129331994418152935e-03
7.490902267307569806e-01 8.152847612960782350e-03
6.686124766498802163e-01 7.264007256875387557e-03
5.965629284501212659e-01 6.468589065074063608e-03
5.322419449359296895e-01 5.755314593347472807e-03
1.184483779084230193e+01 1.480466795733290652e-01
1.081587293015075169e+01 1.334719553313405416e-01
9.860192107154629682e+00 1.202507652643471231e-01
8.974811959259158201e+00 1.082667713875505033e-01
8.156631419704735819e+00 9.741774127075800149e-02
7.402467817037051923e+00 8.759877302571010549e-02
6.708858329086588412e+00 7.872115804592601240e-02
6.072423926318506027e+00 7.069949389950949681e-02
5.489539219614361087e+00 6.345417500016718726e-02
4.956920015875033947e+00 5.692629443725163302e-02
4.471209288108807023e+00 5.103564138683465423e-02
4.028903327722670014e+00 4.574167695677921336e-02
3.626886225797205210e+00 4.097432118376011234e-02
3.262068697025145791e+00 3.667673477606305660e-02
2.900279253476653274e+00 3.245768059442149384e-02
2.576158702509240506e+00 2.871776735194569649e-02
2.311288690744667029e+00 2.566782178105005488e-02
2.072299638325839855e+00 2.295032117173949684e-02
1.856883108138567273e+00 2.050803232744402571e-02
1.662909153647718075e+00 1.832482831523177952e-02
1.488408889429095439e+00 1.634865570610467139e-02
1.331562637923890513e+00 1.460524287852614338e-02
1.177372818416305034e+00 1.287748299565520151e-02
1.052367826912238291e+00 1.149832829536622490e-02
9.296581266253911568e-01 1.014063608663523172e-02
8.025584456845104020e-01 8.728848422231965526e-03
7.164523481913924741e-01 7.796200645254605481e-03
6.394331329121417662e-01 6.945171420364352685e-03
5.704850344819298869e-01 6.188706199775136085e-03
5.089205852057576696e-01 5.501030913457053556e-03
1.143677423438877661e+01 1.421899321552506090e-01
1.043624618690582651e+01 1.281564092089833296e-01
9.507886158731320592e+00 1.154228731057352630e-01
8.648761273516090142e+00 1.038994959774371257e-01
7.855678279999124491e+00 9.345645236836754022e-02
7.125325388295293827e+00 8.401508261189119531e-02
6.454170478952992340e+00 7.548349710839478977e-02
5.838840252577121248e+00 6.777471472943437381e-02
5.275971548118940646e+00 6.081079219331035624e-02
4.761955513032827270e+00 5.454133313666530147e-02
4.293455795011060339e+00 4.889647489783247730e-02
3.867219860091899886e+00 4.380419245691243024e-02
3.480112412491344287e+00 3.923094439614852741e-02
3.095743891621747679e+00 3.472720894340700082e-02
2.751105528466471384e+00 3.073023550427230952e-02
2.469284950388581645e+00 2.747774199675101156e-02
2.214887575748681670e+00 2.456587264380044600e-02
1.985306111571692789e+00 2.196478215973868969e-02
1.778505053271210334e+00 1.962017976971472399e-02
1.592339784012775761e+00 1.752710562523532647e-02
1.424910528157256051e+00 1.563850363501369592e-02
1.260363764121188668e+00 1.379654437673807736e-02
1.126795904202140264e+00 1.231607146680022656e-02
9.956395902659617159e-01 1.087438644737618101e-02
8.894571339712011859e-01 9.700137756118915044e-03
7.676999253400155210e-01 8.348499455432941904e-03
6.852809884968135146e-01 7.456615747978899075e-03
6.114893715676225083e-01 6.641299295796971799e-03
5.455059155631172274e-01 5.902446943611435078e-03
2.522595375832413223e-01 2.722127404985314348e-03
1.103967813472521087e+01 1.365502253951660083e-01
1.006721814028884587e+01 1.230331923482227002e-01
9.165772248421973245e+00 1.107855855833077552e-01
8.332547579491670575e+00 9.968883921939379611e-02
7.563992895022582097e+00 8.964296395291640462e-02
6.856966563591002206e+00 8.056635218568510004e-02
6.207852457995238993e+00 7.236128442840211727e-02
5.613291485841237716e+00 6.496775423734514610e-02
5.069740140145899687e+00 5.828173825004356878e-02
4.573760476069184122e+00 5.225685873823467109e-02
4.122120543766292222e+00 4.683183890956208600e-02
3.711449607320799871e+00 4.195068458804107614e-02
3.338732968970384185e+00 3.756602582979887833e-02
2.968844624496311813e+00 3.325202465171051003e-02
2.637478419658773277e+00 2.942086355350954224e-02
2.366650050224899271e+00 2.630556118341605479e-02
2.122194671448855985e+00 2.350693504946402626e-02
1.901772821242222911e+00 2.102190622654122668e-02
1.703294022283371234e+00 1.877240495481258958e-02
1.524713133947544152e+00 1.675425686031565761e-02
1.364076310725398589e+00 1.496704278850471449e-02
1.206311440515671851e+00 1.319822977181279305e-02
1.078302848263581915e+00 1.177877127930299431e-02
9.526739571479307944e-01 1.039696562580083583e-02
8.224693058710274007e-01 8.959177721424309640e-03
7.342911538740131139e-01 7.985613145529243950e-03
6.553678814713688183e-01 7.130967802988081618e-03
5.847489104823848649e-01 6.354943425076467131e-03
5.216234001637115592e-01 5.644343344970412929e-03
1.167137105353401516e+01 1.454621126964703581e-01
1.065349237645784441e+01 1.311111745181133548e-01
9.708647686033433644e+00 1.181021960148595784e-01
8.833788479094648594e+00 1.063160833743324180e-01
8.025877232798166006e+00 9.563437229036106380e-02
7.281467332985299024e+00 8.598371752790152922e-02
6.597262822609775590e+00 7.725999392575824687e-02
5.969724206621152440e+00 6.937140210194568668e-02
5.395281692400991425e+00 6.225607578669963699e-02
4.870642839249928358e+00 5.585093330605914869e-02
4.392333096703147532e+00 5.005959579582461294e-02
3.957045852213050718e+00 4.486175441461978664e-02
3.561419064187405947e+00 4.018355780326498400e-02
3.168668602235145126e+00 3.556609740926537644e-02
2.846870949857666311e+00 3.182519730893074855e-02
2.528296781833008211e+00 2.816280777075380257e-02
2.267956491947265896e+00 2.516774177542223032e-02
2.033197630345939366e+00 2.250393877830890801e-02
1.821547018123635286e+00 2.011596630153139609e-02
1.631129584298404378e+00 1.796439547418890448e-02
1.459770892797075836e+00 1.602690316278638713e-02
1.291253058268092557e+00 1.414272461367252140e-02
1.154559817421780377e+00 1.262204001572143561e-02
1.020304336515330368e+00 1.113891668654360713e-02
9.114566347654370349e-01 9.944139496929271446e-03
7.866967175852189742e-01 8.559627732720769683e-03
7.023324182546960559e-01 7.637074025153635891e-03
6.267110537938622716e-01 6.819524945057198716e-03
5.591474620423755315e-01 6.072728864626027352e-03
4.987350142685474941e-01 5.396416469260021699e-03
1.126756998485178229e+01 1.396935926645643256e-01
1.027795270159909435e+01 1.258782230169575023e-01
9.360378935329064731e+00 1.133558700264038627e-01
8.511695212560256962e+00 1.020122727720892269e-01
7.728671471583850483e+00 9.174416159052925512e-02
7.008002729875544290e+00 8.246370316666641609e-02
6.346094787680360838e+00 7.407457144144821704e-02
5.739573269990925652e+00 6.650549092046360855e-02
5.184930160723141945e+00 5.966766142964800845e-02
4.678636806860176911e+00 5.350427166173093302e-02
4.217409568151550658e+00 4.796376944516382579e-02
3.797900236264398099e+00 4.296060397119296631e-02
3.417024517429533059e+00 3.846803325919645467e-02
3.039017180355953585e+00 3.406141321463717481e-02
2.700167752174257085e+00 3.012806660777174114e-02
2.423254137603421565e+00 2.695208827707653784e-02
2.173230480404728659e+00 2.408446851036745093e-02
1.947768588144392909e+00 2.153233025615168550e-02
1.744621360125416576e+00 1.922796945731265403e-02
1.561843356664790461e+00 1.718436066943873283e-02
1.397497349406539024e+00 1.534180887830138146e-02
1.235919604530880678e+00 1.352642307282573945e-02
1.104855758043927771e+00 1.206867893438562551e-02
9.762069152735164401e-01 1.065173966112496241e-02
8.428699458368089648e-01 9.192717228146215017e-03
7.525304141300227512e-01 8.182926293247723068e-03
6.716842562630829239e-01 7.301692587803782462e-03
5.993095782567179342e-01 6.513932040576294984e-03
5.346667789912378232e-01 5.790647473753323358e-03
1.191011459420573004e+01 1.488055776220451043e-01
1.087463638298653912e+01 1.341368784771066469e-01
9.913072456303899216e+00 1.208370029027812098e-01
9.022360921482205143e+00 1.087864038855589771e-01
8.199371021372057200e+00 9.786975680499056252e-02
7.440823274093248507e+00 8.799781846032551924e-02
6.743251472629675725e+00 7.907135850043883751e-02
6.103219047469940151e+00 7.100753451771198155e-02
5.517186801907095983e+00 6.373895745954367975e-02
4.981686008844665281e+00 5.717326371826347842e-02
4.493351336976277643e+00 5.125967666039689397e-02
4.048666665592977942e+00 4.594140883436755030e-02
3.644611637653452529e+00 4.114888297101765291e-02
3.277937434849583553e+00 3.684347202903976576e-02
2.914274826037748234e+00 3.260013703833557902e-02
2.588501422480304015e+00 2.883750237509332889e-02
2.322343361340710288e+00 2.578740299526307775e-02
2.082147528976522111e+00 2.304548400666188435e-02
1.865678638226616171e+00 2.060166447405575169e-02
1.670755256016798196e+00 1.839658719493797098e-02
1.495405357721649953e+00 1.642523046242974280e-02
1.337776125461084042e+00 1.467135894843379397e-02
1.182874580958076072e+00 1.293498920706328929e-02
1.057272210636223564e+00 1.154326350548372064e-02
9.339921849103132168e-01 1.018392103626495834e-02
8.062858903932181853e-01 8.789551919637282607e-03
7.197683831680170563e-01 7.823772054640788093e-03
6.423430647541977789e-01 6.980164544738984463e-03
5.731104295320458286e-01 6.230227770767400065e-03
5.112643527026330403e-01 5.536725825612660856e-03
1.149942876953519999e+01 1.429084174742664137e-01
1.049262963140778915e+01 1.287857701557975909e-01
9.558626752053999809e+00 1.159807504971097636e-01
8.694265406569684274e+00 1.043847432947271475e-01
7.896616034801130724e+00 9.388430453630026984e-02
7.162038465322165592e+00 8.438955591972467640e-02
6.487077045438188527e+00 7.581382560986076047e-02
5.868464213208773650e+00 6.806621947443837473e-02
5.302394308531433786e+00 6.107775698139068093e-02
4.785609539375402122e+00 5.478570950364734099e-02
4.314691057754694192e+00 4.910285369077974083e-02
3.886181051085661586e+00 4.399765514115359932e-02
3.497061885958241412e+00 3.939675495668011618e-02
3.110729157791761956e+00 3.487722691951477411e-02
2.764378076720817479e+00 3.085640408157827239e-02
2.481128524967383342e+00 2.760111488430691193e-02
2.225427850111932671e+00 2.467432125742275231e-02
1.994731157473592198e+00 2.205605280040227531e-02
1.786919206476046407e+00 1.969728856863289801e-02
1.599826892535587186e+00 1.760024987085884868e-02
1.431638262842384046e+00 1.570756018211303881e-02
1.266261880843309262e+00 1.386295497390431855e-02
1.132041294311217472e+00 1.236936151878036995e-02
1.000289302170880967e+00 1.091385743196736369e-02
8.935922956178515841e-01 9.745754339595395777e-03
7.712275754567533559e-01 8.404610017463546093e-03
6.884340101557074876e-01 7.479931764109229442e-03
6.142772000220233508e-01 6.671831798324001986e-03
5.480104907610743314e-01 5.941896389694777646e-03
2.534154115311176292e-01 2.731451742223300807e-03
1.109980549377171499e+01 1.372304501331397808e-01
1.012127517637893348e+01 1.236289097367704176e-01
9.214462517496315286e+00 1.113060623711935593e-01
8.376239024810280043e+00 1.001529243526480956e-01
7.603204087751473494e+00 9.005421752542444591e-02
6.892161383698058863e+00 8.092810629990482285e-02
6.239443112483042064e+00 7.268942772973656374e-02
5.641530733385406116e+00 6.524177941211917187e-02
5.095080986775016640e+00 5.852703890633606520e-02
4.596479861967542213e+00 5.248612364548651404e-02
4.142473419946833602e+00 4.703952669831606981e-02
3.729620450424167011e+00 4.212879816105862679e-02
3.354931671436116147e+00 3.772539106775678330e-02
2.983193626894050876e+00 3.339302930684663606e-02
2.650147093018665689e+00 2.953398725340676545e-02
2.377959285582460947e+00 2.642216112328626271e-02
2.132277581997982008e+00 2.360599584016163238e-02
1.910822003336459129e+00 2.110341484229795450e-02
1.711332161994538081e+00 1.884274182863019190e-02
1.531886009594614295e+00 1.683458995237229264e-02
1.370486714808301310e+00 1.503662589814590798e-02
1.211945850303919769e+00 1.325849257640652513e-02
1.083293415822585537e+00 1.182778325534035620e-02
9.571133841658835406e-01 1.043280507869110904e-02
8.262818846010667739e-01 9.003078398231596433e-03
7.376895901647126941e-01 8.013608122514850884e-03
6.583978975186486338e-01 7.149618116695066750e-03
5.874152283784055406e-01 6.379772329802067300e-03
5.240076763443669572e-01 5.681740776990815665e-03
1.173551749363166330e+01 1.461959604044064664e-01
1.071111450777281426e+01 1.317554394683910501e-01
9.760516404824791437e+00 1.186635301787975910e-01
8.880463496945647961e+00 1.068131387822332384e-01
8.067797493557884891e+00 9.607413509714060607e-02
7.319109990454093939e+00 8.636775925070498683e-02
6.631029234561215624e+00 7.759587213120928972e-02
5.999942330872443996e+00 6.967281732269091366e-02
5.422438916392731123e+00 6.252719041685346479e-02
4.894945897849300565e+00 5.608218429458046439e-02
4.414046045954558295e+00 5.027313643700839774e-02
3.976474492011598638e+00 4.505024231035131832e-02
3.578821461691291006e+00 4.035021049330277110e-02
3.184041615901204381e+00 3.572137941324477622e-02
2.860603774843492264e+00 3.196039578908884543e-02
2.540389267015605856e+00 2.827212988863182785e-02
2.278809930311227472e+00 2.528214550982000111e-02
2.042854819883531903e+00 2.259955901157750802e-02
1.830180897738205914e+00 2.019083552885797897e-02
1.638796248811521750e+00 1.802664573344566964e-02
1.466632620626709960e+00 1.609853422135497023e-02
1.297297686711365028e+00 1.421100207919669817e-02
1.159933294162150741e+00 1.267732355906181149e-02
1.025039477602470495e+00 1.118051298394850956e-02
9.156872690812026816e-01 9.975869729905658539e-03
7.903526486936136575e-01 8.592735991265847834e-03
7.055675546073094662e-01 7.661819800842567876e-03
6.295795358560257737e-01 6.835590148437426308e-03
5.617320997910359992e-01 6.092985833450030760e-03
5.009993810904200817e-01 5.431730248088816049e-03
1.132908426251375289e+01 1.403921919810813268e-01
1.033332779205257879e+01 1.264918544240788978e-01
9.410157893855446432e+00 1.138880051132480364e-01
8.556419796863998783e+00 1.024824385726804815e-01
7.768891527752034065e+00 9.215927834234233229e-02
7.044001088708129465e+00 8.282538619207074904e-02
6.378390781563127554e+00 7.439052140729340845e-02
5.768579715057533086e+00 6.678189396142139578e-02
5.210860808113928933e+00 5.991412073023730939e-02
4.701797642295504787e+00 5.373801836152262285e-02
4.238178552116940168e+00 4.815521785691478235e-02
3.816464311762036488e+00 4.314479064046751466e-02
3.433647454152129797e+00 3.862566430815515123e-02
3.053712922064161894e+00 3.419820699980007095e-02
2.713177876906815555e+00 3.024832871078900545e-02
2.434851228137657309e+00 2.705277742518594555e-02
2.183590805932730028e+00 2.418863648137606001e-02
1.957005095018397256e+00 2.162013497684560012e-02
1.752876805038648733e+00 1.930156221938654146e-02
1.569193894355246144e+00 1.723933149467657758e-02
1.404050857021305276e+00 1.540662234893622369e-02
1.241695276657667879e+00 1.359062882703610323e-02
1.110013987632070043e+00 1.211893601080556680e-02
9.807313484136501724e-01 1.068973168626652544e-02
8.467676592313143624e-01 9.223993955730574318e-03
7.559984428991457506e-01 8.211693553800648512e-03
6.747653182266407645e-01 7.322749796273744782e-03
6.020562280633144914e-01 6.528163746408324926e-03
5.370916130465458460e-01 5.827806471769012356e-03
1.197568647716117418e+01 1.495600437006242289e-01
1.093374808262066189e+01 1.347986482859209467e-01
9.966154724050063862e+00 1.214152134549173617e-01
9.070158010579314478e+00 1.092932235559679888e-01
8.242221556042430564e+00 9.831719511692485480e-02
7.479257302496165494e+00 8.839306543277292150e-02
6.777765815475028433e+00 7.942003053305778104e-02
6.134218546467935518e+00 7.131425358572919537e-02
5.544893691775132361e+00 6.400086408059540988e-02
5.006561630735212098e+00 5.740788688625819702e-02
4.515634274945239390e+00 5.147501924179529592e-02
4.068608850624875650e+00 4.611870048500251590e-02
3.662440249586160324e+00 4.131497869641376913e-02
3.293855617707630579e+00 3.698677922585665023e-02
2.928270398598843194e+00 3.274197857853203275e-02
2.600913575671766509e+00 2.894697137181550736e-02
2.333452286601468639e+00 2.589167651659787794e-02
2.092030503370343020e+00 2.314025600386296344e-02
1.874499260374498322e+00 2.068159578579446475e-02
1.678636699696971935e+00 1.846215257701356097e-02
1.502401826014204245e+00 1.650145743063562501e-02
1.344024187404832649e+00 1.473289521157312987e-02
1.188403348027951223e+00 1.299224366299938857e-02
1.062176594360208615e+00 1.158802455654649524e-02
9.383469870185169315e-01 1.021706833366227245e-02
8.100176010411384020e-01 8.816594590992805555e-03
7.230871947445186576e-01 7.849329481840463738e-03
6.452743270333891612e-01 6.998668235815273114e-03
5.757358245821616594e-01 6.241380172233670399e-03
5.136081201995084111e-01 5.572225309932030655e-03
1.156246196265475135e+01 1.436216470195721684e-01
1.054936493926992469e+01 1.294115151666704600e-01
9.609535137017836348e+00 1.165264696562009622e-01
8.740175631130790990e+00 1.048662328495108820e-01
7.937757026076765143e+00 9.431024732103868158e-02
7.198950182381949503e+00 8.476239280412699306e-02
6.520223598848698288e+00 7.614273209603654446e-02
5.898115906256633956e+00 6.835648754858160425e-02
5.329015067372083081e+00 6.133493002824234874e-02
4.809435872281520474e+00 5.500357944626486917e-02
4.336008878529122867e+00 4.929764971002156132e-02
3.905241563040588559e+00 4.417111475929628300e-02
3.514100996383670683e+00 3.956187273954976658e-02
3.125800457787612618e+00 3.502643090646104240e-02
2.777698922373972756e+00 3.098205927251461780e-02
2.492996857122051768e+00 2.771658998713220218e-02
2.236055453922481284e+00 2.477924395690682749e-02
2.004162721382424017e+00 2.214442838830125646e-02
1.795370346752423574e+00 1.977409675219284416e-02
1.607356834955309788e+00 1.765897202457050730e-02
1.438365997527512041e+00 1.577631723254314250e-02
1.272202562459214370e+00 1.392905808428580514e-02
1.137310192964477551e+00 1.242242433809232112e-02
1.004939014075800330e+00 1.095318755273085899e-02
8.977388857297227132e-01 9.782488300981145163e-03
7.747940527889720652e-01 8.427925414097359874e-03
6.915898072356860826e-01 7.502599854018159563e-03
6.170905975711450386e-01 6.687743049439010511e-03
5.505150659590314355e-01 5.981127265451430079e-03
2.545721632078934427e-01 2.740745203069552653e-03
1.116030012326402776e+01 1.379026842516538065e-01
1.017565967410728689e+01 1.242218588570739995e-01
9.263324297181371847e+00 1.118215215030140958e-01
8.420133460206750797e+00 1.006035811251182605e-01
7.642717744039314809e+00 9.045692113848585736e-02
6.927510973478543832e+00 8.127822127190842405e-02
6.271096197689285390e+00 7.299148728656346119e-02
5.670031105963002638e+00 6.551466194687191602e-02
5.120530876398104780e+00 5.877131863817648683e-02
4.619217149660537203e+00 5.269002336921971286e-02
4.162826296127374093e+00 4.721752688796432978e-02
3.747791293527533707e+00 4.230596786031951689e-02
3.371187131170769291e+00 3.786441061190403551e-02
2.997603052763599063e+00 3.351519124982252351e-02
2.662911568416272079e+00 2.964667985297358976e-02
2.389268520940022622e+00 2.650861930942990247e-02
2.142426263643127271e+00 2.370464389038280661e-02
1.919871185430695126e+00 2.118461008143858113e-02
1.719418217633269297e+00 1.891281814270045700e-02
1.539074656497086302e+00 1.690390438982884366e-02
1.376907720084159070e+00 1.508228804492630151e-02
1.217626758556710209e+00 1.331848708721397601e-02
1.088321572722910524e+00 1.187659333703286815e-02
9.615528111838362868e-01 1.046852475145747426e-02
8.300963517447301765e-01 9.032782232950615012e-03
7.410917269527649287e-01 8.041507418123877357e-03
6.614309313637324328e-01 7.168232962645372346e-03
5.900973684819021958e-01 6.391115491223513419e-03
5.263935856870635144e-01 5.716544834957628697e-03
1.180003749630892429e+01 1.469252620627182482e-01
1.076922318139247103e+01 1.323951623237805963e-01
9.812710192516659546e+00 1.192222908656467989e-01
8.927351688607641833e+00 1.072971838806831141e-01
8.109809321314866537e+00 9.651050736057488477e-02
7.356835260654015940e+00 8.674958727544133941e-02
6.664908016911550881e+00 7.793031309082240621e-02
6.030358630388416685e+00 6.996919426369686834e-02
5.449647103847483187e+00 6.277827307311768801e-02
4.919313603046719052e+00 5.630363713189899533e-02
4.435898575331115978e+00 5.047416236737255896e-02
3.996010188384722994e+00 4.521837793204017131e-02
3.596309364225790617e+00 4.050203038826646201e-02
3.199431218046141279e+00 3.585608368149452441e-02
2.874365743702123055e+00 3.208665938702973813e-02
2.552552185710625032e+00 2.838103115384544781e-02
2.289677621681392772e+00 2.536792419597865000e-02
2.052558836416357391e+00 2.267307077844608887e-02
1.838816614690891305e+00 2.026542943318629386e-02
1.646521010299128340e+00 1.808868635747620801e-02
1.473501799324089978e+00 1.616478049733108963e-02
1.303369203474048499e+00 1.425947909885033268e-02
1.165356581271330016e+00 1.273236906960662634e-02
1.029789899946118359e+00 1.122195573622333797e-02
9.199179033969686614e-01 1.000750536169636717e-02
7.940412503328336813e-01 8.625717269196874620e-03
7.088061958630176296e-01 7.686489959827873773e-03
6.324817954233074024e-01 6.851635233312045048e-03
5.643181942805517437e-01 6.103603053065880663e-03
5.032732093283149855e-01 5.461206769059332410e-03
1.139104794049082692e+01 1.410808930674788686e-01
1.038908769375177243e+01 1.270919474058148091e-01
9.460183077913402627e+00 1.144177233403817495e-01
8.601434823913715277e+00 1.029436369463906931e-01
7.809281913821136456e+00 9.256282611286247020e-02
7.080256859734186392e+00 8.318551057732460896e-02
6.410928136764989738e+00 7.470514143596171386e-02
5.797630122296739685e+00 6.705715994947571146e-02
5.236902574274938438e+00 6.015957185237519322e-02
4.725199208235904003e+00 5.394057068210102168e-02
4.259086150636822943e+00 4.833972711548194245e-02
3.835161142644695431e+00 4.330355562399455099e-02
3.450374678292452479e+00 3.878265528602956036e-02
3.068469382164308534e+00 3.431654649664045431e-02
2.726197135929176785e+00 3.036811457591181984e-02
2.446490270587382110e+00 2.714427815252662066e-02
2.193979952879732132e+00 2.427818229464698621e-02
1.966270908898688496e+00 2.169271920683837548e-02
1.761145252097155778e+00 1.937487583473739006e-02
1.576593345920845879e+00 1.729413759070798709e-02
1.410604402112063616e+00 1.544410754996482053e-02
1.247505762186714495e+00 1.363749054958472359e-02
1.115180723262183093e+00 1.216898597441190208e-02
9.852692050768203647e-01 1.072759085713787149e-02
8.506653726258197601e-01 9.255167886128602694e-03
7.594827560987800208e-01 8.240362041424432668e-03
6.778805609119327169e-01 7.343755059312760854e-03
6.048389309291291038e-01 6.542384843588567103e-03
5.395573777946303107e-01 5.846102359694479653e-03
1.204173976764636578e+01 1.503052870086342141e-01
1.099316363739453628e+01 1.354503606231724500e-01
1.001961468444606496e+01 1.219878684064261559e-01
9.118114745745360850e+00 1.097922977335735045e-01
8.285362281047282451e+00 9.875182382107725032e-02
7.518017925031311499e+00 8.876922354765734435e-02
6.812476079346730273e+00 7.975629651845253520e-02
6.165273214740969898e+00 7.161468734702809702e-02
5.572843003023429276e+00 6.426170458841753974e-02
5.031539418897802207e+00 5.764155614748716489e-02
4.537949548786543552e+00 5.166748828401850763e-02
4.088566318761090557e+00 4.629531368094588067e-02
3.680301264920270654e+00 4.146208583162634687e-02
3.309854780498449500e+00 3.711775592167783355e-02
2.942434106219161460e+00 3.284845218544147488e-02
2.613381511446294159e+00 2.905602873907742537e-02
2.344577152148918930e+00 2.597232675907248933e-02
2.101990010831555455e+00 2.322917218639923564e-02
1.883342277352799687e+00 2.075354808720887567e-02
1.686541783220420143e+00 1.852748881221197297e-02
1.509467255854678891e+00 1.655131291738663399e-02
1.350272249348581699e+00 1.476577104292155738e-02
1.193955028363548276e+00 1.303628206462220315e-02
1.067124975110993468e+00 1.163261345697729106e-02
9.427038920577184289e-01 1.025011344543222576e-02
8.137493116890586187e-01 8.843561337987018364e-03
7.264074447119091005e-01 7.874807683629565444e-03
6.482666896839435200e-01 7.017134917120638506e-03
5.783996941191262842e-01 6.252541559565195743e-03
5.159537641779612382e-01 5.585425682930903434e-03
1.162585625631239594e+01 1.443300203784724511e-01
1.060635653705389458e+01 1.300276175932315592e-01
9.660856233183698905e+00 1.170679924112927733e-01
8.786217266639194889e+00 1.053358417663766977e-01
7.979019101185941487e+00 9.472089001809633202e-02
7.235943192425117410e+00 8.513361434626483260e-02
6.553476337737615509e+00 7.646232303939232144e-02
5.927956737612955607e+00 6.864065437190829122e-02
5.355717274308472220e+00 6.157412869203186118e-02
4.833301476483184089e+00 5.521567247378410259e-02
4.357387532039892264e+00 4.949167903508798483e-02
3.924374861697538464e+00 4.433117791226203613e-02
3.531161275730799520e+00 3.970115843450135185e-02
3.140871757783463725e+00 3.514502566278212420e-02
2.791051898466609948e+00 3.109393076185894278e-02
2.504964042953444991e+00 2.780624016666767909e-02
2.246683057733029010e+00 2.485075719764871793e-02
2.013698217017709791e+00 2.220446840831609078e-02
1.803821487028801185e+00 1.985006623046541019e-02
1.614943726281175662e+00 1.771750619422111234e-02
1.445125740346276944e+00 1.582573931504759404e-02
1.278143244075119256e+00 1.395721455043345133e-02
1.142605171788604101e+00 1.246636296042030224e-02
1.009627317948003533e+00 1.099237828962881282e-02
9.018873092038078854e-01 9.809414596503196471e-03
7.783605301211905525e-01 8.451188012188384086e-03
6.947468301911015054e-01 7.525205952064416108e-03
6.199608305379505913e-01 6.703632703844468986e-03
5.530608653252968576e-01 5.975983696080635656e-03
2.557289148846692561e-01 2.750008080812256159e-03
1.122110930738712220e+01 1.385717773202897463e-01
1.023037509408146484e+01 1.248062521280667442e-01
9.312505455730498483e+00 1.123346655696439156e-01
8.464264741246402934e+00 1.010522575275334262e-01
7.682345521025235158e+00 9.084350991266930408e-02
6.963063429730778964e+00 8.161807173087509693e-02
6.303030819287316788e+00 7.329230493255727008e-02
5.698575569386779449e+00 6.578021823303495386e-02
5.146099678790521104e+00 5.900149881076945102e-02
4.642190853722654609e+00 5.289313730514943329e-02
4.183349112197593200e+00 4.739430156580461129e-02
3.766174633079032663e+00 4.245090588764609957e-02
3.387584390844086801e+00 3.800292422317701202e-02
3.012045861427336657e+00 3.362783906889793561e-02
2.675676043813878913e+00 2.975894623702506417e-02
2.400720580634067680e+00 2.659480834681067149e-02
2.152578539245844080e+00 2.377787399297163692e-02
1.928975115937603402e+00 2.124075230541554518e-02
1.727504273272001400e+00 1.898263675886727175e-02
1.546305281955829614e+00 1.694779679305229853e-02
1.383353342286190557e+00 1.511705814876197762e-02
1.223307666809501093e+00 1.334336896547960900e-02
1.093402156425526961e+00 1.191807272078710019e-02
9.659985686916354730e-01 1.050412579806413518e-02
8.339146666191290524e-01 9.058643566202850134e-03
7.444938637408172744e-01 8.069311983381600994e-03
6.644650516886259073e-01 7.186812311902483763e-03
5.928066665573058502e-01 6.402468116576597035e-03
5.288202088217927033e-01 5.715642895193986592e-03
1.186491365553587940e+01 1.476510436088633860e-01
1.082759296301470719e+01 1.330275190448343137e-01
9.865191291781156835e+00 1.197785124774242427e-01
8.974482318551595839e+00 1.077790909662544871e-01
8.152205631739574798e+00 9.692605928419641137e-02
7.394913830645608144e+00 8.711313381486304741e-02
6.698988123974390696e+00 7.825306451770079608e-02
6.060833909132875341e+00 7.024646543473841986e-02
5.476999367128954965e+00 6.302835581589895375e-02
4.943833571496108803e+00 5.652422235988244920e-02
4.457805209265700341e+00 5.065744801453051643e-02
4.015581904283757275e+00 4.538589268262491205e-02
3.613847033813787135e+00 4.064015946181286781e-02
3.214913209205791489e+00 3.598338071023366586e-02
2.888234858181883524e+00 3.218562909308955028e-02
2.564725160039950325e+00 2.846671686155673869e-02
2.300587635975314793e+00 2.544327222961038568e-02
2.062284419257654822e+00 2.273745990308076101e-02
1.847516661785791214e+00 2.031978414876314462e-02
1.654245771786734931e+00 1.815051938912481261e-02
1.480420692597690158e+00 1.620302110384899338e-02
1.309454643253899375e+00 1.428864762440923940e-02
1.170779868380509514e+00 1.276040449536975166e-02
1.034574110603624364e+00 1.126029267455517548e-02
9.241841596730462349e-01 1.003904714690534612e-02
7.977304915299245902e-01 8.653827556993703984e-03
7.120448371187257930e-01 7.711085133634592442e-03
6.353933777502649427e-01 6.867659931885258112e-03
5.669062035890199969e-01 6.114230834780908473e-03
5.056188056709917111e-01 5.456220762999708894e-03
1.145327801620182662e+01 1.417663589552065340e-01
1.044504492447486221e+01 1.276889629932064785e-01
9.510580403559597329e+00 1.149362292292827048e-01
8.646579820007287864e+00 1.034010762585115401e-01
7.849824938712818501e+00 9.296494652057307739e-02
7.116646215719450552e+00 8.352970374053751701e-02
6.443548271688093187e+00 7.501166816061499709e-02
5.826902999390569882e+00 6.732658505570850160e-02
5.263063683407176896e+00 6.039378299186314719e-02
4.748616289520834144e+00 5.414151337085086613e-02
4.280042714122742176e+00 4.852384229777313013e-02
3.853896025935739988e+00 4.345590763924461752e-02
3.467101902432775162e+00 3.890873053889997574e-02
3.083246095116135788e+00 3.443479392684261481e-02
2.739304574356741018e+00 3.046315718283106738e-02
2.458166491724303349e+00 2.723578663729306695e-02
2.204387892459512166e+00 2.434969237146317883e-02
1.975574392771474841e+00 2.174810627925292950e-02
1.769438929067794097e+00 1.943280131798926641e-02
1.584001461831418656e+00 1.734908725348126290e-02
1.417214179985209599e+00 1.548184318283823448e-02
1.253324863647171439e+00 1.366023615794280562e-02
1.120347958220034634e+00 1.219418212927417255e-02
9.898420015905844416e-01 1.076367393057734052e-02
8.545905225855360277e-01 9.265139907837567634e-03
7.629719427505872176e-01 8.264137862834392001e-03
6.809958035972245582e-01 7.365015592499147765e-03
6.076285813348550890e-01 6.556901894924153408e-03
5.420638020297335880e-01 5.847897140475265439e-03
1.210814579149078440e+01 1.510555337444619284e-01
1.105283870894451681e+01 1.361054851419836453e-01
1.007330867715487521e+01 1.225560041090253682e-01
9.166402991248469689e+00 1.102941351695789496e-01
8.328685972832523987e+00 9.919266475838063590e-02
7.556888880777050232e+00 8.915189732345386864e-02
6.847373938070405508e+00 8.008833681548846450e-02
6.196561697643552691e+00 7.190370446505112145e-02
5.600845774073591521e+00 6.452311185610490329e-02
5.056592302751964141e+00 5.786620910018849123e-02
4.560388541555442821e+00 5.186733881479934499e-02
4.108693102164863831e+00 4.647786000932148387e-02
3.698296417853754736e+00 4.161677238779785265e-02
3.325925085579306550e+00 3.725637153011021607e-02
2.956611165102599692e+00 3.296086592780134855e-02
2.625884939139756291e+00 2.916351683751354507e-02
2.355764389157662286e+00 2.606083820215698496e-02
2.111949518292768335e+00 2.329778978347001039e-02
1.892271442955969274e+00 2.080780656730880918e-02
1.694459324617312523e+00 1.859244639136513333e-02
1.516562225228061056e+00 1.659922877343100386e-02
1.356605417761812538e+00 1.480670955441263856e-02
1.199510673888317225e+00 1.306205284656349053e-02
1.072078612288886346e+00 1.166314248496090090e-02
9.470670059636340232e-01 1.029023417319037924e-02
8.175084050781402656e-01 8.857758463882939304e-03
7.297336225478932015e-01 7.902095447562320144e-03
6.512590523344977678e-01 7.043658528550851908e-03
5.810678682169629905e-01 6.271805135778003512e-03
5.183007849306664472e-01 5.592060984015490878e-03
1.168953122959009860e+01 1.450494558694213620e-01
1.066359084967805515e+01 1.306542016838603548e-01
9.712343986734943257e+00 1.176173814132661921e-01
8.832482739247630832e+00 1.058192662866873079e-01
8.020597809141413848e+00 9.514231825227641159e-02
7.273269951215562301e+00 8.549743644498064565e-02
6.586935192397525007e+00 7.678260630687180899e-02
5.957861993400914713e+00 6.892003152202480498e-02
5.382583421646192079e+00 6.182827057377196511e-02
4.857342237079070202e+00 5.544282300188009549e-02
4.378866543646365628e+00 4.968646020337464525e-02
3.943589871773291122e+00 4.450653798052927462e-02
3.548355427774844806e+00 3.984721691259770354e-02
3.156073837748621269e+00 3.527910039296048433e-02
2.804463427522562391e+00 3.119952563446906982e-02
2.516931228784838659e+00 2.791148402363661032e-02
2.257379510281467550e+00 2.493796030328542662e-02
2.023233712652995120e+00 2.228024735120798239e-02
1.812337955113725974e+00 1.990479464799515055e-02
1.622531700697970480e+00 1.779043269404166627e-02
1.451910237664824521e+00 1.587758286718555026e-02
1.284122489744538020e+00 1.399950224592362742e-02
1.147900152130652884e+00 1.250086616815374203e-02
1.014325675789393255e+00 1.102751874977662971e-02
9.060416135602173959e-01 9.824975853173167212e-03
7.819548071266911871e-01 8.469469389413680424e-03
6.979174684705052867e-01 7.556083317905526453e-03
6.228310635047562549e-01 6.735369347779938259e-03
5.556081117388610435e-01 5.986407087830203193e-03
2.568863527955074777e-01 2.759045821533930194e-03
1.128221393809727857e+01 1.392605287204534414e-01
1.028531629904829714e+01 1.254092207549032945e-01
9.361930020480521364e+00 1.128622353612518253e-01
8.508529027167774927e+00 1.015111125606348447e-01
7.722122397245661851e+00 9.125210318892897077e-02
6.998744093383667320e+00 8.198015000843941746e-02
6.335046253481109169e+00 7.360845090890183462e-02
5.727287795642133972e+00 6.604779566759552689e-02
5.171786647031436424e+00 5.924168884473925145e-02
4.665169465719689157e+00 5.311765148508557771e-02
4.203889159398302766e+00 4.759405244745918556e-02
3.784561645149126630e+00 4.261899252146182648e-02
3.403997257403922561e+00 3.816080689291981298e-02
3.026567032930855827e+00 3.376375271337712924e-02
2.688526350719598224e+00 2.986794058593504608e-02
2.412195010744588863e+00 2.670436223492967179e-02
2.162802283939587067e+00 2.386825276631361278e-02
1.938091064044975109e+00 2.131582760017406569e-02
1.735641429556679771e+00 1.904451601236097080e-02
1.553535907414572703e+00 1.701523649586879697e-02
1.389830226232728005e+00 1.517541868272234522e-02
1.229021892497276447e+00 1.338669476181383877e-02
1.098482740128143620e+00 1.195482760160804757e-02
9.704462804307629753e-01 1.054439740715280849e-02
8.377763543244001188e-01 9.076500407846330859e-03
7.479244732080194691e-01 8.094395242221172695e-03
6.675081226282351121e-01 7.220288838065102612e-03
5.955159646327095047e-01 6.437461137754102621e-03
5.312468319565218922e-01 5.738466112296110137e-03
1.193009027010586287e+01 1.484043421966202980e-01
1.088622117694064073e+01 1.336883624863094144e-01
9.917867825242442592e+00 1.203541723416551024e-01
9.021856279000955325e+00 1.082891718153870808e-01
8.194713434146603248e+00 9.737123417985764362e-02
7.433059468015549953e+00 8.750655848565244699e-02
6.733214092221735392e+00 7.859433455751867192e-02
6.091536097082056678e+00 7.055402917931369311e-02
5.504448485892466714e+00 6.330108476667072048e-02
4.968425041066146797e+00 5.676014531137302255e-02
4.479812268149939491e+00 5.087145938655590616e-02
4.035254344201439025e+00 4.557813547385085318e-02
3.631455860222577492e+00 4.080921323989143007e-02
3.230453735596192200e+00 3.612642712229742481e-02
2.902103972661643994e+00 3.231569956224274870e-02
2.577000236977961656e+00 2.857604192239194055e-02
2.311532691223425307e+00 2.554980245289708435e-02
2.072048439892162364e+00 2.283307536267339261e-02
1.856260201164927182e+00 2.039325194753328213e-02
1.662034053189276994e+00 1.822368529800305961e-02
1.487339585871290337e+00 1.627259219817983951e-02
1.315581026455084013e+00 1.434918809356279350e-02
1.176231794399902331e+00 1.281286424528813202e-02
1.039358321261130369e+00 1.130036508804082435e-02
9.284626585854722780e-01 1.008293402320083534e-02
8.014262450870101029e-01 8.676061441262985022e-03
7.153129583929805912e-01 7.739405694522989015e-03
6.383158921120930529e-01 6.906159011863401143e-03
5.694942128974881390e-01 6.156250993579945145e-03
5.079644020136683258e-01 5.482738257576562531e-03
1.151579010133492886e+01 1.424870217938077055e-01
1.050120194654820693e+01 1.283217034406742563e-01
9.561139725017090640e+00 1.154896865517983928e-01
8.691997502020623045e+00 1.038853297453967289e-01
7.890599685573977951e+00 9.338943213257867859e-02
7.153244717935557162e+00 8.390712393552622606e-02
6.476338164063292879e+00 7.534237966298855393e-02
5.856247326629425487e+00 6.761686598326006881e-02
5.289397426489485632e+00 6.065175051277945512e-02
4.772187653016182196e+00 5.438022469761080030e-02
4.301129633466688418e+00 4.872696463459549182e-02
3.872746579457569283e+00 4.364624373096226417e-02
3.483969643701795071e+00 3.907217358307200905e-02
3.098150079237764309e+00 3.458962451716725284e-02
2.752458635783559426e+00 3.058478486495535068e-02
2.469872136137008400e+00 2.735699852926492745e-02
2.214853034672026766e+00 2.445656662735371314e-02
1.984886324224623078e+00 2.184190156834350457e-02
1.777772289543098294e+00 1.950721587393369413e-02
1.591436866885148627e+00 1.742818549837156158e-02
1.423823957858355360e+00 1.555802943622724109e-02
1.259189988051619302e+00 1.372152102738010034e-02
1.125558984743854962e+00 1.224861897678493350e-02
9.944147981043485185e-01 1.080439112467414427e-02
8.585354899804468198e-01 9.299729974066042737e-03
7.665025159719870418e-01 8.291971999460415882e-03
6.841419832303934356e-01 7.396057235396971165e-03
6.104198391282061875e-01 6.599207276887716044e-03
5.445702262648369762e-01 5.888275876183455756e-03
1.217487503542288785e+01 1.518360066917016915e-01
1.111281665299830301e+01 1.367871796539541773e-01
1.012726388627828555e+01 1.231523091920166540e-01
9.214863371620944932e+00 1.108164453254066734e-01
8.372188726795164015e+00 9.965283126159334148e-02
7.595969163118882150e+00 8.956367309879569027e-02
6.882411636038034075e+00 8.044973457136049555e-02
6.227946522930094098e+00 7.222228885932632791e-02
5.629002829948321462e+00 6.479760239944912237e-02
5.081783318749230283e+00 5.810999832216003774e-02
4.582869267681637382e+00 5.209272954037705294e-02
4.128819885568636217e+00 4.666428054566442579e-02
3.716297357529128043e+00 4.179968699572182700e-02
3.342034267714051765e+00 3.741430146251720212e-02
2.970857763603844237e+00 3.310362806727225327e-02
2.638484989539958026e+00 2.927899458814185382e-02
2.366951626166404754e+00 2.617977933705657387e-02
2.121981618742005971e+00 2.339694940535783432e-02
1.901200608559138638e+00 2.089268072226266315e-02
1.702428072661631209e+00 1.865860526582173787e-02
1.523674172335496513e+00 1.666917300230833301e-02
1.362949805884463128e+00 1.487827672335288731e-02
1.205116480095325571e+00 1.311854335896415862e-02
1.077053724532061718e+00 1.171377615424774865e-02
9.514301198695495065e-01 1.032816477767172988e-02
8.212869673630327494e-01 8.889361000468628746e-03
7.330998913377234638e-01 7.925641098744098598e-03
6.542556502391895235e-01 7.074564306791048494e-03
5.837378786520638352e-01 6.308965564762271383e-03
5.206486996158519176e-01 5.627880660375592786e-03
1.175350539517697079e+01 1.457869657448682688e-01
1.072121942008583062e+01 1.313008514255691872e-01
9.763984496371440613e+00 1.181825717401706610e-01
8.878988660530508170e+00 1.063142982484701210e-01
8.062288909479651267e+00 9.558092101644896643e-02
7.310675034821438878e+00 8.588188328743280586e-02
6.620502507852626728e+00 7.712451378683886360e-02
5.987985643307278671e+00 6.922123104416544326e-02
5.409526603203559603e+00 6.209562935853110005e-02
4.881429402488201674e+00 5.567276174981761194e-02
4.400446348819540887e+00 4.989033575124961900e-02
3.962904789837320418e+00 4.469292827515873590e-02
3.565626758638128280e+00 4.001569206770030224e-02
3.171295104683975019e+00 3.541479783767721712e-02
2.817888558242050756e+00 3.132772019529990459e-02
2.528977047430777780e+00 2.801396067607579352e-02
2.268084048499344085e+00 2.504781144437017576e-02
2.032820641792779437e+00 2.237872276841359684e-02
1.820855035799709754e+00 1.998234648204056871e-02
1.630181503091933770e+00 1.785582253960351501e-02
1.458702750784847568e+00 1.594704071240436033e-02
1.290117927773597017e+00 1.406462110646167912e-02
1.153248495400289730e+00 1.255823821541861805e-02
1.019027529829769296e+00 1.107068951081420852e-02
9.101959179166270175e-01 9.863512130046854856e-03
7.855678977909149596e-01 8.498029057363479244e-03
7.011598017800848570e-01 7.576465829538460602e-03
6.257056238640401613e-01 6.762321496941585929e-03
5.581574259504334945e-01 6.019787780537732072e-03
2.580447389319422413e-01 2.770913201206320984e-03
1.134368741372523814e+01 1.399589257743403259e-01
1.034054266206656258e+01 1.260201557477876599e-01
9.411520290829736624e+00 1.133993949304700766e-01
8.553170946168517474e+00 1.019809782490841282e-01
7.762140791684311480e+00 9.166341157964390252e-02
7.034665890329881321e+00 8.233891290642730842e-02
6.367232273893355554e+00 7.392499784069367363e-02
5.756064870600352990e+00 6.632948087911275104e-02
5.197595841177303555e+00 5.949609627065787637e-02
4.688312836659449090e+00 5.333016800643720912e-02
4.224551122184750263e+00 4.778376964462850013e-02
3.803059529091976199e+00 4.280160444021383764e-02
3.420556316519100637e+00 3.830573551680081790e-02
3.041202037707433803e+00 3.390399964127737559e-02
2.701380331648359778e+00 2.999126064408520753e-02
2.423716892422983271e+00 2.680870826523081701e-02
2.173072908232827505e+00 2.396070819151533554e-02
1.947239587081007750e+00 2.140582743357716949e-02
1.743792145821190021e+00 1.911426554830678026e-02
1.560819437441322455e+00 1.707094895203878707e-02
1.396307175730015615e+00 1.524785615605848098e-02
1.234757055936779979e+00 1.344507158967154538e-02
1.103612532603751806e+00 1.200666280925846881e-02
9.749185375383283558e-01 1.058365467506228348e-02
8.416380420296711851e-01 9.109540300721164288e-03
7.513728256090239643e-01 8.119879517403469013e-03
6.705875675701283845e-01 7.238233321528163636e-03
5.982618461194953996e-01 6.459987227700695472e-03
5.336758536469302650e-01 5.758721517413037394e-03
1.199558440141170124e+01 1.491614843016770553e-01
1.094521107212466582e+01 1.343510940987888702e-01
9.970864119427501393e+00 1.209346230090802138e-01
9.069404115577778924e+00 1.087941938636908523e-01
8.237406994343922761e+00 9.781582648766855292e-02
7.471393615215600192e+00 8.789917164125708726e-02
6.767564827674117822e+00 7.894158099878063883e-02
6.122335875800761329e+00 7.085925984444048364e-02
5.532110539999536947e+00 6.356480214842091803e-02
4.993142824767394572e+00 5.699602241766162786e-02
4.501881537373457753e+00 5.108431786417109294e-02
4.054963803126590882e+00 4.575688274831439528e-02
3.649109270414861772e+00 4.097734149127092718e-02
3.246077188408203806e+00 3.626296155357928985e-02
2.916069730255324011e+00 3.245268383389070949e-02
2.589348312590220580e+00 2.869238483686688268e-02
2.322506478325217838e+00 2.565616947826585698e-02
2.081890480583201697e+00 2.292934759729310656e-02
1.865019245000149040e+00 2.047389191417854637e-02
1.669863872528690063e+00 1.829229573956501001e-02
1.494301276324115912e+00 1.632700508710557830e-02
1.321707409656269094e+00 1.441691040941615008e-02
1.181708580893849447e+00 1.286208975524547049e-02
1.044185256476218182e+00 1.134773152660406570e-02
9.327535038339114237e-01 1.011646156683358722e-02
8.051219986440955045e-01 8.705687605194259437e-03
7.185974245564277219e-01 7.761342964723815657e-03
6.412726252505009938e-01 6.927422673939805792e-03
5.721214446233002793e-01 6.173142876301974079e-03
5.102907389185460385e-01 5.498229599727523162e-03
1.157872710271690231e+01 1.432036800825431111e-01
1.055780770715954908e+01 1.289457293039339425e-01
9.611917984148075078e+00 1.160406027096628906e-01
8.737628911170402191e+00 1.043674018116554081e-01
7.931477719453158493e+00 9.380940063032619514e-02
7.189913102858478844e+00 8.428051793725205298e-02
6.509257913545260621e+00 7.567166649798573452e-02
5.885799977114110071e+00 6.790591840756389497e-02
5.315821684534867586e+00 6.090863460390206346e-02
4.795774883407215583e+00 5.460241669907882345e-02
4.322285609716735699e+00 4.892028178291536744e-02
3.891661587810913758e+00 4.382248553373828404e-02
3.500859764847378486e+00 3.923493973028240045e-02
3.113054063359393275e+00 3.471401312507654130e-02
2.765667752450054362e+00 3.070593116987975144e-02
2.481678357274936353e+00 2.745217724004766352e-02
2.225318176884540922e+00 2.453762869425240786e-02
1.994305746488742814e+00 2.193529980999047238e-02
1.786105725679835388e+00 1.958134768061083747e-02
1.598907969628214909e+00 1.749011414343302345e-02
1.430491163451915515e+00 1.561251543390366342e-02
1.265055112456066944e+00 1.378253832983009422e-02
1.130819910472533607e+00 1.229511132352880190e-02
9.990281019186326716e-01 1.084495554277208756e-02
8.624840055942486483e-01 9.334192048459534832e-03
7.700330891933869770e-01 8.319715116178278899e-03
6.873028791547343141e-01 7.414833866320147578e-03
6.132149697045463643e-01 6.618307333964829238e-03
5.470441982350322530e-01 5.893343146793041804e-03
1.224194048957249414e+01 1.526127351879348615e-01
1.117326727789017404e+01 1.374651461671646813e-01
1.018156680407018655e+01 1.237454269754233310e-01
9.263517929939993678e+00 1.113363854825250715e-01
8.416015496192709833e+00 1.001069148443504558e-01
7.635255241009697436e+00 8.996236821144071305e-02
6.917631374613633533e+00 8.079671104666727444e-02
6.259534941442737477e+00 7.253161399218016614e-02
5.657233829707434047e+00 6.507094427131097925e-02
5.107074123823065470e+00 5.835277561484478182e-02
4.605573730440761793e+00 5.229711247803092017e-02
4.149139980980095288e+00 4.684996018147247893e-02
3.734424063201780886e+00 4.195506206884570821e-02
3.358220369065464173e+00 3.755224059461612085e-02
2.985136581824988866e+00 3.322818600683565687e-02
2.651085039940159760e+00 2.939365381645896863e-02
2.378252203137165566e+00 2.627306888913557431e-02
2.132016366963767950e+00 2.347386881653623289e-02
1.910189656360518295e+00 2.097721234982969155e-02
1.710396820705950116e+00 1.872453217040511569e-02
1.530830687200088303e+00 1.671887051272393648e-02
1.369320542382165051e+00 1.493197066739914390e-02
1.210722286302334361e+00 1.317479427162281461e-02
1.082059707489111844e+00 1.175784401790015352e-02
9.558315803093236918e-01 1.036595693627499759e-02
8.250690009662056124e-01 8.920852384854762590e-03
7.364661601275538372e-01 7.949123163615654658e-03
6.572539036250899525e-01 7.096307407464211292e-03
5.864112872007857247e-01 6.324739211333466581e-03
5.230396079972879919e-01 5.630020571219029879e-03
1.181794654513487863e+01 1.465209734424199051e-01
1.077917139811405356e+01 1.319415897705035201e-01
9.816096803387228675e+00 1.187451732258105880e-01
8.925641137125154501e+00 1.068035690485966832e-01
8.104248575526201037e+00 9.600707715068369785e-02
7.348333775680771396e+00 8.625983951406512862e-02
6.654173657118398033e+00 7.745465650331544161e-02
6.018191884767940536e+00 6.951411898552740942e-02
5.436598690984932425e+00 6.234867590633095397e-02
4.905697823989989104e+00 5.589713939966095557e-02
4.422117493195668381e+00 5.009338428635450036e-02
3.982283695148191249e+00 4.486266212605863335e-02
3.582958176818753948e+00 4.016987093235457190e-02
3.186619912545046063e+00 3.554436111666836595e-02
2.831443165979110166e+00 3.145539411119224749e-02
2.541031376934419495e+00 2.811403475179404671e-02
2.278860102837253709e+00 2.513889946051859128e-02
2.042429675985634407e+00 2.245758675135303001e-02
1.829440138978480013e+00 2.005959851529140123e-02
1.637831305485896616e+00 1.792097442261194815e-02
1.465548029434881716e+00 1.598831852206989909e-02
1.296128222459889123e+00 1.412015759691667531e-02
1.158596838669926576e+00 1.258977587914100922e-02
1.023737422787723395e+00 1.111118884674264749e-02
9.144166111797306096e-01 9.901898462897490427e-03
7.891847909448841403e-01 8.526495084344862946e-03
7.044021350896645384e-01 7.596803756482058481e-03
6.285814992441743909e-01 6.781919854134003944e-03
5.607096632678428838e-01 6.047472404646527140e-03
2.592031250683769494e-01 2.782730481832770483e-03
1.140554158380568595e+01 1.406539914144122327e-01
1.039610029683300851e+01 1.266236856528419330e-01
9.461451172943426968e+00 1.139304968577306010e-01
8.597962410391966515e+00 1.024487475428327576e-01
7.802259259667251534e+00 9.206919534373925185e-02
7.070653717756715473e+00 8.269309800005233968e-02
6.399542343513396681e+00 7.424020903448506903e-02
5.785001427664955287e+00 6.660998546887193783e-02
5.223535624104384212e+00 5.973703465270038121e-02
4.711456207599209911e+00 5.354184205260226204e-02
4.245240856812101171e+00 4.796801276067753916e-02
3.821578501010338691e+00 4.296305248024808593e-02
3.437115375634279602e+00 3.845011801385622013e-02
3.055856902995450319e+00 3.402144691451956110e-02
2.714331005961341692e+00 3.009376002645326731e-02
2.435276805656998000e+00 2.689819118775318638e-02
2.183376805187014824e+00 2.403775373454575953e-02
1.956427838689869025e+00 2.148520690784983672e-02
1.751987091878963065e+00 1.918376221172575155e-02
1.568112096643203834e+00 1.712272877661364864e-02
1.402843771898282244e+00 1.528469392678544377e-02
1.240501230010348621e+00 1.349775316802541425e-02
1.108745602616132198e+00 1.203530912583602314e-02
9.794576826436838246e-01 1.062134599904149095e-02
8.455280137881427960e-01 9.142461219997923688e-03
7.548256999943308010e-01 8.145288069648433382e-03
6.736670125120217678e-01 7.256146796438578926e-03
6.010156851678315482e-01 6.477413185545506484e-03
5.361074368272075175e-01 5.761855708842625844e-03
1.206157187690813437e+01 1.499215886159117328e-01
1.100448617532086182e+01 1.350130731864523370e-01
1.002416336427884858e+01 1.215136074252258780e-01
9.117298735556625289e+00 1.093029075323818933e-01
8.280412916280562641e+00 9.825977623897697022e-02
7.509901633162037626e+00 8.828692040764056503e-02
6.802123765357204199e+00 7.928208458480665022e-02
6.153336546024424258e+00 7.115349925922496988e-02
5.559836500801453418e+00 6.383339180224142928e-02
5.017921231907053858e+00 5.723688825948076292e-02
4.524101868862820730e+00 5.128551955619018582e-02
4.074876846328685076e+00 4.594089051695483122e-02
3.666893936287650479e+00 4.113075999826371759e-02
3.261822460048522387e+00 3.640493988281626181e-02
2.930039072483282325e+00 3.256812567509635714e-02
2.601724869299789411e+00 2.880427892329249021e-02
2.333578452016978222e+00 2.574665188374805277e-02
2.091732521274241030e+00 2.300200352791343522e-02
1.873833993569404388e+00 2.055835794193484542e-02
1.677707663206295940e+00 1.835979049340195554e-02
1.501281116471550936e+00 1.637879658127101498e-02
1.327881349107481235e+00 1.446210164612114941e-02
1.187189378061270784e+00 1.289547993486396885e-02
1.049021312822722818e+00 1.138094253636162331e-02
9.370827383798133736e-01 1.015528121687549190e-02
8.088230849399807854e-01 8.741170772879986936e-03
7.218874779782609163e-01 7.789182125817713416e-03
6.442293583889089348e-01 6.954581172055435481e-03
5.747539316258868380e-01 6.192580538404920953e-03
5.126018505867612207e-01 5.506548428363549491e-03
1.164197847955139054e+01 1.439293768948646246e-01
1.061466991033299045e+01 1.295793292838147703e-01
9.663011095228098313e+00 1.165951222495165279e-01
8.783447457001535952e+00 1.048515780855132501e-01
7.972712207431490228e+00 9.423998635845630412e-02
7.226904035805145732e+00 8.464975815835461270e-02
6.542313465114474091e+00 7.600211928723325794e-02
5.915438554282157924e+00 6.819928267359380569e-02
5.342360359526037605e+00 6.116606590481071803e-02
4.819611398645098355e+00 5.483476008242966354e-02
4.343535389954679360e+00 4.912528928809108131e-02
3.910675214858896354e+00 4.400172101284722387e-02
3.517869834679872465e+00 3.938749554969232097e-02
3.128101906063995852e+00 3.485041035697521855e-02
2.778963461225576914e+00 3.083237222056777263e-02
2.493484578412864305e+00 2.755948134165848301e-02
2.235937733920124515e+00 2.463088125925214436e-02
2.003725168752862551e+00 2.200905777448282710e-02
1.794550681189064578e+00 1.966765054053271761e-02
1.606380674260685426e+00 1.756294378918147811e-02
1.437202604780376314e+00 1.566439567047275133e-02
1.270961253878084563e+00 1.383255638155799112e-02
1.136080836201212252e+00 1.233141360279982855e-02
1.003652529584273312e+00 1.088120877985505712e-02
8.664788829186679253e-01 9.380978143442571943e-03
7.735921875504039313e-01 8.359818677092971731e-03
6.904649566197315069e-01 7.446026095415799947e-03
6.160101002808864301e-01 6.649808908927399599e-03
5.495163981938899767e-01 5.909907891133080356e-03
1.230944121993347373e+01 1.534063730947058668e-01
1.123398472629867051e+01 1.381588865195143567e-01
1.023609801334368719e+01 1.243534240570797478e-01
9.312570909669592112e+00 1.118649927720605092e-01
8.459969135037889387e+00 1.005754567399897298e-01
7.674667182406250454e+00 9.037205909231524337e-02
6.952904005925801378e+00 8.115790694779807801e-02
6.291244173336762557e+00 7.284744651155711237e-02
5.685615730912214616e+00 6.535434988579598425e-02
5.132513338882755960e+00 5.860063574894790184e-02
4.628299242518724377e+00 5.251963561873248393e-02
4.169463797560121421e+00 4.705384318514644476e-02
3.752550768874432396e+00 4.212880000145363679e-02
3.374431779474988513e+00 3.770861128695846692e-02
2.999484266438950275e+00 3.335897635002573608e-02
2.663823717660672052e+00 2.950207701136552466e-02
2.389567016207204908e+00 2.638253820549191567e-02
2.142127686569374578e+00 2.356458415449519048e-02
1.919190788897382260e+00 2.105827200037704502e-02
1.718454320599790197e+00 1.880916502004157179e-02
1.537987202064679870e+00 1.678736833450297436e-02
1.375724756099352186e+00 1.498427629218963830e-02
1.216363229848148375e+00 1.322914056740409974e-02
1.087065690446162414e+00 1.179460740796839033e-02
9.602454984722492703e-01 1.040547436942746914e-02
8.288969610958741852e-01 8.971169285659075579e-03
7.398615909227869158e-01 7.991477578160441700e-03
6.602608944631664922e-01 7.130358624571600003e-03
5.890846957495076142e-01 6.359420262675863009e-03
5.254305163787240662e-01 5.651161555147598929e-03
1.188276559558580558e+01 1.472772856537877817e-01
1.083735896176473368e+01 1.326042234861898594e-01
9.868415063227860884e+00 1.193266887823718342e-01
8.972669254679034978e+00 1.073160801567464434e-01
8.146423597727048715e+00 9.645679675880221293e-02
7.386135846831288987e+00 8.665203938349422264e-02
6.688079337533858748e+00 7.780261388961011437e-02
6.048559230199040293e+00 6.981886605842033133e-02
5.463763827241828075e+00 6.262611366074331831e-02
4.930018255749510026e+00 5.614603262267298805e-02
4.443908648321453825e+00 5.030998610527517845e-02
4.001791131072671703e+00 4.505716689214681742e-02
3.600357659876245009e+00 4.033487118650075365e-02
3.201998524288377723e+00 3.569886553603905666e-02
2.844997773716168687e+00 3.158186520309714390e-02
2.553170340408470018e+00 2.823916638253635286e-02
2.289690375823417057e+00 2.524254492023920646e-02
2.052081008794683470e+00 2.254569766657106566e-02
1.838069234361179527e+00 2.014950055973539766e-02
1.645522660290279937e+00 1.799283329520540153e-02
1.472393308084915642e+00 1.605492496999815291e-02
1.302182517486776492e+00 1.417668042610166317e-02
1.163997011598681741e+00 1.263984804782499090e-02
1.028447315745677493e+00 1.114962729632916309e-02
9.186613350858021665e-01 9.951255667691928652e-03
7.928467759318071906e-01 8.580278967080846170e-03
7.076497710032337851e-01 7.642507834714918485e-03
6.314590733411461487e-01 6.818638430976171547e-03
5.632619005852520511e-01 6.072488697120905290e-03
2.603635740908979423e-01 2.791020917938630014e-03
1.146768196480945612e+01 1.413775141748538910e-01
1.045190563591106070e+01 1.272563415035435352e-01
9.511606743471723746e+00 1.144845697093325038e-01
8.643006185764324556e+00 1.029390397762279530e-01
7.842720635025381526e+00 9.250297061177140123e-02
7.106932195889674730e+00 8.307766630595073143e-02
6.431990722522078485e+00 7.457712001455667206e-02
5.814049268454418495e+00 6.691180025197088210e-02
5.249598135218279893e+00 5.999830810684533833e-02
4.734779653976009861e+00 5.378435784945288095e-02
4.266118265044941182e+00 4.818342685898486383e-02
3.840231200615161544e+00 4.315056344149981182e-02
3.453832592975370819e+00 3.862583642955307039e-02
3.070602129234718536e+00 3.417037050013639610e-02
2.727325676378488328e+00 3.021954783074985371e-02
2.446860026658688625e+00 2.701925969076985831e-02
2.193771988236738135e+00 2.414643790186570341e-02
1.965626795134386207e+00 2.157148266557161811e-02
1.760248976761130235e+00 1.927832726084680037e-02
1.575452381419208070e+00 1.720623902513973222e-02
1.409380368066548872e+00 1.535334894364904709e-02
1.246294313576259194e+00 1.355729069097766186e-02
1.113885944240575965e+00 1.208705958937603651e-02
9.839968277490392934e-01 1.066164950637319211e-02
8.494393549480018235e-01 9.196757412918003458e-03
7.583226030275056484e-01 8.202497434164160786e-03
6.767517570628243107e-01 7.305905108894479062e-03
6.037825999825737755e-01 6.516578060957474612e-03
5.385390200074847700e-01 5.796925291728686862e-03
1.212789722227829792e+01 1.507052401738030178e-01
1.106403601830812633e+01 1.356982650063790485e-01
1.007768308489866627e+01 1.221148004193952641e-01
9.165418218716451904e+00 1.098299638393787775e-01
8.323561460058325423e+00 9.872742294491153314e-02
7.548565287237278376e+00 8.869946802954142839e-02
6.836759260490725687e+00 7.964395664668832975e-02
6.184431665865798067e+00 7.147299919020214110e-02
5.587668983870891282e+00 6.411825689619261859e-02
5.042867736726670103e+00 5.748573966181898254e-02
4.546377476445265131e+00 5.151240045943981244e-02
4.094798532175366823e+00 4.614852597528189965e-02
3.684693294331267133e+00 4.131007346288925047e-02
3.277583638703805757e+00 3.656681091881865131e-02
2.944119027764701357e+00 3.270548368053995125e-02
2.614168088258427947e+00 2.892144434348143528e-02
2.344650425708738606e+00 2.586328446868198586e-02
2.101653769811379746e+00 2.310090516266458810e-02
1.882648742138659070e+00 2.063760430125322759e-02
1.685606123828360392e+00 1.843044777544598084e-02
1.508291093506466840e+00 1.645689644928859455e-02
1.334066783796982847e+00 1.452785801713128884e-02
1.192723163676086440e+00 1.295526772749615481e-02
1.053876349642084875e+00 1.142767077593339481e-02
9.414119729257153235e-01 1.019186627515604113e-02
8.125281448211849611e-01 8.792326431574614201e-03
7.252199975773110374e-01 7.843387399110616359e-03
6.471914859610525816e-01 6.984365510081509340e-03
5.773887031127733493e-01 6.227201281841081640e-03
5.149132175500826802e-01 5.541348382891782276e-03
1.170558725567965297e+01 1.446714139542095434e-01
1.067179643577991399e+01 1.302291326120285364e-01
9.714317878984916277e+00 1.171655242028073751e-01
8.829652058133659054e+00 1.053508492562364451e-01
8.014086014467277863e+00 9.468197622465769625e-02
7.263991456301960525e+00 8.503739091038070574e-02
6.575591585860220079e+00 7.634446450353492286e-02
5.945231842581170767e+00 6.850011118430153478e-02
5.369028526358970765e+00 6.143094535768078845e-02
4.843480476751683028e+00 5.506719246878800239e-02
4.364853478772943163e+00 4.933843440858140528e-02
3.929781023098165349e+00 4.418896005998405180e-02
3.534933858630547654e+00 3.955063931123408566e-02
3.143162872070436098e+00 3.500624638160395458e-02
2.792273137981714726e+00 3.096134470861292357e-02
2.505418103617733205e+00 2.768633961634483012e-02
2.246571499661374816e+00 2.474375223800434967e-02
2.013200569382838534e+00 2.209966738370552908e-02
1.802995636698293991e+00 1.974858485442130412e-02
1.613918609649334757e+00 1.762861321786411695e-02
1.443922813786275183e+00 1.573607852988018890e-02
1.276884765680851963e+00 1.389368644090551233e-02
1.141357332921311141e+00 1.238758848539519425e-02
1.008293155108858086e+00 1.092451583817586301e-02
8.704737602430875354e-01 9.421823513002353448e-03
7.771715623971205966e-01 8.408167893228684839e-03
6.936339054283565675e-01 7.497059422942586697e-03
6.188404885492084784e-01 6.675601131070039128e-03
5.520226968334575046e-01 5.946402330105998897e-03
1.237736839504602671e+01 1.542113662538691365e-01
1.129497522982858904e+01 1.388613428647606507e-01
1.029086500272162397e+01 1.249718318404441919e-01
9.361805385044485561e+00 1.124040812192709932e-01
8.504183031634356738e+00 1.010474977962887849e-01
7.714340472649467095e+00 9.079252401769984104e-02
6.988530142204890439e+00 8.152954414819475748e-02
6.323093564954403334e+00 7.317542163131522670e-02
5.714137473608060347e+00 6.563804509461940162e-02
5.158053292694627423e+00 5.885305387875131716e-02
4.651182151506337625e+00 5.275178669110682644e-02
4.189928769823715982e+00 4.724722686868676469e-02
3.770889186068450361e+00 4.231531402334138409e-02
3.390788111458294729e+00 3.787590134365628747e-02
3.013916361259761700e+00 3.350274162304804626e-02
2.676563671832103530e+00 2.962358886466315289e-02
2.400935115959446087e+00 2.648859656922569750e-02
2.152285352788176898e+00 2.366843689438239903e-02
1.928247603825583134e+00 2.114176754234513636e-02
1.726534172797570488e+00 1.888918539175244229e-02
1.545200847376948738e+00 1.686907434256704197e-02
1.382129256741064349e+00 1.504988659564571868e-02
1.222026494572229449e+00 1.328496567175748572e-02
1.092123727877848394e+00 1.184474720611043870e-02
9.646735598668884082e-01 1.044337251525710546e-02
8.327249212255428690e-01 9.007707035316945762e-03
7.432761601219434189e-01 8.035459093685755338e-03
6.633065928602677186e-01 7.152886725478990911e-03
5.917956801919614929e-01 6.380429894817745036e-03
5.278427889245459470e-01 5.685708989105837420e-03
1.194791189284511645e+01 1.480370911771390074e-01
1.089580002402419723e+01 1.332699575622810495e-01
9.920947960258043707e+00 1.199087806924246380e-01
9.019890155193978742e+00 1.078281301873635911e-01
8.188755000753763724e+00 9.691151148952829864e-02
7.424119893275220150e+00 8.704952823858294608e-02
6.722088760470390056e+00 7.815606762206851743e-02
6.079068703963589115e+00 7.012932141071892556e-02
5.491053620032361415e+00 6.289910957363366306e-02
4.954529866250607206e+00 5.638284750999488643e-02
4.465783771079101072e+00 5.051786724424539576e-02
4.021333771528238010e+00 4.525137905707272284e-02
3.617814620925757119e+00 4.050621283566792352e-02
3.217453069477512084e+00 3.584730546199733914e-02
2.858680553720937656e+00 3.171465260307201189e-02
2.565362802367696649e+00 2.835581415058592916e-02
2.300554187423381247e+00 2.534635989534924499e-02
2.061811781271961852e+00 2.264047595171322924e-02
1.846716076503726933e+00 2.023032063450854942e-02
1.653240367064331640e+00 1.806087136485043376e-02
1.479284710383461432e+00 1.612826832315964604e-02
1.308236812513664304e+00 1.423998940134504031e-02
1.169442783719760293e+00 1.269673307650397154e-02
1.033235264834060585e+00 1.119494507698640291e-02
9.229091959241422227e-01 9.993610796715233710e-03
7.965087609187302409e-01 8.613640741001562726e-03
7.109005137406868569e-01 7.681894632745500835e-03
6.343423802492862418e-01 6.837962044989046723e-03
5.658541886532166831e-01 6.104413077121023483e-03
2.615244455011718205e-01 2.801382852241630830e-03
1.153011803597333618e+01 1.420981449351533810e-01
1.050804339500308515e+01 1.278867859562615450e-01
9.561950045106291540e+00 1.150366439237388017e-01
8.688313640570223484e+00 1.034225026136265935e-01
7.883301622544494514e+00 9.292635132146649657e-02
7.143301976309210488e+00 8.345588154747123066e-02
6.464615736341687402e+00 7.490657969795078142e-02
5.843277560644017044e+00 6.719904133914864075e-02
5.275777770842417169e+00 6.025901250628293987e-02
4.758103441741535988e+00 5.400548849530658474e-02
4.287064626593299010e+00 4.838446952893487446e-02
3.858939254754479631e+00 4.332441549233786993e-02
3.470564241808431927e+00 3.877864627269422132e-02
3.085347355473986308e+00 3.431920353888284758e-02
2.740364761262147564e+00 3.034536309237137117e-02
2.458511687105155996e+00 2.713721679992397995e-02
2.204167171286461890e+00 2.425519189910645482e-02
1.974935571057272909e+00 2.165796036101313299e-02
1.768511861371559579e+00 1.935087760791526224e-02
1.582853416141148717e+00 1.728117428646878256e-02
1.415977149284386227e+00 1.542225010108594363e-02
1.252087397142169767e+00 1.361711745556342876e-02
1.119034706069214513e+00 1.213913701346694754e-02
9.885468741602769782e-01 1.070234589322773856e-02
8.533514751856654534e-01 9.231239293614388469e-03
7.618195060606804958e-01 8.232439343672053739e-03
6.798391766898587152e-01 7.342442823515986546e-03
6.065832323031156159e-01 6.532985684625172360e-03
5.410131611293220733e-01 5.832357935354388380e-03
1.219455589782468330e+01 1.514874516119869008e-01
1.112395509163642693e+01 1.363797929458498148e-01
1.013154334090764230e+01 1.227132054273646078e-01
9.213687319414091803e+00 1.103524823473585742e-01
8.366961484536211913e+00 9.918444313669741441e-02
7.587506163156403360e+00 8.910025443785754562e-02
6.871727272129135144e+00 8.000325012769501920e-02
6.215637994372681163e+00 7.179111077147061482e-02
5.615629562410825670e+00 6.439007770863504343e-02
5.067892610240061657e+00 5.772625632402946655e-02
4.568824330938565659e+00 5.173255129538796571e-02
4.114869482532471423e+00 4.633032138161361640e-02
3.702617050509946051e+00 4.148704694935745341e-02
3.293405556866991990e+00 3.670797060097594211e-02
2.958241231904524593e+00 3.284227288068541223e-02
2.626614966155676800e+00 2.903813910490662259e-02
2.355844717668250876e+00 2.595536939226390089e-02
2.111576389535057885e+00 2.319939088533851113e-02
1.891528071353975493e+00 2.071654759485032707e-02
1.693504584450424622e+00 1.850083525996143452e-02
1.515378203062681006e+00 1.653133989307609478e-02
1.340275194944751114e+00 1.458289023563247820e-02
1.198256949290902318e+00 1.301478976798982508e-02
1.058767789326186648e+00 1.147420978980932468e-02
9.457511790836891086e-01 1.022832084471571833e-02
8.162364539404535213e-01 8.822763604823985126e-03
7.285525171763613805e-01 7.868005977076835203e-03
6.501558649293678327e-01 7.005262159319932194e-03
5.800279745793075481e-01 6.241801209857489839e-03
5.172698471856604918e-01 5.575965285006300245e-03
1.176958167785608822e+01 1.454099262116882729e-01
1.072935388234386522e+01 1.308757510689760040e-01
9.765980256541912041e+00 1.177302525194885013e-01
8.875989094168986071e+00 1.058478621222853910e-01
8.055630247652119991e+00 9.511455141149778580e-02
7.301250849037009161e+00 8.542331620195381392e-02
6.608983556162796980e+00 7.668531931480895847e-02
5.975144879188453828e+00 6.879965003742728735e-02
5.395833619886967192e+00 6.169470506334940457e-02
4.867519327615622338e+00 5.529658327910241117e-02
4.386310843248235614e+00 4.954235558024488312e-02
3.948968065773481584e+00 4.436336262351881637e-02
3.552094218913625312e+00 3.971311765236985175e-02
3.158340434045854739e+00 3.514056354407605470e-02
2.805674415975866864e+00 3.108902014583696596e-02
2.517361073675438377e+00 2.779107262052155775e-02
2.257232169641805619e+00 2.483717687113378564e-02
2.022698170422264852e+00 2.218990930661714558e-02
1.811487604349444558e+00 1.982420860264579726e-02
1.621456545037984087e+00 1.769403896744303414e-02
1.450698632340504446e+00 1.580744578720894716e-02
1.282823995258450367e+00 1.394674665434962949e-02
1.146633886568708682e+00 1.244351683419472714e-02
1.012971982304352814e+00 1.096765228009385050e-02
8.744984512394857745e-01 9.457692558317472298e-03
7.807517254470008883e-01 8.434991168936799635e-03
6.968028542369814060e-01 7.518644899954156878e-03
6.216824310239071893e-01 6.694021355628152446e-03
5.545801677963255738e-01 5.978154579958505112e-03
1.244566932565347628e+01 1.550124993914918092e-01
1.135633581507675594e+01 1.395603184961953791e-01
1.034601571897798955e+01 1.255810181531384351e-01
9.411295795465616010e+00 1.129407134776781313e-01
8.548603192612027613e+00 1.015174251435724956e-01
7.754128264191368913e+00 9.120045057698572544e-02
7.024228944986137257e+00 8.188902262164136914e-02
6.355113219241191658e+00 7.349282830737251249e-02
5.742858671462284015e+00 6.592053920480339668e-02
5.183725638871046648e+00 5.910440969807199268e-02
4.674086627902296343e+00 5.296271486313442606e-02
4.210411193404082653e+00 4.743764262251307789e-02
3.789250215563391144e+00 4.247826564878617872e-02
3.407144443441600945e+00 3.802123471322123305e-02
3.028385238161847681e+00 3.364002237208115614e-02
2.689378105393126273e+00 2.974460755699250350e-02
2.412341534086808181e+00 2.658353981139104788e-02
2.162468415957410350e+00 2.376250387989992108e-02
1.937368300765610840e+00 2.122493530330695280e-02
1.734644237097020980e+00 1.895837793250206710e-02
1.552423910701166587e+00 1.692663380443940047e-02
1.388596899440468713e+00 1.511521728349483895e-02
1.227699370447991933e+00 1.333560069661099759e-02
1.097185490379051664e+00 1.189467816544726234e-02
9.691413215451207819e-01 1.048113383273468167e-02
8.365596613319786767e-01 9.038936488834954305e-03
7.466950582171409945e-01 8.059269442515186802e-03
6.663522912573689450e-01 7.175346817960951556e-03
5.945156368688769843e-01 6.395916575167771671e-03
5.302792462910831395e-01 5.713419331141951496e-03
1.201338548170890164e+01 1.487944936433480136e-01
1.095472939434812076e+01 1.339322452557685228e-01
9.973849495318447111e+00 1.204872268713387817e-01
9.067289879151557486e+00 1.083335239416034629e-01
8.231388522138615826e+00 9.735176134782960733e-02
7.462346400746805664e+00 8.743762693032249012e-02
6.756362536665562857e+00 7.849186573613625706e-02
6.109743755303185253e+00 7.042984069718112583e-02
5.518507926045341350e+00 6.315993758384651213e-02
4.979097106580849363e+00 5.661412118762392670e-02
4.487798072003831962e+00 5.072490260368316128e-02
4.040997337877660911e+00 4.542524710330016896e-02
3.635397366060213464e+00 4.067012908167379898e-02
3.232999049461341645e+00 3.598156539624292050e-02
2.872386861330959551e+00 3.182917326033432581e-02
2.577588742306032188e+00 2.845676527141602699e-02
2.311517969865728883e+00 2.543289819489704187e-02
2.071542927293887892e+00 2.273406614195117373e-02
1.855421805126725499e+00 2.030893229767677735e-02
1.660973694944577916e+00 1.812865408497953482e-02
1.486195241398228006e+00 1.618469533039165395e-02
1.314341415213894582e+00 1.428039861277794788e-02
1.174889944105115935e+00 1.275018680276687570e-02
1.038040469206895411e+00 1.124008103994561698e-02
9.271671550495199643e-01 1.003531524221489522e-02
8.001773476460537493e-01 8.641913178903389697e-03
7.141566532633110143e-01 7.700914998915751875e-03
6.372256871574263348e-01 6.857237160644599587e-03
5.684525924808667696e-01 6.117240449081317623e-03
2.626956266374932403e-01 2.811706611887381663e-03
1.159296046007702685e+01 1.428165576199346698e-01
1.056458401916475154e+01 1.285144550750308146e-01
9.612694621074947321e+00 1.155850962164430284e-01
8.733762069395639926e+00 1.039025219289346769e-01
7.924130140121617316e+00 9.334787023712742826e-02
7.179901704827916120e+00 8.382075399952863826e-02
6.497341817036296874e+00 7.523462697570991453e-02
5.872653707816151147e+00 6.748507752954970018e-02
5.302052846125032026e+00 6.050812020571777472e-02
4.781712230803798924e+00 5.422572342252334615e-02
4.308123287820190050e+00 4.857918488199718804e-02
3.877764322602113900e+00 4.349093753698502623e-02
3.487396629576076990e+00 3.892696930851827219e-02
3.100206806336290644e+00 3.444057290363025658e-02
2.753463981515643422e+00 3.046200400472889522e-02
2.470163347551623811e+00 2.723384557168515713e-02
2.214644899126611222e+00 2.433278377930505124e-02
1.984244346980159168e+00 2.174409530980675118e-02
1.776848250289270625e+00 1.942315696477860815e-02
1.590256899003765767e+00 1.733101179638269276e-02
1.422619585955697596e+00 1.547959264411173826e-02
1.257895116047039963e+00 1.365519812849224843e-02
1.124183467897852839e+00 1.219031316281573955e-02
9.931000133236401739e-01 1.074288813518603503e-02
8.572749714567869939e-01 9.265592855781053239e-03
7.653228268047012062e-01 8.257724575013730348e-03
6.829334543503563504e-01 7.360549575779049523e-03
6.093838646236572343e-01 6.549362258479939254e-03
5.434903195010032384e-01 5.846645710001692996e-03
1.226158809980149833e+01 1.522682495479877329e-01
1.118426334700739311e+01 1.370581406434150384e-01
1.018569567525960906e+01 1.233044740522034749e-01
9.262288673281290130e+00 1.108702340983460377e-01
8.410537182810552181e+00 9.963943877321343456e-02
7.626548637802367914e+00 8.949722761367348567e-02
6.906757930293966119e+00 8.034660344198160664e-02
6.247040280476702456e+00 7.209636070956347564e-02
5.643747229213571082e+00 6.466076983830333635e-02
5.093100018854216593e+00 5.796578479404834033e-02
4.591320423870537404e+00 5.193440847903761648e-02
4.134940432889576023e+00 4.651140756720869435e-02
3.720540806688624080e+00 4.163848408837395043e-02
3.309232082507183925e+00 3.684858984480452598e-02
2.972443012206085200e+00 3.296669496435807034e-02
2.639204436058009140e+00 2.915436881287290088e-02
2.367050484207831929e+00 2.604554299103221948e-02
2.121582149208391055e+00 2.327759785431908826e-02
1.900419092833554480e+00 2.079519127267532089e-02
1.701462078378669363e+00 1.857095601357823186e-02
1.522465312618895394e+00 1.657493871696744461e-02
1.346523731585886896e+00 1.462130563527419026e-02
1.203828040703060820e+00 1.305302041003287943e-02
1.063659229010288865e+00 1.152056184739856833e-02
9.500937325694727154e-01 1.026464630762538577e-02
8.199931363724568545e-01 8.853096935213525948e-03
7.319150507997769228e-01 7.888536990328201201e-03
6.531288958710667059e-01 7.026100765988102341e-03
5.826672460458417468e-01 6.256379418860693806e-03
5.196264768212383034e-01 5.586201370683017108e-03
1.183394782562871761e+01 1.461464354695132251e-01
1.078720504218624399e+01 1.315193646800026650e-01
9.817920744039250636e+00 1.182896734313627768e-01
8.922530532701332007e+00 1.063377251677440488e-01
8.097474069878888514e+00 9.554522844271091941e-02
7.338717150051770055e+00 8.579866084214943234e-02
6.642624362583628539e+00 7.700881450149688057e-02
6.005192546280937904e+00 6.908770167082156632e-02
5.422790910264795095e+00 6.194696826067128820e-02
4.891582765708939462e+00 5.552503521782906765e-02
4.407899548895141351e+00 4.973583667735779340e-02
3.968275784200367973e+00 4.453708373801360670e-02
3.569340939789780620e+00 3.986380732836854179e-02
3.173566693227188207e+00 3.526663698999228658e-02
2.819075693970018115e+00 3.119244704066418544e-02
2.529368820167019027e+00 2.789039689743168238e-02
2.267911309107812023e+00 2.491851671012352068e-02
2.032226938512478487e+00 2.226817659640580732e-02
1.820008317603446724e+00 1.988820813523679842e-02
1.629065499645835136e+00 1.775922373011733571e-02
1.457474450894733708e+00 1.585168657579872839e-02
1.288809236037307793e+00 1.397945130524524265e-02
1.151942421582560661e+00 1.247933208886740399e-02
1.017650809499847542e+00 1.101062010233938744e-02
8.785458278982422042e-01 9.483335853363233231e-03
7.843423432424926345e-01 8.461732100133000437e-03
7.000027846121431585e-01 7.537201673609792395e-03
6.245350745224531597e-01 6.712397595422631494e-03
5.571376387591937540e-01 5.984461390247790627e-03
1.251435829697924795e+01 1.558136184116581946e-01
1.141807714017653375e+01 1.402576584138637561e-01
1.040147070047192734e+01 1.261874162763400586e-01
9.461122655681734273e+00 1.134700312806294908e-01
8.593166546123175209e+00 1.019852662030363843e-01
7.794251886830970477e+00 9.160660885926528996e-02
7.060178418086882068e+00 8.224696395215894129e-02
6.387238677366830153e+00 7.380375456921105248e-02
5.771679871937567263e+00 6.619350628525928759e-02
5.209478343103306486e+00 5.934156294287946248e-02
4.697208525066639773e+00 5.317280936759347792e-02
4.231068973738757677e+00 4.762730057759535784e-02
3.807728170123238165e+00 4.263693507181878090e-02
3.423674458037714974e+00 3.816601491463555290e-02
3.042980746761850597e+00 3.375907575138872851e-02
2.702221156323352247e+00 2.984777222372621969e-02
2.423788303032141211e+00 2.667814592719264244e-02
2.172713738336379485e+00 2.383579776005225609e-02
1.946497963609714166e+00 2.130403377863299488e-02
1.742797748762193288e+00 1.902101714803719132e-02
1.559678614026277943e+00 1.697269838078013446e-02
1.395064542139873520e+00 1.515810591426370452e-02
1.233423809577895325e+00 1.336373190731332712e-02
1.102274560983165008e+00 1.193068803189415231e-02
9.736090832233534886e-01 1.051875979092940609e-02
8.403996766920400763e-01 9.060783571141548323e-03
7.501604696052882604e-01 8.083014593359728883e-03
6.694043193616520115e-01 7.197739478322498670e-03
5.972379483225352947e-01 6.411376884127167192e-03
5.327157036576203319e-01 5.717496982746198518e-03
1.207923680100426544e+01 1.495549723787527319e-01
1.101392938596919358e+01 1.345914674446653525e-01
1.002701612501631168e+01 1.210604098472555235e-01
9.115060010987974692e+00 1.088353462759068940e-01
8.274158996610255556e+00 9.778934737782930819e-02
7.500672763261592380e+00 8.782124681701425351e-02
6.790704635181750604e+00 7.882467326650575978e-02
6.140548260420709781e+00 7.072212064490439321e-02
5.546131676574955982e+00 6.341970257039283854e-02
5.003826034330251638e+00 5.684446075414003458e-02
4.509874226520727447e+00 5.092408162325456206e-02
4.060688680187399591e+00 4.559845256895054405e-02
3.653013218447297650e+00 4.081472218080486880e-02
3.248578541103349426e+00 3.611532621885604755e-02
2.886161994563313460e+00 3.193731197871198246e-02
2.589881858366657852e+00 2.855736052746459669e-02
2.322481752308076519e+00 2.551914582881071800e-02
2.081359118284101584e+00 2.279924781243937784e-02
1.864127533749724508e+00 2.036255425636186028e-02
1.668764112061380755e+00 1.819475417479115079e-02
1.493126057201022316e+00 1.622572774387105385e-02
1.320457981923424562e+00 1.431613710956342392e-02
1.180355173328883955e+00 1.277326759309471878e-02
1.042851738261476369e+00 1.127447786193381228e-02
9.314251141748978169e-01 1.004654870498889081e-02
8.038510073991412819e-01 8.660160454110280709e-03
7.174573411584822535e-01 7.719900723098911503e-03
6.401431364706740013e-01 6.876464053893426714e-03
5.710537544430135393e-01 6.118528997395744802e-03
2.638984453202076197e-01 2.821992615582125802e-03
1.165618570513051644e+01 1.435350097499275557e-01
1.062134691799843367e+01 1.291403385556703365e-01
9.663659629502188153e+00 1.161305774638662497e-01
8.779521672521875431e+00 1.043764993852496631e-01
7.965166632759255627e+00 9.376277121202954146e-02
7.216678881493530540e+00 8.418620080703352604e-02
6.530351132843693840e+00 7.554938481265988104e-02
5.902186209030146458e+00 6.776380923340126483e-02
5.328463997726728074e+00 6.075124403270078938e-02
4.805327219468493283e+00 5.444719702077450985e-02
4.329239968077404299e+00 4.876377936385091483e-02
3.896672343583646558e+00 4.365894848575100490e-02
3.504263165031120675e+00 3.907685323144166611e-02
3.115070704987864758e+00 3.456326237993355421e-02
2.766590160386099395e+00 3.056204939473733742e-02
2.481952854393573382e+00 2.733225725071820184e-02
2.225127977798305956e+00 2.441107646767701547e-02
1.993614398955077416e+00 2.181284361249927542e-02
1.785184639206981894e+00 1.947532012285997649e-02
1.597729141085485471e+00 1.738284258529224774e-02
1.429265911372584297e+00 1.552050245516730168e-02
1.263708977493714469e+00 1.368734004039501122e-02
1.129432104591803210e+00 1.221041164360815549e-02
9.976821041185510719e-01 1.077641276347406432e-02
8.611984677279086453e-01 9.277318652253731604e-03
7.688308595796490286e-01 8.275006985030268838e-03
6.860705078496932563e-01 7.380747309116616854e-03
6.121617210549933352e-01 6.567831445682213894e-03
5.459861023240758504e-01 5.853451342225935924e-03
1.232911652157395110e+01 1.530551358035112386e-01
1.124489870739614261e+01 1.377443641550072373e-01
1.024008026727457654e+01 1.239016130397917470e-01
9.311172519345850773e+00 1.113917477164440561e-01
8.454345761980368579e+00 1.000965272279803198e-01
7.665918927954596285e+00 8.989933930327738409e-02
6.942009790902986310e+00 8.069829528334167279e-02
6.278571116114396666e+00 7.240327920103441228e-02
5.672025017111306688e+00 6.493110418617857593e-02
5.118385655721103156e+00 5.820028956505719775e-02
4.614003888124780239e+00 5.214526114509005633e-02
4.155218670574745587e+00 4.670156842898860045e-02
3.738699213686740741e+00 4.179914844212501146e-02
3.325276610388394616e+00 3.699845048190174984e-02
2.986726600868370163e+00 3.308940423919273094e-02
2.651793905960340592e+00 2.925707435544237442e-02
2.378289098638624033e+00 2.614518292145871087e-02
2.131633689843247303e+00 2.335549157002728832e-02
1.909370656559523205e+00 2.087020087519038739e-02
1.709433359391497653e+00 1.863102377500804735e-02
1.529613530655977494e+00 1.662821848413089873e-02
1.352772268227022456e+00 1.466941347409537848e-02
1.209422710548117008e+00 1.308899061869253991e-02
1.068601416564176176e+00 1.155080839188022540e-02
9.544616272598900331e-01 1.030258416866979693e-02
8.237498188044601877e-01 8.868599132680968222e-03
7.352979585456272948e-01 7.909306750457780616e-03
6.561425742699892316e-01 7.056657429104593038e-03
5.853449852812822041e-01 6.280711462237217706e-03
5.220047187357323981e-01 5.598423112843943332e-03
1.189871119928536380e+01 1.468985606660913046e-01
1.084531361471455924e+01 1.321743948114658118e-01
9.870067882342588916e+00 1.188636165034909487e-01
8.969411667342320982e+00 1.068390219075441155e-01
8.139444529242179982e+00 9.598505925955656826e-02
7.376311579546984909e+00 8.618483294954500107e-02
6.676324031931430092e+00 7.734601024595831598e-02
6.035430558691731839e+00 6.938384391405945373e-02
5.449876609832539742e+00 6.220767663869992969e-02
4.915825369839674330e+00 5.575185802654817474e-02
4.429572855187837277e+00 4.993678627314578761e-02
3.987632194036367039e+00 4.472019621767946151e-02
3.586642244736244933e+00 4.001901026467957062e-02
3.188857753025052588e+00 3.540967848398570567e-02
2.832577337067942569e+00 3.131295356416232550e-02
2.541412208010112916e+00 2.799512886323426639e-02
2.278629185628217257e+00 2.501701341676929730e-02
2.041809216773283531e+00 2.234559551970019195e-02
1.828549019504830619e+00 1.995605110531320156e-02
1.636717470718317857e+00 1.782699534769730323e-02
1.464270351532526382e+00 1.591180219266313464e-02
1.294794476816165218e+00 1.402952239018287646e-02
1.157279019700873546e+00 1.251669867020632938e-02
1.022377043622598736e+00 1.104580010233030714e-02
8.825943030932515976e-01 9.507042788034781797e-03
7.879329610379844917e-01 8.481695501673772869e-03
7.032215249040426608e-01 7.562429269271087051e-03
6.274257245324054155e-01 6.748146480505706410e-03
5.596683395505007708e-01 6.008220130587971740e-03
1.258345445777720251e+01 1.566364854656260852e-01
1.148016052969057910e+01 1.409771305018717724e-01
1.045720490646096579e+01 1.268162371761615281e-01
9.511129136315696897e+00 1.140210857686612955e-01
8.638143804466134057e+00 1.024657227299185513e-01
7.834508979394836814e+00 9.203138373997860056e-02
7.096278213995094397e+00 8.262167831014573249e-02
6.419591142098990844e+00 7.413844051251321232e-02
5.800598067103841515e+00 6.648305072778838698e-02
5.235413356566258614e+00 5.959617452611123967e-02
4.720345371260851408e+00 5.340524927229283597e-02
4.251767849905850660e+00 4.782494127242612608e-02
3.826240267632038172e+00 4.282006211883630786e-02
3.440209448633503087e+00 3.831660360059730569e-02
3.057577763032741203e+00 3.390200844442030348e-02
2.715115793389523802e+00 2.996483191106502977e-02
2.435336428386458696e+00 2.679286279470266888e-02
2.182959060715349509e+00 2.393392248739456205e-02
1.955701345568529037e+00 2.138340687717303276e-02
1.750955003527654874e+00 1.908895809513820249e-02
1.566972062185189474e+00 1.704370097306810716e-02
1.401571462249300293e+00 1.522085598844229344e-02
1.239148248707798716e+00 1.341688418859445127e-02
1.107395212380597238e+00 1.197725429983166438e-02
9.781212122659439512e-01 1.056014042774176993e-02
8.442431054093939569e-01 9.089311036007007363e-03
7.536258809934357483e-01 8.107311885697913306e-03
6.724596666470619155e-01 7.232933902152988148e-03
5.999666121051082657e-01 6.451032684525492486e-03
5.351231015171601380e-01 5.746668696076595584e-03
1.214558528127806447e+01 1.503449499432187586e-01
1.107341955492815622e+01 1.352802924972511533e-01
1.008045182692821307e+01 1.216636819797231317e-01
9.163007885354639726e+00 1.093619541301193293e-01
8.317221619614722172e+00 9.825461265981808023e-02
7.539294712354645434e+00 8.823423403830019107e-02
6.825378582065982691e+00 7.918876631985496961e-02
6.171440083592745651e+00 7.104587442693115207e-02
5.573865252910700896e+00 6.370168212847496236e-02
5.028599469747365269e+00 5.709121025202260058e-02
4.532074741086978165e+00 5.114247302003614021e-02
4.080565520595574647e+00 4.580185693407419489e-02
3.670791297361954086e+00 4.099147014284465484e-02
3.264253314109413662e+00 3.627652606490704146e-02
2.899982051833789765e+00 3.207775325391552801e-02
2.602184631797976877e+00 2.868789022941131348e-02
2.333494485233502669e+00 2.563776987093292423e-02
2.091175309274314387e+00 2.289692413531342619e-02
1.872940055899042111e+00 2.044872286531736888e-02
1.676554529178183373e+00 1.826229456036164780e-02
1.500106475834086295e+00 1.629934319544648624e-02
1.326599338815675821e+00 1.438447162450824310e-02
1.185820402552651975e+00 1.282901669751426894e-02
1.047674650906234906e+00 1.132326588854410537e-02
9.357250255507213454e-01 1.009050064239352604e-02
8.075279570607881707e-01 8.691556951971804793e-03
7.207580290536534928e-01 7.749301661524766495e-03
6.430754445352608872e-01 6.915247918179741674e-03
5.736605798668114042e-01 6.152555753167534940e-03
2.651012640029219436e-01 2.835046949929493926e-03
1.171974058176594369e+01 1.442861638367577970e-01
1.067832146842689767e+01 1.297980230383667111e-01
9.714836035526301927e+00 1.167095665582310593e-01
8.825494248487135707e+00 1.048844463200861166e-01
8.006316077932575936e+00 9.420854109295465073e-02
7.253611639584348403e+00 8.457965490878997794e-02
6.563426296256919201e+00 7.589613251044947939e-02
5.931877825017694228e+00 6.807114466352749693e-02
5.354966402192607333e+00 6.102944376045287000e-02
4.829090181229848788e+00 5.468375513533932364e-02
4.350495426834166679e+00 4.897758875002162365e-02
3.915656650066003941e+00 4.385218301734929852e-02
3.521241530365780470e+00 3.924854257287027637e-02
3.130064785553321460e+00 3.472155830210433419e-02
2.779845414832436301e+00 3.069781354014556110e-02
2.493747728237142525e+00 2.744496801607126946e-02
2.235669592658373173e+00 2.452516440046867419e-02
2.003006407740684836e+00 2.191137684873481831e-02
1.793572231170905917e+00 1.955948930509622541e-02
1.605201383167204732e+00 1.747056784981819086e-02
1.435935198499893817e+00 1.559736182462821349e-02
1.269550694039092598e+00 1.375547113427938971e-02
1.134681063005856583e+00 1.226656790048945810e-02
1.002332660837369716e+00 1.082698373784474373e-02
8.651758984993158652e-01 9.320392601872222460e-03
7.723425182796707089e-01 8.309287830366742650e-03
6.892075613490301622e-01 7.411028642734109918e-03
6.149317527591056098e-01 6.608335887922451614e-03
5.485109472806236619e-01 5.892271812612305711e-03
1.239699624721699323e+01 1.538723327815209874e-01
1.130586132851483860e+01 1.384569345515673788e-01
1.029479768009195695e+01 1.245255262845700317e-01
9.360268149927284398e+00 1.119393254739296517e-01
8.498491824591459576e+00 1.005768025557763623e-01
7.705436907884672060e+00 9.032011713934103014e-02
6.977386208523600253e+00 8.107294891119047608e-02
6.310362708514938745e+00 7.273731085866098900e-02
5.700441539717118644e+00 6.522160699762671876e-02
5.143834283770760685e+00 5.845732523831367877e-02
4.636724021101942483e+00 5.237937302658472044e-02
4.175503951544893511e+00 4.690028635597778828e-02
3.756865177176186954e+00 4.198758619952190629e-02
3.341321138269606195e+00 3.715163992967914636e-02
3.001056406830238998e+00 3.323385911339773319e-02
2.664466720363424912e+00 2.938570192261036329e-02
2.389548551341940552e+00 2.626001216432349850e-02
2.141700781574636725e+00 2.346151709567721733e-02
1.918386566237875401e+00 2.096069005820521899e-02
1.717438235165474891e+00 1.870838938884743230e-02
1.536771032406744952e+00 1.670971978199595892e-02
1.359121689068621075e+00 1.474575429738312835e-02
1.215021260173826612e+00 1.315326162307267621e-02
1.073551254152701917e+00 1.160631134859023243e-02
9.589010274296634329e-01 1.034872394213796204e-02
8.275369605313829258e-01 8.907646269533138830e-03
7.386819488436380254e-01 7.941741893395637408e-03
6.591562526689118684e-01 7.087731652676889857e-03
5.880324533017301514e-01 6.317747357057689264e-03
5.244083724996090323e-01 5.633100504918727748e-03
1.196379260157652880e+01 1.476678975200397537e-01
1.090374596835831866e+01 1.328471503514274676e-01
9.922547739206441619e+00 1.194547164696888875e-01
9.016478199496539503e+00 1.073584182687824795e-01
8.181711815215491512e+00 9.644353891240092791e-02
7.414273054888055547e+00 8.658961284200601682e-02
6.710318488697899930e+00 7.770252343578269716e-02
6.065797030953258506e+00 6.969949733223104738e-02
5.477078203422807157e+00 6.248805929088075556e-02
4.940093659643557622e+00 5.599646393933253863e-02
4.451344417452162361e+00 5.015768293003883271e-02
4.007102464480177595e+00 4.490792089918575758e-02
3.604034071263476857e+00 4.019436199542666954e-02
3.204212268684526244e+00 3.556276719081567783e-02
2.846091861153828173e+00 3.145374586850860354e-02
2.553495080749908386e+00 2.810990775348505555e-02
2.289446658322908501e+00 2.513171207344204461e-02
2.051395555748958266e+00 2.244349529028532089e-02
1.837149730440444051e+00 2.004441290934883685e-02
1.644377518799301496e+00 1.789748262327554504e-02
1.471074224724924884e+00 1.597918521051754429e-02
1.300833774341342064e+00 1.410016262547133907e-02
1.162620557282229239e+00 1.257470722213386433e-02
1.027113789842311053e+00 1.109695320473184227e-02
8.866568438750829229e-01 9.551451276418156458e-03
7.915538772989623162e-01 8.517806175180001743e-03
7.064415897707119196e-01 7.591394597633255824e-03
6.303163745423577824e-01 6.775868352278253438e-03
5.621946212130116693e-01 6.035157126853568643e-03
1.265303612131457278e+01 1.574783325974326020e-01
1.154259525342764192e+01 1.417069954536973042e-01
1.051325275635069012e+01 1.274560414741770231e-01
9.561390784557248779e+00 1.145819719458524982e-01
8.683274030677342381e+00 1.029571480136970141e-01
7.874889136941167322e+00 9.246346550205253312e-02
7.132558656090020044e+00 8.300049563853754975e-02
6.452006405182730830e+00 7.446935146764425972e-02
5.829710214299643312e+00 6.678448651115581614e-02
5.261441731202356920e+00 5.986284068181194767e-02
4.743667017321828716e+00 5.363255139309722891e-02
4.272636851889325627e+00 4.803076533939568127e-02
3.844856535587242607e+00 4.300008427725893201e-02
3.456859611051899872e+00 3.847791683515837391e-02
3.072298120165970481e+00 3.403723220622891649e-02
2.728069927543901763e+00 3.009455500745611412e-02
2.446884553740776180e+00 2.689688311234528575e-02
2.193335999089506494e+00 2.404476810396809217e-02
1.964904727527343908e+00 2.147560394877738588e-02
1.759229980447786890e+00 1.916977588632911428e-02
1.574269305720736645e+00 1.712568181400872525e-02
1.408107170241588380e+00 1.528576918410966615e-02
1.244918960253521556e+00 1.348294523362339112e-02
1.112515931986171935e+00 1.203602294395547320e-02
9.826459862112899568e-01 1.060926765850848420e-02
8.481378048706494921e-01 9.130869439954739097e-03
7.570987966978069972e-01 8.140457862607667835e-03
6.755220378740607323e-01 7.264279641765751007e-03
6.026952758876813476e-01 6.476046189245870770e-03
5.375281214113619699e-01 5.769776377920551522e-03
1.221228510912633958e+01 1.511383004654021089e-01
1.113334126690881831e+01 1.359713890955947246e-01
1.013427653915165649e+01 1.222690826789156887e-01
9.211203271823418248e+00 1.098916765239925097e-01
8.360513664806498824e+00 9.871994824228956522e-02
7.578023976411943252e+00 8.864195961760709674e-02
6.860119932020040778e+00 7.955215004530288847e-02
6.202583951021197528e+00 7.136131239890297628e-02
5.601681559354550366e+00 6.398154559493181293e-02
5.053550359219229016e+00 5.733899049418430399e-02
4.554334536956764268e+00 5.136545247955216081e-02
4.100452950908245242e+00 4.599533598576335813e-02
3.688575216569514481e+00 4.117185959731366890e-02
3.279942594637126785e+00 3.642259439717088904e-02
2.913865230551165642e+00 3.221364585652601586e-02
2.614630938950592842e+00 2.879848706478810305e-02
2.344510143432867899e+00 2.573790815623815120e-02
2.101052855843045020e+00 2.299969242298654723e-02
1.881769199241033252e+00 2.054003476339447132e-02
1.684444032459076590e+00 1.833508521179888842e-02
1.507086894467150273e+00 1.637813803419286424e-02
1.332782569655469374e+00 1.445225592090822013e-02
1.191325304692407938e+00 1.289002931986640149e-02
1.052497563550993220e+00 1.137734814561322874e-02
9.400391037003142936e-01 1.013976563659362874e-02
8.112554119706079092e-01 8.728339613892114116e-03
7.240662604802344804e-01 7.780876549623136872e-03
6.460165661686817495e-01 6.943902391593335076e-03
5.762674052906091582e-01 6.191915267216926630e-03
2.663068250994931052e-01 2.852959293086854663e-03
1.178364593235114732e+01 1.450370796808676810e-01
1.073586439778390655e+01 1.304526400631965677e-01
9.766455778133726895e+00 1.172832121776657133e-01
8.871633332474210931e+00 1.053863764434873479e-01
8.047853888126798694e+00 9.465231547983903038e-02
7.290822535407082583e+00 8.496838067447583243e-02
6.596750192661696488e+00 7.624027419084303259e-02
5.961674041011195690e+00 6.837714613243245365e-02
5.381659964239856819e+00 6.129455481910588144e-02
4.852857482304057335e+00 5.491920590471807001e-02
4.371843648738430232e+00 4.919049185900682686e-02
3.934725289009058269e+00 4.403436278633212492e-02
3.538298019448539389e+00 3.941086933560197098e-02
3.145100920879754458e+00 3.486239449688776498e-02
2.793100669278773207e+00 3.083299683098315175e-02
2.505614717117519152e+00 2.755330692610543503e-02
2.246246917090441997e+00 2.462532397475837923e-02
2.012433786856266060e+00 2.199974892282553426e-02
1.801988839267503861e+00 1.964330545619448476e-02
1.612722393112116848e+00 1.754230011583973736e-02
1.442604485627202893e+00 1.565139529799879428e-02
1.275470900076880465e+00 1.382120577664967473e-02
1.139941817984208017e+00 1.232247811809381033e-02
1.006983217556188581e+00 1.087733019961503733e-02
8.691946311517866341e-01 9.363276643029294979e-03
7.759037962244762499e-01 8.343429491171061585e-03
6.923768031842316706e-01 7.438396977894162244e-03
6.177213777627940106e-01 6.634904372375230973e-03
5.510357922371712514e-01 5.907290150327690337e-03
1.246530875828201346e+01 1.546861428861295018e-01
1.136717187401064066e+01 1.391675238892949584e-01
1.034992483276629471e+01 1.251473088511798337e-01
9.409700931191933293e+00 1.124835699445591447e-01
8.542780736492087357e+00 1.010549167167738710e-01
7.745177808564893240e+00 9.073903099460371713e-02
7.012964245041023226e+00 8.144016396469289099e-02
6.342236094571683580e+00 7.305829956854037466e-02
5.728988610205011156e+00 6.551086123570183661e-02
5.169343041777676007e+00 5.871326620098502036e-02
4.659606124875930178e+00 5.259617365481984719e-02
4.195991467852627999e+00 4.709719164963589028e-02
3.775165287129785607e+00 4.215750858431838860e-02
3.357484062309830986e+00 3.730305806020813020e-02
3.015508823343748812e+00 3.336313453376402866e-02
2.677165678101649071e+00 2.950036383311985602e-02
2.400869134240459779e+00 2.636095782177994701e-02
2.151801396359634744e+00 2.356285628616873462e-02
1.927414160083199768e+00 2.104703864200600794e-02
1.725488171557397088e+00 1.878544038880244557e-02
1.543943809740749629e+00 1.677888654114009087e-02
1.365478523211113071e+00 1.479938299123499494e-02
1.220639590969114341e+00 1.321723932545132082e-02
1.078509590481736113e+00 1.165049272286184864e-02
9.633404275994369437e-01 1.039466527107092871e-02
8.313479633198781471e-01 8.946527469000131391e-03
7.420778954417784901e-01 7.974046451021414919e-03
6.621774087369654005e-01 7.116821764050777245e-03
5.907227085230734032e-01 6.342180192127172891e-03
5.268120262634856665e-01 5.645825869262498069e-03
1.202921368280197001e+01 1.484415658973241292e-01
1.096264293070776574e+01 1.335211708322162627e-01
9.975389384338066989e+00 1.200431003008977926e-01
9.063870474062785121e+00 1.078738648189448840e-01
8.224150643646321868e+00 9.689568893918308612e-02
7.452323980081374089e+00 8.698399654199237552e-02
6.744380998337589972e+00 7.805367730612054744e-02
6.096371235565882785e+00 7.000443380202807375e-02
5.504353433967170695e+00 6.275774041344971133e-02
4.964598681838099381e+00 5.624003339151962405e-02
4.473198419160286043e+00 5.036950403947677152e-02
4.026619408371978182e+00 4.509487591205928875e-02
3.621462669752649965e+00 4.036405364145927155e-02
3.219624701579731685e+00 3.570200248801381343e-02
2.859714248936995329e+00 3.157680343551567959e-02
2.565645195491173425e+00 2.822422474761320313e-02
2.300264131017599301e+00 2.522267616123771705e-02
2.061111321360364013e+00 2.254098065692523856e-02
1.845750441376057038e+00 2.013239784993765130e-02
1.652064418986559202e+00 1.796769470546316985e-02
1.477913162073094755e+00 1.603471340294163397e-02
1.306885318678990382e+00 1.415174818227365496e-02
1.168020578882315474e+00 1.263246057836310034e-02
1.031857530804813239e+00 1.113834890290601488e-02
8.907193846569140261e-01 9.595663397981745585e-03
7.951982563848719598e-01 8.553767186629266175e-03
7.096728598841494096e-01 7.620249997630223170e-03
6.332148098895489241e-01 6.802889162315002049e-03
5.647498295298744031e-01 6.051074145165540215e-03
1.272298370335103179e+01 1.583161455664200412e-01
1.160540893664979478e+01 1.424377308333835135e-01
1.056970188777178521e+01 1.280928904289855563e-01
9.612045527508655596e+00 1.151396597699011065e-01
8.728641456417586042e+00 1.034435700558989646e-01
7.915651892190952665e+00 9.289331686804805366e-02
7.169042439929426358e+00 8.337765901123690704e-02
6.484764032761367147e+00 7.479703440727480945e-02
5.858943219753157905e+00 6.707406507697591391e-02
5.287637939377005658e+00 6.011684696589886245e-02
4.767007716397497319e+00 5.385891199816265906e-02
4.293564886381322054e+00 4.823572975726412443e-02
3.863527319363202484e+00 4.317210782751065845e-02
3.473537310155030866e+00 3.863856741371587272e-02
3.087018477299200203e+00 3.417192417861408121e-02
2.741059562980209474e+00 3.021772729243462144e-02
2.458537327365868830e+00 2.700050384299338552e-02
2.203717468090440335e+00 2.413062749823543726e-02
1.974175656916872468e+00 2.155121442336288898e-02
1.767504957367919349e+00 1.925026025672200297e-02
1.581638487393581816e+00 1.718430532068973907e-02
1.414654411990024396e+00 1.533383081516777324e-02
1.250708438403921541e+00 1.353300529280121456e-02
1.117658600214685993e+00 1.206871770667450848e-02
9.871889101368256370e-01 1.064925527424183567e-02
8.520325043319050273e-01 9.172246731200534367e-03
7.605772677165458795e-01 8.173470792634003959e-03
6.786290956664864371e-01 7.295493790659413058e-03
6.054612263442186171e-01 6.500963715557641145e-03
5.399675006966179192e-01 5.783847548943875545e-03
1.227933887894379694e+01 1.519278880845641999e-01
1.119359418221909586e+01 1.366628810820942896e-01
1.018833781958646156e+01 1.228704712578771174e-01
9.259751179203560056e+00 1.104189296627194616e-01
8.403941929528349064e+00 9.918297833070641167e-02
7.617017056912567696e+00 8.904789670431095816e-02
6.895007266193506013e+00 7.990497472495106113e-02
6.233813831596828337e+00 7.167168682387932421e-02
5.629702233818133728e+00 6.426022302430799138e-02
5.078543900150719992e+00 5.758572984017723551e-02
4.576732208832192228e+00 5.158165234865016990e-02
4.120553159898880935e+00 4.618740067363497070e-02
3.706508408821410860e+00 4.133446392666154795e-02
3.295802535377503339e+00 3.656808385105707326e-02
2.927852977886123753e+00 3.233482213292262347e-02
2.627077246103208363e+00 2.890866177907026185e-02
2.355649147019829748e+00 2.583244241258962279e-02
2.110960418759659341e+00 2.308859396364401281e-02
1.890620899199411342e+00 2.061607079987136382e-02
1.692354221334003705e+00 1.840758983469504423e-02
1.514132451823341219e+00 1.643317392767201443e-02
1.338965800495263148e+00 1.449385471231129548e-02
1.196854575605930782e+00 1.293953110263017410e-02
1.057373805124465216e+00 1.140732355702633524e-02
9.443690290324699976e-01 1.017948151003117419e-02
8.149828668804275367e-01 8.764970624902928414e-03
7.273796601880165857e-01 7.812325079381341082e-03
6.489997732320675894e-01 6.972440638903580103e-03
5.789138055657568893e-01 6.209472260673914480e-03
2.675137461297417141e-01 2.859610197144614278e-03
1.184807679559778393e+01 1.457852653018429645e-01
1.079364020521959766e+01 1.311061940322600095e-01
9.818280175967323942e+00 1.178542445374472364e-01
8.918227669431157523e+00 1.058850882890553791e-01
8.089515069933989722e+00 9.509121834421101205e-02
7.328126635938629896e+00 8.535451614933602105e-02
6.630149951594310309e+00 7.657516581940239375e-02
5.991633633693012051e+00 6.867040498305658491e-02
5.408452379101824192e+00 6.155305220574724956e-02
4.876932716693043623e+00 5.515353474732635763e-02
4.393297483417047289e+00 4.939141874286555323e-02
3.953877214682637753e+00 4.421580233069300619e-02
3.555422417629185095e+00 3.956541205583010562e-02
3.160239100035997506e+00 3.499482257769914728e-02
2.806509084380875318e+00 3.094387690245655603e-02
2.517515351230319887e+00 2.766122370324050617e-02
2.256855608912697875e+00 2.471114501117025949e-02
2.021915617447369140e+00 2.207424460650645945e-02
1.810440251997207151e+00 1.971871550465854883e-02
1.620270972413577093e+00 1.760583904454457796e-02
1.449327129947544979e+00 1.570430734606682172e-02
1.281391106114668332e+00 1.385834723589989687e-02
1.145212655976626248e+00 1.237005244115035353e-02
1.011650349771782809e+00 1.090430188757250674e-02
8.732147101578738857e-01 9.402704177610694825e-03
7.794650741692819018e-01 8.377433633184843201e-03
6.955657829206571829e-01 7.465664991261462130e-03
6.205815980050494174e-01 6.661367721042587252e-03
5.535350966920006277e-01 5.922277562156067453e-03
1.253404084366552773e+01 1.554990067255914155e-01
1.142892641731025982e+01 1.398763147590390554e-01
1.040530476078586908e+01 1.257662344736013571e-01
9.459404104250213052e+00 1.130235929119593197e-01
8.587322755577149636e+00 1.015282297775638026e-01
7.785154650973040269e+00 9.115610468594043114e-02
7.048757906713841059e+00 8.180579098105615621e-02
6.374336339826874642e+00 7.337615716788144227e-02
5.757610565529789781e+00 6.578886346334072988e-02
5.195031482534630207e+00 5.895677650404645975e-02
4.682524648786575483e+00 5.281209621133280130e-02
4.216503535705061090e+00 4.729329059045286193e-02
3.793490201595103972e+00 4.232405240058547541e-02
3.373668620946127739e+00 3.745387042213636775e-02
3.029967069970114668e+00 3.349191273601068164e-02
2.689924180909479379e+00 2.960761974860522810e-02
2.412319355172692248e+00 2.646151929618103388e-02
2.161902047907171553e+00 2.364468263952928737e-02
1.936517675170245756e+00 2.111298720097716172e-02
1.733542635884761873e+00 1.886044733101704257e-02
1.551134159288352299e+00 1.683531681202569269e-02
1.371850533552734452e+00 1.484511170176971463e-02
1.226257921764402070e+00 1.325437398400780738e-02
1.083480450287463537e+00 1.167976459714815431e-02
9.677949996180783554e-01 1.041920895441883141e-02
8.351628261482085813e-01 8.982966620600505228e-03
7.454738420399189547e-01 8.006221974993624896e-03
6.652025267696409783e-01 7.135187393917822272e-03
5.934205811711412704e-01 6.365697036774501001e-03
5.292243300919512450e-01 5.658533410958398700e-03
1.209514834969862385e+01 1.492131134993558428e-01
1.102179973579852224e+01 1.341925507137576301e-01
1.002846063336602356e+01 1.206289096699036945e-01
9.111523938050176241e+00 1.083869987115385070e-01
8.266771980026520694e+00 9.734170195138705517e-02
7.490582314932894725e+00 8.737666918193677523e-02
6.778640970418717160e+00 7.839352559484666361e-02
6.127019778959865270e+00 7.030512440117279993e-02
5.531841633981624540e+00 6.302170957022665276e-02
4.989133417413804672e+00 5.646840026782365407e-02
4.495164733967359716e+00 5.057039283314600925e-02
4.046312807664556921e+00 4.527755781690270820e-02
3.639009500503354033e+00 4.051917099142240963e-02
3.235161943869388601e+00 3.584069930521307373e-02
2.873394303657214710e+00 3.169119415006990681e-02
2.577812252770051771e+00 2.833480705343383727e-02
2.311223941028761608e+00 2.531331339403170705e-02
2.070827086971769315e+00 2.261753752471265533e-02
1.854465937456439839e+00 2.019347383816479102e-02
1.659751319173817130e+00 1.803763477928356507e-02
1.484831838358975142e+00 1.609005044959097713e-02
1.312947902639200359e+00 1.419188179957453673e-02
1.173420600482401932e+00 1.266827307806164121e-02
1.036614350697698583e+00 1.116362276843999371e-02
8.948396473994443268e-01 9.621383068349512527e-03
7.988463630440936214e-01 8.587166919559878139e-03
7.129041299975868995e-01 7.648996709673533401e-03
6.361166728590743613e-01 6.817539139152668619e-03
5.673651313172086708e-01 6.066955486842911215e-03
1.279339786260206324e+01 1.591563742378407087e-01
1.166862176681578767e+01 1.431650519814000044e-01
1.062643331238963462e+01 1.287285830005939768e-01
9.662922033884377981e+00 1.156937647367183714e-01
8.774319298149475088e+00 1.039259981771704644e-01
7.956549065761346462e+00 9.331294877014989497e-02
7.205610619460860455e+00 8.374415134655452397e-02
6.517575732779752329e+00 7.512192072578131874e-02
5.888339243863418559e+00 6.735788703395495514e-02
5.313901554148829476e+00 6.036568932340417859e-02
4.790592498184346404e+00 5.408262337812224513e-02
4.314623587713324326e+00 4.842516699806698188e-02
3.882318570144850600e+00 4.334345393432686294e-02
3.490344661330332166e+00 3.878381387565024707e-02
3.101884371124286943e+00 3.430609055409945818e-02
2.754176543565685531e+00 3.032159781517711900e-02
2.470190241151310140e+00 2.710372954486874736e-02
2.214164141661022711e+00 2.421130804737859840e-02
1.983467745367277768e+00 2.162213331933669075e-02
1.775807523473993843e+00 1.931160584744193165e-02
1.589007669066426764e+00 1.724273034694173354e-02
1.421262401922606555e+00 1.538174604314829219e-02
1.256505519066863252e+00 1.356823212248239353e-02
1.122801268443200051e+00 1.210133433124285611e-02
9.917735957720994477e-01 1.067077734513369701e-02
8.559598237433549972e-01 9.194482831865380748e-03
7.640568661905213776e-01 8.203889081082259629e-03
6.817361534589121419e-01 7.302583862965189403e-03
6.082401598054358871e-01 6.512493241440081744e-03
5.424610763310329098e-01 5.797892816971947361e-03
1.234680901279363674e+01 1.527214380651752967e-01
1.125417863283800557e+01 1.373518977426570753e-01
1.024263880706045526e+01 1.234697055248419884e-01
9.308499224994008614e+00 1.109438088913610038e-01
8.447730293658182177e+00 9.963911972379900506e-02
7.656239884989322952e+00 8.944635443581236411e-02
6.930111746333893485e+00 8.025629738110107159e-02
6.265312323138494399e+00 7.198059860718077074e-02
5.657827530637635327e+00 6.452623452325323417e-02
5.103774441708886833e+00 5.781689926233596344e-02
4.599202568749716669e+00 5.178418093778435621e-02
4.140653368889514852e+00 4.636142513212234556e-02
3.724441601073306796e+00 4.149643493203041683e-02
3.311662476117879894e+00 3.671300121035497854e-02
2.941861418230834246e+00 3.245554644920839449e-02
2.639615865159143482e+00 2.901841915901167204e-02
2.366855482801922594e+00 2.592663200464579917e-02
2.120917122266817501e+00 2.316545637611829370e-02
1.899494315647710208e+00 2.067885607978020568e-02
1.700282462087128410e+00 1.846962545342548459e-02
1.521186597142444974e+00 1.648564017919265309e-02
1.345215877663290094e+00 1.453534268204016364e-02
1.202395928915150458e+00 1.297347238258033525e-02
1.062257658940952698e+00 1.143457121705399558e-02
9.487423918335097239e-01 1.019648169863714322e-02
8.187195536238086602e-01 8.784235672947358908e-03
7.306979095050928352e-01 7.840431575844065276e-03
6.519829802954533182e-01 6.976212750858685856e-03
5.815703673703368493e-01 6.222244677360513204e-03
2.687211483432384029e-01 2.850037509447100100e-03
1.191281422174271931e+01 1.465395267241600130e-01
1.085167893374034342e+01 1.317620297253846440e-01
9.870313083569499213e+00 1.184251971397914660e-01
8.964975859249072698e+00 1.063855483797053331e-01
8.131411133495488386e+00 9.552688821405924680e-02
7.365713964611662945e+00 8.573422377230059677e-02
6.663847039876818812e+00 7.691260427554416634e-02
6.021652435415263405e+00 6.896274780873937194e-02
5.435429002552669253e+00 6.181445118535674327e-02
4.901015144228666465e+00 5.537416638970574234e-02
4.414836908652073788e+00 4.958737523884520354e-02
3.973166618221011248e+00 4.439261989799651864e-02
3.572632231151502857e+00 3.971518805578138495e-02
3.175457093204402170e+00 3.513071467132575926e-02
2.819928647340967043e+00 3.105721499563338442e-02
2.529481127962344811e+00 2.776240770352895321e-02
2.267532740491856824e+00 2.480063192305984737e-02
2.031406171316993081e+00 2.215245342000398202e-02
1.818983923049719342e+00 1.977885681689772399e-02
1.627840140344257502e+00 1.766640991420151754e-02
1.456069431238330436e+00 1.576100506592037834e-02
1.287368750206532519e+00 1.389936395316615503e-02
1.150489615636299146e+00 1.240558309951467555e-02
1.016321013383278959e+00 1.093107296679103439e-02
8.772507091160480774e-01 9.417406044785300162e-03
7.830581611569695788e-01 8.400844743114308996e-03
6.987563219495286360e-01 7.493095803161368106e-03
6.234418182473047132e-01 6.666303402538055999e-03
5.560300959126984743e-01 5.941196483653416946e-03
1.260315793937763473e+01 1.563222864249165511e-01
1.149100094580156650e+01 1.405912662261702972e-01
1.046094393144805146e+01 1.263909914278188440e-01
9.509348109470254329e+00 1.135706477960868183e-01
8.632137197927740146e+00 1.020052122735823491e-01
7.825241146722704322e+00 9.157329832877314502e-02
7.084680850278347819e+00 8.217019496842233039e-02
6.406489640956790410e+00 7.370062328754456438e-02
5.786476249698092822e+00 6.607114057228508086e-02
5.220772294523396084e+00 5.920586446838428663e-02
4.705615709824447990e+00 5.303365773732950095e-02
4.237171246347176456e+00 4.748212180869588322e-02
3.811937924450983672e+00 4.249939118916414710e-02
3.389955115918404704e+00 3.759789141349093033e-02
3.044507143293410323e+00 3.362964291572428932e-02
2.702740107389822732e+00 2.972393204188106611e-02
2.423772333451400751e+00 2.656945582850936405e-02
2.172187295977903609e+00 2.373567088529760644e-02
1.945621190257291744e+00 2.118817900909353985e-02
1.741675770019064595e+00 1.892432648186931354e-02
1.558333377024318844e+00 1.689864912517414011e-02
1.378237185910104801e+00 1.490014773197474544e-02
1.231955222740450440e+00 1.329997727386763619e-02
1.088451310093190516e+00 1.171842108389208742e-02
9.722537553171787250e-01 1.044813934971542367e-02
8.390306341405501245e-01 9.006244452267110970e-03
7.489016531238146257e-01 8.031992099961766246e-03
6.682352118735364055e-01 7.148362766308813399e-03
5.961184538192090265e-01 6.372785633540459412e-03
5.316373677741058623e-01 5.680666538026771586e-03
1.216149601530011459e+01 1.500012162359661005e-01
1.108122653853042117e+01 1.348764465631036025e-01
1.008181488622566135e+01 1.212272077835818834e-01
9.159363645043026025e+00 1.089087324995236111e-01
8.309762206484681002e+00 9.780028350127131787e-02
7.529020346640575845e+00 8.777834134930090348e-02
6.813090800777565903e+00 7.874686432963785843e-02
6.157929741868002793e+00 7.061948202476078795e-02
5.559423742562316306e+00 6.329951525181150285e-02
5.013879026418161189e+00 5.670961021640943261e-02
4.517232171205318281e+00 5.078541010007086437e-02
4.066024000112902215e+00 4.545970014063455827e-02
3.656579937925528156e+00 4.068647917680640741e-02
3.250719722886832308e+00 3.599053728765954502e-02
2.887148924627708446e+00 3.182009028509316662e-02
2.590121289884390610e+00 2.843799789931956978e-02
2.322186923806444536e+00 2.541854410595985325e-02
2.080610686982938606e+00 2.270621381587038801e-02
1.863195679132737759e+00 2.026679764265669134e-02
1.667543404458730283e+00 1.810124271816036801e-02
1.491750514644855530e+00 1.616011514162560975e-02
1.319028035201715632e+00 1.424682770923185737e-02
1.178863030998411388e+00 1.271591735376760741e-02
1.041371170590583706e+00 1.120377646831320628e-02
8.990006370309046035e-01 9.650304426959261522e-03
8.025467301938071785e-01 8.611357842831339482e-03
7.161678247199926295e-01 7.676617875691924518e-03
6.390208316571156510e-01 6.832698726748011493e-03
5.699804331045428274e-01 6.097718137159526160e-03
1.286427429280465518e+01 1.600189327410256601e-01
1.173222521242722571e+01 1.439143531167243473e-01
1.068343733307322552e+01 1.293817596496657785e-01
9.714082951216283845e+00 1.162632360294331840e-01
8.820168521555661556e+00 1.044261842835760012e-01
7.997730640873583319e+00 9.375115747580251013e-02
7.242531376683459143e+00 8.412802493203722087e-02
6.550608014395328915e+00 7.545939446657684568e-02
5.917793118594854462e+00 6.766092495253452077e-02
5.340358232995966681e+00 6.063390829957975015e-02
4.814196077201025936e+00 5.431026357113707959e-02
4.335741618395714703e+00 4.862831824893392579e-02
3.901207764378050946e+00 4.352536382445727769e-02
3.507220463632152008e+00 3.894192442384043079e-02
3.116784172246982010e+00 3.444382005693914089e-02
2.767293524151161588e+00 3.044549703954191333e-02
2.481956527081333963e+00 2.720970810492439815e-02
2.224645173168481538e+00 2.431210476209256718e-02
1.992800114820932667e+00 2.171320497747982609e-02
1.784124161455173940e+00 1.938455830337098423e-02
1.596457820527413141e+00 1.730663657262890634e-02
1.427870391855188270e+00 1.544989848058648217e-02
1.262322542197712449e+00 1.362376377219829890e-02
1.128002873577988119e+00 1.215425555892089490e-02
9.963582814073730365e-01 1.071266514047807678e-02
8.599115655385175527e-01 9.224254348525562017e-03
7.675506724706984141e-01 8.231736709132804475e-03
6.848767685948649042e-01 7.327537094328162755e-03
6.110218856745949223e-01 6.531428444518615206e-03
5.449546519654477894e-01 5.832294522548309330e-03
1.241484377814358808e+01 1.535416283905070844e-01
1.131512626754503081e+01 1.380643413182994772e-01
1.029738021068428289e+01 1.240954512291294887e-01
9.357546070327250831e+00 1.114921965131590725e-01
8.491682057662362837e+00 1.001191163792123917e-01
7.695622296747299806e+00 8.986535619173627309e-02
6.965393756289484095e+00 8.062676722865810830e-02
6.296864135232955739e+00 7.230458716323041879e-02
5.686158778689454074e+00 6.481288260388136380e-02
5.129049551336898105e+00 5.807073143083012201e-02
4.621857440245697113e+00 5.201176545142326135e-02
4.160935795591830910e+00 4.656063989080116289e-02
3.742572308308536044e+00 4.166688508336949259e-02
3.327655874830383276e+00 3.686170952466393674e-02
2.955978341865186820e+00 3.259981462085712045e-02
2.652176796564579941e+00 2.913967971360041653e-02
2.378085417666697676e+00 2.603725361710595293e-02
2.130965073322131698e+00 2.326345095100901608e-02
1.908390021378436607e+00 2.076729786760601881e-02
1.708232711942055060e+00 1.854605149195320823e-02
1.528279137682613920e+00 1.655272968846133175e-02
1.351469774268846402e+00 1.460256062478934927e-02
1.207993103549193981e+00 1.303317758810727638e-02
1.067168607936962443e+00 1.148761093960198008e-02
9.531157546345496723e-01 1.023933141992863609e-02
8.224633146929515304e-01 8.817383791797505851e-03
7.340661399633414685e-01 7.869102931398974654e-03
6.549750730970136381e-01 7.004294109753552051e-03
5.842301716713469428e-01 6.253050236774393075e-03
2.699328822006198947e-01 2.866410123773602270e-03
1.197794440577807151e+01 1.473148138919813943e-01
1.091016334778876384e+01 1.324407219469705410e-01
9.922802258103855522e+00 1.190166194760731294e-01
9.011926658509036514e+00 1.069051396593544423e-01
8.173559715263577274e+00 9.598406150005237003e-02
7.403438099997066146e+00 8.613570941401645087e-02
6.697661168337177173e+00 7.726661118621844238e-02
6.051976366672263907e+00 6.927727829430428697e-02
5.462472649010317483e+00 6.208645187305750213e-02
4.925273507041151966e+00 5.561732421922743752e-02
4.436481828694736507e+00 4.980596013980531644e-02
3.992509279346263096e+00 4.457806140731229716e-02
3.589892492654261247e+00 3.988779606619260315e-02
3.190729221245560687e+00 3.528264523149161197e-02
2.833438198078681136e+00 3.119353459918836058e-02
2.541539459550307356e+00 2.787343182747905115e-02
2.278212840157004759e+00 2.491234909501821929e-02
2.041026445159741520e+00 2.225378071349192605e-02
1.827527594102231534e+00 1.986221538259215838e-02
1.635469683809986918e+00 1.773287407576103203e-02
1.462850671392887714e+00 1.583117567962357905e-02
1.293358193365477860e+00 1.396365924426653561e-02
1.155827189344998507e+00 1.246441239757845043e-02
1.020999945510136842e+00 1.098118641690810221e-02
8.812867080742222692e-01 9.455517187530210199e-03
7.866753429311605927e-01 8.437748921119821166e-03
7.019593182457972702e-01 7.520302283781663509e-03
6.263108966749925122e-01 6.694209089203236387e-03
5.585551190342218364e-01 5.972780607380910774e-03
1.267280058036430646e+01 1.571667425429719434e-01
1.155338817736474510e+01 1.413280929116068618e-01
1.051702803146542742e+01 1.270304991779785120e-01
9.559607971074440158e+00 1.141332702381813863e-01
8.677138940460471517e+00 1.024979386468714282e-01
7.865655576869172272e+00 9.200577529831688306e-02
7.120917259528680709e+00 8.254832295898539840e-02
6.438919031758097766e+00 7.403238261704267464e-02
5.815423691516880211e+00 6.637015956774297565e-02
5.246717598846605490e+00 5.947184350929896751e-02
4.728755283764328077e+00 5.326029317457425111e-02
4.257870939366823926e+00 4.768537576709253739e-02
3.830430593950440166e+00 4.267779813085349067e-02
3.406288934285310432e+00 3.775278604553146400e-02
3.059047216616705533e+00 3.376201738774269046e-02
2.715601618133381745e+00 2.985089167749203215e-02
2.435289789973369867e+00 2.667065526268870210e-02
2.182472544048636109e+00 2.382664945378662469e-02
1.954798749978034600e+00 2.128101737784402966e-02
1.749808904153367761e+00 1.900590402107199886e-02
1.565645298163895305e+00 1.695785056084621670e-02
1.384631227457226110e+00 1.496992556036350584e-02
1.237682398753737090e+00 1.335166242337669854e-02
1.093522898389169162e+00 1.177486387924736415e-02
9.767322402720620689e-01 1.049490926851113712e-02
8.428984421328920007e-01 9.047383725823202744e-03
7.523525345966471933e-01 8.065317668501166548e-03
6.713138586372479066e-01 7.179447960940694463e-03
5.988552009622922778e-01 6.397817603699169735e-03
5.340547190088293927e-01 5.707766837782957993e-03
1.222824287667277332e+01 1.507986589161032787e-01
1.114115559429360935e+01 1.355737520928246287e-01
1.013559361337385312e+01 1.218353466679205771e-01
9.207536634947931731e+00 1.094400106972482772e-01
8.352906757381706626e+00 9.826390913768506818e-02
7.567659759922023888e+00 8.818638249669276397e-02
6.847744964844642901e+00 7.910635627031822881e-02
6.188886489120260848e+00 7.093253804841069543e-02
5.587215403449848239e+00 6.357576542230153338e-02
5.038644031202657025e+00 5.696226263783706750e-02
4.539452898421283855e+00 5.100536914836448221e-02
4.085851850631700977e+00 4.565356266293749826e-02
3.674338502894566982e+00 4.085193886103419270e-02
3.266402057084313082e+00 3.613586929152345223e-02
2.901002627313968407e+00 3.195356076276326118e-02
2.602430326998729448e+00 2.855325482147562724e-02
2.333194043028327780e+00 2.552048729865641005e-02
2.090422766685650302e+00 2.279467648958624984e-02
1.871951673146863504e+00 2.035229625649269750e-02
1.675353969408854837e+00 1.817407657541087948e-02
1.498740068373133338e+00 1.621704315919183029e-02
1.325108167764230682e+00 1.431400266933784658e-02
1.184330002134722060e+00 1.276555986233842734e-02
1.046221304394681528e+00 1.125622588692969626e-02
9.031593879755548393e-01 9.691581795730735971e-03
8.062470973435206245e-01 8.647925256207006015e-03
7.194532297222843154e-01 7.706976118283153168e-03
6.419355426872517256e-01 6.860276520512807556e-03
5.725732736217490348e-01 6.115977863220331025e-03
1.293550971278339645e+01 1.608851152620631442e-01
1.179621718864981794e+01 1.446725939266247096e-01
1.074091749945327656e+01 1.300396474714051731e-01
9.765615375269385723e+00 1.168371045261739488e-01
8.866339224620043424e+00 1.049294949930220516e-01
8.039073852597162784e+00 9.419441180780711853e-02
7.279541705199016555e+00 8.451720867772606616e-02
6.583760706990123168e+00 7.580239852814416035e-02
5.947545321535917751e+00 6.795695079709694608e-02
5.366869613154921836e+00 6.089590177973120549e-02
4.838005070313641021e+00 5.454394721527899836e-02
4.356989490505581486e+00 4.883761505756545329e-02
3.920179967624681794e+00 4.370532525526277939e-02
3.524179061389661527e+00 3.910637805268597084e-02
3.131772780390407185e+00 3.458224007210167206e-02
2.780533503927243189e+00 3.057587487649737062e-02
2.493765912687604835e+00 2.731645629587789448e-02
2.235163810438379528e+00 2.441241865358004942e-02
2.002186726087775259e+00 2.180349426237090243e-02
1.792468142265414954e+00 1.946421146647022912e-02
1.603949351870306073e+00 1.737056323189777041e-02
1.434535917475644462e+00 1.550512352166616772e-02
1.268139565328561869e+00 1.368604688448507231e-02
1.133252116948767929e+00 1.220418403749747374e-02
1.000961731021154488e+00 1.076136452703064725e-02
8.638651359522929729e-01 9.260904814901887647e-03
7.710444787508754505e-01 8.266464356163964050e-03
6.880374822137620416e-01 7.359379451324084970e-03
6.138133534602591146e-01 6.557285506030089729e-03
5.474579832298077653e-01 5.845925670299393327e-03
1.248325469386358577e+01 1.543607610688043363e-01
1.137653138394084529e+01 1.387807104434894689e-01
1.035243020430056937e+01 1.247198370656903282e-01
9.406897626890117436e+00 1.120360577468851176e-01
8.535861007897327823e+00 1.005962471912892620e-01
7.735313344968072435e+00 9.028403414210141309e-02
7.000915016510708355e+00 8.099486213014248093e-02
6.328700300822287517e+00 7.262870483066671823e-02
5.714552830944908735e+00 6.509983030081215039e-02
5.154496270056295515e+00 5.832501105195200819e-02
4.644573118163412673e+00 5.223506453093559182e-02
4.181222363224588179e+00 4.676054448934925667e-02
3.760720500172191283e+00 4.183714429652826000e-02
3.343662575683857607e+00 3.700981422691979050e-02
2.970095265499540282e+00 3.272396083576409320e-02
2.664806913987019410e+00 2.925615441160846555e-02
2.389356862029889061e+00 2.613460135617790350e-02
2.141017289715192451e+00 2.334664119506189156e-02
1.917398191359649395e+00 2.085642950400738022e-02
1.716194133374034037e+00 1.862125486738992752e-02
1.535412000159999790e+00 1.661056756144168103e-02
1.357741163879004676e+00 1.465952354191901036e-02
1.213590278183237503e+00 1.307305148899220310e-02
1.072117280792878491e+00 1.153598040048171673e-02
9.575061206249698698e-01 1.028352215100719266e-02
8.262152556795961944e-01 8.851923878146482003e-03
7.374343704215902129e-01 7.899186060415393923e-03
6.579717620886433860e-01 7.033780460978254594e-03
5.868985831752716598e-01 6.266926168743207695e-03
2.711446160580012754e-01 2.884218489182614580e-03
1.204349032103320027e+01 1.480898639948108053e-01
1.096903633701240821e+01 1.331186266603197055e-01
9.975576087402858505e+00 1.196053474726758020e-01
9.059248242186907163e+00 1.074213619339606518e-01
8.215850949541763981e+00 9.643546191964445791e-02
7.441406295802901916e+00 8.653182504854833867e-02
6.731637094110487496e+00 7.761230335461916097e-02
6.082353859793430573e+00 6.958077536309036082e-02
5.489732323816394199e+00 6.235435922389370028e-02
4.949541206274570726e+00 5.585871915000254623e-02
4.458224567247412118e+00 5.001489244314821087e-02
4.011980313565786993e+00 4.476274999970891733e-02
3.607264828279812541e+00 4.005408469609634398e-02
3.206089865808343209e+00 3.542383665636555240e-02
2.846985573249653623e+00 3.131829607662608289e-02
2.553616640136228355e+00 2.798402017173725123e-02
2.289040971554698878e+00 2.500504946109834148e-02
2.050646719002490403e+00 2.233124797851039969e-02
1.836115663910652840e+00 1.994523327061002022e-02
1.643099227275716334e+00 1.779909060653665775e-02
1.469711674899250919e+00 1.588318734975923893e-02
1.299377681445041510e+00 1.401846593243375252e-02
1.161164763053697868e+00 1.250041315071559814e-02
1.025693438216040976e+00 1.102672820180604016e-02
8.853348025876789373e-01 9.493477315735649597e-03
7.902939790092121664e-01 8.471871792740729573e-03
7.051623145420657934e-01 7.547410709289805765e-03
6.291837721990594101e-01 6.722001297833070724e-03
5.611409073119991708e-01 5.984889012249278162e-03
1.274290659958746197e+01 1.580142020108850909e-01
1.161631176884532479e+01 1.420634292325805570e-01
1.057342187898867358e+01 1.276717936508484919e-01
9.610152035059721598e+00 1.146933426574983234e-01
8.722477815070106999e+00 1.029868713484377168e-01
7.906234479258598569e+00 9.243445646923952042e-02
7.157243908150237921e+00 8.292481085746945813e-02
6.471434329858102963e+00 7.436272325342571654e-02
5.844621274953943235e+00 6.665646393621837973e-02
5.272704232184604045e+00 5.972256706867343917e-02
4.752119117357315403e+00 5.348599336435313351e-02
4.278726321600068161e+00 4.788778995354786572e-02
3.849036050780575646e+00 4.284957216866934482e-02
3.422731700577112068e+00 3.790705854335351538e-02
3.073749313878545664e+00 3.389369138764283113e-02
2.728586583630117079e+00 2.996095587049769221e-02
2.446807246495339427e+00 2.677147353756694631e-02
2.192800761049597202e+00 2.391466177794085435e-02
1.963995565263199072e+00 2.135855635721095949e-02
1.758032854693799329e+00 1.907120090570277662e-02
1.572957219303471765e+00 1.701684612910695990e-02
1.391093527925013174e+00 1.501797109422515521e-02
1.243431127850556317e+00 1.339303440712127924e-02
1.098599791483448218e+00 1.181142186157180078e-02
9.812532736671571998e-01 1.053853018270275478e-02
8.467775447446616033e-01 9.073801074135214723e-03
7.558049493647641670e-01 8.095733368873208810e-03
6.743925054009592968e-01 7.210403290902052224e-03
6.016050882213428430e-01 6.422752778167463948e-03
5.364787086113710357e-01 5.716940144619738276e-03
1.229541221262207884e+01 1.515970738276735952e-01
1.120146725094215689e+01 1.362684783434635338e-01
1.018962827865538578e+01 1.224414151072144713e-01
9.255959974450400196e+00 1.099689033749029765e-01
8.396340818851840027e+00 9.872548776064003773e-02
7.606609152176817545e+00 8.859264348821470347e-02
6.882610353366665379e+00 7.946140624086486803e-02
6.220079915504507895e+00 7.124419985235916353e-02
5.615062573662058298e+00 6.384793300447240416e-02
5.063638192359158907e+00 5.719783741486340889e-02
4.561738386153034064e+00 5.121506085490069166e-02
4.105700057083732979e+00 4.584509300185888453e-02
3.692097067863606252e+00 4.101674079182644761e-02
3.282084391281793412e+00 3.628059069505269046e-02
2.914876563436150647e+00 3.207269046384400579e-02
2.614843494962952430e+00 2.866805477450605488e-02
2.344221114953636942e+00 2.561588466306865056e-02
2.100291576779402813e+00 2.287353403817049199e-02
1.880729913388029528e+00 2.042996781305585902e-02
1.683206445925421235e+00 1.823678612653248376e-02
1.505736964972502090e+00 1.627187809887882183e-02
1.331300060597033097e+00 1.435898790820656565e-02
1.189811146901997407e+00 1.280199245208580097e-02
1.051083109734169518e+00 1.129020963473147642e-02
9.073001986326122426e-01 9.732688783858078896e-03
8.099583423616104616e-01 8.670968542929573947e-03
7.227445093097689677e-01 7.734256617600918440e-03
6.448502537173878002e-01 6.887745330041487000e-03
5.751605456233794822e-01 6.128973680852548185e-03
1.300733917786882898e+01 1.617611440913140075e-01
1.186054908570027067e+01 1.454332735579317859e-01
1.079866321456636413e+01 1.307012716816476072e-01
9.817380843534252222e+00 1.174135785224257045e-01
8.912788339650235869e+00 1.054343110441475495e-01
8.080555102908631326e+00 9.463601028069924814e-02
7.316786927350636738e+00 8.490559571298227082e-02
6.617123333422100906e+00 7.614292231930122612e-02
5.977346563982204763e+00 6.825403552864488244e-02
5.393651574216076661e+00 6.115827683129686221e-02
4.861839941632487339e+00 5.477860135599377234e-02
4.378308258061487379e+00 4.903990531495220490e-02
3.939249451709528227e+00 4.388831061839715275e-02
3.541215534921214658e+00 3.926479201327399970e-02
3.146815107444025372e+00 3.472386333454005602e-02
2.793775450811722294e+00 3.069395412641604329e-02
2.505629979210258984e+00 2.742654055347647918e-02
2.245750619060960851e+00 2.450458784996374650e-02
2.011583673057243615e+00 2.187891696414475187e-02
1.800874279798359012e+00 1.954400404790734500e-02
1.611453041613123860e+00 1.743800400017059271e-02
1.441220276650772236e+00 1.555830654025764682e-02
1.274053480996208743e+00 1.373133883143949283e-02
1.138504604673868492e+00 1.224010166768704951e-02
1.005568802209509727e+00 1.079632864051013885e-02
8.678367678733343027e-01 9.301160529352826487e-03
7.745955002150194391e-01 8.289786690511271802e-03
6.912002200155237253e-01 7.390626148053183395e-03
6.166048212459234179e-01 6.586790223496560154e-03
5.499628828045403095e-01 5.859751006923688901e-03
1.255205349146569027e+01 1.551953349122720816e-01
1.143827687051224906e+01 1.395033416279225502e-01
1.040776168140520852e+01 1.253510858128783489e-01
9.456482355056685662e+00 1.125854195182868916e-01
8.580371415455903872e+00 1.010787793910510046e-01
7.775122223497686669e+00 9.070868759156341943e-02
7.036519158053372358e+00 8.136947809294223233e-02
6.360625195211189187e+00 7.295727848937280657e-02
5.743148656111627837e+00 6.538470911037681799e-02
5.179963943674712468e+00 5.857530490966455367e-02
4.667446223759184498e+00 5.245504729860060028e-02
4.201689324269055170e+00 4.695371477451777686e-02
3.779011044284855902e+00 4.201547760912319185e-02
3.359786392862385007e+00 3.716608908768227054e-02
2.984344922433405767e+00 3.285639278588343287e-02
2.677491328541774962e+00 2.937260407461870712e-02
2.400642908496696482e+00 2.624034163724936128e-02
2.151169006812542861e+00 2.343828908146537021e-02
1.926406361340861739e+00 2.093314910468318732e-02
1.724274429783877904e+00 1.868537911070369123e-02
1.542553556631278466e+00 1.667695783391241748e-02
1.364027975729853015e+00 1.471584858987470650e-02
1.219209545631612768e+00 1.312124500963915072e-02
1.077065953648794094e+00 1.157160350545646810e-02
9.619007957255544250e-01 1.032325818870369512e-02
8.300587434626992556e-01 8.895083812661890715e-03
7.408126237281068560e-01 7.924114688285599853e-03
6.609708082505126869e-01 7.066965584194283799e-03
5.895669946791963767e-01 6.289535544450585054e-03
2.723807090294336763e-01 2.896488121567771922e-03
1.210941094977438581e+01 1.488857655174616601e-01
1.102819067906718331e+01 1.338071622481787071e-01
1.002861397321022707e+01 1.202097926124974653e-01
9.106773733831298401e+00 1.079487401148866571e-01
8.258554222091825991e+00 9.689823506356022575e-02
7.479595305918834924e+00 8.693681528763654021e-02
6.765838864920838525e+00 7.797027674054746171e-02
6.113021863682426726e+00 6.989654378286594416e-02
5.517038939151465371e+00 6.263490598266518994e-02
4.974088795514538752e+00 5.609969787503762961e-02
4.480099577806489819e+00 5.022904122236662716e-02
4.031494162646627188e+00 4.495658350910797935e-02
3.624679003037441838e+00 4.021856530216093295e-02
3.221482941592688221e+00 3.557431066054469321e-02
2.860599002632514321e+00 3.144956958798238861e-02
2.565794735940024385e+00 2.810674018056093931e-02
2.299869102952392552e+00 2.511115883665741150e-02
2.060342439564146755e+00 2.242032591405706057e-02
1.844707526500125372e+00 2.002506878928945327e-02
1.650804430710714144e+00 1.787881300549429286e-02
1.476572678405614347e+00 1.594878116286770411e-02
1.305440645464810645e+00 1.407476035806117833e-02
1.166548178601905628e+00 1.254748166998474225e-02
1.030386930921945332e+00 1.106296886590676064e-02
8.893909515878786198e-01 9.537045882078449416e-03
7.939291438163647019e-01 8.497342771748659512e-03
7.083999105166738364e-01 7.574880172058085642e-03
6.320594945828684752e-01 6.757062934619505364e-03
5.637266955897767273e-01 6.010737464495501461e-03
1.281342545282257639e+01 1.588771772538344618e-01
1.167960657327916785e+01 1.428201219918999454e-01
1.063011413421671669e+01 1.283321679255282621e-01
9.660966521594769318e+00 1.152691948516518794e-01
8.768033620169763509e+00 1.034923836405629016e-01
7.947070409025676518e+00 9.287733089515483320e-02
7.193836638005496553e+00 8.331642558797588971e-02
6.504135559700588765e+00 7.470662508401421098e-02
5.873858721210554634e+00 6.695905042627270376e-02
5.298970584113154025e+00 5.998926234614990194e-02
4.775518615938243450e+00 5.372619798030400101e-02
4.299625309171153376e+00 4.809437420485716819e-02
3.867706634803483201e+00 4.303941114076115931e-02
3.439269529729104047e+00 3.807175896604082094e-02
3.088475072242358621e+00 3.404360129180472594e-02
2.741577323662823140e+00 3.008935922290557896e-02
2.458449774415879308e+00 2.689065639876601910e-02
2.203147752476292798e+00 2.402109332813493620e-02
1.973238697195897728e+00 2.144663496200466257e-02
1.766296902865722052e+00 1.914876700737289800e-02
1.580327422808875948e+00 1.709437944634859333e-02
1.397555828392800459e+00 1.508460662224723504e-02
1.249230507961260228e+00 1.345302316481300671e-02
1.103690563013922876e+00 1.186012174794835207e-02
9.857743070622524417e-01 1.057719891307328137e-02
8.506646292585171576e-01 9.109624521025139893e-03
7.592732696644127754e-01 8.122896284241580903e-03
6.774810773137041053e-01 7.241318554078815008e-03
6.043582919592405123e-01 6.458778879250661083e-03
5.389026982139126787e-01 5.744861473087434223e-03
1.236301132287777449e+01 1.524242654913103290e-01
1.126208460459329075e+01 1.369891639787718940e-01
1.024392681987189668e+01 1.230684657117248615e-01
9.304601779644476878e+00 1.105197907623510639e-01
8.440030255475633680e+00 9.920877044506909437e-02
7.645683386304380491e+00 8.901605155279029846e-02
6.917557319912678970e+00 7.983867043320432011e-02
6.251363376993928966e+00 7.157597935044833493e-02
5.643161456581862190e+00 6.414270396648814876e-02
5.088646008596639625e+00 5.745587933382294288e-02
4.584126956684821508e+00 5.144763856785792427e-02
4.125820445157617478e+00 4.604460304827391603e-02
3.710075876544204121e+00 4.120461788396499736e-02
3.297917927855090081e+00 3.643580665425648346e-02
2.928821980042559225e+00 3.221510554881865801e-02
2.627274147620906053e+00 2.879101304154275953e-02
2.355313646197135125e+00 2.572717603845073656e-02
2.110248810436688327e+00 2.297584604883761220e-02
1.889536871200960366e+00 2.051967687384452163e-02
1.691103967981161915e+00 1.831344611567334649e-02
1.512754576043030763e+00 1.635025452924742176e-02
1.337495594416424183e+00 1.442738329130817572e-02
1.195348754974893346e+00 1.286205289705442262e-02
1.055956541423924699e+00 1.133954104904832082e-02
9.114410092896695348e-01 9.774718761064700792e-03
8.136774535263822106e-01 8.708979855466430706e-03
7.260869090328554432e-01 7.764897160439834800e-03
6.478020759421918573e-01 6.920037975113535467e-03
5.777747943891331506e-01 6.165679376558839096e-03
1.307963296350518689e+01 1.626542539624166728e-01
1.192542320916885501e+01 1.462137285218694516e-01
1.085667990352400558e+01 1.313821026748662746e-01
9.869436953323324602e+00 1.180115878935754647e-01
8.959431952931577570e+00 1.059581151440054797e-01
8.122489145588584591e+00 9.509572664472958070e-02
7.354246959382376936e+00 8.530963193917054377e-02
6.650654804335577985e+00 7.649842813503195116e-02
6.007386693815658596e+00 6.857010079296914362e-02
5.420477842890344178e+00 6.144079777835599609e-02
4.885884634471319821e+00 5.502175955159308712e-02
4.399758523465103544e+00 4.925742973996141000e-02
3.958409711230324923e+00 4.408581045037751611e-02
3.558336571892865674e+00 3.943375141631789288e-02
3.161925099456707411e+00 3.487706601990050309e-02
2.807154339963550793e+00 3.083101969748577517e-02
2.517557303235993249e+00 2.755092484506308295e-02
2.256345210647824562e+00 2.461586052288549861e-02
2.021069959141107208e+00 2.197531248833885231e-02
1.809280417331303070e+00 1.962700830765734886e-02
1.618987118496826527e+00 1.752319164531847967e-02
1.447933644784676899e+00 1.563254035903607203e-02
1.279984216639681094e+00 1.379482486665635672e-02
1.143782167847032794e+00 1.229715029386143493e-02
1.010201443727531290e+00 1.084248339465982910e-02
8.718083997943757435e-01 9.342975265284955352e-03
7.781873785341997252e-01 8.324617662136530802e-03
6.943770007597465099e-01 7.419123282023955095e-03
6.194350664707191090e-01 6.616681303004809736e-03
5.524722047391779078e-01 5.894783542915536106e-03
1.262127410030510788e+01 1.560453968957638271e-01
1.150036476039008804e+01 1.402453330968848610e-01
1.046348033756850704e+01 1.259979989395550171e-01
9.506448418374754183e+00 1.131512709786138549e-01
8.625055591956146017e+00 1.015754018033611233e-01
7.815198341849760588e+00 9.114514556733330219e-02
7.072465866332446005e+00 8.175173236723831671e-02
6.392784693441269539e+00 7.329381114962030264e-02
5.771777477832500836e+00 6.568365918219563893e-02
5.205723567863208778e+00 5.884010278313045461e-02
4.690400342786696264e+00 5.269036160423785919e-02
4.222171497047561672e+00 4.716148771326112571e-02
3.797334162670167768e+00 4.219767062693281084e-02
3.375948417522915079e+00 3.732775152844435007e-02
2.998600519811472687e+00 3.300452844928798007e-02
2.690233448584349318e+00 2.949536766792360681e-02
2.412074409045083634e+00 2.636189118720852140e-02
2.161320723909892827e+00 2.354581049391572811e-02
1.935496567032125803e+00 2.102581601468687597e-02
1.732354726193721994e+00 1.876551126106419665e-02
1.549769673469540976e+00 1.675931533792898720e-02
1.370330410109715125e+00 1.478480045841710881e-02
1.224836250709429031e+00 1.318548950397744647e-02
1.082040751193691808e+00 1.162334662159520034e-02
9.663315265529470732e-01 1.037010073520415986e-02
8.339022312458024278e-01 8.932965338850127821e-03
7.441977118953252424e-01 7.956735002650603197e-03
6.639825760975573976e-01 7.093824957909828158e-03
5.922764228861682190e-01 6.328291020949628962e-03
2.736374139648019566e-01 2.914075428523662213e-03
1.217589067292544414e+01 1.496891543708295802e-01
1.108763269840234145e+01 1.345083768144615943e-01
1.008203769816708473e+01 1.208233947174189166e-01
9.154596652395701639e+00 1.084844477863708828e-01
8.301411269244576729e+00 9.736883532676443576e-02
7.517896534108908568e+00 8.735125228871801206e-02
6.800161794145285654e+00 7.833261321758906714e-02
6.143745516585937594e+00 7.021974075717378472e-02
5.544601499143973378e+00 6.291526489314142045e-02
4.998652025809179555e+00 5.635090855623816480e-02
4.502106959289616128e+00 5.045353762063533448e-02
4.051156781099573223e+00 4.514910206621391975e-02
3.642269141403688959e+00 4.039361819538617171e-02
3.236996843462872864e+00 3.572267685654178376e-02
2.874281289328998401e+00 3.158415925224356685e-02
2.577972831743820414e+00 2.822107025444361983e-02
2.310781073614940340e+00 2.521346086339515402e-02
2.070063985741346535e+00 2.252028520573353884e-02
1.853354931017072493e+00 2.011098073540221534e-02
1.658519762657925334e+00 1.795176889229525147e-02
1.483470905528862849e+00 1.602534116877602985e-02
1.311503630717825608e+00 1.414150028175827599e-02
1.171955615437402232e+00 1.260560426947634170e-02
1.035178645532783825e+00 1.111032117535061016e-02
8.934556204716429528e-01 9.579193647483578641e-03
7.975643086235174595e-01 8.533969250658855407e-03
7.116592961837289177e-01 7.605937967533242007e-03
6.349470628350893930e-01 6.780429964060120940e-03
5.662906823890321295e-01 6.047708175191364617e-03
1.288440584017273594e+01 1.597570397589690439e-01
1.174326918042816281e+01 1.435809474599648028e-01
1.068714918743098252e+01 1.289968991762246164e-01
9.712179050867177921e+00 1.158485699884093667e-01
8.813854227344290138e+00 1.040011947106130458e-01
7.988139959840564686e+00 9.332448624834221995e-02
7.230573652770770465e+00 8.370830349564768735e-02
6.537047613101688803e+00 7.505055251874351296e-02
5.903334394401274388e+00 6.726545308216783092e-02
5.325266654514826392e+00 6.026092581311322249e-02
4.799064269247907077e+00 5.395988462785124284e-02
4.320680668986324413e+00 4.830261839207217883e-02
3.886507048778521600e+00 4.322662743735882634e-02
3.455874272563966176e+00 3.823396099060665659e-02
3.103335894029632946e+00 3.418598925959110552e-02
2.754693480245007819e+00 3.022347235232809501e-02
2.470128637361388435e+00 2.700423665833983147e-02
2.213539535551320991e+00 2.412356572196029322e-02
1.982534750106244248e+00 2.154059930895283956e-02
1.774578764839913170e+00 1.923226417558488929e-02
1.587723412651528498e+00 1.716548741538406406e-02
1.404073496924100217e+00 1.514307774338050257e-02
1.255029888071963917e+00 1.351899602836016158e-02
1.108794801068267777e+00 1.191486514457157191e-02
9.903167453708505708e-01 1.062196556570383504e-02
8.545589537556307347e-01 9.151547781023826669e-03
7.627415899640612729e-01 8.156207473570844385e-03
6.805752256853069282e-01 7.268948156561371408e-03
6.071221033165202785e-01 6.479752095071331965e-03
5.413725608265115286e-01 5.778896591519220270e-03
1.243109323004388322e+01 1.532488000337565437e-01
1.132300715381556522e+01 1.377077474484702524e-01
1.029867149760191047e+01 1.236960128150659394e-01
9.353683156181475056e+00 1.110695726424422575e-01
8.483885529831281858e+00 9.969114345235899344e-02
7.685073202726522723e+00 8.943869011562527449e-02
6.952803715274691321e+00 8.020900553101685537e-02
6.282932606260878572e+00 7.190112016016278473e-02
5.671294409934693803e+00 6.442833976543359265e-02
5.113902110541170387e+00 5.771335777587553034e-02
4.606623128137046663e+00 5.167445264715948838e-02
4.145944200941444002e+00 4.624453792612656655e-02
3.728054721595491117e+00 4.137598469826381242e-02
3.313754569890775770e+00 3.659163921289407956e-02
2.942772376038015558e+00 3.235727641423451900e-02
2.639812135802002135e+00 2.890996257885986714e-02
2.366499424136305318e+00 2.582962719771656618e-02
2.120211980320747980e+00 2.307660857670906784e-02
1.898454529763678789e+00 2.060891928719441046e-02
1.699013123233391154e+00 1.839104957823638892e-02
1.519791357764590067e+00 1.642141008860010035e-02
1.343735096349828018e+00 1.448392155228152463e-02
1.200886363047789285e+00 1.292310603962178173e-02
1.060844699812305780e+00 1.138992146119266122e-02
9.156496294839463479e-01 9.815376818918433721e-03
8.173987453858406749e-01 8.748087035606599143e-03
7.294293087559418076e-01 7.796673495289534704e-03
6.507718354960109197e-01 6.945337079241381897e-03
5.804553996102230773e-01 6.202029761636499057e-03
1.315238750631477416e+01 1.635546401052354881e-01
1.199067673993711658e+01 1.469905246120711273e-01
1.091521095505366112e+01 1.320666553648639219e-01
9.921924478022690508e+00 1.186075199937755703e-01
9.006465534763838932e+00 1.064795392382948125e-01
8.164565041022465053e+00 9.555244499671984582e-02
7.391883752753883208e+00 8.571189132421794254e-02
6.684305039616106114e+00 7.685238805144975482e-02
6.037497379599738423e+00 6.887796521195749255e-02
5.447512983652615048e+00 6.171001207780314052e-02
4.909966296848432776e+00 5.526389331344205846e-02
4.421289233760861137e+00 4.947403816731876791e-02
3.977715710674751382e+00 4.427378242510138923e-02
3.575589621037512877e+00 3.960201365058600709e-02
3.177118051491549355e+00 3.501954347340628659e-02
2.820575520904546885e+00 3.095614648810958089e-02
2.529512060682856500e+00 2.766337979744471626e-02
2.267043754638114805e+00 2.470928233524697162e-02
2.030556245224971246e+00 2.207130388341388763e-02
1.817819210082705750e+00 1.970967317636361169e-02
1.626521195380528972e+00 1.758571225454607853e-02
1.454698642490460436e+00 1.570227297171901404e-02
1.285930436826650869e+00 1.384885709418287071e-02
1.149059731020196873e+00 1.235395110703903752e-02
1.014874850911022808e+00 1.088844856102855023e-02
8.758190359572336492e-01 9.381965420075121312e-03
7.817771051012915029e-01 8.359307296165770576e-03
6.975537815039692946e-01 7.447512202429573853e-03
6.222807578534846895e-01 6.639164181491357883e-03
5.549898696888592164e-01 5.927027013148781186e-03
1.269097617959775981e+01 1.569008546459524089e-01
1.156282606616202280e+01 1.409838635498937287e-01
1.051954589940664420e+01 1.266430690322867259e-01
9.556691541737826867e+00 1.137166923698696708e-01
8.670052961242237899e+00 1.020696665712559487e-01
7.855495692837703992e+00 9.157967293259552943e-02
7.108523677376196837e+00 8.213231922800472151e-02
6.425078991349280955e+00 7.362889190371892101e-02
5.800747614689973908e+00 6.598025101123528025e-02
5.231506169115127669e+00 5.910310990202088249e-02
4.713553390455067493e+00 5.292040853102227688e-02
4.242836577738513526e+00 4.736838750104883922e-02
3.815791353696168287e+00 4.237601892943988757e-02
3.392240538261120264e+00 3.748449507568290401e-02
3.013003987167150122e+00 3.313972578604803404e-02
2.703093151779391690e+00 2.961763518737705811e-02
2.423505909593470786e+00 2.646526060124253579e-02
2.171521414245948467e+00 2.363695948618822762e-02
1.944603078691482079e+00 2.110592366096394196e-02
1.740471915835086536e+00 1.884531367861068743e-02
1.556985790307803263e+00 1.681801739688785699e-02
1.376737763685632610e+00 1.483478404685100414e-02
1.230501606369467593e+00 1.324046151410380318e-02
1.087016276088723865e+00 1.167487081132367877e-02
9.708321570503650744e-01 1.041382377470972433e-02
8.377338008568562255e-01 8.967471635132697599e-03
7.475895155728911057e-01 7.989224954002234480e-03
6.669943439446021083e-01 7.120583590205913430e-03
5.949986071668350585e-01 6.352174155090923972e-03
2.748941189001702368e-01 2.931102049291178010e-03
1.224274859196932219e+01 1.504958304778181710e-01
1.114762376557097312e+01 1.352076973932943849e-01
1.013577388603347806e+01 1.214364089262562757e-01
9.202789738942511732e+00 1.090180135405088291e-01
8.344446905734947961e+00 9.783591230471175293e-02
7.556599474924825977e+00 8.775969830461313737e-02
6.834757658472960351e+00 7.869200891629034300e-02
6.174676491047876858e+00 7.053357226224506171e-02
5.572197328386341297e+00 6.319387264843127905e-02
5.023397897019978409e+00 5.659951628232609555e-02
4.524225728851869910e+00 5.066947189193005824e-02
4.070861777182124719e+00 4.534082955831285344e-02
3.659875453834627645e+00 4.056626874407259775e-02
3.252522901401017741e+00 3.587044467285212951e-02
2.888004803312208324e+00 3.170769383635642369e-02
2.590267574292010266e+00 2.833494763444997788e-02
2.321722722078207291e+00 2.531081958071869017e-02
2.079832603933951862e+00 2.261143929472031119e-02
1.862042246991001182e+00 2.018892583826265019e-02
1.666282598174922303e+00 1.801774702609583098e-02
1.490371605024157997e+00 1.608590960007804174e-02
1.317602260883803833e+00 1.418596790203124729e-02
1.177380253406711930e+00 1.265743816332565164e-02
1.039979838745565210e+00 1.115747897745705992e-02
8.975749350358261935e-01 9.621164522703517380e-03
8.012117571178025699e-01 8.570444555442435081e-03
7.149210490894285508e-01 7.636872056617953659e-03
6.378346310873101999e-01 6.803716757385782146e-03
5.688497845422588739e-01 6.070218480435522583e-03
1.295587912319561319e+01 1.606327246964271149e-01
1.180731358116058693e+01 1.443409096780488010e-01
1.074462962078750117e+01 1.296597436899212807e-01
9.763642359539881355e+00 1.164253231488162621e-01
8.860010176866701670e+00 1.045074341348204566e-01
8.029342902768224377e+00 9.376621578901225829e-02
7.267493722096494579e+00 8.409847269520663582e-02
6.570146505361970313e+00 7.539299950169064957e-02
5.932874340071071728e+00 6.756217502483793935e-02
5.351779051017629740e+00 6.052164915866009576e-02
4.822677773558373460e+00 5.419260124614500018e-02
4.341788819352991879e+00 4.851000079402092990e-02
3.905413494377495187e+00 4.340710862188249669e-02
3.472579582713307467e+00 3.839086397557643637e-02
3.118256627823827287e+00 3.432261513916368828e-02
2.767809636827192499e+00 3.033822068550072817e-02
2.481849286873201166e+00 2.711180644699009989e-02
2.223997012579046473e+00 2.421268407320164087e-02
1.991846892510952260e+00 2.163084548135989563e-02
1.782894269369577067e+00 1.931077573217286972e-02
1.595134462436142542e+00 1.722550072819160893e-02
1.410614990587517603e+00 1.519592808644164468e-02
1.260859604857992533e+00 1.356101986390545987e-02
1.113904676966551932e+00 1.196710569495530556e-02
9.948626218649833097e-01 1.066654984174522820e-02
8.585083397279005268e-01 9.193290619243288386e-03
7.662463463870674563e-01 8.189386008428009914e-03
6.836781544088356144e-01 7.296473827310160851e-03
6.098859146737999337e-01 6.500658058554561677e-03
5.438488362881039873e-01 5.798657211938345810e-03
1.249962068731765719e+01 1.540796211812546224e-01
1.138441975986568799e+01 1.384275413931295440e-01
1.035373323239293875e+01 1.243258987010543576e-01
9.403026342290315753e+00 1.116185515954648266e-01
8.528132159341627272e+00 1.001713734739413802e-01
7.724628227656284096e+00 8.985855467519578144e-02
6.988150775106444001e+00 8.057772817922402575e-02
6.314622611225057192e+00 7.222487359890382430e-02
5.699657414291461777e+00 6.471264280675309566e-02
5.139180955682751240e+00 5.796039011070708985e-02
4.629288105446829782e+00 5.189177422439096576e-02
4.166218297098398970e+00 4.644323867978764758e-02
3.746156390946855375e+00 4.154618749723355126e-02
3.329727066390845813e+00 3.674683255172256358e-02
2.956906797239076568e+00 3.248186495250768996e-02
2.652415959802203904e+00 2.902843600230806120e-02
2.377703555741586428e+00 2.593167949650298718e-02
2.130234451859311928e+00 2.315865925133236622e-02
1.907372188326397433e+00 2.067935441301039373e-02
1.707002382023854459e+00 1.846833674954023383e-02
1.526847057183912115e+00 1.647755433413983228e-02
1.350008658221739877e+00 1.453129310959449562e-02
1.206482144457633465e+00 1.296447154383051012e-02
1.065733055443242261e+00 1.143937713710083473e-02
9.198951401059328736e-01 9.847541810323812844e-03
8.211383078064540264e-01 8.787028552529680542e-03
7.327832438113767166e-01 7.828323528920324084e-03
6.537446246471283473e-01 6.970544531580159624e-03
5.831360048313130040e-01 6.216756507609292638e-03
1.322561938027803308e+01 1.644565182366064249e-01
1.205632144906880043e+01 1.477770903809174641e-01
1.097412240600481326e+01 1.327480561734947773e-01
9.974668710329579469e+00 1.192044983685536519e-01
9.053724382503029133e+00 1.069986333513145288e-01
8.206875112691648155e+00 9.600505910666105869e-02
7.429815906390622615e+00 8.610847500209478644e-02
6.718249177964868757e+00 7.720000649230240874e-02
6.067907611613249763e+00 6.918452625184985660e-02
5.474576654101383610e+00 6.197782727819051152e-02
4.934255916946881371e+00 5.550258716300822404e-02
4.442985297098950070e+00 4.968105691852481992e-02
3.997070617631229172e+00 4.445650113868469810e-02
3.592879601889936048e+00 3.976503974947596942e-02
3.192370506180260303e+00 3.516145555710564752e-02
2.834075351949531640e+00 3.107551421643232892e-02
2.541565982190467921e+00 2.777336845557538611e-02
2.277742298628404605e+00 2.480235446110540254e-02
2.040161461326172265e+00 2.215375473101047904e-02
1.826363245401486646e+00 1.977753623912877415e-02
1.634137950009776796e+00 1.764801147284021307e-02
1.461463640196243974e+00 1.575425225300438464e-02
1.291896291556094978e+00 1.389216550389320293e-02
1.154387628610177741e+00 1.239652191375151431e-02
1.019548258094514326e+00 1.093422640573512780e-02
8.798531309874729756e-01 9.412504574044433872e-03
7.853486045358041290e-01 8.393857266732302272e-03
7.007419438131903267e-01 7.475794125016430383e-03
6.251300052659737316e-01 6.661571239196091565e-03
5.575075346385405251e-01 5.939649615601189786e-03
1.276122941634345587e+01 1.577522786628396956e-01
1.162577839170404381e+01 1.417251143241534672e-01
1.057593347208887202e+01 1.272901168104091651e-01
9.607162749581661387e+00 1.142805590918643116e-01
8.715347524673136448e+00 1.025615971383237734e-01
7.895941627453575862e+00 9.200921691176673634e-02
7.144797407499384079e+00 8.250880190994784591e-02
6.457519183454190070e+00 7.395798814248348563e-02
5.829760863637795332e+00 6.626743956228793586e-02
5.257548005932685342e+00 5.935419019449892503e-02
4.736766862954412183e+00 5.314060811861849587e-02
4.263526262424647051e+00 4.756130333798769261e-02
3.834299776206608001e+00 4.255364224674803436e-02
3.408614724596850554e+00 3.763301166126035990e-02
3.027451986180636823e+00 3.327115686824293900e-02
2.715968385551590369e+00 2.973682311162023639e-02
2.435040214306122497e+00 2.656795676944790144e-02
2.181738785531188274e+00 2.372301064655847960e-02
1.953763140656493480e+00 2.118046729496700711e-02
1.748602440907248257e+00 1.891221950681461206e-02
1.564266563339525185e+00 1.687506852173722288e-02
1.383145117261550094e+00 1.488459995502986258e-02
1.236245048209766217e+00 1.327892225613139070e-02
1.092052736426982307e+00 1.171478002770160246e-02
9.753327875477826314e-01 1.043960019860410045e-02
8.415577605770906411e-01 8.994105652112961355e-03
7.510339887738088915e-01 8.021586068177991719e-03
6.700444216691331389e-01 7.147242600769979602e-03
5.977248780775836767e-01 6.363333566795330819e-03
2.761181011412133790e-01 2.924710548150079217e-03
1.231003591735851010e+01 1.513017192350565587e-01
1.120795263400998465e+01 1.359114821311122046e-01
1.018977532621690507e+01 1.220475436106708972e-01
9.251192466367459843e+00 1.095524538928182717e-01
8.387891951445025640e+00 9.830096290040879481e-02
7.595404829232589528e+00 8.816637352042124010e-02
6.869435024528976363e+00 7.904914637502882813e-02
6.205739448434684391e+00 7.084608029731231937e-02
5.600068821744528691e+00 6.347016130548961688e-02
5.048188371926105589e+00 5.683701468628799686e-02
4.546457710244516726e+00 5.087749621122283211e-02
4.090775421505471243e+00 4.552962825258451141e-02
3.677648050821430203e+00 4.072501248256528428e-02
3.268243873281480472e+00 3.601743413050196435e-02
2.901829406833972502e+00 3.183075464761250806e-02
2.602573061760971918e+00 2.844837757965999400e-02
2.332721211781660031e+00 2.540780876314554029e-02
2.089660930968257446e+00 2.269261816352796321e-02
1.870766663177531486e+00 2.025698049383383922e-02
1.674088759667767601e+00 1.808348508562578061e-02
1.497320612036864063e+00 1.614164645872728093e-02
1.323700891049782058e+00 1.423029816003452096e-02
1.182861332518614805e+00 1.269171923943701596e-02
1.044794710840770469e+00 1.119531241988746921e-02
9.016942496000095453e-01 9.641274414450441005e-03
8.048672237056195833e-01 8.596670986868896330e-03
7.181988634122631332e-01 7.667683883083382251e-03
6.407619311434712417e-01 6.826924135321916706e-03
5.714261779065130664e-01 6.082721694993270534e-03
1.302781701370918377e+01 1.615157491715858151e-01
1.187176164467703998e+01 1.451073976169278967e-01
1.080244277154439558e+01 1.303195637948605379e-01
9.815351926372768432e+00 1.170042976830425879e-01
8.906364553694572805e+00 1.050114291175923004e-01
8.070937864687104835e+00 9.420586140801572028e-02
7.304712654569716968e+00 8.448338835741617259e-02
6.603426149360331898e+00 7.572939817636928361e-02
5.962713631306082895e+00 6.785765670368383573e-02
5.378324845469739657e+00 6.078129650810577822e-02
4.846518735372843167e+00 5.442166431584538611e-02
4.363093489809860337e+00 4.870862216334879286e-02
3.924414410751688731e+00 4.358130218884753021e-02
3.489334047319526899e+00 3.853896847750683946e-02
3.133235489628309445e+00 3.445870828815933429e-02
2.781042665164639160e+00 3.045175609644432818e-02
2.493608054780855898e+00 2.721184090771494243e-02
2.234475387808292357e+00 2.430147671079240651e-02
2.001247480279801039e+00 2.170542903611829069e-02
1.791211643190687708e+00 1.937064423168187097e-02
1.602576489752115974e+00 1.728530568565748299e-02
1.417169668692994877e+00 1.524859525774867851e-02
1.266693284971199152e+00 1.360055142115626156e-02
1.119081030500179263e+00 1.199938812287693925e-02
9.994546919855153977e-01 1.070084002430742379e-02
8.624577257001700969e-01 9.211401525994826825e-03
7.697745612464305109e-01 8.212751188236470587e-03
6.868301835073624684e-01 7.323896723926520171e-03
6.126613539940022335e-01 6.521497407970895145e-03
5.463454344323390721e-01 5.810722119226981522e-03
1.256861767559531451e+01 1.549103840494774897e-01
1.144631103204032740e+01 1.391516826908162363e-01
1.040910046799161037e+01 1.249557690514150193e-01
9.452613474006836825e+00 1.121682321636824908e-01
8.572555804302311344e+00 1.006508140041199872e-01
7.764382346032778770e+00 9.027747117422441070e-02
7.023784352291208677e+00 8.094521120809655690e-02
6.346468093289538537e+00 7.254632502845168029e-02
5.728081538077660184e+00 6.499596680958640016e-02
5.164703205889828119e+00 5.820829807075812018e-02
4.652050631503440670e+00 5.211010384237219767e-02
4.186492393255352162e+00 4.662820593912148787e-02
3.764271265196633465e+00 4.171759975315106339e-02
3.345726807809166203e+00 3.688767915299429739e-02
2.971041218440137133e+00 3.260786924954014315e-02
2.665056126128576786e+00 2.914084727533166816e-02
2.389011158853224792e+00 2.603428813285402557e-02
2.140256923397875433e+00 2.324230771639826734e-02
1.916342587521874696e+00 2.075143782722920632e-02
1.714991640814317764e+00 1.852516189526791715e-02
1.534013315218389906e+00 1.653539529354367682e-02
1.356289140240808155e+00 1.458039864177975223e-02
1.212094253754362416e+00 1.300290598857871405e-02
1.070650556669403564e+00 1.146831744309330207e-02
9.241457425644621360e-01 9.871121128461821104e-03
8.248778702270673779e-01 8.804173653311672329e-03
7.361442541121757666e-01 7.851068254438705457e-03
6.567309965675555139e-01 6.997548637783669763e-03
5.857968333132601568e-01 6.233343124232850266e-03
1.329936885968740512e+01 1.653773457336203678e-01
1.212240194756161138e+01 1.485682423778302563e-01
1.103334566111225001e+01 1.334363439712585586e-01
1.002767900601388718e+01 1.198054783013955960e-01
9.101176449663990198e+00 1.075240239330746556e-01
8.249465611625682371e+00 9.646239240473446219e-02
7.467862586670666047e+00 8.650951704888668048e-02
6.752284924728678028e+00 7.755198003991167766e-02
6.098418808763090837e+00 6.949439948260337230e-02
5.501907271296469837e+00 6.225006145058708390e-02
4.958599586614957033e+00 5.573730988794108748e-02
4.464787362854425901e+00 4.988890389444421841e-02
4.016528377344519285e+00 4.463670779825510554e-02
3.610264228149127064e+00 3.992374364271373405e-02
3.207768404994394196e+00 3.530524707771266757e-02
2.847637338447212230e+00 3.120112267051994639e-02
2.553619903698079785e+00 2.787517855380547416e-02
2.288535858886545427e+00 2.490177372802970801e-02
2.049797326393830943e+00 2.223969455156031214e-02
1.834943042473329733e+00 1.984869182143849525e-02
1.641761584924832151e+00 1.771678458523240698e-02
1.468312029488714421e+00 1.581275393543369809e-02
1.297865687962039605e+00 1.394203385510743229e-02
1.159738224936673223e+00 1.244004012528606394e-02
1.024248357851713642e+00 1.096609772413089517e-02
8.838984281346835559e-01 9.438201610076305675e-03
7.889201039703167551e-01 8.413553011485915348e-03
7.039365308258775933e-01 7.502554941189567075e-03
6.279918501733274816e-01 6.690544293622789802e-03
5.600711520192664938e-01 5.958948840667653048e-03
1.283199855920749677e+01 1.586250825178977530e-01
1.168919575460948579e+01 1.424808704179230112e-01
1.063266159165822344e+01 1.279457187320015010e-01
9.657969549715142321e+00 1.148553143865172210e-01
8.760839265027884792e+00 1.030627731731952046e-01
7.936815614846129741e+00 9.244763139785693029e-02
7.181321007597567530e+00 8.289279062924170827e-02
6.490165550073473177e+00 7.429431316811867247e-02
5.858984970860705133e+00 6.656493180138445265e-02
5.283619105001947425e+00 5.961574037139769078e-02
4.760111388189316450e+00 5.337141616123153298e-02
4.284401337365905782e+00 4.776333424494244584e-02
3.852934810373858543e+00 4.273109991938661006e-02
3.425073792202944833e+00 3.778677995490939412e-02
3.041964085011803931e+00 3.340436817944933412e-02
2.728965555056898751e+00 2.985080180862348387e-02
2.446594935502745649e+00 2.667025633523014902e-02
2.192030571877277012e+00 2.382024352026318806e-02
1.962973197729884989e+00 2.126624159220714613e-02
1.756789002961734569e+00 1.898162067630923544e-02
1.571570679954748417e+00 1.694341950472439892e-02
1.389614160582697266e+00 1.494574185995749260e-02
1.241988490050064842e+00 1.332876798656241861e-02
1.097140894394293076e+00 1.175730633658700341e-02
9.798210142486909469e-01 1.047681513135332275e-02
8.453977645923655970e-01 9.020740212235119418e-03
7.544784619747268994e-01 8.042762318339611791e-03
6.731137039865668914e-01 7.174565121831399071e-03
6.004624961709131847e-01 6.385983643115780706e-03
2.773419295273118479e-01 2.929889566410707590e-03
1.237778184766853506e+01 1.521315287373272707e-01
1.126862541551011176e+01 1.366308077343944272e-01
1.024412050465497082e+01 1.226722113506868717e-01
9.299878878252568981e+00 1.101008058917924692e-01
8.431503681679057394e+00 9.878052690053204521e-02
7.634416149380779615e+00 8.858758434435068385e-02
6.904378753387311107e+00 7.941781081707773027e-02
6.236999447424261156e+00 7.117084974049139867e-02
5.627983859072024586e+00 6.375397199506847856e-02
5.073245707439371088e+00 5.708983935507216251e-02
4.568783021109140030e+00 5.110097862718968043e-02
4.110710219023340883e+00 4.572356664089406719e-02
3.695420867520767150e+00 4.089943251902385113e-02
3.283964845161943646e+00 3.616357647512968843e-02
2.915669792446346165e+00 3.196757399981429298e-02
2.614971387822044857e+00 2.856429682063883063e-02
2.343783288642411478e+00 2.551407046292649902e-02
2.099499791778679292e+00 2.278707734749035874e-02
1.879598537199218544e+00 2.034109192824329684e-02
1.681912027999042936e+00 1.816164563484180122e-02
1.504307398682419139e+00 1.620579096123278551e-02
1.329848648667837363e+00 1.429077679708302441e-02
1.188342411630517681e+00 1.274219946525314076e-02
1.049624695827911181e+00 1.124016738400530901e-02
9.058587461860062584e-01 9.676055756017380022e-03
8.085375985850342673e-01 8.623746926082663522e-03
7.214766777350977156e-01 7.690129270582296561e-03
6.437062338102564896e-01 6.856041279984826341e-03
5.740399848479622591e-01 6.109685747295028925e-03
1.310024319551446403e+01 1.624219916094613581e-01
1.193674997169872043e+01 1.458914136268188722e-01
1.086057998383101619e+01 1.310066998517900594e-01
9.867512624849204883e+00 1.176024434114643219e-01
8.953006174755854474e+00 1.055351643164257613e-01
8.112738933709499278e+00 9.466537223083378028e-02
7.342056338861864262e+00 8.488664405855972372e-02
6.636765055535230218e+00 7.608418187311422054e-02
5.992628345203548257e+00 6.817094263495426798e-02
5.405173732490331062e+00 6.105930418466258558e-02
4.870416594829567458e+00 5.466380421379350707e-02
4.384471055242580739e+00 4.892493104465897580e-02
3.943516702658532491e+00 4.377047779768467040e-02
3.506214631583230101e+00 3.870758254918350849e-02
3.148266325333467286e+00 3.460735974322080855e-02
2.794299123524883299e+00 3.058594268103457386e-02
2.505417160929930276e+00 2.732303441146885156e-02
2.245094211561185382e+00 2.441069306708951517e-02
2.010648068048649595e+00 2.180082763181293362e-02
1.799668748789444717e+00 1.945140108716990335e-02
1.610018517068088961e+00 1.736597488863223654e-02
1.423753100895037260e+00 1.531908388100988727e-02
1.272565429072430421e+00 1.366104272318251732e-02
1.124257384033806595e+00 1.205266110482373226e-02
1.004110597665381244e+00 1.074347012284084836e-02
8.664501419482918410e-01 9.248279450237173807e-03
7.733058699726043095e-01 8.242493794060919490e-03
6.899822126058893224e-01 7.352220470437350122e-03
6.154408442739769391e-01 6.552398029476788274e-03
5.488761082521389500e-01 5.840605064056821928e-03
1.263805212889186436e+01 1.557759949408702993e-01
1.150854011860182169e+01 1.399003200114177781e-01
1.046481451757415115e+01 1.256091792971437970e-01
9.502600325537953196e+00 1.127383778369690226e-01
8.617167088314484857e+00 1.011497019169954881e-01
7.804444043296843603e+00 9.071666989593485386e-02
7.059595759741951859e+00 8.133099132644228124e-02
6.378504286588960959e+00 7.288634695198920044e-02
5.756804164859310902e+00 6.529319605412360616e-02
5.190272916561405658e+00 5.847518049572350551e-02
4.674954549736113130e+00 5.234409731119196718e-02
4.206980082197734561e+00 4.683454338990294952e-02
3.782584060333340936e+00 4.189776290120092450e-02
3.361879427170809898e+00 3.704593185729114502e-02
2.985305694699659451e+00 3.274456140570998486e-02
2.677751199533304760e+00 2.926472059504361609e-02
2.400318761964863601e+00 2.614071685905611925e-02
2.150371785435883254e+00 2.334774493617961313e-02
1.925319857248400712e+00 2.084535986864368556e-02
1.723023439323557948e+00 1.860343027829083895e-02
1.541179573252867696e+00 1.659996901251625107e-02
1.362602817770897756e+00 1.465129483067818816e-02
1.217719946815780663e+00 1.306331828261970453e-02
1.075568057895564644e+00 1.151928252988384041e-02
9.284169683204646084e-01 9.916743150982457872e-03
8.286852199092061833e-01 8.840760974847951953e-03
7.395145403766144598e-01 7.880399700009928232e-03
6.597173684879827915e-01 7.025580987426379397e-03
5.884523920548900833e-01 6.260409762227175240e-03
1.337367607524229385e+01 1.663130084355244898e-01
1.218899692265343049e+01 1.493866904800393858e-01
1.109287745334707687e+01 1.341434418900318004e-01
1.008114533200339125e+01 1.204226060002762250e-01
9.149071027414558799e+00 1.080647204056804089e-01
8.292219247568086260e+00 9.693636963051202593e-02
7.506201296175238014e+00 8.692539695207837647e-02
6.786665212182550810e+00 7.791875995333033544e-02
6.129100326837999546e+00 6.981705548838014475e-02
5.529284496158635598e+00 6.253178799485037409e-02
4.983149405677542276e+00 5.598836420161534128e-02
4.486733028013096813e+00 5.011319758968128812e-02
4.036057881600862984e+00 4.483348851002555424e-02
3.627692864011174301e+00 4.009911330660123618e-02
3.223184149650991870e+00 3.545238126337680457e-02
2.861237330017177172e+00 3.133640345151759987e-02
2.565804457563776619e+00 2.799390203177742550e-02
2.299353423419278730e+00 2.500559649155112071e-02
2.059467314197974463e+00 2.233255982407126097e-02
1.843543584878950092e+00 1.993687623037242174e-02
1.649439913207299213e+00 1.779282254883741629e-02
1.475162134255851853e+00 1.587479926782468451e-02
1.303912143213651786e+00 1.400900730532748419e-02
1.165110156092936666e+00 1.249444011112268646e-02
1.028949977316748310e+00 1.101454205564518160e-02
8.879982808679736106e-01 9.481116141108004991e-03
7.925581184284890002e-01 8.448021982265702806e-03
7.071411897657156054e-01 7.535563780860269137e-03
6.308536950806812316e-01 6.714797164185340450e-03
5.626432555382167022e-01 5.982359713525444052e-03
1.290319996552768700e+01 1.595092786605022406e-01
1.175298902453801198e+01 1.432519740078946613e-01
1.068978411996967637e+01 1.286147898260679157e-01
9.709219272447615623e+00 1.154399731435987730e-01
8.806712487594580807e+00 1.035737983523383893e-01
7.977821652545009634e+00 9.289644610200953334e-02
7.217989307471185612e+00 8.328761105754925453e-02
6.522899614074651353e+00 7.464169467756158471e-02
5.888316712957364807e+00 6.687094815107449963e-02
5.309885743628898425e+00 5.988670855831672996e-02
4.783546442676818167e+00 5.361050267452661944e-02
4.305307531273840915e+00 4.797702804347472177e-02
3.871638381390265504e+00 4.291501989439084480e-02
3.441621952406837881e+00 3.795242391261226950e-02
3.056519771897037607e+00 3.354390629747076857e-02
2.741962724562206244e+00 2.997683496254921129e-02
2.458199833583547100e+00 2.678053714171411623e-02
2.202407804650531098e+00 2.392351767833930318e-02
1.972197399602465540e+00 2.135927087354551682e-02
1.765060454382227251e+00 1.906325351520404832e-02
1.578909850212918409e+00 1.701716158292803163e-02
1.396104685212833374e+00 1.500700120958252913e-02
1.247766606289501867e+00 1.339091279816559225e-02
1.102233176723749652e+00 1.180930206432304237e-02
9.843078041513007026e-01 1.052638201651080914e-02
8.493271920747813564e-01 9.059781904140189190e-03
7.579631212687629738e-01 8.073931754121075818e-03
6.761943033726625085e-01 7.201238258478184599e-03
6.032001142642428038e-01 6.421037273961150739e-03
2.785874283838482568e-01 2.947550977180864173e-03
1.244596421022051302e+01 1.529674452470130286e-01
1.132967377649452523e+01 1.373560465225358573e-01
1.029888080166054465e+01 1.233070423556799355e-01
9.348963933462904663e+00 1.106545638795374542e-01
8.475372443170272163e+00 9.926566489160661144e-02
7.673719586962855388e+00 8.901449278607982685e-02
6.939492419458799688e+00 7.979257933320264840e-02
6.268434427585527047e+00 7.149947105000425962e-02
5.656101011953154512e+00 6.404428246659840673e-02
5.098352676528532967e+00 5.734689227915054643e-02
4.591198789548504244e+00 5.132575367968814778e-02
4.130786561871892637e+00 4.592440715568533310e-02
3.713382582029722823e+00 4.108083148764068993e-02
3.299798673865377729e+00 3.631683525910504862e-02
2.929644450707787673e+00 3.209761277749022257e-02
2.627411618169873453e+00 2.868208930751506985e-02
2.354873218483018338e+00 2.561621946359601484e-02
2.109397636248106167e+00 2.287609582518757012e-02
1.888430411220905603e+00 2.043255818031985277e-02
1.689813921600045621e+00 1.823297302013741211e-02
1.511312316969999570e+00 1.626600198327237887e-02
1.336028265032769058e+00 1.434979710493957533e-02
1.193887330764968668e+00 1.280017515445320588e-02
1.054458550074067302e+00 1.129090138383574173e-02
9.100442113512183795e-01 9.718403813514742140e-03
8.122973272234412789e-01 8.658429823476062118e-03
7.247945822111985237e-01 7.717953852282519352e-03
6.466546059896569609e-01 6.881760955425026208e-03
5.766537917894113408e-01 6.127086220401599219e-03
1.317324856750608753e+01 1.633322293895382304e-01
1.200213050582212837e+01 1.466838748060693698e-01
1.091914252520223094e+01 1.316965843164086269e-01
9.919990696182685141e+00 1.182053920862449342e-01
9.000038842696413965e+00 1.060600179813304261e-01
8.154735765351512455e+00 9.512636581943398340e-02
7.379731476257464173e+00 8.529019184617420146e-02
6.670529484507987661e+00 7.643984392863038824e-02
6.022682940702209109e+00 6.848237202511335553e-02
5.432074021304162947e+00 6.133126020683843382e-02
4.894461243760456881e+00 5.490783646028718490e-02
4.405979755713392620e+00 4.913660127652835080e-02
3.962709106661448821e+00 4.396177960826413295e-02
3.523127921148202280e+00 3.887572384486346483e-02
3.163377755646519685e+00 3.474950478415965438e-02
2.807677825887932244e+00 3.071374605907512337e-02
2.517351737233956666e+00 2.743669368685566420e-02
2.255713035314078407e+00 2.450749301196523608e-02
2.020143295709279752e+00 2.188354839811242417e-02
1.808125854388202169e+00 1.953473938893912631e-02
1.617593729382609036e+00 1.743332078248624462e-02
1.430336533097080087e+00 1.537499149423959127e-02
1.278478482858574239e+00 1.371894679593358563e-02
1.129456114947587686e+00 1.209611743291272822e-02
1.008766503345247534e+00 1.078856168763314000e-02
8.704647123810628218e-01 9.287918877196224554e-03
7.768557959410065106e-01 8.275034768506816032e-03
6.931475217727366411e-01 7.382002713670446879e-03
6.182353729349290283e-01 6.576103476715890531e-03
5.514067820719390500e-01 5.855118411557256458e-03
1.270790208702827684e+01 1.566375285646609272e-01
1.157108772571129940e+01 1.406518508048384408e-01
1.052092057332787078e+01 1.262596046752605117e-01
9.552847676001094968e+00 1.133075042384930758e-01
8.662190438799996173e+00 1.016468175992079476e-01
7.844650588671320257e+00 9.115359861597037427e-02
7.095564295808798327e+00 8.171509217127405356e-02
6.410642972077186919e+00 7.322490270459994233e-02
5.785612703224055409e+00 6.558916194196826033e-02
5.216068878183391710e+00 5.873238626109135441e-02
4.697969139714017750e+00 5.257028774504531737e-02
4.227469980958781015e+00 4.704002127372234471e-02
3.800939783595116861e+00 4.207488447110513397e-02
3.378097045651098806e+00 3.720353834197427656e-02
2.999593615256971990e+00 3.287909359157582118e-02
2.690482719334707618e+00 2.938538673252179267e-02
2.411741673301849964e+00 2.624672518827695158e-02
2.160508867184542936e+00 2.344176752963516436e-02
1.934384700140824975e+00 2.092773789589220598e-02
1.731066808328094009e+00 1.868138231231734891e-02
1.548384589242873588e+00 1.666412286352540392e-02
1.368916495300987357e+00 1.470059396913956512e-02
1.223368248150750848e+00 1.311967265176973083e-02
1.080553408773266222e+00 1.155993242100840021e-02
9.326881940764669698e-01 9.962170041728219197e-03
8.325296434501656684e-01 8.877202088042081274e-03
7.429372542301302396e-01 7.909623114002086591e-03
6.627456118126553442e-01 7.052754872823579525e-03
5.911253479076862272e-01 6.278649921048223663e-03
1.344844106425097330e+01 1.672566581660579477e-01
1.225601838843769009e+01 1.502013106055474501e-01
1.115291703611818619e+01 1.348528204437548783e-01
1.013489239067812342e+01 1.210408597965529076e-01
9.197199330691525176e+00 1.086050527459382770e-01
8.335292553768464785e+00 9.740837813922095800e-02
7.544769100130737982e+00 8.733826528718226234e-02
6.821138036308046715e+00 7.828075332333853109e-02
6.159944678788773942e+00 7.013832854715403020e-02
5.556858306065699971e+00 6.281232516437146307e-02
5.007774828039635473e+00 5.623644638041575688e-02
4.508768917311167357e+00 5.032908281225498270e-02
4.055774822999373974e+00 4.502609727373599324e-02
3.645312985740859713e+00 4.027171612729681105e-02
3.238703298085532367e+00 3.559892655871643719e-02
2.874902415289763091e+00 3.146014798310894228e-02
2.577990992796403535e+00 2.811214325361943364e-02
2.310238549890986537e+00 2.510345925025038449e-02
2.069171209279987433e+00 2.241602795012476168e-02
1.852177886338423063e+00 2.001765717177250714e-02
1.657158631671331150e+00 1.786203398653271254e-02
1.482041474109692336e+00 1.593363602419304095e-02
1.309958598465264190e+00 1.405630028800502682e-02
1.170537426540502857e+00 1.253426507997291127e-02
1.033711028963049561e+00 1.105275412752074887e-02
8.920981336012634433e-01 9.523848988458634077e-03
7.962332825585967111e-01 8.482354641375833629e-03
7.103963577744307756e-01 7.568435678848092416e-03
6.337587482962686591e-01 6.738963023046437746e-03
5.652211885851804452e-01 5.997741654266502964e-03
1.297488447684244939e+01 1.603960160490283948e-01
1.181715782118079794e+01 1.440246095259903603e-01
1.074733814449280800e+01 1.292861053414481598e-01
9.760700649507636939e+00 1.160241143501284794e-01
8.852828961350814652e+00 1.040825537939229495e-01
8.019048029498376806e+00 9.334299485038108357e-02
7.254991696251727795e+00 8.367842416460916088e-02
6.556030044137043156e+00 7.498704441125171594e-02
5.917861495891544976e+00 6.717083339472229575e-02
5.336235820443921085e+00 6.014896193819289222e-02
4.807143886092473117e+00 5.384331114693575310e-02
4.326449663075872643e+00 4.817969229142977233e-02
3.890463243886872036e+00 4.309818791577430669e-02
3.458239409802907893e+00 3.811146105238442244e-02
3.071166592245728744e+00 3.368288525693938218e-02
2.755092618294019857e+00 3.010235938323203506e-02
2.469839198424756077e+00 2.689037913772295008e-02
2.212809507594934555e+00 2.401540781083454784e-02
1.981473143852111818e+00 2.143637015414925212e-02
1.773336466543248946e+00 1.914286223181806135e-02
1.586306238780125444e+00 1.708056526747580434e-02
1.402611779059295127e+00 1.505915862526736870e-02
1.253547398643440669e+00 1.343887299632858835e-02
1.107354695039723946e+00 1.184464018930982132e-02
9.888471399976944687e-01 1.056604322657940867e-02
8.532566195571972267e-01 9.098663398690419110e-03
7.614698634563393798e-01 8.104982978840326660e-03
6.793231673277614346e-01 7.227813599185702390e-03
6.059511772151671138e-01 6.440046153901988861e-03
2.798581335987695429e-01 2.960585478430871696e-03
1.251469387204903150e+01 1.538080596438759218e-01
1.139123374661373056e+01 1.380924637505672181e-01
1.035397470334179282e+01 1.239420923022824389e-01
9.398263174177406754e+00 1.112099146467570160e-01
8.519560483321605204e+00 9.975101607583397589e-02
7.713181980605043897e+00 8.944182024655962515e-02
6.974826245004630110e+00 8.016542007783332424e-02
6.299982932427587556e+00 7.182904572151643796e-02
5.684321404418519741e+00 6.433349629848160445e-02
5.123631978065343873e+00 5.759790899774384215e-02
4.613775048502860798e+00 5.154736368682573400e-02
4.150892312549439467e+00 4.612504092157306002e-02
3.731344296538678496e+00 4.124942673133134841e-02
3.315642125474478785e+00 3.647182991506146138e-02
2.943619108969230069e+00 3.222949608656332232e-02
2.639919388116576116e+00 2.879642525517757748e-02
2.366061293606019689e+00 2.572032727162774229e-02
2.119295480717532598e+00 2.296713048699701790e-02
1.897322125597292519e+00 2.050498967172860801e-02
1.697715815201048306e+00 1.830638296907903181e-02
1.518389968088036390e+00 1.632834819670388182e-02
1.342227372982833788e+00 1.439958671142100785e-02
1.199445764343591181e+00 1.284810088223339170e-02
1.059361915001323151e+00 1.132428258614988879e-02
9.142365152437523790e-01 9.758135648272154086e-03
8.160570558618484016e-01 8.695333273796210932e-03
7.281333891369519140e-01 7.748034592092886870e-03
6.496173271114685788e-01 6.909534163831957711e-03
5.793148720685705744e-01 6.146795114839459159e-03
1.324677592677179838e+01 1.642577845495029332e-01
1.206794034884411282e+01 1.474836985906167186e-01
1.097809318597167483e+01 1.323965101001234046e-01
9.972738679859718403e+00 1.188139548303252940e-01
9.047261699886078645e+00 1.065901022765992079e-01
8.197058621082108587e+00 9.559179236645051758e-02
7.417551835041842345e+00 8.569585433354053039e-02
6.704364740802359890e+00 7.679776780674189840e-02
6.052949402341661234e+00 6.879893984753993053e-02
5.459164070774348509e+00 6.160853948688176096e-02
4.918615931956473730e+00 5.515412166969738128e-02
4.427537616743765447e+00 4.935166515054496827e-02
3.982020833864765574e+00 4.415241182207594456e-02
3.540192827551664312e+00 3.903899659338594397e-02
3.178621224328304962e+00 3.489754579046705496e-02
2.821125935462129863e+00 3.084303193578971647e-02
2.529295397982679106e+00 2.755497913220358863e-02
2.266400304048191483e+00 2.461037802165731703e-02
2.029654420023522476e+00 2.197036455371518052e-02
1.816625487408552342e+00 1.961337631263902065e-02
1.625172270759351445e+00 1.750685583878624704e-02
1.437043046211161634e+00 1.543715589130661113e-02
1.284399944721551057e+00 1.377165832588642287e-02
1.134666202343677988e+00 1.214021548935185699e-02
1.013411633126444222e+00 1.082354846539475973e-02
8.744851532771049651e-01 9.329384038327115380e-03
7.804057219094087117e-01 8.313909099655536830e-03
6.963191640020955919e-01 7.409263019773688896e-03
6.210728904656077631e-01 6.605329049210791753e-03
5.539158576869549488e-01 5.876059216669260107e-03
1.277829126057491926e+01 1.575146919747077712e-01
1.163412960989546541e+01 1.414104724053306117e-01
1.057737660092113963e+01 1.269222672903335125e-01
9.603337215497887769e+00 1.138846399941886856e-01
8.707423539290056524e+00 1.021543196775686613e-01
7.885181785278865263e+00 9.159788843715624407e-02
7.131870317528221648e+00 8.210479908753796907e-02
6.443098250050077525e+00 7.356655763485275834e-02
5.814597095241579083e+00 6.589220208206442164e-02
5.241945183755941429e+00 5.899908287128777934e-02
4.721122585396227755e+00 5.280610793157734101e-02
4.248227913575583159e+00 4.724584019438501231e-02
3.819411390538034023e+00 4.226184703085451161e-02
3.394420587024561620e+00 3.736339343746167274e-02
3.013990783945151186e+00 3.302364912513405804e-02
2.703366933400695338e+00 2.950638407987009673e-02
2.423176776227741414e+00 2.636287358806124748e-02
2.170710563665121384e+00 2.354114695105645472e-02
1.943513239585190400e+00 2.101302626869618745e-02
1.739176879835766965e+00 1.876127382758675799e-02
1.555600042780381109e+00 1.673858976503924539e-02
1.375298929795484293e+00 1.476028397134197465e-02
1.229016549485721033e+00 1.317141727339895402e-02
1.085586537761870751e+00 1.160456673666993878e-02
9.369810865392821375e-01 1.000307717861889135e-02
8.363710072505525783e-01 8.920003075751746155e-03
7.463599680836460193e-01 7.949295293003344129e-03
6.657914224287537763e-01 7.081528433661436750e-03
5.938380871742137135e-01 6.307394331491646654e-03
1.352383308218235669e+01 1.682194737973664311e-01
1.232350965546779165e+01 1.510372450780763931e-01
1.121337097455928777e+01 1.355813881325963477e-01
1.018892910767221238e+01 1.216723800115789705e-01
9.245542403480159876e+00 1.091590810540695178e-01
8.378628570959349986e+00 9.789432927912286586e-02
7.583543916046740385e+00 8.776399350510082076e-02
6.855784653130074346e+00 7.865584624297844440e-02
6.190911978514904490e+00 7.046695657270984903e-02
5.584554207468641174e+00 6.310401476132858345e-02
5.032593669694378491e+00 5.649376482924327314e-02
4.530927530773895207e+00 5.055465995234101340e-02
4.075546169399276053e+00 4.522412202814427018e-02
3.662949551477240995e+00 4.044829025050035443e-02
3.254227078638058490e+00 3.575910547371741882e-02
2.888607148339779940e+00 3.159806425843346422e-02
2.590249892067384874e+00 2.823175948066458316e-02
2.321180600394529225e+00 2.521559575584503624e-02
2.078901561618060612e+00 2.251383621426714804e-02
1.860884235124042219e+00 2.009936582617804710e-02
1.664901432560028649e+00 1.794151625710640324e-02
1.488939122096884837e+00 1.600690506313855871e-02
1.316060850286066231e+00 1.411533991143901559e-02
1.175964696988069047e+00 1.258861172754470806e-02
1.038526626184284041e+00 1.109714507623863616e-02
8.962181567767325552e-01 9.564990436946169128e-03
7.999053017687454137e-01 8.527377294721642104e-03
7.136515257831458348e-01 7.595486717843284198e-03
6.366790442268002170e-01 6.768381759483637836e-03
5.678096727248280740e-01 6.027735532277630169e-03
1.304709138960586579e+01 1.613058993193446922e-01
1.188171429296253834e+01 1.448127522510885279e-01
1.080522889003814058e+01 1.299770207760690133e-01
9.812409731992035589e+00 1.166271653435140276e-01
8.899145790746992191e+00 1.046131401751651813e-01
8.060581965971760354e+00 9.380633226344274600e-02
7.292095796420657194e+00 8.408620801148325441e-02
6.589236551215008397e+00 7.534400356039334945e-02
5.947577365395815718e+00 6.748819699861118016e-02
5.362847469910192011e+00 6.042886716305550382e-02
4.830850938908021419e+00 5.409070774017992606e-02
4.347634316952764699e+00 4.839877198426633526e-02
3.909372266233809068e+00 4.329203225001959643e-02
3.474970460029521035e+00 3.827983824270261154e-02
3.085930344182302498e+00 3.383492338918456938e-02
2.768235239289832172e+00 3.023252743583297944e-02
2.481545164958280925e+00 2.701152684891265990e-02
2.223308528427779596e+00 2.412433856130456050e-02
1.990748888101757874e+00 2.153192753963139444e-02
1.781667616645985053e+00 1.922570619365001482e-02
1.593706629880258907e+00 1.716137413552541388e-02
1.409147202848048952e+00 1.512986955056271413e-02
1.259372818821608675e+00 1.350092855301403619e-02
1.112476213355698240e+00 1.189860849655265118e-02
9.934464875625171887e-01 1.061429212212719811e-02
8.572047607208933551e-01 9.142138390808520268e-03
7.649732434734727304e-01 8.150550711532760992e-03
6.824520312828603608e-01 7.256855349162519633e-03
6.087060130323540541e-01 6.473903488744764748e-03
2.811288388136907734e-01 2.976728667296556219e-03
1.258393648008254218e+01 1.546729505990975806e-01
1.145319009087943307e+01 1.388436145994682291e-01
1.040941245321352149e+01 1.246013166712138520e-01
9.447805313696273188e+00 1.117809113769374779e-01
8.563937818115066491e+00 1.002544323182551766e-01
7.753021934485408551e+00 8.988467782805681372e-02
7.010453335801638985e+00 8.055303086566346915e-02
6.331828524715005457e+00 7.217051538750884898e-02
5.712753457632359755e+00 6.463551442109946588e-02
5.149002717474000512e+00 5.786600963148289672e-02
4.636490246869184872e+00 5.178618669292463922e-02
4.171241622418555117e+00 4.633155840672767423e-02
3.749492922616290969e+00 4.143529164093898154e-02
3.331666032935711730e+00 3.663284925912343309e-02
2.957742634901188605e+00 3.237897655706049177e-02
2.652500786063862748e+00 2.892314719307956597e-02
2.377249368729021484e+00 2.584200536940968462e-02
2.129336984339267325e+00 2.307593190214653894e-02
1.906217200342082529e+00 2.059465494068576236e-02
1.705666689074412323e+00 1.838384649384361760e-02
1.525467619206073433e+00 1.640857875450577388e-02
1.348492543797636278e+00 1.446732320046927207e-02
1.205021253746174192e+00 1.290748316857155860e-02
1.064265279928579000e+00 1.137568610567451892e-02
9.184497787072861685e-01 9.802900659025878816e-03
8.198056991354972789e-01 8.737598706319496880e-03
7.314767796343665252e-01 7.792195884559736246e-03
6.525800482332801966e-01 6.937706029119377130e-03
5.819856837390283699e-01 6.184559551896838189e-03
1.332083046025942608e+01 1.652036119996982411e-01
1.213419800215648792e+01 1.483065126468670336e-01
1.103741165533493884e+01 1.331096843645022676e-01
1.002584016585056759e+01 1.194337912993342493e-01
9.094718001935735430e+00 1.071339307191340878e-01
8.239556930043336891e+00 9.606897703471968530e-02
7.455596485406658758e+00 8.611377815569330740e-02
6.738395065602903244e+00 7.716817288695823618e-02
6.083396147922854880e+00 6.912394336129353001e-02
5.486342672796808984e+00 6.189620124693964026e-02
4.942979132498479977e+00 5.540796521836073574e-02
4.449273774696113293e+00 4.957985894407462846e-02
4.001418009341022319e+00 4.434805608959722922e-02
3.557275424473907321e+00 3.921563034357240102e-02
3.193896085195353951e+00 3.505656866095713947e-02
2.834624415663899999e+00 3.097895068215016784e-02
2.541367856941865178e+00 2.767284057914293216e-02
2.277097855735195520e+00 2.471592386602095709e-02
2.039207031084696364e+00 2.207086200108650947e-02
1.825143728710432844e+00 1.970151778779367924e-02
1.632786541286130433e+00 1.758285669202745705e-02
1.443756751622266465e+00 1.551309321334088352e-02
1.290397046403958470e+00 1.383818740722609665e-02
1.139908203467071779e+00 1.219817047443754431e-02
1.018056684819233837e+00 1.087243844747357198e-02
8.785265266769133330e-01 9.370782683302074020e-03
7.840007330988506551e-01 8.354347260586586846e-03
6.995044270855128588e-01 7.440476628555391450e-03
6.239104079962864979e-01 6.631383336034558061e-03
5.564221028636680000e-01 5.910941592964090441e-03
1.284927014261759481e+01 1.584036845799801085e-01
1.169769357798068476e+01 1.421877563030011504e-01
1.063420396446501215e+01 1.275981954045135314e-01
9.654220291788256247e+00 1.144732387899196902e-01
8.752936716761281488e+00 1.026694898607641987e-01
7.925909449695358155e+00 9.205015110052125471e-02
7.168289766059443124e+00 8.250218213891201413e-02
6.475643977088497927e+00 7.391602566456274837e-02
5.843719208757901740e+00 6.620099266494762491e-02
5.268030412063796852e+00 5.927233706937690139e-02
4.744405200866435024e+00 5.304736075452019806e-02
4.268992963622411985e+00 4.746070329354293987e-02
3.837920194130272300e+00 4.244893355757499431e-02
3.410818749667640759e+00 3.752763207575219445e-02
3.028438283595614955e+00 3.316917303644580789e-02
2.716251562832493693e+00 2.963682150799318987e-02
2.434672949567940670e+00 2.647728442366726470e-02
2.180967919185655468e+00 2.364394467769458455e-02
1.952661891153347540e+00 2.110789835681311372e-02
1.747364854555382818e+00 1.884196449465520146e-02
1.562858278957762748e+00 1.681319539760569789e-02
1.381698908396291614e+00 1.482965880444234164e-02
1.234745887045560986e+00 1.323288207678688724e-02
1.090618548575759794e+00 1.165895123558407902e-02
9.412807048930299514e-01 1.004973908376507498e-02
8.402002345115763271e-01 8.958652604348660634e-03
7.497987225542788181e-01 7.985447866030809250e-03
6.688422468713269842e-01 7.111136987312961961e-03
5.965508264407410888e-01 6.345935734561951660e-03
1.359978067429837800e+01 1.691904714168968316e-01
1.239145025577276726e+01 1.518826304377880188e-01
1.127418772305618688e+01 1.363124296327050122e-01
1.024338306350720629e+01 1.223134909489401456e-01
9.294286707013725390e+00 1.097164545545685904e-01
8.422198929805739809e+00 9.838506636059611565e-02
7.622605056469200946e+00 8.819377649179670209e-02
6.890684859922326488e+00 7.903302592044132713e-02
6.222154948437498057e+00 7.079744926445513675e-02
5.612492671341114736e+00 6.339613554132303430e-02
5.057516877044843540e+00 5.675272556028635590e-02
4.553156520639651816e+00 5.078512222512978486e-02
4.095482397774213190e+00 4.542715643582121571e-02
3.680719559027606280e+00 4.062899728646916092e-02
3.269969168001073623e+00 3.591505928394292391e-02
2.902475341445633905e+00 3.173945096923719289e-02
2.602530467744386122e+00 2.835339942834184251e-02
2.332162859805073651e+00 2.532842945496309450e-02
2.088723491697126455e+00 2.261536353101775698e-02
1.869593008899401942e+00 2.018658035205358331e-02
1.672719165828183696e+00 1.801522430154515325e-02
1.495861732749685036e+00 1.608004636052650163e-02
1.322191541975601181e+00 1.417996989243317831e-02
1.181425701099168224e+00 1.264856298702986270e-02
1.043341387099852247e+00 1.114719051630281774e-02
9.003455933057016303e-01 9.606618068418290926e-03
8.035641511962657857e-01 8.564260717182055685e-03
7.169513352952839869e-01 7.627419851975084965e-03
6.395936280567292576e-01 6.795227483553338034e-03
5.703981568644757028e-01 6.063423295438934678e-03
1.311974489349929662e+01 1.622284989052679705e-01
1.194687977565881987e+01 1.456146962988024152e-01
1.086342709879104440e+01 1.306725011332418029e-01
9.864651074404047648e+00 1.172321505554593662e-01
8.945897591372094837e+00 1.051438933092902484e-01
8.102288781034191700e+00 9.426990351341177354e-02
7.329422204502619387e+00 8.449342463993625429e-02
6.622653815285397982e+00 7.570116172153762424e-02
5.977452386373732551e+00 6.780369996585199066e-02
5.389552296841559453e+00 6.070707116235288942e-02
4.854711202668190673e+00 5.433475266065829895e-02
4.368979747949229164e+00 4.861867036714315193e-02
3.928398287375254316e+00 4.348176036755355134e-02
3.491742581715154170e+00 3.844925963969966082e-02
3.100745310589831494e+00 3.398005107351192294e-02
2.781455326470704481e+00 3.036137609596600839e-02
2.493365712441355075e+00 2.712306585172020654e-02
2.233807549260624192e+00 2.422227376489907019e-02
2.000171964225674781e+00 2.162882819345621904e-02
1.789998766748721382e+00 1.930995256122739964e-02
1.601200842682594994e+00 1.722794863603898177e-02
1.415683782175834127e+00 1.520145896815259558e-02
1.265236081902333165e+00 1.355858226185919363e-02
1.117623866481218586e+00 1.195409010867686840e-02
9.980475984872703155e-01 1.066280778739128396e-02
8.611605818903056431e-01 9.182086454404752435e-03
7.684625600527347222e-01 8.182920958675314257e-03
6.855965206431372527e-01 7.287217106165888927e-03
6.114794742771535452e-01 6.503321506547207233e-03
2.824073056590045705e-01 2.994538010474733208e-03
1.265362433376994211e+01 1.555448976280953410e-01
1.151555183936876858e+01 1.395989017611478367e-01
1.046525372510969021e+01 1.252599146602728086e-01
9.497801297195815451e+00 1.123576798047250802e-01
8.608633243260994661e+00 1.007556689188946059e-01
7.793002678199406397e+00 9.032329245277649632e-02
7.046200998006881377e+00 8.093902728940455260e-02
6.363756475356153963e+00 7.250966942891361178e-02
5.741346171585687941e+00 6.493623885371439808e-02
5.174566990759734253e+00 5.813001035996841898e-02
4.659324883116739535e+00 5.201899930051746834e-02
4.191609600284213144e+00 4.653721513918849390e-02
3.767655597858784233e+00 4.162037893706611869e-02
3.347734862037850423e+00 3.679076566711061286e-02
2.971876175994820901e+00 3.251501878435871656e-02
2.665124661523638139e+00 2.904934647844154352e-02
2.388569168868422299e+00 2.594972830868230024e-02
2.139398392912828406e+00 2.317046134657334971e-02
1.915185443871909143e+00 2.068395184004692688e-02
1.713626197096067560e+00 1.845902022963415851e-02
1.532589608640531953e+00 1.647215882314764096e-02
1.354757714612438546e+00 1.453476921595545611e-02
1.210619119878887595e+00 1.296253875631891463e-02
1.069191290637707459e+00 1.142687362831020653e-02
9.226630421708199581e-01 9.847476408760033606e-03
8.235495006070533419e-01 8.774792243110758963e-03
7.348383532224919135e-01 7.822710642211945162e-03
6.555580124635314032e-01 6.965767378654880333e-03
5.846630642118284538e-01 6.214810748792137969e-03
1.339543248082718030e+01 1.661534518795965421e-01
1.220085624399980517e+01 1.491287814957930613e-01
1.109710902291890022e+01 1.338206805996086102e-01
1.007935865484842708e+01 1.200578795492808909e-01
9.142643862629631357e+00 1.076760646816923572e-01
8.282341598735374788e+00 9.654367231379988590e-02
7.493926670767062426e+00 8.653173759351831529e-02
6.772640437694013471e+00 7.753491361877580534e-02
6.114061547867867041e+00 6.944541412893383281e-02
5.513686462748372819e+00 6.217848502323516935e-02
4.967439890747278319e+00 5.565750176974634117e-02
4.471071934911066137e+00 4.979944589651931486e-02
4.020945935762703982e+00 4.454289043806686221e-02
3.574534129726161691e+00 3.939057023406496855e-02
3.209266662725492658e+00 3.520836659882494585e-02
2.848182240945537291e+00 3.110698787373670365e-02
2.553440315901052138e+00 2.779022477230265464e-02
2.287905018366745313e+00 2.481776824130203438e-02
2.048790350514937408e+00 2.216332406789147530e-02
1.833705215900208962e+00 1.978336700723827904e-02
1.640420903179996559e+00 1.765286590591466642e-02
1.450500047926480462e+00 1.557761512268462586e-02
1.296394148086366105e+00 1.388891303847826324e-02
1.145239103584193119e+00 1.225439556768634364e-02
1.022769725527297169e+00 1.092112369781795059e-02
8.825679000767219229e-01 9.412009799367898957e-03
7.876158350228152916e-01 8.389750479060679653e-03
7.027386056296358596e-01 7.471565091265102571e-03
6.267956201142328432e-01 6.657337853690522937e-03
5.589521026889270328e-01 5.937824209661190719e-03
1.292074532026593658e+01 1.593056907734392846e-01
1.176165600389202126e+01 1.429628746469196188e-01
1.069147314199533128e+01 1.282755382308160275e-01
9.705428189120365090e+00 1.150645688040787123e-01
8.798800272742399287e+00 1.031869014307405380e-01
7.966783690356033176e+00 9.250172860255456708e-02
7.204966994576252226e+00 8.289779458586818417e-02
6.508517435957204889e+00 7.426363726956200506e-02
5.872977357069244064e+00 6.650846339283221498e-02
5.294214328579690765e+00 5.954045226597334817e-02
4.767819252820075349e+00 5.328436302315013584e-02
4.289938321784634745e+00 4.767459387153266670e-02
3.856615091732853884e+00 4.263231445857750684e-02
3.427286587421710884e+00 3.769119447763284725e-02
3.042976844349528864e+00 3.330927299102213329e-02
2.729240408904022974e+00 2.976672001109398336e-02
2.446198607138093450e+00 2.658642226903638536e-02
2.191261414908435068e+00 2.373834233998767945e-02
1.961859927067056919e+00 2.119955713107089454e-02
1.755562594731947534e+00 1.892010189991912353e-02
1.570169735139871570e+00 1.687680734514927436e-02
1.388138635391817921e+00 1.489119935350361780e-02
1.240476439824794941e+00 1.328126177466520431e-02
1.095645558045994061e+00 1.171293479557209728e-02
9.456053922492195785e-01 1.008987075667400896e-02
8.440294617726001869e-01 8.997144414576470697e-03
7.532444786953820248e-01 8.016327521573699336e-03
6.719087716510278030e-01 7.140627475481697503e-03
5.992791193435195174e-01 6.367567148915048020e-03
1.367630767512035561e+01 1.701720760776526953e-01
1.245980659399334378e+01 1.527267424339207869e-01
1.133536858226324462e+01 1.370493604520580666e-01
1.029822841187339577e+01 1.229526786979520531e-01
9.343341460722923486e+00 1.102752764849171674e-01
8.466148508306936549e+00 9.887363145533986653e-02
7.661806981235197433e+00 8.862168929411612384e-02
6.925732093514263887e+00 7.940746821118147003e-02
6.253478534810821721e+00 7.112648064952292737e-02
5.640564118805370342e+00 6.368701697833654973e-02
5.082616883691207121e+00 5.700584663417059689e-02
4.575556986199693199e+00 5.100975260145264312e-02
4.115461412979496636e+00 4.562731053047588969e-02
3.698502346325370560e+00 4.080040472719002886e-02
3.285711257364088755e+00 3.607037440621956026e-02
2.916349962996532152e+00 3.186920733396166744e-02
2.614921161784540260e+00 2.847454499320765942e-02
2.343237325029451590e+00 2.543125141608365211e-02
2.098545421776192299e+00 2.270346967419156065e-02
1.878410137270356994e+00 2.027343883036226979e-02
1.680536899096338965e+00 1.808864202768396823e-02
1.502853123378743216e+00 1.613909364090868395e-02
1.328335919784775054e+00 1.423955298684922467e-02
1.186891177506528283e+00 1.269808694766235042e-02
1.048149556919021341e+00 1.119702681052576684e-02
9.044950063682428709e-01 9.643131625039743152e-03
8.072230006237857136e-01 8.600993867869310625e-03
7.202695006529821198e-01 7.659225240957626656e-03
6.424930554946780559e-01 6.821970061525762900e-03
5.730023361692904160e-01 6.083801979585048286e-03
1.319297720499002757e+01 1.631537930104705048e-01
1.201246676787081569e+01 1.464154334891421549e-01
1.092208590844723837e+01 1.313700356715677420e-01
9.917179205454855762e+00 1.178416830268811527e-01
8.992857891725543951e+00 1.056746945947802940e-01
8.144355978237349802e+00 9.473145700430252170e-02
7.367016217913706200e+00 8.489825495290501123e-02
6.656253396412719070e+00 7.605685085298724557e-02
6.007497704911127556e+00 6.811659525132592041e-02
5.416415450113050589e+00 6.098064308098082725e-02
4.878707622308095182e+00 5.457777797353024346e-02
4.390352382018895661e+00 4.882969186528941102e-02
3.947520417449879027e+00 4.367070952900432151e-02
3.508616747046619633e+00 3.861465231835423811e-02
3.115681138358221247e+00 3.412459087705133065e-02
2.794704245604082260e+00 3.048970495161102898e-02
2.505209308382298605e+00 2.723416417776984219e-02
2.244429422544741648e+00 2.431982654348230702e-02
2.009606163088789810e+00 2.171578235159464174e-02
1.798413235402146482e+00 1.938276777153310690e-02
1.608695055484931080e+00 1.729427160114132764e-02
1.422310604302522430e+00 1.525793098816334049e-02
1.271106927909924966e+00 1.360635295471227663e-02
1.122781582638912923e+00 1.200078172010654587e-02
1.002679936883346112e+00 1.069600365879004762e-02
8.651244698528132160e-01 9.216864622101222926e-03
7.719518766319966030e-01 8.215166759608039104e-03
6.887468190623148301e-01 7.317457847011974749e-03
6.142939140481877835e-01 6.520787484607243334e-03
2.836862329516327552e-01 2.999622827457555999e-03
1.272379259956994346e+01 1.564208259593716233e-01
1.157833083551135367e+01 1.403576146999191143e-01
1.052147649416479958e+01 1.259161849191657023e-01
9.548090902817941483e+00 1.129329073266068934e-01
8.653632194637134845e+00 1.012583489507497686e-01
7.833185444617873472e+00 9.075999468786766222e-02
7.082234897360820014e+00 8.132447250873064970e-02
6.395973983922329076e+00 7.284705686554032722e-02
5.770102523630033176e+00 6.523150818073508717e-02
5.200260318725677955e+00 5.838846729586712192e-02
4.682245531213551359e+00 5.224758343936983934e-02
4.212140590281618024e+00 4.674099806894391890e-02
3.786001796686302434e+00 4.179541132455166091e-02
3.363900798534216197e+00 3.694804066914489371e-02
2.986177576886121177e+00 3.264882259517030288e-02
2.677855249598166676e+00 2.917181897826516199e-02
2.399890766698204114e+00 2.605702312038056176e-02
2.149537527211966559e+00 2.326055295387565933e-02
1.924192495734465158e+00 2.076711027570947443e-02
1.721666007253799702e+00 1.853389906256167410e-02
1.539719169949175681e+00 1.653324827636393560e-02
1.361100581440975121e+00 1.458805155395346588e-02
1.216219385952718834e+00 1.300617770871146869e-02
1.074129699104910962e+00 1.147056251786825881e-02
9.269358140872284713e-01 9.877837026023720060e-03
8.273225501137838611e-01 8.806983737319307171e-03
7.381999268106173018e-01 7.853109329950556938e-03
6.585408698865787835e-01 6.993719475186141975e-03
5.873522178772219160e-01 6.233142003881063549e-03
1.347057803397272657e+01 1.671060586480225263e-01
1.226819405579658273e+01 1.499535882620796068e-01
1.115734194403460222e+01 1.345397169355006251e-01
1.013318162225511010e+01 1.206801764564335161e-01
9.190797068798401526e+00 1.082217193230915336e-01
8.325470442604899546e+00 9.701641113580780629e-02
7.532398999892009783e+00 8.694845258774316910e-02
6.807065794879087584e+00 7.789851489127710971e-02
6.144801014064587896e+00 6.976551985750679974e-02
5.541190045172790235e+00 6.245958334313236188e-02
4.992030704981140765e+00 5.590208870359193033e-02
4.493066157222036061e+00 5.001596550982652378e-02
4.040540930755081916e+00 4.473411385728089801e-02
3.591797472422127324e+00 3.955356596442886896e-02
3.224667669158345351e+00 3.535743782622617626e-02
2.861788257550029080e+00 3.123451932578221596e-02
2.565638905050535712e+00 2.790713728822476203e-02
2.298777700358868525e+00 2.491921115572847539e-02
2.058425374861096557e+00 2.224665360947735218e-02
1.842333029538266498e+00 1.985668799928571454e-02
1.648088297518543799e+00 1.772260567245119434e-02
1.457263789023028666e+00 1.563499276838371116e-02
1.302423984728125816e+00 1.393842431404594684e-02
1.150570003701314237e+00 1.229629033116381304e-02
1.027531669629499378e+00 1.096308299704089849e-02
8.866326297735960260e-01 9.440090151574946978e-03
7.912377289889283016e-01 8.419870744720081915e-03
7.059727841737588605e-01 7.502529860029812959e-03
6.296933416978780507e-01 6.683193721221970633e-03
5.615162416632697440e-01 5.954414212148965817e-03
1.299273760009925560e+01 1.602070593876682436e-01
1.182602299005169044e+01 1.437493423392451064e-01
1.074912517400985124e+01 1.289568811191378062e-01
9.756927866930590554e+00 1.156552312826530371e-01
8.844891988700055663e+00 1.037025989217249256e-01
8.008135233887033522e+00 9.295166940681812151e-02
7.241854929103717531e+00 8.329161731865056262e-02
6.541496104802291711e+00 7.460885508660819454e-02
5.902473307884115172e+00 6.681088279969139843e-02
5.320546714464623683e+00 5.980744743442804184e-02
4.791358378917175642e+00 5.352038240282731146e-02
4.310888192865802715e+00 4.787683503041419153e-02
3.875386244177603245e+00 4.281495024844040459e-02
3.443827266754249106e+00 3.784913513781320432e-02
3.057593319325747405e+00 3.344881180139577109e-02
2.742229254975551811e+00 2.988309044043687204e-02
2.457810496452780047e+00 2.669040150535430256e-02
2.201645494562680661e+00 2.383237612033484165e-02
1.971060015085521533e+00 2.127760577643961551e-02
1.763814392445020474e+00 1.898762909182233338e-02
1.577493362181004999e+00 1.694018374175308358e-02
1.394629503291078709e+00 1.494371484085655830e-02
1.246233408140072774e+00 1.332666812161695594e-02
1.100672567516228106e+00 1.175137932338933544e-02
9.499778238505085515e-01 1.011900614886065454e-02
8.479441380346344204e-01 9.022134705751637049e-03
7.566968025773398443e-01 8.042799049197166955e-03
6.749752964307287328e-01 7.170001262316861440e-03
6.020104986520211643e-01 6.386392647836474853e-03
1.375337800845272440e+01 1.711625616075568290e-01
1.252874387336935591e+01 1.535813781650144372e-01
1.139706107011390301e+01 1.377852621744024009e-01
1.035339875252381781e+01 1.235980370285267999e-01
9.392668095902262593e+00 1.108339409797901715e-01
8.510307998068315172e+00 9.936186710392479193e-02
7.701307469815664497e+00 8.904824831464268342e-02
6.961112397598046009e+00 7.978030617192127805e-02
6.285106744382662924e+00 7.145287860735959062e-02
5.668771205406004654e+00 6.397399741517308114e-02
5.107832772318583459e+00 5.725791959948294679e-02
4.598040337201101835e+00 5.123135699447687458e-02
4.135578416010927683e+00 4.582086089262896872e-02
3.716527642477394089e+00 4.097112646409619557e-02
3.301578191535550655e+00 3.621534344717299708e-02
2.930382176801736183e+00 3.199845537650684857e-02
2.627394621289362409e+00 2.858757998628381689e-02
2.354323100128883350e+00 2.553235310722220403e-02
2.108486186675313956e+00 2.279124230424539252e-02
1.887227265641312712e+00 2.034629579558409201e-02
1.688452110302860909e+00 1.816177275905577967e-02
1.509844514007801619e+00 1.619792751471927500e-02
1.334512656820490362e+00 1.428886652628398243e-02
1.192399129719955653e+00 1.274339055557147625e-02
1.052957726738190436e+00 1.123161195989464713e-02
9.086936955457959320e-01 9.669631992984623059e-03
8.109336460771107147e-01 8.622751075807844057e-03
7.235942467306936132e-01 7.686290466128399036e-03
6.453924829326270762e-01 6.848610652592574365e-03
5.756085872806800952e-01 6.102569699324896131e-03
1.326689248581229030e+01 1.640864667278241207e-01
1.207852895481647337e+01 1.472275034842380481e-01
1.098120213430844494e+01 1.320739953163736491e-01
9.970001123922367370e+00 1.184500673321569886e-01
9.040023000503950357e+00 1.062062597936530989e-01
8.186644521992208823e+00 9.519584025473641631e-02
7.404781718519782174e+00 8.530292789357869776e-02
6.690064462175662641e+00 7.641267944098036058e-02
6.037610162134990688e+00 6.842975646492956143e-02
5.443412712367603490e+00 6.125466244520186287e-02
4.902843868268334404e+00 5.481758801157079336e-02
4.411943957665373617e+00 4.904044869192653727e-02
3.966760914762895496e+00 4.385583706611773797e-02
3.525543768987892346e+00 3.877204226763388689e-02
3.130639861476933294e+00 3.426739024515833981e-02
2.808069815695000138e+00 3.061352777200666841e-02
2.517174292688278303e+00 2.734538648449614043e-02
2.255057341734687526e+00 2.441858776600717290e-02
2.019091106603330577e+00 2.180185186894573884e-02
1.806852340143825453e+00 1.945406272755467389e-02
1.616231290883654248e+00 1.736193234065173258e-02
1.428937426429210733e+00 1.531578353998218345e-02
1.277014680827391446e+00 1.365554355282553277e-02
1.127966913529054205e+00 1.204195445965437587e-02
1.007312275279421909e+00 1.073068381526075081e-02
8.691088745975014129e-01 9.241816611686902438e-03
7.755230478105094027e-01 8.236495130914574248e-03
6.919037184556032782e-01 7.344180103330944995e-03
6.171083538192220219e-01 6.539795940593768828e-03
2.849869313741291710e-01 3.001264098224939916e-03
1.279449587956867873e+01 1.573026747846451023e-01
1.164151503332340098e+01 1.411266210269828680e-01
1.057802191236582878e+01 1.265852636479338489e-01
9.598691290963632383e+00 1.135152507634443614e-01
8.698851775617447046e+00 1.017654229892526185e-01
7.873708715242131895e+00 9.120355017280003251e-02
7.118405457366259625e+00 8.171305110087764834e-02
6.428315599927782564e+00 7.318664710613169422e-02
5.799053149163401422e+00 6.552765259010302767e-02
5.226120981451116698e+00 5.865064452459120559e-02
4.705339691170841832e+00 5.248001782335617871e-02
4.232699755520955343e+00 4.694188413797867332e-02
3.804373871481933733e+00 4.197350759605013998e-02
3.380108903353873373e+00 3.710378294831553209e-02
3.000524665573217398e+00 3.278688771165852445e-02
2.690602779550362200e+00 2.928713185550248232e-02
2.411319864502052379e+00 2.615839588948976752e-02
2.159723864712332464e+00 2.335509164179119454e-02
1.933244153834734913e+00 2.084976306416811559e-02
1.729774654210286533e+00 1.860643894805731960e-02
1.546923946279656015e+00 1.659890264229729392e-02
1.367455516054811193e+00 1.464420526946390994e-02
1.221859634236731162e+00 1.305445814207046792e-02
1.079088662144715771e+00 1.151079683595352364e-02
9.312212014709926322e-01 9.910410798802324339e-03
8.311765887825464105e-01 8.831963977779995825e-03
7.416116147767854994e-01 7.875107432054594472e-03
6.615433052338015596e-01 7.020852728563735552e-03
5.900413715426153782e-01 6.256207734468240307e-03
1.354625320239433428e+01 1.680801554303118506e-01
1.233594501192544080e+01 1.507947556975232639e-01
1.121790458888491848e+01 1.352657825668864278e-01
1.018731483273439764e+01 1.213151480325142112e-01
9.239192199087781887e+00 1.087729429696411426e-01
8.368789150565596913e+00 9.750112874043703748e-02
7.571226139980495873e+00 8.737161069931027868e-02
6.841785339987556114e+00 7.826854029233580590e-02
6.175837756168073511e+00 7.009041523527094475e-02
5.568852061737441517e+00 6.274539178797593209e-02
5.016745869964403859e+00 5.615365742334218341e-02
4.515117652877549403e+00 5.023958766558559580e-02
4.060246472391290773e+00 4.492835661456942575e-02
3.609259917866888934e+00 3.972390279536452962e-02
3.240267826781955574e+00 3.550257692169431906e-02
2.875507805313084031e+00 3.136681199103942552e-02
2.577857597993103766e+00 2.801954041145934132e-02
2.309687101816172206e+00 2.502209732381729251e-02
2.068175324998337672e+00 2.233766049433434306e-02
1.850973664589130152e+00 1.993772623525969304e-02
1.655825369966809735e+00 1.779663569031537940e-02
1.464052355594005261e+00 1.569639622664287595e-02
1.308465792334846389e+00 1.399574522819655061e-02
1.155899764895644832e+00 1.234602701553434538e-02
1.032300496025658543e+00 1.100336030451663435e-02
8.907034152875072941e-01 9.473206227517856626e-03
7.948792064098829657e-01 8.444816479202438969e-03
7.092254207138380950e-01 7.528191493884809835e-03
6.325843662156758196e-01 6.710329680815012125e-03
5.640803806376122331e-01 5.978943767185592416e-03
1.306526581173235257e+01 1.611271314608530014e-01
1.189082015347317700e+01 1.445433755455159675e-01
1.080712435756692891e+01 1.296500893926348097e-01
9.808832273321607786e+00 1.162592741909043159e-01
8.891298010813338593e+00 1.042272074285342243e-01
8.049646677284153284e+00 9.341227653584113777e-02
7.278967685987265845e+00 8.369493084607104727e-02
6.574639960377262504e+00 7.496378904340182669e-02
5.932073599692107457e+00 6.712174884934372920e-02
5.347046535516426502e+00 6.008094822117641953e-02
4.814993728010351859e+00 5.376137938157232732e-02
4.332083008369414401e+00 4.808928500962122987e-02
3.894274153036473507e+00 4.300168192275759943e-02
3.460468453325846294e+00 3.801205042128184136e-02
3.072282692247105373e+00 3.359294965625470725e-02
2.755349860456540512e+00 3.000936783041049938e-02
2.469522823471888451e+00 2.680016330618374340e-02
2.212036382626098696e+00 2.393613716488306523e-02
1.980377543130541484e+00 2.136654853600545440e-02
1.772066190158094079e+00 1.906609473336662308e-02
1.584905802905561156e+00 1.701450368929489226e-02
1.401125286311454277e+00 1.500578800991470008e-02
1.252007124860775145e+00 1.338309696521332651e-02
1.105797260594958864e+00 1.180087503322915440e-02
9.543502554517975245e-01 1.015923621411977951e-02
8.518839560472980521e-01 9.054843480340270950e-03
7.601679799134538618e-01 8.069485238695162099e-03
6.780926874668309345e-01 7.195273679172341057e-03
6.047652779463654760e-01 6.409989153320530368e-03
1.383107799704068874e+01 1.721702299039198358e-01
1.259824845142608041e+01 1.544543758715995196e-01
1.145926969931457329e+01 1.385472918529491726e-01
1.040890268423636478e+01 1.242548602065653984e-01
9.442390210700162712e+00 1.114077764205320398e-01
8.554728912073274572e+00 9.986450821838399605e-02
7.741076014747847012e+00 8.948789730570741452e-02
6.996608902359081839e+00 8.016620342291209955e-02
6.316820243838917825e+00 7.179227127741698300e-02
5.697166068863390720e+00 6.427240344738323341e-02
5.133174824819727533e+00 5.752101152867862555e-02
4.620718659043695276e+00 5.146642536395534817e-02
4.155753925438478547e+00 4.602800088877862655e-02
3.734554363966132051e+00 4.115525661940197533e-02
3.317457204932272585e+00 3.637345336262977347e-02
2.944414390606940213e+00 3.214156572209617840e-02
2.639928584781771725e+00 2.870701846196578241e-02
2.365534933369028092e+00 2.563638672971800536e-02
2.118431402263505792e+00 2.289304996025881209e-02
1.896130817694434478e+00 2.043180926874156589e-02
1.696374887697774447e+00 1.823420346262583439e-02
1.516928335322546006e+00 1.627091510203214353e-02
1.340689393856205669e+00 1.435237563383327981e-02
1.197948820730670549e+00 1.279721423479487051e-02
1.057853355720972832e+00 1.127946621230491511e-02
9.128923847233488820e-01 9.710427741380544403e-03
8.146606206213223844e-01 8.654776621165097966e-03
7.269370113373369025e-01 7.716452781554201945e-03
6.483774626941946062e-01 6.875346081241634141e-03
5.782407055045444277e-01 6.127812778735771022e-03
1.334130181077782495e+01 1.650449821118337435e-01
1.214505100762702838e+01 1.480502238479211030e-01
1.104070696270443364e+01 1.327891505993386845e-01
1.002324334376190151e+01 1.190753035575614766e-01
9.087704726907427144e+00 1.067498717722694529e-01
8.229104214527231065e+00 9.567471229198662441e-02
7.442869292037528339e+00 8.572240955267985962e-02
6.724091879218334178e+00 7.678138556134178616e-02
6.068109224956224068e+00 6.875257161899274438e-02
5.470535444363784805e+00 6.154016385845134662e-02
4.927117566869139154e+00 5.506784909178476239e-02
4.433565163007532561e+00 4.926473892221659018e-02
3.986108429255525110e+00 4.405079888160386148e-02
3.542666314418577045e+00 3.894320474792549447e-02
3.145706360026894632e+00 3.441298112396038583e-02
2.821526096285921437e+00 3.074732411249323644e-02
2.529139276994258001e+00 2.745964456908116247e-02
2.265750004873853474e+00 2.452109274067682670e-02
2.028602021390372823e+00 2.189376799738004808e-02
1.815346825635234085e+00 1.953948634077023669e-02
1.623783939500101470e+00 1.743439325748577517e-02
1.435600090551473418e+00 1.537795760602881680e-02
1.282922433744857926e+00 1.371894520569110279e-02
1.133206518406506325e+00 1.209470935765827315e-02
1.011968183412480959e+00 1.077963861364493112e-02
8.730932793421896099e-01 9.281090958730548596e-03
7.791205036235983039e-01 8.268698409427252191e-03
6.950771967132473028e-01 7.374060448317812551e-03
6.199407884574398286e-01 6.573136597469505550e-03
2.863151255648850313e-01 3.017313268121359516e-03
1.286565818095289337e+01 1.582099746478940194e-01
1.170530783195228963e+01 1.419088172342828358e-01
1.063488136857411526e+01 1.272629393953505494e-01
9.649695105607866807e+00 1.141080582391209852e-01
8.744435109000145090e+00 1.022829705458963012e-01
7.914409057175967988e+00 9.165717428356641439e-02
7.154813302515582230e+00 8.211114988566248218e-02
6.460917887917362989e+00 7.353598655814957974e-02
5.828095130961534309e+00 6.583374827354328274e-02
5.252126004728444819e+00 5.892117817826167392e-02
4.728529671246567645e+00 5.271744010637446909e-02
4.253474661195772555e+00 4.715247699727154185e-02
3.822930283381496874e+00 4.216207469378453754e-02
3.396437080310008128e+00 3.726737429272803520e-02
3.014954829343975184e+00 3.292772530499118999e-02
2.703488999175426066e+00 2.941319016997213931e-02
2.422781157069030300e+00 2.626790517253040080e-02
2.169943611055427546e+00 2.345601193407707494e-02
1.942369389274668734e+00 2.093923888635553301e-02
1.737899832704649095e+00 1.868021679147882641e-02
1.554196556015256192e+00 1.667107824783037318e-02
1.373836964575604336e+00 1.470311147325276818e-02
1.227499882520743490e+00 1.311374833052286401e-02
1.084107116561967787e+00 1.156072173077340483e-02
9.355383775688261849e-01 9.954063346164304660e-03
8.350306274513090710e-01 8.868061105439341285e-03
7.450389557447234523e-01 7.904680449782810689e-03
6.645893827823622368e-01 7.048112540339221757e-03
5.927485577801028249e-01 6.275555350310509269e-03
1.362260211923287301e+01 1.690592289009382188e-01
1.240414923186565765e+01 1.516489043157122629e-01
1.127889404182461242e+01 1.360106158683241639e-01
1.024186088188392674e+01 1.219572970066217787e-01
9.288058378273788662e+00 1.093366618530713374e-01
8.412413222520063627e+00 9.799171168803558207e-02
7.610253924281984439e+00 8.780147330040360965e-02
6.876616067887517225e+00 7.864412677004586905e-02
6.206951393958767049e+00 7.042191503332186076e-02
5.596736996836996880e+00 6.303664038628298272e-02
5.041571517486753251e+00 5.640957290657724194e-02
4.537384953821760547e+00 5.046465166715764783e-02
4.080060706094755574e+00 4.512980000911426259e-02
3.626722363311650987e+00 3.990154075130581540e-02
3.255873200000984014e+00 3.565513660943832319e-02
2.889253758255298177e+00 3.149830503152444700e-02
2.590147882949191516e+00 2.813634534578390509e-02
2.320651554837971808e+00 2.512423606457993286e-02
2.077933509600359496e+00 2.243525008752047037e-02
1.859716607067142924e+00 2.002642255577762390e-02
1.663564728611495180e+00 1.786407520767586271e-02
1.470913295043122293e+00 1.575591755168222891e-02
1.314542751827856515e+00 1.405571754258133459e-02
1.161229373456105440e+00 1.239269103387053567e-02
1.037099114921403720e+00 1.105117368506598231e-02
8.948025917033900489e-01 9.514196191465396427e-03
7.985206838308379629e-01 8.477678486398980764e-03
7.124834115205304075e-01 7.558465016140813834e-03
6.354625065751801083e-01 6.733940821962353107e-03
5.666627481945202272e-01 5.995752557138208858e-03
1.313834579179004791e+01 1.620590611066878572e-01
1.195618479824548075e+01 1.453504381531521006e-01
1.086546386820692156e+01 1.303508946632012111e-01
9.861105787726179628e+00 1.168675477725254624e-01
8.938081092706354980e+00 1.047602719394147841e-01
8.091382619355689698e+00 9.387764753143716667e-02
7.316355597413909173e+00 8.410152155729969103e-02
6.608052924820325025e+00 7.532111084893496067e-02
5.961996260271559933e+00 6.743599468912987727e-02
5.373689869720788437e+00 6.035532808446626013e-02
4.838813498718748995e+00 5.400311758623975444e-02
4.353285724555392200e+00 4.830131097391187484e-02
3.913217100128142611e+00 4.318978502670225983e-02
3.477254769664139822e+00 3.817675663163845601e-02
3.087076462973794566e+00 3.373350844535625420e-02
2.768496904596334574e+00 3.013993798099245947e-02
2.481274946589753672e+00 2.691429137937977403e-02
2.222553963989647219e+00 2.403082736590798907e-02
1.989695071175561214e+00 2.145048326798718041e-02
1.780415032163423783e+00 1.914904828234170395e-02
1.592318243630117314e+00 1.708186611193007048e-02
1.407667580521868356e+00 1.506182749096708975e-02
1.257803764771380228e+00 1.344028983012711918e-02
1.110947047155535605e+00 1.184465113601739644e-02
9.587940998236584855e-01 1.020410858683017639e-02
8.558198874876055129e-01 9.092231856840807605e-03
7.636391572495676572e-01 8.100879813369073548e-03
6.812230918766372101e-01 7.221959547916313032e-03
6.075580024791362721e-01 6.429003273706888726e-03
1.390941456615940020e+01 1.731883533061682745e-01
1.266825742084263595e+01 1.553382904627242100e-01
1.152183836697655828e+01 1.393096620515055228e-01
1.046486079238268374e+01 1.249149862069704187e-01
9.492450089825426929e+00 1.119846573404143369e-01
8.599528806598190300e+00 1.003674049285794151e-01
7.781010790305990632e+00 8.992758144285115107e-02
7.032378060834688860e+00 8.055277449410819246e-02
6.348772098430679911e+00 7.213182464260496640e-02
5.725652244754996012e+00 6.457115721923396834e-02
5.158667868165533577e+00 5.778281436120098757e-02
4.643468917076174485e+00 5.169545284805277668e-02
4.176111351881661271e+00 4.623317882076193736e-02
3.752747649830662890e+00 4.133179960723309260e-02
3.333495153698533997e+00 3.653252825350848665e-02
2.958559106910839009e+00 3.227470584140375992e-02
2.652557073356767159e+00 2.882759230128855918e-02
2.376746766609173278e+00 2.574162341244722041e-02
2.128470644156286173e+00 2.298599582906829530e-02
1.905064382927003308e+00 2.051185000558117602e-02
1.704339261623758706e+00 1.830431443593881491e-02
1.524018598114777800e+00 1.633399726920767639e-02
1.346995185771542980e+00 1.440289712679846193e-02
1.203504978188997709e+00 1.284170623757088271e-02
1.062782855909913504e+00 1.132097705690730122e-02
9.171206627703722969e-01 9.752669046981483209e-03
8.184121449081341870e-01 8.688293646809546605e-03
7.302797759439803027e-01 7.748108721477210518e-03
6.513805950023306979e-01 6.901079249471295252e-03
5.809074283319379806e-01 6.145105573017333768e-03
1.341628206394792855e+01 1.660020652280251863e-01
1.221198468966216666e+01 1.488851710205016110e-01
1.110057018646946503e+01 1.335116664031010258e-01
1.007683194925964365e+01 1.197033187216594297e-01
9.135630849956738686e+00 1.072971807191515359e-01
8.272007002731767145e+00 9.615148369707331166e-02
7.481128655282557993e+00 8.614009235612175852e-02
6.758214402494417961e+00 7.714751883022323564e-02
6.098679131816933996e+00 6.907386327637274337e-02
5.497881400597816715e+00 6.182337530306105527e-02
4.951487773620321775e+00 5.531706625425967389e-02
4.455427372818201448e+00 4.948077760707116773e-02
4.005578098610977023e+00 4.424495968920060668e-02
3.559814187778802097e+00 3.911220928817632503e-02
3.160789619696840358e+00 3.455798997063515288e-02
2.835032396090368056e+00 3.087594664282078058e-02
2.541205028752913986e+00 2.757345069508727181e-02
2.276467458234089136e+00 2.461971705517225842e-02
2.038165026533831359e+00 2.197883317986850521e-02
1.823900159936573839e+00 1.961863573792148666e-02
1.631381103263655152e+00 1.750007719015646626e-02
1.442280117271580231e+00 1.543563443647877169e-02
1.288903996219909143e+00 1.376972669694864933e-02
1.138446123283958888e+00 1.213475951551124844e-02
1.016636382843568054e+00 1.082001718691689464e-02
8.771414553398276803e-01 9.320208275493298278e-03
7.827275846822585592e-01 8.300779932588904855e-03
6.982506749708914384e-01 7.403824650032982124e-03
6.227761319777986859e-01 6.595977513417179694e-03
2.876433197556408361e-01 3.033290024830526642e-03
1.293750948363561726e+01 1.591130526271120338e-01
1.176952613256037772e+01 1.426896896433359485e-01
1.069235962599469403e+01 1.279464613450067845e-01
9.700987609472564444e+00 1.146982211114216943e-01
8.790332742796014287e+00 1.028005133453019360e-01
7.955446474010770430e+00 9.210946947371265181e-02
7.191493684812114040e+00 8.250689490563566098e-02
6.493688192502315992e+00 7.388338090809878911e-02
5.857445537313800799e+00 6.613934005071546440e-02
5.278240948207344907e+00 5.918937231595985254e-02
4.751923701137101830e+00 5.295170021120894355e-02
4.274286753499036529e+00 4.735849716698239953e-02
3.841521616680310114e+00 4.234434856583368934e-02
3.412841427962170382e+00 3.742490048684469356e-02
3.029429096525072307e+00 3.306425673525073550e-02
2.716375218800489488e+00 2.953874071975464907e-02
2.434300370987216855e+00 2.637698094490009346e-02
2.180216980818837857e+00 2.355009534408188110e-02
1.951509420654627069e+00 2.101745173822726701e-02
1.746076068188045616e+00 1.875371299976980044e-02
1.561482382656687262e+00 1.673613798926151461e-02
1.380242796835088992e+00 1.475494762319963689e-02
1.233231802155557943e+00 1.316226725665519889e-02
1.089125570979220026e+00 1.159720142018723886e-02
9.398991705734432989e-01 9.993128921850618837e-03
8.388749313549985764e-01 8.904017558083838005e-03
7.484755551718196287e-01 7.934144998757879097e-03
6.676354603309229141e-01 7.075269841018604067e-03
5.954576628359130597e-01 6.293689999619240562e-03
1.369951715699366801e+01 1.700551428663510389e-01
1.247287262602017854e+01 1.525066839480577474e-01
1.134034964207837781e+01 1.367520508377093602e-01
1.029684230455985805e+01 1.226063070822114576e-01
9.337190436404261717e+00 1.098985591686866409e-01
8.456368206398154896e+00 9.848315906065713277e-02
7.649489941001581528e+00 8.822947307226833291e-02
6.911754383017611580e+00 7.901810602850338483e-02
6.238317476869907452e+00 7.075158552367193099e-02
5.624730288262805189e+00 6.332540116855481238e-02
5.066627803153341603e+00 5.666276451383097518e-02
4.559698367606100256e+00 5.068777538064878768e-02
4.100053664803573916e+00 4.532693053348083034e-02
3.644344307943250705e+00 4.006832188285726348e-02
3.271616608231143974e+00 3.580693629598956373e-02
2.903143596094187817e+00 3.162927732277743403e-02
2.602472270681507549e+00 2.825268935505815399e-02
2.331643598647444193e+00 2.522597726270416410e-02
2.087811860207169801e+00 2.252166090471566240e-02
1.868459549545155918e+00 2.009891633650560602e-02
1.671410691753878019e+00 1.793126572655059578e-02
1.477774234492239325e+00 1.581521900035244912e-02
1.320676594856379449e+00 1.410798285825761236e-02
1.166625437190518921e+00 1.243500557152450378e-02
1.041897733817148897e+00 1.108516805733257039e-02
8.989467943267123173e-01 9.551801192340083485e-03
8.022213068230527044e-01 8.510416758659515232e-03
7.157504514721999556e-01 7.583385404422946299e-03
6.383406469346845080e-01 6.757469859372099846e-03
5.692460077432179855e-01 6.012163177785687269e-03
1.321199439509550899e+01 1.629953035528350913e-01
1.202206513213119621e+01 1.461678020842741288e-01
1.092434398780513582e+01 1.310518615474207949e-01
9.913711216806602167e+00 1.174861443754107448e-01
8.985097906438255677e+00 1.052950968772466411e-01
8.133445278084872498e+00 9.434464856952398670e-02
7.353879380188948822e+00 8.450973043941083229e-02
6.641598844020286663e+00 7.567984564688975957e-02
5.991986658525648046e+00 6.774967681242743955e-02
5.400521329688309002e+00 6.063189674130647910e-02
4.862731357856227454e+00 5.424718927002797342e-02
4.374687418924791515e+00 4.851580296556202293e-02
3.932314796530609335e+00 4.338045538598656742e-02
3.494096280363486073e+00 3.834060949597497409e-02
3.101911508344361579e+00 3.387684308043496101e-02
2.781757203870755646e+00 3.026456715300022624e-02
2.493135944278442206e+00 2.702859350461767757e-02
2.233071545353194853e+00 2.412848853585245271e-02
1.999108177120455521e+00 2.153651925992054739e-02
1.788779332157113711e+00 1.922275763555061912e-02
1.599816817183394635e+00 1.715216755763684237e-02
1.414209874732282213e+00 1.512099399186887100e-02
1.263666857699833779e+00 1.349086429394854257e-02
1.116114872841482697e+00 1.188561805284647777e-02
9.632422702454700447e-01 1.023892488048015921e-02
8.597489507125488650e-01 9.130147119756158031e-03
7.671681027875729697e-01 8.135487807388397732e-03
6.843626299463856366e-01 7.246732900152460036e-03
6.103507270119069572e-01 6.451293470062619342e-03
1.398832008378949254e+01 1.742246271894488940e-01
1.273878403514733471e+01 1.562259893607838568e-01
1.158480869465267027e+01 1.400811141180103858e-01
1.052125281671487045e+01 1.255868041512265276e-01
9.542787894532670734e+00 1.125689515052588907e-01
8.644537799990223093e+00 1.008792318866014864e-01
7.821292535563529214e+00 9.037662451278816178e-02
7.068372326138500306e+00 8.094477185167496536e-02
6.380932001303886381e+00 7.247617737445236075e-02
5.754440463120316984e+00 6.487365730939810560e-02
5.184259737769241205e+00 5.805061203110901263e-02
4.666399244939014146e+00 5.192884713944221492e-02
4.196535850710265692e+00 4.643753593714157468e-02
3.770940935695193730e+00 4.151471657096309636e-02
3.349567761341566197e+00 3.669035196312486757e-02
2.972716149410280728e+00 3.241350902295711545e-02
2.665222364833185864e+00 2.895261244096272377e-02
2.388086479886443403e+00 2.585353188776224123e-02
2.138546159544386871e+00 2.308224947850460312e-02
1.914056614544879409e+00 2.059476968849375741e-02
1.712327981823954293e+00 1.838124645859737227e-02
1.531173057209415100e+00 1.640113375409989541e-02
1.353307811022044005e+00 1.445994740330031926e-02
1.209099611289257581e+00 1.289312774829578026e-02
1.067726390482330645e+00 1.136324840259299654e-02
9.213521222049207982e-01 9.788994067248008024e-03
8.222101792607291459e-01 8.726443947391521530e-03
7.336446709764885554e-01 7.773436126764308139e-03
6.543768532512672653e-01 6.927567816406904680e-03
5.835741511593315334e-01 6.169433584538334611e-03
1.349186520104624343e+01 1.669832926105633275e-01
1.227952766545372043e+01 1.497333272026275253e-01
1.116089358866767611e+01 1.342447679926147830e-01
1.013073380500073917e+01 1.203432436158118346e-01
9.183794755784990826e+00 1.078561036918507243e-01
8.315139439602079463e+00 9.663993204868245868e-02
7.519696513216818090e+00 8.656940299871862532e-02
6.792731774648655296e+00 7.752284055559410803e-02
6.129464051910928468e+00 6.940406468120531580e-02
5.525332141767828276e+00 6.211426126712434742e-02
4.976066490317608171e+00 5.557329433088224746e-02
4.477309296216331447e+00 4.970636691813062891e-02
4.025160637586437495e+00 4.444564797609843604e-02
3.577098020390121480e+00 3.928477042544518266e-02
3.176091500053298322e+00 3.471292441279454771e-02
2.848609247647201137e+00 3.100896685775197947e-02
2.553273912907287890e+00 2.769763874336639634e-02
2.287257380544037932e+00 2.472879050004836779e-02
2.047802553899926270e+00 2.207440748747281287e-02
1.832479218393389786e+00 1.969835734623123433e-02
1.639040940727253703e+00 1.757634861583949257e-02
1.448995403974213669e+00 1.550392888946639132e-02
1.294902024867826906e+00 1.382883459102280874e-02
1.143768639513426333e+00 1.218550667603833862e-02
1.021327166501519113e+00 1.086239239595807038e-02
8.811989232140240436e-01 9.357717220199590971e-03
7.863534703384029712e-01 8.341308566438342814e-03
7.014813955609408014e-01 7.430699607304501637e-03
6.256388554437555261e-01 6.624401681722260488e-03
2.889424096979712475e-01 3.043107222392607124e-03
1.300986500504922283e+01 1.600469093412970056e-01
1.183417909748849439e+01 1.434972447913417937e-01
1.075018898740653484e+01 1.286426894103902263e-01
9.752579001327188024e+00 1.153110097887044133e-01
8.836480385972125262e+00 1.033318936898549312e-01
7.996732645934725880e+00 9.257514471020085456e-02
7.228313927684382634e+00 8.291528511218355935e-02
6.526572544127964726e+00 7.424359501918931237e-02
5.886862975043285040e+00 6.645830230719544651e-02
5.304587110696255436e+00 5.947102345554079739e-02
4.775395013509745823e+00 5.319957125062593079e-02
4.295314989804439598e+00 4.757825216382784855e-02
3.860259985575858366e+00 4.253951129333773812e-02
3.429357215454689189e+00 3.759278789005529586e-02
3.044001811065616625e+00 3.321151602570499711e-02
2.729417882915579519e+00 2.966700469334877452e-02
2.445863132207224844e+00 2.649424933929553014e-02
2.190512999431005525e+00 2.365630294383253007e-02
1.960758001049661692e+00 2.110994936950787854e-02
1.754252303671442359e+00 1.884150076189623074e-02
1.568816248762409993e+00 1.681418558846914380e-02
1.386659254958785059e+00 1.482117340132495242e-02
1.239003276839067302e+00 1.322114504289290983e-02
1.094180482747673544e+00 1.164813689184518615e-02
9.442597326198034491e-01 1.003349752099075808e-02
8.427175478092491234e-01 8.945507310854233091e-03
7.519301035356353857e-01 7.975659421958179729e-03
6.707394070404438802e-01 7.102238752282508290e-03
5.981768806469609512e-01 6.326343430516702913e-03
1.377701308762511978e+01 1.710770156875310866e-01
1.254214505573827054e+01 1.533833324059066250e-01
1.140223345198148408e+01 1.375173406577258894e-01
1.035217338496639528e+01 1.232742810817721302e-01
9.386588350830001204e+00 1.104766737830613493e-01
8.500544527619267043e+00 9.899195583335418380e-02
7.689051333020431755e+00 8.867589784651822016e-02
6.947046092103692061e+00 7.941124044192432452e-02
6.269866035553565808e+00 7.109743457054205906e-02
5.652972784056298217e+00 6.363092788342505912e-02
5.091809149413378144e+00 5.693322070104137739e-02
4.582209190633121487e+00 5.092829529042341291e-02
4.120124795860377276e+00 4.553654906941517061e-02
3.661970737916103502e+00 4.025271629992358685e-02
3.287360016461303491e+00 3.596867235928927903e-02
2.917037522932446780e+00 3.177747246581923840e-02
2.614902153891956793e+00 2.838195064709971710e-02
2.342751018007427355e+00 2.534435769770002067e-02
2.097690210813980105e+00 2.262605592147312605e-02
1.877304550573958730e+00 2.018945881515748705e-02
1.679256654896261081e+00 1.801651652789266339e-02
1.484689514582146597e+00 1.589260953884408592e-02
1.326815262962246278e+00 1.417728776630149470e-02
1.172083419209690058e+00 1.249548350751306276e-02
1.046728626718798960e+00 1.113736541691463973e-02
9.030909969500344747e-01 9.595756258768449801e-03
8.059331192932041033e-01 8.552449404186382442e-03
7.190342719363594925e-01 7.617809174081066094e-03
6.413150249764234534e-01 6.786572982747707261e-03
5.718611979298224846e-01 6.046837270399481670e-03
1.328622616911891896e+01 1.639595331841456893e-01
1.208840912503522169e+01 1.469986715116202991e-01
1.098361736720552528e+01 1.317790695764274878e-01
9.966668712775142325e+00 1.181173749870082640e-01
9.032391948073438925e+00 1.058481400206978812e-01
8.175725204591262951e+00 9.482855352065613919e-02
7.391722924420268903e+00 8.493390041306730920e-02
6.675433402279934647e+00 7.605261064575827290e-02
6.022198789487951842e+00 6.807743979247861399e-02
5.427435113492241392e+00 6.092159015207190831e-02
4.886873228922804735e+00 5.450251152363042723e-02
4.396117226743894157e+00 4.874414063262189067e-02
3.951489291574354024e+00 4.358031849020918558e-02
3.511041216178419688e+00 3.851920241743472112e-02
3.116841873186543044e+00 3.403320362962021506e-02
2.795070725960941083e+00 3.040044302679273391e-02
2.505007100927518326e+00 2.714718796471103646e-02
2.243705750979763991e+00 2.424116828212812338e-02
2.008550912524269094e+00 2.163762174539755889e-02
1.797212965639768623e+00 1.930748936571740834e-02
1.607335125575662715e+00 1.722814029744946379e-02
1.420828980711012823e+00 1.519533331576344327e-02
1.269529950628287773e+00 1.355664996978062434e-02
1.121306946464897702e+00 1.194184137361790042e-02
9.677111232552845221e-01 1.028515260413299937e-02
8.636780139374924392e-01 9.171820753783480745e-03
7.707081806803928181e-01 8.175184308928050078e-03
6.875178216482684679e-01 7.278879112198462578e-03
6.131645661502953537e-01 6.488903825484191278e-03
1.406784625942883515e+01 1.752761546454625619e-01
1.280985069886781424e+01 1.571400466790820183e-01
1.164825547605764910e+01 1.408707459760974723e-01
1.057799270604003539e+01 1.262737534579733145e-01
9.593475745871021587e+00 1.131687835128584868e-01
8.689802332624797288e+00 1.014004584783350371e-01
7.861816175128153006e+00 9.083536216925364171e-02
7.104522238305352566e+00 8.134754234820353036e-02
6.413276644059735965e+00 7.283003235428352207e-02
5.783299617090877476e+00 6.518627601590819276e-02
5.210129582862006004e+00 5.832616654602891526e-02
4.689373128493945053e+00 5.216998938973409911e-02
4.217142952871040684e+00 4.665270591091719848e-02
3.789356146443548123e+00 4.170849422866352435e-02
3.365791366783708050e+00 3.685734888149866384e-02
2.987014560517612605e+00 3.255846710757732271e-02
2.678011919096993321e+00 2.908239154785774438e-02
2.399443746522091470e+00 2.596766628077771047e-02
2.148689276988883012e+00 2.318469865399384530e-02
1.923112121681035180e+00 2.068901530379872386e-02
1.720357070873554717e+00 1.846601556375786907e-02
1.538366559514968923e+00 1.647381658762331683e-02
1.359626864495932175e+00 1.452842637064905192e-02
1.214694244389517896e+00 1.295599789876413117e-02
1.072696292604049306e+00 1.141701138271586022e-02
9.256016860965700088e-01 9.832131009198007837e-03
8.260082136133238828e-01 8.764691984890406878e-03
7.370136448803890072e-01 7.808324274365143619e-03
6.573625459775944702e-01 6.956968711933927615e-03
5.862619457560509506e-01 6.205314755087686790e-03
1.356802706958674065e+01 1.679819535385150275e-01
1.234762504527171956e+01 1.505924035005336281e-01
1.122173116561811312e+01 1.349975998162347146e-01
1.018497524697386858e+01 1.209936521054290892e-01
9.232399946735942109e+00 1.084243904378145162e-01
8.358511179073149222e+00 9.713691907272668791e-02
7.558528665657673784e+00 8.700678733947840582e-02
6.827367625836370024e+00 7.790515130783140507e-02
6.160411140300351640e+00 6.973953425753716406e-02
5.553028104776578822e+00 6.241130638559182903e-02
5.000734588752655085e+00 5.583528509179178090e-02
4.499405858949432790e+00 4.993874780461126511e-02
4.044846201303898603e+00 4.465051478938715512e-02
3.594408315569942225e+00 3.946452896733192162e-02
3.191393380409755842e+00 3.486886003972820142e-02
2.862250031889610469e+00 3.114935287409407311e-02
2.565506066819689401e+00 2.782105867936343624e-02
2.298116437387803579e+00 2.484087381749703477e-02
2.057464045641566042e+00 2.217502029229273877e-02
1.841151262155437784e+00 1.978567013428964363e-02
1.646715417496436462e+00 1.765855784562032210e-02
1.455775228683873657e+00 1.557688049376794795e-02
1.300945960491590281e+00 1.388971629610439434e-02
1.149093664356442002e+00 1.224395340433752713e-02
1.026076179291062873e+00 1.091250727311150227e-02
8.852726783345467032e-01 9.397719690948587098e-03
7.899793559945473831e-01 8.377771342054331910e-03
7.047215577684456944e-01 7.463570570843720484e-03
6.285382791303717465e-01 6.656848079532944398e-03
2.902402022609709142e-01 3.060486120376570106e-03
1.308278194376285875e+01 1.609874315279537227e-01
1.189928340173023535e+01 1.443114355797336656e-01
1.080836940015927539e+01 1.293565724973901598e-01
9.804590872441627525e+00 1.159265667023678531e-01
8.883007947818889249e+00 1.038728142418892803e-01
8.038197671543882095e+00 9.304393167210218973e-02
7.265506156338393140e+00 8.332760677198981780e-02
6.559820995548706790e+00 7.460650006000864309e-02
5.916506645255246610e+00 6.677925961953389000e-02
5.331023994154268308e+00 5.975107937008797276e-02
4.799062683348305214e+00 5.344703155797905780e-02
4.316385117750868972e+00 4.779958671440179274e-02
3.879029833647425374e+00 4.273168709075161886e-02
3.445965916307996313e+00 3.776414423607053067e-02
3.058658685829491741e+00 3.335976596736459077e-02
2.742468518654613163e+00 2.979861747802593427e-02
2.457503978481765827e+00 2.660932411635849246e-02
2.200924021111390072e+00 2.375729183098283792e-02
1.970006581444696758e+00 2.120622953658895041e-02
1.762540933497028117e+00 1.892300417916211244e-02
1.576150114868132945e+00 1.688292989903856373e-02
1.393119601007871688e+00 1.489061982437302721e-02
1.244777107432805785e+00 1.327942766349564721e-02
1.099240106946566486e+00 1.170302390824977390e-02
9.486142294339746650e-01 1.007786880794944197e-02
8.465940872545071327e-01 8.986740325297865040e-03
7.553846518994513648e-01 8.008602883730701547e-03
6.738512207299346413e-01 7.131731385072281014e-03
6.009076128031434205e-01 6.359167361603076246e-03
1.385524608845278038e+01 1.721104391595699445e-01
1.261187370104717154e+01 1.542767999940767576e-01
1.146463791035693447e+01 1.382856085609427688e-01
1.040782398881417947e+01 1.239402160956626364e-01
9.436401995199361181e+00 1.110645401342928995e-01
8.545067325991730911e+00 9.950185406416071909e-02
7.728787126086189119e+00 8.912098468310705734e-02
6.982503480310056965e+00 7.980549615113749495e-02
6.301619274893526246e+00 7.144222085342999407e-02
5.681276035003239855e+00 6.393533681665196367e-02
5.117152623967858638e+00 5.719991134694887153e-02
4.604743823907090139e+00 5.116173914171635168e-02
4.140314428857714724e+00 4.574571471535031353e-02
3.679851820067919554e+00 4.043676506995207143e-02
3.303294959973306799e+00 3.613016387531783891e-02
2.931058396977363589e+00 3.191568976537035446e-02
2.627433026888530421e+00 2.850682254312646158e-02
2.353858981471409262e+00 2.545336907452523320e-02
2.107643337398269257e+00 2.272167854131160875e-02
1.886168032464395239e+00 2.028005050808240339e-02
1.687153832672700471e+00 1.809533034072970115e-02
1.491608389970444648e+00 1.596025637180202225e-02
1.333044443153107217e+00 1.423343345452658497e-02
1.177542199279795865e+00 1.255313941259309819e-02
1.051566993210819145e+00 1.118976450808561139e-02
9.072698466770650061e-01 9.639950006115794931e-03
8.096587398926938794e-01 8.590230271469061554e-03
7.223180924005189185e-01 7.652512339936742153e-03
6.442989339708828922e-01 6.815092425252887616e-03
5.745065105552565887e-01 6.077514409261742558e-03
1.336098410860809516e+01 1.649345458106021567e-01
1.215523292839072766e+01 1.478418398439870773e-01
1.104330266662751647e+01 1.325071331264610075e-01
1.002004375554360571e+01 1.187509271502734248e-01
9.080111557574088721e+00 1.064012239602618315e-01
8.218378519927050263e+00 9.531033517945972089e-02
7.429812310503931982e+00 8.535947222849923910e-02
6.709398647264579019e+00 7.642469377063541847e-02
6.052554421946812369e+00 6.840467921125871487e-02
5.454593726711499890e+00 6.120978220907101475e-02
4.911086301113670949e+00 5.475588503008461255e-02
4.417837417341164752e+00 4.896617848396515871e-02
3.970827050176580109e+00 4.377695167743694132e-02
3.528037347965647275e+00 3.869389323897442362e-02
3.131823533865845555e+00 3.418425599925061648e-02
2.808478554148910789e+00 3.053576149615465710e-02
2.516977945271072770e+00 2.726530221875469312e-02
2.254362891734683849e+00 2.434605666035746796e-02
2.018063042947028762e+00 2.173093673609514595e-02
1.805694573330233421e+00 1.939187709751320071e-02
1.614888620284237852e+00 1.729960532255219244e-02
1.427470742138942317e+00 1.526022470285257927e-02
1.275479475326124934e+00 1.360944602531615789e-02
1.126502515265702220e+00 1.199648253815594791e-02
9.721962348005729337e-01 1.033119009435594718e-02
8.676795856891141856e-01 9.213321865969001379e-03
7.742613097469156491e-01 8.209478409161157300e-03
6.906730133501511881e-01 7.310894340843882705e-03
6.159795976087319991e-01 6.516957032542102998e-03
1.414807716020654382e+01 1.763401025013113799e-01
1.288145288154572476e+01 1.580580625057400046e-01
1.171222071063042769e+01 1.416676268190475707e-01
1.063503239844326131e+01 1.269681604116376372e-01
9.644606847883665068e+00 1.137684542274365884e-01
8.735466421390791325e+00 1.019271556348902014e-01
7.902606097195456591e+00 9.129566315754712724e-02
7.141046875729391452e+00 8.174878786307676615e-02
6.445857040058299070e+00 7.318237150695854065e-02
5.812439337113177729e+00 6.549713182714081428e-02
5.236092904967345696e+00 5.859973689497618987e-02
4.712606954053836006e+00 5.240969858154531646e-02
4.237815445932819003e+00 4.686565115270271281e-02
3.807774562952216613e+00 4.189307519719980694e-02
3.382065540374026291e+00 3.702365592218843926e-02
3.001352342356379488e+00 3.270164251060840577e-02
2.690812064450808005e+00 2.921072203120935254e-02
2.410874718149779383e+00 2.607922058361435841e-02
2.158900429503766372e+00 2.328211091303151320e-02
1.932187539145783450e+00 2.078006095649363380e-02
1.728460285059955526e+00 1.854463706033056963e-02
1.545581127634255703e+00 1.654028730853590243e-02
1.365949840371325053e+00 1.459096339808244221e-02
1.220362249964461965e+00 1.300704202822400464e-02
1.077666194725767967e+00 1.147027774695950214e-02
9.298682293010227529e-01 9.875092943509822599e-03
8.298363729605936490e-01 8.802785329909752765e-03
7.403951693246958454e-01 7.843069406555500458e-03
6.603482387039217860e-01 6.986252949162679964e-03
5.889499466029780583e-01 6.229517692635330554e-03
1.364478823540881436e+01 1.689902330272531616e-01
1.241616870633583680e+01 1.514611995254153132e-01
1.128298033481627627e+01 1.357496240254777720e-01
1.023974517353994074e+01 1.216472156915964636e-01
9.281310892720478378e+00 1.089944173207015032e-01
8.402227615171389274e+00 9.763384772191843752e-02
7.597509665191331862e+00 8.744226840492268227e-02
6.862198396632892106e+00 7.828685816548734688e-02
6.191581599726321272e+00 7.007357478881491575e-02
5.580781972217030429e+00 6.270685431658019893e-02
5.025615334962490799e+00 5.609617383855515504e-02
4.521520958946624980e+00 5.016675517895497621e-02
4.064621927286558467e+00 4.485160548445740053e-02
3.611911844098379731e+00 3.964263076848167922e-02
3.206841187024962903e+00 3.502415648683063210e-02
2.876050244852347060e+00 3.128682580886224529e-02
2.577779298714967915e+00 2.794221761537081863e-02
2.309022713213169098e+00 2.494679853089095192e-02
2.067234300903557198e+00 2.226562560647050298e-02
1.849823305917486227e+00 1.987262770324122255e-02
1.654487302467043452e+00 1.773141728050756788e-02
1.462560543864290574e+00 1.563932388154370967e-02
1.307038936130923146e+00 1.394465090590822805e-02
1.154447468988579750e+00 1.229307537994803710e-02
1.030825192080606634e+00 1.096241372524020714e-02
8.893639252313148003e-01 9.437562822560321973e-03
7.936339664835565522e-01 8.414086951173706946e-03
7.079741465649872501e-01 7.496307955003308002e-03
6.314380241676608163e-01 6.677426059089132220e-03
2.915633316508328687e-01 3.071002760610344433e-03
1.315628891743446971e+01 1.619412000796331408e-01
1.196486033022063467e+01 1.451367143335986487e-01
1.086692108730566453e+01 1.300672221431792563e-01
9.857012291432933893e+00 1.165462058694359121e-01
8.929844384230646526e+00 1.044113445228138370e-01
8.080079919246220044e+00 9.351776199853160942e-02
7.302855141387124327e+00 8.374210436346531117e-02
6.593175570446116573e+00 7.496902528708576652e-02
5.946279808847485526e+00 6.709637051174593969e-02
5.357706413451175820e+00 6.002898629197540165e-02
4.822771974129820727e+00 5.369282939191846044e-02
4.337625967923668391e+00 4.801415021690735863e-02
3.897996964508679163e+00 4.292192378639172329e-02
3.462680668168566900e+00 3.793066249964254649e-02
3.073379302044696892e+00 3.350741071208385158e-02
2.755620358043415763e+00 2.992969484625005935e-02
2.469266231549058777e+00 2.672393641890688162e-02
2.211335042791774619e+00 2.385787898667222559e-02
1.979329777839765381e+00 2.129179365254621481e-02
1.770833074646120942e+00 1.900411446997381584e-02
1.583544280081945477e+00 1.695140800093059008e-02
1.399579947056958318e+00 1.494992112517636550e-02
1.250555135708923959e+00 1.333024526323901143e-02
1.104346242032242964e+00 1.174984001782070249e-02
9.529687262481458809e-01 1.012205991075255072e-02
8.505107610260917994e-01 9.023767322962270021e-03
7.588664875781536701e-01 8.041417937216648396e-03
6.769557844158993198e-01 7.161108672961366550e-03
6.036416433347933097e-01 6.382015746561467591e-03
1.393401945773453932e+01 1.731481756722914600e-01
1.268224389249018103e+01 1.551764006707004317e-01
1.152746732238589189e+01 1.390652984793110392e-01
1.046402575906053656e+01 1.246149295371782179e-01
9.486553594406501588e+00 1.116497920509493258e-01
8.589889851180124936e+00 1.000130532262224758e-01
7.768826133431002923e+00 8.956882079306066613e-02
7.018334169886373708e+00 8.019806605743522165e-02
6.333586911798609442e+00 7.178583283585066033e-02
5.709859082568738309e+00 6.423613863192136064e-02
5.142540261610805352e+00 5.746476819510194095e-02
4.627557824364755490e+00 5.139392805816486720e-02
4.160594068541445978e+00 4.595194164245283014e-02
3.697748694301503214e+00 4.061464844070014624e-02
3.319238019487473323e+00 3.629099437567771813e-02
2.945079271022280398e+00 3.205335141638145785e-02
2.640007694282959338e+00 2.862817154584992516e-02
2.365069820810085766e+00 2.556194507951917508e-02
2.117611021963541340e+00 2.281551116928829531e-02
1.895080410264780246e+00 2.036444564396020993e-02
1.695069045269120167e+00 1.817181645570039097e-02
1.498595019249794547e+00 1.602534852472957752e-02
1.339273623343968156e+00 1.428936634345242228e-02
1.183004808175924349e+00 1.259839351524001498e-02
1.056444031856734966e+00 1.123408060915670990e-02
9.114487718368771141e-01 9.673128476358093183e-03
8.134017106077097159e-01 8.624289864028394231e-03
7.256677519497694018e-01 7.687072323860386081e-03
6.472746496190230348e-01 6.843499553844656184e-03
5.771539767094860940e-01 6.099292841249792999e-03
1.343644039577526250e+01 1.659164833161425601e-01
1.222255345261816828e+01 1.486888916676898376e-01
1.110341634994004067e+01 1.332472811931005863e-01
1.007380773934381857e+01 1.193887143418562724e-01
9.128095503442841263e+00 1.069567542195204307e-01
8.261300860708944427e+00 9.579783402594649333e-02
7.468073681520389862e+00 8.578320306707190590e-02
6.743670185349066593e+00 7.679518551248318281e-02
6.083146494739942511e+00 6.873184024105699619e-02
5.481811405939322590e+00 6.149669203123388217e-02
4.935475534503930284e+00 5.500820241542720562e-02
4.439586083893449775e+00 4.918730079808820987e-02
3.990243025305205915e+00 4.397066614146757924e-02
3.545149558566512482e+00 3.886148120148773949e-02
3.146995326228968715e+00 3.433321569753904762e-02
2.821964440813624186e+00 3.066665079477844461e-02
2.528948789614627657e+00 2.738294180573210349e-02
2.265084001800818481e+00 2.444821017440362843e-02
2.027637000818201418e+00 2.181794374418672203e-02
1.814202767327717458e+00 1.947273471123733835e-02
1.622473843055076692e+00 1.737079129853221632e-02
1.434140470595861583e+00 1.531977550690048588e-02
1.281436533283886181e+00 1.366129765345527880e-02
1.131740068349590844e+00 1.203889454123742257e-02
9.766891056311514108e-01 1.037418257914789373e-02
8.716834807531591567e-01 9.243840943406163649e-03
7.778312290191410350e-01 8.240220250593089171e-03
6.938537915571160175e-01 7.342780103086765826e-03
6.188073610925554080e-01 6.541948468011469543e-03
1.422900608572570746e+01 1.774218674260805706e-01
1.295358787993358973e+01 1.589887305640047543e-01
1.177676621570516957e+01 1.424716949077709238e-01
1.069269917056002228e+01 1.276594407874810932e-01
9.696052441351774576e+00 1.143754478179109385e-01
8.781398484129804061e+00 1.024521080090767949e-01
7.943696647808382139e+00 9.175537137270757537e-02
7.177702844780470492e+00 8.215051921629365483e-02
6.478540373435596855e+00 7.353536482600783741e-02
5.841660004000899242e+00 6.580514334837483936e-02
5.262257185592362774e+00 5.887208760387595968e-02
4.735873534659129191e+00 5.264838190193737999e-02
4.258631463671945561e+00 4.707510275956887369e-02
3.826425602675775028e+00 4.207690753798222494e-02
3.398487246689832375e+00 3.718352616377479380e-02
3.015818523697349374e+00 3.284423930627461408e-02
2.703724595197920966e+00 2.933111753176473324e-02
2.422337931608989248e+00 2.619033014182025818e-02
2.169140192353819607e+00 2.337913996264102609e-02
1.941326223863461653e+00 2.086288116691783698e-02
1.736574785429921164e+00 1.862159687774830874e-02
1.552838838842449221e+00 1.660650315608072983e-02
1.372304328466974699e+00 1.464733555993243293e-02
1.226048329551388427e+00 1.305546817828729875e-02
1.082679488528018208e+00 1.150839367125250368e-02
9.341467224132115055e-01 9.915714488108615110e-03
8.336661344062027412e-01 8.831777688549195815e-03
7.437926619844339449e-01 7.874470215449392435e-03
6.633997855948390310e-01 7.015421855181528006e-03
5.916511062824937328e-01 6.250810936530392173e-03
1.372221701559801765e+01 1.700037005935583767e-01
1.248526711735610029e+01 1.523388428001441197e-01
1.134466896385396595e+01 1.365040332258899425e-01
1.029490448141958048e+01 1.223075218444403534e-01
9.330487398337222515e+00 1.095654516549772195e-01
8.446184909183399370e+00 9.813547758383431296e-02
7.636806987801579183e+00 8.787703208097087659e-02
6.897350281794587090e+00 7.866693344590092174e-02
6.222946355514087813e+00 7.040742114049088063e-02
5.608814115741606265e+00 6.299865981670078885e-02
5.050539283579149163e+00 5.635232176229355155e-02
4.543850130253498598e+00 5.039382232141374068e-02
4.084541522957070292e+00 4.504967682706893101e-02
3.629439019785850373e+00 3.981409561955934207e-02
3.222290991036853125e+00 3.517184088261524066e-02
2.889874531666487556e+00 3.141687633220423270e-02
2.590129104709184116e+00 2.805725799569678408e-02
2.320029304068252696e+00 2.505014585398248825e-02
2.077004556165548799e+00 2.235588082714332417e-02
1.858573068923034199e+00 1.995152858542081561e-02
1.662259187437650443e+00 1.780399344093681890e-02
1.469445210352628539e+00 1.570152896389194475e-02
1.313141292332743459e+00 1.399937774422124921e-02
1.159818672633779579e+00 1.233706989155417162e-02
1.035612797133970142e+00 1.100140609551831378e-02
8.934592098933866744e-01 9.475745456665326041e-03
7.972904382096905884e-01 8.440824769708294914e-03
7.112418545164286288e-01 7.524870022186571500e-03
6.343621603778243356e-01 6.697940892239902938e-03
2.929126637314529713e-01 3.075141768091147094e-03
1.323040690269427699e+01 1.628910243825170689e-01
1.203099147435758454e+01 1.459586443122229960e-01
1.092601340838246493e+01 1.307826566311761918e-01
9.909770760971845505e+00 1.171651861494517194e-01
8.976936367471784806e+00 1.049509287910142391e-01
8.122194602266114671e+00 9.398995093041352666e-02
7.340396512768291970e+00 8.415523811678639332e-02
6.626774988853336268e+00 7.533042768428893643e-02
5.976301660316176267e+00 6.741256709017107163e-02
5.384441848259744923e+00 6.030620234126359003e-02
4.846766611206687614e+00 5.393796830901553818e-02
4.358940328200811010e+00 4.822825709308060232e-02
3.917005718646620949e+00 4.311180673468757024e-02
3.479502233184709858e+00 3.809315582939607620e-02
3.088179564389122334e+00 3.365132376149175542e-02
2.768795370161173608e+00 3.005520076611744446e-02
2.481044235115465568e+00 2.683615199911567467e-02
2.221884923202468443e+00 2.395848852355770761e-02
1.988662978514401214e+00 2.137637752425491922e-02
1.779179907380638914e+00 1.907670370202609739e-02
1.590943332924884768e+00 1.702004240864011392e-02
1.406169836427329844e+00 1.500941672946637905e-02
1.256338813624160000e+00 1.338129461762529657e-02
1.109493033284298935e+00 1.179069214472697712e-02
9.573777081973254832e-01 1.015825871068456489e-02
8.544339027659541008e-01 9.051337081853485372e-03
7.623501373686588645e-01 8.065285247818174130e-03
6.800521776477974623e-01 7.187220985205950916e-03
6.064374807177632665e-01 6.405203153303474020e-03
1.401352927729793940e+01 1.742052380312418269e-01
1.275317664278400009e+01 1.560877895986803876e-01
1.159073941688557774e+01 1.398504484020101912e-01
1.052057987598955258e+01 1.252911863902361755e-01
9.537036695197498304e+00 1.122441952977740742e-01
8.634955946877854061e+00 1.005281711447636311e-01
7.809152948032989094e+00 9.002191388420124896e-02
7.054308512703825862e+00 8.059264843042811266e-02
6.365645123158541807e+00 7.213135193479364160e-02
5.738533892418304028e+00 6.453895576721271898e-02
5.168234138786417908e+00 5.773173114696938946e-02
4.650398670132117829e+00 5.162831186251803928e-02
4.180990106490896530e+00 4.615816580752223064e-02
3.715814267358640066e+00 4.079484588944925355e-02
3.335324341791912950e+00 3.644739679641373353e-02
2.959316447893125535e+00 3.219373763672591510e-02
2.652658811380257387e+00 2.874757261617962023e-02
2.376280660148762269e+00 2.566587893957994471e-02
2.127667388235590540e+00 2.291225296775870057e-02
1.904025180131483586e+00 2.044830751319855200e-02
1.703040805038762207e+00 1.824513537968766239e-02
1.505619779578631467e+00 1.608829186899845068e-02
1.345544914575011353e+00 1.434836262487891069e-02
1.188467417072053056e+00 1.264676161251016527e-02
1.061367241675375439e+00 1.127301838694056042e-02
9.156776772130461595e-01 9.707335040336256132e-03
8.171468687527975172e-01 8.652172112225136810e-03
7.290212725455559317e-01 7.713244977580874934e-03
6.502420712305642114e-01 6.871186374506823603e-03
5.798219113862171925e-01 6.124268558301866963e-03
1.351254218646376870e+01 1.669123348859044842e-01
1.229038926443490709e+01 1.495545444378695854e-01
1.116396624804222704e+01 1.339929881427333602e-01
1.012790398635513611e+01 1.200356941063060873e-01
9.176357328258967883e+00 1.075208277198848178e-01
8.304431211588296335e+00 9.629147647961844303e-02
7.506698474767102169e+00 8.621251291371981318e-02
6.778140472586602350e+00 7.717274732852587305e-02
6.113916804570841634e+00 6.906374650205776566e-02
5.509354231362967980e+00 6.178780518136929578e-02
4.959896861614022434e+00 5.526257803291455967e-02
4.461480128153372249e+00 4.941298651948917986e-02
4.009800190760347327e+00 4.416886188362085380e-02
3.562339718772725039e+00 3.903452378359166530e-02
3.162189051328830658e+00 3.448176720095880166e-02
2.835529345707843873e+00 3.079945463572178119e-02
2.541071948988886664e+00 2.749819785794330174e-02
2.275841102483296297e+00 2.455135091528373378e-02
2.037239728719319132e+00 2.191074395733919045e-02
1.822762775725389917e+00 1.955382196920343527e-02
1.630077439018418728e+00 1.744501473240384418e-02
1.440841910777697077e+00 1.538207575498273111e-02
1.287426223959293736e+00 1.371908297665292223e-02
1.136977621433479246e+00 1.208728365276933586e-02
9.812137036509710475e-01 1.041303524368907517e-02
8.757338909324140497e-01 9.277763598112167068e-03
7.814053316669989924e-01 8.267708265205467311e-03
6.970356427246321429e-01 7.369550885729675253e-03
6.216463724486008813e-01 6.567802022132061997e-03
1.431058792292013493e+01 1.785147488141029526e-01
1.302638889517771581e+01 1.599264106216684300e-01
1.184173552308623201e+01 1.432827099646654945e-01
1.075075551008728958e+01 1.283693508201279310e-01
9.747816194089613973e+00 1.149887241741708171e-01
8.827627236127257859e+00 1.029902087376562692e-01
7.984990513147330660e+00 9.222206612633306044e-02
7.214594810530150504e+00 8.256379677318009813e-02
6.511596380436721176e+00 7.389586775527171025e-02
5.871056696930136987e+00 6.612083974056756630e-02
5.288467555656385599e+00 5.914911835124878753e-02
4.759434700099087756e+00 5.289411234784824334e-02
4.279550286588458263e+00 4.729267426402113117e-02
3.845080826575436816e+00 4.226888249521112972e-02
3.414973151651187866e+00 3.734950523709212183e-02
3.030344348508206220e+00 3.298938444865950892e-02
2.716637125945033926e+00 2.946001781056894336e-02
2.433885028899593905e+00 2.630481534221526183e-02
2.179448351855102217e+00 2.348253088696872215e-02
1.950467316256423000e+00 2.095435873506484858e-02
1.744797782789921703e+00 1.869720864629650578e-02
1.560100298825124465e+00 1.668067179328515393e-02
1.378728302602491240e+00 1.471037682175276723e-02
1.231759320124873325e+00 1.311269078669292411e-02
1.087693079501840243e+00 1.155535568275108463e-02
9.384935854128747534e-01 9.954802657688529080e-03
8.375154365230295106e-01 8.867169401076303512e-03
7.471942368122767020e-01 7.906055645958956837e-03
6.664524943046306049e-01 7.043459501455109385e-03
5.943621059341882562e-01 6.276302013326840595e-03
1.380030521823638523e+01 1.710432632605763670e-01
1.255491756446499352e+01 1.532334189892830545e-01
1.140683985192607253e+01 1.372782533415482786e-01
1.035042013796687499e+01 1.229766991815836041e-01
9.380002648465120885e+00 1.101525946839342351e-01
8.490408099938138164e+00 9.864673815239526078e-02
7.676362722363634816e+00 8.832364224648515949e-02
6.932654094673801559e+00 7.905997709716425237e-02
6.254397823210272378e+00 7.075216534208277064e-02
5.636949939152772870e+00 6.330106873040580728e-02
5.075725608254623822e+00 5.661894574188060941e-02
4.566228684045774422e+00 5.063103275337659664e-02
4.104571331420743263e+00 4.525876365674477708e-02
3.647170550387600407e+00 3.999620465671874237e-02
3.237928795100371460e+00 3.533058052966115553e-02
2.903810321040360076e+00 3.155823531624208506e-02
2.602520514291477571e+00 2.818092936066152535e-02
2.331058834996725615e+00 2.515863031634895178e-02
2.086909775637967979e+00 2.245760509033089755e-02
1.867325393400777189e+00 2.004188021077574558e-02
1.670094284337754198e+00 1.787805616949603160e-02
1.476329876840966060e+00 1.576593216966974340e-02
1.319289655981369380e+00 1.406509673290145222e-02
1.165204478431762558e+00 1.239272524510176728e-02
1.040403709002294397e+00 1.105145528681272284e-02
8.975867496423508562e-01 9.516032336040225817e-03
8.009650999855644216e-01 8.476497841876306019e-03
7.145114385602702178e-01 7.554756582404025325e-03
6.372862965879878550e-01 6.730208390292305963e-03
2.942606450975407961e-01 3.091100575283157320e-03
1.330511758983321258e+01 1.638801453682318665e-01
1.209766918929797441e+01 1.468111440941893830e-01
1.098555261488111867e+01 1.315167736002807175e-01
9.962875053461514696e+00 1.178081964104087526e-01
9.024399715219914242e+00 1.055111499696485822e-01
8.164511330642367781e+00 9.448099585318059379e-02
7.378297457352638311e+00 8.458274500410918606e-02
6.660572349096153921e+00 7.570613206802928596e-02
6.006521852766604219e+00 6.774178884211831675e-02
5.411444628876659557e+00 6.059651420943631961e-02
4.870795146120757479e+00 5.419416559416827261e-02
4.380456715206798357e+00 4.845464117207386179e-02
3.936224806577186985e+00 4.331128666204870498e-02
3.496405690002753364e+00 3.826882349304450148e-02
3.103053190424263086e+00 3.380376155699139906e-02
2.782127948572590270e+00 3.019245927738946345e-02
2.492874387175262996e+00 2.695489725931124805e-02
2.232439848125337800e+00 2.406258112150307105e-02
1.998085824771546282e+00 2.147446010676456324e-02
1.787548587572644232e+00 1.915979372647478446e-02
1.598417075946322097e+00 1.709554958678313752e-02
1.412775975499244829e+00 1.507325624945152730e-02
1.262256845402830230e+00 1.344597434990390389e-02
1.114649407252635172e+00 1.184522304776326404e-02
9.618133672566472336e-01 1.020456122827795471e-02
8.584279443734812443e-01 9.092642018256599096e-03
7.658746393750167636e-01 8.100117044200161320e-03
6.831542063855225999e-01 7.218618930409933555e-03
6.092333181007333343e-01 6.431556336443219370e-03
1.409371596528546178e+01 1.752743364234300438e-01
1.282468635597920859e+01 1.570107332837157865e-01
1.165449157358556498e+01 1.406489111473128717e-01
1.057749076691646373e+01 1.259925375107651124e-01
9.587936217323608901e+00 1.128477247745652418e-01
8.680435365506115275e+00 1.010620153260188281e-01
7.849658017178954061e+00 9.048401476177225788e-02
7.090558815477023380e+00 8.099651305770423637e-02
6.398102457883261707e+00 7.248707874037403631e-02
5.767427625283428227e+00 6.485214166619550358e-02
5.193980217620243423e+00 5.800727384114932189e-02
4.673461608701656722e+00 5.187168042013771962e-02
4.201519004809041391e+00 4.637451531887645112e-02
3.733892522097319144e+00 4.098063199335141155e-02
3.351426224381261143e+00 3.661357809233189292e-02
2.973570608156173911e+00 3.233862480558802321e-02
2.665340211681264115e+00 2.887747239253268122e-02
2.387661737412936080e+00 2.577992205465043374e-02
2.137775858371236293e+00 2.301376357785180765e-02
1.913002511540114803e+00 2.053900998597148544e-02
1.711074292581996836e+00 1.832307114006989646e-02
1.512684603155593832e+00 1.615724486602437143e-02
1.351831085522773757e+00 1.441097241539124156e-02
1.194045948934835399e+00 1.270591545381760668e-02
1.066295939855370634e+00 1.132278759394214109e-02
9.199360877868499875e-01 9.752387257875940602e-03
8.209233013054764161e-01 8.690929323817863164e-03
7.323915873205937288e-01 7.746937902454180576e-03
6.532166993576546954e-01 6.901600610295964729e-03
5.824898460629482910e-01 6.147989411091940408e-03
1.358922671164110341e+01 1.679307928227785074e-01
1.235878108162633815e+01 1.504243531418832935e-01
1.122511823074720816e+01 1.347487873010522197e-01
1.018232841687416190e+01 1.206970088789658391e-01
9.225155151660423769e+00 1.080951796713890828e-01
8.347931942177490683e+00 9.679500662226382668e-02
7.545509651222324976e+00 8.665254104200571794e-02
6.812734190610172824e+00 7.755823319904786572e-02
6.144786526964669982e+00 6.940200014470861156e-02
5.536982080447847565e+00 6.208581487334820931e-02
4.984626194645874975e+00 5.552394248601643517e-02
4.483449032036885384e+00 4.964369154896790953e-02
4.029416864899219242e+00 4.437436349765399440e-02
3.579726292474145311e+00 3.921348999788707573e-02
3.177514392708130408e+00 3.463784056698255426e-02
2.849197381302084775e+00 3.093750575348251305e-02
2.553205306613226533e+00 2.762078655034521865e-02
2.286669177221882343e+00 2.465868949755683354e-02
2.046905166774398044e+00 2.200940803151110042e-02
1.831336645832813748e+00 1.964146644679629072e-02
1.637733800163632569e+00 1.751991945939599879e-02
1.447563381659126014e+00 1.544637439409004762e-02
1.293437376825814944e+00 1.377865427237714470e-02
1.142283486521445512e+00 1.214360220740420132e-02
9.857383016707906842e-01 1.045986068895964592e-02
8.798157970238180692e-01 9.319678768026350493e-03
7.850494962295608836e-01 8.303219220675315398e-03
7.002580566107151627e-01 7.401352103669098410e-03
6.244946136983146046e-01 6.592311266871130233e-03
1.439285426227343834e+01 1.796311469357066426e-01
1.309974395122267232e+01 1.608896983282919191e-01
1.190720209405296970e+01 1.441138565177085273e-01
1.080919359102820820e+01 1.290851794190186752e-01
9.799990294572195282e+00 1.156122457697494332e-01
8.874312837971086054e+00 1.035336516201198070e-01
8.026577906729956524e+00 9.269791007555922002e-02
7.251784786262409632e+00 8.298056313695041653e-02
6.544789187913631068e+00 7.426148992925608872e-02
5.900673053809793345e+00 6.644150000965599878e-02
5.314935586056809491e+00 5.943026157658225922e-02
4.783025368879190609e+00 5.314408990248156717e-02
4.300639002571013059e+00 4.751305712881082055e-02
3.863929759281301113e+00 4.246133504698386407e-02
3.431572042806529943e+00 3.752007832812452592e-02
3.044989296638429987e+00 3.313625631902384489e-02
2.729719734375596119e+00 2.959366685700072150e-02
2.445505848554740069e+00 2.642000696666907400e-02
2.189773154086120499e+00 2.358309514290051270e-02
1.959739426325055378e+00 2.105073589577287699e-02
1.753020780149922464e+00 1.877779726771522037e-02
1.567426620597176745e+00 1.675080253464704752e-02
1.385154775183162990e+00 1.476948961752064249e-02
1.237497200976714673e+00 1.317145304526132904e-02
1.092765638369243009e+00 1.160740379353250064e-02
9.428404484125377794e-01 9.999010526906985941e-03
8.413792779589028825e-01 8.907693268017722113e-03
7.506646655616469044e-01 7.942787623677248499e-03
6.695465434354741507e-01 7.074306738350850769e-03
5.970847333270236090e-01 6.299761352803205997e-03
1.387900715348964553e+01 1.720874831553102224e-01
1.262510733944210450e+01 1.541337299866237520e-01
1.146946510242707618e+01 1.380625467711625309e-01
1.040628713465619803e+01 1.236578626636615774e-01
9.430048430247037317e+00 1.107430316316909136e-01
8.535072320995482187e+00 9.916415667105553389e-02
7.716119497837025776e+00 8.877113878306512607e-02
6.968270253537481196e+00 7.945400543535768856e-02
6.286253077613765505e+00 7.109825434436319036e-02
5.665347835840467638e+00 6.360564140214301776e-02
5.100967572198680244e+00 5.688686557773300206e-02
4.588849620896754189e+00 5.086658036953235762e-02
4.124733909815832433e+00 4.546726560340120377e-02
3.664922152342403372e+00 4.017663330408107608e-02
3.253582559912338912e+00 3.549109649136401867e-02
2.917759014122245809e+00 3.170060796619568466e-02
2.614976646516312009e+00 2.830652638103576743e-02
2.342219770729577544e+00 2.526910583706671112e-02
2.096819203568165424e+00 2.255451816901741721e-02
1.876173756034682505e+00 2.012605502152224266e-02
1.677939155574890373e+00 1.795302049146661055e-02
1.483265155543033398e+00 1.583184513871006491e-02
1.325438019629995523e+00 1.411967805307290207e-02
1.170625013674203574e+00 1.244878984400149026e-02
1.045245623757448339e+00 1.109644810787371524e-02
9.017142893913150381e-01 9.558583577836196263e-03
8.046540652774420987e-01 8.514453951007973712e-03
7.178084004240024019e-01 7.586953362398384318e-03
6.402268497357432864e-01 6.758389515896000461e-03
2.955805790238483777e-01 3.109412922081722375e-03
1.338042899782968220e+01 1.648646858076089627e-01
1.216492139179121779e+01 1.476649649285912136e-01
1.104554388941409471e+01 1.322595570459946246e-01
1.001643201414839979e+01 1.184525915853784223e-01
9.072246803780364743e+00 1.060698671652297170e-01
8.207295687413846963e+00 9.497138845446367883e-02
7.416378600228402007e+00 8.500876039453003630e-02
6.694550200212706415e+00 7.608189550768719445e-02
6.036874081775753353e+00 6.806993292251080352e-02
5.438533045170729885e+00 6.088560441355626157e-02
4.895012656285596897e+00 5.444929182909642729e-02
4.402055492502343625e+00 4.867873403880839528e-02
3.955481672049848463e+00 4.350943263715908310e-02
3.513401104508120820e+00 3.844154319390793995e-02
3.118051598060854968e+00 3.395557738054721247e-02
2.795529334876850847e+00 3.032435934183195375e-02
2.504724524175360401e+00 2.707316413424774859e-02
2.243077047238685395e+00 2.416511224467685764e-02
2.007554057081909260e+00 2.156797953642117585e-02
1.795978215119354848e+00 1.924255194126162430e-02
1.605930253645076577e+00 1.716758603177756526e-02
1.419420145345053896e+00 1.513403650267932180e-02
1.268174877181500459e+00 1.349765208305511721e-02
1.119843629815068464e+00 1.189886557084062282e-02
9.662766474422972429e-01 1.024685070219375632e-02
8.624219859810084987e-01 9.133777766312004345e-03
7.694318830005631993e-01 8.134810414280652449e-03
6.863207998843325885e-01 7.249891281064751829e-03
6.120457243852227558e-01 6.456290415950285445e-03
1.417455043606680931e+01 1.763594761721091753e-01
1.289679724433315222e+01 1.579505956134197864e-01
1.171877840884945776e+01 1.414592084381237902e-01
1.063479078327207894e+01 1.266929147483991103e-01
9.639206494712471596e+00 1.134610979156089189e-01
8.726208391161728528e+00 1.015935128990425179e-01
7.890488736862306673e+00 9.094786305723483177e-02
7.127049953223125733e+00 8.140265053691694841e-02
6.430670916958691308e+00 7.284373345938452426e-02
5.796498068086066269e+00 6.516485805514035667e-02
5.219975662720647058e+00 5.828166259890286277e-02
4.696590006069953027e+00 5.211403603049129946e-02
4.222183710844488402e+00 4.658740724646179276e-02
3.752150321351763740e+00 4.116544250397159710e-02
3.367715801329296266e+00 3.677907940423336824e-02
2.987947602075117892e+00 3.248231790994681595e-02
2.678118612984502711e+00 2.900536043230361738e-02
2.399075793504661824e+00 2.589350492949568650e-02
2.147928659572897470e+00 2.311026239486344350e-02
1.922033708653278605e+00 2.062369004947383483e-02
1.719126467027007665e+00 1.840069928857264100e-02
1.519819966865123995e+00 1.622592517762470182e-02
1.358163853935697274e+00 1.446888827525691541e-02
1.199645326357374087e+00 1.275628095465677903e-02
1.071264911865799530e+00 1.137235665681050022e-02
9.242057145750031122e-01 9.793976466853157939e-03
8.246997338581552039e-01 8.729529435362671022e-03
7.357751483644523471e-01 7.776611107021234870e-03
6.562532171390434987e-01 6.931892362338054787e-03
5.851747665597556436e-01 6.170539539900380538e-03
1.366658554915738755e+01 1.689519826381084000e-01
1.242771836558815224e+01 1.513106137434636622e-01
1.128665231471346075e+01 1.355118035045193015e-01
1.023730070041573370e+01 1.213609351310382806e-01
9.274230339493353625e+00 1.086751008739917923e-01
8.391715881541594868e+00 9.729988353930048295e-02
7.584582042755871889e+00 8.709066909012933011e-02
6.847711319473743785e+00 7.794297800114416419e-02
6.176033417926643843e+00 6.973873175754925768e-02
5.564829150977534056e+00 6.238241274562148636e-02
5.009418977395366568e+00 5.578438085142441855e-02
4.505631925452741271e+00 4.987344153989686779e-02
4.049229725129610991e+00 4.457599248521320473e-02
3.597165130709346847e+00 3.938832046918497309e-02
3.192854851885888134e+00 3.479258990753067438e-02
2.862913627286698404e+00 3.107161819279997961e-02
2.565436776501896610e+00 2.774287990508223639e-02
2.297579027811091912e+00 2.476559899448891461e-02
2.056587836771321509e+00 2.210167289645024666e-02
1.840025239398910051e+00 1.972062082775039374e-02
1.645391575994177513e+00 1.759426291551252630e-02
1.454372783743510755e+00 1.551042259839399175e-02
1.299479812243232058e+00 1.383131600220530166e-02
1.147612424483846372e+00 1.219262472225481238e-02
9.903356679439521137e-01 1.049794979473047882e-02
8.839071051054563366e-01 9.358922744305924607e-03
7.886936607921227749e-01 8.338589641903900243e-03
7.035109201398065393e-01 7.428980017312886326e-03
6.274016190193982823e-01 6.616731936469173736e-03
1.447590215264967028e+01 1.807535908714895667e-01
1.317378094168340752e+01 1.618503543631373554e-01
1.197319631264809203e+01 1.449500806472432679e-01
1.086802858604052169e+01 1.298131355840057011e-01
9.852571501958401257e+00 1.162443291652880129e-01
8.921232001093434505e+00 1.040842227645033397e-01
8.068525292047150188e+00 9.317691445461789845e-02
7.289148480216245396e+00 8.340118341207038155e-02
6.578158089756858118e+00 7.462898626009796532e-02
5.930457499247838271e+00 6.676332699050709085e-02
5.341507777282961555e+00 5.971245552408522422e-02
4.806791234143156899e+00 5.339424377058300114e-02
4.321833015372503972e+00 4.773235563532552544e-02
3.882786217864839351e+00 4.265480746793244571e-02
3.448227914921252690e+00 3.768777748893074181e-02
3.059712422506524643e+00 3.328434134075437117e-02
2.742808666237314341e+00 2.972119884676469037e-02
2.457191419991653358e+00 2.653654378993450941e-02
2.200229652738343145e+00 2.368506814119943765e-02
1.969011536393688200e+00 2.113704817184092546e-02
1.761312865254103022e+00 1.885987233142995614e-02
1.574752942369229025e+00 1.682246516127621633e-02
1.391684149179921448e+00 1.483018367882969410e-02
1.243253075439304522e+00 1.322536291938709342e-02
1.097868636770015227e+00 1.165650525844041767e-02
9.472200818924626509e-01 1.003640189040812258e-02
8.452604464442191601e-01 8.947105593532228909e-03
7.541350943110173288e-01 7.970371430329198023e-03
6.726691613257865798e-01 7.101832342189473568e-03
5.998623625073554733e-01 6.324941683401155701e-03
1.395836948579025716e+01 1.731537935552378005e-01
1.269592882623330965e+01 1.550517212620477481e-01
1.153266548339674280e+01 1.388590887363348458e-01
1.046271257648396080e+01 1.243446859605816524e-01
9.480382037882403523e+00 1.113460319611367239e-01
8.579977887541943460e+00 9.968344142881446768e-02
7.756326887582249086e+00 8.923029431746307139e-02
7.004074379310913478e+00 7.985391095677570050e-02
6.318205251787309074e+00 7.144908419683973499e-02
5.693883064772943925e+00 6.391442108054308513e-02
5.126493443203034239e+00 5.715771438868238324e-02
4.611558326928934193e+00 5.110495138219634664e-02
4.144978162783865550e+00 4.567783453570865154e-02
3.682840791596664332e+00 4.036043938529712549e-02
3.269380132991261956e+00 3.565029504445527825e-02
2.931839111219541660e+00 3.183997116234336261e-02
2.627493136306786159e+00 2.843200052839143371e-02
2.353380706462429917e+00 2.538306676432535575e-02
2.106805309135197923e+00 2.265436584560319086e-02
1.885055841814281985e+00 2.021147322844304636e-02
1.685859578357193689e+00 1.803180287332488418e-02
1.490215387064935504e+00 1.590161190415945516e-02
1.331638185539209651e+00 1.417816708333294144e-02
1.176045548916644590e+00 1.249964327874500056e-02
1.050123971577603843e+00 1.114069109932937403e-02
9.059041546107218235e-01 9.594981715725720700e-03
8.083587058681630522e-01 8.553592002127276273e-03
7.211053622877345859e-01 7.615536499574059211e-03
6.431775019048099340e-01 6.787041420607285713e-03
2.969005129501559037e-01 3.118256356169421019e-03
1.345638737325538159e+01 1.658741223182028934e-01
1.223268724247800066e+01 1.485391667976367069e-01
1.110596533107589323e+01 1.330139755764095100e-01
1.007039494479318975e+01 1.191017776969156422e-01
9.120355991679513608e+00 1.066412232937183069e-01
8.250282559765860668e+00 9.546606424260109525e-02
7.454785800196075840e+00 8.544454412062343907e-02
6.728868466948815907e+00 7.646274428272452350e-02
6.067478100851533718e+00 6.840332137957370884e-02
5.465838202874312657e+00 6.118116941988412799e-02
4.919308701060181477e+00 5.470954565297906497e-02
4.423802912708006296e+00 4.890831726027957543e-02
3.974923002230486890e+00 4.371318019689394985e-02
3.530504167839672913e+00 3.861765732077903496e-02
3.133115614826727846e+00 3.411088240775882185e-02
2.808985092439755249e+00 3.045977708931803599e-02
2.516768724659290690e+00 2.719703438729767844e-02
2.253736664345238783e+00 2.427365197215073864e-02
2.017088180735898462e+00 2.166461697508350118e-02
1.804473859444686079e+00 1.932808726521377182e-02
1.613491616797591677e+00 1.724215579261699147e-02
1.426089375665818837e+00 1.520099742067893347e-02
1.274102671903292183e+00 1.355433781291551405e-02
1.125037852377501535e+00 1.194960101977498093e-02
9.707968583816476427e-01 1.028832578206994447e-02
8.664123123774302160e-01 9.173104850120695694e-03
7.729956601802798755e-01 8.173636307991135816e-03
6.894873933831424662e-01 7.278085994726344807e-03
6.148668870916412788e-01 6.487345168363916822e-03
1.425612667206791428e+01 1.774718251258395885e-01
1.296948027340220655e+01 1.588948588105136006e-01
1.178364424514606057e+01 1.422857828464389462e-01
1.069270333653732585e+01 1.274133598426883118e-01
9.690805519709369875e+00 1.140829646682764709e-01
8.772223579665727300e+00 1.021345692784422082e-01
7.931636307399320351e+00 9.142303735050957836e-02
7.163717793483163732e+00 8.181843198416742513e-02
6.463437588252967991e+00 7.320758822419644318e-02
5.825718648955096057e+00 6.548497311762703499e-02
5.246080650554636016e+00 5.856415515881523148e-02
4.719959505257447674e+00 5.236360216835746206e-02
4.243007870519893920e+00 4.680609180277145454e-02
3.770419837311088429e+00 4.135821397306767983e-02
3.384034671951019480e+00 3.694932487306644420e-02
3.002347369351606066e+00 3.262961485517418270e-02
2.690927374755898605e+00 2.913577452263094864e-02
2.410537608606211357e+00 2.601026424475637311e-02
2.158137059777497146e+00 2.321509602714961346e-02
1.931096622993852652e+00 2.071675428177119360e-02
1.727238643403748997e+00 1.848522614635450534e-02
1.526962866259644835e+00 1.630162146450529412e-02
1.364553998247190814e+00 1.453529499896830980e-02
1.205250318472392168e+00 1.281180367891122593e-02
1.076233883876228425e+00 1.142134651481406873e-02
9.285041111775504952e-01 9.836645629900263657e-03
8.285318147266318434e-01 8.767442779495294991e-03
7.391649780788792645e-01 7.809042378665542912e-03
6.592897349204324131e-01 6.959488086258059508e-03
5.878670943510382330e-01 6.201719915977387323e-03
1.374458542346277135e+01 1.700002060113224023e-01
1.249729445049989884e+01 1.522114935443835970e-01
1.134864821422614867e+01 1.362944386432996535e-01
1.029269417239386897e+01 1.220412311039757031e-01
9.323571692443920256e+00 1.092634797316347495e-01
8.435737309202815837e+00 9.781357388733541436e-02
7.623991207841481987e+00 8.754478003169817446e-02
6.882839130319585053e+00 7.834135906690130324e-02
6.207380013257650653e+00 7.008601263526588465e-02
5.592839347252875903e+00 6.268855842124176903e-02
5.034478256818999853e+00 5.605534153991149210e-02
4.527926949502026233e+00 5.011248743618292728e-02
4.069107607293111606e+00 4.478692628138403881e-02
3.614736667960781524e+00 3.957345299279760309e-02
3.208341115635700902e+00 3.495256061324308189e-02
2.876722902419928118e+00 3.121620502304190206e-02
2.577692371751584055e+00 2.787046583288915746e-02
2.308523599070410270e+00 2.487999653451164472e-02
2.066395555348634616e+00 2.220420189959722290e-02
1.848713832965006798e+00 1.981048099518423200e-02
1.653168070064962913e+00 1.767210150350470230e-02
1.461182185827895275e+00 1.558522966963118636e-02
1.305592691468961508e+00 1.389479103313885112e-02
1.152983297723266132e+00 1.224806369298826053e-02
9.949454991102021362e-01 1.054572703536028368e-02
8.880274775909441365e-01 9.402216456696666294e-03
7.923619011098756992e-01 8.377499686498259338e-03
7.067700931608795756e-01 7.461684342992233251e-03
6.303086243404819600e-01 6.652071476998477895e-03
1.455965586928885358e+01 1.819040235586008580e-01
1.324838975033917343e+01 1.628449472314324187e-01
1.203965448146292516e+01 1.458083882472704651e-01
1.092730843034383348e+01 1.305499377427857266e-01
9.905518682131413399e+00 1.168885751785006671e-01
8.968407512606175302e+00 1.046481932613339411e-01
8.110684946956768115e+00 9.366653447079512085e-02
7.326898398657780476e+00 8.382998007582702360e-02
6.611826533223191582e+00 7.500462308994161609e-02
5.960525044979048559e+00 6.709351059222173896e-02
5.368329096689451241e+00 6.000407217997907189e-02
4.830652175906991808e+00 5.365120967543637182e-02
4.343150004273950593e+00 4.796045394737306899e-02
3.901838769379105454e+00 4.285702690739655318e-02
3.465000230093531641e+00 3.786263092180534168e-02
3.074520432468530906e+00 3.343809349087999150e-02
2.756014471880891659e+00 2.985741444987624615e-02
2.468978469806240472e+00 2.665967894697696475e-02
2.210686151390564902e+00 2.379633639246726481e-02
1.978359699117232529e+00 2.123199062359214240e-02
1.769616516544072260e+00 1.894357265296522583e-02
1.582209110115617046e+00 1.689652134791963523e-02
1.398213523176679685e+00 1.490034351157506522e-02
1.249090702216269388e+00 1.328812284639976568e-02
1.102988964612678924e+00 1.171101297739771119e-02
9.516077926316285351e-01 1.008158793455137849e-02
8.492036941563736452e-01 8.987464132363558178e-03
7.576282005481425053e-01 8.006312589936209062e-03
6.757889427776143654e-01 7.132294066656677534e-03
6.026399916876874485e-01 6.359725947557528201e-03
1.403849169379532746e+01 1.742439426627618304e-01
1.276728295187220219e+01 1.559899913505549962e-01
1.159635778418177310e+01 1.396608515379782756e-01
1.051953989245058452e+01 1.250470493046330345e-01
9.531013233301132814e+00 1.119537646024318517e-01
8.625137341999263185e+00 1.002168620724072645e-01
7.796702455184149727e+00 8.969485995375928167e-02
7.040104135650854467e+00 8.026328232096245630e-02
6.350376217948793922e+00 7.180582375808279572e-02
5.722543659639512725e+00 6.422929833365673136e-02
5.152117636090023822e+00 5.743483061934036987e-02
4.634481433121029781e+00 5.134904492862699815e-02
4.165412166048710674e+00 4.589493367865039863e-02
3.700792008439508063e+00 4.055026955061617061e-02
3.285197780125038491e+00 3.581572265749703721e-02
2.945923709429486781e+00 3.198617232883742278e-02
2.640082382081559764e+00 2.856040665235864973e-02
2.364655989864594687e+00 2.549573912704775416e-02
2.116813050915167693e+00 2.275531542798856985e-02
1.893986028381636100e+00 2.030395156512763630e-02
1.693825802765885236e+00 1.811289185040381583e-02
1.497223908627328459e+00 1.597297826128323342e-02
1.337845679613474115e+00 1.424382495107544624e-02
1.181561537719058252e+00 1.255769668343191363e-02
1.055015036008111196e+00 1.119216191822251100e-02
9.101135736870262782e-01 9.635897353143687075e-03
8.121254951901142327e-01 8.590474925030898087e-03
7.244541300554072638e-01 7.650588830700931486e-03
6.461350947648411003e-01 6.819938706320711336e-03
2.982539366055534380e-01 3.132198194325066989e-03
1.353297829036048405e+01 1.668960171369831547e-01
1.230096989783242734e+01 1.494144814098967988e-01
1.116677250476184646e+01 1.337722781100054992e-01
1.012474677769894527e+01 1.197685845158697471e-01
9.168735707274654700e+00 1.072151626320503870e-01
8.293470447440471460e+00 9.597246385414968939e-02
7.493462394552883765e+00 8.588880382627971100e-02
6.763332338997033233e+00 7.685056714879311135e-02
6.098189631254343546e+00 6.874486813763523718e-02
5.493302158736961260e+00 6.148235844208401607e-02
4.943852430506409767e+00 5.497318005682992614e-02
4.445664158291663171e+00 4.914102642569295742e-02
3.994387132299751730e+00 4.391735711754660154e-02
3.547731271323298241e+00 3.879814592113112193e-02
3.148321186944444516e+00 3.426618759190794283e-02
2.822477211596583491e+00 3.059974269506098021e-02
2.528812925143220980e+00 2.731978161234568242e-02
2.264494535301131872e+00 2.438330588246763117e-02
2.026697488062696006e+00 2.176257167650402086e-02
1.813004789807405315e+00 1.941331574093750276e-02
1.621123747689534600e+00 1.731675055021828641e-02
1.432781174170660421e+00 1.526971723505618841e-02
1.280033856107420931e+00 1.361589607517202372e-02
1.130315947208947458e+00 1.200523040512169529e-02
9.753172371835842069e-01 1.033473612020151602e-02
8.704012653130279720e-01 9.214749512076968879e-03
7.765866297468128066e-01 8.209697262724156841e-03
6.926755071991124169e-01 7.310423505011856039e-03
6.177075033204106891e-01 6.519279048713222044e-03
1.433842703791760620e+01 1.785922820867324734e-01
1.304275799066004993e+01 1.598640205613850729e-01
1.184897938755999114e+01 1.431235706402960162e-01
1.075100434271749528e+01 1.281333693775880966e-01
9.742753131093902397e+00 1.147067611548037852e-01
8.818575683827535983e+00 1.026830208590382848e-01
7.973010197057567083e+00 9.190045827045774385e-02
7.200746924134706184e+00 8.223670830027962619e-02
6.496468689121883244e+00 7.357469929960065713e-02
5.855208553914551750e+00 6.580874032702554999e-02
5.272424593334845255e+00 5.884930260475708386e-02
4.743404719110173140e+00 5.261380201810998691e-02
4.263950678062859545e+00 4.702666796921580600e-02
3.788930203284840204e+00 4.154957584026920669e-02
3.400544742253018615e+00 3.712120797893637275e-02
3.016867534710784060e+00 3.277820398138123204e-02
2.703934388303991021e+00 2.926845627071864367e-02
2.422020756511457318e+00 2.612732151824246132e-02
2.168388069628544024e+00 2.332046435792256567e-02
1.940310862778831247e+00 2.081135240533411868e-02
1.735353211992723521e+00 1.856360931324240252e-02
1.534169417148686598e+00 1.637029584514932551e-02
1.370955606573462937e+00 1.460242420004496597e-02
1.210860021622678806e+00 1.286711920208077550e-02
1.081277123776800408e+00 1.147278884652606912e-02
9.328025077800977671e-01 9.881939687540003403e-03
8.323867745750834768e-01 8.804648618309459177e-03
7.425807391023702131e-01 7.844142368994486136e-03
6.623475902513241698e-01 6.989064128855040046e-03
5.905676383378040128e-01 6.230702642137812830e-03
1.382329223427399256e+01 1.710655202086759918e-01
1.256746992545584085e+01 1.531276599360185398e-01
1.141115308283449536e+01 1.370867190127824931e-01
1.034847270434943844e+01 1.227189944097685087e-01
9.373252846613283396e+00 1.098583326506386709e-01
8.480135481021303434e+00 9.833231169200440380e-02
7.663584104941756792e+00 8.799841456914687943e-02
6.918235636042778580e+00 7.873852906425872489e-02
6.238961611765886595e+00 7.043518311735832982e-02
5.621004609409258279e+00 6.299391250127904518e-02
5.059624404940586295e+00 5.632566433637257314e-02
4.550408993377962119e+00 5.034987797389881697e-02
4.089165063654091270e+00 4.499748486803609865e-02
3.632366801307114645e+00 3.975697532638187287e-02
3.223841876322303790e+00 3.511237657848815391e-02
2.890572167333747444e+00 3.135860460985644138e-02
2.590070071687996744e+00 2.799650703676723543e-02
2.319545226264886573e+00 2.498828621212379614e-02
2.076203273925947279e+00 2.230038392473899372e-02
1.857481926086674173e+00 1.990047434845073140e-02
1.660944564135748092e+00 1.775012701295188011e-02
1.468095472037469040e+00 1.565004016898221065e-02
1.311707646552649154e+00 1.395806917450147233e-02
1.158407680323052080e+00 1.230131187346674392e-02
9.995794950476020180e-01 1.059380860868018581e-02
8.921478500764319364e-01 9.445831244411355757e-03
7.960406370087675931e-01 8.413912155604259466e-03
7.100538762761501310e-01 7.494756535284152928e-03
6.332367378628406263e-01 6.678426341674276873e-03
1.464417258704686731e+01 1.830667841776076332e-01
1.332365747466501915e+01 1.638457120289242563e-01
1.210668276880684502e+01 1.466627969067122450e-01
1.098719170598742068e+01 1.313015402786848751e-01
9.958842026702949823e+00 1.175371026705584604e-01
9.016087775819544348e+00 1.052096859519289912e-01
8.153129084561735240e+00 9.415919112175871741e-02
7.364822166760961686e+00 8.426078487015087326e-02
6.645627082044036626e+00 7.538366264575445397e-02
5.990693004410185374e+00 6.742631163265400129e-02
5.395310278987492936e+00 6.029446365689052761e-02
4.854738225875084190e+00 5.390710336982815210e-02
4.364632854146847762e+00 4.818609051421729461e-02
3.920916282139890630e+00 4.305665770350391303e-02
3.481834299435827340e+00 3.803541845348608341e-02
3.089399087136975197e+00 3.358862136322183362e-02
2.769238808892781734e+00 2.999307516127159776e-02
2.480798969397557840e+00 2.677744080711479124e-02
2.221245730754443315e+00 2.390040046881137734e-02
1.987724794610601808e+00 2.132367220693223708e-02
1.778003705646974408e+00 1.902462496406283343e-02
1.589697236726834717e+00 1.696880827991918347e-02
1.404792477572993636e+00 1.496323108054624720e-02
1.254928328993234254e+00 1.334094841024528050e-02
1.108141878546691883e+00 1.176280778688005256e-02
9.560368410520462268e-01 1.012659159226126857e-02
8.531469418685280193e-01 9.027659608137802646e-03
7.611313459264922310e-01 8.042108558607914334e-03
6.788987572859357389e-01 7.162636031392849260e-03
6.054050128338093195e-01 6.383674836915539247e-03
1.411937227601620748e+01 1.753386107636397406e-01
1.283921209118600792e+01 1.569346907031326510e-01
1.166054350987581678e+01 1.404768601739495859e-01
1.057675368864537724e+01 1.257493893862429157e-01
9.582104624717059593e+00 1.125654170904275275e-01
8.670815912482829901e+00 1.007502277653573586e-01
7.837259586091946062e+00 9.016365361127617883e-02
7.076442353275582242e+00 8.067141049801546115e-02
6.382780194791837225e+00 7.216546136218307539e-02
5.751508036870029095e+00 6.454446938225180674e-02
5.177931345292815735e+00 5.771171410709149963e-02
4.657493996744242359e+00 5.159212428737548761e-02
4.185930362756353773e+00 4.610924760456781152e-02
3.718958057384700311e+00 4.073593105503575673e-02
3.301204898227305673e+00 3.598047256495644913e-02
2.960202348042793918e+00 3.213168776650308228e-02
2.652777094214990417e+00 2.868829394580102443e-02
2.375931471278060148e+00 2.560796035760020892e-02
2.126884682738772181e+00 2.285353824765804301e-02
1.902958287620927225e+00 2.039250357180674017e-02
1.701825022614813943e+00 1.818947831437883050e-02
1.504287761184954553e+00 1.603931753139651098e-02
1.344117625270757399e+00 1.430508450706414678e-02
1.187078495114135768e+00 1.260789813030420946e-02
1.059941018877315733e+00 1.124216037424886558e-02
9.143596643433563598e-01 9.676652747623444920e-03
8.158922845120656353e-01 8.627212491034942296e-03
7.278252787314087868e-01 7.685498147886164061e-03
6.491138722518650095e-01 6.844551460044273443e-03
2.996277487668532191e-01 3.146083996046124959e-03
1.361028294861540466e+01 1.679360086972087052e-01
1.236980483994813440e+01 1.503098855959170976e-01
1.122819566067118835e+01 1.345463834205531117e-01
1.017948921326590650e+01 1.204340985260925895e-01
9.217686554078845518e+00 1.077995316255915825e-01
8.337144628947640967e+00 9.647852027178219214e-02
7.532316562401046411e+00 8.633192320949097109e-02
6.798105143611407719e+00 7.723673487037865937e-02
6.129245355661609551e+00 6.908496731950135306e-02
5.520918289448242255e+00 6.178227907910246314e-02
4.968537396235999104e+00 5.523571517586181590e-02
4.467655453092015172e+00 4.937171537334433813e-02
4.014056361414656493e+00 4.412046168767624899e-02
3.565049787325257569e+00 3.897576278309657083e-02
3.163574258651357329e+00 3.442086300340379407e-02
2.836071214370409876e+00 3.073609746029369941e-02
2.540981585751294070e+00 2.744203333317727506e-02
2.275310559873641392e+00 2.449063049950803150e-02
2.036336294939182778e+00 2.185509007156634723e-02
1.821632523634969081e+00 1.949820436978608879e-02
1.628769858820346750e+00 1.739105094368291818e-02
1.439517044010855340e+00 1.533277906063789872e-02
1.286013484226597114e+00 1.367401911221575138e-02
1.135604220760994654e+00 1.205298829751641661e-02
9.798819006408496790e-01 1.038095915908431206e-02
8.744404109852751406e-01 9.252106734422982023e-03
7.801775993133457376e-01 8.245614384834242666e-03
6.958723342795626321e-01 7.342631545810058245e-03
6.205983082650474714e-01 6.541734966037641812e-03
1.442144509643792460e+01 1.797338266991585776e-01
1.311666881399389517e+01 1.608400059459759168e-01
1.191488299228877956e+01 1.439605297745091550e-01
1.080975247336402667e+01 1.288621371533751336e-01
9.795139129717925996e+00 1.153420571991297244e-01
8.865415360376250220e+00 1.032312348699437887e-01
8.014752311952738850e+00 9.238313336172065959e-02
7.237961442102677445e+00 8.265881460533804070e-02
6.529632257511821969e+00 7.394104948371668651e-02
5.884794817391486355e+00 6.613159827950935987e-02
5.298900069652035860e+00 5.913325607323427491e-02
4.766984137964828783e+00 5.286296344721991974e-02
4.285016515405271953e+00 4.724625619098443002e-02
3.807452397374131436e+00 4.174012642633065373e-02
3.417088837782302768e+00 3.728828882869372752e-02
3.031421448276109931e+00 3.292619086874310624e-02
2.716945979967682501e+00 2.940016051146764411e-02
2.433627075733745482e+00 2.624390723145095944e-02
2.178749336619621335e+00 2.342119580988449162e-02
1.949525102563810064e+00 2.089790926978681712e-02
1.743594058809799119e+00 1.864168680234546890e-02
1.541375968037728139e+00 1.643870341116658931e-02
1.377409778490841230e+00 1.466223096720987822e-02
1.216507931961915867e+00 1.291844505893118521e-02
1.086338288730928525e+00 1.151808481404548168e-02
9.371827842930143815e-01 9.917683897148289740e-03
8.362559802644429219e-01 8.839026656787866976e-03
7.459965001258612727e-01 7.879101052847453310e-03
6.654132115789652691e-01 7.018524685037975074e-03
5.932857051580791019e-01 6.250322251444583900e-03
1.390268969055300552e+01 1.721350191552228348e-01
1.263820149174039997e+01 1.540411891758368401e-01
1.147414080489437893e+01 1.378770177774405747e-01
1.040463080965879072e+01 1.234104966847974216e-01
9.423461806214399772e+00 1.104569444495216712e-01
8.524922249343722669e+00 9.885388946476363070e-02
7.703457320939602226e+00 8.845467049852066832e-02
6.953895904687423801e+00 7.913400669034871548e-02
6.270747275323477865e+00 7.078287717554500313e-02
5.649420587385919568e+00 6.330058930727200384e-02
5.084914344879765125e+00 5.659576028144077536e-02
4.572994688130548546e+00 5.058628792964749848e-02
4.109262132029132708e+00 4.520649929513816112e-02
3.650132306844086738e+00 3.993696862208393622e-02
3.239546660503669795e+00 3.527125920542917986e-02
2.904529406992999885e+00 3.149542715865129294e-02
2.602502806078778264e+00 2.811865778887126868e-02
2.330596403951721740e+00 2.509614760579119072e-02
2.086108997893625361e+00 2.239618654956577679e-02
1.866259048436001100e+00 1.998335903096452176e-02
1.668819997995689031e+00 1.782784153546632111e-02
1.475017308182771547e+00 1.571403801986323567e-02
1.317882253783958291e+00 1.401389753197915256e-02
1.163833765212592963e+00 1.234907173971671289e-02
1.004234695065546079e+00 1.063811000170222960e-02
8.963057164126368992e-01 9.478881340524799096e-03
7.997325837033142371e-01 8.446905032650860526e-03
7.133376593914206865e-01 7.527696639500596962e-03
6.361714380891198006e-01 6.702160683889884368e-03
1.472953290871950038e+01 1.842495065214145578e-01
1.339962524748936978e+01 1.648600053101996754e-01
1.217442298187341265e+01 1.475370373197620877e-01
1.104752089528104264e+01 1.320504832620813529e-01
1.001263328613969961e+01 1.181908436387304057e-01
9.064079093962030598e+00 1.057781059528853235e-01
8.196013411265132831e+00 9.465146867957326127e-02
7.402893031445476169e+00 8.469271049338641943e-02
6.679721386740117062e+00 7.576120944548499214e-02
6.021171338687349106e+00 6.775770916679904610e-02
5.422441172752315630e+00 6.058621629031857303e-02
4.878954999400741066e+00 5.416262976484715469e-02
4.386242845326177253e+00 4.840974907840946140e-02
3.940234322342935691e+00 4.325547113241011432e-02
3.498826675528202923e+00 3.820687134737829616e-02
3.104361174140187973e+00 3.373854345993673731e-02
2.782614083679190387e+00 3.012454828159621609e-02
2.492710571965508493e+00 2.689357228586694223e-02
2.231810637458629731e+00 2.400387601682011859e-02
1.997182730201387368e+00 2.141403332700670889e-02
1.786437741708582383e+00 1.910535991076790785e-02
1.597203784601252785e+00 1.704081218379991866e-02
1.411387345339953470e+00 1.502391589779328122e-02
1.260859019637032175e+00 1.339357597905890991e-02
1.113297806453332983e+00 1.180578927583387887e-02
9.605111075040253521e-01 1.016764695408543979e-02
8.571246994709396105e-01 9.058422216233565777e-03
7.646621019252726192e-01 8.073344879640252658e-03
6.820085717942568904e-01 7.192859573528577292e-03
6.081668501156100026e-01 6.405239944218397985e-03
1.420095299506424524e+01 1.764514379135715405e-01
1.291189429947808875e+01 1.578867372162338911e-01
1.172521619399317139e+01 1.412978643593804928e-01
1.063438571270214972e+01 1.264673424211969488e-01
9.633574624754308147e+00 1.131811609210099517e-01
8.716750320053941792e+00 1.012901222835884546e-01
7.878286624260787185e+00 9.063260002615496080e-02
7.112934628483980504e+00 8.108386617088839121e-02
6.415328855779450556e+00 7.252606237315210869e-02
5.780574652845687389e+00 6.485871235939669188e-02
5.203911130723273715e+00 5.798850036599333124e-02
4.680624143579857233e+00 5.183451960155373989e-02
4.206631979424951595e+00 4.632209277025214206e-02
3.737160554679886726e+00 4.092083934295857178e-02
3.317244290842322751e+00 3.614055962592233745e-02
2.974480986656101500e+00 3.227248122631128785e-02
2.665531948145256624e+00 2.881416828505842936e-02
2.387353075443220174e+00 2.571973554910939735e-02
2.136996887304994264e+00 2.295137478907569722e-02
1.911979769418800768e+00 2.047659327303006163e-02
1.709873592525914976e+00 1.826576705668979742e-02
1.511371948144146771e+00 1.610540157197711333e-02
1.350431717880808735e+00 1.436367432962491579e-02
1.192666425926209861e+00 1.265677190413851821e-02
1.064867001746520048e+00 1.128429344858975815e-02
9.186537606886129304e-01 9.714757630648055559e-03
8.196914130451593561e-01 8.656509485717072197e-03
7.312083779583636867e-01 7.715135886824024507e-03
6.520926497388888077e-01 6.869077895219359922e-03
3.010045271934013167e-01 3.157318221048894570e-03
1.368831291133148831e+01 1.689767621926185626e-01
1.243917877175477216e+01 1.512094336945054296e-01
1.129013021925118565e+01 1.353233252612495163e-01
1.023464160704160264e+01 1.211104078359130781e-01
9.266922793470838471e+00 1.083814602132263938e-01
8.381097607624287349e+00 9.698787923880222706e-02
7.571516893077613553e+00 8.677703680833152855e-02
6.833097270015659142e+00 7.762559017041602283e-02
6.160451948189802351e+00 6.942588211188395475e-02
5.548779651172783822e+00 6.208047654860053555e-02
4.993417801213955620e+00 5.549778542885189930e-02
4.489829796651455318e+00 4.960145736820652240e-02
4.033746142768586118e+00 4.432273767062994141e-02
3.582467578801359132e+00 3.915056030390761527e-02
3.178946759044651849e+00 3.457418316742057185e-02
2.849757782754274604e+00 3.086939911450089710e-02
2.553153285314078147e+00 2.755793741900712870e-02
2.286183889605503339e+00 2.459482534768541243e-02
2.046046596531548634e+00 2.194724789309586074e-02
1.830267317413912798e+00 1.958197882759420139e-02
1.636480683346372755e+00 1.746438971972134879e-02
1.446264103515673360e+00 1.539559919031678430e-02
1.292048583654860083e+00 1.372860374658646694e-02
1.140925319607094979e+00 1.209827859393926980e-02
9.844465640981151511e-01 1.041903700701523640e-02
8.785552689432658546e-01 9.283722317733795332e-03
7.837991267544903717e-01 8.272592051621294532e-03
6.990966276564203330e-01 7.370125552994541591e-03
6.234891132096843647e-01 6.564114929625490535e-03
1.450526945415283642e+01 1.808827491207100069e-01
1.319121862141564350e+01 1.618321995929276613e-01
1.198131119157963198e+01 1.448139103411354434e-01
1.086896362641324920e+01 1.295968480310372428e-01
9.847959986201580307e+00 1.159778107741395725e-01
8.912528756129990626e+00 1.037884784967042645e-01
8.056828485383441318e+00 9.286484010122984800e-02
7.275443155084591496e+00 8.308023123062416304e-02
6.563114304376857611e+00 7.430921792959210848e-02
5.914697657735352720e+00 6.645523126332085473e-02
5.325492077937705737e+00 5.941763145283956299e-02
4.790736965598372699e+00 5.311289136232072439e-02
4.306142144251919213e+00 4.746602531520190127e-02
3.826179451113456143e+00 4.193099087793215191e-02
3.433791034032762646e+00 3.745521531126413950e-02
3.046130432198792537e+00 3.307157927879298548e-02
2.730045833303234026e+00 2.952688575003457883e-02
2.445327692156464838e+00 2.635724152394108843e-02
2.189125879307660671e+00 2.352167969325487731e-02
1.958836059934520035e+00 2.098524673074555341e-02
1.751834905626874495e+00 1.872057555638666909e-02
1.548647420330857560e+00 1.650796066700041531e-02
1.383863950408220189e+00 1.472292330669191032e-02
1.222263465809324767e+00 1.297069194431355911e-02
1.091426135598828617e+00 1.156154831109515620e-02
9.415670039959581628e-01 9.954205122690341218e-03
8.401490311397928901e-01 8.870344821898709306e-03
7.494782765569396599e-01 7.904759604777196122e-03
6.684906381002347908e-01 7.044158250553275193e-03
5.960037719783543020e-01 6.270994055348241836e-03
1.398283327330486259e+01 1.732224467493739539e-01
1.270952236555042347e+01 1.549812734366561029e-01
1.153771001305197608e+01 1.386863603887479590e-01
1.046125440529123907e+01 1.241068009276790340e-01
9.473991277387050047e+00 1.110640713932880969e-01
8.569976411678945638e+00 9.938116841078471764e-02
7.743712154098406408e+00 8.891606982089811373e-02
6.989705470177147717e+00 7.953867607382004989e-02
6.302700471728321929e+00 7.113647898441538553e-02
5.677924247950020487e+00 6.361028276109699509e-02
5.110408886451818233e+00 5.686923776879560660e-02
4.595679523408615630e+00 5.082559070643130616e-02
4.129568201582785036e+00 4.541817352796503199e-02
3.667984302139887021e+00 4.011983807252775258e-02
3.255262136270080209e+00 3.543002988840017464e-02
2.918531843814571758e+00 3.163531027343215868e-02
2.615045762089711623e+00 2.824222469739570696e-02
2.341783622796476116e+00 2.520651877967616111e-02
2.096019950287035361e+00 2.249521493378714779e-02
1.875134802271927636e+00 2.006810204048771473e-02
1.676722190051654904e+00 1.790207294778900157e-02
1.481988705557224062e+00 1.578139318192302298e-02
1.324056861015267428e+00 1.407311714278437070e-02
1.169269245375643695e+00 1.240025651478204871e-02
1.008911448594205451e+00 1.068059017739713713e-02
9.004670866439665744e-01 9.514739224144329321e-03
8.034481545470090191e-01 8.478111519575283819e-03
7.166498793048241556e-01 7.554140883891032401e-03
6.391183197895003998e-01 6.729413736335609734e-03
1.481567036357823497e+01 1.854462632847700965e-01
1.347624822735913241e+01 1.658819872347438718e-01
1.224266457013761311e+01 1.484215889272685884e-01
1.110830826720916242e+01 1.328146626868302038e-01
1.006687343483477015e+01 1.188581894174829956e-01
9.112388986047683659e+00 1.063536650121973126e-01
8.239123480918342679e+00 9.515860917651455808e-02
7.441486351250212294e+00 8.513106469427735024e-02
6.714058618517045218e+00 7.614650061303648854e-02
6.051808354912894039e+00 6.809591226169181555e-02
5.449814940308185029e+00 6.088417965600360915e-02
4.903319090471253361e+00 5.442389961271860976e-02
4.408025561993031083e+00 4.863943719229392448e-02
3.959590735673296891e+00 4.345931463509494080e-02
3.515899360451802735e+00 3.838372107605707295e-02
3.119403645540461678e+00 3.389355381298712888e-02
2.796031031314961446e+00 3.026071776736966035e-02
2.504652603610082906e+00 2.701166981536889250e-02
2.242506461474166546e+00 2.410777119669817864e-02
2.006692979673013966e+00 2.151012874942127145e-02
1.794911860014925642e+00 1.918881602797111591e-02
1.604724100023617872e+00 1.711482328124126762e-02
1.418040769105616938e+00 1.509045624688148089e-02
1.266799813273860931e+00 1.345209296475040860e-02
1.118503404029465687e+00 1.185470412674332653e-02
9.649935155169441225e-01 1.020758594489272301e-02
8.611069367688048981e-01 9.094239815117866055e-03
7.682435986188367316e-01 8.103262466140384937e-03
6.851832346213491132e-01 7.219477776508623212e-03
6.109602377855515298e-01 6.432818578994263861e-03
1.428325400272428070e+01 1.775790003694849850e-01
1.298517136243675907e+01 1.588590545898630191e-01
1.179037276964893799e+01 1.421438738198144702e-01
1.069251493394317620e+01 1.271935049075913760e-01
9.685402807324049235e+00 1.138116913954515391e-01
8.762943938331675398e+00 1.018412779574714433e-01
7.919534762456320820e+00 9.111314674644030442e-02
7.149703856045070083e+00 8.150313305170052425e-02
6.448252428033255157e+00 7.289436053714593022e-02
5.809911637003715157e+00 6.518114886570750000e-02
5.230025789525647895e+00 5.827270834075595762e-02
4.703947423389424287e+00 5.208476641454026085e-02
4.227383227684181399e+00 4.654264014991015691e-02
3.755531969838908690e+00 4.111345476328087667e-02
3.333436243993392889e+00 3.630800578670342893e-02
2.988914221996624931e+00 3.242128461549914631e-02
2.678414164971369082e+00 2.894526959683220435e-02
2.398796560560041868e+00 2.583452852448036782e-02
2.147182192927434397e+00 2.305465185769741895e-02
1.921093102271023589e+00 2.056892823055308725e-02
1.717948786105489845e+00 1.834880152740480871e-02
1.518509400928792274e+00 1.617845620999123699e-02
1.356785516870604003e+00 1.442743834234100526e-02
1.198283899838129996e+00 1.271403251161899207e-02
1.069885227986741016e+00 1.133484160677403207e-02
9.229479898950310179e-01 9.755533354854056122e-03
8.234955795489160568e-01 8.693369448746086567e-03
7.346131994537726806e-01 7.744857786355849316e-03
6.551369705091785178e-01 6.902085517287983793e-03
3.023918526811676388e-01 3.169056296295191897e-03
1.376701357428006744e+01 1.700497524975219943e-01
1.250924213249395223e+01 1.521359514697392112e-01
1.135255066526219636e+01 1.361239393281900578e-01
1.029033986064136208e+01 1.217979704274990416e-01
9.316466726064177806e+00 1.089885955927305805e-01
8.425299824730894116e+00 9.750943961512922864e-02
7.611013145543010339e+00 8.723129556627010062e-02
6.868232767989060683e+00 7.802627017830576772e-02
6.191815895352567267e+00 6.977855256273808593e-02
5.576729455347595454e+00 6.238854538449346843e-02
5.018444766397395895e+00 5.577035233870412945e-02
4.512127287269732889e+00 4.984149006348906341e-02
4.053705260019423662e+00 4.453522543352664287e-02
3.600014071723525166e+00 3.933570357282692442e-02
3.194380854277176773e+00 3.473623078771246458e-02
2.863538978678195068e+00 3.101322185947769788e-02
2.565484571432983252e+00 2.768412734601211414e-02
2.297116276552054082e+00 2.470713167898115278e-02
2.055778230759732761e+00 2.204900683775491352e-02
1.838987305225410429e+00 1.966949993002600414e-02
1.644191507872398983e+00 1.754217349248391247e-02
1.453115412972193266e+00 1.546915595512774952e-02
1.298106884018683793e+00 1.379207187363730783e-02
1.146267967299659851e+00 1.215445073064639649e-02
9.890443845903379438e-01 1.046689395074301698e-02
8.826700701733499743e-01 9.326276734446083475e-03
7.874258564431011465e-01 8.309315337234630255e-03
7.023685555768049982e-01 7.401401411307404962e-03
6.263671628767748523e-01 6.597464658220917808e-03
1.458981349253831183e+01 1.820635827599473566e-01
1.326650512887903588e+01 1.628386941284273026e-01
1.204829792314042258e+01 1.456862878963875729e-01
1.092861861184427852e+01 1.303554709109812082e-01
9.901177275481195750e+00 1.166376684771298494e-01
8.959909201961160363e+00 1.043556074586321492e-01
8.099149909945319692e+00 9.336464267359993741e-02
7.313252404795209216e+00 8.351211402436821418e-02
6.596767179691060079e+00 7.469381826727095053e-02
5.944743444471520810e+00 6.679165476664708501e-02
5.352325287319980696e+00 5.971237224554535455e-02
4.814644451175049689e+00 5.337364368822983263e-02
4.327504669471456289e+00 4.769573066885154228e-02
3.844931047850720596e+00 4.213205382348646916e-02
3.450520203203641501e+00 3.763277502429511479e-02
3.060893794004533763e+00 3.322672946515751319e-02
2.743145686638785552e+00 2.966439200117351044e-02
2.457088520193116299e+00 2.647807140922648142e-02
2.199599350445594403e+00 2.362799314132613474e-02
1.968147809911408030e+00 2.108354809481146133e-02
1.760185845780754432e+00 1.880657966720679364e-02
1.555928418312981343e+00 1.658264562655590788e-02
1.390381761687780937e+00 1.478740833102080293e-02
1.228019052741322836e+00 1.303384466399032729e-02
1.096539250532934551e+00 1.161615482294573246e-02
9.459520982050664273e-01 1.000189663371949672e-02
8.440446282706461911e-01 8.912854824047140856e-03
7.529714663701656541e-01 7.940195749573660672e-03
6.715869594983958635e-01 7.074043144129907139e-03
5.987897864994057295e-01 6.302898279310598442e-03
1.406371552789222079e+01 1.743294720733254699e-01
1.278145339254360202e+01 1.559381176867890295e-01
1.160182489146858664e+01 1.395095864271923281e-01
1.051841963314781658e+01 1.248274772037919478e-01
9.524844758353294694e+00 1.116841936589473699e-01
8.615329866740097486e+00 9.992148820148685773e-02
7.784192202767559188e+00 8.938732303785210109e-02
7.025836135966651241e+00 7.995079092897240669e-02
6.334998292708293732e+00 7.149872800028912734e-02
5.706698979633297419e+00 6.392851546626002190e-02
5.136050721302622080e+00 5.715039490441237852e-02
4.618579261201408492e+00 5.107289103018015225e-02
4.149899932735593211e+00 4.563772208443275108e-02
3.686001788911002386e+00 4.031075807547243595e-02
3.271143398431009874e+00 3.559697760370282571e-02
2.932693456600221182e+00 3.178283868861920408e-02
2.627662794600189144e+00 2.837411569859697377e-02
2.352982748435107574e+00 2.532131541962637927e-02
2.106054580009651289e+00 2.259661548215519816e-02
1.884050743883135315e+00 2.016132905432272554e-02
1.684674048432811544e+00 1.798203907178282449e-02
1.488982929180853620e+00 1.585377511384712668e-02
1.330282454919296420e+00 1.413521425203548287e-02
1.174704725538694206e+00 1.246005798141489908e-02
1.013658708760863503e+00 1.073071403597345742e-02
9.046546120554449510e-01 9.559280067146978810e-03
8.071654293774885858e-01 8.518019597880399640e-03
7.199667590638645365e-01 7.588000970209339210e-03
6.420826592158161983e-01 6.762791674722086997e-03
1.490261063732048719e+01 1.866714465249496302e-01
1.355357771820085766e+01 1.669310585519234169e-01
1.231148664374657464e+01 1.493285632893724402e-01
1.116956821156721347e+01 1.335941843012263541e-01
1.012149933075921560e+01 1.195289180283139741e-01
9.161109539485980946e+00 1.069427245900617662e-01
8.282476115221667712e+00 9.566988390740985282e-02
7.480240790041283283e+00 8.558081876438898561e-02
6.748625780932930418e+00 7.653929544044120459e-02
6.082648972332073356e+00 6.844148327835436474e-02
5.477271777877269265e+00 6.118735634147692143e-02
4.927875227995599516e+00 5.469041689546980112e-02
4.429885177801136997e+00 4.887485141883742001e-02
3.979129901606635933e+00 4.366764598208255910e-02
3.533143090934547814e+00 3.856460031608382327e-02
3.134555122626948798e+00 3.405390349736030220e-02
2.809556903821815332e+00 3.040017568905786088e-02
2.516743448405276862e+00 2.713562915774639372e-02
2.253232655806767237e+00 2.421655462961070857e-02
2.016276444234422538e+00 2.160800035753901102e-02
1.803435523599183243e+00 1.927485076052390042e-02
1.612290952278312428e+00 1.719092217302357548e-02
1.424749813317467861e+00 1.515909174069963138e-02
1.272752284716492044e+00 1.351280077060192791e-02
1.123709001605598390e+00 1.190976014647104203e-02
9.695141643485539751e-01 1.025342812800596366e-02
8.651382991028133684e-01 9.136252467726641360e-03
7.718264078393708427e-01 8.139401695513482846e-03
6.883672351430280001e-01 7.251252881958475567e-03
6.137929938693245102e-01 6.464049555706872369e-03
1.436632972520066076e+01 1.787316097228837386e-01
1.305911212902194585e+01 1.598531132600423676e-01
1.185617370846315666e+01 1.429899209872800003e-01
1.075120028786218285e+01 1.279281332395904580e-01
9.737609135698853891e+00 1.144531063769451545e-01
8.809543428361827466e+00 1.023938834128700209e-01
7.961019482213735010e+00 9.160084985969471627e-02
7.186789512870241481e+00 8.192996606568521412e-02
6.481303466874645203e+00 7.326817704337423853e-02
5.839376694160343106e+00 6.550919792936248098e-02
5.256385500325102100e+00 5.856122064815810074e-02
4.727402355721883609e+00 5.233782519188295845e-02
4.248353096882022228e+00 4.676638668633924245e-02
3.773955935383102478e+00 4.130874980757626852e-02
3.349654461143700246e+00 3.647861967070216427e-02
3.003350990270013732e+00 3.257188293310206428e-02
2.691333618935040750e+00 2.907863719621349430e-02
2.410336826421155987e+00 2.595172732378936420e-02
2.157451373160026442e+00 2.315851383819332934e-02
1.930225196882718874e+00 2.066334882302164194e-02
1.726129452810421405e+00 1.843010228367944134e-02
1.525654577668604350e+00 1.624937078380499916e-02
1.363211243903922121e+00 1.448964226921208368e-02
1.203908002820352596e+00 1.277122002636608446e-02
1.074906013844449948e+00 1.138279934750942649e-02
9.272431276043533455e-01 9.799957310873101332e-03
8.273217148173799274e-01 8.733933214994847594e-03
7.380192635149561697e-01 7.778317922218930432e-03
6.581888320969870865e-01 6.930825003039738433e-03
3.037791781689340165e-01 3.184599367050730285e-03
1.384641656676481247e+01 1.711406272368895809e-01
1.257990004224423863e+01 1.530596371623707541e-01
1.141547357226978754e+01 1.369223346603124225e-01
1.034642280637011424e+01 1.224986164344045170e-01
9.366435321932652158e+00 1.095958688884751953e-01
8.469851468735516420e+00 9.803726395132315863e-02
7.650739284523902839e+00 8.769575030451651210e-02
6.903729360386620328e+00 7.842909769214435889e-02
6.223495748335084343e+00 7.013125296968029943e-02
5.605064176097726225e+00 6.270045356135553472e-02
5.043561983197499821e+00 5.604315251739179493e-02
4.534580718568718360e+00 5.008197801682019029e-02
4.073697974018055667e+00 4.474820635153055337e-02
3.617681345956706540e+00 3.952034052539157155e-02
3.209977770045782108e+00 3.489811866348651453e-02
2.877426517845651510e+00 3.115651599534483007e-02
2.577837384502001505e+00 2.781117722516141672e-02
2.308113277584674439e+00 2.482035454603486943e-02
2.065641194017638238e+00 2.214616100565738183e-02
1.847707293036907839e+00 1.975804110891968973e-02
1.652028186109368635e+00 1.762101666749607901e-02
1.459966722428713171e+00 1.553617366519851120e-02
1.304251060176848664e+00 1.385034651460376187e-02
1.151645000764059512e+00 1.220906119953773898e-02
9.936561797762678561e-01 1.051128619425605731e-02
8.867842974631070518e-01 9.370028095238796748e-03
7.910965740867317297e-01 8.347261461318577005e-03
7.056419609154146455e-01 7.433924682911532619e-03
6.292442088118906929e-01 6.625109350330934954e-03
1.467526452253967761e+01 1.832584872146452437e-01
1.334237216776323365e+01 1.638655537825719211e-01
1.211589478639218598e+01 1.465711543004515893e-01
1.098880480980245267e+01 1.311163614259439614e-01
9.954795806227242139e+00 1.172966975149768443e-01
9.007788727402516571e+00 1.049333046514199924e-01
8.141789350742532960e+00 9.386289472280327784e-02
7.351245898291414171e+00 8.395214531857865536e-02
6.630657882072239495e+00 7.507678136330354912e-02
5.975008515554972810e+00 6.712665935304913678e-02
5.379239685953141503e+00 6.000610249086388986e-02
4.838757037358483615e+00 5.363331086222436483e-02
4.348928762808252024e+00 4.792438128682841719e-02
3.863927434572374420e+00 4.233228890699266417e-02
3.467419628407274690e+00 3.780750404360176675e-02
3.075778542461074849e+00 3.338124734417598910e-02
2.756439822201529832e+00 2.979940218173467159e-02
2.468918921610284922e+00 2.659841433074311770e-02
2.210075547010011743e+00 2.373388114153789086e-02
1.977544183256416899e+00 2.117708596755205064e-02
1.768560590985011283e+00 1.889153014989977328e-02
1.563292033402707171e+00 1.665551684261784918e-02
1.396904184026472651e+00 1.485130872094128640e-02
1.233790667413413589e+00 1.308969839876802758e-02
1.101665791181216214e+00 1.166846006688060378e-02
9.503376626033275265e-01 1.004469777132816107e-02
8.479786268479956313e-01 8.955189840125141881e-03
7.564841181662671499e-01 7.975490672765084971e-03
6.746852241157011987e-01 7.103812376881294549e-03
6.015782948705078459e-01 6.328843085015570767e-03
1.414531866236164248e+01 1.754616021255242519e-01
1.285400120129472867e+01 1.569076618990893623e-01
1.166647533205409282e+01 1.403486976547629883e-01
1.057596923229462504e+01 1.255473449257847318e-01
9.576174257612203533e+00 1.123103683138936826e-01
8.661157971563495650e+00 1.004635051647401328e-01
7.824984720062376553e+00 8.986359768131657599e-02
7.062219640709582968e+00 8.036743252148470518e-02
6.367438843739948950e+00 7.186164379557744009e-02
5.735610584858704897e+00 6.424931966205213452e-02
5.161896498784679821e+00 5.742936464677259739e-02
4.641585575827739341e+00 5.131916697790762927e-02
4.170464846636082967e+00 4.585471942082757629e-02
3.704105334932825233e+00 4.050085917604706598e-02
3.287042862128306098e+00 3.576302202631454624e-02
2.946886785925182384e+00 3.192770760206291997e-02
2.640355512021549167e+00 2.850306371537891445e-02
2.364342770488356393e+00 2.543565119267270774e-02
2.116120087334738109e+00 2.269632073210904252e-02
1.893020628141869111e+00 2.025048305535410639e-02
1.692661110819827508e+00 1.806168727931217050e-02
1.496012959623531646e+00 1.592349937842360216e-02
1.336522223021382461e+00 1.419569662530094020e-02
1.180231757666191594e+00 1.251177634840903476e-02
1.018405968927521554e+00 1.077306143842862024e-02
9.088590288536861905e-01 9.599972854966548966e-03
8.109196703601800893e-01 8.557764874652705120e-03
7.233024076245361256e-01 7.621726203699661847e-03
6.450496267933073513e-01 6.788998167581934522e-03
1.499042478820535607e+01 1.879112665862401332e-01
1.363161325089740039e+01 1.679972858940143587e-01
1.238087565258891409e+01 1.502336529492494799e-01
1.123131374361565626e+01 1.343846092575660123e-01
1.017652222866786360e+01 1.202129077076630054e-01
9.210195350340912412e+00 1.075351501700349405e-01
8.326333521017156514e+00 9.618964915588747167e-02
7.519183207976672279e+00 8.602931165502428201e-02
6.783468303881509343e+00 7.693225380386625734e-02
6.113734446763923636e+00 6.878626402466525569e-02
5.504996283272480362e+00 6.149275168902150479e-02
4.952528448696087437e+00 5.495923954717812226e-02
4.451962549153539506e+00 4.910996020165447895e-02
3.998747485255347289e+00 4.387540404190014287e-02
3.550461749222173946e+00 3.874479166005085490e-02
3.149817804766642748e+00 3.421180956174987159e-02
2.823123773743933640e+00 3.053890797848184818e-02
2.528847285266952127e+00 2.725937236286617854e-02
2.264042235610353782e+00 2.432557033792525844e-02
2.025937955732559193e+00 2.170212283183855714e-02
1.811985512772717355e+00 1.936017054140197827e-02
1.619938789085381803e+00 1.726738614240733855e-02
1.431480313896178469e+00 1.522273887388455281e-02
1.278711142017739943e+00 1.357201420783779415e-02
1.128993782185155448e+00 1.196095249169067641e-02
9.740348131801638276e-01 1.029516369776628699e-02
8.692059941009189217e-01 9.175027115987159643e-03
7.754454823678882391e-01 8.176064179332791920e-03
6.915698128307340431e-01 7.283569426198560973e-03
6.166342007825174054e-01 6.489864475292250572e-03
1.445025970792913661e+01 1.799015526258116171e-01
1.313369338142753584e+01 1.608503509648388508e-01
1.192261313605610162e+01 1.438576391759955053e-01
1.081032922587412770e+01 1.286753127067294666e-01
9.790251328280181298e+00 1.151021290424524557e-01
8.856494041207414014e+00 1.029600091974803289e-01
8.003011600738586750e+00 9.209181006389810520e-02
7.224082377728900717e+00 8.235959603716747068e-02
6.514584240503548784e+00 7.364289879963886731e-02
5.869069864731111252e+00 6.583835687083984534e-02
5.282822376657005492e+00 5.885141197607707958e-02
4.751077268971952705e+00 5.259477149266009871e-02
4.269356650337488901e+00 4.699172062745880785e-02
3.792541728158784764e+00 4.150573296567663939e-02
3.366038158752465037e+00 3.664956578580231411e-02
3.017993787975218556e+00 3.272433883237542418e-02
2.704361358006296623e+00 2.921123892108042075e-02
2.421907028153410746e+00 2.607094427642125262e-02
2.167776495529752712e+00 2.326444879245890759e-02
1.939438728187627081e+00 2.075469749093281427e-02
1.734312469215679275e+00 1.851338245839881727e-02
1.532915402741882316e+00 1.632249368118738123e-02
1.369646162396830347e+00 1.455409090808416558e-02
1.209540364003510060e+00 1.282651238948413590e-02
1.079964752231286518e+00 1.143203791338029580e-02
9.315382653136755620e-01 9.841024323589391692e-03
8.311656827241307166e-01 8.772782168707089767e-03
7.414599321602733939e-01 7.814134673608318787e-03
6.612590556094125605e-01 6.959355704319373191e-03
3.051785356979973551e-01 3.195667422195860429e-03
1.392662150842365598e+01 1.722421644189911782e-01
1.265122271881893035e+01 1.540139018416128991e-01
1.147891626143622723e+01 1.377444274809470348e-01
1.040289777028191054e+01 1.232066093329693829e-01
9.416889741724698837e+00 1.102079180254630364e-01
8.514806481519658021e+00 9.857566890938061765e-02
7.690847716415900592e+00 8.816403740840877967e-02
6.939421799762348186e+00 7.884188782896510428e-02
6.255313904088390053e+00 7.049315995685891123e-02
5.633471466739880640e+00 6.301536229490184438e-02
5.068934431529388718e+00 5.632072440164619803e-02
4.557086109458579060e+00 5.032578099534957411e-02
4.093891195007751449e+00 4.496440307174804502e-02
3.635437735847308449e+00 3.970767631787056745e-02
3.225626966672521245e+00 3.506165189601176402e-02
2.891384985748759462e+00 3.130209452204683884e-02
2.590304275484619723e+00 2.793937574552661160e-02
2.319215932905930533e+00 2.493573286701814343e-02
2.075504835162793604e+00 2.224723776615464971e-02
1.856514619120825937e+00 1.984635603447015839e-02
1.659868361859720087e+00 1.770385143198657113e-02
1.466883712997213651e+00 1.560723507345228474e-02
1.310395236335013092e+00 1.391270207818924055e-02
1.157089111807662052e+00 1.226302207978822306e-02
9.983082357902095527e-01 1.055655108256427048e-02
8.908985247528641294e-01 9.408843185285790250e-03
7.948050069175602861e-01 8.385723221273080896e-03
7.089482986137259912e-01 7.470625436030687953e-03
6.321654393142185357e-01 6.655048022502133183e-03
1.476148808938047274e+01 1.844771013603180576e-01
1.341898597896318002e+01 1.649124372122180715e-01
1.218402810987927687e+01 1.474628207009323344e-01
1.104952206967401906e+01 1.318876221463502196e-01
1.000886823371529566e+01 1.179696936487385495e-01
9.055975707295987220e+00 1.055147574375839697e-01
8.184765589141488107e+00 9.437580071642520663e-02
7.389526916422038738e+00 8.439641800509972702e-02
6.664889679680499945e+00 7.546917833677646570e-02
6.005542054100830640e+00 6.747049163639916303e-02
5.406475560238900968e+00 6.030934217670155112e-02
4.862950405507421081e+00 5.389955305521579310e-02
4.370592690969374416e+00 4.815832201060113449e-02
3.882956093791634977e+00 4.253746266578355140e-02
3.484341906945927825e+00 3.798742853597483066e-02
3.090710061238155948e+00 3.353939574689159681e-02
2.769736273646313141e+00 2.993999340495761066e-02
2.480801343333916886e+00 2.672361783095722476e-02
2.220714186612658292e+00 2.384547003850524469e-02
1.986957484308042643e+00 2.127565269402103415e-02
1.776965994245340408e+00 1.897861415538376964e-02
1.570698105813167489e+00 1.673205147868811818e-02
1.403509252146891484e+00 1.492108157407301926e-02
1.239562282085504563e+00 1.315145694291340074e-02
1.106833720162387902e+00 1.172103885791341699e-02
9.547573521951725484e-01 1.008932867534101906e-02
8.519126254253452935e-01 8.993591019041284607e-03
7.600137674624436457e-01 8.014018917535165390e-03
6.778143739816983038e-01 7.139588798136860086e-03
6.043855755260520990e-01 6.359534370035535220e-03
1.422774359419564050e+01 1.766050309704237931e-01
1.292724274823201291e+01 1.578886060221784682e-01
1.173162754506286731e+01 1.411919968983521290e-01
1.063395445776370352e+01 1.262808781172848893e-01
9.627916372975837689e+00 1.129500774995364498e-01
8.707290077360532621e+00 1.010220011198031259e-01
7.866131507298046444e+00 9.034676513261111208e-02
7.098802050220913706e+00 8.079461849199087720e-02
6.400177792422985235e+00 7.223678862633707565e-02
5.764796703445042247e+00 6.457671692334598923e-02
5.187811166763744986e+00 5.771547251534196038e-02
4.664827311364162732e+00 5.157485840312143327e-02
4.191075819363212496e+00 4.607876570909059943e-02
3.722334669361892168e+00 4.069765305445798009e-02
3.303160159785664796e+00 3.593434963702897555e-02
2.961211428125234413e+00 3.207993195310650247e-02
2.653115500175239561e+00 2.863749139720766015e-02
2.375702792541604769e+00 2.555744691187578077e-02
2.126262549130331525e+00 2.280356874441228504e-02
1.902035394609595143e+00 2.034443692254966213e-02
1.700703327794092612e+00 1.814664502748062833e-02
1.503083603516406130e+00 1.599842582251295026e-02
1.342825328866086521e+00 1.426388010751440671e-02
1.185770049345384880e+00 1.257050207150139064e-02
1.023202357397457352e+00 1.082318771686851047e-02
9.130925947132360054e-01 9.644583638907954296e-03
8.146739113428715928e-01 8.595571380144412243e-03
7.266541901102006040e-01 7.660051781654515606e-03
6.480455078187188356e-01 6.823044339882790646e-03
1.507915907767040053e+01 1.891770615873281380e-01
1.371034309582994304e+01 1.690780599518281191e-01
1.245086376696882624e+01 1.511693730728223273e-01
1.129363592115970860e+01 1.351859555416796421e-01
1.023205434553316984e+01 1.209051719543376563e-01
9.259675065187522591e+00 1.081429829465681836e-01
8.370434334077748062e+00 9.671608618161087190e-02
7.558585239824820334e+00 8.649417900047091934e-02
6.818482117846133228e+00 7.733911804430627923e-02
6.144940095573668160e+00 6.914365104055000821e-02
5.532842760334320431e+00 6.180529070106739048e-02
4.977446196398834566e+00 5.523608575713947338e-02
4.474083403845636298e+00 4.935444848556393843e-02
4.018572029746763974e+00 4.408983206512524095e-02
3.567894867403029302e+00 3.893267107792160175e-02
3.165170906653051119e+00 3.437523744411527526e-02
2.836833797657069667e+00 3.068550258752799839e-02
2.541076617235768165e+00 2.738816650102529962e-02
2.274888342362376026e+00 2.444067109932014648e-02
2.035621399658142039e+00 2.180429504846989955e-02
1.820604289821570854e+00 1.945116002562126412e-02
1.627610544453392594e+00 1.735087674597432517e-02
1.438262845695428727e+00 1.529393480891527018e-02
1.284716197915497515e+00 1.363649252767640957e-02
1.134299558377112049e+00 1.201938209048233203e-02
9.785993544524971277e-01 1.034515989273409459e-02
8.732737064244198155e-01 9.217563110130059384e-03
7.790645568964056356e-01 8.214579181042989259e-03
6.947875893355736077e-01 7.320932902998522791e-03
6.195404461737327173e-01 6.524001077631784440e-03
1.453497830965247672e+01 1.810986055365799430e-01
1.320891185581065130e+01 1.618744574263175084e-01
1.198956892235956850e+01 1.447352387514488636e-01
1.086992130955630564e+01 1.294367345335111774e-01
9.843389022906588792e+00 1.157629066154727965e-01
8.903784756315650029e+00 1.035332807836971541e-01
8.045220408216909647e+00 9.259513409052910760e-02
7.261772036541519704e+00 8.279789116905647561e-02
6.548163928790012633e+00 7.402920872225809967e-02
5.899013574721088560e+00 6.617801909983973829e-02
5.309514605416289612e+00 5.914788545129075897e-02
4.774814808311630188e+00 5.285785745545651393e-02
4.290601767552698398e+00 4.722296551484236188e-02
3.811201788749628783e+00 4.170832627997209802e-02
3.382445740111407417e+00 3.682625014808006692e-02
3.032646283783670516e+00 3.288277456763409601e-02
2.717421583676115304e+00 2.934990758756203522e-02
2.433568006794418093e+00 2.619472120949125141e-02
2.178208854622244228e+00 2.337531026845141371e-02
1.948659777257919945e+00 2.085210238419662673e-02
1.742584617738439645e+00 1.859933901428851774e-02
1.540176227815160281e+00 1.639812481698542032e-02
1.376142455572572754e+00 1.462453357589840047e-02
1.215195244561600552e+00 1.288697086069463295e-02
1.085039567673207861e+00 1.148768211919015507e-02
9.359101477173248362e-01 9.888531531632546029e-03
8.350323247444890740e-01 8.812704797680960545e-03
7.449006008055907291e-01 7.851589920928552999e-03
6.643431101401299221e-01 6.994375678019679188e-03
3.065801709202127245e-01 3.212225121663049403e-03
1.400756050953483012e+01 1.733691532033543592e-01
1.272322585919366311e+01 1.549797680820889367e-01
1.154289899776276407e+01 1.385735365373255701e-01
1.045985421938926763e+01 1.239318053723707097e-01
9.467684824887228956e+00 1.108331694979816928e-01
8.560052989131301970e+00 9.912077603715527263e-02
7.731226333159627373e+00 8.864137077586188573e-02
6.975360457607500564e+00 7.925769909678995195e-02
6.287455204304554179e+00 7.085831697515250494e-02
5.662037255189813045e+00 6.333714234432018253e-02
5.094381235598951285e+00 5.660274350105762298e-02
4.579895713004276558e+00 5.057681834628916656e-02
4.114150837967079255e+00 4.518376196449715165e-02
3.653260147501011801e+00 3.990059776966119881e-02
3.241406112026502750e+00 3.522930187444137801e-02
2.905433633259226767e+00 3.145186331809860653e-02
2.602798145137553032e+00 2.807130730122345957e-02
2.330355734422304703e+00 2.505236309464914379e-02
2.085431989587518409e+00 2.235268937428399813e-02
1.865330678799278719e+00 1.993879777727802088e-02
1.667778120726569613e+00 1.778527453923664514e-02
1.473809798000325966e+00 1.567859998479248507e-02
1.316605913138560346e+00 1.397958903161776803e-02
1.162534779762176340e+00 1.232093501273998429e-02
1.003014379073231099e+00 1.060641932762198571e-02
8.950842942717107675e-01 9.451999417223194352e-03
7.985234471094199149e-01 8.423661397482132968e-03
7.122546363120375590e-01 7.505533228991237427e-03
6.351163389480467547e-01 6.686263668359242532e-03
1.484852237966658350e+01 1.857131933771816457e-01
1.349636723557980567e+01 1.659663291331244794e-01
1.225278273154161290e+01 1.483767203702271720e-01
1.111073642140781104e+01 1.326753044759610423e-01
1.006339577356547998e+01 1.186487956685723100e-01
9.104506085504342039e+00 1.061113405653086178e-01
8.228026990614893066e+00 9.489319894345342454e-02
7.428183437040723369e+00 8.485108531497870255e-02
6.699283601972413571e+00 7.586386734856405412e-02
6.036201195170908917e+00 6.781726446335455127e-02
5.433813147319477288e+00 6.061427559995805764e-02
4.887416825963478040e+00 5.416793598142764093e-02
4.392299592459146140e+00 4.839697289806381419e-02
3.902126456658459031e+00 4.274337708339936981e-02
3.501498449669605328e+00 3.816958249924168323e-02
3.105806383229693157e+00 3.369922413276112833e-02
2.783227293865582208e+00 3.008297673803128972e-02
2.492767022264593901e+00 2.685014953183660277e-02
2.231352826215304397e+00 2.395670146009985443e-02
1.996446025994629947e+00 2.137377320379573592e-02
1.785387977265091797e+00 1.906654508462948469e-02
1.578165575075096250e+00 1.680972392148583072e-02
1.410148185519890074e+00 1.498983958114497549e-02
1.245418030040214896e+00 1.321135818438608396e-02
1.112001667597358745e+00 1.177625338053707102e-02
9.592351145632300735e-01 1.013674654202899664e-02
8.559139834178621786e-01 9.034170027270270464e-03
7.635527289960251096e-01 8.051360095221294852e-03
6.809435238476952978e-01 7.171703858970587125e-03
6.072037117985972232e-01 6.389189728585340476e-03
1.431089861998790447e+01 1.777760466581809751e-01
1.300118122911058904e+01 1.588863035922975786e-01
1.179734687196878973e+01 1.420577954436207935e-01
1.069245344343593196e+01 1.270260360661143728e-01
9.680052365535866343e+00 1.135980594693753731e-01
8.753725983267578670e+00 1.015820002765629171e-01
7.907519270917254595e+00 9.084154304793728985e-02
7.135776715438252538e+00 8.122315855618085501e-02
6.433097656152921395e+00 7.261149230604774241e-02
5.794179134999935421e+00 6.490772753876243584e-02
5.214080093862500931e+00 5.800837374781271649e-02
4.688122537226667497e+00 5.183100757206558773e-02
4.211943374885363411e+00 4.630365507884892651e-02
3.740671718959607261e+00 4.089425836731652719e-02
3.319300024328893706e+00 3.610612614641852541e-02
2.975578201564419434e+00 3.223263129759704887e-02
2.665947973766752632e+00 2.877252269376731619e-02
2.387191246977826253e+00 2.567663095396470821e-02
2.136442207952142347e+00 2.290908673576094040e-02
1.911110975347940499e+00 2.043800695883081844e-02
1.708826011991041671e+00 1.822936163306013505e-02
1.510189091750105295e+00 1.607041130373664320e-02
1.349179254634079506e+00 1.432985187065580722e-02
1.191377878818380864e+00 1.262706285968654904e-02
1.028000839418404144e+00 1.087426093340344846e-02
9.173868976047331314e-01 9.690163707170920682e-03
8.184924008631924153e-01 8.633533475500020093e-03
7.300254041950775541e-01 7.694766375039001176e-03
6.510413888441302088e-01 6.852606977604926500e-03
1.516870405586069559e+01 1.904610316293479100e-01
1.378984663921462506e+01 1.701794712305681745e-01
1.252150711459214172e+01 1.521145039551851097e-01
1.135653151625138690e+01 1.360075183637958485e-01
1.028802348677808709e+01 1.216149899982736093e-01
9.309539104114268326e+00 1.087543545291262681e-01
8.414784067524760047e+00 9.725136691325404759e-02
7.598181094848570183e+00 8.695751903692046370e-02
6.853791778165494897e+00 7.774424997380936786e-02
6.176489718096688897e+00 6.949974039858165809e-02
5.560968843807661877e+00 6.211951274239137233e-02
5.002436206297734778e+00 5.551213119554712638e-02
4.496417043109697254e+00 4.959803643199543061e-02
4.038471445151338379e+00 4.430337656442850242e-02
3.585366239831331292e+00 3.912047341882617102e-02
3.180613271131909947e+00 3.453799876793359896e-02
2.850607485305856503e+00 3.083093510662096234e-02
2.553311895366111806e+00 2.751643797125446003e-02
2.285839572375173212e+00 2.455436991278069428e-02
2.045345244570774046e+00 2.190536384191347011e-02
1.829242118128716843e+00 1.954178116306001800e-02
1.635390302387665029e+00 1.742981278075327045e-02
1.445052724808407962e+00 1.536255163413592986e-02
1.290786509030519058e+00 1.369698582888840416e-02
1.139637871062593177e+00 1.207341832340785501e-02
9.831689304618979053e-01 1.039495066068664257e-02
8.773414614677480516e-01 9.259928009444997471e-03
7.826803282780243620e-01 8.252297919895916836e-03
6.980142388809207343e-01 7.353695308898297936e-03
6.224466915649480292e-01 6.550092112996634165e-03
1.462055519886527044e+01 1.823042333223796607e-01
1.328491224087949085e+01 1.629092140512941045e-01
1.205710869283693931e+01 1.456256265428404195e-01
1.092999617087112618e+01 1.302042031603610761e-01
9.896917281171553782e+00 1.164324023354738474e-01
8.951453904224102587e+00 1.041148609440186168e-01
8.087655873462276546e+00 9.309746440534875933e-02
7.299679184706862500e+00 8.323999937218866385e-02
6.581906785607862354e+00 7.441618381893377876e-02
5.929081817755386119e+00 6.651849675327688172e-02
5.336327832026033668e+00 5.944688669247300689e-02
4.798838628620764268e+00 5.312021919569724637e-02
4.311910205332898371e+00 4.745471784040482949e-02
3.830009230916303409e+00 4.190976024769402231e-02
3.399079486157449814e+00 3.700221137203293237e-02
3.047464515339735502e+00 3.303718062677630379e-02
2.730601066095709850e+00 2.948778708000730081e-02
2.445271543107756074e+00 2.631734260882251375e-02
2.188659215845114581e+00 2.348300530798101346e-02
1.958026462156858383e+00 2.094679178665008815e-02
1.750856766261200681e+00 1.868494979451271881e-02
1.547508773515690272e+00 1.647340679767756583e-02
1.382638748748315161e+00 1.468809298352669913e-02
1.220935761734486036e+00 1.294317011279619116e-02
1.090140260214949253e+00 1.153948753544547373e-02
9.402960072729464880e-01 9.935844182934869609e-03
8.389626181210175782e-01 8.852468367717285930e-03
7.483693127563720848e-01 7.888401515670488695e-03
6.674363495705187832e-01 7.027534464159239033e-03
3.079892400140947784e-01 3.228712945810024385e-03
1.408927437947996353e+01 1.745037200965208202e-01
1.279584334661096889e+01 1.559597689323550529e-01
1.160744473165125612e+01 1.394170664930912129e-01
1.051737801291053387e+01 1.246537956685449394e-01
9.518840251961741217e+00 1.114609437317097967e-01
8.605602248643007712e+00 9.967214017410722104e-02
7.771839828228318758e+00 8.912034010900768410e-02
7.011704769033562101e+00 7.967829165788568868e-02
6.319789481022616506e+00 7.122558560819788886e-02
5.690862605583011380e+00 6.366113115976071435e-02
5.120117442738377989e+00 5.688847383533849472e-02
4.602764200626239699e+00 5.082700866776887483e-02
4.134588619820131150e+00 4.540221891713499408e-02
3.671259262843403093e+00 4.009362734743919521e-02
3.257246256069573853e+00 3.539620418912726302e-02
2.919554701016993103e+00 3.159987633043759986e-02
2.615403758927810074e+00 2.820270427787397241e-02
2.341586527104345450e+00 2.516852282700760002e-02
2.095359144012242325e+00 2.245478523847527566e-02
1.874260504664432725e+00 2.003086732613584831e-02
1.675706166422609167e+00 1.786505214160606994e-02
1.480789853869636241e+00 1.574865045108332640e-02
1.322817743506521371e+00 1.404137736915032214e-02
1.167994786590945022e+00 1.237418009937246884e-02
1.007721926687188851e+00 1.065484538088944631e-02
8.992873724586983863e-01 9.494983155193330651e-03
8.022725083738836416e-01 8.461448943959585731e-03
7.155882221373778274e-01 7.539700359936431229e-03
6.380769017599230430e-01 6.713510150339596465e-03
1.493656246070985105e+01 1.869680139172329725e-01
1.357444594006613414e+01 1.670399100029942296e-01
1.232213101505407415e+01 1.492997597488217032e-01
1.117245979110034426e+01 1.334712205404965102e-01
1.011837571147961512e+01 1.193442472762608897e-01
9.153465390252451428e+00 1.067053250586439406e-01
8.271686462048599253e+00 9.541540295775335911e-02
7.467047878520295612e+00 8.530620568605533360e-02
6.733965904010212888e+00 7.626175601952968341e-02
6.067162833469897265e+00 6.816514399540908598e-02
5.461386384934939109e+00 6.092100210547637951e-02
4.911944493101009890e+00 5.443590745999981467e-02
4.414245042515480222e+00 4.863463649253825516e-02
3.921384256113562117e+00 4.294844828821393901e-02
3.518673089557099232e+00 3.835256383528665852e-02
3.120964876514891628e+00 3.385840261274283836e-02
2.796728536774120144e+00 3.022328157545822042e-02
2.504779059166137856e+00 2.697486351373728358e-02
2.242105703952727680e+00 2.406745321688761111e-02
2.005967116710571929e+00 2.147034324853657611e-02
1.793905575315557943e+00 1.915412308677798270e-02
1.585701409586320887e+00 1.688708432688590388e-02
1.416825987753545402e+00 1.505616633630359018e-02
1.251299161220001732e+00 1.326982168143230403e-02
1.117227425337236513e+00 1.182649811266985734e-02
9.637238003898818128e-01 1.018326170160003229e-02
8.599349608423569880e-01 9.074588229298010886e-03
7.671213494554695034e-01 8.087772067131640541e-03
6.841322355865069316e-01 7.203199392777076028e-03
6.100320649367955150e-01 6.414881261731582469e-03
1.439497257631410321e+01 1.789529647268282009e-01
1.307577876328430655e+01 1.599042884802314435e-01
1.186368590360859443e+01 1.429269342116069597e-01
1.075152969958660343e+01 1.277794241591566904e-01
9.732594507290231789e+00 1.142517402986771707e-01
8.800540725390296970e+00 1.021522106772441013e-01
7.949218382990376419e+00 9.133419226931016599e-02
7.172980212633572883e+00 8.165544727886611676e-02
6.466139171218649118e+00 7.299166810789758930e-02
5.823668683527561285e+00 6.523924437274715438e-02
5.240437027896960309e+00 5.830005189160707840e-02
4.711638064850848906e+00 5.208650965770793978e-02
4.232890116222709942e+00 4.652947070144501651e-02
3.759120104593712153e+00 4.109005984446571086e-02
3.335611050594119220e+00 3.627716465552000696e-02
2.990123421035619788e+00 3.238451551464947148e-02
2.678857733611144987e+00 2.890590390843002927e-02
2.398681970360074800e+00 2.579533546534254138e-02
2.146689906094273681e+00 2.301283160069317324e-02
1.920275934214282110e+00 2.052966641164242004e-02
1.716960748041252982e+00 1.831077038770028212e-02
1.517385805619833716e+00 1.614211207888509303e-02
1.355558757678247739e+00 1.439214630572105587e-02
1.197022901148082186e+00 1.268192713143178295e-02
1.032837426626868726e+00 1.092091432553960947e-02
9.216844118226522609e-01 9.734860322335262342e-03
8.223319287983816839e-01 8.671346818901094419e-03
7.334579964926926099e-01 7.728545104336427378e-03
6.540973444625706179e-01 6.881783782972581559e-03
1.525918124272662979e+01 1.917655117926832242e-01
1.387012200863986777e+01 1.712894277875070259e-01
1.259283151101530684e+01 1.530737433198877118e-01
1.141996322700468092e+01 1.368274208563776406e-01
1.034447067713606927e+01 1.223245629778125509e-01
9.359773801697354401e+00 1.093744666228128465e-01
8.459599068057649163e+00 9.778700943263850254e-02
7.637986424933199459e+00 8.742775526942701825e-02
6.889395213485658864e+00 7.815638074397752988e-02
6.208205809578763557e+00 6.985883874625385681e-02
5.589273682799921872e+00 6.243571669175858319e-02
5.027700028224027839e+00 5.578921848972526881e-02
4.518817079028658590e+00 4.984140871398378553e-02
4.058483954917850411e+00 4.451710298961713413e-02
3.603057215025358584e+00 3.930767349139395461e-02
3.196183375816627592e+00 3.470066813780169068e-02
2.864493719809464434e+00 3.097554593876312642e-02
2.565684952401797059e+00 2.764414798519025662e-02
2.296860166385190194e+00 2.466761207101512976e-02
2.055108644674799923e+00 2.200455182695333287e-02
1.838007100672578886e+00 1.963157157529626246e-02
1.643171024047159312e+00 1.750824104698711636e-02
1.451912472484278238e+00 1.543089762425194945e-02
1.296880739366034652e+00 1.375724169790439044e-02
1.145003066006024639e+00 1.212413985560073862e-02
9.878005439735193516e-01 1.043913292006610691e-02
8.814116628377253182e-01 9.301906092446238575e-03
7.862949482697920711e-01 8.286471841234478025e-03
7.012674669282015216e-01 7.385454814107814646e-03
6.253435194287026988e-01 6.575951360324554067e-03
1.470699263910753629e+01 1.835278690307482752e-01
1.336159789885747529e+01 1.639646537296896300e-01
1.212527557810194523e+01 1.465307298903945621e-01
1.099057153428484845e+01 1.309872567659352005e-01
9.950856160703096975e+00 1.171082324217005560e-01
8.999568878005929307e+00 1.046975581166674080e-01
8.130532179212371702e+00 9.360936092720251178e-02
7.337774156322171670e+00 8.368197705557957333e-02
6.615970685076989710e+00 7.480479498748154876e-02
5.959463240864085520e+00 6.685900341840159133e-02
5.363413598931056292e+00 5.974464310238020159e-02
4.822918667353707001e+00 5.338426739830727519e-02
4.333472084810058966e+00 4.768551732706511476e-02
3.848944794978323536e+00 4.211037181081934977e-02
3.415733578926607894e+00 3.717752257556456580e-02
3.062290486438031145e+00 3.319089235220253759e-02
2.743821504508126452e+00 2.962433625733605635e-02
2.457091641606102161e+00 2.643719210368867048e-02
2.199165478477262070e+00 2.358963133377987159e-02
1.967393147055796598e+00 2.104110545891149653e-02
1.759212573183692063e+00 1.877021865860634131e-02
1.554851774158241051e+00 1.654838848670056595e-02
1.389204229962013093e+00 1.475140565857565277e-02
1.226676278907371076e+00 1.299915081983946466e-02
1.095271817129316982e+00 1.158719048155106013e-02
9.447112426671797625e-01 9.977552364843140717e-03
8.428929114975457493e-01 8.891958940151850621e-03
7.518479497177950055e-01 7.920968252999973855e-03
6.705546496782587296e-01 7.056426813676768516e-03
3.094061575514977513e-01 3.242571863129321569e-03
1.417185531245977970e+01 1.756601625931181743e-01
1.286908253526602230e+01 1.569431219297891533e-01
1.167264871025083828e+01 1.402702171123337282e-01
1.057536680320824551e+01 1.253935088852640711e-01
9.570457604212945668e+00 1.121028886268344155e-01
8.651625382825919530e+00 1.002255596752048283e-01
7.812846512172794355e+00 8.960280060443953642e-02
7.048220064382250349e+00 8.009776595303703950e-02
6.352277358173682664e+00 7.159395556476723377e-02
5.719844872906502786e+00 6.398376548353536253e-02
5.145965844574647008e+00 5.717301610247445265e-02
4.625881615146669290e+00 5.107688607504234923e-02
4.155133747329550431e+00 4.562154352706027094e-02
3.689351246072890333e+00 4.028586876135444028e-02
3.273214675458187450e+00 3.556230945644454217e-02
2.933770622378414128e+00 3.174593081531679878e-02
2.628044711862535632e+00 2.833308786438535135e-02
2.352858383647625118e+00 2.528335098856590579e-02
2.105479138324610311e+00 2.255641066939568715e-02
1.883225224246431351e+00 2.011973871898385668e-02
1.683692597249835110e+00 1.794254768094453653e-02
1.487794869624776695e+00 1.581842531832327800e-02
1.329085083394679234e+00 1.410239399882392067e-02
1.173454793419713926e+00 1.242721921547001313e-02
1.012436124574150664e+00 1.069806273281408322e-02
9.034920919540776474e-01 9.534585556913246357e-03
8.060215696383474793e-01 8.499063598044063333e-03
7.189311679060002014e-01 7.569521156925202929e-03
6.410606816981568867e-01 6.740654550920895278e-03
1.502551930671558189e+01 1.882438104233154774e-01
1.365326856493736329e+01 1.681280943330330235e-01
1.239216505139631508e+01 1.502314286083089312e-01
1.123471091478297268e+01 1.342745105842823861e-01
1.017380636203803945e+01 1.200372036932606107e-01
9.202827176998818359e+00 1.073166482942417010e-01
8.315713727098774655e+00 9.594087306968385187e-02
7.506177669094723726e+00 8.576561510352963269e-02
6.768897957719950398e+00 7.666430578422540887e-02
6.098269963569751262e+00 6.851914892980347227e-02
5.489170635831282397e+00 6.123044683541026267e-02
4.936682819130767896e+00 5.470646407469596795e-02
4.436269946505603912e+00 4.887218427214400779e-02
3.940843776011727417e+00 4.315519467529099762e-02
3.536057888275093930e+00 3.853538147681268705e-02
3.136262473085467573e+00 3.401687987486132908e-02
2.810381030316634998e+00 3.036350402436157128e-02
2.516885787357294735e+00 2.709724649941882071e-02
2.252868465762136729e+00 2.417832270276795009e-02
2.015582571776558751e+00 2.156709191446810198e-02
1.802518835238326345e+00 1.923929741920656078e-02
1.593250134251906092e+00 1.696231283276026722e-02
1.423541106162955705e+00 1.512150773810562281e-02
1.257218077266828660e+00 1.332861681400509743e-02
1.122453183077114280e+00 1.187711030542666982e-02
9.682969319368576189e-01 1.022573316467202502e-02
8.639793718265610378e-01 9.112417257552804864e-03
7.706899699149140082e-01 8.119162057138452904e-03
6.873399373516804189e-01 7.231177359647330237e-03
6.128814346854315476e-01 6.441037738530068849e-03
1.447982564876254763e+01 1.801513139345743975e-01
1.315112780312992236e+01 1.609292970170238812e-01
1.193057420234272925e+01 1.438100652361045395e-01
1.081109439269454597e+01 1.285400430772596914e-01
9.785549754240026488e+00 1.149042972420871583e-01
8.847780381012700701e+00 1.027240649326528477e-01
7.991330774270181792e+00 9.183731157021908509e-02
7.210431516031403198e+00 8.208763080544898005e-02
6.499654283500258423e+00 7.337318343806088772e-02
5.853527387987901065e+00 6.557273560313736649e-02
5.266979578151440577e+00 5.859447209250939065e-02
4.735249257301715531e+00 5.234458284607095696e-02
4.254015421289795817e+00 4.675609025631181220e-02
3.777705770772450844e+00 4.128750916741054378e-02
3.351958141430618543e+00 3.644904858821230303e-02
3.004706215696699267e+00 3.253742775309603763e-02
2.691862514370956472e+00 2.903934992188178868e-02
2.410298661857745106e+00 2.591286347108693461e-02
2.156988533125806740e+00 2.311754570545732426e-02
1.929472392282444604e+00 2.062269300413261883e-02
1.725131215505731452e+00 1.839102989788070006e-02
1.524591713212668287e+00 1.621477504523434476e-02
1.361985456838849418e+00 1.445511844824047369e-02
1.202676580963345288e+00 1.273830680971466123e-02
1.037689697929138344e+00 1.096757751837037186e-02
9.260277559090375199e-01 9.774049818074209001e-03
8.261928548677814899e-01 8.708788522937304863e-03
7.368905887903075547e-01 7.758368453188546447e-03
6.571702282918560067e-01 6.912576720009504412e-03
1.535062462629509561e+01 1.930966706221711460e-01
1.395115511351253978e+01 1.724241377115736384e-01
1.266483287991629858e+01 1.540401306106791157e-01
1.148395465574845886e+01 1.376622810080505854e-01
1.040138780093703019e+01 1.230536113735732490e-01
9.410474305503749193e+00 1.100022395690308241e-01
8.504762990763927277e+00 9.833615342494540779e-02
7.678284929701503891e+00 8.790243334552472199e-02
6.925192384434103232e+00 7.857201746329510461e-02
6.240095604195223800e+00 7.022361316037629975e-02
5.617693870633215347e+00 6.275349828419184151e-02
5.053062280870982192e+00 5.606805559893768276e-02
4.541483898424291787e+00 5.008943034235688319e-02
4.078662143472992163e+00 4.473394164241884657e-02
3.620794335115895546e+00 3.949700858141898252e-02
3.211864681415282252e+00 3.486602418416278465e-02
2.878432651743976223e+00 3.112246978283310372e-02
2.578060578823779370e+00 2.777333925834863868e-02
2.307951255516021760e+00 2.478244742375117562e-02
2.064994842486846949e+00 2.210574871120810428e-02
1.846772948519990631e+00 1.971921158540636612e-02
1.650994869566656531e+00 1.758523408930828466e-02
1.458772220160148736e+00 1.550186997082862728e-02
1.303066577838365436e+00 1.381949113925263345e-02
1.150403862631189655e+00 1.217756262282811489e-02
9.924665924884594759e-01 1.048334828672871540e-02
8.855705310054801105e-01 9.342520291667859994e-03
7.899713527321626794e-01 8.321407014332265692e-03
7.045206949754820869e-01 7.414332551000477056e-03
6.282381326995981619e-01 6.604609841677297304e-03
1.479429088077633203e+01 1.847880855478193640e-01
1.343901929589453381e+01 1.650249404878976200e-01
1.219403979442157571e+01 1.474469208165434253e-01
1.105168761405442268e+01 1.317775767220166760e-01
1.000525707053069624e+01 1.177857354607285689e-01
9.048075051727778373e+00 1.052950252116748031e-01
8.173726719244536199e+00 9.412312228310540374e-02
7.376305887045789156e+00 8.413732551528720072e-02
6.650242588346309880e+00 7.520170740493126171e-02
5.989993382406858302e+00 6.720731970834067925e-02
5.390671830928119412e+00 6.004984379331704258e-02
4.847191405356628735e+00 5.365128675512813999e-02
4.355116439215284352e+00 4.792079515407588614e-02
3.868038531398469537e+00 4.231534111182642943e-02
3.432590341037413673e+00 3.735625773446746289e-02
3.077292884269219986e+00 3.334807417346959818e-02
2.757210159041392217e+00 2.976439927827524354e-02
2.468982693365808778e+00 2.655937627009568799e-02
2.209701335756048657e+00 2.369772688876058825e-02
1.976818284560203587e+00 2.113910660787867921e-02
1.767580453185994882e+00 1.885544236266249729e-02
1.562255601654581216e+00 1.662276818014220975e-02
1.395774999137171735e+00 1.481711856602759350e-02
1.232528121869372439e+00 1.305897442340406625e-02
1.100417472759882109e+00 1.163877268336804827e-02
9.491470034419712265e-01 1.001975378601970175e-02
8.468678949399963685e-01 8.930207630663856977e-03
7.553660496021675774e-01 7.955010727285731845e-03
6.736729497859986759e-01 7.089167730675249857e-03
3.108324356339797756e-01 3.255534511353191159e-03
1.425524310343963030e+01 1.768382837180125233e-01
1.294304258341320057e+01 1.579514163949411742e-01
1.173837603413896069e+01 1.411410052653327418e-01
1.063382817554976434e+01 1.261400375736195512e-01
9.622553213972670605e+00 1.127525056523869668e-01
8.697981139305307252e+00 1.007954367596607115e-01
7.854123075551519229e+00 9.009593679540692235e-02
7.084958504392885104e+00 8.052908963469376791e-02
6.385101890565921146e+00 7.196798936716596040e-02
5.749126089184017907e+00 6.431577067437931061e-02
5.172028184551686003e+00 5.746434547524039566e-02
4.649098796698571512e+00 5.133312819280878847e-02
4.175825853893047501e+00 4.584738821050202140e-02
3.707613310716648680e+00 4.048228990129721511e-02
3.289258728977733526e+00 3.573297038111999946e-02
2.948088258663215555e+00 3.189681492365724347e-02
2.640798364896496775e+00 2.846802769202820202e-02
2.364272379002124058e+00 2.540031941330347584e-02
2.115619322770240451e+00 2.266107028335650683e-02
1.892259225731603101e+00 2.021242277322686520e-02
1.691712589804114319e+00 1.802395032375182435e-02
1.494866287228023838e+00 1.589065220373975587e-02
1.335368310480494314e+00 1.416601576876963878e-02
1.179010615014510543e+00 1.248527714632374254e-02
1.017150322461112699e+00 1.074634154423147366e-02
9.076981820145203494e-01 9.576835729119744303e-03
8.098125757822843829e-01 8.534912285872411214e-03
7.222922087205642105e-01 7.601977477513592249e-03
6.440449736957920557e-01 6.772742510460397040e-03
1.511539332703966920e+01 1.895463580397995507e-01
1.373291502386834928e+01 1.692459908603249630e-01
1.246287970772488052e+01 1.511920072320352137e-01
1.129751342923826840e+01 1.351023983273971774e-01
1.022966489456236872e+01 1.207490685626435856e-01
9.252620418494309718e+00 1.079308287075715911e-01
8.360000819019601792e+00 9.647803199934849860e-02
7.545711749770728005e+00 8.623303539016594077e-02
6.804011081642352465e+00 7.707187683253377553e-02
6.129569676397468747e+00 6.887693824123897191e-02
5.517095229240998933e+00 6.154387403995311562e-02
4.961575920804242479e+00 5.498333958586943543e-02
4.458492585083485338e+00 4.911469475856553024e-02
3.960411304453426151e+00 4.336938261767847580e-02
3.553464473149624769e+00 3.872298885789747513e-02
3.151605552552697809e+00 3.417981176947075539e-02
2.824043960253822316e+00 3.050843391109425706e-02
2.529051558118723175e+00 2.722441324366763060e-02
2.263782964238519213e+00 2.429175394358671150e-02
2.025264438832488079e+00 2.166786806904840573e-02
1.811152801557482706e+00 1.932632650973960947e-02
1.600827529706716046e+00 1.703778150352597970e-02
1.430298523778902542e+00 1.519025849198223609e-02
1.263166951724527864e+00 1.338971999522315694e-02
1.127761923179287473e+00 1.193279547263914608e-02
9.728700634838334249e-01 1.027331105016970197e-02
8.680461803035179891e-01 9.152778974025764860e-03
7.742982401725920782e-01 8.155705212411714158e-03
6.905654885699241685e-01 7.262116803923268117e-03
6.157323289312827130e-01 6.471953318600831388e-03
1.456550814939789973e+01 1.813843382248707392e-01
1.322716208328332499e+01 1.619755206040699724e-01
1.199809869913177529e+01 1.447131954491122918e-01
1.087116066757170074e+01 1.293217562980095714e-01
9.839013484496014428e+00 1.155806712827373156e-01
8.895342666606559590e+00 1.033135110722845501e-01
8.033717421286441507e+00 9.234371000757657377e-02
7.248287978509325491e+00 8.253621335811082982e-02
6.533309782999205062e+00 7.376206248012742717e-02
5.883503762632883216e+00 6.591636746521251089e-02
5.293730910149143654e+00 5.889411173666830174e-02
4.759118853727669851e+00 5.260788605013290431e-02
4.275243778320088062e+00 4.698788031649014235e-02
3.796382968500647159e+00 4.148868900864396275e-02
3.368470480049216231e+00 3.662470425169475630e-02
3.019429539896118619e+00 3.269353757762009927e-02
2.704977837440075472e+00 2.917673939708389022e-02
2.421926291198358783e+00 2.603388108681542815e-02
2.167372765514826050e+00 2.322566487140404271e-02
1.938746666020760623e+00 2.071849567104248196e-02
1.733319543698241150e+00 1.847507746687131192e-02
1.531872980368894410e+00 1.628810181710416485e-02
1.368433427625829424e+00 1.451989870373980411e-02
1.208341406054256328e+00 1.279674990509815057e-02
1.042569474591099610e+00 1.101816151028348414e-02
9.303710999954226679e-01 9.817193559171853018e-03
8.300762837559492180e-01 8.748322844335789869e-03
7.403615671267502751e-01 7.792183514252300734e-03
6.602385933815535513e-01 6.944179262231032004e-03
1.544311241793932510e+01 1.944515338432835083e-01
1.403304197974007117e+01 1.735777889990641754e-01
1.273746528639200548e+01 1.550249751532736808e-01
1.154852992253726818e+01 1.385063309007311116e-01
1.045876407650791329e+01 1.237823896793452255e-01
9.461581738416551701e+00 1.106302219351614768e-01
8.550249216910756900e+00 9.889138257752742855e-02
7.718836095959320964e+00 8.838485887441345501e-02
6.961353783719100186e+00 7.899451922722755537e-02
6.272294711299562842e+00 7.059093367874499925e-02
5.646402616971030852e+00 6.307847208174688358e-02
5.078588864375213952e+00 5.635279378185648752e-02
4.564271216760904082e+00 5.033936572790868175e-02
4.098978939856456449e+00 4.495283028277042431e-02
3.638736326508716701e+00 3.969019453981363632e-02
3.227629498567722965e+00 3.503364637368368978e-02
2.892490682432480309e+00 3.127021161874712907e-02
2.590634833735417697e+00 2.790489191025009863e-02
2.319103957970181984e+00 2.489908373550017706e-02
2.074908142011236301e+00 2.220775389073483680e-02
1.855643147935214676e+00 1.980944189917182435e-02
1.658818715086154638e+00 1.766486134205929801e-02
1.465749868588874572e+00 1.557151816570673947e-02
1.309253091951809278e+00 1.388023376719773466e-02
1.155877078940401592e+00 1.223259482048527462e-02
9.971553069999666841e-01 1.053032849174784062e-02
8.897293991732349028e-01 9.385910603089943349e-03
7.937166065147204241e-01 8.359142719100978378e-03
7.078539327879092014e-01 7.446038420382079283e-03
6.311739579222398477e-01 6.633986296720021519e-03
1.488253654346376997e+01 1.860535713727683171e-01
1.351726449992626300e+01 1.661110323344293649e-01
1.226342749061653592e+01 1.483761272267178910e-01
1.111341702126678044e+01 1.325768057580611337e-01
1.006021954239130700e+01 1.184851100830072029e-01
9.096931884870347318e+00 1.058968805028951687e-01
8.217199256960244114e+00 9.465058518103083851e-02
7.415070020031011566e+00 8.459250523474509675e-02
6.684684687850859675e+00 7.559890224226570310e-02
6.020766179199567247e+00 6.755594685843857583e-02
5.418044194828952165e+00 6.035832090801204752e-02
4.871634697825955485e+00 5.392103074510155858e-02
4.376894291751931121e+00 4.815887861779913348e-02
3.887241397876456617e+00 4.252220779099057102e-02
3.449466130002376563e+00 3.753738642708569911e-02
3.092305448495472842e+00 3.350750821498982290e-02
2.770622157437658384e+00 2.990551235366484609e-02
2.480959522575211018e+00 2.668284302170337990e-02
2.220383091934314823e+00 2.380716276662406261e-02
1.986247471472853743e+00 2.123635791572141274e-02
1.776058680961839498e+00 1.894133584418225200e-02
1.569684583238286413e+00 1.669702641360129233e-02
1.402404415802113835e+00 1.488411569650682428e-02
1.238380426763078024e+00 1.311619579530613235e-02
1.105609150934937279e+00 1.169155226535826056e-02
9.536013016683815291e-01 1.006356307507981669e-02
8.508429591290946892e-01 8.970077946735915270e-03
7.589290824240341182e-01 7.990691035902794045e-03
6.768268847760054996e-01 7.116898457484589248e-03
3.123088090279171891e-01 3.270054347649171706e-03
1.433946274737351878e+01 1.780376135011976502e-01
1.301776328625665258e+01 1.589817577356716083e-01
1.180470124309543145e+01 1.420154489792851693e-01
1.069277904493196907e+01 1.269020582698280886e-01
9.675031979082080014e+00 1.134124747816733503e-01
8.744669091309686948e+00 1.013634578674273284e-01
7.895661282637216338e+00 9.059168098508531275e-02
7.122094892566198432e+00 8.096462236334921181e-02
6.418103240696962253e+00 7.235002730731587839e-02
5.778538075647103867e+00 6.464713060054862181e-02
5.198301980542617606e+00 5.775773123000944864e-02
4.672511934651330634e+00 5.159033635537659673e-02
4.196675475258890842e+00 4.607483661690231491e-02
3.725929194022815860e+00 4.067844367974147307e-02
3.305425691633092633e+00 3.590443826098257962e-02
2.962530589082641441e+00 3.204790765506740358e-02
2.653592741057375193e+00 2.860193126878163988e-02
2.375703124947651457e+00 2.551763554342940249e-02
2.125820858221296739e+00 2.276568621683857860e-02
1.901331216273814073e+00 2.030534401645618311e-02
1.699781402968058464e+00 1.810563723271598272e-02
1.502000514317155311e+00 1.596105757411656403e-02
1.341696134374554150e+00 1.422901040821390913e-02
1.184579276252560875e+00 1.253964901281944509e-02
1.022002953643144751e+00 1.079503560885893866e-02
9.119336985231066839e-01 9.618503579255579736e-03
8.136044781623598121e-01 8.571229795859992145e-03
7.256735829446647745e-01 7.634914441377189595e-03
6.470631174742437208e-01 6.800902745978460590e-03
1.520621176266694086e+01 1.908712998367350366e-01
1.381335638988256598e+01 1.703682211676368907e-01
1.253429601706594809e+01 1.521512236479605762e-01
1.136087801332201686e+01 1.359328493791455428e-01
1.028605323244871705e+01 1.214638267601415855e-01
9.302791815763349348e+00 1.085499317696399929e-01
8.404567274358951678e+00 9.702253044605425869e-02
7.585502520781806091e+00 8.670332761465429638e-02
6.839538859246460767e+00 7.748769935533901532e-02
6.161202291528680597e+00 6.923958083719032597e-02
5.545297982320981589e+00 6.186232416294640962e-02
4.986688851663066302e+00 5.526186227184870514e-02
4.480856134530300849e+00 4.935621151175294263e-02
3.980115125422258870e+00 4.358317759149533954e-02
3.571066607480794630e+00 3.891168439492782849e-02
3.167102296296706143e+00 3.434290873865705751e-02
2.837867016274696841e+00 3.065140969846262900e-02
2.541357258962984034e+00 2.735088071235003415e-02
2.274724574465798455e+00 2.440439990368592493e-02
2.035005225955703878e+00 2.176757904698481405e-02
1.819821242273286011e+00 1.941301339737137172e-02
1.608428902268813854e+00 1.711295578948320018e-02
1.437139535764686338e+00 1.525873826126590040e-02
1.269142337813142785e+00 1.344770328448777370e-02
1.133093994234679158e+00 1.198466688068328644e-02
9.774506802135455308e-01 1.031698809976492985e-02
8.721261595848770476e-01 9.192028119139441025e-03
7.779077718316506074e-01 8.192105022756164881e-03
6.938101858604092120e-01 7.292937910977574829e-03
6.186149074643015888e-01 6.497324900729537465e-03
1.465222252265725444e+01 1.826196557481017391e-01
1.330392383587380500e+01 1.630341942290310653e-01
1.206627357838663173e+01 1.456230288213672119e-01
1.093174446388715459e+01 1.301059948404014455e-01
9.892939986821982501e+00 1.162565850904260095e-01
8.943231887498392041e+00 1.039004076176732322e-01
8.076387234155090411e+00 9.285874999884050074e-02
7.286333706028598201e+00 8.298306487764041395e-02
6.567133034084680965e+00 7.415461378628028510e-02
5.913697392119393825e+00 6.625856107501455761e-02
5.320615067853218250e+00 5.919250923398399616e-02
4.783117577617481686e+00 5.287322001832776841e-02
4.296581666370513197e+00 4.722065179632187887e-02
3.815233381077058006e+00 4.168905132879424658e-02
3.385038369004174541e+00 3.680078466199007692e-02
3.034200259623724971e+00 3.284901725315691329e-02
2.718145982669025074e+00 2.931397599602126106e-02
2.433680421513843228e+00 2.615441603745340127e-02
2.177844695061199598e+00 2.333335253347276067e-02
1.948043316748871989e+00 2.081123666302227282e-02
1.741635696475947181e+00 1.855867928381152443e-02
1.539154247525120978e+00 1.636114047761878451e-02
1.374983046901467443e+00 1.458442552974245458e-02
1.214034577347045119e+00 1.285178932243877421e-02
1.047478733605120338e+00 1.106635416475209958e-02
9.347569327744205125e-01 9.858263534052020410e-03
8.339711046052837862e-01 8.786328255640978371e-03
7.438338092712227789e-01 7.825868086015657851e-03
6.633024787967780611e-01 6.972813304697775272e-03
1.553662477937216302e+01 1.958229061059086062e-01
1.411577274058748088e+01 1.747536760447314930e-01
1.281077911406547365e+01 1.560336221700343307e-01
1.161367750271350907e+01 1.393768275088053399e-01
1.051662297345463593e+01 1.245261612570822823e-01
9.513093914948688834e+00 1.112785426234862846e-01
8.596106124770898305e+00 9.944531193433640837e-02
7.759643200102465777e+00 8.887271817588290879e-02
6.997757133129173468e+00 7.942248854083701348e-02
6.304679229592621503e+00 7.096735890729764795e-02
5.675237441901536783e+00 6.340343627359477929e-02
5.104372395637182258e+00 5.664101660705549157e-02
4.587230134344626009e+00 5.059137523777864492e-02
4.119442101033325088e+00 4.517596749160569802e-02
3.656706054769182757e+00 3.988377125771714465e-02
3.243452440769799772e+00 3.520148709434275242e-02
2.906601262514862061e+00 3.141784864314740855e-02
2.603210457679322687e+00 2.803528611892661462e-02
2.330324381745368711e+00 2.501473517601446317e-02
2.084963806021869370e+00 2.231044139375064697e-02
1.864513347350438721e+00 1.990040260647077050e-02
1.666768964809416831e+00 1.774526240162055749e-02
1.472737344237522006e+00 1.564175859125574788e-02
1.315466351418452140e+00 1.394182781852580481e-02
1.161353031021092219e+00 1.228522829953275670e-02
1.001876078890554078e+00 1.057704042914846092e-02
8.939270382418542660e-01 9.425129484900382840e-03
7.974617401803808514e-01 8.396465467305857730e-03
7.111891697592136463e-01 7.478709866628206748e-03
6.341464005691315187e-01 6.662641243181623672e-03
1.497169632681291596e+01 1.873537095209253933e-01
1.359622126366947192e+01 1.672214017030778377e-01
1.233350892525007581e+01 1.493218549645848048e-01
1.117569705195772478e+01 1.333912526794969189e-01
1.011562273985521898e+01 1.191874085662219251e-01
9.146127761631046127e+00 1.065111796562938917e-01
8.261001968460769618e+00 9.517902733002685245e-02
7.454054655577301070e+00 8.506086989826491807e-02
6.719578651618294707e+00 7.600708901788283400e-02
6.051848154375955247e+00 6.791233723290507340e-02
5.445743226438202633e+00 6.066903600664134977e-02
4.896278250117529041e+00 5.419445614244281645e-02
4.398837549310331774e+00 4.840068736451233478e-02
3.906522310943254084e+00 4.273228293676203243e-02
3.466538313053880938e+00 3.772037646806612049e-02
3.107552458704285314e+00 3.366889538593526021e-02
2.784126619494688981e+00 3.004811810314280893e-02
2.492996834927438954e+00 2.680894930636260748e-02
2.231086417759403862e+00 2.391864614575344578e-02
1.995856780001007635e+00 2.133561168231458416e-02
1.784574340683900084e+00 1.902948595114554997e-02
1.577164828498046845e+00 1.677358979767430702e-02
1.409053101914284234e+00 1.495344478953257970e-02
1.244252135188797403e+00 1.317544716099748603e-02
1.110805034365982324e+00 1.174473713057526056e-02
9.580890144015788978e-01 1.010903225762451244e-02
8.548537163025624608e-01 9.008697373406496234e-03
7.625015767654054200e-01 8.027363964860602039e-03
6.799811315917216881e-01 7.147123282649971154e-03
3.137851824218544916e-01 3.281246191098837958e-03
1.442457770858575294e+01 1.792578527959780843e-01
1.309320635134891297e+01 1.600226419715153614e-01
1.187166232577606628e+01 1.429140709127823539e-01
1.075225447876129437e+01 1.276715756375567112e-01
9.727911138378301459e+00 1.140821473920402562e-01
8.791743717066827557e+00 1.019435759650359902e-01
7.937620396360439479e+00 9.110099180367930982e-02
7.159432893879499993e+00 8.140621555102754703e-02
6.451377765336959946e+00 7.273456313072754198e-02
5.808215199193099032e+00 6.498660573932057982e-02
5.224700553720406759e+00 5.805400539343739258e-02
4.696067077241422361e+00 5.185213517765498853e-02
4.217632180258709340e+00 4.630664031372543760e-02
3.744453572384062845e+00 4.087790516178847061e-02
3.321688320133296735e+00 3.608043850741501218e-02
2.977036778146287421e+00 3.220249640017159437e-02
2.666541708555993040e+00 2.873904599872003501e-02
2.387208758299705469e+00 2.563938712160493752e-02
2.136035462186508749e+00 2.287398919488290577e-02
1.910464613952956858e+00 2.040066530504302741e-02
1.707898489863187930e+00 1.819048468384975442e-02
1.509167010300303202e+00 1.603529083630959168e-02
1.348054054001374569e+00 1.429586128312014537e-02
1.190226379083663133e+00 1.259694476044816505e-02
1.026863326683589372e+00 1.084421200663300382e-02
9.162346846511940646e-01 9.662074246227701085e-03
8.174296957834173982e-01 8.608570384923096286e-03
7.290639653945935050e-01 7.670796481117056476e-03
6.500812612526953860e-01 6.833058438718836794e-03
1.529799545079742984e+01 1.922228844183568319e-01
1.389464757330453537e+01 1.715226327081502411e-01
1.260637191245531419e+01 1.531374401145851050e-01
1.142488503091592555e+01 1.367780386587768016e-01
1.034295617855715221e+01 1.221980261785647337e-01
9.353279868567062394e+00 1.091859057172333974e-01
8.449690364590994207e+00 9.757030021371564110e-02
7.625604191577204816e+00 8.718661545630834731e-02
6.875299268536337216e+00 7.790737337169854893e-02
6.193004313169870656e+00 6.960752334156299070e-02
5.573623198687969627e+00 6.218543337003189925e-02
5.011987888364688892e+00 5.554484393017442706e-02
4.503363053428611096e+00 4.960820642899782529e-02
3.999972696937556638e+00 4.380211392375018414e-02
3.588718655097796084e+00 3.910522118386990792e-02
3.182636302435496667e+00 3.451112652348950482e-02
2.851699451912339978e+00 3.079937691745806075e-02
2.553707603930801540e+00 2.748203685835224827e-02
2.285734720403135967e+00 2.452105105683118763e-02
2.044804802514815112e+00 2.187250203365014370e-02
1.828532750308916821e+00 1.950500827312077676e-02
1.616145527182245134e+00 1.719347440234105656e-02
1.443987449642009979e+00 1.533184308049084267e-02
1.275162388595616036e+00 1.351107009230354157e-02
1.138463959897699329e+00 1.204044119267638248e-02
9.820322780167981547e-01 1.036573150686494020e-02
8.762410935595303929e-01 9.234481527180494684e-03
7.815811478850496208e-01 8.230576990192929251e-03
6.970639196093818546e-01 7.328462357828774421e-03
6.214974859973204646e-01 6.528210288225178536e-03
1.473986133537396093e+01 1.838994449341706805e-01
1.338152287619563907e+01 1.641261773405258140e-01
1.213518153672976574e+01 1.465514757365507514e-01
1.099286733571774377e+01 1.309058149003537730e-01
9.947317303928192800e+00 1.169561842506255528e-01
8.991633561714158063e+00 1.045017968310827244e-01
8.119473645470446144e+00 9.338231041270489419e-02
7.324575603357090792e+00 8.344365628502596610e-02
6.601359080040805516e+00 7.455436698897013881e-02
5.944175015659563854e+00 6.661249925180882936e-02
5.347768889002059822e+00 5.950369126267729403e-02
4.807237996597238272e+00 5.314457291682685158e-02
4.318147925549619792e+00 4.746210375716750779e-02
3.834147411060100819e+00 4.189975613579517005e-02
3.401759994393199094e+00 3.698326500888614310e-02
3.049109527067912939e+00 3.301078755831279160e-02
2.731375003660648559e+00 2.945777423591876276e-02
2.445451499054726696e+00 2.628230351206986212e-02
2.188374439713946185e+00 2.344651744877050692e-02
1.957431559292451384e+00 2.091072514198833582e-02
1.749954615333954466e+00 1.864791912233030105e-02
1.546521394549366768e+00 1.644100318916214692e-02
1.381533346262866724e+00 1.465565881573327803e-02
1.219813591542769693e+00 1.291372738489038677e-02
1.052417853788286672e+00 1.111823462565574537e-02
9.391513339549590889e-01 9.905966658427715552e-03
8.379006304906717606e-01 8.827614662588590885e-03
7.473358436353225720e-01 7.863191191445757094e-03
6.663868469285209040e-01 7.007122311924654685e-03
1.563115090131993767e+01 1.972301633725385417e-01
1.419932878965295764e+01 1.759455819235936636e-01
1.288486892504406356e+01 1.570535620642546926e-01
1.167938549673978521e+01 1.402525393509674034e-01
1.057515532334688757e+01 1.252825876453426135e-01
9.565003108056167491e+00 1.119323681472379067e-01
8.642403676058309614e+00 1.000219842170914780e-01
7.800832359403138128e+00 8.937133330061425296e-02
7.034360025610927991e+00 7.985737295485322018e-02
6.337410604327375907e+00 7.134864816490470163e-02
5.704343694087910421e+00 6.373825002161341569e-02
5.130291370565285725e+00 5.693449268304463795e-02
4.610383425974410088e+00 5.085043221017530174e-02
4.139964037994408486e+00 4.540608629828161991e-02
3.674894325499403092e+00 4.008322623053225953e-02
3.259446627652592188e+00 3.537499363656968626e-02
2.920842797866197493e+00 3.157133937982645189e-02
2.615942516002928375e+00 2.817160527657172966e-02
2.341615497750030528e+00 2.513485344572581257e-02
2.095027272522573369e+00 2.241913448551495838e-02
1.873527071552097745e+00 1.999534841113077832e-02
1.674735260214402999e+00 1.782998999033850313e-02
1.479754586191991850e+00 1.571816753842207939e-02
1.321679610885094780e+00 1.400962608167235710e-02
1.166846204099435402e+00 1.234410385409127377e-02
1.006599338014695366e+00 1.062768116026967247e-02
8.981349422843478703e-01 9.469491644189793542e-03
8.012064719894060882e-01 8.436123497290237000e-03
7.145534429905771034e-01 7.515164212034543094e-03
6.371287092881305902e-01 6.696030789400861903e-03
1.506179818206743803e+01 1.886731144748720057e-01
1.367598586838325048e+01 1.683436726332524780e-01
1.240427065662450978e+01 1.502949665529826062e-01
1.123854989782520697e+01 1.342256976748977260e-01
1.017147753329313353e+01 1.199082084073472138e-01
9.195807960351841004e+00 1.071324321192654444e-01
8.305302867783906251e+00 9.572682086119595202e-02
7.493482284051402154e+00 8.553343778512803586e-02
6.754661646324462865e+00 7.641849173867960865e-02
6.083074898759736726e+00 6.827399111118966080e-02
5.473550690702120747e+00 6.099119529908265946e-02
4.921116715831246324e+00 5.447169232189500582e-02
4.420897434847171681e+00 4.864778821093302535e-02
3.926029907842039535e+00 4.294711405535215493e-02
3.483651984769921217e+00 3.790824285521321446e-02
3.122813605367771750e+00 3.383486471380486860e-02
2.797682991594683699e+00 3.019508734634765434e-02
2.505122068378504263e+00 2.693984131342790078e-02
2.241950331546895825e+00 2.403393723682689664e-02
2.005498888201935781e+00 2.143940619072254306e-02
1.793158321192938720e+00 1.912032073879944491e-02
1.584684193621917814e+00 1.685392204419932510e-02
1.415779195685876068e+00 1.502484542251369959e-02
1.250128433706818587e+00 1.323940181619085062e-02
1.116105423552819609e+00 1.180264832871922610e-02
9.625919803376342676e-01 1.015723625111591803e-02
8.588757920250423838e-01 9.051084985080634290e-03
7.661071686779024059e-01 8.064365948940345127e-03
6.831634383434332936e-01 7.182168453646620328e-03
3.152389477810676466e-01 3.297335858841129053e-03
1.451057353929185112e+01 1.805014944451957259e-01
1.316942831371235378e+01 1.610836603968866243e-01
1.193927900984314228e+01 1.438288212043328795e-01
1.081232250587880550e+01 1.284643548445526806e-01
9.781217331090431344e+00 1.147656846529870878e-01
8.839291671923421134e+00 1.025339131870912218e-01
7.979923827367866984e+00 9.161401904851933231e-02
7.197013676791448766e+00 8.185641158797136996e-02
6.484961050909528346e+00 7.313166770065419875e-02
5.838117900589912423e+00 6.533324373562292287e-02
5.251369273375228630e+00 5.835782240358863837e-02
4.719726038212003871e+00 5.211628656335610260e-02
4.238804808346218422e+00 4.654092313497827649e-02
3.763013687922625028e+00 4.108462622929690000e-02
3.338061701780038693e+00 3.625915408777787008e-02
2.991609502760032679e+00 3.236065728597242036e-02
2.679546788352531461e+00 2.887903887174672959e-02
2.398747164939737608e+00 2.576407951319173786e-02
2.146386525131092071e+00 2.298354953143450299e-02
1.919647950075303422e+00 2.049805285589018089e-02
1.716074716262625754e+00 1.827772530684828103e-02
1.516388613561258536e+00 1.611205095919360231e-02
1.354467621144132661e+00 1.436445740713046017e-02
1.195908559488733092e+00 1.265744393926934719e-02
1.031733390870448464e+00 1.089609807129387868e-02
9.205456713396300561e-01 9.708902956980522761e-03
8.212667737537447943e-01 8.648276954171692926e-03
7.324856865203197565e-01 7.706830302648536024e-03
6.531271225056209939e-01 6.864968450772551169e-03
1.539077487340428441e+01 1.935912653277162832e-01
1.397671427837676816e+01 1.726880778813077444e-01
1.267910085943757892e+01 1.541370302556371863e-01
1.148944060653866295e+01 1.376335762237901605e-01
1.040034059395864219e+01 1.229358487343640977e-01
9.404430451594794960e+00 1.098297621864343793e-01
8.495134699809744561e+00 9.813081737334973520e-02
7.666056829908164616e+00 8.767272281539170709e-02
6.911259470610370492e+00 7.833677621246953882e-02
6.225134327396149025e+00 6.998126115666006286e-02
5.602224722690161585e+00 6.251337098408639437e-02
5.037370945330849281e+00 5.583512458565887543e-02
4.526085257223468439e+00 4.986450379587296922e-02
4.019930690812448582e+00 4.402207852123254245e-02
3.606547886610636411e+00 3.930053631820153159e-02
3.198346601869198835e+00 3.468058712935290222e-02
2.865703441375355265e+00 3.094872592509954196e-02
2.566167496025781869e+00 2.761459062135572518e-02
2.296761874233744560e+00 2.463891440323727824e-02
2.054680356922375495e+00 2.197727677782104067e-02
1.837357415306523523e+00 1.959865413246376920e-02
1.623867949570538149e+00 1.727578272467691911e-02
1.450865333288946291e+00 1.540391352387131610e-02
1.281208361521587458e+00 1.357526978193805516e-02
1.143860667076057824e+00 1.209791848928864176e-02
9.866831344562851935e-01 1.041620443848120803e-02
8.803591856403161220e-01 9.278691242367223882e-03
7.852787275536119438e-01 8.269689397684210422e-03
7.003474581063967586e-01 7.363491051479084670e-03
6.244074107805538398e-01 6.558574537722180325e-03
1.482842511030490940e+01 1.851879863224714096e-01
1.345994645220795505e+01 1.652222382432441961e-01
1.220469152277793334e+01 1.474926139906383438e-01
1.105455173197927543e+01 1.317179066991554237e-01
1.000213764241814829e+01 1.176575999701362091e-01
9.040486875797979494e+00 1.051127443607831058e-01
8.162928561991023457e+00 9.391632074979672229e-02
7.363328677165363878e+00 8.390549622264721619e-02
6.635774148062240307e+00 7.496286571122384723e-02
5.974805557016360957e+00 6.696752435989378194e-02
5.375038086392549985e+00 5.981439946075752662e-02
4.831607839641939073e+00 5.342059625951083024e-02
4.339819131390550311e+00 4.770402041627295336e-02
3.853328463965553841e+00 4.211085184065924136e-02
3.418563014998136751e+00 3.716665228425332368e-02
3.064080997813745988e+00 3.317188881516221904e-02
2.744712567698155858e+00 2.960184196077924115e-02
2.457351997950166567e+00 2.641017897757545405e-02
2.198977511766395665e+00 2.355825820488701566e-02
1.966835246560940442e+00 2.101047185953472049e-02
1.758422254838314824e+00 1.873722156437903491e-02
1.553891541381169583e+00 1.651774455771484740e-02
1.388116540809222865e+00 1.472369826427805985e-02
1.225598742216083670e+00 1.297541926657966305e-02
1.057432730232670925e+00 1.117003864652459100e-02
9.436078955429418880e-01 9.953898608765304745e-03
8.418317666668900801e-01 8.869157822746840183e-03
7.508493641829111498e-01 7.899648223072833209e-03
6.695326212099286245e-01 7.038210453430168885e-03
1.572672397618606865e+01 1.986682097673336533e-01
1.428374572135989240e+01 1.771558778316435490e-01
1.295973360565730559e+01 1.580933689629257233e-01
1.174573745632336497e+01 1.411448356667562853e-01
1.063414900252460882e+01 1.260550815454553886e-01
9.617496630132167823e+00 1.126030082559405926e-01
8.689059912737544522e+00 1.005970195227614827e-01
7.842375822467404056e+00 8.987914608229692626e-02
7.071356751089982851e+00 8.029867474934415661e-02
6.370368225322005529e+00 7.173537977651092690e-02
5.733701746148773815e+00 6.407673978853323238e-02
5.156481630041471753e+00 5.723304522722671983e-02
4.633642068330765085e+00 5.110842288526869920e-02
4.160780430062212432e+00 4.563541966972544522e-02
3.693129735653698287e+00 4.028316810168950518e-02
3.275525787023596980e+00 3.554779687354762963e-02
2.935132575293026402e+00 3.172659192384119642e-02
2.628679399452633625e+00 2.830743259510842824e-02
2.352974197012009494e+00 2.525449013448455987e-02
2.105159897322735230e+00 2.252716964740079236e-02
1.882554762909115942e+00 2.008976759294371986e-02
1.682778810943863945e+00 1.791407030886755722e-02
1.486780402530551326e+00 1.579156571551174407e-02
1.328000425086287350e+00 1.407554132061871605e-02
1.172339377177778807e+00 1.240274356409753857e-02
1.011331888661410883e+00 1.067763139283676305e-02
9.023728716613478307e-01 9.513677484658394912e-03
8.049518365844330337e-01 8.475514311386888461e-03
7.179286249128827846e-01 7.550630518265460944e-03
6.401369662800830973e-01 6.725546024999987972e-03
1.515298339388947468e+01 1.900185516606076042e-01
1.375665126306424568e+01 1.694897505706163265e-01
1.247570845065456879e+01 1.512677347231688452e-01
1.130199245465166413e+01 1.350652715812959981e-01
1.022780175974506278e+01 1.206345366069028757e-01
9.245939485647788558e+00 1.077665704720937173e-01
8.349913273597342922e+00 9.627488461806663067e-02
7.533236488533311181e+00 8.601304798931212747e-02
6.789961684900368333e+00 7.683955807888696865e-02
6.114545706413178294e+00 6.863916311643947221e-02
5.501589194204563604e+00 6.131201101005258336e-02
4.946035179005840554e+00 5.475669497483705295e-02
4.443194080186234629e+00 4.889387386495259308e-02
3.945616393362651131e+00 4.316106792521960667e-02
3.500944788576677347e+00 3.809789162190625744e-02
3.138204358915874792e+00 3.400229180721667938e-02
2.811411343446343025e+00 3.034203180984613654e-02
2.517312007100835025e+00 2.707020519054401803e-02
2.252822626550938789e+00 2.414876565438708184e-02
2.015198222616406465e+00 2.154147963430320251e-02
1.801779954782180893e+00 1.920985323459589375e-02
1.592268251994403583e+00 1.693316834546079730e-02
1.422556489117266842e+00 1.509441466366390205e-02
1.256082298199848957e+00 1.330141519788365784e-02
1.121405812739656893e+00 1.185615422393992112e-02
9.671808446120819802e-01 1.020495733724793505e-02
8.629249619978592856e-01 9.093304258547586089e-03
7.697127566440747914e-01 8.101169149184272653e-03
6.863555839268525860e-01 7.215101735408975710e-03
3.166888634467473485e-01 3.313360490375426900e-03
1.459749885329845398e+01 1.817658917709677469e-01
1.324634759403496886e+01 1.621582338781833166e-01
1.200752953140815826e+01 1.447510114314187468e-01
1.087292454417379695e+01 1.292536526301405475e-01
9.835090259132748258e+00 1.154462530719393420e-01
8.887227556277025542e+00 1.031316249150994180e-01
8.022549330491948183e+00 9.213979415018933028e-02
7.235030639823940568e+00 8.230691788879594684e-02
6.518721668643408407e+00 7.352931567481992003e-02
5.868157103626426618e+00 6.567941117104786342e-02
5.278151965558555148e+00 5.866061073983532687e-02
4.743649961008691740e+00 5.238706623528367051e-02
4.260037423233971055e+00 4.677875271856024586e-02
3.781805828704797090e+00 4.129058242653050464e-02
3.354587443143079550e+00 3.643854111668596435e-02
3.006315875447202579e+00 3.251882248428110411e-02
2.692678411042032760e+00 2.901839391364901405e-02
2.410449768141127880e+00 2.588831574424626386e-02
2.156778691221875377e+00 2.309221692239428816e-02
1.928887567188219299e+00 2.059485803091297418e-02
1.724341089127733095e+00 1.836461680358768625e-02
1.523632953659717515e+00 1.618727858681821841e-02
1.360951360739609983e+00 1.443116025920037661e-02
1.201603349471620952e+00 1.271641213907560679e-02
1.036606762390444914e+00 1.094582317898912076e-02
9.249453840139495453e-01 9.755421336471609486e-03
8.251286294983928293e-01 8.687827325692126443e-03
7.359074997548674668e-01 7.742628569173590734e-03
6.561816475748868394e-01 6.895786586414353811e-03
1.548458360322759120e+01 1.949938809338337964e-01
1.405969495535331149e+01 1.738757180844542893e-01
1.275258284254870667e+01 1.551593587120781714e-01
1.155469692266922443e+01 1.385102604175865726e-01
1.045822709481047852e+01 1.236981289326868350e-01
9.455932932443369410e+00 1.104828344204380197e-01
8.540911707190732116e+00 9.869405602574207736e-02
7.706808099965191339e+00 8.817034082892401259e-02
6.947613848516703605e+00 7.876616667124969329e-02
6.257463514630261514e+00 7.035982885133193476e-02
5.631027496955312905e+00 6.284483202664897794e-02
5.063088143883169856e+00 5.612528346710892596e-02
4.548888169273744175e+00 5.011976808430115143e-02
4.040097987699365234e+00 4.424473869874417931e-02
3.624462173169334278e+00 3.949647569839047356e-02
3.214080935682416484e+00 3.485188154272875899e-02
2.879717955512969940e+00 3.109936206789155194e-02
2.578677052211857390e+00 2.774747790757441102e-02
2.307938712459631780e+00 2.475630593538474464e-02
2.064652908660923547e+00 2.207972573785199275e-02
1.846194897148352387e+00 1.969167681124311259e-02
1.631681375817067181e+00 1.735767935980923535e-02
1.457751918469536667e+00 1.547569823100969008e-02
1.287350096512234199e+00 1.363652120644559887e-02
1.149305082189235883e+00 1.215399437456415703e-02
9.913666358786817900e-01 1.046419137197468138e-02
8.845248774299867556e-01 9.322724284702177747e-03
7.889995782189060947e-01 8.306894430888977707e-03
7.036313832391577483e-01 7.398223103930665068e-03
6.273245618937685064e-01 6.588292491120768118e-03
1.491795101091503462e+01 1.865013223852499680e-01
1.353909171174446868e+01 1.663426095600411825e-01
1.227482752984341197e+01 1.484595848414165808e-01
1.111681017551726924e+01 1.325463323850591679e-01
1.005742251906136353e+01 1.183710342330251963e-01
9.089715691041519108e+00 1.057317053541134561e-01
8.206697941426517318e+00 9.445463778650520226e-02
7.402296496685631055e+00 8.437496584579261272e-02
6.670443691798155328e+00 7.536964503222721989e-02
6.005747317044979994e+00 6.732477776246376111e-02
5.402577322880897981e+00 6.012893047454043877e-02
4.856070930901098315e+00 5.369678518461956651e-02
4.361701297851870329e+00 4.794529086065100337e-02
3.872556859638210724e+00 4.232148549137333682e-02
3.435501313849763871e+00 3.735114735513903050e-02
3.079182721204707374e+00 3.333234146304206447e-02
2.758162362488967290e+00 2.974573431077275759e-02
2.469272101403029218e+00 2.653754025551101001e-02
2.209636875801009204e+00 2.366955357548129746e-02
1.976342359907294233e+00 2.111112130485131438e-02
1.766889894342675849e+00 1.882616731909772870e-02
1.561340748255131139e+00 1.659393453994081891e-02
1.394699735355579229e+00 1.479146961141383776e-02
1.231449746622904406e+00 1.303344790939754347e-02
1.062454509401093095e+00 1.122058584133329810e-02
9.481017811072159907e-01 9.999593820950201245e-03
8.458099085301725717e-01 8.910536300500968010e-03
7.543848160364422517e-01 7.934507244062524028e-03
6.726793724684485554e-01 7.069178634369797758e-03
1.582337886061299059e+01 2.001195517349922126e-01
1.436922282487541302e+01 1.784027002758158953e-01
1.303532267227682517e+01 1.591466055186422646e-01
1.181275484391461283e+01 1.420442398207650558e-01
1.069365658466114155e+01 1.268304744451172472e-01
9.670379693018324119e+00 1.132753574619264209e-01
8.736074313256628088e+00 1.011864317616574804e-01
7.884225232667978034e+00 9.038479604321439376e-02
7.108664963940455550e+00 8.073811486102205892e-02
6.403480562520592834e+00 7.212285790469512292e-02
5.763209467318807455e+00 6.441449045235113358e-02
5.182767022029569404e+00 5.753049244167876553e-02
4.657129783521612332e+00 5.137302770935513879e-02
4.181654511491653459e+00 4.586838032862516207e-02
3.711557325735633572e+00 4.048361763973575000e-02
3.291767309033227562e+00 3.572426935691631195e-02
2.949611392116639585e+00 3.188188327763193108e-02
2.641575467380112396e+00 2.844375092182354833e-02
2.364409112892377429e+00 2.537472664174793974e-02
2.115304919336435052e+00 2.263477243602542502e-02
1.891637994644751908e+00 2.018396220919076861e-02
1.690844345761369105e+00 1.799781723769006830e-02
1.493895815436867558e+00 1.586371147723208280e-02
1.334337601025798348e+00 1.414100115755644732e-02
1.177944244209812696e+00 1.245927004018044029e-02
1.016069742518623364e+00 1.072448166444696024e-02
9.066324955869379254e-01 9.555898927831171438e-03
8.087428464810496598e-01 8.511917238984346989e-03
7.213019830597384718e-01 7.584222497167679260e-03
6.431448442279528166e-01 6.754947790971962268e-03
1.524522051762190955e+01 1.913913057798631856e-01
1.383807616793395567e+01 1.706545619346050979e-01
1.254790660294496085e+01 1.522666925777326485e-01
1.136604476659331908e+01 1.359296249178491012e-01
1.028461601493553168e+01 1.213737535385115696e-01
9.296512299975773885e+00 1.084024535357030333e-01
8.394822029421860066e+00 9.682373193135276890e-02
7.573239170920179397e+00 8.649404779472594229e-02
6.825654352958833826e+00 7.726313629781576819e-02
6.146267397449109104e+00 6.901047221482128902e-02
5.529861381624658456e+00 6.163583374389194902e-02
4.971278314951709909e+00 5.504152886720038718e-02
4.465564402148337386e+00 4.914547261153730251e-02
3.965390832205301752e+00 4.337992689524933221e-02
3.518312778426323284e+00 3.828677011431846217e-02
3.153645065272186798e+00 3.416918603186872017e-02
2.825191584300829284e+00 3.048984998995608528e-02
2.529595260612885532e+00 2.720047901655573905e-02
2.263776314292478276e+00 2.426333302061190952e-02
2.024913501697338525e+00 2.164283407776637289e-02
1.810464429247980123e+00 1.929863018351536327e-02
1.599930541684505325e+00 1.701138357536174234e-02
1.429352231090086800e+00 1.516371044219405433e-02
1.262078395115512786e+00 1.336235898197231722e-02
1.126723331179021237e+00 1.190934290400233637e-02
9.717697088865292487e-01 1.024924085876219824e-02
8.669966199241013749e-01 9.134221260353505775e-03
7.733172334955770166e-01 8.135952812278557031e-03
6.895916845198574174e-01 7.246841113668469128e-03
3.181491216415568424e-01 3.327058044159877503e-03
1.468539122317482537e+01 1.830529924793789232e-01
1.332414253235089419e+01 1.632595785602753424e-01
1.207643843359632285e+01 1.456869738123035829e-01
1.093411485931926563e+01 1.300651830929247244e-01
9.889474080046264604e+00 1.161497433808991037e-01
8.935533850465494865e+00 1.037355426341894371e-01
8.065531816573365376e+00 9.266360826462990974e-02
7.273301581258634130e+00 8.276964113987514415e-02
6.552769355854566768e+00 7.393085363264444154e-02
5.898574832015325065e+00 6.603388545390143083e-02
5.305200009191213262e+00 5.896749154736811299e-02
4.767665011128851660e+00 5.265823494435814545e-02
4.281550945703334499e+00 4.701627319000673683e-02
3.800651879672157563e+00 4.149680457180585785e-02
3.371228057943346457e+00 3.661843970397869047e-02
3.021129575287095914e+00 3.267663418735388542e-02
2.705850535341783214e+00 2.915745338154061145e-02
2.422179120258119323e+00 2.601253125758472284e-02
2.167269729346395390e+00 2.320073591431384002e-02
1.938187539255671554e+00 2.069137359681054791e-02
1.732640959561355221e+00 1.845068683270340015e-02
1.530945262309026278e+00 1.626239513823669186e-02
1.367460977989324311e+00 1.449788316518176023e-02
1.207309487124240688e+00 1.277437982014559097e-02
1.041515298226809882e+00 1.099471492272994198e-02
9.293450966882690345e-01 9.798258589229235510e-03
8.290131532207475340e-01 8.726449607346106405e-03
7.393717675545187218e-01 7.775062495980585714e-03
6.592809147166187600e-01 6.926767775770398781e-03
1.557960191671450545e+01 1.964260815152214235e-01
1.414359534327530810e+01 1.750961843678923435e-01
1.282679138684847686e+01 1.561868303066102914e-01
1.162054554990759847e+01 1.393958034679414759e-01
1.051663147948011634e+01 1.244582103712257720e-01
9.507865550143648647e+00 1.111455458701037236e-01
8.587059117982521528e+00 9.927175472721865013e-02
7.747883132148341012e+00 8.866785940995818016e-02
6.984177314399173220e+00 7.920300817668678162e-02
6.289944458933817373e+00 7.073945769939150863e-02
5.659954184439337510e+00 6.317641045473142147e-02
5.088917184338562549e+00 5.641832940942288765e-02
4.571992397143782583e+00 5.037973872090927008e-02
4.060320773721465493e+00 4.446843901107930264e-02
3.642525531353175250e+00 3.969462083458078633e-02
3.230017586363978399e+00 3.502374889081151521e-02
2.893909727160871359e+00 3.125080330170492554e-02
2.591298623550364777e+00 2.788271787270403188e-02
2.319158040869297999e+00 2.487439816140195326e-02
2.074657798130337127e+00 2.218361134990412542e-02
1.855083029744097889e+00 1.978461147249223687e-02
1.639494802063596435e+00 1.743824407457490039e-02
1.464764833364554875e+00 1.554825939050440663e-02
1.293494347971389180e+00 1.369863530026700638e-02
1.154815844781224898e+00 1.220950542565968008e-02
9.960797018247672385e-01 1.051167587783531990e-02
8.886905692196576112e-01 9.363894574255021350e-03
7.927430173092971932e-01 8.343548492417484502e-03
7.069558789126580978e-01 7.429329161972677599e-03
6.302623119759297454e-01 6.619026274707252681e-03
1.500845539338976842e+01 1.878495021005472942e-01
1.361912295308651544e+01 1.674903504150150324e-01
1.234568500994627449e+01 1.494275185051889554e-01
1.117966665256228964e+01 1.333820214107417912e-01
1.011330123125657643e+01 1.190960455484262187e-01
9.139318287951889275e+00 1.063605998939108482e-01
8.250753047799708639e+00 9.499264166494830741e-02
7.441502229880701869e+00 8.485184168628973067e-02
6.705459544400002692e+00 7.578758584069847370e-02
6.036881253936851266e+00 6.768962403084297086e-02
5.430347552906674480e+00 6.045030916159051942e-02
4.880841196889770472e+00 5.397615515217597804e-02
4.383650519500538856e+00 4.819383288299112361e-02
3.891973816817421383e+00 4.253739500581408400e-02
3.452555667977120546e+00 3.753687628430182888e-02
3.094367753382214037e+00 3.349652701462989962e-02
2.771708308837526058e+00 2.989102954571723481e-02
2.481373993469734973e+00 2.666600065015994545e-02
2.220376200911848841e+00 2.378286739044842280e-02
1.985864992247087013e+00 2.121310275902943410e-02
1.775414078519082617e+00 1.891522887290911573e-02
1.568803950521733492e+00 1.667147922222783629e-02
1.401400671050592850e+00 1.486095511084785208e-02
1.237300751029724699e+00 1.309323180322154168e-02
1.067532599662309512e+00 1.127291610856075502e-02
9.526004275918850128e-01 1.004545057629978311e-02
8.497880503934549523e-01 8.950069942044671170e-03
7.579420468123462262e-01 7.969902134944127983e-03
6.758643498904974845e-01 7.102007484907977078e-03
1.592127752940109353e+01 2.016162297870325304e-01
1.445554109461142289e+01 1.796586161307436869e-01
1.311168455940379474e+01 1.602260409953351061e-01
1.188046403252364414e+01 1.429689547733242194e-01
1.075371074553478579e+01 1.276296707885819226e-01
9.723726923240915809e+00 1.139651974273714480e-01
8.783453199492791796e+00 1.017770998015411349e-01
7.926408116657823300e+00 9.090262816148438063e-02
7.146211522861391607e+00 8.119418415844960324e-02
6.436909828378954757e+00 7.251724891427739628e-02
5.793045086067996507e+00 6.476429912967870961e-02
5.209263968427899627e+00 5.783393825197627458e-02
4.680701346334741331e+00 5.163995265277953467e-02
4.202724423846117219e+00 4.610321623638101440e-02
3.730076226366577874e+00 4.068910987332047952e-02
3.308056921126825589e+00 3.590398326644415189e-02
2.964139753428971957e+00 3.203989637031581794e-02
2.654484439951145802e+00 2.858235198469346802e-02
2.375939690074311272e+00 2.549841760284409647e-02
2.125618933740180072e+00 2.274461064562323040e-02
1.900731812532628240e+00 2.028063557241733053e-02
1.699016000801819137e+00 1.808329374897434810e-02
1.501058292461233012e+00 1.593847435229052423e-02
1.340734665767638001e+00 1.420704421130616554e-02
1.183552475597961839e+00 1.251839326699140560e-02
1.020954919155754537e+00 1.077397911185679936e-02
9.109320429563992905e-01 9.599064208327855868e-03
8.125338563776661749e-01 8.551008742671874219e-03
7.246735521464795493e-01 7.618966685210556283e-03
6.461452494341912711e-01 6.787063667017712194e-03
1.533852418912700344e+01 1.927879470399513073e-01
1.392042278324078453e+01 1.718442934314477200e-01
1.262083955618826892e+01 1.532815117313045539e-01
1.143070206884719830e+01 1.367939501250974299e-01
1.034195711222444736e+01 1.221284519840759725e-01
9.347509709569775893e+00 1.090599564127952836e-01
8.440144440317750352e+00 9.739334146811476356e-02
7.613538099099320888e+00 8.698841521162192780e-02
6.861563085523211925e+00 7.769353051124026910e-02
6.178179465192133790e+00 6.938459966688463598e-02
5.558280211474534660e+00 6.196445260711113540e-02
4.996619469198127383e+00 5.533149536519784556e-02
4.488218125914533729e+00 4.939999380259491035e-02
3.985215598843824925e+00 4.360189278598553680e-02
3.535836208606942588e+00 3.848019357353391762e-02
3.169292507465355957e+00 3.433959793269467098e-02
2.839100749752060171e+00 3.064118568417504088e-02
2.541943142979406822e+00 2.733417735566779153e-02
2.274748369512275215e+00 2.438264581874487191e-02
2.034722407513439357e+00 2.174773852574371849e-02
1.819196596601186933e+00 1.939045546956633115e-02
1.607628885353946879e+00 1.709201165343141038e-02
1.436168188586475214e+00 1.523572166420983712e-02
1.268114124281394473e+00 1.342573529937161718e-02
1.132043431118083809e+00 1.196599856317224000e-02
9.764146269455646898e-01 1.029702844148926155e-02
8.710870622712825195e-01 9.177396399720328876e-03
7.769217103470791308e-01 8.174277342855118186e-03
6.928689841220903034e-01 7.280980346754473490e-03
3.196169154288848735e-01 3.342890355867603452e-03
1.477427344857210123e+01 1.843663658308012654e-01
1.340270501961331995e+01 1.643718426604508509e-01
1.214607146521021264e+01 1.466429472277179236e-01
1.099588207672664097e+01 1.308855984318243459e-01
9.944318132288248790e+00 1.168585724832825051e-01
8.984183372881579643e+00 1.043541660505455243e-01
8.108940020830061712e+00 9.319732488836901529e-02
7.311849101437625897e+00 8.323436524409756621e-02
6.587164979375034868e+00 7.433945669353414498e-02
5.929134981847341557e+00 6.639083865206397983e-02
5.332437183774501932e+00 5.928300616169968063e-02
4.791962984287705396e+00 5.293426401514222945e-02
4.303124273200956473e+00 4.725885622669529634e-02
3.819697421035038953e+00 4.170879281392889798e-02
3.387986402771873795e+00 3.680424333867813452e-02
3.036070698422903114e+00 3.284076818157126432e-02
2.719163357120229829e+00 2.929991444914691393e-02
2.434034245539148600e+00 2.614020710799758521e-02
2.177795843254800801e+00 2.331367355929304247e-02
1.947563028217556891e+00 2.079146350008757166e-02
1.741013528947131128e+00 1.853889913589229152e-02
1.538272735914782530e+00 1.634083888203432394e-02
1.374027162645874212e+00 1.456777509785504333e-02
1.213044258540722176e+00 1.283537589328802644e-02
1.046450310222924118e+00 1.104737260480130948e-02
9.337535591512412525e-01 9.844886429993602098e-03
8.329296545361701831e-01 8.767579940090515153e-03
7.428360353541697547e-01 7.811329627841509353e-03
6.624189675129167343e-01 6.960304776022589561e-03
1.567570385426289015e+01 1.978725617238965839e-01
1.422838304155480671e+01 1.763225081005754258e-01
1.290179350621351517e+01 1.572386468627059997e-01
1.168703664410239895e+01 1.403065012331751737e-01
1.057558234513393458e+01 1.252377073301134680e-01
9.560240209873104078e+00 1.118186402221041931e-01
8.633684429093040791e+00 9.985673907635661539e-02
7.789365233869751215e+00 8.918039531184772384e-02
7.020949847550491896e+00 7.964648939178933795e-02
6.322828844494847722e+00 7.113131526141680538e-02
5.689212729378550826e+00 6.351972526772232952e-02
5.114988198078550319e+00 5.671925760501896757e-02
4.595168753130853823e+00 5.064174907298856637e-02
4.080758409618534088e+00 4.469542553317608358e-02
3.660718866511235792e+00 3.989719387440093801e-02
3.245980782019401101e+00 3.519866112022971422e-02
2.908124345084187379e+00 3.140729715786266807e-02
2.603979076676550264e+00 2.802110389373069221e-02
2.330492445074709540e+00 2.499513651373028861e-02
2.084710462368365658e+00 2.229114017641645532e-02
1.863996850872819744e+00 1.988028475241886833e-02
1.647406541710999539e+00 1.752159852039655158e-02
1.471777748259572638e+00 1.562176131725166554e-02
1.299667507306751846e+00 1.376334531427223992e-02
1.160333282701372815e+00 1.226765733556204468e-02
1.000822121289392408e+00 1.056120592071248601e-02
8.929026855438115806e-01 9.407976370819375392e-03
7.964869489607259156e-01 8.383167595486741910e-03
7.102803745861584472e-01 7.463424291425527560e-03
6.332160652875414852e-01 6.650547791806924423e-03
1.509997178293279951e+01 1.892104650275587274e-01
1.370002606754015773e+01 1.686428815755988686e-01
1.241731023022994229e+01 1.504226343467253979e-01
1.124319702376088337e+01 1.342436234337958945e-01
1.016966929276159526e+01 1.198379778844157195e-01
9.189348233908658514e+00 1.069997574238642779e-01
8.295356532363989288e+00 9.555220988851917396e-02
7.481193171008001741e+00 8.533499114753195780e-02
6.740708805124333125e+00 7.620773023639050570e-02
6.068183633929783660e+00 6.805520912004854595e-02
5.458265070440202926e+00 6.077269723196820905e-02
4.905741982552901170e+00 5.426373993595252215e-02
4.405848762139664032e+00 4.844361443404915368e-02
3.911461209086506408e+00 4.275468304905424843e-02
3.469721497739167937e+00 3.772689395307505383e-02
3.109669670478646619e+00 3.366536577689793752e-02
2.785334962340622056e+00 3.003961334319155824e-02
2.493500625399054815e+00 2.679616673519335732e-02
2.231174260920111063e+00 2.389861755035893945e-02
1.995545790673005415e+00 2.131500053708282674e-02
1.783941887406066629e+00 1.900613876925106444e-02
1.576377655364469277e+00 1.675090760749532032e-02
1.408115621864768796e+00 1.493149273697323871e-02
1.243223264825218166e+00 1.315559540410858250e-02
1.072610689923526150e+00 1.132729844180837241e-02
9.571050339001293539e-01 1.009237643363697368e-02
8.538480680179356685e-01 8.991556959796429341e-03
7.615133535663828335e-01 8.007418294591913885e-03
6.790493273125463025e-01 7.133699646380498027e-03
1.602030176887107515e+01 2.031296026313096081e-01
1.454289242362670542e+01 1.809464009383006111e-01
1.318889008080511083e+01 1.613147239724273818e-01
1.194881729956728655e+01 1.439094078764635576e-01
1.081433220653238791e+01 1.284381175897431338e-01
9.777558747700084041e+00 1.146631402324492927e-01
8.831387688117880330e+00 1.023842987898096885e-01
7.969025152392007705e+00 9.142896791084487162e-02
7.184098356436374289e+00 8.164978767863206865e-02
6.470643286794680371e+00 7.291876497728187745e-02
5.823067258168141080e+00 6.511406217099288685e-02
5.235990931536631088e+00 5.814239536546143144e-02
4.704532367875467358e+00 5.190964781968101377e-02
4.223898082638304352e+00 4.634037012197500527e-02
3.748751812652527438e+00 4.089517821927236840e-02
3.324543449578468035e+00 3.608545514125611336e-02
2.978792532669285009e+00 3.219877128682590434e-02
2.667551802898534330e+00 2.872234441773666158e-02
2.387575537834740746e+00 2.562302478987152701e-02
2.135941346347380421e+00 2.285367783597642630e-02
1.909959842622738657e+00 2.037833589755457323e-02
1.707234108627067926e+00 1.816954332215710635e-02
1.508273396229214081e+00 1.601439545920077534e-02
1.347153027586171836e+00 1.427361565707104853e-02
1.189221140322537007e+00 1.257679539468160683e-02
1.025840095792885931e+00 1.082469372581234580e-02
9.152921673817751014e-01 9.643511750170523367e-03
8.164029085100181771e-01 8.591358363732978093e-03
7.280728495677261103e-01 7.654986072088065460e-03
6.491456546404296146e-01 6.818521138300049494e-03
1.543283364051023021e+01 1.942078375957288217e-01
1.400370785129581108e+01 1.730511449422135473e-01
1.269446221714592404e+01 1.543150471757434306e-01
1.149595567087547288e+01 1.376817550935828804e-01
1.039990302429998614e+01 1.228917666026341921e-01
9.398873690763290156e+00 1.097184262988876169e-01
8.485906347612248268e+00 9.796381262564293757e-02
7.654260776135371813e+00 8.748955394285257148e-02
6.897703162286910050e+00 7.812798666355218191e-02
6.210521807142846740e+00 6.976942351534248798e-02
5.587025814557095238e+00 6.229522246972141880e-02
5.022149597358568585e+00 5.562541353981020203e-02
4.510977278903253840e+00 4.965693781916236116e-02
4.005273256920457214e+00 4.382532286600186039e-02
3.553475868514814451e+00 3.867558174809370558e-02
3.185006729693386163e+00 3.450988751118521519e-02
2.853078418340016853e+00 3.079329528620923170e-02
2.554428187177106846e+00 2.746870010911578799e-02
2.285897388539371633e+00 2.450217059335831060e-02
2.044563518306454331e+00 2.185287312467213902e-02
1.827988584843021069e+00 1.948248211871223684e-02
1.615390091160751718e+00 1.717288587494097962e-02
1.443036355892507894e+00 1.530717079919719642e-02
1.274187514880334104e+00 1.348856073728474901e-02
1.137448090614023188e+00 1.202120201693318569e-02
9.810611830420941093e-01 1.034519307678259843e-02
8.752108109761113086e-01 9.220280628951875793e-03
7.806013422355626563e-01 8.213015337930271165e-03
6.961450979468011280e-01 7.314079385778256802e-03
3.211057330684544686e-01 3.358143559695186530e-03
1.486423961922252523e+01 1.857026301483670760e-01
1.348212759748803080e+01 1.655063442996391188e-01
1.221641485843526809e+01 1.476255284370270593e-01
1.105819492744167931e+01 1.317239409105718795e-01
9.999643705999638144e+00 1.175826712576982236e-01
9.033389562557481156e+00 1.049794765432500443e-01
8.152661693208020921e+00 9.374206315308435122e-02
7.350774479407859552e+00 8.371195612410912978e-02
6.621766464829245358e+00 7.475046399373122541e-02
5.959845569393486642e+00 6.675329680464160698e-02
5.359792507919724613e+00 5.959735406925915219e-02
4.816381613942407824e+00 5.321384928256275154e-02
4.324873247095522011e+00 4.750585070607400706e-02
3.838849669369319262e+00 4.191991950403523709e-02
3.404794911564350102e+00 3.699031136378948953e-02
3.051082193090374872e+00 3.300573035574156516e-02
2.732509946642493137e+00 2.944655766663957855e-02
2.445922820539586873e+00 2.626773311046049289e-02
2.188424980079560100e+00 2.342644799859763469e-02
1.957034817548211514e+00 2.089166425513640582e-02
1.749415153843211002e+00 1.862745346234981683e-02
1.545680840714986903e+00 1.641897101258073602e-02
1.380611745505337717e+00 1.463606917775255208e-02
1.218824139816275576e+00 1.289513476177218607e-02
1.051432407013703108e+00 1.109927967828342257e-02
9.381627893460621204e-01 9.890240875449578944e-03
8.369099014040396467e-01 8.808393378198548299e-03
7.463736067537726226e-01 7.847454724431830730e-03
6.655551641083555792e-01 6.992190685148823651e-03
1.577293138015837037e+01 1.993688968197909750e-01
1.431411366147113640e+01 1.775783492925479268e-01
1.297757646219942806e+01 1.583172834107241245e-01
1.175416175237859129e+01 1.412161445364853996e-01
1.063516867808228916e+01 1.260212430244365411e-01
9.612998663042734648e+00 1.125038313385502003e-01
8.680665896769548695e+00 1.004509815625669600e-01
7.831179617138390725e+00 8.969075734679048117e-02
7.058179638013772461e+00 8.009451733804191786e-02
6.355936660899895507e+00 7.152153413659603776e-02
5.718642803602262958e+00 6.386161388895242319e-02
5.141215501052315062e+00 5.701894393551160817e-02
4.618534895414114771e+00 5.090554673305910938e-02
4.101275753110090072e+00 4.492829374088919830e-02
3.679027072717564462e+00 4.009894451954260086e-02
3.262136520698677433e+00 3.537720727164657408e-02
2.922506671742782114e+00 3.156316032250448128e-02
2.616768781027834390e+00 2.815990571096170167e-02
2.341858864611960467e+00 2.511539431809497319e-02
2.094835751332671414e+00 2.239824127227097936e-02
1.873051501378703687e+00 1.997565977450604588e-02
1.655320932922755839e+00 1.760462331131138272e-02
1.478879463294454411e+00 1.569497390939237139e-02
1.305840666642114734e+00 1.382780068288575435e-02
1.165868141959836457e+00 1.232500298180952240e-02
1.005586363670145200e+00 1.060946105513453121e-02
8.971212702483052359e-01 9.450723191693634340e-03
8.002319421514139108e-01 8.422089718670150091e-03
7.136395959736976380e-01 7.497386925359335146e-03
6.362003049177161751e-01 6.679595129350852922e-03
1.519270106436735546e+01 1.906032187076656947e-01
1.378180026172241490e+01 1.698292935974806406e-01
1.248964267767588687e+01 1.514326509068393556e-01
1.130729776640580297e+01 1.351019287966571947e-01
1.022659739995011563e+01 1.205785454384879357e-01
9.239882995300947144e+00 1.076442968596620087e-01
8.340290802453290908e+00 9.611186107925612232e-02
7.521170215908309586e+00 8.582497207571346265e-02
6.776276898715166475e+00 7.663557534779349978e-02
6.099910346872889910e+00 6.843135020399970792e-02
5.486501137955556828e+00 6.110202936021322945e-02
4.930852154936038012e+00 5.455061796423017056e-02
4.428178400789620994e+00 4.869637289381795187e-02
3.931141640484571376e+00 4.297386812323301247e-02
3.487043026060669071e+00 3.791839924250117039e-02
3.125082851950542029e+00 3.383400155022965594e-02
2.799076369738366488e+00 3.018913934903958568e-02
2.505776342825932534e+00 2.692909701318180540e-02
2.242056439488394393e+00 2.401593606416527193e-02
2.005232582370722216e+00 2.141697348542396379e-02
1.792613824144127177e+00 1.909774495749990905e-02
1.583986380984238274e+00 1.683050122486686589e-02
1.414900445361323422e+00 1.500208531302874536e-02
1.249149633097223377e+00 1.321820761200890627e-02
1.077706794362181864e+00 1.137927951150039668e-02
9.616404678513956750e-01 1.013800609173515395e-02
8.579229700685068183e-01 9.032660778854570763e-03
7.651161338041787552e-01 8.045021011107289857e-03
6.822682297546851515e-01 7.165564632165070426e-03
1.612057532449379949e+01 2.046812847424657189e-01
1.463121145400054779e+01 1.822532895947498455e-01
1.326689803597705364e+01 1.624302309011568524e-01
1.201780934254689548e+01 1.448642818864717685e-01
1.087554217220312403e+01 1.292606712128299695e-01
9.831859663257692006e+00 1.153753303814584602e-01
8.879693739155579024e+00 1.029914847421349172e-01
8.011939574520479113e+00 9.196339127120585488e-02
7.222300886624092975e+00 8.211787991001584519e-02
6.504599331308356547e+00 7.332212917320254930e-02
5.853318844142638255e+00 6.547091350071118643e-02
5.262853688606811353e+00 5.845082515464516265e-02
4.728497702089415000e+00 5.218356478493920564e-02
4.245255831650533551e+00 4.658054856244345232e-02
3.767571672766825142e+00 4.110531770782124145e-02
3.341061005740336043e+00 3.626728470262807758e-02
2.993462464499118347e+00 3.235807217219122123e-02
2.680645340865329018e+00 2.886632566510152070e-02
2.399264888433788379e+00 2.574933213202983823e-02
2.146392211126990190e+00 2.296365060995212912e-02
1.919222573291150313e+00 2.047700521953266586e-02
1.715490749621202626e+00 1.825769677950021125e-02
1.515529620941270972e+00 1.609101769097222995e-02
1.353624885921827614e+00 1.434092692550211455e-02
1.194902091179050663e+00 1.263564823175443268e-02
1.030740056981155117e+00 1.087645835471380724e-02
9.196547687349685418e-01 9.688861973575640246e-03
8.202885973023245070e-01 8.632033465140085196e-03
7.315338704735230291e-01 7.691300300644634061e-03
6.522180266783565994e-01 6.850794579028394136e-03
1.552825746433032172e+01 1.956658300405219320e-01
1.408794294730476615e+01 1.742814614713352195e-01
1.276894376322072411e+01 1.553589781553190718e-01
1.156186718695438387e+01 1.385800755866505862e-01
1.045838691706820356e+01 1.236605006711794102e-01
9.450861342824852684e+00 1.103849831373913404e-01
8.532055973453825715e+00 9.854966395745198837e-02
7.695287983267454557e+00 8.799009607297893221e-02
6.934276280832997408e+00 7.856681910864660168e-02
6.243024420407645714e+00 7.015416277692916591e-02
5.615934400980282959e+00 6.263678079526838194e-02
5.047920914507052714e+00 5.591964497339772799e-02
4.533942318008428174e+00 4.991948100997723597e-02
4.025431510244475319e+00 4.405434907905294434e-02
3.571237246062251014e+00 3.887170166446914099e-02
3.200865699697037048e+00 3.468391493598491776e-02
2.867174049011264270e+00 3.094631700891195547e-02
2.566993455328087315e+00 2.760462624326013442e-02
2.297058533642815092e+00 2.462359644929864796e-02
2.054538080674306322e+00 2.195911260370914803e-02
1.836836096253894102e+00 1.957681294932368810e-02
1.623182827033188502e+00 1.725520598555365867e-02
1.449990022261390177e+00 1.538070636032882327e-02
1.280293441173850022e+00 1.355266221693843080e-02
1.142884629449715028e+00 1.207711626854732039e-02
9.857192522024629255e-01 1.039494943459170692e-02
8.793550070835542964e-01 9.262938960891095933e-03
7.842983950477565580e-01 8.251226146443510490e-03
6.994186833096633915e-01 7.348572384389425935e-03
3.226371911697126782e-01 3.372892381885997815e-03
1.495527704781452449e+01 1.870689311506215646e-01
1.356240450024506217e+01 1.666740310224031629e-01
1.228743722363141089e+01 1.486089396767055759e-01
1.112114841439180069e+01 1.325783844030219150e-01
1.005549329946626358e+01 1.183139353150332307e-01
9.083046547472825694e+00 1.056164910922852834e-01
8.196716052879757797e+00 9.429301907214861223e-02
7.389976169257327143e+00 8.419001767855657792e-02
6.656635753800594912e+00 7.517320363982948894e-02
5.991013863222848457e+00 6.711893976370925108e-02
5.387527365479559016e+00 5.992527058458908124e-02
4.840957185823957509e+00 5.349433059152607778e-02
4.346809821328998957e+00 4.775387874712863634e-02
3.858154333743940789e+00 4.213601531684223189e-02
3.421848043768404235e+00 3.717767125323005045e-02
3.066209129976606995e+00 3.317207119318107272e-02
2.746016428350513738e+00 2.959540404980808351e-02
2.457937243347120937e+00 2.639797596408902797e-02
2.199091528715820143e+00 2.354234349754658409e-02
1.966560192036343580e+00 2.099412907736462192e-02
1.757899003344982169e+00 1.871943438976537630e-02
1.553102730124267028e+00 1.649875689424683267e-02
1.387264632161789635e+00 1.470614676432204122e-02
1.224638603652530078e+00 1.295670299306249211e-02
1.056478847365773799e+00 1.115235560010999563e-02
9.426521094120040578e-01 9.937288133139253812e-03
8.408911326683317089e-01 8.850679093236437853e-03
7.499285587711541634e-01 7.884037254034576350e-03
6.686877062666403138e-01 7.025530121857731687e-03
1.587134278573095258e+01 2.008831349104715780e-01
1.440073570045305118e+01 1.788695175363885781e-01
1.305421027209009210e+01 1.594026933414650071e-01
1.182196110639224074e+01 1.421546431289112400e-01
1.069531264399359216e+01 1.268308316400822977e-01
9.666392201982340282e+00 1.131959016959178804e-01
8.728038250068648196e+00 1.010496466822730505e-01
7.873299961529762747e+00 9.021933479137964063e-02
7.095714197991259908e+00 8.055254674161387018e-02
6.389237549758429502e+00 7.192328882726362060e-02
5.748310327849487145e+00 6.421391306960667900e-02
5.167533801215587808e+00 5.732876700414137050e-02
4.642084851065466644e+00 5.117460769805361187e-02
4.122053051086899345e+00 4.516277506061799202e-02
3.697477444355194542e+00 4.030729647683948397e-02
3.278348937493502646e+00 3.555759529002414793e-02
2.936934157616231111e+00 3.172226716311687261e-02
2.629653769211200309e+00 2.830071496750863683e-02
2.353350504727945935e+00 2.524126162621133374e-02
2.105072631736660593e+00 2.250885397151432266e-02
1.882122450328004071e+00 2.007363726418715313e-02
1.663377024367372670e+00 1.769017450075557191e-02
1.485984084670761707e+00 1.577132109328883286e-02
1.312139943266815267e+00 1.389456670812504527e-02
1.171422870491141799e+00 1.238468724652685808e-02
1.010390958495732683e+00 1.066009217169036453e-02
9.014135943884017399e-01 9.495612331449531512e-03
8.039917948728625419e-01 8.461856312130677446e-03
7.170067722473744132e-01 7.533916430762239991e-03
6.392382305034732815e-01 6.710941506645397292e-03
1.528649177793025338e+01 1.920329952501870774e-01
1.386446207591712465e+01 1.710402314751292285e-01
1.256277375699480281e+01 1.524672958640880815e-01
1.137204936234690322e+01 1.359867489524486661e-01
1.028404594435533781e+01 1.213403118523269791e-01
9.290891756904832377e+00 1.083030521944672031e-01
8.385571039779335933e+00 9.668657314039837136e-02
7.561422399563524799e+00 8.632017815098286251e-02
6.812163970760567899e+00 7.706908828976448411e-02
6.131787364958119824e+00 6.880809901837522946e-02
5.514871814750917700e+00 6.143212793714823011e-02
4.956172289215014182e+00 5.484491809071471990e-02
4.450685393196375905e+00 4.895454486514528442e-02
3.950957682826977901e+00 4.319772448039340546e-02
3.504441520466905491e+00 3.811125914054874081e-02
3.140593120023265516e+00 3.400670693329713862e-02
2.812887823826761391e+00 3.034019388954230234e-02
2.518065450098593505e+00 2.706379942641648495e-02
2.253025112127662322e+00 2.413686062660066675e-02
2.014993232883977914e+00 2.152098478546759369e-02
1.801304003451493330e+00 1.919117279400855275e-02
1.591631867743765305e+00 1.691197372066672797e-02
1.421703415165894491e+00 1.507535281642927681e-02
1.255182341264672985e+00 1.328270089018023827e-02
1.082803596370615518e+00 1.143314922127739407e-02
9.662511081637398247e-01 1.018558754533784548e-02
8.620026310463910768e-01 9.075543525864881306e-03
7.687325496124071122e-01 8.083857558587913619e-03
6.854942238524472931e-01 7.200039148495884951e-03
1.622205475808247144e+01 2.062663902788310077e-01
1.472053127610435119e+01 1.835890455201548976e-01
1.334576066793196425e+01 1.635735975543053666e-01
1.208764912317812978e+01 1.458324374488628172e-01
1.093735046830889424e+01 1.300868243574044847e-01
9.886672861751181429e+00 1.160860547012866756e-01
8.928383700587209759e+00 1.036212679051470020e-01
8.055161851355173042e+00 9.250653817495158027e-02
7.260786109739224337e+00 8.258847151260703678e-02
6.538905612031236991e+00 7.373767718423797357e-02
5.883829535684213852e+00 6.583134822374761552e-02
5.290091850026512610e+00 5.877108386365541975e-02
4.752600822775673528e+00 5.246377005243033076e-02
4.266800598205732875e+00 4.682679846461287182e-02
3.786503200557970850e+00 4.131895923223542766e-02
3.357742781120229836e+00 3.645105364337444809e-02
3.008384557303677376e+00 3.252271522924853747e-02
2.693890926283410980e+00 2.901133462680107258e-02
2.411006050062664663e+00 2.587779606398768126e-02
2.156850526273886626e+00 2.307816442266179269e-02
1.928582099971485775e+00 2.057697557198639310e-02
1.723769150037137488e+00 1.834773769915012259e-02
1.522858221449694627e+00 1.616880840075455086e-02
1.360127582587458583e+00 1.441039255781319597e-02
1.200637340695540622e+00 1.269587688800027231e-02
1.035641932021676759e+00 1.092964944797122744e-02
9.240251562008852115e-01 9.735640329778775734e-03
8.242084047512903133e-01 8.673995077430909223e-03
7.350014605068271312e-01 7.727361509721803259e-03
6.553032412250971994e-01 6.882548363967578783e-03
1.562497760230709609e+01 1.971549246568554403e-01
1.417316871716527160e+01 1.755419909819009305e-01
1.284414359887003165e+01 1.564293232258882616e-01
1.162840037415586636e+01 1.395009759532235827e-01
1.051743160425534285e+01 1.244484863930573615e-01
9.503298204624154977e+00 1.110653156678430564e-01
8.578595786929144040e+00 9.913784715959005067e-02
7.736632353935362971e+00 8.850630348940936865e-02
6.971096862028076657e+00 7.901691898702499495e-02
6.275687444233726708e+00 7.054749130689094705e-02
5.645086302924886112e+00 6.297800831100988650e-02
5.073818405007749277e+00 5.622275955934912667e-02
4.557073989664707447e+00 5.018203451861096703e-02
4.045768207014970308e+00 4.428352665243213276e-02
3.589165302164017746e+00 3.907196545713001457e-02
3.216801135207524087e+00 3.486251948221089081e-02
2.881387238290456843e+00 3.110231940544515294e-02
2.579641306977549231e+00 2.774109428204864919e-02
2.308307963466234902e+00 2.474562177998872528e-02
2.064561478676745221e+00 2.206650635256709667e-02
1.845767847978608156e+00 1.967288041670638837e-02
1.631048107881066134e+00 1.733878484119318400e-02
1.456972657395546378e+00 1.545650922363111732e-02
1.286447128225958192e+00 1.361761083381540782e-02
1.148365450529212461e+00 1.213475434601606409e-02
9.903798576062124992e-01 1.044564180147565871e-02
8.835797910432284796e-01 9.306515969176932732e-03
7.880575044996269707e-01 8.289740784374204779e-03
7.027058487506563367e-01 7.383956121559077587e-03
3.241708855232606767e-01 3.388669505110546241e-03
1.504738520335366125e+01 1.884585686455908238e-01
1.364358467634674277e+01 1.678444981795226554e-01
1.235920090978896013e+01 1.496177098934410588e-01
1.118474785046752196e+01 1.334435872728294836e-01
1.011190657947189031e+01 1.190611363293712921e-01
9.133139078822813062e+00 1.062571891360558490e-01
8.241141931343356930e+00 9.485372110856148120e-02
7.429468738569684483e+00 8.468006642008056584e-02
6.691881100067755384e+00 7.559558201445194803e-02
6.022338617626322055e+00 6.749014586039017716e-02
5.415393272433404626e+00 6.025239149965586072e-02
4.865796774258904556e+00 5.378293053416195041e-02
4.368919158696169980e+00 4.800676668856324047e-02
3.877630447212612630e+00 4.235497539774554093e-02
3.438948937306008702e+00 3.737055308731702941e-02
3.081372722918856777e+00 3.334093428271293208e-02
2.759544535229693452e+00 2.974421861224006355e-02
2.469996527121833818e+00 2.652826266966216637e-02
2.209867502379759596e+00 2.365880933786405210e-02
1.976158658961835624e+00 2.109749398167650933e-02
1.766409896246448508e+00 1.881161243297612903e-02
1.560659058298325741e+00 1.657818383935149784e-02
1.393929896896246801e+00 1.477654592373977248e-02
1.230543098685393799e+00 1.301879231586006332e-02
1.061531294048771779e+00 1.120576980073517519e-02
9.471660645865482842e-01 9.984714320128370429e-03
8.448770567811302312e-01 8.893361794273576398e-03
7.535138359823865262e-01 7.920549435141342048e-03
6.718349217613237556e-01 7.058060406074010903e-03
1.597111745737873534e+01 2.024326857581004169e-01
1.448851935959599224e+01 1.801677766206487286e-01
1.313166019665928985e+01 1.605152017945790932e-01
1.189044998634324912e+01 1.431043928327774273e-01
1.075598388920340298e+01 1.276466117938840628e-01
9.720352897514535684e+00 1.139078425909479109e-01
8.775839298939848376e+00 1.016635024293078143e-01
7.915745621701756995e+00 9.074599860827932407e-02
7.133513369079791389e+00 8.101336991817152666e-02
6.422921558348187787e+00 7.232547013023389593e-02
5.778334780192588838e+00 6.456970507608299215e-02
5.194278269302659012e+00 5.763887536932855993e-02
4.665778830685858303e+00 5.144956995030510599e-02
4.142946299194917081e+00 4.539980811136733185e-02
3.715982306336338414e+00 4.051649387240105482e-02
3.294728434429301078e+00 3.573867224986512769e-02
2.951513959159402845e+00 3.188465356055106975e-02
2.642670898283383529e+00 2.844298209748467171e-02
2.364871207819997156e+00 2.536736404892897187e-02
2.115367258410023155e+00 2.262094249473577470e-02
1.891299454171647243e+00 2.017158744276962429e-02
1.671446415003730479e+00 1.777544988864069447e-02
1.493174763246551517e+00 1.584745147983587440e-02
1.318442561306992999e+00 1.396244730299342311e-02
1.177079516549577987e+00 1.244389142672632474e-02
1.015210342421210887e+00 1.071049971863390939e-02
9.057345116251981354e-01 9.540369000355767432e-03
8.078332440048928698e-01 8.501478033793035891e-03
7.204029059570368210e-01 7.570389901786687276e-03
6.422838445277851971e-01 6.741844630582480638e-03
1.538139362363389395e+01 1.934835444820318384e-01
1.394807478400208467e+01 1.722641935216419617e-01
1.263665764093139998e+01 1.535098343438154045e-01
1.143748065499419830e+01 1.368803428523815979e-01
1.034199787824102756e+01 1.221090993325890106e-01
9.342361245321400887e+00 1.089652050170304004e-01
8.431283524554647357e+00 9.726026145954683177e-02
7.602027169312446375e+00 8.682449594112806590e-02
6.848283971792413993e+00 7.750802527841907374e-02
6.163843871182974610e+00 6.919486607097014019e-02
5.543449205620346376e+00 6.176928007244388702e-02
4.981597546205653870e+00 5.514025244906802653e-02
4.473419695834032872e+00 4.921166203836683378e-02
3.970912632035564105e+00 4.342442965402978916e-02
3.522048576251065377e+00 3.830827455374380408e-02
3.156249665980462193e+00 3.418028020822486135e-02
2.826837350201172772e+00 3.049167545943933660e-02
2.530520388001449739e+00 2.719811552265879659e-02
2.264105923274958965e+00 2.425730045558308415e-02
2.024770129965813847e+00 2.162736246676383658e-02
1.810095657819523529e+00 1.928423031000894156e-02
1.599293416743081897e+00 1.699314964004721568e-02
1.428572629947021388e+00 1.514856548777847138e-02
1.261235359297329106e+00 1.334576026351882473e-02
1.087998451655113330e+00 1.148708240499125496e-02
9.708720597921731699e-01 1.023336645241158804e-02
8.660844641366391983e-01 9.118258359293212115e-03
7.724300005657983581e-01 8.122461112102243377e-03
6.887484348221064590e-01 7.234566200236033917e-03
1.632499205129411379e+01 2.078887079216092670e-01
1.481087843179650143e+01 1.849512734551491677e-01
1.342553522949277678e+01 1.647176588016908694e-01
1.215808054776810643e+01 1.468156378927373829e-01
1.099972210162039943e+01 1.309350758750187083e-01
9.942159705563074823e+00 1.168224513753197552e-01
8.977484136089300293e+00 1.042512467633524426e-01
8.098858266742340106e+00 9.305587943831300501e-02
7.299607829007145554e+00 8.306787405010035430e-02
6.573493281217883677e+00 7.415148964973403145e-02
5.914523118756987330e+00 6.619476579933999960e-02
5.317457728522724913e+00 5.909306667316315681e-02
4.777033495562553966e+00 5.274558827531305311e-02
4.288458362206027275e+00 4.707501958646066742e-02
3.805599067699517946e+00 4.153173474152769412e-02
3.374490881349297311e+00 3.663965304273621854e-02
3.023328808637436804e+00 3.268669613145745029e-02
2.707181651868242334e+00 2.915684290829476111e-02
2.422868744494140802e+00 2.600574721018805713e-02
2.167393746653352160e+00 2.319222121466271019e-02
1.937969612471435843e+00 2.067933437428204346e-02
1.732146777809288274e+00 1.843742082203892255e-02
1.530260903955233287e+00 1.624616659506070843e-02
1.366679610642431486e+00 1.448008930416203564e-02
1.206393840129858175e+00 1.275672591508595320e-02
1.040593975663191006e+00 1.098136138776716238e-02
9.284076442099368220e-01 9.782263531604822038e-03
8.281455930572162449e-01 8.714750785544992176e-03
7.385084225798896895e-01 7.763316502127214080e-03
6.584479235403436492e-01 6.913628005576390699e-03
1.572292590245614186e+01 1.986587464965023919e-01
1.425932328018385498e+01 1.768167094182923615e-01
1.292019453674255125e+01 1.575267609137640523e-01
1.169566627352424604e+01 1.404222434719507584e-01
1.057705824439297793e+01 1.252509884911879312e-01
9.556196055572504733e+00 1.117566321715014604e-01
8.625561468726013814e+00 9.973951310808015780e-02
7.778446136329347560e+00 8.902451059430549485e-02
7.008168315929193426e+00 7.946735491400128137e-02
6.308744732701812907e+00 7.094200814702797397e-02
5.674526775551101743e+00 6.332711591540213236e-02
5.100008787833132828e+00 5.652772874251775492e-02
4.580301001077574874e+00 5.045274722136911666e-02
4.066281324189318092e+00 4.451748022527888399e-02
3.607173411405756980e+00 3.927307855159670180e-02
3.232825664100352103e+00 3.504040300400613345e-02
2.895731316083410167e+00 3.126023262434603212e-02
2.592325049447960161e+00 2.788165219952970508e-02
2.319593584535668551e+00 2.486789430376589588e-02
2.074688291736360490e+00 2.217363017416691326e-02
1.854785383076580363e+00 1.976932951072124522e-02
1.638942350457670782e+00 1.742254977396445054e-02
1.464020292228873199e+00 1.553201114716128844e-02
1.292628060790336875e+00 1.368232754120997895e-02
1.153874476549380468e+00 1.219265979754472970e-02
9.951171792744307742e-01 1.049536085469749552e-02
8.878052747258786681e-01 9.349894459697376606e-03
7.918503334203584876e-01 8.328557133664893711e-03
7.060697415969644508e-01 7.418923407007609917e-03
3.257226504225618213e-01 3.404364564894233388e-03
1.514051869288909558e+01 1.898830342601919574e-01
1.372579937825852703e+01 1.690525512595494051e-01
1.243174881025894507e+01 1.506407470323368747e-01
1.124896500854727854e+01 1.343179072853613598e-01
1.016880215723749181e+01 1.198217086728875225e-01
9.183656323882487982e+00 1.069150629743049891e-01
8.286121004963447945e+00 9.542034489395780084e-02
7.469386298625527054e+00 8.517044550390061308e-02
6.727356727254524493e+00 7.603144398320876851e-02
6.053855028530722215e+00 6.786940476665148658e-02
5.443462028241550676e+00 6.058376535363459159e-02
4.890760393726053756e+00 5.407267236840841707e-02
4.391185838611379566e+00 4.826105164390704499e-02
3.897205098350098318e+00 4.257901427144714784e-02
3.456227003946087173e+00 3.756284820558838944e-02
3.096774954794420331e+00 3.350959897568647761e-02
2.773256438904557974e+00 2.989308289465216970e-02
2.482176704530735467e+00 2.665986375523491866e-02
2.220678897898069160e+00 2.377481243133511626e-02
1.985792838584111930e+00 2.120136203070626182e-02
1.775009453846985386e+00 1.890345830689112508e-02
1.568218380165925074e+00 1.665749675310035718e-02
1.400672536425725534e+00 1.484666901901869271e-02
1.236463322663025055e+00 1.308121524821811814e-02
1.066597606448852709e+00 1.125894042363868863e-02
9.516884234332118053e-01 1.003119824473259862e-02
8.488671494580980470e-01 8.935807212525896659e-03
7.571159980281151336e-01 7.957644310492076323e-03
6.750558156428805301e-01 7.090464890256647362e-03
1.607212673652566437e+01 2.040099944257167952e-01
1.457735440412157857e+01 1.814991779772530400e-01
1.320993041763873421e+01 1.616485367950168672e-01
1.195965868306843305e+01 1.440637334322405205e-01
1.081732389097691893e+01 1.284761714496803209e-01
9.774765262357085760e+00 1.146204914046285439e-01
8.824164399696625694e+00 1.022793684856641294e-01
7.958687321351584743e+00 9.128970912458070353e-02
7.171668784859348555e+00 8.148567610201566669e-02
6.456845113413697490e+00 7.273613859357681843e-02
5.808513347851924635e+00 6.492648347626131522e-02
5.221152115285847550e+00 5.795269302798343458e-02
4.689717675463693780e+00 5.172581347372105093e-02
4.163959085756874678e+00 4.563912838992235238e-02
3.734786201005870776e+00 4.072538636440638238e-02
3.311206792714363356e+00 3.592145697824362938e-02
2.966168428575052030e+00 3.204638675347033089e-02
2.655753830824824302e+00 2.858676441095887172e-02
2.376529989357147432e+00 2.549296386675735382e-02
2.125744568781574362e+00 2.273316180005363965e-02
1.900501306898867426e+00 2.027087007436077781e-02
1.679569427605210219e+00 1.786248026871716660e-02
1.500375085350756921e+00 1.592328251129447939e-02
1.324822109111148949e+00 1.403012191020124554e-02
1.182738385403202086e+00 1.250110538320277700e-02
1.020079795461754646e+00 1.076050795877705156e-02
9.100620785994730788e-01 9.584903012335459563e-03
8.116757118048428810e-01 8.540672519910330954e-03
7.238149337027948160e-01 7.606130468523354671e-03
6.453623093088006746e-01 6.772628603970751171e-03
1.547752152969757233e+01 1.949564565111407966e-01
1.403271279657615267e+01 1.735170931408844264e-01
1.271129636784887396e+01 1.545695369392308949e-01
1.150354516643793623e+01 1.377926313180251883e-01
1.040052076909866230e+01 1.228953193890540557e-01
9.394282442688920653e+00 1.096467582765108945e-01
8.477466637864788268e+00 9.785181937662067175e-02
7.643035294383504485e+00 8.733201653839221812e-02
6.884665568744723352e+00 7.795447706209683580e-02
6.196322780615760806e+00 6.958503731743485854e-02
5.572357894750372687e+00 6.211023823201739652e-02
5.007298053200324617e+00 5.543773904863699697e-02
4.496252586392280648e+00 4.947636122677390169e-02
3.991034696244340374e+00 4.365233588436565754e-02
3.539707009699691209e+00 3.850579244056293038e-02
3.171975941419623801e+00 3.435652341595842041e-02
2.840839515964487916e+00 3.064290157658742034e-02
2.542987168615882254e+00 2.733509518835188987e-02
2.275236952527574630e+00 2.437830700496795497e-02
2.034716493280678939e+00 2.173362446396755188e-02
1.818903506591428965e+00 1.937930003452517647e-02
1.607057305601098829e+00 1.707609665787168662e-02
1.435467452017145540e+00 1.522148976676976351e-02
1.267314148919903571e+00 1.340831438466750375e-02
1.093211465718879394e+00 1.154084757186906417e-02
9.755451114793037837e-01 1.028260471657386002e-02
8.702235350096914068e-01 9.161414090965573284e-03
7.761274747727778811e-01 8.160156932192574875e-03
6.920173619882299398e-01 7.268957937489126629e-03
1.642912139136292637e+01 2.095342170755480071e-01
1.490253072102532528e+01 1.863375679328584666e-01
1.350618236267165173e+01 1.658981289397506997e-01
1.222939732305392191e+01 1.478234893510863845e-01
1.106283997564655408e+01 1.317968439092244426e-01
9.998097560948334461e+00 1.175617449657226088e-01
9.027121734908634565e+00 1.048939593587596281e-01
8.142998397371012942e+00 9.361193038510871867e-02
7.338837404354345395e+00 8.355000466382463131e-02
6.608296223393490543e+00 7.457864036617289916e-02
5.945508872750231433e+00 6.656470040774070673e-02
5.345022124994200041e+00 5.941807797329958646e-02
4.801577726331483831e+00 5.302815406634885792e-02
4.310341817326881042e+00 4.732305259208021558e-02
3.824749670649044031e+00 4.175092388132616017e-02
3.391461949418673960e+00 3.682752301424847136e-02
3.038407862072085575e+00 3.285152815013045458e-02
2.720611975668137728e+00 2.930475035407809417e-02
2.434824573015653915e+00 2.613620636141334233e-02
2.177962244071500297e+00 2.330637268897876174e-02
1.947459272659779472e+00 2.078201261882577436e-02
1.740587919300245368e+00 1.852760771785490895e-02
1.537687347304142582e+00 1.632419634931986732e-02
1.373270671601445558e+00 1.454949101689127430e-02
1.212200336126553424e+00 1.281773971746564232e-02
1.045561537906321004e+00 1.103256190429848481e-02
9.328847509532639526e-01 9.828919085530404137e-03
8.321110901605126564e-01 8.754731984079361373e-03
7.420155957117914314e-01 7.799494137854318804e-03
6.616209880798541443e-01 6.944620139271527777e-03
1.582205888495511559e+01 2.002129198035262070e-01
1.434653517016903379e+01 1.781185080416101962e-01
1.299709678833366766e+01 1.586248178297872402e-01
1.176367018747264126e+01 1.413738025850899693e-01
1.063728509592580451e+01 1.260650158558817568e-01
9.609572472768917351e+00 1.124566372186090735e-01
8.672987841364866668e+00 1.003453886497693431e-01
7.820596625462342466e+00 8.955590977647673312e-02
7.045592846669522125e+00 7.993197586484772355e-02
6.342045978496906322e+00 7.134472365031911678e-02
5.704127798607578015e+00 6.367985202167132652e-02
5.126360629658814894e+00 5.683751196214704982e-02
4.603788849698324803e+00 5.072497074780703274e-02
4.086904933063962631e+00 4.475426236962758847e-02
3.625358356098320911e+00 3.947947569270646162e-02
3.248994410890916562e+00 3.522202262941150075e-02
2.910164748395375867e+00 3.141805302620168799e-02
2.605191718664534584e+00 2.802362618053724080e-02
2.331051010822754233e+00 2.499320086625636886e-02
2.084850178363521600e+00 2.228380957056674827e-02
1.863840200136670289e+00 1.986664598289466024e-02
1.646915416554499023e+00 1.750776983860477878e-02
1.471106874326369329e+00 1.560785484082072121e-02
1.298865543861959182e+00 1.374787292440702267e-02
1.159448516570027454e+00 1.225087820948713400e-02
9.998881220699784578e-01 1.054512416854880459e-02
8.920397645983111357e-01 9.393374433685597324e-03
7.956453340364939564e-01 8.368061467168067674e-03
7.094340954794415843e-01 7.454259090388751577e-03
3.272744153218629104e-01 3.419968700694814463e-03
1.523488030726603348e+01 1.913244924602905128e-01
1.380893291583166160e+01 1.702858894840311721e-01
1.250508762379419991e+01 1.516826734350396055e-01
1.131383841719648053e+01 1.352086380888772310e-01
1.022632712526246479e+01 1.205927652055191340e-01
9.234642849185513924e+00 1.075759154275877510e-01
8.331451777410523007e+00 9.599910166272611345e-02
7.509685080716489658e+00 8.567772161226554217e-02
6.763092372471410485e+00 7.646653165531880347e-02
6.085710124460928405e+00 6.825006423272927947e-02
5.471804562431647589e+00 6.091834555885355940e-02
4.916039997100723369e+00 5.436639701820510789e-02
4.413537123867379286e+00 4.851690241491484618e-02
3.916975994855105725e+00 4.280488370662318548e-02
3.473565173149709029e+00 3.775753026571928433e-02
3.112218257793487375e+00 3.368417428488165721e-02
2.786992817457735416e+00 3.004330377541652303e-02
2.494437313967185155e+00 2.679563601719200591e-02
2.231611958525566486e+00 2.389472774565309238e-02
1.995473763233569064e+00 2.130586612207470074e-02
1.783637133993644763e+00 1.899608683441263851e-02
1.575829166855969188e+00 1.673985951049827489e-02
1.407423759962929788e+00 1.491795654516382685e-02
1.242448744834802277e+00 1.314449644280061939e-02
1.071688844620999115e+00 1.131295054952985088e-02
9.562155499754528831e-01 1.007816390721383813e-02
8.529550215970630456e-01 8.978126097792917329e-03
7.607191782808360170e-01 7.996137092045801920e-03
6.782766411496375936e-01 7.123772347213084243e-03
1.617434276266293125e+01 2.056331117132825237e-01
1.466723039762305802e+01 1.828700592063339792e-01
1.328911030994219011e+01 1.628025103263058271e-01
1.202965245590295851e+01 1.450593030751828327e-01
1.087931940334540570e+01 1.293272742588996715e-01
9.829654564863341548e+00 1.153479507114020947e-01
8.872891323078919257e+00 1.029135085641398328e-01
8.001995051218244726e+00 9.183364928846572683e-02
7.210164786407347037e+00 8.196018110995993700e-02
6.490991920509475932e+00 7.315346113769674585e-02
5.838903127338270771e+00 6.528850900923779954e-02
5.248216293894322426e+00 5.827343698663507016e-02
4.713768960745950309e+00 5.200513998906378804e-02
4.185204099367310526e+00 4.587903254248293372e-02
3.753647718514936837e+00 4.094117806395659170e-02
3.327817356292082973e+00 3.610922448387815509e-02
2.980953876505270994e+00 3.221165808441937145e-02
2.668899035367873651e+00 2.873152649532319594e-02
2.388209897308348761e+00 2.562223413256788443e-02
2.136188105428538098e+00 2.284718536122569074e-02
1.909856960018367689e+00 2.037131405257336381e-02
1.687699626055207736e+00 1.795093932233506051e-02
1.507661106154155384e+00 1.600243971356105771e-02
1.331210616170693140e+00 1.409882941239270875e-02
1.188423859163525886e+00 1.255993724026838350e-02
1.024958203413750768e+00 1.081202120116711747e-02
9.143942397279382073e-01 9.630788081450878529e-03
8.155695507702256375e-01 8.581269741561238507e-03
7.272746247288882637e-01 7.642887044423851001e-03
6.484405530898197378e-01 6.804921494166683502e-03
1.557487031705126768e+01 1.964752182203652886e-01
1.411829937793019596e+01 1.747989169990560587e-01
1.278681723614425536e+01 1.556633432982023613e-01
1.157030909916876915e+01 1.387291933301046387e-01
1.045962788756668971e+01 1.236998183463473844e-01
9.446672386104788544e+00 1.103328903181718806e-01
8.524020589952264970e+00 9.844475275307695838e-02
7.684413333489493070e+00 8.785482430870711346e-02
6.921492126848757920e+00 7.840666363601864197e-02
6.229012534931349876e+00 6.998129882210243902e-02
5.601418369493868177e+00 6.245587997556829168e-02
5.033170778005583657e+00 5.574435912303529750e-02
4.519344836279498345e+00 4.974301947035712768e-02
4.011219938114976458e+00 4.388182614485047067e-02
3.557599264354036173e+00 3.871111261786957386e-02
3.187890918166472964e+00 3.453505767605916793e-02
2.855011067284225934e+00 3.080304209462310025e-02
2.555567512068105618e+00 2.747358922433710757e-02
2.286421065099742744e+00 2.450189669275345747e-02
2.044680675955559135e+00 2.184362322379720944e-02
1.827774150281317622e+00 1.947636702209382814e-02
1.614873965808279577e+00 1.716174538524923437e-02
1.442427383918926331e+00 1.529740641081192391e-02
1.273401165006182501e+00 1.347502754638683041e-02
1.098515209945672311e+00 1.159646457360887645e-02
9.802192721564066957e-01 1.033368134641404062e-02
8.744084592007407286e-01 9.206902982429347390e-03
7.798280577569278726e-01 8.199767256438792243e-03
6.953095721261927098e-01 7.304265449228812025e-03
1.653487294143280906e+01 2.112263137814125724e-01
1.499519861918070518e+01 1.877605061210913251e-01
1.358771681018247435e+01 1.671054249777819689e-01
1.230135058231712186e+01 1.488493776701327598e-01
1.112658310929115579e+01 1.326714474379712405e-01
1.005455920141728221e+01 1.183183176561420219e-01
9.077265740248916970e+00 1.055452598909087658e-01
8.187490701471730858e+00 9.417928534316861999e-02
7.378373580611095939e+00 8.404556878492601413e-02
6.643389096211341105e+00 7.500726005274487018e-02
5.976807040462017717e+00 6.694497008758251710e-02
5.372857765943468422e+00 5.974483857135299419e-02
4.826313332915831644e+00 5.331975372180580014e-02
4.332317883055307739e+00 4.758102340599042190e-02
3.844222203206952404e+00 4.197231567792959750e-02
3.408513728546089361e+00 3.702068168845627089e-02
3.053549769917007328e+00 3.302317389150921656e-02
2.734112505951725947e+00 2.945619701130452670e-02
2.446856036638801246e+00 2.627041572122918930e-02
2.188704797256364465e+00 2.342549658926703152e-02
1.956977123125356766e+00 2.088678791324811643e-02
1.749101077932331938e+00 1.862042976590158952e-02
1.545142323390235939e+00 1.640545181840892194e-02
1.379908605265644628e+00 1.462108337413582301e-02
1.218035678961049584e+00 1.288086816221543050e-02
1.050607860509160663e+00 1.108606824250223631e-02
9.373620550478131142e-01 9.877904553786093222e-03
8.361017920362905365e-01 8.797063352177536197e-03
7.455706690648050694e-01 7.838035598761188341e-03
6.647920793748638424e-01 6.978222199411806582e-03
1.592253910802897465e+01 2.017920635258282636e-01
1.443466661987791788e+01 1.794557260024054191e-01
1.307489503276133291e+01 1.597592486914706789e-01
1.183235958026232382e+01 1.423418057783789326e-01
1.069813273745518956e+01 1.269026915884379769e-01
9.663446891715853582e+00 1.131754824117344876e-01
8.720859791601757394e+00 1.009669351399577059e-01
7.863056711736849280e+00 9.009170806278364585e-02
7.083395597510810937e+00 8.039693325951106917e-02
6.375599168310591480e+00 7.175637791998677739e-02
5.733994038805925619e+00 6.403995638243538402e-02
5.152928600535798154e+00 5.714802135966985663e-02
4.627391026265919471e+00 5.100139100995457891e-02
4.107793475561198449e+00 4.499261610235989056e-02
3.643598396064764433e+00 3.968758416029700975e-02
3.265246622535266319e+00 3.540695433809983722e-02
2.924656566820067916e+00 3.158132596868314101e-02
2.618107276898347990e+00 2.816702873588658104e-02
2.342549832893691342e+00 2.512000450040556554e-02
2.095083953333022553e+00 2.239633778918890053e-02
1.872932396018803569e+00 1.996557427453437769e-02
1.654917975373554784e+00 1.759465023509977979e-02
1.478301456062055319e+00 1.568564235066693610e-02
1.305140407499931321e+00 1.381631332691731461e-02
1.165081753965658828e+00 1.231175319585762346e-02
1.004698784749674223e+00 1.059668964920825601e-02
8.962742544707438253e-01 9.438682326677350423e-03
7.994424018563441869e-01 8.409407783742280096e-03
7.128440980906195490e-01 7.490464496447403649e-03
3.288031228927870697e-01 3.437508509687573106e-03
1.533056042683781328e+01 1.928064296296082836e-01
1.389302075853090557e+01 1.715257715531269822e-01
1.257925690570615984e+01 1.527569114178183585e-01
1.137938758608519052e+01 1.361245858398926756e-01
1.028441977318417599e+01 1.213711620134240166e-01
9.286182250029295204e+00 1.082623489428637953e-01
8.377142571296708695e+00 9.658642649571928807e-02
7.550312517211067664e+00 8.618967306200517320e-02
6.799216921100708078e+00 7.691455055537113616e-02
6.117788674096221513e+00 6.864329954953742041e-02
5.500315668872922004e+00 6.125684653030977894e-02
4.941471318262522061e+00 5.466878673155827623e-02
4.436223628599786473e+00 4.878216947365126427e-02
3.936817376930066281e+00 4.303272609899371631e-02
3.491090193099338101e+00 3.795873718226851212e-02
3.127867658139433349e+00 3.385953524154085292e-02
2.800903358664992293e+00 3.020040523648470990e-02
2.506842348597023484e+00 2.693387523879004972e-02
2.242574714826899740e+00 2.401634769279524864e-02
2.005243462182214387e+00 2.141360578418080238e-02
1.792357069930281099e+00 1.908983912164510799e-02
1.583447037706181559e+00 1.682338526141806748e-02
1.414260484557534614e+00 1.499345221418161428e-02
1.248445897836713003e+00 1.320925987086817022e-02
1.076873851927390602e+00 1.136859037058840505e-02
9.608029090490900481e-01 1.012695233492997247e-02
8.570428937360279331e-01 9.021768813532483888e-03
7.643233576113100947e-01 8.035967268170147310e-03
6.814946640972961989e-01 7.158055684545330116e-03
1.627813689826030341e+01 2.072819643697794978e-01
1.475825295778169455e+01 1.842549423118218233e-01
1.336929023150232254e+01 1.639777703563127520e-01
1.210041023492439294e+01 1.460527319567062887e-01
1.094191846390231326e+01 1.301851312869402033e-01
9.885070546117065149e+00 1.160898138431762650e-01
8.922081979656617534e+00 1.035492749671996782e-01
8.045662757922775299e+00 9.239651778005403271e-02
7.248950256808230463e+00 8.244803072140723110e-02
6.525519657791758910e+00 7.357682803331004606e-02
5.869637423291682587e+00 6.566247610023263903e-02
5.275550465099580144e+00 5.859459227237343026e-02
4.738085604383218019e+00 5.229204075184921974e-02
4.206537036078134228e+00 4.612972864161166142e-02
3.772682846465606143e+00 4.115707811360051760e-02
3.344578454146137414e+00 3.630065680119236998e-02
2.995850048446121683e+00 3.238029685656149126e-02
2.682164121238586052e+00 2.887911970426720529e-02
2.400047181256314222e+00 2.575229681282258098e-02
2.146710961798287354e+00 2.296173795800437317e-02
1.919226686380137048e+00 2.047321719895222117e-02
1.695974148566341544e+00 1.804003046162130919e-02
1.514961350124667039e+00 1.608254496865450106e-02
1.337674616810525130e+00 1.416821687186987748e-02
1.194111828093587846e+00 1.262341991815013088e-02
1.029894819521509408e+00 1.086509371195560313e-02
9.187796849171233626e-01 9.678309293687865217e-03
8.194633897356082830e-01 8.622690459827926299e-03
7.307808227498973075e-01 7.680481080211937206e-03
6.515141850162492476e-01 6.839058416446071494e-03
1.567352184377669211e+01 1.980314101936413718e-01
1.420502274128088160e+01 1.760987727989553886e-01
1.286318436227841566e+01 1.567751767775103500e-01
1.163782850351251952e+01 1.396730948610760137e-01
1.051937169349808343e+01 1.245121994060468251e-01
9.499629797256851305e+00 1.110447685915389865e-01
8.570988037106239688e+00 9.905844984640800599e-02
7.726156729695615510e+00 8.838078319205965039e-02
6.958595501210074197e+00 7.887089005119854446e-02
6.261937463379030788e+00 7.038334895744505215e-02
5.630696013719412640e+00 6.281113223088591324e-02
5.059246422726594972e+00 5.605019660205164816e-02
4.542541364481778920e+00 5.001408597424913949e-02
4.031691409433348028e+00 4.412082904348741536e-02
3.575568710870587807e+00 3.891607594209747084e-02
3.203849616841158987e+00 3.471377793973940556e-02
2.869213468449093529e+00 3.096407063399552601e-02
2.568191689756393448e+00 2.761317797713099681e-02
2.297694814258482321e+00 2.462546953875599867e-02
2.054767386028222731e+00 2.195365947525069333e-02
1.836654665236161277e+00 1.957352441040475372e-02
1.622762449415935837e+00 1.724752955358847470e-02
1.449418493915475503e+00 1.537402032788789605e-02
1.279583076617013093e+00 1.354272502833288663e-02
1.103848743834246360e+00 1.165457757475152518e-02
9.849086122389519860e-01 1.038474576385604170e-02
8.785980924364101829e-01 9.252301376232547822e-03
7.835286407410780862e-01 8.239697391985394484e-03
6.986236341014662177e-01 7.339049610535920698e-03
1.664191430282552631e+01 2.129561755443319659e-01
1.508899276304525117e+01 1.892087012739005758e-01
1.367026996671550876e+01 1.683211336937941172e-01
1.237425201914789596e+01 1.498915111820643686e-01
1.119092891580015170e+01 1.335757158533901756e-01
1.011158178047854861e+01 1.190866874817460425e-01
9.127854280503786555e+00 1.062135427278457361e-01
8.232335289077282070e+00 9.475474118390028733e-02
7.418214207623168299e+00 8.454724270945573883e-02
6.678875514537738312e+00 7.544655689545197441e-02
6.008299562614437761e+00 6.732551157184511748e-02
5.400858933565266362e+00 6.008310972271706935e-02
4.851246850627527252e+00 5.361016074541111176e-02
4.354541629869570052e+00 4.783794218779564844e-02
3.863744225081509942e+00 4.219567103247569978e-02
3.425671589141482620e+00 3.721729782854803215e-02
3.068844871508876082e+00 3.319682117764891083e-02
2.747733610544032423e+00 2.960955995851560080e-02
2.458928090563465840e+00 2.640608834740438421e-02
2.199478186248160050e+00 2.354414552684755066e-02
1.966605629197720084e+00 2.099327675553413694e-02
1.757660741488593636e+00 1.871288445686299096e-02
1.552644298434767700e+00 1.648638649190910591e-02
1.386591565521117397e+00 1.469239432754141858e-02
1.223946881152944588e+00 1.294365823376486362e-02
1.055692946098415685e+00 1.114049588024602563e-02
9.418534455833962316e-01 9.926907285469275394e-03
8.401162732752218698e-01 8.839673570010520703e-03
7.491257424178185964e-01 7.876425319809235784e-03
6.679614479063036292e-01 7.011870360430281883e-03
1.602430670905697951e+01 2.034125792538352406e-01
1.452400933558070051e+01 1.808159870078173692e-01
1.315355399090864452e+01 1.609172379248126616e-01
1.190185114171205960e+01 1.433221066602496097e-01
1.075960391325642362e+01 1.277397602896415130e-01
9.717835304668010821e+00 1.138978394038600989e-01
8.769170461821461870e+00 1.015954534410341975e-01
7.905854297024649924e+00 9.064139617143614214e-02
7.121492008521371098e+00 8.087767483884371333e-02
6.409497925862442713e+00 7.217120544172518637e-02
5.764135335730284027e+00 6.439868838210596746e-02
5.179768019807546864e+00 5.746916171643854515e-02
4.651230754652355692e+00 5.128357453306048308e-02
4.128762370733110920e+00 4.523775987496376355e-02
3.662068309796393528e+00 3.989747945295115533e-02
3.281740130413694168e+00 3.559114395861779495e-02
2.939266283843789740e+00 3.174566525094880964e-02
2.631142100773556258e+00 2.831143913323365055e-02
2.354170332723080961e+00 2.524805174438600128e-02
2.105337017601093486e+00 2.250842153220507583e-02
1.882120836874846548e+00 2.006725188191341505e-02
1.663003633942022441e+00 1.768256047004373305e-02
1.485509234452832228e+00 1.576312470533137652e-02
1.311514800120789470e+00 1.388448558441143614e-02
1.170729117226315230e+00 1.237322843340530817e-02
1.009536008411179520e+00 1.064901985307049187e-02
9.006131481023247343e-01 9.485576815965993461e-03
8.032611616058761284e-01 8.450237958942202754e-03
7.162541007017974026e-01 7.526530291680733412e-03
3.303298001122030314e-01 3.453599832114153962e-03
1.542734041754172125e+01 1.943299117276002519e-01
1.397808438367548511e+01 1.728082974039649167e-01
1.265427781981125577e+01 1.538311908094830149e-01
1.144569764493354569e+01 1.370526344890777293e-01
1.034310482879924642e+01 1.221678315706617723e-01
9.338190895422085802e+00 1.089466676136436468e-01
8.423221261838428120e+00 9.718332952164024374e-02
7.591274507652201464e+00 8.670129433069269365e-02
6.835642418381769225e+00 7.736256193809236403e-02
6.150162847903843044e+00 6.903507472629845376e-02
5.529141630197402790e+00 6.160462226605987329e-02
4.967054842945235471e+00 5.497010689025617208e-02
4.459036270116236267e+00 4.904652527714911669e-02
3.956900520360901119e+00 4.326626055556601763e-02
3.508736321220957244e+00 3.815930107318361159e-02
3.143561136307702952e+00 3.403638267358853609e-02
2.814866272043569317e+00 3.035704607432874319e-02
2.519306771904973985e+00 2.707370829948632304e-02
2.253675455024120033e+00 2.413765417912978536e-02
2.015113075348496707e+00 2.152329320739658838e-02
1.801109595732492297e+00 1.918458088795480312e-02
1.591216422629875060e+00 1.690693973506027584e-02
1.421104329555131551e+00 1.506881842442132739e-02
1.254515492566528279e+00 1.327393899364591283e-02
1.082069611462707304e+00 1.142560477460052154e-02
9.654416673565744400e-01 1.017612025511631726e-02
8.611842012816183223e-01 9.066641158349191681e-03
7.679666041302461998e-01 8.076086972291405056e-03
6.847126870449546931e-01 7.192375651900023530e-03
1.638326164509921057e+01 2.089752413960343502e-01
1.485034261909109254e+01 1.856744510710626461e-01
1.345038094957699748e+01 1.651776325157541525e-01
1.217195851063510226e+01 1.470821030863779799e-01
1.100516216361066490e+01 1.310607859418713994e-01
9.941039569296695078e+00 1.168471184645912542e-01
8.971772463959315047e+00 1.042076314224764377e-01
8.089677704955287041e+00 9.295846911659437495e-02
7.288050431897710624e+00 8.293609419002673233e-02
6.560340212918244873e+00 7.400870162154692122e-02
5.900559169670480664e+00 6.603843640407987270e-02
5.303031215964088219e+00 5.892833645999526887e-02
4.762581976847559240e+00 5.257810742402840160e-02
4.228101253852774022e+00 4.638034426214704409e-02
3.791842913552962546e+00 4.137712576399865672e-02
3.361428802762380652e+00 3.649165549188643221e-02
3.010847026996031683e+00 3.255089534743022678e-02
2.695498182356931949e+00 2.902772287549932120e-02
2.411902938480483094e+00 2.588740554558499607e-02
2.157286190983635166e+00 2.307991518804322975e-02
1.928663986095367822e+00 2.057865396863037613e-02
1.704268920949020938e+00 1.813275496351275315e-02
1.522391512575556050e+00 1.616267195478695781e-02
1.344152451572004026e+00 1.423767013899762159e-02
1.199927054371051405e+00 1.268698905733490687e-02
1.034836180733813782e+00 1.091829624389629300e-02
9.232204027816914849e-01 9.726766596769270690e-03
8.234073759951150429e-01 8.663845290114343886e-03
7.342875970184187251e-01 7.718269582237560072e-03
6.545878169426787574e-01 6.873398463551240109e-03
1.577341635805506925e+01 1.996097250289464442e-01
1.429273967773208653e+01 1.774374176706905448e-01
1.294052111720367293e+01 1.579006359010818039e-01
1.170605645826770491e+01 1.406371294872483801e-01
1.057969540493015970e+01 1.253368043610915972e-01
9.553112783052736035e+00 1.117541082467959079e-01
8.618401214819018108e+00 9.967375651489927824e-02
7.768261634381744329e+00 8.892017279054766077e-02
6.995974737023502144e+00 7.933688799039161077e-02
6.295256722182525522e+00 7.078826692943103460e-02
5.660286020647105509e+00 6.316542567009872378e-02
5.085597522967509221e+00 5.636600692468459600e-02
4.565909223520980831e+00 5.029204195149017398e-02
4.052259757855553701e+00 4.435936616576289376e-02
3.593721974973006272e+00 3.912467939293514524e-02
3.220031513344445706e+00 3.489869757019064406e-02
2.883620330954592248e+00 3.112562281903170913e-02
2.581006907007231455e+00 2.775711315513699345e-02
2.309037924043253920e+00 2.475123662695372789e-02
2.064872243538575791e+00 2.206509339696286973e-02
1.845694394919626280e+00 1.967307761851224551e-02
1.630689394510425050e+00 1.733561733349948605e-02
1.456475150613500524e+00 1.545083770201550674e-02
1.285804795639573506e+00 1.361066084501301628e-02
1.109200533134538924e+00 1.171374688656789606e-02
9.895979523214973872e-01 1.043611548604314772e-02
8.827934249762560137e-01 9.297604062880068451e-03
7.873192152990964310e-01 8.280912215663963766e-03
7.019759485216505723e-01 7.374980316777012337e-03
1.675052616933719207e+01 2.147336452417495656e-01
1.518406985862511860e+01 1.906971162110458751e-01
1.375383667248040709e+01 1.695767154969811119e-01
1.244787381685349814e+01 1.509527340050329791e-01
1.125607119584144478e+01 1.344782922059354624e-01
1.016918179273118916e+01 1.198660000129110476e-01
9.178903980124713868e+00 1.068923494214069209e-01
8.277582852266487379e+00 9.534189424516623101e-02
7.458393576261433289e+00 8.505821688942465097e-02
6.714618434429253213e+00 7.588817609767575800e-02
6.040062729235449623e+00 6.771580944834820759e-02
5.429172203007585296e+00 6.042066273355295447e-02
4.876343773445125152e+00 5.391085406183244999e-02
4.376913652243659136e+00 4.810121060185749975e-02
3.883383060706343315e+00 4.242485359372235448e-02
3.442995646656238584e+00 3.741379548031187330e-02
3.084247129321076031e+00 3.337439848069888998e-02
2.761457678626530576e+00 2.976298290175485514e-02
2.471174240744279604e+00 2.654264599126029966e-02
2.210375001769343317e+00 2.366419489415947514e-02
1.976258592823884719e+00 2.110041359286926252e-02
1.766265689334574063e+00 1.880786028554181852e-02
1.560205536058141940e+00 1.657013461421290995e-02
1.393346172003230077e+00 1.476659120390786881e-02
1.229913538877843049e+00 1.300687662982979130e-02
1.060792056706004516e+00 1.119597194965420844e-02
9.463448361189792379e-01 9.976390872303038740e-03
8.441630440966338966e-01 8.883337861377529898e-03
7.527255753979041897e-01 7.914114419633551736e-03
6.711497198791901431e-01 7.047150351488982306e-03
1.612749360313323876e+01 2.050588200727898325e-01
1.461456715170927367e+01 1.821978425985119610e-01
1.323317290772496868e+01 1.620887475917604514e-01
1.197214631713956834e+01 1.443326371227596772e-01
1.082167423263237005e+01 1.286013838177758051e-01
9.772938711403767797e+00 1.146439298177086147e-01
8.817904375092274094e+00 1.022362368505387586e-01
7.949223595951100840e+00 9.119448863282826612e-02
7.159879052091394414e+00 8.135724412681423490e-02
6.443687489609005503e+00 7.259541965557617105e-02
5.794462630283328863e+00 6.477323832388513780e-02
5.206751021581248473e+00 5.779179850900428850e-02
4.675308404573820908e+00 5.156544372023148803e-02
4.149930627278028084e+00 4.548274549363083563e-02
3.680643598404318428e+00 4.011426449847398101e-02
3.298292832911612571e+00 3.578139985339116175e-02
2.953912746141935219e+00 3.191497757144120401e-02
2.644199174557789522e+00 2.845689641443409704e-02
2.365832520591455879e+00 2.538000859068608589e-02
2.115761579881570764e+00 2.262567108873023494e-02
1.891394411446292612e+00 2.017188914597291619e-02
1.671122348067176411e+00 1.777428059516553832e-02
1.492756679448862922e+00 1.584194283956567514e-02
1.317899574224876691e+00 1.395431758727514772e-02
1.176392784684654913e+00 1.243529874748921377e-02
1.014409910534304959e+00 1.070266317840653722e-02
9.049552369451078215e-01 9.533135457777576136e-03
8.071117320892851055e-01 8.491274804260739648e-03
7.197073493386431098e-01 7.563293160577960229e-03
3.319082578307527287e-01 3.470239207276875747e-03
1.552549923324910708e+01 1.958765750843673714e-01
1.406414497376008654e+01 1.741178965364761633e-01
1.273017457984893852e+01 1.549433224091024131e-01
1.151265230458692557e+01 1.380031788597868847e-01
1.040240503950340312e+01 1.229815586500654923e-01
9.390689278137067220e+00 1.096467806271068796e-01
8.469808311314624305e+00 9.779061524464430222e-02
7.632602757571546270e+00 8.723353597123487124e-02
6.872381410904310428e+00 7.782645256843907788e-02
6.182842108790753244e+00 6.944051408680872173e-02
5.558177041164930721e+00 6.195163715740532179e-02
4.992923388548178742e+00 5.528183675146124132e-02
4.481995045680772449e+00 4.931828316724956585e-02
3.977118730164532767e+00 4.349951777150709575e-02
3.526516586961367938e+00 3.836424040841550365e-02
3.159382252223745358e+00 3.421837373970277457e-02
2.828978403021716659e+00 3.051657322889787805e-02
2.531837797697016335e+00 2.721365232221552993e-02
2.264795169909711969e+00 2.426357175357107820e-02
2.025059462850826719e+00 2.163321398235683313e-02
1.809954336591298674e+00 1.928260196664907666e-02
1.598989638004726821e+00 1.699319826045685156e-02
1.428038961105092319e+00 1.514473570468402759e-02
1.260594974762180742e+00 1.333956396948527551e-02
1.087328084812677176e+00 1.148306344699464611e-02
9.701115915308878845e-01 1.022576573308727615e-02
8.653290952060713748e-01 9.112056313759098886e-03
7.716694184935753986e-01 8.117099318466760791e-03
6.880159072908991202e-01 7.228117422548453741e-03
1.648990418808114100e+01 2.107009985836992838e-01
1.494373198868630048e+01 1.871240937409044403e-01
1.353245785653017563e+01 1.664070873943004902e-01
1.224431837022195957e+01 1.481299548148958256e-01
1.106905846004151961e+01 1.319491494843648971e-01
9.997574792424801515e+00 1.176092925899870772e-01
9.021943754337304000e+00 1.048700408324137606e-01
8.134266456670632195e+00 9.353852390371973635e-02
7.327617547690046251e+00 8.344058956713711062e-02
6.595417663937690023e+00 7.444362316063943275e-02
5.931716308956531236e+00 6.642056359688386369e-02
5.330769048798279286e+00 5.926120913241750970e-02
4.787195881273325959e+00 5.287364317663163088e-02
4.249796944748951866e+00 4.663434410511063666e-02
3.811157243146729545e+00 4.160205157512879282e-02
3.378440969581037123e+00 3.668924619346262961e-02
3.026000505906658145e+00 3.272262171775856127e-02
2.708984307759156440e+00 2.918229529341577824e-02
2.423921263564730477e+00 2.602247450353360053e-02
2.167908637112115677e+00 2.320119176376369066e-02
1.938133342131001413e+00 2.068417247470922746e-02
1.712625387062244764e+00 1.822598087402854325e-02
1.529845683693553005e+00 1.624514385851750717e-02
1.350707077086646279e+00 1.431033904669755212e-02
1.205742280648514742e+00 1.275084419679976648e-02
1.039843473490257519e+00 1.097207587281896247e-02
9.276877961362761660e-01 9.775534160004787851e-03
8.273561075480377891e-01 8.705312252937819767e-03
7.377952517139991784e-01 7.756416700960860021e-03
6.577467262540396264e-01 6.908666205608151971e-03
1.587476236639428784e+01 2.012253299370846960e-01
1.438158565467470495e+01 1.787894871173754952e-01
1.301865920224084761e+01 1.590541358037516895e-01
1.177498712045654727e+01 1.416154141339581451e-01
1.064074473353486461e+01 1.261770546596468201e-01
9.607182649800909857e+00 1.124813056643854114e-01
8.666284592193235881e+00 1.003060642851198586e-01
7.810796100602844128e+00 8.946372948197571506e-02
7.033692481758024861e+00 7.981463520075134099e-02
6.328811733825845387e+00 7.120420623295256601e-02
5.690076398242227995e+00 6.353186997395143809e-02
5.112088908678549259e+00 5.668223018247992712e-02
4.589535477839887356e+00 5.056919776181011822e-02
4.073033416114017591e+00 4.460270308508092890e-02
3.611992035243801524e+00 3.933770489576576823e-02
3.236260632119647429e+00 3.508320690539578485e-02
2.898056791419740819e+00 3.129182401613695569e-02
2.593884026237376794e+00 2.790313058756797512e-02
2.320527966344656523e+00 2.487808410389009267e-02
2.075052627582776754e+00 2.218121381304208675e-02
1.854753092189743935e+00 1.977277492508691670e-02
1.638693339866146070e+00 1.742468734979707098e-02
1.463565671363917575e+00 1.552820916066975643e-02
1.292053525937616465e+00 1.367970616851714970e-02
1.114560508770417124e+00 1.177301547498383998e-02
9.944035977338036014e-01 1.048761726318502008e-02
8.870300300552290684e-01 9.343063244067174866e-03
7.911198279942117662e-01 8.322376263012978836e-03
7.053847786399609632e-01 7.412141563057232478e-03
1.686076820534743348e+01 2.165465025579380864e-01
1.528044499827680625e+01 1.922046068106310901e-01
1.383847444853827113e+01 1.708546137750387162e-01
1.252240427756309060e+01 1.520350049230711764e-01
1.132188125166205950e+01 1.354084538875948984e-01
1.022738100634605907e+01 1.206715091569515591e-01
9.230457939014911517e+00 1.075811216550957433e-01
8.323384173802795161e+00 9.593617128886516854e-02
7.499038022078828192e+00 8.557516447410996874e-02
6.750619148729142260e+00 7.634166124570192224e-02
6.072164804424396323e+00 6.811202903105594009e-02
5.457687899359080497e+00 6.076828746360413147e-02
4.901792620311580251e+00 5.421377864388779444e-02
4.399403888190004608e+00 4.836846111477723781e-02
3.903230395315933521e+00 4.265833636064528950e-02
3.460405203815899444e+00 3.761672068991086387e-02
3.099765524003215589e+00 3.355142689085214430e-02
2.775277583091261491e+00 2.992101694237523507e-02
2.483474736667330873e+00 2.667882617748976865e-02
2.221319878102470113e+00 2.378716253653706536e-02
1.986035628734674541e+00 2.120729197722507828e-02
1.774896863835344618e+00 1.890378358469982714e-02
1.567840549603232825e+00 1.665648574626898276e-02
1.400175354618139911e+00 1.484302107153100472e-02
1.235900369739812321e+00 1.307261202671574328e-02
1.065900312433144981e+00 1.125139598918492405e-02
9.509431816427684758e-01 1.002584585802178060e-02
8.482300599030508925e-01 8.928084648973017012e-03
7.563306748350920872e-01 7.951715446935223031e-03
6.743641073709903955e-01 7.083822984224556925e-03
1.623224713987361767e+01 2.067577903925917060e-01
1.470626990685289037e+01 1.836209863726872282e-01
1.331373653751016839e+01 1.632910154630733135e-01
1.204313265480295136e+01 1.453452618747059777e-01
1.088443772831192646e+01 1.294735569647689488e-01
9.828521765783367670e+00 1.153974712578641204e-01
8.867111737087991941e+00 1.028882461313013891e-01
7.992924309541519001e+00 9.176403766497671921e-02
7.198731738219767529e+00 8.185346561588613401e-02
6.478146000581603836e+00 7.302120457095777339e-02
5.825085858978199305e+00 6.514624150180535478e-02
5.233982359885456681e+00 5.812132670376850274e-02
4.699521885184440251e+00 5.185324439242355865e-02
4.171232128914626358e+00 4.573250444621041605e-02
3.699386166090679051e+00 4.033017339509911009e-02
3.315022506009867254e+00 3.597267485503339440e-02
2.968816446536195475e+00 3.208430136531580795e-02
2.657437662452597049e+00 2.860994535401812852e-02
2.377568614600249042e+00 2.551330522910510296e-02
2.126214685533695636e+00 2.274310065351126467e-02
1.900717035473683314e+00 2.027610940522012184e-02
1.679324757091922526e+00 1.786563586695965808e-02
1.500031723576243259e+00 1.592255178965579568e-02
1.324315607893013613e+00 1.402677519770795245e-02
1.182092110099749682e+00 1.249771351859114456e-02
1.019316083251863514e+00 1.075609535199124368e-02
9.093531589769511259e-01 9.580507222048601987e-03
8.109804819167300005e-01 8.533609460859686510e-03
7.231654799159460412e-01 7.601059251556226658e-03
3.335032910017090013e-01 3.486814181083125030e-03
1.562501022044088295e+01 1.974497343174410890e-01
1.415139529686942943e+01 1.754377202494364907e-01
1.280691142446837105e+01 1.560779686434293489e-01
1.158044523216015342e+01 1.389603029950942925e-01
1.046228956689057732e+01 1.238034536063254837e-01
9.443697436823168090e+00 1.103560696611671776e-01
8.516883066105181754e+00 9.840535833973541868e-02
7.674378696928741306e+00 8.776562033931599449e-02
6.909435861410219815e+00 7.829356597116614302e-02
6.215774727976534741e+00 6.984572523662396781e-02
5.587383926628250563e+00 6.231387852266817573e-02
5.018949809192549516e+00 5.559320523466475261e-02
4.505185300576413532e+00 4.959322967196845566e-02
3.997500492896975732e+00 4.373978234171094215e-02
3.544447248631387382e+00 3.857108633716532092e-02
3.175314694076579958e+00 3.439963374568082155e-02
2.843158283765652605e+00 3.068032388846679906e-02
2.544481593480455661e+00 2.735802637139363516e-02
2.276074741097968257e+00 2.438967833952667905e-02
2.035072513018130191e+00 2.174551125944648375e-02
1.818856727028088427e+00 1.938196065408745103e-02
1.606820282267144906e+00 1.707911591034430923e-02
1.434986209406430957e+00 1.522200473479357746e-02
1.266752168416767077e+00 1.340827028215804337e-02
1.092595120108623696e+00 1.154035569385686646e-02
9.748166538293979722e-01 1.027743382860463010e-02
8.695255305297501236e-01 9.157293197272335997e-03
7.753892281723305802e-01 8.158181035806471096e-03
6.913274798772638396e-01 7.263781840118597490e-03
1.659806748324006875e+01 2.124835965233559387e-01
1.503835077397833686e+01 1.886111056557003562e-01
1.361549837378732164e+01 1.676557482059944648e-01
1.231746222622098585e+01 1.491893606667130945e-01
1.113363676698374860e+01 1.328643457843868836e-01
1.005472881165459498e+01 1.183929886678838916e-01
9.072516914991050285e+00 1.055506924055248791e-01
8.179168788420703606e+00 9.411924959947470803e-02
7.367507953423557687e+00 8.394480563639446224e-02
6.630839808313377048e+00 7.488891696718984192e-02
5.963241274472429687e+00 6.680709592854161549e-02
5.358800055281971453e+00 5.960273134631538516e-02
4.812175653480873727e+00 5.317017283066165917e-02
4.271680955439696170e+00 4.689240561960591330e-02
3.830641080303020196e+00 4.183166117710494791e-02
3.395507652607312910e+00 3.688701255562953918e-02
3.041217987212093909e+00 3.289366189739274110e-02
2.722512731140994013e+00 2.933770568595456957e-02
2.435974195858964020e+00 2.615831012024022809e-02
2.178662094627124013e+00 2.332198440341368487e-02
1.947708072933985735e+00 2.079050776837286854e-02
1.720988722745901311e+00 1.831883761471528316e-02
1.537349181079747718e+00 1.632760867196383914e-02
1.357278234754078161e+00 1.438326473877653972e-02
1.211640814904006769e+00 1.281719650486166581e-02
1.044854464191832033e+00 1.102950928439506290e-02
9.321921629240347285e-01 9.825045405136227650e-03
8.313931575424707843e-01 8.749902372199866787e-03
7.413342108216431914e-01 7.795056828605780204e-03
6.609119590808930633e-01 6.943821259383708283e-03
1.597754979373841877e+01 2.028797931888978168e-01
1.447152222785866549e+01 1.801782381057498439e-01
1.309781211053926420e+01 1.602325229388953942e-01
1.184478431572674673e+01 1.426182467184209102e-01
1.070240169013488618e+01 1.270396835084433296e-01
9.661767076312766989e+00 1.132136297684116222e-01
8.714669578236300396e+00 1.009436081875810104e-01
7.853715279627632384e+00 9.002123109113081834e-02
7.071864310721269753e+00 8.029333272961017287e-02
6.362613354722038039e+00 7.162999935277999941e-02
5.720165622643215819e+00 6.389702776837882792e-02
5.138815710410010063e+00 5.700435856904251947e-02
4.613290001092331671e+00 5.085447325766486587e-02
4.093968842993700008e+00 4.485042346932755636e-02
3.630355739185397113e+00 3.954987070966525797e-02
3.252623889075489050e+00 3.527154322249947960e-02
2.912620010172553897e+00 3.145735883354883883e-02
2.606887131684913594e+00 2.805282147442745774e-02
2.332090923673299176e+00 2.501009697590108466e-02
2.085291828170336537e+00 2.229687094977206990e-02
1.863937964044837248e+00 1.987759211352425198e-02
1.646735096445304691e+00 1.751340497747742864e-02
1.470760116929570316e+00 1.560551689666593231e-02
1.298315007407471633e+00 1.374891946600430119e-02
1.119971903929574131e+00 1.183255412430838337e-02
9.992092939549570563e-01 1.054177087618954692e-02
8.913343484060923805e-01 9.389869469562849014e-03
7.949256290141574199e-01 8.364988298685142876e-03
7.087938716581915211e-01 7.449156817053813676e-03
1.697264665663745120e+01 2.183965540970252139e-01
1.537813362246657256e+01 1.937525884433982104e-01
1.392412852901055764e+01 1.721608071923352856e-01
1.259779208673317008e+01 1.531514842680656296e-01
1.138835409731541404e+01 1.363509440068535472e-01
1.028618977885362895e+01 1.214786568003448086e-01
9.282559469803256746e+00 1.082718858744134149e-01
8.369586193170231780e+00 9.654352447081690491e-02
7.540043547414447822e+00 8.610232324443117813e-02
6.787125570443080846e+00 7.680028120328921681e-02
6.104491421620168445e+00 6.851236938224232464e-02
5.486370231515114604e+00 6.111876790277853688e-02
4.927356505193540848e+00 5.452117742108791854e-02
4.422203523408207104e+00 4.863621776313561962e-02
3.923221555309603481e+00 4.289403933661044277e-02
3.478052738709775493e+00 3.782100410508618810e-02
3.115445065515646927e+00 3.373361047829222248e-02
2.789240238558954754e+00 3.008143530127409260e-02
2.495890165970238606e+00 2.682159435328337546e-02
2.232376760569649843e+00 2.391221666317020975e-02
1.995829302847520914e+00 2.131796484806676439e-02
1.783651233151932525e+00 1.900306993298635574e-02
1.575562696857932599e+00 1.674249377664735819e-02
1.407029149105601507e+00 1.491914798147757175e-02
1.241903722278685951e+00 1.314002365963729164e-02
1.071079211226785732e+00 1.130949124842133002e-02
9.555479694681885405e-01 1.007658189051191359e-02
8.523349424762606263e-01 8.974488798780167961e-03
7.600181935577839942e-01 7.992926856090355747e-03
6.775941530621693021e-01 7.120349976205901481e-03
1.633839667285988995e+01 2.084901037512575939e-01
1.479905603148308835e+01 1.850787220102136366e-01
1.339529587582475578e+01 1.645154590614064938e-01
1.211504793764759746e+01 1.463897482341934841e-01
1.094790898083343933e+01 1.303655235823348857e-01
9.884664531043473090e+00 1.161701134382539941e-01
8.916861924744594603e+00 1.035478628562028630e-01
8.037013495927574525e+00 9.233542427690004384e-02
7.237918058179228176e+00 8.234852921102567280e-02
6.512923757989163676e+00 7.346114732234977629e-02
5.856052697957083275e+00 6.553040117563338485e-02
5.261507846546324529e+00 5.845731399969545522e-02
4.724016095866917730e+00 5.214501179611093218e-02
4.192654516084658667e+00 4.598602744338815135e-02
3.718317953156756506e+00 4.055342361234719195e-02
3.331810654367861613e+00 3.616946070752578846e-02
2.983769702567000248e+00 3.225476912194377016e-02
2.670720677162722989e+00 2.876238003571051499e-02
2.389418079207688450e+00 2.564836819806931567e-02
2.136815684759600042e+00 2.286031984065774875e-02
1.910073796758831488e+00 2.038132605559278901e-02
1.687567440389865059e+00 1.795803648832495353e-02
1.507384215900944735e+00 1.600413658623041357e-02
1.330755754037264094e+00 1.409894547212704567e-02
1.187837991579591135e+00 1.256058256904769507e-02
1.024282402530702907e+00 1.080998988805822666e-02
9.137574526957104037e-01 9.629659354811619804e-03
8.148865072863646919e-01 8.578464415155391889e-03
7.266646517869586042e-01 7.638838414361841071e-03
3.350829727532536051e-01 3.504915038353422375e-03
1.572582587143631905e+01 1.990730154991919576e-01
1.423981814095376031e+01 1.768033030792706406e-01
1.288461376419879834e+01 1.572206566685656892e-01
1.164895443507617756e+01 1.399423810885515596e-01
1.052278559119080370e+01 1.246512602431148614e-01
9.497258565447374679e+00 1.110866275067249054e-01
8.564377250018601728e+00 9.903478122862044430e-02
7.716528055141674614e+00 8.831536541723772338e-02
6.946870501513413565e+00 7.876942946934094303e-02
6.248988788409377548e+00 7.026247910713100120e-02
5.616945763451379747e+00 6.267517612101833335e-02
5.045238453929865585e+00 5.590960677314285587e-02
4.528499361426913339e+00 4.987579400985898970e-02
4.018072551421597360e+00 4.398368869196153663e-02
3.562436808706856972e+00 3.878460740424066050e-02
3.191370544650130814e+00 3.458675151373852286e-02
2.857424859185680344e+00 3.084341830840252666e-02
2.557196887911981076e+00 2.750469109128726719e-02
2.287376153691591085e+00 2.452177707290905534e-02
2.045178635945715584e+00 2.185922474261758203e-02
1.827883633470725133e+00 1.948427684103203397e-02
1.614669215588185658e+00 1.716549960622387044e-02
1.442073375200675356e+00 1.529944478585965571e-02
1.272919830885790082e+00 1.347670509763937083e-02
1.097930351003898686e+00 1.159780314704312622e-02
9.795513718293539229e-01 1.033140039181298930e-02
8.737301990155423859e-01 9.204175304895563861e-03
7.791457268337050879e-01 8.199548135754887446e-03
6.946788346089077804e-01 7.299307509908137086e-03
1.670788309189420318e+01 2.142989918702326302e-01
1.513415274335653571e+01 1.901166424475898009e-01
1.369956916141199521e+01 1.689321570483363899e-01
1.239148982265216858e+01 1.502748848700703188e-01
1.119897053226674899e+01 1.337934977348140542e-01
1.011252861125345071e+01 1.191877029384329212e-01
9.123672156606895456e+00 1.062280689495414127e-01
8.224509456102731875e+00 9.472166343064322702e-02
7.407733444663334055e+00 8.446683038363300700e-02
6.666651149796383180e+00 7.533541228871788731e-02
5.995000790699771542e+00 6.719860892195143875e-02
5.387007848724699954e+00 5.994617520374508068e-02
4.837261037367344585e+00 5.347214620569922666e-02
4.293772381867683841e+00 4.715714080397331864e-02
3.850201205406466265e+00 4.206170165674431860e-02
3.412803152346655100e+00 3.708634681680871015e-02
3.056645810530449037e+00 3.307464663376508823e-02
2.736234198928584771e+00 2.949262529005220942e-02
2.448170296083321151e+00 2.629788873646942901e-02
2.189494410145735426e+00 2.344442914134809222e-02
1.957328913273490789e+00 2.089893743342372684e-02
1.729519101343564680e+00 1.841508732144915908e-02
1.544860804507927732e+00 1.641301287554395097e-02
1.363929358672192560e+00 1.445551188263435524e-02
1.217540184326963981e+00 1.288289419121808194e-02
1.049984574185374830e+00 1.108632295561088818e-02
9.367028662029033281e-01 9.875272641417229269e-03
8.354474149034717412e-01 8.794459086511005955e-03
7.449414252505009992e-01 7.834411243496498464e-03
6.641161927610481630e-01 6.978446424815942101e-03
1.608175400673535904e+01 2.045827005706042645e-01
1.456274634866062456e+01 1.816076291494823358e-01
1.317792361447364868e+01 1.614329838882447576e-01
1.191532341691072716e+01 1.436468116853516774e-01
1.076473116120844864e+01 1.279113623886655449e-01
9.716871429297581741e+00 1.139712428276689199e-01
8.763504052097866648e+00 1.015938607956926587e-01
7.897019038164318161e+00 9.058366572994572263e-02
7.110310249005248551e+00 8.078704369879805003e-02
6.396825817427850502e+00 7.205589693093675252e-02
5.750585605388470967e+00 6.427354119988124004e-02
5.165842435295705748e+00 5.733044112129247888e-02
4.637300285812715472e+00 5.114220325670922745e-02
4.114993154449183344e+00 4.509642692493934235e-02
3.648952166528739216e+00 3.976820676849800174e-02
3.269141980990412755e+00 3.546495748546346638e-02
2.927292894292541803e+00 3.162537361374839068e-02
2.619960342972396994e+00 2.820097946390322241e-02
2.343748103037812225e+00 2.514249625516844222e-02
2.095676362444979901e+00 2.241327045336238832e-02
1.873134340347754501e+00 1.998120853691330578e-02
1.654862766563794052e+00 1.760324630081187836e-02
1.478005568566123973e+00 1.568643546211102857e-02
1.304674361439185359e+00 1.381692746671514364e-02
1.125410166346524354e+00 1.189116106048186162e-02
1.004082464515237305e+00 1.059477698549526371e-02
8.956599680205854508e-01 9.438085120839366862e-03
7.987325609491429113e-01 8.406739009991306272e-03
7.122035212479620458e-01 7.486048558652181294e-03
1.708622464790255790e+01 2.203037104564054272e-01
1.547709480798900294e+01 1.953416585673613537e-01
1.401090522347376499e+01 1.734923135649747428e-01
1.267412676364411617e+01 1.542754637137876139e-01
1.145569684805716726e+01 1.373088837805262752e-01
1.034558203668215093e+01 1.223052792439108527e-01
9.335120444304607190e+00 1.089863079548140795e-01
8.416236779994230588e+00 9.715344268843274789e-02
7.581406099676697430e+00 8.663473847523898985e-02
6.823896190781693072e+00 7.726585540852055900e-02
6.137079182270030131e+00 6.891834301926565154e-02
5.515408869705577644e+00 6.147374233673168903e-02
4.953083731702760062e+00 5.483478006276882449e-02
4.445116568983080718e+00 4.891237419835622879e-02
3.943432128857232044e+00 4.312845884004632563e-02
3.495762925930374188e+00 3.802915254764225456e-02
3.131195355502935040e+00 3.391588893407067318e-02
2.803265697363992448e+00 3.023973675978539055e-02
2.508330661937447026e+00 2.696291213975154574e-02
2.243504791402078702e+00 2.403942185441253210e-02
2.005764415646877019e+00 2.142731512950418402e-02
1.792461778279648366e+00 1.910201228487963532e-02
1.583316642493620252e+00 1.682808098574737482e-02
1.413907700830215664e+00 1.499536336598937536e-02
1.247955850633940544e+00 1.320569378633366930e-02
1.076311535852829682e+00 1.136786442860935990e-02
9.602136421219221729e-01 1.012573299820625737e-02
8.564582342423517902e-01 9.019233813071153572e-03
7.637245029969087495e-01 8.033227528114741597e-03
6.808552088525063883e-01 7.155848024177901244e-03
1.644617524059951208e+01 2.102720466425840595e-01
1.489321425421765355e+01 1.865528252702968182e-01
1.347789258424120717e+01 1.657633563270853316e-01
1.218772484955480806e+01 1.474542515242937279e-01
1.101202961517417123e+01 1.312736943706781234e-01
9.941400419815657585e+00 1.169409665472975202e-01
8.967152957201793839e+00 1.042241301578949592e-01
8.081539256258466253e+00 9.292129202084604966e-02
7.277433363102771224e+00 8.285988737112466584e-02
6.548043860737730704e+00 7.389855414531708300e-02
5.887232410004624938e+00 6.591474140689934647e-02
5.289218196357232671e+00 5.879294899309531197e-02
4.748658606295746765e+00 5.244395400774253674e-02
4.214361673887466075e+00 4.624629888335765604e-02
3.737341345278451854e+00 4.077733567687168853e-02
3.348733961135638815e+00 3.636343852634848356e-02
2.998911292500735293e+00 3.243086783911874188e-02
2.684157228877160684e+00 2.891496332896936403e-02
2.401383388512746908e+00 2.578087722196774692e-02
2.147432040465403258e+00 2.298210815484522454e-02
1.919525155157944862e+00 2.048485868665936641e-02
1.695890981039089862e+00 1.805060053078601234e-02
1.514770387395480533e+00 1.608634780095352657e-02
1.337266604154216276e+00 1.416953351242324598e-02
1.193620743595709799e+00 1.262382507892203035e-02
1.029310399457485259e+00 1.086228237991867379e-02
9.181748471612828366e-01 9.676830490650127278e-03
8.188225998150145957e-01 8.621124712659043732e-03
7.301730464332782944e-01 7.674453946939025807e-03
3.366534787977981669e-01 3.521784457589420374e-03
1.582815607451359163e+01 2.007374176379806419e-01
1.432931447974956640e+01 1.782010791179664544e-01
1.296323483841973534e+01 1.583994400360993482e-01
1.171822959596793012e+01 1.409443870047363823e-01
1.058396541086021081e+01 1.255088972707268657e-01
9.551422714034806916e+00 1.118198773883855579e-01
8.612345983052456688e+00 9.966655358220780081e-02
7.759025304314283389e+00 8.886374987677030102e-02
6.984624131604847186e+00 7.924541430805656650e-02
6.282564576234395126e+00 7.067970701125228516e-02
5.646777180927894157e+00 6.304276853783083445e-02
5.071737067431925539e+00 5.622733631833413959e-02
4.552091963122561147e+00 5.015465101402982739e-02
4.038738206663940566e+00 4.422549869014515828e-02
3.580696248758574729e+00 3.899562267726974091e-02
3.207601485319055090e+00 3.477466682341834314e-02
2.871866252288795884e+00 3.100699173624216903e-02
2.570018170394844148e+00 2.764821314586832571e-02
2.298827800364812379e+00 2.465078950394438209e-02
2.055339953211833492e+00 2.197391143618228695e-02
1.836943426246432143e+00 1.958362951477095673e-02
1.622668164759423215e+00 1.725426888583172017e-02
1.449167195947130837e+00 1.537744370461175195e-02
1.279167892829539133e+00 1.354287505161989348e-02
1.103274024367477901e+00 1.165335798210004499e-02
9.843254507028836864e-01 1.038259585055763962e-02
8.779857026332594794e-01 9.248613834836548128e-03
7.829171372722385502e-01 8.238196071712463806e-03
6.980385046536028426e-01 7.335577682643604214e-03
1.681938733172540168e+01 2.161653898359965631e-01
1.523142360936277839e+01 1.916708822917499999e-01
1.378473602732175962e+01 1.702353949175623438e-01
1.246638244564924491e+01 1.513784055018496111e-01
1.126503295630847745e+01 1.347359879212062517e-01
1.017095276189908226e+01 1.199965449826242703e-01
9.175414239012448903e+00 1.069298880304159760e-01
8.270319589666627280e+00 9.531922873897297199e-02
7.448322880075394892e+00 8.498682738136577319e-02
6.702721391365330739e+00 7.579505157898056011e-02
6.027039281985672403e+00 6.759931319796910754e-02
5.415456333371719388e+00 6.029205177572263125e-02
4.862493047735796381e+00 5.377949831108099626e-02
4.315976468507082942e+00 4.742065452471009440e-02
3.870040281753745148e+00 4.229193165286685568e-02
3.430199108533957819e+00 3.729030642137736579e-02
3.072120114964618232e+00 3.325322741405014465e-02
2.749997340438072424e+00 2.965087841412826497e-02
2.460432768743125109e+00 2.643459554380307025e-02
2.200448748572219504e+00 2.356511795060478934e-02
1.967046853452517841e+00 2.100717939845627227e-02
1.738060424741171284e+00 1.850898579778098574e-02
1.552473694974489948e+00 1.649617070183233628e-02
1.370596943757703912e+00 1.452959395324319655e-02
1.223526289554466073e+00 1.294607726812665137e-02
1.055115277039110344e+00 1.114072155452369532e-02
9.412240566748615311e-01 9.922986885873735438e-03
8.395100436140531253e-01 8.836525306997933607e-03
7.485497325222610909e-01 7.871296028459892277e-03
6.673275361341004519e-01 7.012093508128297743e-03
1.618758500346062945e+01 2.063136439051022342e-01
1.465517764867917627e+01 1.830520136319075952e-01
1.325899274040782139e+01 1.626549169295830599e-01
1.198668152203176440e+01 1.446805778158511691e-01
1.082770557714319359e+01 1.288011487932351207e-01
9.772560445477793678e+00 1.147345198890090123e-01
8.812845610605302582e+00 1.022539282566258534e-01
7.940694497580884637e+00 9.115740253269656590e-02
7.149022021990747433e+00 8.128002808168727222e-02
6.431336121820113938e+00 7.249036856794839612e-02
5.781218119463495064e+00 6.465153224315441094e-02
5.193049389377928371e+00 5.766515604476341039e-02
4.661511498817131560e+00 5.143437700470430279e-02
4.136335629392609015e+00 4.535217241764285395e-02
3.667626829326585458e+00 3.998515866681265352e-02
3.285810964937383449e+00 3.565582137846196736e-02
2.942132270318805976e+00 3.179656185742515268e-02
2.633103904555929020e+00 2.835135387851209915e-02
2.355428793172826385e+00 2.527259632602937151e-02
2.106125262261724806e+00 2.253108134547366498e-02
1.882464074351382965e+00 2.008321896722452607e-02
1.663024120398971517e+00 1.769179866208895127e-02
1.485291111199083414e+00 1.576723307165318541e-02
1.311079144400067564e+00 1.388668099750353310e-02
1.130901226833228357e+00 1.195093952049207549e-02
1.008958423329417542e+00 1.064580280029990382e-02
9.000280171968771947e-01 9.484337746270667460e-03
8.026211627120672931e-01 8.446553749251742987e-03
7.156267868046145564e-01 7.523100403283138234e-03
1.720163045377621103e+01 2.222558434868891486e-01
1.557757731863601514e+01 1.969602527514976165e-01
1.409872454845820577e+01 1.748500980255902892e-01
1.275134541071546224e+01 1.554229231634037811e-01
1.152369321736232344e+01 1.382981112797087297e-01
1.040572067440825421e+01 1.231413025277372369e-01
9.388295168057284812e+00 1.097088395326035609e-01
8.463342147532950221e+00 9.778255260532744964e-02
7.623122396687739943e+00 8.717795167550418389e-02
6.860932793084925763e+00 7.773570362012550972e-02
6.170070332919857847e+00 6.932669580830039258e-02
5.544707173639180198e+00 6.183481791819191858e-02
4.979131989650965373e+00 5.514691564553782233e-02
4.468228465873874455e+00 4.918617824914360559e-02
3.963743846073650268e+00 4.337076212991060331e-02
3.513640869726891935e+00 3.823523273805392447e-02
3.147169336073414758e+00 3.409709520297043300e-02
2.817431340269662687e+00 3.040253648646530638e-02
2.520946395306258303e+00 2.710392699285574247e-02
2.254727862807921923e+00 2.416488964755566377e-02
2.015717335736575855e+00 2.154163750328156463e-02
1.801374055292841225e+00 1.919933239074482142e-02
1.591101997376046961e+00 1.691335088248158841e-02
1.420841425849749484e+00 1.507165362935903793e-02
1.254047746201703228e+00 1.327254821405997841e-02
1.081559653470382409e+00 1.142542359226049291e-02
9.648859421317417251e-01 1.017346276263168987e-02
8.606240670077506261e-01 9.063855179138081974e-03
7.674349578643622216e-01 8.072139057448362784e-03
6.841300181495894028e-01 7.191182746026667481e-03
1.655558856173886184e+01 2.120881619815660202e-01
1.498871392500142541e+01 1.880710428137944978e-01
1.356154195892120562e+01 1.670448502912479927e-01
1.226135501313869014e+01 1.485373647173904854e-01
1.107691394078153024e+01 1.321951042380820063e-01
9.998748849353859214e+00 1.177375876334684907e-01
9.017903050691042921e+00 1.049038262844577823e-01
8.126514336390259885e+00 9.350711519600463095e-02
7.317286180827621500e+00 8.336983771169503843e-02
6.583450800470769693e+00 7.435041155444133132e-02
5.918656797240635647e+00 6.630652780781005895e-02
5.317216238568207132e+00 5.913735486801641877e-02
4.773463012549619577e+00 5.274098981118251206e-02
4.236194176601556727e+00 4.650592861614535889e-02
3.756592091468766270e+00 4.100111784801118570e-02
3.365840817661423845e+00 3.656308432003065739e-02
3.014121465610316353e+00 3.260557048284640214e-02
2.697680621600746065e+00 2.907152400062792963e-02
2.413432140364490941e+00 2.591831177445323361e-02
2.158145253054859047e+00 2.310342657343374476e-02
1.929021733913762304e+00 2.059312337892682879e-02
1.704287975846281444e+00 1.814410481611476722e-02
1.522233589662082887e+00 1.616754559167294172e-02
1.343805724652098244e+00 1.424090445345596416e-02
1.199451916765777781e+00 1.268928028495574026e-02
1.034350507559636423e+00 1.091698008599124511e-02
9.225944793772566932e-01 9.723128830888511792e-03
8.228361213636063987e-01 8.663538130179570390e-03
7.336836406896600771e-01 7.712709604957493706e-03
3.382615944974410871e-01 3.537898377614138133e-03
1.593199237005943836e+01 2.024326996902014730e-01
1.442001452798223404e+01 1.796147964373643879e-01
1.304288978548011002e+01 1.596000761666811207e-01
1.178833807085244878e+01 1.419642555517418303e-01
1.064585412276691301e+01 1.263835356985281988e-01
9.606081835681075987e+00 1.125731443470232018e-01
8.660790620384730687e+00 1.003186840689269665e-01
7.801945707818869202e+00 8.942752217395187608e-02
7.022667333105007792e+00 7.973652509552059398e-02
6.316403663320898865e+00 7.110567477236280631e-02
5.676815077533976073e+00 6.341266310524898420e-02
5.098397770834486309e+00 5.655805677165439554e-02
4.575870528391201120e+00 5.044210985153464027e-02
4.059680390677841366e+00 4.447478754798211975e-02
3.599045290861144775e+00 3.920967679710177928e-02
3.223901230046299027e+00 3.496176294610495866e-02
2.886404172691135361e+00 3.117160064776987316e-02
2.582869425731069146e+00 2.779602146108179836e-02
2.310326487350847113e+00 2.478109998469553779e-02
2.065576500752598132e+00 2.208963989545324746e-02
1.846052553592032464e+00 1.968620933774154272e-02
1.630679746769881922e+00 1.734341401810922390e-02
1.456309169995658515e+00 1.545498726286906321e-02
1.285429887635968438e+00 1.361180056292350324e-02
1.108688894511806744e+00 1.171451445822092527e-02
9.891296372425792960e-01 1.043519383264136791e-02
8.822525991022537317e-01 9.292731667871742540e-03
7.867295276178798424e-01 8.277968176274368498e-03
7.014370448042073214e-01 7.372309188301699387e-03
1.693261550634378310e+01 2.180700300042943407e-01
1.533004752282686134e+01 1.932642971255318920e-01
1.387107785533624238e+01 1.715664222557915508e-01
1.254214264970745418e+01 1.525015563314776057e-01
1.133184641278446136e+01 1.356941102989544790e-01
1.023002939235583852e+01 1.208295812247372203e-01
9.227633199869963221e+00 1.076369857752058901e-01
8.316489616969786169e+00 9.593282516780614333e-02
7.489335137147678623e+00 8.552374701851464533e-02
6.739057016780085618e+00 7.625522685867941464e-02
6.059387985830815282e+00 6.800188147962077378e-02
5.444208517260118008e+00 6.064381106086842027e-02
4.888115710956358662e+00 5.408729460304190217e-02
4.338469867728229623e+00 4.768828616105875995e-02
3.890001344496556879e+00 4.253177936606170745e-02
3.447757911209547110e+00 3.749344449340046015e-02
3.087743997943463548e+00 3.343372088332965258e-02
2.763936357395642140e+00 2.980849824006899171e-02
2.472814258661361730e+00 2.657429811409573600e-02
2.211443711470989726e+00 2.369096276551649685e-02
1.976829550780182743e+00 2.111881274577209408e-02
1.746675709466054327e+00 1.860667805033961245e-02
1.560097638513742169e+00 1.657900026389626247e-02
1.377351384820629354e+00 1.460406605220056740e-02
1.229514029738709491e+00 1.301138424752318161e-02
1.060271907150998949e+00 1.119751333868901355e-02
9.457883483105343769e-01 9.972248882547267435e-03
8.435749015621391012e-01 8.882637145412505472e-03
7.521611025001343487e-01 7.909605425367206843e-03
6.705769766038099933e-01 7.045891069675078514e-03
1.629490035711842921e+01 2.080966507428316792e-01
1.474888166229152375e+01 1.845372339654915428e-01
1.334108725115265237e+01 1.639059834444567543e-01
1.205895338802454830e+01 1.457439294798742735e-01
1.089139788801579201e+01 1.297157358207721434e-01
9.828854167790030516e+00 1.155148530859828049e-01
8.862708640742061661e+00 1.029238005182324389e-01
7.984846054514102676e+00 9.173935385997385172e-02
7.188264004053733558e+00 8.179097765742403270e-02
6.466106599174651137e+00 7.292857039704001010e-02
5.812097536647190310e+00 6.503719585302288053e-02
5.220532040630847526e+00 5.799845353140709731e-02
4.685889757249705134e+00 5.172536377387158130e-02
4.157778375812435812e+00 4.560681238033983259e-02
3.686493264976217876e+00 4.020499929275046097e-02
3.302587197645649564e+00 3.585277568866142989e-02
2.957079359024151088e+00 3.197113010838162350e-02
2.646387396784077417e+00 2.850389599570936697e-02
2.367280196539868431e+00 2.541091233681774461e-02
2.116666666374350303e+00 2.265111258852893147e-02
1.891806978784207782e+00 2.018930447953351179e-02
1.671241832919745374e+00 1.778478217673541348e-02
1.492592955038364311e+00 1.584764269114045943e-02
1.317553170184277533e+00 1.395756682988748970e-02
1.136420406686477813e+00 1.201193314796776025e-02
1.013904198944483914e+00 1.069973295177869925e-02
9.044171267106791978e-01 9.531404774339169439e-03
8.065338650939841703e-01 8.489793692473721412e-03
7.190872764715924292e-01 7.559937751239178584e-03
1.731885709243942273e+01 2.242689562422069405e-01
1.567949967896308472e+01 1.986267644726708304e-01
1.418785410039297901e+01 1.762449352156909843e-01
1.282954413683302164e+01 1.566033138191999796e-01
1.159250333335892691e+01 1.392876610527537806e-01
1.046646621301107061e+01 1.239997387445771621e-01
9.442092795597160304e+00 1.104444635570872579e-01
8.510833224612394332e+00 9.841414983605806244e-02
7.665389391666768582e+00 8.772708924255098739e-02
6.898302410489801417e+00 7.821670780123211875e-02
6.203318964649043643e+00 6.974910670110819055e-02
5.574207100222937861e+00 6.219873811965359600e-02
5.005349632519930481e+00 5.547231785053122893e-02
4.491594615527114698e+00 4.946939607084297613e-02
3.984288164905124496e+00 4.361195053042631747e-02
3.531656882990616975e+00 3.844763363282277524e-02
3.163197234250091583e+00 3.428645594182098272e-02
2.831640980242709826e+00 3.056646478661976737e-02
2.533612534152416718e+00 2.725094382848941565e-02
2.266019173715517976e+00 2.429390612722709744e-02
2.025808125262012815e+00 2.165536819669541119e-02
1.810316949883807425e+00 1.930098622290818064e-02
1.598955521208938357e+00 1.700148141890027442e-02
1.427822931009397944e+00 1.515006210224531871e-02
1.260223395894543685e+00 1.334089294654935975e-02
1.086820048060673560e+00 1.148307587736643529e-02
9.696210589813880620e-01 1.022698619117774592e-02
8.648079013830708428e-01 9.110966367502103258e-03
7.711466948054819248e-01 8.113245024305623318e-03
6.874400237200597452e-01 7.226242568093541735e-03
1.666677680940443551e+01 2.139461703975724383e-01
1.508539490397194704e+01 1.896309315036836807e-01
1.364630933657708134e+01 1.683472532800326105e-01
1.233580904075809492e+01 1.496426543331271508e-01
1.114258647793706558e+01 1.331462781464312628e-01
1.005673663601157664e+01 1.185469052661110162e-01
9.069167202190072885e+00 1.056107193495140900e-01
8.171928316791749580e+00 9.411673516667269646e-02
7.357643600551054597e+00 8.389930492472302825e-02
6.619159261054020860e+00 7.480057272266356361e-02
5.950488650956524239e+00 6.670345405447279663e-02
5.345421670845067474e+00 5.948015078958414359e-02
4.798619051859492224e+00 5.304929191220032758e-02
4.258277886164281156e+00 4.677018292375285241e-02
3.775943313541298085e+00 4.123070974679172995e-02
3.383082478797725390e+00 3.676649068521447433e-02
3.029437501845729130e+00 3.278385518836378354e-02
2.711322106345457339e+00 2.922725585703801754e-02
2.425524657507520221e+00 2.605789437412689424e-02
2.168909120367097376e+00 2.322741991886831045e-02
1.938675918316144831e+00 2.070266157747789951e-02
1.712790574860191262e+00 1.823963522916199897e-02
1.529739217010450236e+00 1.625088498125059483e-02
1.350414614021355320e+00 1.431377439773822390e-02
1.205347670978444974e+00 1.275427297562731384e-02
1.039403477847160584e+00 1.097444527136263136e-02
9.271127403557742896e-01 9.773630199284932471e-03
8.268524714291637379e-01 8.707066483092459550e-03
7.371949133034371160e-01 7.751545043791684998e-03
3.399037841308453767e-01 3.554500969018649977e-03
1.603738191629597409e+01 2.041792017904962842e-01
1.451199986472502523e+01 1.810683471960205793e-01
1.312355511691900034e+01 1.608255952605298633e-01
1.185927721909118482e+01 1.430067105788445925e-01
1.070843321936434833e+01 1.272682622253018259e-01
9.661383696232780594e+00 1.133381009303606468e-01
8.709653630880719533e+00 1.009739702066783096e-01
7.845381342013436843e+00 8.999591317304234117e-02
7.061216246525771290e+00 8.023383360792761543e-02
6.350517385731365039e+00 7.153640329171771783e-02
5.707156262663279023e+00 6.379143649479901423e-02
5.125368840044730590e+00 5.688715537147908535e-02
4.599779467049206261e+00 5.073356068868283691e-02
4.080752464234091548e+00 4.472279953142534875e-02
3.617584131565639627e+00 3.943030395013168155e-02
3.240449326938941166e+00 3.515560323346986205e-02
2.901088155521233780e+00 3.134532409251935409e-02
2.595968371121335938e+00 2.794447728054364616e-02
2.321953064469401085e+00 2.491535748302912620e-02
2.075838385245066586e+00 2.220463943745656921e-02
1.855233399105904013e+00 1.979226345859353212e-02
1.638747572281740617e+00 1.743528686852669624e-02
1.463471769793738941e+00 1.553364769019461092e-02
1.291772990723254688e+00 1.368144025147702801e-02
1.114107873041964458e+00 1.177515735860451031e-02
9.939756012108179606e-01 1.048952112697390873e-02
8.865710572714735616e-01 9.341101459843147159e-03
7.905561974020496319e-01 8.321023591809677961e-03
7.048469773391587978e-01 7.408625597004625703e-03
1.704759110085428020e+01 2.200208835604756108e-01
1.543001809018195658e+01 1.948845653073781048e-01
1.395857435484621512e+01 1.729329868526587044e-01
1.261895916641467075e+01 1.536627400005010358e-01
1.139949443658384354e+01 1.366695176911360554e-01
1.028970909934483480e+01 1.216651913614986841e-01
9.280419163087891832e+00 1.083628365414688322e-01
8.363281313570537279e+00 9.655394047686484404e-02
7.530798388712344860e+00 8.606275165307200603e-02
6.775836399503177176e+00 7.673189565740828888e-02
6.092015539232972898e+00 6.841684633765011958e-02
5.473179961205540067e+00 6.100939848440736779e-02
4.913889509297597158e+00 5.440682150994049365e-02
4.361120202784741551e+00 4.796343379038288390e-02
3.910147564824768107e+00 4.277032812002394546e-02
3.465503291487760151e+00 3.770243015267341069e-02
3.103470903232067979e+00 3.361890343305974638e-02
2.777936623985133302e+00 2.996990053118852443e-02
2.485300213970385474e+00 2.671706299564627005e-02
2.222541697836458496e+00 2.381700199382412453e-02
1.986695049352650955e+00 2.122967329072877884e-02
1.755309280105080916e+00 1.870365343431015445e-02
1.567834680255589141e+00 1.666623981780382055e-02
1.384119432517283421e+00 1.468137904104344429e-02
1.235540476051486092e+00 1.307656030155236911e-02
1.065432023204063272e+00 1.125407529399806775e-02
9.504279821246340854e-01 1.002373232286464869e-02
8.476872387149166910e-01 8.929283535370738725e-03
7.557979207984334424e-01 7.951635786424148325e-03
6.738365077142236537e-01 7.079227790011583497e-03
1.640405660510116803e+01 2.099147141549477513e-01
1.484390314670082134e+01 1.860586495241188798e-01
1.342426991701816874e+01 1.651832859400430842e-01
1.213197556661159027e+01 1.468275033198732926e-01
1.095586120014069920e+01 1.306365003204387198e-01
9.885768892232043470e+00 1.163129344503721213e-01
8.913056331638534502e+00 1.036157240477359881e-01
8.029498197720185360e+00 9.233093859737120934e-02
7.227869897887416073e+00 8.230321494764009094e-02
6.501162915345380711e+00 7.337814695324910985e-02
5.843309582517862033e+00 6.542859351331149764e-02
5.248223969476723205e+00 5.834370106650445947e-02
4.710577171434668919e+00 5.202978635224380505e-02
4.179389682648300131e+00 4.586682471904848096e-02
3.705502249590188146e+00 4.043123623543542350e-02
3.319418803004115848e+00 3.605139105920430326e-02
2.972089290883277890e+00 3.214691490102272037e-02
2.659732018094630668e+00 2.865556901569483311e-02
2.379165885395239322e+00 2.554856788231418471e-02
2.127268288027756693e+00 2.277310347947612834e-02
1.901224871680461836e+00 2.029470754380220329e-02
1.679474108812158528e+00 1.787821540842807547e-02
1.499982125103802133e+00 1.593158087703947304e-02
1.324054701025326963e+00 1.403207541171557632e-02
1.141996502096137789e+00 1.207242475182451064e-02
1.018853613903434097e+00 1.075327440545749413e-02
9.088510700247292018e-01 9.580060062719013628e-03
8.104915858481767099e-01 8.533615367734727689e-03
7.225730382231597693e-01 7.597571057295013364e-03
1.743811567201755963e+01 2.263261156289655407e-01
1.578299375889013412e+01 2.003260778133956199e-01
1.427814769358720426e+01 1.776592374828356025e-01
1.290874027756539810e+01 1.578097316865610666e-01
1.166218507969859353e+01 1.403156692027593688e-01
1.052792618804164704e+01 1.248728208162141612e-01
9.496414299912956380e+00 1.111992691021738422e-01
8.558948651853437894e+00 9.906763117546500685e-02
7.708021832647138361e+00 8.829192201609928348e-02
6.936111742424241555e+00 7.870630320812108116e-02
6.236836736889595834e+00 7.017254390727838131e-02
5.604011947466196020e+00 6.257505394162531098e-02
5.031810850293025439e+00 5.579619718484327834e-02
4.515108261462223993e+00 4.975521980880250050e-02
4.004992982373586585e+00 4.386213441019876091e-02
3.549811589853016258e+00 3.866567376563723180e-02
3.179376238123673204e+00 3.447486185586795537e-02
2.846041839474852342e+00 3.073723609783356875e-02
2.546423202217519055e+00 2.740039728323785326e-02
2.277359153149419058e+00 2.442492687266380538e-02
2.035922911371411903e+00 2.177026733225145144e-02
1.819333441430047715e+00 1.940294154646202140e-02
1.606859146162614271e+00 1.709129044313116227e-02
1.434900940225527277e+00 1.522974940183321677e-02
1.266459436383339243e+00 1.341174488300814378e-02
1.092157705045626370e+00 1.154030743919762410e-02
9.743639414900969742e-01 1.028068177327465076e-02
8.690367576888828882e-01 9.157695795519961088e-03
7.749005428619664126e-01 8.154719053888016822e-03
6.907758633618737987e-01 7.261626220831539011e-03
1.677962108624270954e+01 2.158696740245482637e-01
1.518371235636424643e+01 1.912196145481604714e-01
1.373214667775778608e+01 1.696835004723821483e-01
1.241120436873747401e+01 1.507701726725923230e-01
1.120897324649298632e+01 1.340993198015433541e-01
1.011534740230061402e+01 1.193697971333173430e-01
9.121014949423127405e+00 1.063145020384626410e-01
8.217844060388133087e+00 9.472876351307328580e-02
7.398343297474194280e+00 8.442807344998090602e-02
6.655348650629086649e+00 7.526963558193612569e-02
5.982549129932348997e+00 6.710789889308503564e-02
5.373815395105880910e+00 5.983992055253595233e-02
4.823906823043535574e+00 5.335701659269647540e-02
4.280503551064366086e+00 4.703976389488871701e-02
3.795497260845039911e+00 4.146564773614455635e-02
3.400453816572247323e+00 3.696969146642067883e-02
3.044909331091671501e+00 3.296504317061515338e-02
2.725101442916303185e+00 2.938939848786263978e-02
2.437774713777218771e+00 2.619679426961065219e-02
2.179843070152978513e+00 2.335079282371032086e-02
1.948371572915272631e+00 2.081163775809449779e-02
1.721333390091314808e+00 1.833466012564999303e-02
1.537315630046557580e+00 1.633778767863086276e-02
1.357077731499275464e+00 1.439008236259446336e-02
1.211319198460855784e+00 1.282052418273312532e-02
1.044495570022739628e+00 1.103155453118556846e-02
9.316497365349514226e-01 9.824525869893777422e-03
8.308768083833197871e-01 8.750296389644633688e-03
7.407832108178273867e-01 7.793040822589538362e-03
3.415572899169369570e-01 3.571637543233495415e-03
1.614446572367708299e+01 2.059573692700948644e-01
1.460531667025114544e+01 1.825634322161137912e-01
1.320525335348809115e+01 1.620812114559595785e-01
1.193109464441844736e+01 1.440678701435486042e-01
1.077170742308251405e+01 1.281725833568743700e-01
9.717304156607502463e+00 1.141153293658893064e-01
8.759125480276013676e+00 1.016509931075713496e-01
7.889214626046150869e+00 9.058079087648882033e-02
7.100072204532394515e+00 8.074194318831402761e-02
6.384997037623241667e+00 7.197755109350122138e-02
5.737814718516195178e+00 6.417818734236685474e-02
5.152601822393852338e+00 5.722748502271336052e-02
4.623978945142082964e+00 5.102799983018516117e-02
4.101958164936276852e+00 4.498109979499160388e-02
3.636274002309254794e+00 3.964998318947626776e-02
3.257056885163015725e+00 3.535211214225569137e-02
2.915824051570826470e+00 3.151942163652655254e-02
2.609102744324399925e+00 2.810023005376647079e-02
2.333636132055623147e+00 2.504901981568481359e-02
2.086290988435152816e+00 2.232632747497603418e-02
1.864482666872206096e+00 1.989783496126035223e-02
1.646866649432110474e+00 1.752673520033730392e-02
1.470722768907855915e+00 1.561820682660608993e-02
1.298136422534401646e+00 1.375586634897906294e-02
1.119554353719118378e+00 1.183601956998518202e-02
9.988318035639314196e-01 1.054512564347779950e-02
8.909022931823660230e-01 9.390217776347783984e-03
7.944263834323422868e-01 8.363847599466985375e-03
7.082582664605945322e-01 7.447318040014014318e-03
1.716467649496706116e+01 2.220410678458381026e-01
1.553166290336202593e+01 1.965561874333876247e-01
1.404718254451760373e+01 1.743228037821399068e-01
1.269674525467916126e+01 1.548315288833926884e-01
1.146794079563151136e+01 1.376773522872366262e-01
1.035005549756228760e+01 1.225228914609920311e-01
9.333763333078740843e+00 1.090995188170323232e-01
8.410525203765285340e+00 9.719570199300887892e-02
7.572633896524391339e+00 8.661926135024461404e-02
6.812994177364055659e+00 7.720896952258546331e-02
6.124941271402092546e+00 6.883204463809942941e-02
5.502452590325384030e+00 6.137395690041127366e-02
4.939844502985411445e+00 5.472504926246671286e-02
4.383899126892746523e+00 4.823747035532430921e-02
3.930487255393545709e+00 4.301777977195656022e-02
3.483336822772727714e+00 3.791389017952305485e-02
3.119336183519986871e+00 3.380334739834866403e-02
2.792034468886934739e+00 3.013753057622842527e-02
2.497872034235261385e+00 2.686578925076666541e-02
2.233665530491146356e+00 2.394373851522585417e-02
1.996650430799064013e+00 2.134474951799664177e-02
1.764056839494270612e+00 1.880220984840150558e-02
1.575587741327056479e+00 1.675386680034984810e-02
1.390984779052549136e+00 1.475870252860020208e-02
1.241578233613398474e+00 1.314777891978218330e-02
1.070667308800868467e+00 1.131489588884991744e-02
9.550949181269979826e-01 1.007688770757508324e-02
8.518135651359636240e-01 8.975747047328905617e-03
7.595146273945830862e-01 7.993500720590506273e-03
6.770956687532743157e-01 7.116373188088461095e-03
1.651476450942138285e+01 2.117956034386658803e-01
1.494029958797397128e+01 1.876166457698023315e-01
1.350866950688425305e+01 1.664918159844079038e-01
1.220610939265465511e+01 1.479333723452555538e-01
1.102111878608702433e+01 1.315837914298588207e-01
9.943333325844893267e+00 1.171203363549357390e-01
8.963859765915524136e+00 1.043119666738150236e-01
8.074576690683246127e+00 9.293626184716076433e-02
7.267803100710745312e+00 8.283085658524010075e-02
6.536650085664239107e+00 7.383445112560579893e-02
5.874763327224700404e+00 6.582536222280481464e-02
5.276102765778206027e+00 5.869241810889059413e-02
4.735413176055690343e+00 5.233297344604231210e-02
4.201262606315768089e+00 4.613045287888042911e-02
3.724662296458400856e+00 4.066430491240766165e-02
3.336548833798379299e+00 3.625817613905170378e-02
2.987308368641427681e+00 3.232263997217270368e-02
2.673268145638137305e+00 2.881735140452184457e-02
2.391209352414997991e+00 2.568739172162604056e-02
2.137917134567387301e+00 2.289461246475115244e-02
1.910701741876284832e+00 2.040208843007414868e-02
1.687869020124746156e+00 1.797128253826728653e-02
1.507395938211914199e+00 1.601619554693089684e-02
1.330593628078887258e+00 1.410755785096575766e-02
1.147599682463598780e+00 1.213645069315057862e-02
1.023876770349523957e+00 1.081191130319521243e-02
9.132908787106125414e-01 9.630377453183871367e-03
8.144640674456976592e-01 8.577266353347035716e-03
7.261366858055176010e-01 7.638329112595610045e-03
1.755939177237371496e+01 2.284535375184816031e-01
1.588799847015161859e+01 2.020708658089229171e-01
1.436970951555438525e+01 1.791191945621254389e-01
1.298889666505461093e+01 1.590252913863629547e-01
1.173273142690777071e+01 1.413608599230428142e-01
1.059003059487511678e+01 1.257588131789604546e-01
9.551305122769901956e+00 1.119615858156981503e-01
8.607559039006911661e+00 9.972707226890403787e-02
7.751034121307159630e+00 8.886130173986969694e-02
6.974273914826917498e+00 7.920595719407232116e-02
6.270747352881405057e+00 7.061068905335088353e-02
5.634122630465686399e+00 6.295117918693779457e-02
5.058594739789580963e+00 5.613139355649866824e-02
4.538882553815338561e+00 5.004535472282312103e-02
4.025799305275345574e+00 4.411684373259371766e-02
3.568203200962595023e+00 3.888318898869971146e-02
3.195681279651797269e+00 3.466750550078605969e-02
2.860530098117910480e+00 3.090732546457480856e-02
2.559329742329688795e+00 2.755433389796766233e-02
2.288877377854090067e+00 2.455543017505150763e-02
2.046114640071246882e+00 2.188983852801654889e-02
1.828363560830205348e+00 1.950485540149954691e-02
1.614882449406021214e+00 1.718074717130989304e-02
1.442042691263852872e+00 1.530912455281126239e-02
1.272724089502277778e+00 1.348405759630278387e-02
1.097550038687854057e+00 1.160163392801770617e-02
9.791263632986588750e-01 1.033577943688506091e-02
8.732852737392694520e-01 9.205287065384310310e-03
7.786689443853161974e-01 8.196032184597865436e-03
6.941864665482242458e-01 7.298557413155507857e-03
1.689442691250524931e+01 2.178408435753029782e-01
1.528332199876852826e+01 1.928552438537367852e-01
1.381922421277038993e+01 1.710493661775379648e-01
1.248756788855453159e+01 1.519245563760684981e-01
1.127613259050714056e+01 1.350856992798625533e-01
1.017458287594627642e+01 1.202145507243700118e-01
9.173398630214631311e+00 1.070424894088029960e-01
8.264265973184063085e+00 9.535620604136745004e-02
7.439393025213249189e+00 8.497600886288658728e-02
6.691813907600471900e+00 7.573699687528132052e-02
6.014828804611156876e+00 6.752225752842569428e-02
5.402557591660637648e+00 6.019866415841091528e-02
4.849357225387588066e+00 5.367606974022119670e-02
4.302838051882162063e+00 4.731012515776963911e-02
3.815219585475148278e+00 4.170540952445229987e-02
3.417911972298687040e+00 3.718372251311480303e-02
3.060462709780580326e+00 3.314551054316298984e-02
2.738955088123304460e+00 2.955436821468238051e-02
2.450065585851505912e+00 2.634278137556878008e-02
2.190824262088533203e+00 2.347876536184188498e-02
1.958156870686660334e+00 2.092694715271500167e-02
1.729913824032460523e+00 1.843450930786496786e-02
1.544948451462925920e+00 1.642714239333055784e-02
1.363840865347927478e+00 1.446609030046979404e-02
1.217311686038744067e+00 1.288809919693154754e-02
1.049625867025893777e+00 1.109074762827011278e-02
9.362465184199707524e-01 9.877861597360143922e-03
8.349322146587403459e-01 8.795343451880073896e-03
7.443982578485852653e-01 7.835269971941024800e-03
3.432243909742059285e-01 3.591038932365719742e-03
1.625320047652716582e+01 2.077929249175137216e-01
1.469997119205751446e+01 1.840860051287330212e-01
1.328798627800262722e+01 1.633620585186860985e-01
1.200380824554965997e+01 1.451529763570869602e-01
1.083576516136465706e+01 1.291053911017244760e-01
9.773851549995534072e+00 1.149198999973650992e-01
8.809156795134414963e+00 1.023361856834314187e-01
7.933486011541064364e+00 9.117504286317812401e-02
7.139278984437158471e+00 8.125374940715730798e-02
6.419869043650170859e+00 7.242767104546039836e-02
5.768709674635108087e+00 6.456931965470485979e-02
5.180021160250118939e+00 5.757039187872454306e-02
4.648376319737333340e+00 5.133086632590652676e-02
4.123405691979716181e+00 4.524422454839732016e-02
3.655047652196209640e+00 3.988047107485866855e-02
3.273806624975776014e+00 3.555576477419051390e-02
2.930759790941137144e+00 3.169623781235280519e-02
2.622355321563504482e+00 2.825536220429494122e-02
2.345387109811581272e+00 2.518685047357084594e-02
2.096773634122705232e+00 2.244816385277587437e-02
1.873826183617234298e+00 2.000569528811224282e-02
1.655113057336095927e+00 1.762097397592919321e-02
1.478006414189567241e+00 1.570353997490330639e-02
1.304577502825172930e+00 1.382999812014465944e-02
1.125026060882832635e+00 1.189906376457318740e-02
1.003701153494894749e+00 1.060232061953925858e-02
8.952467138337472097e-01 9.441826929172466784e-03
7.983121390976223308e-01 8.407649979776251128e-03
7.116700081591913474e-01 7.486615093108605311e-03
1.728367880607397211e+01 2.241119501880233233e-01
1.563465052340209027e+01 1.982581761341609405e-01
1.413712838640625868e+01 1.757515792045692138e-01
1.277552758203899508e+01 1.560343267880478779e-01
1.153716525097523693e+01 1.387069949277696113e-01
1.041112269572096416e+01 1.233935831939939887e-01
9.387673373413491618e+00 1.098486198476460868e-01
8.458238423072648615e+00 9.784127577244103313e-02
7.614864638454779566e+00 8.718088512830025893e-02
6.850464324928448256e+00 7.770277688481699863e-02
6.158211978473778991e+00 6.926401522784507436e-02
5.532023454138687235e+00 6.175044253478846612e-02
4.966136297806322375e+00 5.505647125423172861e-02
4.406967720934988897e+00 4.852722644732639090e-02
3.950927486304493197e+00 4.326690231706700751e-02
3.501327917180995009e+00 3.813577995353312905e-02
3.135381914303415396e+00 3.399459430719567465e-02
2.806275165565783603e+00 3.030449243469068507e-02
2.510552540128936361e+00 2.701703105145493097e-02
2.244948548679893019e+00 2.407981275805491997e-02
2.006669862534856463e+00 2.146237479806240717e-02
1.772857316882449963e+00 1.890709535694786586e-02
1.583502051921680032e+00 1.684776630997065691e-02
1.397860029524896852e+00 1.483609497632430024e-02
1.247750671296188552e+00 1.321871599203200409e-02
1.075915532052716062e+00 1.137547663351551157e-02
9.598062146553183460e-01 1.013258961960382745e-02
8.559903828965875761e-01 9.024336924582480879e-03
7.632331444425222156e-01 8.036043173787482327e-03
6.803547165943139019e-01 7.154424042844963194e-03
1.662746800146333470e+01 2.137205696888952178e-01
1.503810113901464263e+01 1.892219254998019629e-01
1.359412360059351954e+01 1.678308780704159953e-01
1.228107383624391602e+01 1.490757231887087086e-01
1.108712000110240226e+01 1.325474090013234463e-01
1.000156830034880961e+01 1.179554796208021061e-01
9.015342963834068968e+00 1.050217805774823626e-01
8.120116723900816069e+00 9.354866135196793220e-02
7.308096537031566697e+00 8.336230640887626331e-02
6.572456525578370901e+00 7.430129564593873637e-02
5.906475730329660223e+00 6.623054773261327632e-02
5.304318454158622131e+00 5.904961577290479546e-02
4.760428441161031365e+00 5.264679191398633634e-02
4.223269287341747891e+00 4.640558991643790182e-02
3.744026316375964392e+00 4.089979937349613043e-02
3.353763199546868634e+00 3.646394477316240029e-02
3.002585519983977935e+00 3.250840798267429221e-02
2.686857711390314929e+00 2.897895539179358090e-02
2.403300637540064510e+00 2.583001746539351565e-02
2.148689996513368339e+00 2.302268062560676801e-02
1.920322146462885904e+00 2.051408198428803301e-02
1.696286527796946997e+00 1.807219335701049784e-02
1.514911911932356858e+00 1.610622317718025942e-02
1.337143244655600194e+00 1.418255672870254690e-02
1.153267237299982151e+00 1.220147336373764158e-02
1.028903779419761300e+00 1.087016577348626743e-02
9.177423348143094461e-01 9.683624248706352439e-03
8.184446282826128849e-01 8.622672160387577847e-03
7.297015010406319169e-01 7.679873072686005907e-03
1.768279663988826655e+01 2.306385323921768260e-01
1.599474575265355014e+01 2.038647477309898093e-01
1.446261390815637782e+01 1.806242182418162368e-01
1.307028336297186577e+01 1.602876090105395668e-01
1.180419788659253300e+01 1.424251118821391882e-01
1.065300199504875955e+01 1.266756686426357414e-01
9.606864783912479666e+00 1.127461000437438854e-01
8.656666763485226568e+00 1.004037673513142326e-01
7.794462711868773042e+00 8.944878858894979301e-02
7.012804960772831109e+00 7.971204404129839105e-02
6.304953811837920696e+00 7.104840663009946711e-02
5.664442041259211358e+00 6.334178070203637378e-02
5.085557321792404828e+00 5.646775622668993161e-02
4.562842878181379014e+00 5.034227399506515516e-02
4.046867117903548916e+00 4.437296924553069816e-02
3.586686598728789477e+00 3.911183035578849609e-02
3.212113430941899495e+00 3.486325445102948783e-02
2.875158035652538135e+00 3.108220141076427356e-02
2.572340640415172075e+00 2.770694125069812080e-02
2.300449713524128637e+00 2.469463244879899905e-02
2.056396068947969447e+00 2.200822072792997519e-02
1.837586800337542403e+00 1.961423195467488362e-02
1.622962455617934729e+00 1.727612268814096574e-02
1.449225339003059387e+00 1.539301997375242329e-02
1.279004787869412629e+00 1.355537003206501445e-02
1.102963032120113818e+00 1.166452064504037121e-02
9.838907634276676806e-01 1.039006311204807194e-02
8.775798200857750642e-01 9.254160819333175081e-03
7.824814963146459190e-01 8.241114325296207410e-03
6.975977583344296074e-01 7.336734879107624507e-03
1.701118726878959109e+01 2.198740249355713439e-01
1.538456937686613379e+01 1.945186959132405857e-01
1.390754604917703574e+01 1.724466610559831636e-01
1.256491328856649581e+01 1.531028824073169536e-01
1.134420371151660056e+01 1.360923485618971140e-01
1.023452852922339318e+01 1.210701868051024949e-01
9.226286598575473619e+00 1.077775780440700382e-01
8.311142692223191020e+00 9.599368094857328726e-02
7.480816421364215429e+00 8.552430910049176049e-02
6.728591333997237633e+00 7.622311186727669108e-02
6.047534448006262942e+00 6.794112331160863383e-02
5.431597386779135839e+00 6.056928446915870595e-02
4.875159953642763000e+00 5.399952573600911437e-02
4.325559036045032890e+00 4.759445232182523550e-02
3.835042614338528999e+00 4.194446572946698704e-02
3.435638438357698110e+00 3.739564914812437690e-02
3.076194471770759442e+00 3.333576758187369732e-02
2.752953844444111287e+00 2.971794813198399762e-02
2.462538428467393459e+00 2.648909194329629457e-02
2.201873588464056564e+00 2.361165888476092142e-02
1.967965114675026772e+00 2.104085434658774581e-02
1.738546939629788124e+00 1.853612118998362868e-02
1.552643842244488814e+00 1.651771703544560599e-02
1.370627888363983526e+00 1.454331470754713015e-02
1.223323710086840377e+00 1.295815313412534628e-02
1.054801054622824585e+00 1.115034240052313955e-02
9.408533026548043798e-01 9.930102169109356405e-03
8.390701001277465210e-01 8.843662925660168705e-03
7.480556499258057546e-01 7.876088447234952036e-03
3.449023371682618522e-01 3.611913808783178467e-03
1.636368657187278330e+01 2.096747672251235428e-01
1.479601825639069368e+01 1.856531503089108304e-01
1.337191921941754735e+01 1.646754809184440005e-01
1.207743428533352770e+01 1.462647101392756110e-01
1.090058717899734830e+01 1.300518384441066710e-01
9.831050380570362179e+00 1.157239416820228239e-01
8.859714273648046756e+00 1.030345593703599905e-01
7.978209991630770936e+00 9.178052180321902287e-02
7.178880126309366894e+00 8.178186700004211329e-02
6.455016726547896155e+00 7.288555445088225337e-02
5.799870280023952773e+00 6.496673494655766379e-02
5.207712021184573992e+00 5.792050481562519698e-02
4.672959579657744555e+00 5.163111324040935840e-02
4.144990095823338550e+00 4.551360285347534618e-02
3.674113791063730705e+00 4.011027577245297043e-02
3.290681970697152625e+00 3.575682839690882270e-02
2.945770679907300682e+00 3.187863346282792526e-02
2.635702187939815477e+00 2.841376311264710852e-02
2.357263097726689516e+00 2.532575791018675318e-02
2.107358183503156290e+00 2.256958738369454348e-02
1.883219971192384712e+00 2.011265639259935192e-02
1.663391316537411457e+00 1.771836202872124205e-02
1.485371561718453748e+00 1.578923437498403956e-02
1.311033068047260608e+00 1.390373144826759916e-02
1.130609822584814239e+00 1.196195082222106451e-02
1.008633070921892250e+00 1.065751798774198719e-02
8.995941109874012742e-01 9.491972669905642673e-03
8.022427899385320416e-01 8.452440245743772854e-03
7.151608719020319249e-01 7.527490285111712413e-03
1.740461127440645939e+01 2.262503724760205615e-01
1.573948507536768737e+01 2.000180967791094500e-01
1.422841277326735465e+01 1.772167417245647247e-01
1.285537153917041842e+01 1.572719453843355875e-01
1.160726722000865507e+01 1.397456015370857618e-01
1.047286965872843467e+01 1.242869612385043565e-01
9.442223913675681146e+00 1.106197928081697202e-01
8.506437833449414399e+00 9.850690361317068766e-02
7.657541013477533909e+00 8.775431406102039700e-02
6.888251567118279794e+00 7.819589272208816999e-02
6.191801373566454991e+00 6.969288814177317104e-02
5.561822424353673355e+00 6.212677375544867903e-02
4.992597029840540657e+00 5.538702784674488094e-02
4.430202857057790489e+00 4.881351943915157587e-02
3.971588158872217722e+00 4.351813232124228381e-02
3.519447795172622850e+00 3.835447664213140900e-02
3.151505631363229476e+00 3.418616755999678153e-02
2.820595976835214458e+00 3.047738551724665096e-02
2.523268688771248325e+00 2.716572383282222364e-02
2.256284392317007281e+00 2.421304398918521644e-02
2.016809112915933788e+00 2.157723504802011930e-02
1.781797399792633518e+00 1.900926465209229130e-02
1.591430875219507213e+00 1.693899267309191548e-02
1.404840428517162065e+00 1.491862816830104473e-02
1.253939264600376857e+00 1.328836829025326072e-02
1.081285583017801866e+00 1.143431938525376300e-02
9.645492802643991226e-01 1.018577112055698772e-02
8.601810150960428336e-01 9.070980625446164666e-03
7.669570760709109036e-01 8.078341464827656568e-03
6.836926551697171117e-01 7.194271404995786386e-03
1.674199150779876888e+01 2.157041104475233284e-01
1.513752359991889485e+01 1.908535690600505763e-01
1.368076670173894982e+01 1.692003385056204678e-01
1.235708183579594355e+01 1.502272311113373171e-01
1.115386211785072490e+01 1.335293205525812377e-01
1.006041200552457227e+01 1.187861414485832934e-01
9.067402687114757498e+00 1.057428273854534306e-01
8.166155412565501592e+00 9.417841351004316297e-02
7.348815425006720581e+00 8.390694892932921978e-02
6.608577971051854405e+00 7.477272484111711914e-02
5.938617569330340018e+00 6.664873629206147232e-02
5.332829378013567379e+00 5.941204259819823225e-02
4.785754757197893561e+00 5.296188938631579690e-02
4.245506600220668503e+00 4.667717748936859451e-02
3.763499993436135505e+00 4.113572287010502232e-02
3.371103244703741009e+00 3.667392510862369642e-02
3.018012122910206152e+00 3.269097787873490729e-02
2.700625261951369538e+00 2.914050975232138421e-02
2.415476408640624850e+00 2.597443590262438207e-02
2.159506733238952148e+00 2.315004448750528077e-02
1.929987209441356599e+00 2.062764608294423777e-02
1.704832623428785165e+00 1.817037335839264550e-02
1.522442741758333051e+00 1.619408804946785921e-02
1.343829172717151188e+00 1.425968125253028462e-02
1.158958332320036089e+00 1.226966204551174430e-02
1.034008131591819257e+00 1.092632356157911822e-02
9.222403148871657352e-01 9.734205611759539842e-03
8.224276793224046811e-01 8.666012595214114822e-03
7.332697703586472660e-01 7.721768267383078733e-03
1.780846687091228020e+01 2.328786398195988316e-01
1.610314189994181788e+01 2.057152964871174494e-01
1.455697743353537810e+01 1.821510937318226442e-01
1.315267609102182256e+01 1.615799054739177065e-01
1.187651495328041662e+01 1.435206988229068836e-01
1.071666922866017657e+01 1.276076643476910244e-01
9.663060878832487433e+00 1.135420611781767924e-01
8.706339710268661491e+00 1.010944971546918619e-01
7.838369075540272846e+00 9.003658619581351996e-02
7.051737934433842447e+00 8.022984577217259772e-02
6.339448286640888774e+00 7.150054066890047799e-02
5.694986313128388211e+00 6.372886128008277418e-02
5.112727089726237573e+00 5.680980770229143717e-02
4.586959022687224774e+00 5.064764539569719531e-02
4.068083711134843128e+00 4.463573327084374709e-02
3.605358248898729467e+00 3.933762588582705166e-02
3.228711640372238456e+00 3.506665855986199065e-02
2.889941448864114193e+00 3.125958994416310616e-02
2.585502228410533565e+00 2.786493506080336968e-02
2.312146887274990625e+00 2.483322638375090943e-02
2.066805134718545212e+00 2.212950073986136648e-02
1.846826990408729774e+00 1.972255986274338430e-02
1.631102562530570621e+00 1.737136100590646812e-02
1.456425687179895512e+00 1.547680279196129993e-02
1.285357662433278980e+00 1.362899423302010860e-02
1.108387728467519651e+00 1.172913676221392504e-02
9.887769428984345410e-01 1.044233756124440804e-02
8.818976302619635499e-01 9.303524185707401362e-03
7.863085358971209082e-01 8.285429155130698622e-03
7.010109795344841022e-01 7.378079406715641261e-03
1.712987705422414209e+01 2.219520382113878421e-01
1.548732741108359789e+01 1.962369034930910305e-01
1.399704647659302559e+01 1.738848171470673276e-01
1.264327339203074807e+01 1.543204555485212515e-01
1.141304322178117836e+01 1.371156083486575195e-01
1.029520554960187617e+01 1.219441780864578828e-01
9.279860003053141071e+00 1.085333259079129115e-01
8.358445798894091894e+00 9.664486327189976411e-02
7.522741879632767414e+00 8.609050886314598139e-02
6.765718687144832266e+00 7.670715331015191818e-02
6.080533032589909403e+00 6.837030512078620670e-02
5.460860890202285489e+00 6.094094546970513226e-02
4.901148262290756286e+00 5.432620326527403537e-02
4.348403551893255781e+00 4.787623203874180611e-02
3.855158365034383472e+00 4.219480762614086222e-02
3.453488461458858794e+00 3.761202661607251918e-02
3.092002826575445340e+00 3.352730350654640340e-02
2.767009427306423852e+00 2.988715158401896582e-02
2.475072411853995291e+00 2.664101739060706006e-02
2.213031868716686557e+00 2.374262680819655413e-02
1.977912908209961573e+00 2.115530459353720180e-02
1.747208176328495011e+00 1.863593511563134408e-02
1.560412964741112907e+00 1.660653723584750927e-02
1.377444805727914723e+00 1.462197818440141329e-02
1.229393546161817063e+00 1.302941179973003509e-02
1.060011984977698329e+00 1.121130154114193152e-02
9.455258078195135640e-01 9.980742259299868815e-03
8.432122804476485101e-01 8.891822211808533133e-03
7.517271149933453245e-01 7.918553048539498859e-03
3.465955844979112244e-01 3.631307969787523141e-03
1.647613622505968323e+01 2.116191158302803688e-01
1.489355106889450298e+01 1.872482841848038260e-01
1.345704630032585136e+01 1.660136384039075097e-01
1.215195559978264406e+01 1.474084758070820234e-01
1.096618512789263811e+01 1.310150844134483350e-01
9.888926255741456117e+00 1.165545137318791807e-01
8.910816026212568630e+00 1.037535674894261017e-01
8.023308633636434095e+00 9.239848243632915736e-02
7.218976229414543866e+00 8.231348085708728446e-02
6.490450675663253399e+00 7.335195941071601111e-02
5.831440852171121847e+00 6.537874321945122413e-02
5.235702332164522410e+00 5.827691933607163227e-02
4.697869633408050305e+00 5.194819240528301268e-02
4.166811039638163017e+00 4.578102590590175935e-02
3.693277587778794224e+00 4.034397781278938055e-02
3.307638858080138355e+00 3.596656836523682427e-02
2.960884706843855518e+00 3.205943171165742678e-02
2.649166274230680518e+00 2.857706310078244466e-02
2.369201492577287294e+00 2.547042783228523760e-02
2.117990017569660655e+00 2.269725561717573711e-02
1.892737163719513838e+00 2.022727550181506115e-02
1.671713649121029821e+00 1.781449683295699762e-02
1.492785093563750998e+00 1.587372299345246943e-02
1.317522777248001598e+00 1.397981903020759087e-02
1.136217468990541546e+00 1.202945881883055353e-02
1.013630943355363412e+00 1.071510673455366991e-02
9.040452812757673318e-01 9.541054040220339413e-03
8.061920646814041413e-01 8.498177613377103437e-03
7.186771721335981633e-01 7.568320232623961669e-03
1.752795925431648882e+01 2.284475393499975360e-01
1.584586465446550463e+01 2.018191785046963560e-01
1.432094245544199040e+01 1.787226440952564277e-01
1.293623378564685567e+01 1.585397205020178391e-01
1.167831204017797653e+01 1.408148433465674643e-01
1.053535803261100590e+01 1.252012779251844010e-01
9.497336930127428190e+00 1.114002397051860188e-01
8.555169140012990781e+00 9.918003862872976084e-02
7.700704545750220120e+00 8.833780420433394454e-02
6.926494734573648948e+00 7.870642874384177479e-02
6.225690958515079920e+00 7.014178120975526898e-02
5.591892022796972839e+00 6.251505093972704874e-02
5.019247284202412729e+00 5.572437435784144411e-02
4.453649356786546498e+00 4.910890347804068579e-02
3.992440322593070690e+00 4.377668005509937482e-02
3.537788935441243954e+00 3.857991609168948122e-02
3.167819666468616013e+00 3.438880305921534347e-02
2.835128298322886931e+00 3.065229024412470873e-02
2.536184694192495037e+00 2.732306187401449538e-02
2.267746314462436796e+00 2.434857772942984264e-02
2.026986729944625587e+00 2.169970383839634614e-02
1.790776206534183235e+00 1.911395556705245205e-02
1.599416245393624258e+00 1.703234716977331670e-02
1.411837252928046293e+00 1.500143425479714618e-02
1.260209169482023217e+00 1.336296468175488666e-02
1.086661418973269067e+00 1.149689626631355925e-02
9.693347640195889570e-01 1.024134410392764372e-02
8.644266068836768957e-01 9.122989319293705809e-03
7.707131959356017248e-01 8.122140816585243783e-03
6.870539833493156667e-01 7.234718901889098351e-03
1.685844350457568908e+01 2.177418008019079143e-01
1.523835109990660719e+01 1.925371180525477510e-01
1.376868976223288854e+01 1.706046007217828508e-01
1.243405803335162751e+01 1.514066333697728084e-01
1.122145538673006904e+01 1.345382950224277285e-01
1.011997059557476852e+01 1.196511215443057108e-01
9.120044213708199621e+00 1.064889001784467132e-01
8.212662356655338058e+00 9.481259257037875920e-02
7.390099219399575148e+00 8.445967108968907566e-02
6.645021455263769639e+00 7.525660099332009967e-02
5.970989015411247713e+00 6.706511945101460703e-02
5.361560346961312007e+00 5.977916036099609198e-02
4.811283510923917817e+00 5.328409269468548787e-02
4.267931617829310298e+00 4.695804845894620966e-02
3.783212580143175519e+00 4.138174093585533786e-02
3.388608140404604452e+00 3.688803806579681044e-02
3.033562318244833023e+00 3.288047221005264281e-02
2.714466386015468302e+00 2.930750957403728540e-02
2.427805871982456676e+00 2.612295787816364123e-02
2.170487235580526697e+00 2.327752796188950826e-02
1.939704322381601731e+00 2.074542087648454172e-02
1.713394933537339515e+00 1.827017154016477227e-02
1.530092501631828084e+00 1.628238243103229121e-02
1.350535615171794213e+00 1.433710563831435379e-02
1.164723540322218476e+00 1.233901386309349361e-02
1.039120724406559448e+00 1.098898224408819541e-02
9.268140407493562494e-01 9.787310454415621905e-03
8.265035228072342699e-01 8.715866504733339390e-03
7.368546120668373334e-01 7.763404165456361944e-03
1.793658343505663666e+01 2.351982949532093192e-01
1.621350051400291292e+01 2.076048495365193092e-01
1.465263585418372116e+01 1.837235646571355741e-01
1.323622858288807613e+01 1.628856634952301208e-01
1.194975961467231684e+01 1.446291274142156302e-01
1.078106350014160064e+01 1.285526376671070059e-01
9.719829477533714623e+00 1.143495218052532902e-01
8.756547458206663137e+00 1.017949597615036561e-01
7.882798701798483521e+00 9.064910203871545669e-02
7.091121020913949025e+00 8.075352133981292257e-02
6.374262548627665836e+00 7.195226088403576525e-02
5.725989923758955769e+00 6.413120968415131351e-02
5.140203608419892767e+00 5.715809761513700182e-02
4.611433301216106173e+00 5.095252158940750953e-02
4.089490939620900711e+00 4.489621729672210737e-02
3.624166690225710141e+00 3.956774788103344098e-02
3.245391296977048867e+00 3.526998971884836437e-02
2.904801789292871028e+00 3.143507107177409554e-02
2.598720807680956923e+00 2.802371852438142324e-02
2.323888058831262260e+00 2.497504924682123276e-02
2.077282330455831438e+00 2.225369993983590880e-02
1.856141654166001631e+00 1.983421246810408017e-02
1.639256793712809746e+00 1.746500028792941431e-02
1.463720755066195256e+00 1.556421658816098744e-02
1.291737219873927867e+00 1.370258624931348576e-02
1.113912946035448215e+00 1.179394693740705262e-02
9.936714367635234302e-01 1.050209214122882311e-02
8.862599396778007010e-01 9.355959865685995608e-03
7.901840888445473832e-01 8.332217358312314984e-03
7.044406015842739066e-01 7.418035860627306306e-03
1.725085752875614276e+01 2.241010922908407421e-01
1.559181515698520570e+01 1.980005298853685647e-01
1.408791317474931759e+01 1.753443505089497534e-01
1.272273610014706158e+01 1.555475673434800754e-01
1.148281365128681308e+01 1.381583498571706536e-01
1.035661070833382524e+01 1.228471459390219206e-01
9.334001260462130745e+00 1.092995861972279048e-01
8.406253524254289289e+00 9.730892173209702845e-02
7.565201503216998802e+00 8.666083229540769151e-02
6.803277569738142461e+00 7.721198631268737234e-02
6.113805117024995184e+00 6.880255322984484001e-02
5.490388658844647551e+00 6.132126873648632154e-02
4.927352771195057102e+00 5.465802390064926353e-02
4.371358990456893245e+00 4.816649076944295310e-02
3.875403344608489231e+00 4.244178969584090633e-02
3.471436949913780268e+00 3.783004405819433841e-02
3.107997603090526528e+00 3.372336149849326781e-02
2.781248742600840540e+00 3.005718574058592607e-02
2.487745344989259699e+00 2.678998582173314214e-02
2.224257639760849781e+00 2.387599443961925180e-02
1.987910151369179257e+00 2.127509765899514640e-02
1.756028269587723845e+00 1.874031022950230566e-02
1.568230659006291550e+00 1.669914287785469534e-02
1.384323590370468482e+00 1.470325953455055637e-02
1.235501167765448383e+00 1.309803789941646132e-02
1.065276174058914505e+00 1.127152624398628823e-02
9.502053698956952621e-01 1.003719353949886553e-02
8.473637529172742822e-01 8.940211360978620250e-03
7.554448720846068666e-01 7.959350103735354093e-03
3.482792248095832877e-01 3.649766792628283355e-03
1.659042450290385418e+01 2.136097055301088565e-01
1.499253351364481546e+01 1.888904763904197537e-01
1.354342513501677381e+01 1.673864004145232953e-01
1.222754970682690256e+01 1.485568503459576695e-01
1.103259423826817631e+01 1.320113649777847065e-01
9.947431417160032652e+00 1.173947613766437303e-01
8.962483251465720002e+00 1.044770229672658118e-01
8.069032439775106980e+00 9.301963676310560925e-02
7.259480047502944622e+00 8.285887349054726903e-02
6.526302195216119983e+00 7.382454959497014579e-02
5.863240905521034385e+00 6.578596265661572351e-02
5.263934349965136761e+00 5.863554557945890172e-02
4.722949960046866735e+00 5.226050717175800137e-02
4.188851041906822559e+00 4.605607026838561685e-02
3.712589369825029184e+00 4.058110867764304353e-02
3.324857680202768950e+00 3.617456923282010017e-02
2.976178116240494997e+00 3.224547184646492370e-02
2.662787527605563920e+00 2.873623377392823044e-02
2.381366612779748593e+00 2.561276020242563359e-02
2.128744642561547717e+00 2.282441875581948942e-02
1.902283097652818222e+00 2.033961884855440411e-02
1.680114234795057282e+00 1.791236085293176905e-02
1.500267591026207992e+00 1.596037177027765167e-02
1.324078812467899047e+00 1.405608900648746412e-02
1.141890523607035357e+00 1.209321996504084118e-02
1.018674449879403143e+00 1.077187167024773982e-02
9.085132562855865457e-01 9.593140788825489304e-03
8.101850996299672092e-01 8.544458031270039944e-03
7.222380575826127247e-01 7.605510819528301346e-03
1.765358528457446496e+01 2.307045146877710062e-01
1.595411431588008355e+01 2.036733112099612941e-01
1.441490729343543364e+01 1.802483203211643903e-01
1.301829898692971099e+01 1.598161904075606765e-01
1.175013582292275949e+01 1.419039916402196622e-01
1.059864416072850091e+01 1.261280189555620546e-01
9.553103453847786142e+00 1.121977676383625333e-01
8.604467243231709972e+00 9.986572472289842461e-02
7.744385678567866194e+00 8.892839722403876601e-02
6.965194886168495358e+00 7.921683081319311204e-02
6.259894120620336899e+00 7.058503161192185293e-02
5.622278577115782383e+00 6.290461266248872918e-02
5.046274641234722580e+00 5.606392234964775734e-02
4.477378799721844160e+00 4.940326928275891316e-02
4.013439307252084198e+00 4.403016602285203529e-02
3.556305720975701856e+00 3.880565402272353331e-02
3.184235148848698405e+00 3.458602031544322220e-02
2.849719273927445506e+00 3.082968967737474003e-02
2.549161089620493925e+00 2.747516740179018271e-02
2.279307840159151777e+00 2.448310522914269940e-02
2.037268001566836073e+00 2.181908201238692141e-02
1.799804212183117924e+00 1.921740064914452192e-02
1.607448685115088205e+00 1.712723168392741441e-02
1.418929968618793946e+00 1.508390740666550392e-02
1.266492621096332982e+00 1.343484012994214209e-02
1.092063977879405012e+00 1.155685477011059344e-02
9.741326681027491219e-01 1.029518750807341919e-02
8.686835809088675475e-01 9.171210593829226196e-03
7.745480118724979990e-01 8.165544909276579652e-03
6.904586219084564158e-01 7.270400932744113497e-03
1.697712339991579000e+01 2.198318326897248653e-01
1.534090131820547676e+01 1.942520113477292920e-01
1.385797866355377650e+01 1.720388318823832252e-01
1.251202375813751644e+01 1.526154488805604448e-01
1.128995256326917129e+01 1.355652877369615816e-01
1.018027861299631098e+01 1.205265241737387971e-01
9.173211737197037863e+00 1.072375468028364254e-01
8.259625848857133690e+00 9.547133569733336211e-02
7.431767538129275152e+00 8.502118469080498231e-02
6.681945768001505748e+00 7.574239640912769356e-02
6.003639378232906054e+00 6.749438772401247788e-02
5.390550182326454554e+00 6.015010821331181340e-02
4.837041540508854709e+00 5.360940417411158565e-02
4.290496577652573862e+00 4.723757447721366881e-02
3.803091583379691887e+00 4.162122953991660018e-02
3.406204338227906803e+00 3.709778443519455571e-02
3.049238519212658094e+00 3.307088815741293653e-02
2.728397501502973110e+00 2.947514735152237733e-02
2.440236169171269509e+00 2.626534950644662109e-02
2.181509429456461202e+00 2.340706686785095150e-02
1.949525907706784578e+00 2.085718747116334371e-02
1.722023574528841916e+00 1.837151675254853830e-02
1.537762464584341071e+00 1.637231754836486128e-02
1.357295246565094482e+00 1.441658680708436495e-02
1.170505352755979889e+00 1.240255026175718193e-02
1.044307153602980653e+00 1.104687196920296419e-02
9.314215132343751646e-01 9.838281699127303728e-03
8.306016869219341459e-01 8.761379696123292385e-03
7.404798491026731710e-01 7.801718026445928801e-03
1.806711821593656708e+01 2.375862235324263105e-01
1.632566097344300715e+01 2.095527886779793014e-01
1.474990241392609391e+01 1.853250300392503269e-01
1.332088414347566996e+01 1.642295804122206881e-01
1.202397928021524542e+01 1.457607216752704049e-01
1.084630741759446337e+01 1.295181400871419364e-01
9.777270910822190686e+00 1.151866150336590816e-01
8.807259527954299116e+00 1.025004711434709670e-01
7.927683870158064749e+00 9.126199764543346804e-02
7.130858920208129170e+00 8.128808940437329267e-02
6.409526902086469136e+00 7.242124414987968772e-02
5.757265701627470200e+00 6.452828532295770692e-02
5.167918991992920041e+00 5.751629646070054863e-02
4.636062104854870469e+00 5.126192091873971873e-02
4.111147159924020578e+00 4.516690020276240697e-02
3.643078617054355206e+00 3.979698235452659022e-02
3.262296272572410949e+00 3.547333932394220596e-02
2.919841219277147459e+00 3.161866309875175501e-02
2.612095263373997334e+00 2.817898484697806127e-02
2.335777437588777428e+00 2.511189837722260093e-02
2.087801958611484654e+00 2.237944621141238141e-02
1.865514315859912564e+00 1.994101200173034605e-02
1.647538465759154969e+00 1.756271268922568116e-02
1.471036191130006721e+00 1.564781790695109198e-02
1.298204720440161219e+00 1.377848768607739006e-02
1.119477018121329159e+00 1.185409099473850279e-02
9.986420911014006752e-01 1.055785214885209683e-02
8.906297430300675888e-01 9.403776754619138853e-03
7.940722906577742934e-01 8.375275474084179633e-03
7.079084797730684775e-01 7.455700078311025200e-03
1.737403846564095744e+01 2.263086576424024055e-01
1.569795199018185805e+01 1.998091605577638763e-01
1.418013739169651544e+01 1.768476307171408801e-01
1.280332363842289212e+01 1.568069765466333643e-01
1.155346124930285612e+01 1.392382831802287946e-01
1.041873144057717582e+01 1.237493791192573606e-01
9.388862791778807448e+00 1.100767605719233100e-01
8.454664179011842862e+00 9.797464519319730447e-02
7.608078848514779224e+00 8.724486500712806680e-02
6.841232540311594335e+00 7.771458490610326508e-02
6.147352571454492320e+00 6.924525142055695803e-02
5.520293244591886861e+00 6.170356678596420480e-02
4.953884471981723436e+00 5.498979819884095011e-02
4.394620591263828757e+00 4.845550251835349653e-02
3.895782363020525718e+00 4.269565363044700024e-02
3.489601009804955911e+00 3.805532458212251140e-02
3.124150611773850006e+00 3.391535447358514505e-02
2.795603005304695632e+00 3.023022581204927797e-02
2.500503631078512257e+00 2.694198722144577549e-02
2.235639552249985673e+00 2.400731015165990037e-02
1.998018664469021877e+00 2.139451357220304231e-02
1.764885507675571841e+00 1.884263946198898310e-02
1.576144787482710363e+00 1.679086411087381270e-02
1.391249719119025174e+00 1.478461662063753831e-02
1.241680294660779893e+00 1.316975527182569564e-02
1.070570623699109492e+00 1.132823331566975775e-02
9.549073056471507615e-01 1.009077547401207239e-02
8.515414846066400312e-01 8.985128117209688348e-03
7.591749726027570144e-01 8.002977355587378647e-03
3.499488567125273453e-01 3.666844712549948565e-03
1.670676125818309643e+01 2.156506059705980138e-01
1.509321570561712100e+01 1.905802663294612898e-01
1.363096724003562343e+01 1.688013516258256019e-01
1.230421216661062012e+01 1.497445206226293291e-01
1.109984061869959859e+01 1.330073954786622492e-01
1.000663195213629741e+01 1.182537551822575445e-01
9.014739210151370585e+00 1.052136486618429623e-01
8.115239456373185334e+00 9.366193293883817717e-02
7.300362875399360796e+00 8.340350975605083372e-02
6.562584494708141314e+00 7.430369591766672333e-02
5.895310096784723619e+00 6.620933066822322355e-02
5.292458551653184351e+00 5.900198926173251535e-02
4.748209050380601148e+00 5.258307839314361326e-02
4.211028741883648507e+00 4.633128280255918024e-02
3.732103883820383938e+00 4.082507835516193534e-02
3.342182330284484859e+00 3.638374038380256387e-02
2.991555170014162268e+00 3.243164612779420725e-02
2.676473531469719003e+00 2.890078138426045370e-02
2.393569301023922957e+00 2.575496727683366377e-02
2.139589074423406956e+00 2.295384137704309727e-02
1.911925342186906018e+00 2.045058979806612873e-02
1.688571234605281468e+00 1.801134582156867919e-02
1.507819429987380833e+00 1.605026367722067401e-02
1.330727208757000790e+00 1.413492282625324580e-02
1.147598739439804394e+00 1.215697045888899236e-02
1.023752947344798159e+00 1.083061856696324911e-02
9.130490376925034512e-01 9.643516882833011103e-03
8.141827264487481175e-01 8.588401505251273826e-03
7.258104797262454611e-01 7.645860822782582500e-03
1.778163310209298231e+01 2.330401147931009664e-01
1.606414968896657669e+01 2.055699841677476603e-01
1.451032374598283070e+01 1.818241137481726166e-01
1.310150422273932946e+01 1.611363339815605478e-01
1.182312050218509647e+01 1.430168544049134904e-01
1.066267207267669193e+01 1.270826186839073002e-01
9.609540812893515138e+00 1.130164848880922390e-01
8.654251670156090981e+00 1.005670859214456286e-01
7.788458945916828746e+00 8.953895669682833403e-02
7.004206865226063172e+00 7.974435680660922621e-02
6.294493683089054770e+00 7.104552984758263912e-02
5.652961461924011388e+00 6.330437443711969814e-02
5.073518983599635490e+00 5.641592355610919318e-02
4.501269415979544775e+00 4.970182136601047213e-02
4.034710414693797098e+00 4.429660544741254036e-02
3.574919090993758264e+00 3.903137751200371625e-02
3.200814678601381136e+00 3.478932086502618815e-02
2.864445787542558630e+00 3.100535467653940669e-02
2.562287865365195039e+00 2.763112900066833424e-02
2.290956665370644352e+00 2.462436232290982421e-02
2.047596550719272823e+00 2.194490447526424928e-02
1.808925965714199613e+00 1.932671310995905459e-02
1.615563592697147666e+00 1.722071337430787497e-02
1.426057265840485755e+00 1.516502772901379310e-02
1.272810268066220329e+00 1.351031970162235377e-02
1.097492159462190919e+00 1.162214915936040510e-02
9.789427102020700211e-01 1.035141472493784735e-02
8.730027892687212132e-01 9.218215223050814019e-03
7.783864490574421424e-01 8.207750373532730556e-03
6.938735647093142722e-01 7.308966741507648759e-03
1.709800271557030271e+01 2.219955013205692218e-01
1.544502829299325164e+01 1.960213676760250434e-01
1.394849968412943930e+01 1.735181847590287763e-01
1.259113829221749015e+01 1.538627315258752626e-01
1.135934981109432051e+01 1.366134837962699466e-01
1.024135592710806364e+01 1.214177377651838585e-01
9.227035335679790506e+00 1.080041443803474582e-01
8.307198922865369539e+00 9.612734279899692869e-02
7.473835531536830779e+00 8.559615293811760617e-02
6.719243784643357031e+00 7.624332922864096584e-02
6.036689772214586469e+00 6.792298257197605660e-02
5.419913451201468391e+00 6.052550133848651204e-02
4.863076022398097997e+00 5.393913224183536498e-02
4.313331262229167962e+00 4.752350451638431145e-02
3.823089304068059135e+00 4.187400635548767930e-02
3.424050056048772550e+00 3.731810452282176976e-02
3.065129496448727675e+00 3.326092578735252020e-02
2.742500930195164610e+00 2.964626954785341828e-02
2.452793535304676809e+00 2.641865319300976817e-02
2.192678345429367237e+00 2.353975446522594411e-02
1.959401111465155276e+00 2.097683904819116346e-02
1.730707176724872953e+00 1.847532261317827093e-02
1.545536633612051736e+00 1.646190086592812588e-02
1.364071117791816334e+00 1.449575672612737377e-02
1.176424653011941324e+00 1.247180285676570063e-02
1.049511454783597975e+00 1.110937208815339361e-02
9.360691687210438428e-01 9.892863272132223010e-03
8.347122572886198633e-01 8.806717952203174313e-03
7.441453635924155652e-01 7.844401170902057241e-03
1.820032654920573023e+01 2.400449591660734905e-01
1.643978228566639999e+01 2.115563694258567329e-01
1.484862562783223972e+01 1.869723011907891141e-01
1.340698050317502243e+01 1.656118489733654220e-01
1.209921194124524213e+01 1.469248082765655938e-01
1.091240549237672752e+01 1.305050303124293820e-01
9.835443520807848117e+00 1.160224552376525886e-01
8.858550183358646635e+00 1.032267054162856745e-01
7.973085669691824862e+00 9.189226879742343201e-02
7.171005106959885467e+00 8.182668798088954532e-02
6.445115585446753670e+00 7.289167985121959570e-02
5.788806609257298064e+00 6.494726065257376557e-02
5.195908194003806990e+00 5.787304514223612362e-02
4.660847086511949122e+00 5.157676542798009939e-02
4.132939589289780002e+00 4.544287391163664286e-02
3.662294333004227465e+00 4.003862246528233637e-02
3.279317696812693139e+00 3.568475543529126687e-02
2.934962838596827162e+00 3.180152575678073246e-02
2.625536745918453541e+00 2.834094734794156273e-02
2.347732895023116662e+00 2.525546893620945685e-02
2.098467739737506221e+00 2.250682956795730175e-02
1.874980887092855930e+00 2.005247858048132825e-02
1.655845902065010034e+00 1.766159716921783529e-02
1.478468236931878899e+00 1.573208704458067819e-02
1.304687852052055064e+00 1.385511892438443145e-02
1.125071834155022321e+00 1.191981857868270288e-02
1.003616677622228837e+00 1.061879138922764559e-02
8.950099922926375573e-01 9.454613060402459676e-03
7.980150707795211629e-01 8.418168766554164073e-03
7.113971293029361931e-01 7.497381473674310723e-03
1.749966125652509774e+01 2.285837826363072978e-01
1.580602892264615100e+01 2.016776383701942843e-01
1.427374450919671212e+01 1.783999319929775729e-01
1.288497725431249030e+01 1.581004857460988899e-01
1.162502519127952105e+01 1.403244077761759689e-01
1.048166321343621732e+01 1.246877481579605762e-01
9.444300495511129157e+00 1.108822646444658500e-01
8.503671322180732517e+00 9.866864804591540805e-02
7.651381190441769675e+00 8.784087770491434688e-02
6.879547715787535545e+00 7.823474008348259290e-02
6.181427295189211080e+00 6.969356392474652939e-02
5.550415529636392620e+00 6.209525617278800758e-02
4.980620520622232483e+00 5.533726399352192210e-02
4.418076939047139717e+00 4.875023915751624387e-02
3.916411664035907680e+00 4.295263169266289038e-02
3.507882191432044383e+00 3.828022242782764401e-02
3.140406509733976836e+00 3.411812499330620085e-02
2.810076544818459698e+00 3.040258171832836004e-02
2.513324368418590193e+00 2.709798903374155757e-02
2.247063543258498441e+00 2.414806956307544508e-02
2.008185483270021443e+00 2.151773421231809730e-02
1.773886105090225263e+00 1.895227217327854347e-02
1.584089221560703864e+00 1.688222767172244121e-02
1.398257478841319790e+00 1.486565574359352722e-02
1.247886974583555686e+00 1.324346251898120275e-02
1.075929900005273110e+00 1.139124448427591280e-02
9.596211162916590265e-01 1.014935221754365881e-02
8.557604488509180651e-01 9.034179369340505916e-03
7.629572809327200833e-01 8.047595021335444965e-03
3.516523327645140751e-01 3.687240703310261641e-03
1.682534678517820126e+01 2.177674660756625247e-01
1.519547564444615517e+01 1.923223900851742385e-01
1.371985792947325677e+01 1.702398815526365294e-01
1.238195371094779773e+01 1.509609017106089968e-01
1.116800724599850980e+01 1.340400749782656997e-01
1.006657999469640430e+01 1.191359672912845474e-01
9.067605996749788844e+00 1.059656568156012585e-01
8.161997794982003285e+00 9.431002113278608157e-02
7.341672100226056763e+00 8.397632180451593265e-02
6.599188999161786917e+00 7.479645225290985910e-02
5.927787299135654386e+00 6.663280170320283469e-02
5.321291216353728259e+00 5.937306198646770394e-02
4.773804887651952988e+00 5.290800826202248647e-02
4.233434213398782120e+00 4.661506554143725334e-02
3.751745973980393778e+00 4.107011094227176751e-02
3.359696723710304589e+00 3.659972428644090586e-02
3.007166841422151737e+00 3.262026664490735861e-02
2.690319768310299509e+00 2.906857326170451603e-02
2.405839936043962624e+00 2.590705083806086120e-02
2.150519329933150203e+00 2.308275488233619416e-02
1.921620787268301100e+00 2.056800701378779656e-02
1.697135608029965548e+00 1.811733757623351648e-02
1.515424006693497194e+00 1.613980266732767746e-02
1.337437711379869665e+00 1.421344752581138286e-02
1.153363989243947563e+00 1.222400094115921529e-02
1.028887500129932464e+00 1.089158361122498711e-02
9.175925809607907713e-01 9.699911432230787917e-03
8.181881658823461079e-01 8.635834823467854887e-03
7.294332702047811035e-01 7.687036653063482154e-03
1.791225622120977690e+01 2.354500248581038180e-01
1.617620126656269974e+01 2.075372766310413231e-01
1.460717944558842163e+01 1.834487413410727519e-01
1.318592934391049099e+01 1.625007294904926292e-01
1.189697771685102445e+01 1.441577835148586673e-01
1.072752794410112998e+01 1.280480507138574142e-01
9.666681361392258864e+00 1.138451565299444385e-01
8.704678705639032898e+00 1.012761427218056148e-01
7.832998986039823919e+00 9.015792795422150618e-02
7.043609040201475935e+00 8.027962276615430159e-02
6.329498127447317657e+00 7.150629266766078684e-02
5.683938186643914925e+00 6.371240180336770753e-02
5.100979999435489631e+00 5.676713998970885078e-02
4.525350977628492366e+00 5.000757476543356284e-02
4.056152439678916366e+00 4.456960131647925288e-02
3.593737232334088372e+00 3.926510255693228119e-02
3.217553862497612105e+00 3.499737889200014995e-02
2.879311291114550198e+00 3.118970586792961519e-02
2.575506934471424092e+00 2.779299742644182267e-02
2.302758515549135243e+00 2.476886916401331920e-02
2.058108019516740494e+00 2.207022994739472194e-02
1.818101620394346307e+00 1.943939885767603445e-02
1.623721379389978958e+00 1.731875508672720346e-02
1.433265531905839829e+00 1.525046747345209890e-02
1.279196609945392638e+00 1.358550336731948437e-02
1.102983084004685477e+00 1.168718715162009487e-02
9.838341057666387668e-01 1.041004724525124679e-02
8.773292207154556044e-01 9.269678303504835792e-03
7.822313073290605434e-01 8.252753496139431447e-03
6.973374794375314378e-01 7.348036358019980480e-03
1.722113795911495160e+01 2.242178015450633777e-01
1.555111544382508448e+01 1.978536135388644090e-01
1.404041498466979121e+01 1.750239904329872198e-01
1.267137609831817180e+01 1.551248263724025189e-01
1.142963085259003364e+01 1.376876687496355334e-01
1.030314103688763971e+01 1.223403544513855662e-01
9.281536547903003864e+00 1.087907013575022674e-01
8.355294458683882652e+00 9.680629446899059742e-02
7.516322040833318674e+00 8.618123727756729635e-02
6.756901966150950400e+00 7.675051743336577803e-02
6.070097484046562464e+00 6.837189104983025512e-02
5.449528876510633779e+00 6.091652420551665198e-02
4.889345968764511774e+00 5.428321763484637158e-02
4.336395446494399231e+00 4.782047009534264037e-02
3.843388180444287539e+00 4.212766393624559069e-02
3.442053288294666391e+00 3.754500578234740149e-02
3.081103983040346606e+00 3.345932185141968496e-02
2.756681010014618405e+00 2.981835574200235664e-02
2.465394807341232841e+00 2.657266574227982320e-02
2.203929458891823234e+00 2.367932027074660245e-02
1.969420893880369894e+00 2.109843825723712457e-02
1.739477288483831208e+00 1.858280391840739024e-02
1.553336244320326909e+00 1.655406789642040882e-02
1.370942525954072178e+00 1.457728915276451306e-02
1.182353164943242385e+00 1.254184222746070401e-02
1.054782643708029211e+00 1.117162685922930797e-02
9.407599757915641181e-01 9.950616587431652602e-03
8.388245450034825801e-01 8.857896944899201069e-03
7.478824823755957363e-01 7.889845875339984022e-03
1.833631180379798664e+01 2.425991116160346461e-01
1.655610520023425281e+01 2.136164662420786675e-01
1.494900297503268050e+01 1.886799857498496491e-01
1.349425765044489900e+01 1.670365624233194901e-01
1.217544432771626539e+01 1.481206422671796363e-01
1.097932463591229713e+01 1.315135153195307327e-01
9.894293172608891851e+00 1.168929163626769852e-01
8.910437123732217302e+00 1.039720468737794501e-01
8.018951681327596503e+00 9.253304637485280926e-02
7.211578539382109909e+00 8.238284534381670743e-02
6.481047119967238146e+00 7.337823629538040016e-02
5.820642884775102388e+00 6.536614041034782829e-02
5.224209628563157182e+00 5.824475832363167765e-02
4.685995061155790786e+00 5.189806690583548265e-02
4.154921840853812220e+00 4.572442134351953347e-02
3.681621319436799933e+00 4.027809993304847652e-02
3.296438968180262385e+00 3.589412379691828137e-02
2.950252828546207517e+00 3.198900706270998984e-02
2.639131474224847729e+00 2.850784067535826888e-02
2.359758507426613861e+00 2.540430851117638292e-02
2.109179014447792877e+00 2.263431347058302012e-02
1.884542744270221393e+00 2.016710440835403628e-02
1.664268200868457726e+00 1.776557528662196100e-02
1.485922969313557385e+00 1.582497168484325867e-02
1.311277375430436987e+00 1.393142418366332194e-02
1.130672764292394827e+00 1.198504877328220725e-02
1.008614754825503335e+00 1.067828397719060990e-02
8.994561666581228909e-01 9.507381880171562882e-03
8.019664215151106612e-01 8.467014673106832562e-03
7.149214434468563750e-01 7.540289399844922295e-03
1.762769285430205457e+01 2.309383457548067897e-01
1.591588997388042515e+01 2.035876232303404643e-01
1.436897810212228244e+01 1.799787445783647688e-01
1.296787528326383843e+01 1.594367127843348830e-01
1.169752479901708853e+01 1.414429191283515241e-01
1.054539231421056833e+01 1.256406629612124848e-01
9.500405344603766622e+00 1.116969883353752246e-01
8.553224310074250880e+00 9.936834502933765412e-02
7.695127068283611038e+00 8.844539399289701176e-02
6.918239254470391231e+00 7.875738950173623298e-02
6.215737614977181025e+00 7.015295624501939609e-02
5.580786532923663223e+00 6.249514206413531170e-02
5.007570903131966844e+00 5.568216540135682152e-02
4.441732962349997038e+00 4.904852887626753172e-02
3.937195691883105475e+00 4.321295498304259658e-02
3.526361773547094014e+00 3.851182505364525444e-02
3.156863703565337964e+00 3.432037157305656977e-02
2.824697068222553842e+00 3.058560059526608740e-02
2.526332238394444651e+00 2.725167540907828118e-02
2.258601850111862319e+00 2.428583687378025116e-02
2.018402594980553744e+00 2.163803463007004518e-02
1.782908114230871810e+00 1.905903696162997499e-02
1.592157803312613584e+00 1.697878593462940136e-02
1.405297233779628563e+00 1.495217929149266975e-02
1.254182575322198012e+00 1.332034318564162372e-02
1.081310910848488627e+00 1.145350434133096673e-02
9.644545086600070372e-01 1.020526292190819875e-02
8.600139030930298301e-01 9.085654290427517404e-03
7.667481414955084063e-01 8.089603802627342091e-03
3.534006120805872064e-01 3.709195697408982327e-03
1.694608390592826552e+01 2.199377164032845500e-01
1.529950864253759946e+01 1.941020748660126360e-01
1.381016322793415263e+01 1.717182989585392672e-01
1.246071698131073902e+01 1.522047938319175120e-01
1.123704549773789019e+01 1.350959312489440067e-01
1.012730798328728632e+01 1.200306525060389345e-01
9.121103917431524266e+00 1.067410753195503492e-01
8.209238551210452428e+00 9.497704990472898012e-02
7.383439824046432065e+00 8.454865811728294600e-02
6.636143422438095740e+00 7.529453376223842198e-02
5.960606583168023498e+00 6.707187959757192341e-02
5.350367729782353976e+00 5.975523775179623909e-02
4.799608875142673980e+00 5.324008803379513821e-02
4.256111137558829860e+00 4.690387030338549756e-02
3.771634399480040756e+00 4.131911811235407239e-02
3.377377804137998929e+00 3.682198820141883988e-02
3.022865502016524708e+00 3.281281051600666576e-02
2.704249236162396652e+00 2.924291633724605821e-02
2.418235756341913234e+00 2.605486945575377286e-02
2.161589863904202602e+00 2.321786781997933410e-02
1.931479696595249651e+00 2.068589274753344920e-02
1.705731704964973172e+00 1.822115045375271442e-02
1.523123235439137080e+00 1.623112449695472692e-02
1.344195469615971250e+00 1.429412441885795013e-02
1.159150503411925381e+00 1.229304643763162383e-02
1.034048958801165208e+00 1.094864819970745203e-02
9.222075830566217602e-01 9.752420999151772962e-03
8.222502058950668102e-01 8.684064180696643431e-03
7.330640584471544985e-01 7.731787059166371837e-03
1.804554529604949309e+01 2.379241872839674976e-01
1.629030690141716065e+01 2.095503555063973622e-01
1.470579170560755244e+01 1.851082864819173501e-01
1.327160724130399316e+01 1.638798239227929610e-01
1.197192404093424756e+01 1.453350553423057856e-01
1.079327159806209657e+01 1.290354566732116737e-01
9.724541712156707263e+00 1.146908359594706606e-01
8.755653860454193804e+00 1.020102876074947262e-01
7.878053084494498037e+00 9.078163117360937839e-02
7.083482479005762222e+00 8.082396445796218021e-02
6.364814510449219753e+00 7.198414664195124102e-02
5.715209866808018013e+00 6.412478613427342877e-02
5.128750986623520802e+00 5.713177007286843190e-02
4.549741919489356690e+00 5.032300091594538866e-02
4.077777152878762301e+00 4.484407560676745980e-02
3.612739828668483977e+00 3.950362258578380553e-02
3.234387882457856467e+00 3.520268338745333181e-02
2.894282282018977526e+00 3.137493376607550927e-02
2.588790751126032852e+00 2.795742075542387295e-02
2.314611816429104074e+00 2.490923708146091514e-02
2.068672428634225735e+00 2.219598069494845352e-02
1.827358610996979493e+00 1.954678879694422833e-02
1.631913982628937720e+00 1.741515981220171164e-02
1.440531766436097927e+00 1.533735244011751216e-02
1.285673349181625458e+00 1.366102728972975675e-02
1.108513630587022014e+00 1.175071709122834859e-02
9.887766728978033548e-01 1.046356215390523148e-02
8.817266931102928362e-01 9.317139765924957462e-03
7.861302127408461571e-01 8.296599051688077417e-03
7.008083820545218945e-01 7.390942065728849618e-03
1.734667885183124980e+01 2.265180207634345799e-01
1.565894061509822421e+01 1.997208349345356015e-01
1.413385334456044795e+01 1.765744828195366656e-01
1.275280051776383772e+01 1.564193644872688693e-01
1.150091659557505075e+01 1.387821028734986528e-01
1.036574505685549674e+01 1.232747901969420690e-01
9.336650510164679062e+00 1.095844753537483507e-01
8.403990834941003740e+00 9.748750027877176039e-02
7.559260709362668251e+00 8.677810319157988617e-02
6.794921116436086983e+00 7.726927430371730021e-02
6.103825626007295391e+00 6.881429334075371551e-02
5.479395431715477827e+00 6.130442454447120049e-02
4.915851886228598033e+00 5.462158967703710510e-02
4.359648527086218195e+00 4.811316286500089828e-02
3.863837172672810460e+00 4.238322091307860501e-02
3.460195028116514582e+00 3.777087906087617936e-02
3.097239881780832871e+00 3.365767701662632227e-02
2.771075710812900716e+00 2.999669206687843176e-02
2.478118983834122879e+00 2.672423619945120746e-02
2.215283943562098568e+00 2.381222013723190145e-02
1.979483309070605213e+00 2.122043095924512970e-02
1.748336190334912832e+00 1.868374865366268303e-02
1.561183376212304186e+00 1.664472134250661803e-02
1.377850702681933326e+00 1.466037706130148867e-02
1.188271302488308923e+00 1.261249858224590577e-02
1.060065514595985858e+00 1.123086802903977381e-02
9.454842713883535588e-01 1.000202916515972873e-02
8.430558878274733159e-01 8.903714107042123502e-03
7.516235489194731390e-01 7.932891076746292555e-03
1.847524420695664915e+01 2.452348593339327698e-01
1.667457401586752397e+01 2.157447566775479442e-01
1.505110404174277505e+01 1.904217350502868666e-01
1.358286170230410583e+01 1.684802204464085629e-01
1.225282500467749003e+01 1.493442282467429549e-01
1.104714622370130073e+01 1.325513346493020495e-01
9.953905059000266675e+00 1.177731127497216868e-01
8.962958771406229985e+00 1.047228830958540913e-01
8.065308658527486685e+00 9.317863881442038643e-02
7.252554305596875750e+00 8.295140543322032656e-02
6.517338341972611637e+00 7.386408444706929477e-02
5.852866799479328641e+00 6.579581476227397419e-02
5.252752000964261647e+00 5.861009519827499459e-02
4.711327471876535888e+00 5.222631004703372215e-02
4.177213301710105853e+00 4.600217560894880736e-02
3.701097317001002196e+00 4.052446986692478936e-02
3.313827231414081975e+00 3.611332866675015518e-02
2.965675330387709252e+00 3.217687245410034286e-02
2.652832014873771627e+00 2.867624012737217398e-02
2.371988318776583338e+00 2.554762961918426514e-02
2.120049046911137935e+00 2.276835386077673967e-02
1.894166259865217139e+00 2.028430687700657695e-02
1.672722193947939084e+00 1.786421242359451794e-02
1.493481390309021828e+00 1.591255890501477518e-02
1.317886607985659264e+00 1.401238778516583454e-02
1.136365088841921889e+00 1.205420073467074367e-02
1.013651992902972587e+00 1.073489161425725084e-02
9.039625023515204250e-01 9.560726831216531663e-03
8.059810314535710285e-01 8.511657733457569583e-03
7.184982555788840264e-01 7.581437383708605586e-03
1.775837000087130235e+01 2.333615897776923354e-01
1.602781289893836814e+01 2.055647105898305016e-01
1.446567980149088584e+01 1.816045251881652500e-01
1.305209550568312338e+01 1.607888801227507491e-01
1.177108321430278792e+01 1.425913388344297872e-01
1.060993295443583406e+01 1.266071597865158771e-01
9.557211468501293439e+00 1.125255382506240576e-01
8.603349897234599197e+00 1.000825889981827588e-01
7.739336608562963349e+00 8.906624621470127234e-02
6.957364950772233492e+00 7.929326702547530303e-02
6.250371005367377997e+00 7.061661333129293228e-02
5.611574735765653799e+00 6.290458611027273383e-02
5.034878737685192895e+00 5.603774192217159805e-02
4.465703910662755405e+00 4.936110165293405155e-02
3.958187889231245205e+00 4.347802064293380259e-02
3.545029821623272959e+00 3.874624345887944105e-02
3.173429266858847519e+00 3.452479217961880453e-02
2.839394985717286879e+00 3.076666325903463714e-02
2.539411085214786645e+00 2.741273474594891138e-02
2.270219983938289943e+00 2.442563117914149998e-02
2.028801649516596139e+00 2.176457249845437439e-02
1.792001067084387333e+00 1.916634708821542826e-02
1.600246248662748449e+00 1.707361932129770540e-02
1.412442683780258612e+00 1.503637235512888387e-02
1.260496467370319174e+00 1.339393306308412669e-02
1.086771569040416274e+00 1.152101390488819224e-02
9.692937912274049994e-01 1.025948449211345689e-02
8.643028448073840631e-01 9.136918422540269216e-03
7.705994793004812271e-01 8.134676202792059593e-03
3.551630641921523779e-01 3.727362211183764609e-03
1.706922971142284595e+01 2.221867201513330059e-01
1.540528354557147139e+01 1.959405949526359103e-01
1.390173554034394598e+01 1.732363473223190731e-01
1.254053805270114808e+01 1.534815641501316164e-01
1.130694072483968071e+01 1.361716173251570072e-01
1.018875972275708008e+01 1.209468778662903116e-01
9.175224447154420204e+00 1.075253816498565745e-01
8.257012582429295477e+00 9.565456017293730295e-02
7.425634362954096623e+00 8.513575496159768441e-02
6.673497239390806079e+00 7.580207581384094950e-02
5.993694143862338564e+00 6.750893947926181471e-02
5.379688865617769267e+00 6.013822316198701168e-02
4.825619118786299566e+00 5.357886594685985077e-02
4.278968002661827974e+00 4.719404930636097312e-02
3.791710512033078739e+00 4.157349332056099050e-02
3.395167394199023914e+00 3.704441475274142942e-02
3.038674606594650829e+00 3.301192804739066372e-02
2.718327538065927307e+00 2.941409361890685165e-02
2.430770754853631033e+00 2.620816584045414233e-02
2.172709717595185275e+00 2.335262749134956600e-02
1.941392718982432042e+00 2.080794319373761164e-02
1.714469859912375993e+00 1.832356390420328274e-02
1.530853460782052089e+00 1.632128572721812734e-02
1.350995970210986830e+00 1.437492282388786076e-02
1.164956223567694016e+00 1.236424557960949175e-02
1.039236266799222541e+00 1.101123148837555334e-02
9.268266959889402967e-01 9.804265075845934943e-03
8.263753694283355600e-01 8.733301888801187768e-03
7.367014025203092453e-01 7.774433357449951447e-03
1.818172525003903672e+01 2.404990820872282276e-01
1.640648920123154042e+01 2.116338413078893144e-01
1.480594676235409324e+01 1.868210914253558563e-01
1.335863347109496324e+01 1.652990815674109937e-01
1.204784979001622780e+01 1.465236947576415427e-01
1.085983423008590520e+01 1.300549105153180895e-01
9.783059192663843717e+00 1.155523814927523901e-01
8.807316550904561225e+00 1.027529490460721562e-01
7.923595882906312227e+00 9.142328002333216519e-02
7.123707292875590014e+00 8.138033439884514997e-02
6.400422365367916200e+00 7.246336099674927089e-02
5.746860105399724361e+00 6.454393747334848108e-02
5.156810133901592152e+00 5.749368115474011443e-02
4.574320105638960854e+00 5.063662030092304367e-02
4.099623750664893151e+00 4.512077877510431434e-02
3.631883668433840473e+00 3.974674868510343767e-02
3.251460524469306002e+00 3.542005443279937216e-02
2.909487846341711759e+00 3.155978606102830680e-02
2.602279092634060209e+00 2.812234568111477914e-02
2.326591363388994527e+00 2.505791476590411848e-02
2.079301808629888448e+00 2.232648834201490448e-02
1.836652864081392167e+00 1.966361204234830934e-02
1.640256240736566173e+00 1.751740331220557473e-02
1.447860319323510447e+00 1.542264965226909645e-02
1.292182297982932937e+00 1.373970088867080414e-02
1.114096198283560879e+00 1.181710183752189385e-02
9.937403127514873313e-01 1.052353031412411703e-02
8.861346575846094087e-01 9.372523097516313392e-03
7.900920666314817931e-01 8.344446572360178505e-03
7.042835284252028094e-01 7.432959245178932979e-03
1.747476605667781158e+01 2.288938486726052601e-01
1.576874375637613568e+01 2.016592477106803893e-01
1.422873265711750967e+01 1.781743566084758590e-01
1.283541535032492753e+01 1.577570084527021577e-01
1.157319581767099770e+01 1.399037800411937205e-01
1.042919237329528848e+01 1.242269440591689117e-01
9.392412845784509301e+00 1.104082831543545251e-01
8.453226692502438411e+00 9.819537994728923247e-02
7.602722636900617559e+00 8.737949931662811198e-02
6.833407241505621066e+00 7.779120119843667414e-02
6.137871911272120506e+00 6.927888634323538242e-02
5.509549862108629625e+00 6.170899430923727086e-02
4.942626082394207643e+00 5.497075231789234906e-02
4.383181018591432831e+00 4.842108129130955063e-02
3.884420604207295735e+00 4.264541323465109030e-02
3.478567403363390209e+00 3.799962631959376280e-02
3.113538912753500920e+00 3.386464870841095903e-02
2.785552010134857870e+00 3.017429916509500876e-02
2.490980257888807170e+00 2.688297435181855738e-02
2.226734488708180582e+00 2.395480294297968465e-02
1.989689985520127991e+00 2.134192186263594512e-02
1.757251924077573690e+00 1.879521139083840942e-02
1.569137167743817063e+00 1.674171836993993898e-02
1.384836229787454798e+00 1.474311704913046361e-02
1.194228682873997194e+00 1.268285649129026645e-02
1.065369920023176320e+00 1.129543706539081274e-02
9.502256111787793502e-01 1.005898933795877290e-02
8.472914373344221373e-01 8.958073086868434745e-03
7.553692471634064765e-01 7.975746890469908451e-03
1.861729387740334118e+01 2.479639363548968023e-01
1.679530852862495394e+01 2.179344170003920111e-01
1.515495861345766926e+01 1.922249258685354567e-01
1.367290981559552776e+01 1.699696098697116575e-01
1.233137199739529422e+01 1.505838948865109994e-01
1.111586298091301117e+01 1.336147308404579126e-01
1.001431000505204238e+01 1.186687065568962224e-01
9.016200831388983872e+00 1.055000487144925198e-01
8.112238429393956451e+00 9.385057509294428280e-02
7.294008729138759861e+00 8.352551893035331521e-02
6.553976122165927620e+00 7.436729830757904391e-02
5.885408294512437521e+00 6.622616504123060577e-02
5.281548270199900585e+00 5.899759804692704390e-02
4.736856753840354095e+00 5.255847730144155155e-02
4.199649324108854387e+00 4.629480404695267282e-02
3.720860344994528113e+00 4.077643859219370892e-02
3.331340659469236076e+00 3.633231016874353264e-02
2.981179096674307694e+00 3.237621838646686373e-02
2.666593501384943998e+00 2.884419572761886402e-02
2.384290847029005622e+00 2.570256888706834442e-02
2.130968616896373735e+00 2.290186552802851022e-02
1.903879351119238894e+00 2.040365790172192148e-02
1.681228159477783368e+00 1.796881884031299725e-02
1.501066289118641262e+00 1.600343674484080297e-02
1.324586486196762003e+00 1.409303366294190410e-02
1.142082374948687473e+00 1.212308273488267238e-02
1.018788606796092289e+00 1.079644040714376405e-02
9.085185790561344232e-01 9.617513530373269018e-03
8.100045825677203437e-01 8.563431826986010742e-03
7.221349917484120029e-01 7.622426791041422324e-03
1.789186461482692536e+01 2.358779374411823226e-01
1.614184747814109500e+01 2.075966602772092440e-01
1.456401602870999668e+01 1.832857659467853340e-01
1.313749008878565760e+01 1.621817631631566892e-01
1.184574966121817141e+01 1.437684203182566234e-01
1.067530440940726777e+01 1.276084404670660977e-01
9.614746374162262299e+00 1.133832360406489825e-01
8.653998972512226828e+00 1.008186976323906942e-01
7.784027612232511828e+00 8.969314588755124273e-02
6.997041308756714706e+00 7.984077923359611528e-02
6.285411336842575025e+00 7.109421699669975225e-02
5.642665809783966147e+00 6.331675079497035841e-02
5.062440914024590732e+00 5.640458632400194988e-02
4.489869261452842153e+00 4.967241889722124465e-02
3.979375838661117992e+00 4.375446091249692721e-02
3.563826063392951049e+00 3.898414347090070620e-02
3.190169257880125286e+00 3.473865907237148193e-02
2.854293647913987098e+00 3.095221539228040081e-02
2.552663962818450649e+00 2.757832456869122387e-02
2.281952602523763751e+00 2.457308072144117825e-02
2.039257335389483838e+00 2.189293333472594125e-02
1.801168547684818932e+00 1.928095992585197871e-02
1.608400916414845394e+00 1.717722156640331260e-02
1.419607067530609390e+00 1.512160614080309759e-02
1.266911226746187280e+00 1.346913448107225734e-02
1.092244363908271954e+00 1.158913469497631701e-02
9.741533529277009995e-01 1.032026395539227710e-02
8.686710664195896880e-01 9.190661915456147663e-03
7.744593123475342900e-01 8.180680404673314893e-03
3.569405321715895529e-01 3.749639947527673434e-03
1.719481752902152039e+01 2.245086786878368046e-01
1.551302285260175395e+01 1.978237499638245966e-01
1.399502998309775315e+01 1.748094803089622618e-01
1.262173793685637335e+01 1.547853296537463064e-01
1.137791590518563289e+01 1.372717978241117243e-01
1.025101389087727455e+01 1.218928381775141317e-01
9.229990003223694117e+00 1.083283834193959905e-01
8.305353204462278427e+00 9.634636322944831188e-02
7.468346825270868017e+00 8.573474436334163618e-02
6.711283677494658484e+00 7.632415456034173651e-02
6.027105884226153343e+00 6.796705570347068293e-02
5.409285454689373829e+00 6.053741948131720341e-02
4.851934536077149751e+00 5.392826013569445437e-02
4.302061212937268841e+00 4.749680159194179935e-02
3.811918208036284117e+00 4.183098183045597801e-02
3.413207345902819156e+00 3.727289212161200710e-02
3.054706709094775707e+00 3.321539041147093807e-02
2.732576689851422991e+00 2.959461529963268098e-02
2.443426343094751374e+00 2.636534667908653831e-02
2.183950295433576549e+00 2.348991686535143938e-02
1.951359653886366230e+00 2.092951339207982028e-02
1.723245020626153146e+00 1.843498627970017664e-02
1.538655228377290296e+00 1.642145352585462972e-02
1.357810888451829179e+00 1.445540706758324800e-02
1.170869910184791918e+00 1.243516598254684226e-02
1.044429413594722966e+00 1.107522056560850468e-02
9.314647613736577458e-01 9.863875660423052430e-03
8.305428303837785187e-01 8.785244845528596136e-03
7.403498179081212660e-01 7.817929265867801236e-03
1.832095446925218596e+01 2.431766913217829618e-01
1.652489430616400767e+01 2.137777229853256578e-01
1.490787940606583462e+01 1.885743015274852774e-01
1.344702190853291413e+01 1.667614811109283113e-01
1.212491784107863069e+01 1.477485203573587758e-01
1.092739144775420712e+01 1.310970621789624702e-01
9.842353496025809889e+00 1.164427987537661885e-01
8.859527027661986409e+00 1.035103426204489890e-01
7.969656833655178296e+00 9.208184891083343038e-02
7.164563773213940223e+00 8.194659227902753584e-02
6.436536241246397339e+00 7.296238613200839440e-02
5.778819982636616892e+00 6.497483219457338144e-02
5.185129186643814947e+00 5.787673329851735632e-02
4.599094940977249024e+00 5.096669503650772676e-02
4.121659446176143327e+00 4.540987647700496510e-02
3.651273039541126586e+00 3.999463515371441680e-02
3.268663500058595517e+00 3.563656051301735544e-02
2.924773401230712722e+00 3.175326433188491865e-02
2.615848793181256848e+00 2.829124097836997059e-02
2.338655440549063602e+00 2.520600603963533970e-02
2.090019458700080435e+00 2.245648331788044003e-02
1.846138183044801373e+00 1.977997435606189403e-02
1.648644714809283762e+00 1.762119244499810514e-02
1.455235727514583743e+00 1.551341251817965790e-02
1.298711849443053401e+00 1.381806719417178093e-02
1.119735690388429017e+00 1.188892130394399865e-02
9.987108838148737178e-01 1.058555501456521879e-02
8.906060504852976178e-01 9.427688227589778661e-03
7.940616492010708072e-01 8.396592620391144304e-03
7.077705041678170605e-01 7.475717201913100601e-03
1.760567926628014490e+01 2.313468483220759986e-01
1.588060750052434678e+01 2.036473104729575045e-01
1.432531908512329188e+01 1.798124989794232242e-01
1.291922183504579991e+01 1.591341927202019890e-01
1.164641296441290663e+01 1.410588114662731374e-01
1.049343287498790644e+01 1.252051366263173537e-01
9.448893790731068165e+00 1.112489217190753554e-01
8.503003551547539729e+00 9.891716546876752614e-02
7.646725935779043581e+00 8.800993539172241586e-02
6.872335369113412362e+00 7.833591794750278947e-02
6.172224177272238599e+00 6.974354053412816501e-02
5.540129618905345055e+00 6.211522694152352836e-02
4.969722395173813645e+00 5.533257796945141582e-02
4.406938022767036500e+00 4.872743881371063152e-02
3.905275443314828454e+00 4.292033646609814956e-02
3.497052368171630565e+00 3.824168682869545643e-02
3.129951421362301645e+00 3.407111306749469049e-02
2.800128242867190753e+00 3.035925626168434893e-02
2.503979447700466210e+00 2.704983248122068418e-02
2.238230429458729631e+00 2.409978118831644645e-02
1.999945719774196995e+00 2.146928500930082861e-02
1.766298129084465929e+00 1.890948350528019045e-02
1.577173210758241240e+00 1.684272837738008330e-02
1.391885326546197010e+00 1.483024500535790567e-02
1.200302747830208849e+00 1.275705022737553748e-02
1.070750460343479205e+00 1.136448419612192534e-02
9.549742441425642658e-01 1.011760396497132265e-02
8.515421432422496384e-01 9.011890974019600917e-03
7.591525027124004232e-01 8.023045925778314602e-03
1.876268826160384862e+01 2.508072199112383327e-01
1.691852622311175836e+01 2.202097216127611723e-01
1.526064753454325107e+01 1.940693871838712892e-01
1.376437289015411736e+01 1.715025970527508659e-01
1.241099276001170537e+01 1.518703205608569751e-01
1.118551173181414526e+01 1.346946127311947905e-01
1.007547742752202602e+01 1.195983809328659830e-01
9.070026218595796053e+00 1.062928781985967713e-01
8.159711189924612640e+00 9.452947642894464486e-02
7.336000622889141454e+00 8.412078827406010983e-02
6.591137535371522027e+00 7.487780598021843981e-02
5.918262244272498585e+00 6.667384110192761670e-02
5.310665065688580100e+00 5.938402177761215733e-02
4.762714409746225286e+00 5.290261604552182195e-02
4.222239044435757371e+00 4.658460070596338876e-02
3.740762212057202607e+00 4.103219309844046564e-02
3.349042084240118289e+00 3.655785646246877130e-02
2.996926982093789604e+00 3.257450073312339461e-02
2.680587540910690958e+00 2.902541533284053524e-02
2.396724916135741790e+00 2.585890060311950636e-02
2.141963322796905267e+00 2.303856267781265871e-02
1.913639357622161752e+00 2.052317017874148372e-02
1.689861192132543044e+00 1.807716216413897056e-02
1.508695183270581497e+00 1.609778690707709334e-02
1.331330499207596052e+00 1.417558996930229701e-02
1.147928120025703880e+00 1.219323624114938484e-02
1.023939468350059778e+00 1.086049921577907432e-02
9.131004155652986398e-01 9.672416460243062064e-03
8.140893313623260852e-01 8.613340586820330755e-03
7.257760540077804468e-01 7.667568837698489174e-03
1.802832492892871485e+01 2.384804219591455110e-01
1.625803390229699730e+01 2.097011731344670948e-01
1.466397470289255978e+01 1.850020197435212899e-01
1.322415180833015391e+01 1.636123896320730853e-01
1.192144777085136376e+01 1.449748210745716859e-01
1.074155649090080367e+01 1.286309144108086500e-01
9.672947618087759381e+00 1.142556817598101015e-01
8.705294107596525777e+00 1.015630782008003913e-01
7.829355180053161334e+00 9.034354513905637485e-02
7.037057370581780269e+00 8.040013804400791830e-02
6.320842198566020365e+00 7.157927361385699183e-02
5.674050192495427858e+00 6.374266711335663249e-02
5.090249322333636250e+00 5.677292989568707982e-02
4.514228024828294217e+00 4.999662751615833317e-02
4.000733621309604970e+00 4.402807381665681252e-02
3.582867580342243841e+00 3.923143384902553349e-02
3.207084493171124429e+00 3.494924912839666303e-02
2.869302072501204837e+00 3.114182079025110475e-02
2.566008860161186345e+00 2.774798918607892378e-02
2.293831104710596591e+00 2.471695431994099662e-02
2.049822100565485083e+00 2.202126247500106951e-02
1.810415727714941969e+00 1.939212755786144660e-02
1.616636638586839814e+00 1.727742039347895248e-02
1.426828774959591817e+00 1.521233055084927899e-02
1.273339429522776234e+00 1.355038914135691525e-02
1.097752325973434750e+00 1.165575083867862079e-02
9.790674046041463185e-01 1.038128243156490743e-02
8.730863282779290913e-01 9.241200805887436406e-03
7.783783043634348031e-01 8.231133321435239389e-03
3.587048353516371080e-01 3.772278939465021838e-03
1.732314257746602948e+01 2.269021060469143258e-01
1.562278232750084683e+01 1.997756259348807406e-01
1.408970982900533464e+01 1.764114034796391561e-01
1.270409773215495619e+01 1.561265002589868611e-01
1.144987734830513126e+01 1.384115636335937483e-01
1.031402911100447106e+01 1.228565954730536092e-01
9.285504545165853330e+00 1.091538516431369982e-01
8.354231805028005553e+00 9.705703597594773913e-02
7.511528122183144696e+00 8.634344567758305000e-02
6.749530491377441876e+00 7.685192269502322260e-02
6.060927029222538565e+00 6.842109750995827022e-02
5.439309052724704330e+00 6.093515443087642314e-02
4.878538565792875481e+00 5.427428211491888005e-02
4.325356635255005244e+00 4.779569785468871373e-02
3.832349590998959776e+00 4.209831107306917508e-02
3.431397171149241032e+00 3.750634152909397556e-02
3.070837121533707137e+00 3.341776826589489685e-02
2.746911995051195543e+00 2.977360820930800844e-02
2.456145411384219823e+00 2.652941199337385120e-02
2.195263975546505097e+00 2.363195332096160173e-02
1.961412766903597893e+00 2.105630521208556177e-02
1.732132933013669662e+00 1.854164222630143993e-02
1.546500029599835457e+00 1.651699743290994601e-02
1.364791203813700005e+00 1.454177082722950959e-02
1.176829946378241232e+00 1.251058062312494605e-02
1.049764235288478398e+00 1.114285457049823957e-02
9.361494285142379912e-01 9.922059798417839221e-03
8.347377725547148186e-01 8.832657615907627685e-03
7.441034795415768510e-01 7.864671809255830912e-03
1.846336717198179400e+01 2.459525489814548549e-01
1.664566831778395084e+01 2.159910555051384740e-01
1.501164037574969967e+01 1.903891129054267883e-01
1.353677374032643854e+01 1.682654042402493832e-01
1.220312832016036708e+01 1.490103410772107007e-01
1.099581296333006009e+01 1.321581759375059784e-01
9.902456276121897716e+00 1.173514926326073016e-01
8.912457066107897674e+00 1.042922429165144410e-01
8.016338003091410869e+00 9.274234735164915699e-02
7.205789931470288678e+00 8.252790559503082879e-02
6.472979327272769368e+00 7.346213476058725822e-02
5.811103605819243789e+00 6.540961193396775675e-02
5.213695451970255412e+00 5.825379849927431186e-02
4.624198528936084962e+00 5.129447617763521761e-02
4.143894801237939518e+00 4.569337627161574461e-02
3.670803250494144354e+00 4.024885949302298149e-02
3.285968587597443147e+00 3.585767587567009751e-02
2.940191007744187512e+00 3.194848470197605983e-02
2.629585612228986236e+00 2.846485049638826023e-02
2.350838699390985109e+00 2.535666096330574035e-02
2.100781673482960965e+00 2.259172217730148757e-02
1.855664299560723096e+00 1.989488317290935906e-02
1.657117258351967548e+00 1.772137068416797939e-02
1.462631757351052997e+00 1.560044476601013703e-02
1.305332508635094868e+00 1.389816739770002862e-02
1.125412311465686210e+00 1.195817557339248251e-02
1.003810837605723316e+00 1.064969438577953974e-02
8.951010799383377625e-01 9.480049565529844249e-03
7.980365111336062967e-01 8.442874347243984820e-03
7.113592312149169539e-01 7.518910434939252325e-03
1.773942049508929841e+01 2.338847020062637949e-01
1.599457263549952302e+01 2.057051826544681328e-01
1.442344544724437938e+01 1.815037991203186929e-01
1.300446391934870505e+01 1.605296445138323369e-01
1.172069599192970202e+01 1.422483487347275533e-01
1.055854961271403170e+01 1.262143777942263678e-01
9.506114873607264926e+00 1.120994145168052875e-01
8.553383636205587948e+00 9.964607546782226766e-02
7.691223790063009602e+00 8.864128836200203809e-02
6.911655982662912479e+00 7.887821346256961019e-02
6.207053669338143287e+00 7.022486215657909592e-02
5.570981934480299991e+00 6.252861048859989501e-02
4.997057009856810339e+00 5.569190023523231531e-02
4.430884836392064763e+00 4.904112982352954592e-02
3.926287911102933847e+00 4.318782197632725639e-02
3.515682225886915369e+00 3.847644399092635392e-02
3.146575123181487132e+00 3.428457015996182189e-02
2.814860836939024225e+00 3.054223950730918652e-02
2.517116504622811668e+00 2.721367882390754792e-02
2.249913077880825174e+00 2.424101960257718860e-02
2.010266281971994307e+00 2.159786653199873702e-02
1.775387394143124853e+00 1.901852321241597615e-02
1.585273597410157276e+00 1.693700362902127166e-02
1.398990170293947344e+00 1.491471315829712846e-02
1.206424282654933400e+00 1.283206576361086565e-02
1.076200432809377938e+00 1.143112270583979302e-02
9.597934360718481939e-01 1.017791935269391976e-02
8.558133055341736739e-01 9.061293123402119898e-03
7.629617141838589411e-01 8.066912355682272565e-03
1.891174004298542144e+01 2.537552447724134019e-01
1.704429830425112513e+01 2.225531219246131842e-01
1.536836666856249956e+01 1.959782012771066617e-01
1.385730170186122123e+01 1.730763040702782696e-01
1.249172061538642531e+01 1.531874840204132393e-01
1.125614662133697585e+01 1.358041973432006222e-01
1.013743769341982315e+01 1.205424753904347918e-01
9.124537216031344045e+00 1.070948566837036098e-01
8.207746599571434487e+00 9.522582790505770833e-02
7.378452240398209128e+00 8.471632691375850788e-02
6.628720619848632367e+00 7.539892347604125467e-02
5.951415055688517697e+00 6.712920274696740353e-02
5.340150473215196314e+00 5.978323453618877847e-02
4.788881309965455912e+00 5.324330989496154493e-02
4.245180105040872398e+00 4.688752037789870042e-02
3.760838102054754106e+00 4.129249266462606260e-02
3.366884659751624209e+00 3.678453290922140129e-02
3.012776211399902149e+00 3.277577762893420232e-02
2.694673806382059222e+00 2.920091229967566523e-02
2.409228473202562615e+00 2.601708167959337209e-02
2.153136080956658205e+00 2.317368380352625643e-02
1.923591601333126899e+00 2.064863269143766070e-02
1.698569782944502116e+00 1.818007706552332223e-02
1.516441241627874081e+00 1.619406854594370240e-02
1.338144706931651884e+00 1.425843532093086855e-02
1.153789589818335237e+00 1.226670445373106641e-02
1.029107556560001857e+00 1.092416793172592757e-02
9.177471744522636143e-01 9.728239217843671557e-03
8.181924884353140026e-01 8.660503420188175872e-03
7.294200345688662823e-01 7.711178395691820411e-03
1.816792249425053640e+01 2.411901258018428196e-01
1.637651536932195739e+01 2.118637165858078819e-01
1.476586589484588430e+01 1.867773239328827384e-01
1.331241627110849812e+01 1.650901415213689161e-01
1.199825944251070098e+01 1.462044907412521355e-01
1.080876732070854729e+01 1.296761744764062252e-01
9.732004628148803960e+00 1.151465582460560327e-01
8.757261357291588055e+00 1.023293919600844204e-01
7.875214083919783725e+00 9.100024317949700903e-02
7.077530239663115452e+00 8.097139073234699280e-02
6.356713491166023466e+00 7.207168154806367633e-02
5.705754350341994297e+00 6.416961893876801937e-02
5.118342661733131571e+00 5.715143400887044006e-02
4.538878368334076541e+00 5.031812189341805519e-02
4.022307870286025988e+00 4.431144126304357306e-02
3.602093462072777807e+00 3.947407082100164860e-02
3.224100633800701221e+00 3.516947855706519660e-02
2.884391057528105318e+00 3.133670682755609199e-02
2.579426164430334012e+00 2.791331464830572665e-02
2.305779803803027495e+00 2.486881447708239046e-02
2.060434976842618671e+00 2.215542164911286221e-02
1.819784298576160309e+00 1.951039177077692685e-02
1.624988283029496827e+00 1.738059992329611669e-02
1.434114751406474930e+00 1.530300523864268694e-02
1.279807225132870041e+00 1.362765565496776646e-02
1.103300401493290783e+00 1.172628309886380137e-02
9.840653924512612338e-01 1.044324334175310981e-02
8.775178995472497911e-01 9.296143535008098355e-03
7.823004124415098293e-01 8.277718082247189843e-03
3.604593170777352085e-01 3.795958931514906761e-03
1.745430141847122840e+01 2.293880690744251327e-01
1.573458261911276423e+01 2.017784964845056317e-01
1.418613236976746705e+01 1.780697003035803527e-01
1.278770614927258187e+01 1.575040229795763858e-01
1.152287963170520690e+01 1.395667313101622009e-01
1.037804829165364318e+01 1.238396301897716767e-01
9.341705185599717964e+00 1.099932568790263770e-01
8.403748178435455074e+00 9.777576729491238572e-02
7.555251036225320682e+00 8.696962037365314757e-02
6.788175127745642357e+00 7.739398767558190728e-02
6.095162610550175941e+00 6.889664277728728414e-02
5.469598403357379013e+00 6.134637173489879830e-02
4.905380369943396879e+00 5.463779835240876320e-02
4.348849475644500195e+00 4.810740194476231107e-02
3.853027342981900194e+00 4.236223816924372665e-02
3.449704656631312538e+00 3.773873743484273263e-02
3.087125856639386878e+00 3.362759722822265124e-02
2.761410445327954655e+00 2.995462615940974391e-02
2.469050372281707872e+00 2.669058017088320189e-02
2.206696055616498064e+00 2.377782046927154336e-02
1.971512571793312185e+00 2.118264805128153988e-02
1.741070062536606677e+00 1.865130977135292037e-02
1.554495461517316546e+00 1.661464596702656032e-02
1.371791301161666921e+00 1.462800084505881323e-02
1.182831191062151843e+00 1.258534539313356168e-02
1.055107727420223407e+00 1.120788552893544135e-02
9.409223443995504699e-01 9.983046617305941367e-03
8.389454330314800590e-01 8.886234170875077776e-03
7.478595937133547533e-01 7.911267577770065770e-03
1.860926193012307905e+01 2.488263169773841654e-01
1.676911977764446249e+01 2.182898857151358007e-01
1.511726689415393921e+01 1.922494318133428914e-01
1.362814805743959568e+01 1.698084419711502480e-01
1.228256902158601171e+01 1.503087903185827690e-01
1.106521159873760851e+01 1.332455968793970491e-01
9.963368246684682461e+00 1.182779096036978422e-01
8.965991746698339426e+00 1.050860682348452452e-01
8.063524149707864908e+00 9.343428647649708318e-02
7.247488711924725102e+00 8.311385423289259500e-02
6.509879418195861689e+00 7.397735141391847957e-02
5.843750921161790401e+00 6.585964048196703280e-02
5.242701976066954650e+00 5.864932396894786959e-02
4.649586201281977971e+00 5.163469009844134233e-02
4.166429426422084248e+00 4.599523088056930997e-02
3.690471808801106146e+00 4.050218066854478771e-02
3.303497821954333613e+00 3.608348771212623735e-02
2.955757835514221554e+00 3.214861042524060769e-02
2.643437275094653760e+00 2.863676977394498391e-02
2.363135394787934995e+00 2.551137762841066206e-02
2.111777068171312610e+00 2.272953956303273154e-02
1.865253546975802479e+00 2.001488724339621841e-02
1.665632664884655778e+00 1.783181841085436370e-02
1.470146932856922106e+00 1.569918332325038329e-02
1.311979914147305859e+00 1.397936997178826114e-02
1.131168156376787692e+00 1.202615484697401593e-02
1.008925659478385306e+00 1.071304927431685795e-02
8.996492007201560837e-01 9.537394990302984835e-03
8.020629712412604695e-01 8.494665929359745613e-03
7.149497440565975026e-01 7.563658424469249693e-03
1.787626451134471139e+01 2.365212217402481443e-01
1.611081602269389279e+01 2.078184688617481790e-01
1.452337628165867045e+01 1.832342173533320906e-01
1.309101394778464567e+01 1.619720277652236806e-01
1.179614240732128572e+01 1.434517750326529950e-01
1.062454115026710610e+01 1.272292307712378223e-01
9.564105703419393478e+00 1.129843114945044136e-01
8.604390096547271938e+00 1.004036987283029175e-01
7.736292356984401763e+00 8.928811629800127714e-02
6.951430142381583188e+00 7.944336298335707980e-02
6.242293441321367098e+00 7.070839504115591923e-02
5.602111308885468155e+00 6.295873431441230406e-02
5.024602041623273507e+00 5.606602383582750398e-02
4.455082865470504139e+00 4.936367099274159564e-02
3.947462136855725667e+00 4.346952661068077123e-02
3.534538659201384547e+00 3.872516649418748791e-02
3.163303560628562217e+00 3.449590648644067226e-02
2.829688217727890365e+00 3.073553770245233963e-02
2.530315960281893428e+00 2.737968314388464566e-02
2.261652096914894550e+00 2.439012497431602630e-02
2.020764475438230789e+00 2.172466929729184593e-02
1.784611191856569024e+00 1.913391265953934273e-02
1.593401017520261531e+00 1.704446738756842245e-02
1.406189427669289005e+00 1.500680779025458968e-02
1.212602184307021158e+00 1.290551373456226211e-02
1.081677548510231679e+00 1.149622649354440154e-02
9.646327483728573959e-01 1.023774090585372921e-02
8.601369075602799397e-01 9.114112248558254442e-03
7.668204456423741711e-01 8.117586477032267406e-03
1.906447764226201613e+01 2.568152510919071152e-01
1.717287081589338982e+01 2.249728800328353040e-01
1.547810460588034154e+01 1.979353876405831325e-01
1.395191308265079577e+01 1.746936640038676825e-01
1.257392877601195558e+01 1.545419566444847237e-01
1.132779249680847755e+01 1.369402289474364320e-01
1.020027525410674407e+01 1.215048268472647547e-01
9.179682174489437685e+00 1.079250340014020343e-01
8.256364869769331705e+00 9.593566124983317345e-02
7.421372394035295805e+00 8.532983825016152157e-02
6.666700375037931892e+00 7.593083672151426655e-02
5.985044804131966600e+00 6.758676776650186790e-02
5.369925558317316217e+00 6.017990324346324943e-02
4.815249068929532861e+00 5.359387440441430034e-02
4.268311584315629403e+00 4.718735604856003074e-02
3.781155464318017412e+00 4.155103772169631976e-02
3.384849908594059986e+00 3.702185698596859031e-02
3.028729367444497278e+00 3.298114808198006342e-02
2.708909164014975612e+00 2.937998401359837725e-02
2.421815223056951183e+00 2.617130534479222490e-02
2.164384298092194570e+00 2.331846392732415604e-02
1.933595283114514896e+00 2.077026660880424910e-02
1.707361681143266141e+00 1.828994216002452836e-02
1.524259343796763755e+00 1.629071694536457504e-02
1.344996469911188708e+00 1.434436948364672081e-02
1.159679659224245096e+00 1.233654969059214297e-02
1.034334265144922105e+00 1.098425387707032200e-02
9.224082276345380027e-01 9.782138159111983255e-03
8.223472442889340206e-01 8.710280749929579305e-03
7.331118372212859224e-01 7.758837403355070030e-03
1.831081378764516998e+01 2.439904436697891421e-01
1.649750800365128356e+01 2.141036109453806624e-01
1.486949192473526793e+01 1.885906081213582497e-01
1.340197613343435634e+01 1.665987244882292939e-01
1.207612750701858673e+01 1.474682561719034835e-01
1.087691311025191787e+01 1.307432694194586020e-01
9.791785279749326776e+00 1.160508355546825965e-01
8.809891337301269942e+00 1.031119954489815582e-01
7.921606478816302754e+00 9.166878363975712596e-02
7.118509575932267630e+00 8.154372286506808565e-02
6.392943053042459134e+00 7.257592758476232031e-02
5.737818827030745084e+00 6.461012251950561114e-02
5.146816695693870791e+00 5.753202084235320424e-02
4.563792955226534609e+00 5.064985697280698085e-02
4.044231540816491055e+00 4.459484953961387332e-02
3.621453298445662661e+00 3.972503898591338289e-02
3.241289091904163477e+00 3.539083520470403393e-02
2.899740379476902774e+00 3.152779706232054086e-02
2.593062174163490496e+00 2.808948642621063307e-02
2.317918875249644906e+00 2.501979521899041353e-02
2.071121141298463808e+00 2.229030269004227127e-02
1.829202437498637535e+00 1.962682577154786084e-02
1.633398896864653116e+00 1.748331814066875906e-02
1.441518436976576334e+00 1.539453214275074595e-02
1.286358634532073664e+00 1.370565064573448129e-02
1.108959664795546640e+00 1.179114600662482630e-02
9.890814948988259081e-01 1.049956937407966508e-02
8.819537264395983511e-01 9.347466861771453264e-03
7.862316493858348965e-01 8.323874462941301816e-03
3.622721811140573456e-01 3.816725974013037738e-03
1.758833567677808318e+01 2.319572143308679946e-01
1.584857051247643689e+01 2.038519115359138933e-01
1.428411924933644883e+01 1.797596424488617783e-01
1.287265529338578496e+01 1.589195210752211429e-01
1.159694567748595695e+01 1.407483811731077283e-01
1.044285203788160921e+01 1.248426296546835401e-01
9.398699257729960621e+00 1.108479792161346927e-01
8.453824178701783154e+00 9.850982636897924472e-02
7.599493947059272614e+00 8.759586915029997367e-02
6.827259551080791411e+00 7.793635680557917111e-02
6.129779110603016612e+00 6.936728461731564432e-02
5.500177534659739464e+00 6.176518707757086557e-02
4.932471280723844664e+00 5.499396068986907304e-02
4.372597989782292416e+00 4.842226777166317581e-02
3.873879288285037692e+00 4.263471157041381909e-02
3.468237158983000779e+00 3.798007618056690321e-02
3.103566838557998864e+00 3.382914785074902370e-02
2.776006514985735141e+00 3.013778263351995362e-02
2.482040383629974922e+00 2.685241216689127422e-02
2.218273056841128632e+00 2.392066159797953673e-02
1.981824756950037347e+00 2.130518520807306651e-02
1.750052641061940584e+00 1.875795747930045568e-02
1.562530115244215700e+00 1.671271151439228733e-02
1.378842059946604248e+00 1.471471772632785592e-02
1.188851396733636046e+00 1.265395394546099152e-02
1.060480318834081004e+00 1.126924148707342255e-02
9.457095686865842898e-01 1.003634497817606705e-02
8.431568791509527205e-01 8.934416825773618467e-03
7.516228735716292686e-01 7.956409832459893777e-03
1.875897217946615569e+01 2.517975984365748432e-01
1.689509908107186931e+01 2.206491665916425482e-01
1.522494919809429881e+01 1.941728912678700458e-01
1.372091760079478284e+01 1.713859823374552505e-01
1.236313071980353584e+01 1.516190466482174592e-01
1.113560400140091033e+01 1.343684775378016227e-01
1.002505704120166818e+01 1.192172068990316608e-01
9.020207074418195248e+00 1.058885327297793416e-01
8.111358319524567762e+00 9.412714805141537966e-02
7.289680215473004488e+00 8.371863932107211081e-02
6.547161170984544754e+00 7.449498636845293398e-02
5.876782985801630055e+00 6.630998892820520740e-02
5.271958196215348558e+00 5.903558707264847799e-02
4.675204346494773233e+00 5.197103335530298129e-02
4.189157270132551680e+00 4.628637589831562094e-02
3.710466395022356423e+00 4.076236959288083439e-02
3.321181366332664808e+00 3.630936673836556577e-02
2.971427384786252013e+00 3.234253841780453803e-02
2.657361156688376802e+00 2.881186366928180018e-02
2.375497760390345992e+00 2.566879526817591323e-02
2.122824014386460956e+00 2.286673005679165996e-02
1.874959864610690419e+00 2.013400787307292189e-02
1.674251066838789548e+00 1.793232819508643744e-02
1.477697533536647345e+00 1.578859479719102107e-02
1.318736078714385807e+00 1.406204748428134359e-02
1.136944606632619870e+00 1.209628823598576583e-02
1.014068488848348881e+00 1.076988485211367343e-02
9.042372849196295137e-01 9.590800515061741541e-03
8.061059401859665963e-01 8.538637175882164698e-03
7.185452316643344828e-01 7.605512529285092353e-03
1.801631303355849312e+01 2.392598307331383067e-01
1.622942475514962624e+01 2.100052970284763676e-01
1.462511819625547460e+01 1.850167813455375621e-01
1.317898465065075975e+01 1.634494226400665107e-01
1.187270776218345070e+01 1.446829558678160432e-01
1.069143778864202687e+01 1.282806821621620963e-01
9.622822001947156423e+00 1.138656154833748851e-01
8.656082482200460504e+00 1.011644073236619562e-01
7.781845066323121785e+00 8.994559492805981327e-02
6.991667104605481242e+00 8.000920796669951096e-02
6.277889426031928011e+00 7.120293195533698716e-02
5.633599630791157331e+00 6.338070663088700429e-02
5.052542217846986539e+00 5.643792701574174703e-02
4.479576468610900974e+00 4.968439242229659436e-02
3.968971771331160969e+00 4.374434683469209661e-02
3.553554675079987568e+00 3.896531540394000681e-02
3.180150513238440890e+00 3.470939005045578507e-02
2.844706511378746416e+00 3.091906129489628910e-02
2.543641558994478746e+00 2.754786569381732081e-02
2.273474991594660821e+00 2.453810456930916734e-02
2.031329012231980258e+00 2.185450046334110746e-02
1.793880013753074598e+00 1.924613507061350218e-02
1.601657132156020236e+00 1.714302646653588155e-02
1.413421916994217931e+00 1.509189384240386747e-02
1.218814577207359084e+00 1.297842891647158978e-02
1.087164967737369148e+00 1.156169328396657557e-02
9.696032304870294549e-01 1.029121000067805512e-02
8.645233399130970442e-01 9.164242078832377653e-03
7.706953613937098657e-01 8.161429801087289812e-03
1.922138145611830140e+01 2.600102014550907392e-01
1.730429466118304305e+01 2.274862705425510501e-01
1.558991892480613473e+01 1.999650978936946544e-01
1.404821292015849821e+01 1.763594932778402569e-01
1.265739134999367721e+01 1.559135535695642949e-01
1.140061439168926682e+01 1.380992302296038532e-01
1.026393558772597459e+01 1.224914215471894358e-01
9.235656352840392103e+00 1.087665556236369208e-01
8.305590795551518468e+00 9.665012255857428902e-02
7.464819905005941614e+00 8.595116966781551904e-02
6.705072318139901455e+00 7.646587436433131824e-02
6.019047097331493568e+00 6.805763991687491243e-02
5.399984461441305506e+00 6.059247402888617851e-02
4.841831368523273227e+00 5.395352902483403768e-02
4.291636453911349847e+00 4.749472662562622544e-02
3.801624684816964361e+00 4.181605419525113304e-02
3.403033050266582205e+00 3.725128844791665561e-02
3.044943486232207785e+00 3.318162825884358319e-02
2.723291292179241374e+00 2.955686974757452956e-02
2.434584730340536574e+00 2.633345257776948181e-02
2.175700663346744168e+00 2.345712456981597152e-02
1.943660190045264358e+00 2.089298323544305780e-02
1.716194874394931125e+00 1.839607263172716653e-02
1.532146122638587071e+00 1.638083971188594376e-02
1.351870765552628528e+00 1.442668121305017148e-02
1.165596310128243829e+00 1.240521122404636238e-02
1.039592100733345514e+00 1.104862132836954662e-02
9.270933615478328393e-01 9.840091869929486548e-03
8.265354081960645249e-01 8.758478135208008081e-03
7.368188647495615973e-01 7.801476870820164139e-03
1.845733954841411872e+01 2.468955354880553454e-01
1.662104879337234919e+01 2.164194920411103840e-01
1.497514893751802312e+01 1.904762406441842248e-01
1.349316205547286174e+01 1.681550471024365057e-01
1.215540722788311889e+01 1.487649141954731080e-01
1.094612964918391285e+01 1.318361103014192015e-01
9.852341870998937878e+00 1.169753116731887116e-01
8.863147968345842287e+00 1.039026867557781425e-01
7.968555923129167162e+00 9.235397681778403922e-02
7.159985060242108901e+00 8.214083285221447650e-02
6.429567576904650750e+00 7.308407368752105338e-02
5.770256358919305661e+00 6.505291735919911666e-02
5.175572955472018677e+00 5.792123975451543560e-02
4.588957689620798419e+00 5.098045082562234487e-02
4.066300094978101853e+00 4.488413245680875768e-02
3.641023630035117087e+00 3.997929287286618172e-02
3.258692835645385255e+00 3.561378772640640816e-02
2.915180467733553549e+00 3.172228524430992236e-02
2.606773701295699297e+00 2.826070036450790274e-02
2.330126227315587606e+00 2.517545841583031241e-02
2.081991744822159873e+00 2.242442654441553773e-02
1.838772401694532155e+00 1.974714901532879582e-02
1.641836342286771888e+00 1.758096324573345248e-02
1.448966526330300431e+00 1.548081028336709998e-02
1.292996758761073117e+00 1.378454127016489998e-02
1.114639564717839759e+00 1.185757116681760738e-02
9.941100345293054641e-01 1.056090692149803771e-02
8.864103408944883356e-01 9.404349770161786123e-03
7.902191007029678582e-01 8.373714692457043945e-03
3.641110513698621598e-01 3.832521812357441923e-03
1.772563349726954129e+01 2.346228999336406607e-01
1.596491958332142680e+01 2.059858062194067918e-01
1.438402609980173352e+01 1.815109387873450053e-01
1.295909357025189301e+01 1.603607697645779429e-01
1.167208622306464072e+01 1.419606697033282960e-01
1.050868332964990337e+01 1.258704146468744567e-01
9.456369850902179408e+00 1.117301919771700874e-01
8.504619652434065813e+00 9.926310621078356100e-02
7.644249448014156734e+00 8.824777630481095425e-02
6.866782377078270549e+00 7.850221650239652682e-02
6.164747750401682325e+00 6.985733091384424553e-02
5.531166273678908674e+00 6.218147171220261143e-02
4.959940054539521803e+00 5.536900032728166166e-02
4.396673578203337485e+00 4.873873966296277810e-02
3.894953366102867243e+00 4.291220717837977011e-02
3.486923713439259220e+00 3.821762333900113190e-02
3.120123149972992227e+00 3.404396881051507256e-02
2.790693452333868674e+00 3.032914251027025304e-02
2.495105449472462489e+00 2.701782796241000012e-02
2.229918826374972074e+00 2.406224726237676109e-02
1.992189594131103858e+00 2.143467422904191816e-02
1.759165105407507701e+00 1.887361596458858246e-02
1.570606144410667149e+00 1.680756018524423231e-02
1.385950579946982231e+00 1.479826136261693653e-02
1.194961802151989883e+00 1.272767044085083323e-02
1.065892445077763151e+00 1.133597235815273288e-02
9.505087990029643663e-01 1.009453730600559651e-02
8.474940154035718320e-01 8.987964589617855604e-03
7.554409720903026981e-01 7.998542067840081621e-03
1.891249374937750716e+01 2.549176610183778724e-01
1.702394614877505319e+01 2.231072882600633189e-01
1.533465890229709316e+01 1.961493355292789342e-01
1.381548556913759462e+01 1.730229739410171774e-01
1.244506863231774396e+01 1.529758294331801660e-01
1.120696801784895769e+01 1.355035171400618688e-01
1.008763701306569338e+01 1.201912186906874402e-01
9.075142083413574312e+00 1.067207883924001927e-01
8.159703020288317177e+00 9.483621947865343571e-02
7.332349724090822640e+00 8.433130903412269785e-02
6.584834574291440035e+00 7.502390430100012997e-02
5.910177385029424357e+00 6.677423859465669853e-02
5.301481352795681445e+00 5.944368672308170121e-02
4.701035532559513008e+00 5.231922252039596100e-02
4.212076354390664967e+00 4.659223410763931733e-02
3.730582585036092080e+00 4.102074573717094663e-02
3.339018656036632393e+00 3.653420801161292447e-02
2.987319637781618464e+00 3.255075363968488317e-02
2.671451838051101646e+00 2.899152646129576905e-02
2.388044593186372744e+00 2.582517424169571141e-02
2.133949045255177701e+00 2.300260295886688913e-02
1.884722946443345037e+00 2.025531793649814477e-02
1.682960723071509346e+00 1.803908864058934372e-02
1.485351912548000142e+00 1.588132564869559199e-02
1.325530811450228219e+00 1.414362161303959510e-02
1.142762694421100234e+00 1.216607744536056523e-02
1.019243316633266616e+00 1.083513429609212625e-02
9.088645232521234130e-01 9.648382864586389079e-03
8.102162524135942956e-01 8.590881484451605432e-03
7.221951793738518033e-01 7.646424490891696839e-03
1.815983049884101774e+01 2.421014471427397896e-01
1.635060250671919491e+01 2.122716124194713727e-01
1.472870761537733131e+01 1.868654762002456837e-01
1.326847095536916576e+01 1.649724805432877528e-01
1.195049968406244467e+01 1.459599382199772977e-01
1.075937746239763904e+01 1.293565294108810770e-01
9.682327768039083793e+00 1.147813692902478477e-01
8.708473646699294690e+00 1.019419896802691156e-01
7.827967463186107366e+00 9.061309524327107456e-02
7.032346884936753639e+00 8.059042519894861478e-02
6.313870109508735950e+00 7.170655886265216161e-02
5.665450635564670101e+00 6.382576606737082325e-02
5.080808538313986489e+00 5.682403707348448324e-02
4.504289157236040175e+00 5.001537763040059953e-02
3.990635319732230180e+00 4.403200746989303221e-02
3.572768079222815807e+00 3.921634564316259230e-02
3.197274945468186136e+00 3.493001533405299536e-02
2.859908265894476997e+00 3.111701839586023671e-02
2.557117853154355025e+00 2.771539016679860218e-02
2.285459577854987767e+00 2.469095242519482591e-02
2.041950745895385388e+00 2.198903865886962100e-02
1.803204245566712105e+00 1.936498773418872388e-02
1.609970129771055580e+00 1.724510328113295840e-02
1.420776134824450532e+00 1.517953646469497216e-02
1.225042263733298276e+00 1.305455616809276381e-02
1.092800030575034498e+00 1.162847427096133819e-02
9.745825950945868899e-01 1.035600834429201665e-02
8.689787798736936519e-01 9.220734948455922703e-03
7.746344628673998978e-01 8.206159119816352349e-03
1.938261496807690065e+01 2.633426084372473275e-01
1.743881728520697294e+01 2.300891707410815945e-01
1.570396099125962408e+01 2.020564691341391050e-01
1.414620742324543912e+01 1.780694809409659740e-01
1.274220710964248049e+01 1.573369218261603530e-01
1.147443869310869502e+01 1.392912449558745269e-01
1.032849934927427782e+01 1.235066699108675475e-01
9.292322459327536421e+00 1.096259521978708157e-01
8.355459206595007515e+00 9.739648181290674889e-02
7.508820061233349996e+00 8.658768191936340453e-02
6.743869024153221758e+00 7.702303027840864957e-02
6.053397481400214275e+00 6.853429913545880381e-02
5.430318210864728101e+00 6.100576510411211129e-02
4.868823822666175971e+00 5.431602789267860748e-02
4.315273018480049849e+00 4.781291830733892800e-02
3.822263944379472811e+00 4.209400933783612186e-02
3.421417016684043411e+00 3.749445362363179601e-02
3.061264937393249674e+00 3.339323821201293369e-02
2.737755692016128783e+00 2.974921457332866878e-02
2.447445251625381513e+00 2.649756596007164441e-02
2.187130899400299811e+00 2.360259914831494901e-02
1.953818104262663669e+00 2.101990074676441875e-02
1.725149208492955388e+00 1.851097047453607522e-02
1.540068537567188089e+00 1.648274807679742451e-02
1.358905761643879551e+00 1.450936927954817046e-02
1.171531503198089297e+00 1.247744888414383316e-02
1.044982385388280921e+00 1.111583397240199951e-02
9.318137386180730397e-01 9.897821065490003400e-03
8.307631410714916287e-01 8.812506593414953793e-03
7.405877461753321844e-01 7.844877624006077813e-03
1.860781688916294030e+01 2.499293718847157841e-01
1.674740240311092876e+01 2.188130736626291706e-01
1.508285473770120966e+01 1.924136272160006100e-01
1.358591470628684483e+01 1.697457064847554820e-01
1.223584960865578353e+01 1.501001686197404039e-01
1.101632927104716764e+01 1.329598812137763875e-01
9.913876854741692668e+00 1.179328043643505797e-01
8.917134142617884507e+00 1.047179860274599222e-01
8.016080320922366553e+00 9.305104995862310824e-02
7.201908721244540068e+00 8.274517471005150837e-02
6.466618339610320731e+00 7.361430625511014569e-02
5.803050942017211611e+00 6.551194167238280630e-02
5.204600123320901162e+00 5.831763601313600526e-02
4.614402498649015527e+00 5.132727734890480537e-02
4.088518929483637265e+00 4.518296996485554606e-02
3.660799633968251587e+00 4.024133308360410000e-02
3.276233869214777883e+00 3.584102779970639585e-02
2.930735566915828816e+00 3.192672690595029644e-02
2.620599351033673585e+00 2.843866771450899791e-02
2.342414429972291767e+00 2.533051148684205625e-02
2.092941758372898420e+00 2.256035688654598262e-02
1.848387024068514517e+00 1.986700236891415436e-02
1.650361382925638276e+00 1.769299315148060991e-02
1.456441337589681195e+00 1.557579587982055661e-02
1.299679206432667211e+00 1.387198547767691179e-02
1.120340257975883880e+00 1.192990951370702726e-02
9.992111298077475112e-01 1.062580861549373458e-02
8.908966885642943812e-01 9.461010949945791032e-03
7.942756957123042749e-01 8.423361446243156012e-03
3.659308692942797592e-01 3.856873064661609212e-03
1.786626226268160522e+01 2.374047270665452236e-01
1.608383345012143906e+01 2.082090029681725185e-01
1.448567203754297594e+01 1.833106369351172049e-01
1.304686340528256139e+01 1.618542227984072768e-01
1.174848188932440607e+01 1.432135793665408885e-01
1.057537846309029561e+01 1.269222650472938141e-01
9.514833111819118727e+00 1.126299407319552442e-01
8.556064135329483733e+00 1.000310757218104973e-01
7.689540881868066613e+00 8.891307259998347534e-02
6.906701366219801130e+00 7.907445656481124074e-02
6.200064746021740625e+00 7.035528242099549356e-02
5.562439302972502553e+00 6.262079373861244302e-02
4.987697157990941932e+00 5.574456109170008999e-02
4.420964611672324018e+00 4.906818891308075553e-02
3.916268174333284335e+00 4.319605207513876888e-02
3.505756595514144536e+00 3.846949578620043747e-02
3.136918250779883177e+00 3.426571329874390781e-02
2.805629040987091205e+00 3.052351870731967107e-02
2.508387969687158936e+00 2.718503261071991695e-02
2.241692373469160504e+00 2.421825300839503328e-02
2.002621454040361737e+00 2.157154799634764322e-02
1.768331247825093211e+00 1.899098169087320293e-02
1.578747271393715623e+00 1.691332024041333759e-02
1.393125020121756430e+00 1.488935684707156509e-02
1.201115952070678006e+00 1.280674389575915152e-02
1.071359316540041906e+00 1.140244511636741287e-02
9.554181091378628476e-01 1.015628193381195102e-02
8.518393102315601206e-01 9.041401657253816601e-03
7.593266002217999855e-01 8.048738622626380734e-03
1.907036675968599226e+01 2.581689482784753076e-01
1.715573917917514990e+01 2.256490540322427796e-01
1.544661470484723154e+01 1.982074063537417885e-01
1.391157923066310964e+01 1.747020516459547312e-01
1.252841401272152311e+01 1.543694931863762443e-01
1.127952587620680625e+01 1.366745145516709281e-01
1.015108000943062549e+01 1.211888776416695512e-01
9.130824784938420535e+00 1.075700558166665377e-01
8.208720755592951335e+00 9.557050118970646102e-02
7.375515588986472970e+00 8.496017859543392170e-02
6.623019425187584908e+00 7.557298613442864355e-02
5.943915093518537418e+00 6.724234325720244987e-02
5.331322740352500311e+00 5.985128423383901525e-02
4.727214690118016094e+00 5.267391696863100992e-02
4.235260637420925178e+00 4.690729676995700204e-02
3.750836947070223193e+00 4.129190759307088676e-02
3.357100953603271876e+00 3.677984892356812169e-02
3.003352715379833171e+00 3.275748895659120336e-02
2.685701517388636717e+00 2.917940128246534343e-02
2.400713894682596550e+00 2.599087170104240688e-02
2.145178123171982421e+00 2.315111836515533483e-02
1.894651059550293226e+00 2.037892896697868911e-02
1.691731261750786475e+00 1.814927692962607295e-02
1.493075597150843592e+00 1.598033981161870939e-02
1.332405837321348985e+00 1.423041447676303035e-02
1.148630331994114240e+00 1.223885660346299940e-02
1.024476998282278783e+00 1.089947175709173738e-02
9.135097128345717188e-01 9.705083555945839477e-03
8.143429594035108687e-01 8.642504434483071554e-03
7.259100113596309578e-01 7.694359455885776619e-03
1.830712499694136142e+01 2.450596097006496332e-01
1.647453214952908240e+01 2.146115719469406102e-01
1.483446090602855705e+01 1.887629217682785243e-01
1.335947770085625663e+01 1.665399380068254831e-01
1.202943006970019901e+01 1.472720060758458127e-01
1.082822606352235972e+01 1.304592788190306885e-01
9.742682591466550690e+00 1.157231759218669276e-01
8.761504403790477014e+00 1.027508988604901169e-01
7.874695247349322358e+00 9.130788741522438690e-02
7.073497758685847181e+00 8.119050933180496643e-02
6.350275519448937978e+00 7.222425946086426241e-02
5.697705590719332136e+00 6.427049586567566697e-02
5.109363438959558579e+00 5.721402599615554169e-02
4.529231472673457937e+00 5.035524140644954266e-02
4.012472860916461492e+00 4.432335399860266173e-02
3.592233176894266133e+00 3.947417609308022379e-02
3.214521082631955462e+00 3.516051605661647816e-02
2.875224271953650934e+00 3.131822379158785002e-02
2.570691971293680655e+00 2.789231717812337696e-02
2.297529344913306293e+00 2.484476886177377705e-02
2.052687573567311574e+00 2.213160708680575808e-02
1.812658836608650459e+00 1.948139429194328462e-02
1.618372399504185877e+00 1.735036114237704583e-02
1.428154608825911387e+00 1.527554879439636977e-02
1.231432274766896651e+00 1.313954821994102982e-02
1.098450828384940348e+00 1.169663909602768406e-02
9.795830357464450078e-01 1.041857039494734766e-02
8.734494999163880946e-01 9.275025244904372065e-03
7.785892395088969131e-01 8.261169139708760684e-03
1.954869656775603204e+01 2.668288516998492121e-01
1.757662581726805939e+01 2.328017658537335222e-01
1.582057038435153373e+01 2.042298824608306251e-01
1.424600199245200294e+01 1.798392727146219117e-01
1.282850491229470791e+01 1.588021387958717390e-01
1.154937654050812412e+01 1.405317555819980135e-01
1.039400272038450090e+01 1.245492866155472611e-01
9.349858491033003816e+00 1.105135045554763717e-01
8.405969267597281913e+00 9.815531782296080254e-02
7.553348457423602724e+00 8.724572297641322582e-02
6.783161478081964013e+00 7.758310740310718490e-02
6.088112074255818129e+00 6.903085945725055683e-02
5.461165469471051637e+00 6.143580535988585334e-02
4.896068024662935336e+00 5.469396270719616149e-02
4.339144723934000858e+00 4.813858101674760998e-02
3.843186185294050539e+00 4.237349508457457364e-02
3.439959506160112479e+00 3.773655573859834023e-02
3.077715859917767638e+00 3.361220332436005986e-02
2.752365080026256017e+00 2.993749494764348998e-02
2.460477834217599025e+00 2.666480321143486001e-02
2.198709334221221834e+00 2.375293763205187092e-02
1.964040317628195753e+00 2.115635416186450318e-02
1.734191016761869264e+00 1.862211417817511566e-02
1.548103758217945103e+00 1.658573819576158667e-02
1.365972654738180303e+00 1.459896260199452372e-02
1.177606713876474975e+00 1.255871196142785418e-02
1.050386983121492479e+00 1.118123224474081717e-02
9.366389824556431432e-01 9.957387184717548384e-03
8.350421847065848668e-01 8.863019658639285231e-03
7.443615630192838006e-01 7.895180540192829610e-03
1.876222847232068602e+01 2.531038792525185932e-01
1.687663324949830468e+01 2.212997703467492749e-01
1.519267558953686681e+01 1.944255405729910235e-01
1.368031119595989686e+01 1.713931971760380424e-01
1.231755450746642921e+01 1.514742547823121344e-01
1.108756306628115951e+01 1.341080026188147811e-01
9.976194672040767486e+00 1.189139463852351974e-01
8.971831707689657875e+00 1.055490386326214391e-01
8.064202474303270307e+00 9.377385243033205253e-02
7.244270848267671425e+00 8.336515988314815995e-02
6.504066193333699175e+00 7.414498764054403002e-02
5.836184341361719596e+00 6.597745836862672908e-02
5.233880788633812564e+00 5.872641896520952587e-02
4.640138303397709940e+00 5.167533541776817008e-02
4.111026146942312387e+00 4.548542715978989154e-02
3.680753106840148448e+00 4.050508678861657746e-02
3.293962909700086872e+00 3.607882040094367859e-02
2.946539037600239386e+00 3.212845385419495908e-02
2.634618342666263047e+00 2.861716037952486205e-02
2.354836637724926351e+00 2.549447981387479439e-02
2.104007216846170980e+00 2.270613284586772002e-02
1.858065394530400427e+00 1.998960593014343853e-02
1.658956931903927012e+00 1.780359488031425103e-02
1.464039274124175005e+00 1.566973762502892747e-02
1.306382469560216864e+00 1.395694466666241515e-02
1.126163170458947205e+00 1.200503710175162587e-02
1.004335518411734185e+00 1.068682827460618219e-02
8.954895258814037362e-01 9.517694590982252872e-03
7.983421403881075795e-01 8.474189781036697150e-03
3.677494294838901667e-01 3.878401658656653161e-03
1.801050908786720584e+01 2.402977931654746990e-01
1.620528037878144900e+01 2.104966320309713257e-01
1.458942505103455467e+01 1.851761575549111805e-01
1.313630615860649797e+01 1.633920294181735178e-01
1.182613632745426102e+01 1.445070543673494523e-01
1.064302926955707740e+01 1.280110654033504991e-01
9.574140502736099734e+00 1.135428199528861204e-01
8.608131441344225365e+00 1.008212188473310011e-01
7.735427025904920484e+00 8.958932767051179524e-02
6.947224619384423150e+00 7.966374872715056843e-02
6.235769082692179666e+00 7.086473874326276734e-02
5.594108993118749318e+00 6.305607448330746712e-02
5.015707674942002647e+00 5.613654881042856593e-02
4.445481923101770150e+00 4.940014841079593683e-02
3.937762433309785592e+00 4.348295738483971135e-02
3.524877575432034504e+00 3.872437840189934394e-02
3.153869346787451455e+00 3.448944070918891908e-02
2.820688515422122844e+00 3.071906632305066581e-02
2.521749009707726863e+00 2.735705275194226516e-02
2.253572183779489535e+00 2.436769802858201189e-02
2.013203774624531484e+00 2.170629929436502722e-02
1.777632608230643063e+00 1.910700286290061695e-02
1.586931179197721420e+00 1.701696359192626795e-02
1.400351769515401523e+00 1.497867364577732709e-02
1.207334478115742238e+00 1.288714192926902410e-02
1.076892744361156673e+00 1.147235787538594676e-02
9.603607829097030590e-01 1.021258339531499332e-02
8.562002846619682916e-01 9.093910654356641976e-03
7.632201830889437932e-01 8.098780974223359838e-03
1.923274778587908429e+01 2.615590607089123276e-01
1.729083752608055846e+01 2.282973597860983028e-01
1.556092464339722170e+01 2.003223508717563162e-01
1.400961513049250584e+01 1.764343999069283297e-01
1.261300233879523525e+01 1.558090537671854292e-01
1.135324286709711750e+01 1.378799940166860472e-01
1.021541858243696765e+01 1.222077232822299381e-01
9.187281038393194876e+00 1.084329437173034288e-01
8.258388774843117730e+00 9.631268010088922527e-02
7.419212598125289659e+00 8.560510026450564303e-02
6.661555800263315952e+00 7.612258075633297760e-02
5.978009006749044119e+00 6.772688504233891071e-02
5.361525204309013581e+00 6.027516932016661194e-02
4.753653491626018024e+00 5.303529497112971502e-02
4.258717030883022225e+00 4.722400052202091469e-02
3.771401546216011091e+00 4.156709090142689245e-02
3.375354853089377549e+00 3.701856329742594931e-02
3.019503900054635093e+00 3.297096459154336134e-02
2.700105868154348165e+00 2.936058511003685964e-02
2.413483699372689806e+00 2.615791193231691361e-02
2.156483739165119928e+00 2.329671106175395731e-02
1.904626340236674098e+00 2.050667444702929457e-02
1.700647486647872020e+00 1.826748889532150283e-02
1.500865780481156042e+00 1.608188972854157281e-02
1.339320281393190371e+00 1.431729709180142897e-02
1.154610306505612805e+00 1.231341418642187269e-02
1.029767994892738958e+00 1.096515188777623558e-02
9.181614413058427626e-01 9.766204176206830928e-03
8.185299252068977127e-01 8.692682430009838687e-03
7.296311381976149368e-01 7.741673828157985895e-03
1.845843369044722948e+01 2.481470196040671816e-01
1.660121977190744857e+01 2.170434908991684675e-01
1.494223792151262131e+01 1.907327038248436413e-01
1.345222384245125724e+01 1.681517449193948299e-01
1.210981629567247531e+01 1.486250136943252365e-01
1.089824725785178750e+01 1.315902744605920993e-01
9.803921587591995390e+00 1.166840730111066288e-01
8.815217691983361803e+00 1.035719007795097429e-01
7.921964494243455057e+00 9.201411331604905652e-02
7.115206678079488256e+00 8.179464591663922202e-02
6.387067957317634104e+00 7.275410711951184328e-02
5.730283902620868730e+00 6.473442424567686648e-02
5.138166775621300530e+00 5.761783466331250186e-02
4.554500269183915151e+00 5.070020117566664819e-02
4.034601684145205702e+00 4.462306497038706632e-02
3.611852246648394882e+00 3.974087677272727936e-02
3.231898705774363556e+00 3.538547869328530215e-02
2.890711869836820824e+00 3.152020723785232265e-02
2.584429648076746577e+00 2.807160886380496295e-02
2.309774485831634916e+00 2.500717019971006663e-02
2.063560205749636278e+00 2.226898709342567048e-02
1.822174862717833577e+00 1.960544338541334378e-02
1.626839140657686977e+00 1.746176779524082068e-02
1.435579324800587031e+00 1.537190205784593790e-02
1.237843328365906936e+00 1.321980213719896671e-02
1.104133972219386806e+00 1.177125042494384967e-02
9.846333167697793876e-01 1.048215000999218847e-02
8.779266612277448756e-01 9.335332396740102581e-03
7.826023515562592348e-01 8.311333628894471831e-03
1.971988574143831841e+01 2.704948055395002826e-01
1.771797242739447142e+01 2.356220388450646630e-01
1.593973977168301204e+01 2.064690843631690476e-01
1.434769342989302920e+01 1.816706770504841195e-01
1.291620664416472586e+01 1.603190147776775154e-01
1.162562131504184926e+01 1.417906687913705888e-01
1.046054790043221772e+01 1.256085078385416332e-01
9.408107047158834391e+00 1.114226702212241793e-01
8.457240640160499368e+00 9.892797364708019736e-02
7.598423160631223361e+00 8.791118628160896065e-02
6.822935154690237702e+00 7.816681752370319147e-02
6.123243894722017799e+00 6.952821227039598928e-02
5.492303300919101794e+00 6.187612143574326706e-02
4.923611875179424224e+00 5.507215519243528062e-02
4.363239397682870724e+00 4.846759696725410488e-02
3.864324848547669777e+00 4.266063939551716089e-02
3.458722560099084742e+00 3.798663551138418970e-02
3.094372890390614028e+00 3.383244711800029864e-02
2.767157238425905774e+00 3.013425569634607670e-02
2.473624655469444544e+00 2.683580913546909294e-02
2.210408302213753284e+00 2.390050432343857056e-02
1.974465432013133181e+00 2.128896601589534351e-02
1.743305086996892905e+00 1.873999461439996086e-02
1.556215013077461462e+00 1.669282229901254688e-02
1.373093259161145996e+00 1.469034829805077394e-02
1.183722299684113910e+00 1.263814222977281861e-02
1.055774031486126585e+00 1.125173881751731497e-02
9.414786241917111331e-01 1.002145881697503321e-02
8.393449565458291906e-01 8.922130970096416730e-03
7.481436713039728570e-01 7.941981295835821852e-03
1.892127066888670228e+01 2.564204118396822829e-01
1.700889665930338168e+01 2.238974825305759531e-01
1.530472156304412223e+01 1.964999217805691312e-01
1.377642867541784000e+01 1.730983769361198188e-01
1.240076968440097716e+01 1.528779405311182504e-01
1.115978757711336478e+01 1.352905612696461424e-01
1.003941192045740749e+01 1.199169992738146340e-01
9.027249305834612159e+00 1.064062500212119566e-01
8.113006320460121046e+00 9.451161033938892952e-02
7.287303545506089719e+00 8.400098353708924936e-02
6.541965173243744935e+00 7.470036479183168876e-02
5.869685802615292936e+00 6.645339600128531699e-02
5.263586139091640526e+00 5.914016003896153950e-02
4.666134501930689460e+00 5.203425665590322852e-02
4.133817471777947006e+00 4.579775901629715151e-02
3.700950117933596406e+00 4.078074810043401388e-02
3.311877560656849795e+00 3.631445906478295016e-02
2.962455834696647194e+00 3.234049568587311907e-02
2.648736407678213389e+00 2.880943119399951777e-02
2.367346154846608819e+00 2.565766202530748302e-02
2.115142538956096718e+00 2.284935289046548246e-02
1.867878856960273115e+00 2.011466754786603653e-02
1.667696286460152555e+00 1.791855232946823473e-02
1.471682046844381642e+00 1.577442828829609192e-02
1.313198461817887353e+00 1.404266593818967804e-02
1.132026901838611765e+00 1.208000751202198929e-02
1.009544196524660542e+00 1.075400578358165146e-02
9.001218265034830468e-01 9.580642940994784154e-03
8.024133590637749780e-01 8.525451528632824877e-03
3.696540960664028708e-01 3.908763481484566621e-03
1.815862171806217873e+01 2.433047709371062295e-01
1.632949285226654013e+01 2.128847734348406906e-01
1.469521756402979129e+01 1.871077300511096164e-01
1.322728897925123981e+01 1.649850105414199242e-01
1.190489783153751446e+01 1.458239520010280177e-01
1.071174242968882950e+01 1.291266637648077198e-01
9.634259623249482374e+00 1.144916394549231609e-01
8.660970772853685773e+00 1.016347254364958069e-01
7.781917544623855321e+00 9.028982641778017515e-02
6.988170398436249542e+00 8.026484334225746087e-02
6.272016034977593968e+00 7.138785974777267507e-02
5.626131506315180886e+00 6.351651023003854202e-02
5.043981081910500208e+00 5.652943786393396092e-02
4.470282271555406695e+00 4.974362605944961102e-02
3.959445558227602024e+00 4.378182995268165706e-02
3.544185847130249645e+00 3.898756197463325301e-02
3.170957140792037166e+00 3.471606387161911556e-02
2.835900140794258117e+00 3.092217897403283511e-02
2.535217505140150429e+00 2.753825370119950336e-02
2.265555437819376294e+00 2.452626016851626109e-02
2.023848103172431134e+00 2.184347082109684007e-02
1.786989881739162289e+00 1.922996327183772863e-02
1.595296477741182217e+00 1.712846671225499648e-02
1.407612822739878089e+00 1.507771971370425179e-02
1.213631415891385457e+00 1.296587235800899553e-02
1.082457263891253740e+00 1.154470682175979743e-02
9.653324593017919009e-01 1.028019555749289278e-02
8.605967058298756855e-01 9.155008492504716766e-03
7.671176437023022876e-01 8.147274454801961205e-03
1.940019475305229335e+01 2.651281562058013797e-01
1.742933752957241822e+01 2.310514170707320125e-01
1.567778863252487298e+01 2.025195723167262651e-01
1.410946233534422767e+01 1.782268502174087499e-01
1.269924335338424548e+01 1.572997348144419272e-01
1.142810295423022104e+01 1.391234377851635340e-01
1.028065417682636706e+01 1.232560073342069823e-01
9.244459786998239892e+00 1.093379378897925275e-01
8.308637311093697519e+00 9.707443021042572173e-02
7.463527432813039653e+00 8.625776952065840331e-02
6.700669781211011866e+00 7.669817565754730171e-02
6.012517273457421041e+00 6.822541741703258555e-02
5.392124160189042392e+00 6.070995185808465699e-02
4.780363406758310951e+00 5.340783063992515095e-02
4.282393194868954645e+00 4.754831783324188488e-02
3.792179519185147285e+00 4.184923166608880973e-02
3.393774813544615299e+00 3.726740017830475205e-02
3.035899097481267184e+00 3.318959374825883324e-02
2.714633701130463539e+00 2.955918731049685458e-02
2.426414894625286589e+00 2.632433579906173077e-02
2.168008589331455127e+00 2.344455578301568588e-02
1.914669252373461195e+00 2.064050934299483525e-02
1.709603521966628126e+00 1.838275434384915863e-02
1.508723039571227442e+00 1.618379612768039780e-02
1.346258612522518217e+00 1.441055044672736284e-02
1.160619078368517521e+00 1.239296577825327317e-02
1.035095104808773758e+00 1.103174907290583977e-02
9.229539824625263567e-01 9.825376158076369951e-03
8.227497136334310790e-01 8.749313376468410147e-03
7.333552318741676235e-01 7.785666589072139272e-03
1.861394181623426292e+01 2.513813721468075024e-01
1.673090716249399890e+01 2.195741525068095890e-01
1.505216548814801136e+01 1.927583732964038565e-01
1.354661713638023990e+01 1.698259968877056658e-01
1.219140763621775392e+01 1.500001644877754503e-01
1.096933546033985252e+01 1.327500119107920540e-01
9.866046588790599259e+00 1.176653694891390683e-01
8.869662916345966153e+00 1.044050380582413756e-01
7.969837916880259776e+00 9.273124965047291335e-02
7.157451339233647403e+00 8.242050402212561244e-02
6.424326800112077684e+00 7.328839766529621214e-02
5.763181004172419186e+00 6.519903733424525782e-02
5.167295619473413204e+00 5.802184915939852944e-02
4.580057727335859141e+00 5.105123868706332863e-02
4.057006679298384988e+00 4.492700412878787575e-02
3.631638832943510309e+00 4.000305409084971980e-02
3.249510499577149769e+00 3.562555622882643269e-02
2.906338582530108461e+00 3.172404751604294970e-02
2.598301228531878060e+00 2.825689484194308931e-02
2.322115099572795494e+00 2.516335015772676667e-02
2.074546771152349756e+00 2.241463490448459758e-02
1.831834818427455991e+00 1.972927848927759700e-02
1.635349188562655209e+00 1.757097544682595727e-02
1.443094697364715184e+00 1.546706993279324885e-02
1.244295450895165578e+00 1.329930981461966560e-02
1.109869986129157438e+00 1.184519423149853028e-02
9.897232943114722126e-01 1.054417760500347620e-02
8.824810649158885134e-01 9.391725849195089321e-03
7.866214907324194927e-01 8.360148330517118420e-03
1.989666997995992048e+01 2.743328979725014882e-01
1.786294215718586997e+01 2.385660140983299760e-01
1.606155352616737630e+01 2.087987795892667364e-01
1.445156023141783486e+01 1.835486599531186702e-01
1.300556602580474674e+01 1.618683023583735447e-01
1.170311924797845471e+01 1.430818450200545267e-01
1.052808893924304456e+01 1.267013145846225541e-01
9.467169535889279786e+00 1.123459729934793982e-01
8.509105069423421597e+00 9.972581595828405865e-02
7.644068161971611097e+00 8.859194718827648196e-02
6.863193193314337748e+00 7.875042139183080492e-02
6.158785062527714516e+00 7.004211662229495317e-02
5.523738592975424133e+00 6.231224147037085770e-02
4.951475379257106901e+00 5.546369091495188114e-02
4.387571998126597705e+00 4.880219627997083726e-02
3.885681654378879912e+00 4.294765769562008256e-02
3.477720136991707012e+00 3.823857134356122706e-02
3.111180186359863598e+00 3.405432771096263828e-02
2.782080166208597216e+00 3.032713226587801722e-02
2.486859204879180218e+00 2.701228438729425668e-02
2.222169989331366668e+00 2.405433485639842106e-02
1.984960907918726480e+00 2.142391673172367936e-02
1.752512248665263117e+00 1.885498921274681230e-02
1.564394360807712436e+00 1.679146091220683548e-02
1.380280845587418925e+00 1.478240774069631593e-02
1.189931752488026628e+00 1.271273901734163055e-02
1.061229975585467056e+00 1.131983716143287154e-02
9.463320608016707602e-01 1.007725348850287660e-02
8.436656623654664733e-01 8.975441706179757700e-03
7.519803094576290592e-01 7.987470472315018680e-03
1.908504150022386270e+01 2.598753297013132735e-01
1.714459635725883757e+01 2.265774887448439578e-01
1.541934005027965071e+01 1.986497019736414016e-01
1.387450674677854501e+01 1.748398120106151865e-01
1.248533561716474516e+01 1.543263123579271812e-01
1.123332679897354325e+01 1.365052959284291378e-01
1.010361108622165105e+01 1.209344313683614475e-01
9.083458625560437483e+00 1.072804136764736321e-01
8.162432373911972405e+00 9.525242791859242497e-02
7.330783194588697427e+00 8.463726247511996204e-02
6.580392363680951817e+00 7.525235661975381019e-02
5.903652694595298733e+00 6.693803896342892523e-02
5.293638126387254950e+00 5.956390374109095387e-02
4.692369449243313895e+00 5.239636832874662586e-02
4.156816849779127132e+00 4.610577520252415878e-02
3.721342344873086017e+00 4.105013204468570959e-02
3.329952943683009980e+00 3.655544806188446016e-02
2.978502644135030408e+00 3.255463448327627213e-02
2.662993910108620632e+00 2.899047640150844221e-02
2.380012848169868356e+00 2.581859194616256334e-02
2.126344277601713184e+00 2.299328128779108693e-02
1.877750824888072323e+00 2.024383190359271140e-02
1.676502194729623252e+00 1.802259327341892980e-02
1.479426252545662068e+00 1.586823943489522326e-02
1.320061928636535820e+00 1.412741778272250115e-02
1.137933912366217104e+00 1.214777821648696868e-02
1.014788228958743321e+00 1.081642188404239278e-02
9.047977153217576785e-01 9.632876837477863385e-03
8.065531788766889809e-01 8.577944008485762981e-03
3.715534094820039934e-01 3.928534843408120272e-03
1.831096847730844956e+01 2.464530776618853447e-01
1.645662513421562068e+01 2.153433093742084803e-01
1.480309879484177671e+01 1.890882690098374119e-01
1.331996492033002433e+01 1.666097822731128220e-01
1.198516257867412094e+01 1.471778137631916117e-01
1.078153494145950830e+01 1.302672322301588748e-01
9.695278311751870604e+00 1.154580135436798355e-01
8.714497429616193003e+00 1.024544893566074477e-01
7.828971455438349381e+00 9.099293084745749272e-02
7.029700651830190772e+00 8.086826408062616767e-02
6.308631717981418419e+00 7.191061696699170558e-02
5.658491328399003706e+00 6.397115701699226942e-02
5.072695384471114899e+00 5.693169999986968932e-02
4.495404316540057010e+00 5.008519135475904271e-02
3.981442556533507648e+00 4.407555722383262736e-02
3.563654259047511541e+00 3.924440305334255669e-02
3.188290221840419658e+00 3.494835985534823497e-02
2.851303769771431629e+00 3.111680661218112209e-02
2.548889934474502184e+00 2.771394744566428245e-02
2.277680818959643361e+00 2.467967445292086962e-02
2.034593700691943230e+00 2.198289906445518443e-02
1.796396647744231245e+00 1.935054880314810571e-02
1.603705798580061570e+00 1.722800564797356479e-02
1.415047111548592307e+00 1.516546151724371475e-02
1.219963350706808169e+00 1.304325420650137742e-02
1.088119657313701749e+00 1.161612421408790910e-02
9.703332671285911371e-01 1.034043186393993063e-02
8.650364981566424083e-01 9.204338446803647308e-03
7.710806038114795813e-01 8.194651938226627311e-03
1.957313070127245780e+01 2.688595329322207017e-01
1.757143739649578507e+01 2.339244545346017834e-01
1.579721990470139303e+01 2.047990760257966114e-01
1.421121317696196762e+01 1.800636775085188990e-01
1.278689638614409141e+01 1.588157703073264648e-01
1.150404797010147284e+01 1.403917644392299602e-01
1.034698716968190269e+01 1.243246138269219481e-01
9.302612380559750704e+00 1.102383397578119706e-01
8.359621841450554314e+00 9.785518956582943406e-02
7.508399328220531466e+00 8.692871528504060585e-02
6.740309148720881716e+00 7.727114518029633283e-02
6.047435739030495583e+00 6.872024922561628668e-02
5.423057996551956528e+00 6.113905876391656502e-02
4.807356061955705862e+00 5.378548942695124402e-02
4.306308591930481988e+00 4.787587543674371587e-02
3.813164051855232550e+00 4.212990456976378750e-02
3.412368702353159478e+00 3.751615661800752899e-02
3.052447872080681357e+00 3.340873427355155884e-02
2.729287132737384880e+00 2.974805839636915708e-02
2.439423653411901149e+00 2.649152016600286527e-02
2.179581541299709269e+00 2.359147744556824855e-02
1.924859564921800548e+00 2.077051790286786603e-02
1.718629027422597488e+00 1.849515815013902040e-02
1.516634465376544449e+00 1.627979690545450220e-02
1.353374228611182728e+00 1.449673396259656792e-02
1.166647017768163597e+00 1.246822488085658556e-02
1.040509537891459280e+00 1.110122225836995997e-02
9.277555179666262530e-01 9.880014538947743535e-03
8.270123180964362719e-01 8.796643313777149920e-03
7.371421113879008669e-01 7.831896088395981156e-03
1.877424155755590718e+01 2.547547766013689707e-01
1.686374234636390668e+01 2.221993170374781945e-01
1.516452188895244291e+01 1.948661831757345919e-01
1.364281942216575771e+01 1.715371976088574668e-01
1.227449638766350226e+01 1.514213756492108764e-01
1.104151152104893008e+01 1.339535189026965778e-01
9.929110917725502361e+00 1.186741555182097840e-01
8.924946439162392053e+00 1.052709508918701214e-01
8.018401510348136085e+00 9.347352429201967461e-02
7.200218050402876102e+00 8.305239528943471339e-02
6.462084312681305676e+00 7.384112826437076726e-02
5.796539790529964264e+00 6.567836127165607718e-02
5.196849919568551357e+00 5.844037348901420792e-02
4.605842439078207562e+00 5.140616675390421303e-02
4.079620583086158270e+00 4.523341712445309165e-02
3.651753945667164825e+00 4.027718649445487936e-02
3.267297734460963721e+00 3.585822597121376965e-02
2.922089015681297308e+00 3.193603624935500290e-02
2.612294108939273052e+00 2.843589828875013256e-02
2.334532425925085253e+00 2.532517198091881888e-02
2.085590861101647153e+00 2.255503528467434418e-02
1.841556490674685298e+00 1.985572524229117439e-02
1.644056858402645371e+00 1.767759350068161608e-02
1.450658556264511123e+00 1.555630610442993757e-02
1.250780239313106001e+00 1.337853888088660209e-02
1.115656131776716631e+00 1.191672985842690685e-02
9.948916224548970400e-01 1.061119034589789491e-02
8.870445991349285020e-01 9.444457359848583075e-03
7.906487024920333395e-01 8.407546303494261089e-03
2.007970559927709431e+01 2.783789966430777474e-01
1.801213263741689730e+01 2.416292063396535406e-01
1.618618186040652418e+01 2.112063229484768823e-01
1.455748549916319412e+01 1.855032486255486779e-01
1.309646348487165035e+01 1.634671935386625419e-01
1.178184431536837629e+01 1.444104218761737835e-01
1.059664184747903981e+01 1.278211576762773027e-01
9.527137246137652227e+00 1.132903463752770873e-01
8.561714762149918556e+00 1.005373831923605937e-01
7.690304883588994223e+00 8.929170682578231599e-02
6.903999934312272657e+00 7.935276292710820301e-02
6.194827829506504457e+00 7.056143789811372691e-02
5.555505226300814670e+00 6.277050070467711518e-02
4.979617105748063821e+00 5.585359390182914607e-02
4.412263027068335397e+00 4.913992533829900089e-02
3.907297975507364463e+00 4.324147511638600644e-02
3.496875659881188092e+00 3.850001297058631977e-02
3.128156287322118700e+00 3.428369372955045874e-02
2.797220625511253278e+00 3.052414248497586219e-02
2.500299196969667737e+00 2.718502701850045514e-02
2.234039239915388553e+00 2.421066181142672233e-02
1.995510548425956765e+00 2.156180350252119571e-02
1.761780011182539241e+00 1.897964286746519832e-02
1.572650779905780061e+00 1.690062906854485417e-02
1.387529874853733469e+00 1.486991939966626590e-02
1.196165943860215908e+00 1.278997655506751256e-02
1.066774216708686662e+00 1.139037983308596388e-02
9.512563014051342858e-01 1.013982821357911276e-02
8.480191923119470010e-01 9.027174810229651389e-03
7.558892724959526133e-01 8.036959456715807304e-03
1.925397945933708499e+01 2.635230042247430626e-01
1.728385812853143122e+01 2.293803737010663146e-01
1.553653394988815428e+01 2.008730995200506408e-01
1.397441689225527384e+01 1.766517641068143518e-01
1.257145416369219149e+01 1.558181755438461380e-01
1.130808899698690695e+01 1.377630486062756121e-01
1.016875374793783493e+01 1.219917716861374790e-01
9.140488305995008389e+00 1.081759195162312753e-01
8.212488997033009497e+00 9.602320525653400274e-02
7.374925593380719846e+00 8.530271280649565080e-02
6.619342562356407278e+00 7.582333848872757631e-02
5.937952537760715188e+00 6.742955411844857305e-02
5.324037716096547967e+00 5.999015696433118022e-02
4.718841428618163469e+00 5.276932701799298686e-02
4.179991342685370981e+00 4.642423785891840876e-02
3.741943470287434348e+00 4.133589005694850160e-02
3.348255101038076553e+00 3.680486860042769814e-02
2.994754682610902830e+00 3.277243821064815266e-02
2.677444393136051204e+00 2.918515466129084288e-02
2.392854494245936436e+00 2.598486285447400290e-02
2.137736976662241606e+00 2.314192658082640450e-02
1.887717960849541576e+00 2.037081804506548841e-02
1.685351396082405584e+00 1.814037284053056018e-02
1.487219582234081905e+00 1.596949173416292028e-02
1.327001689080875346e+00 1.421873053071862070e-02
1.143881837136511148e+00 1.222507078961309473e-02
1.020091203589869044e+00 1.088592078113763406e-02
9.094932108525107806e-01 9.691310486167413474e-03
8.107274768918191210e-01 8.629084765317240543e-03
3.734358510683204457e-01 3.950681448873095102e-03
1.846781172808607252e+01 2.497455436217247415e-01
1.658694445775226711e+01 2.179074222573860187e-01
1.491331876822176739e+01 1.911555436888804083e-01
1.341438113738205828e+01 1.682929613954138870e-01
1.206672077374875407e+01 1.485758932149043587e-01
1.085250343926708183e+01 1.314305894449419032e-01
9.757129493469697934e+00 1.164550306302133548e-01
8.768838694435689973e+00 1.032969127535705023e-01
7.876722279809002636e+00 9.172021722819299894e-02
7.071735929307637392e+00 8.149994604008349575e-02
6.345718730709450028e+00 7.245823150125144108e-02
5.691245171062162100e+00 6.444513900253956429e-02
5.101714422236898194e+00 5.733829294412549210e-02
4.520786168289739670e+00 5.043832866994964192e-02
4.003695263264337889e+00 4.438292419994483567e-02
3.583325797012383074e+00 3.951559583886200822e-02
3.205807058901836371e+00 3.518059161699958054e-02
2.866817380393039905e+00 3.132607766505564328e-02
2.562661812990228771e+00 2.789620701152830534e-02
2.289903833489503882e+00 2.484630422055622567e-02
2.045464015114729417e+00 2.212178588210830452e-02
1.806021285339389992e+00 1.947394121251612431e-02
1.612161761802700655e+00 1.734017222707720518e-02
1.422515302018846350e+00 1.526171662051439143e-02
1.226348339159776035e+00 1.312488127705400791e-02
1.093815597322591371e+00 1.168730414581039753e-02
9.753952301883035414e-01 1.040882319893358075e-02
8.695363741798525226e-01 9.262992206094798620e-03
7.750642831362890561e-01 8.245537646166711115e-03
1.975193654697581636e+01 2.727965030740037711e-01
1.771738696493370213e+01 2.369139399900602461e-01
1.591944853495039247e+01 2.071523827932124640e-01
1.431521373096221161e+01 1.819790806420736040e-01
1.287627254003231236e+01 1.603857621886649598e-01
1.158147045616346560e+01 1.417076215560861274e-01
1.041438552310572163e+01 1.254291487760713364e-01
9.361535722292041228e+00 1.111763460721978125e-01
8.411329573877154075e+00 9.865534712245102589e-02
7.553853881073512078e+00 8.761919957284594607e-02
6.780360193310734473e+00 7.786663604611915313e-02
6.082837849520523754e+00 6.924099215179184419e-02
5.454296208628448106e+00 6.159336619473677193e-02
4.834757174170945859e+00 5.417102516221375397e-02
4.330605496550532507e+00 4.821425372275652682e-02
3.834400190392965424e+00 4.242576888850040084e-02
3.431189544114072287e+00 3.777463863854384207e-02
3.069123394432762275e+00 3.363222433565880160e-02
2.744080764945620921e+00 2.994665817754227008e-02
2.452525877819624611e+00 2.667135225565950979e-02
2.191202864107305359e+00 2.375164630204147989e-02
1.935113663301644360e+00 2.090463605576219422e-02
1.727769274783488074e+00 1.861340346099106535e-02
1.524709576889003104e+00 1.638776747836058131e-02
1.360520254289351305e+00 1.458868600164605484e-02
1.172777153444238385e+00 1.254466206364457902e-02
1.045941971356901146e+00 1.117138512444570964e-02
9.325770422032180207e-01 9.945414645551951816e-03
8.313312873538185599e-01 8.853742313925815413e-03
7.409488352198466687e-01 7.881641553048698845e-03
1.893963061500388889e+01 2.583069680726489681e-01
1.700025693450068687e+01 2.249411897060139276e-01
1.527949153496975043e+01 1.970434144151661793e-01
1.374091073739058899e+01 1.733130538769831752e-01
1.235911065868536518e+01 1.528934492072379081e-01
1.111486234236298110e+01 1.351798019181857380e-01
9.993077172160566235e+00 1.197150309055397127e-01
8.980972191145056627e+00 1.061579292131349522e-01
8.067622749882234601e+00 9.423191724793596180e-02
7.243596383338711142e+00 8.370300129997934602e-02
6.500349395241967088e+00 7.440253387852430178e-02
5.830307202118713228e+00 6.616967373860246915e-02
5.226714536972522751e+00 5.886184743989195806e-02
4.631875484184753589e+00 5.177638424030090586e-02
4.102442392629388479e+00 4.555203970145991349e-02
3.672020213919077847e+00 4.055068099120514441e-02
3.285264221444716970e+00 3.610532570880497366e-02
2.938073310652169923e+00 3.214823150137222085e-02
2.626533468448533970e+00 2.863238343872239258e-02
2.347159395280554506e+00 2.549450561485143429e-02
2.096731435722122949e+00 2.270248697878759700e-02
1.851329044014424330e+00 1.998168123805654436e-02
1.652780285307235086e+00 1.779421069703751232e-02
1.458355668550758155e+00 1.566362977492735675e-02
1.257288602052344384e+00 1.346967126741983878e-02
1.121479831191986021e+00 1.198849077327411930e-02
1.000090230501368804e+00 1.067973132577523278e-02
8.916262089102988675e-01 9.505500439826669937e-03
7.947712462097936692e-01 8.465140149019712706e-03
2.026952949594440767e+01 2.826663184064087120e-01
1.816559881552095135e+01 2.448426103927414388e-01
1.631386323904303737e+01 2.137200679491818578e-01
1.466562892443438137e+01 1.875178975155812056e-01
1.318927830931323442e+01 1.651227176870828373e-01
1.186196390436261972e+01 1.457869960079716531e-01
1.066621016286527635e+01 1.289755802972516185e-01
9.587960159464470777e+00 1.142821431418358236e-01
8.614984633853541851e+00 1.013687286887298006e-01
7.737170002325760798e+00 9.000651232226881959e-02
6.945317342120538306e+00 7.997524280082791981e-02
6.231278308841216251e+00 7.109849755993498388e-02
5.587661668336673770e+00 6.323323844150056938e-02
5.008152815967505056e+00 5.626745770738666302e-02
4.437209048093605723e+00 4.949217463873516187e-02
3.929110229560560441e+00 4.354639752446529122e-02
3.516197480684915444e+00 3.876276715378328130e-02
3.145369531129585283e+00 3.451694581758828900e-02
2.812459534408815909e+00 3.073072290622649860e-02
2.513851430702313650e+00 2.737045619747600564e-02
2.246066751036681186e+00 2.437324737754592921e-02
2.006187436228754617e+00 2.170279445124265530e-02
1.771164551603558790e+00 1.910380968096564089e-02
1.580959397542980316e+00 1.701083963416019987e-02
1.394841033118651819e+00 1.497328830114880681e-02
1.202427624562864450e+00 1.287719162447135968e-02
1.072395988395263622e+00 1.146065070982589008e-02
9.562092012157720200e-01 1.020639082279236123e-02
8.524797390732132829e-01 9.087130362348760926e-03
7.598496723318820534e-01 8.093529359924038838e-03
1.942884172973606383e+01 2.673524478196124265e-01
1.742686112955994204e+01 2.323049412493538579e-01
1.565639658694612990e+01 2.031926464781489694e-01
1.407638746522967921e+01 1.785326737946770770e-01
1.265913849222702403e+01 1.573715754211449935e-01
1.138403912506054283e+01 1.390444351339708562e-01
1.023485233998381005e+01 1.230822899832627604e-01
9.198366173480275521e+00 1.090948235124995502e-01
8.263238111681065590e+00 9.681522220227058162e-02
7.419539120545047162e+00 8.598101644266264998e-02
6.658704507095038139e+00 7.641127592061891516e-02
5.972794492383104448e+00 6.793945389978789384e-02
5.354774003456135745e+00 6.043373563865447884e-02
4.745751488865038503e+00 5.315128456053785921e-02
4.203582829456380843e+00 4.676160384029852402e-02
3.762770177478924616e+00 4.162170939773320033e-02
3.366788055908351396e+00 3.705865584370770377e-02
3.011131830249319741e+00 3.299775035534614070e-02
2.692013154161926103e+00 2.938218515448852430e-02
2.405793984173904665e+00 2.616542640948435472e-02
2.149225301066824301e+00 2.330127307330994227e-02
1.897833759985380286e+00 2.050770171292894822e-02
1.694348523337688928e+00 1.826185892302318453e-02
1.495044692133407516e+00 1.607404724714979818e-02
1.334036177180429883e+00 1.431420916149262965e-02
1.149896696471836011e+00 1.230775090761304300e-02
1.025420016791539934e+00 1.095343335344533230e-02
9.142071398611175681e-01 9.751773647200761772e-03
8.150076258515711602e-01 8.683710157752601647e-03
3.753634892046395777e-01 3.977783880248289550e-03
1.862943425614555082e+01 2.532005705873219270e-01
1.672061497503430516e+01 2.205944654253189363e-01
1.502602002779360646e+01 1.932880172180688749e-01
1.351066243838832470e+01 1.700407341744809842e-01
1.214978663194965058e+01 1.500148282177517778e-01
1.092456920724509395e+01 1.326406385905743168e-01
9.820122373346666933e+00 1.174744252527598759e-01
8.823896529780792974e+00 1.041715935770642365e-01
7.925090486527344602e+00 9.246859941830681828e-02
7.114293817116388752e+00 8.213910406089940108e-02
6.383308921530435498e+00 7.300995306192963052e-02
5.724395317874023448e+00 6.492761406431976634e-02
5.131061500775276230e+00 5.775680994539986179e-02
4.546439709540937457e+00 5.080196809553158555e-02
4.026169334065585304e+00 4.469210162312679813e-02
3.603248507992880878e+00 3.978685048932231738e-02
3.223467237850055511e+00 3.542165665442933986e-02
2.882448826547413745e+00 3.154296151270562232e-02
2.576556468419262114e+00 2.808725143736868352e-02
2.302260928422390052e+00 2.500833722680348772e-02
2.056424164679167887e+00 2.227088125712206254e-02
1.815680384237204237e+00 1.960073746550904106e-02
1.620753653287055895e+00 1.745483013390194613e-02
1.430024126438949938e+00 1.536336175066498402e-02
1.232801883596875703e+00 1.321324812441735351e-02
1.099584711308138063e+00 1.176146918052249288e-02
9.804784099271988129e-01 1.047300384133576998e-02
8.740623468382611172e-01 9.321544612039947553e-03
7.791053141274312255e-01 8.302417711241931106e-03
1.993728076734321775e+01 2.769630191953755816e-01
1.786770345990933606e+01 2.400466514029747644e-01
1.604461445370928629e+01 2.096077352017928774e-01
1.442136122190391667e+01 1.839497248647007088e-01
1.296722676238553085e+01 1.620125218216801333e-01
1.166013729807090016e+01 1.430475812992524909e-01
1.048280082774854804e+01 1.265572009813348275e-01
9.421323704706711766e+00 1.121403825374470004e-01
8.463682845521191211e+00 9.947392299632773494e-02
7.599917917054767713e+00 8.831978699507557484e-02
6.820935064577642315e+00 7.847543707462388551e-02
6.118706829294344729e+00 6.976297400400309490e-02
5.485866329269993180e+00 6.204591269597631992e-02
4.862463705954600535e+00 5.456382964000655589e-02
4.355133968461564642e+00 4.855863282978548079e-02
3.855867965949264065e+00 4.272189268866490724e-02
3.450197896846495027e+00 3.803297065916205755e-02
3.085980849509596169e+00 3.386440432588603416e-02
2.759074564247879557e+00 3.014820562779010199e-02
2.465915783622243840e+00 2.684982933619876541e-02
2.203086944149665882e+00 2.390748651928147755e-02
1.945462123256769704e+00 2.104551880395994640e-02
1.736972493099879777e+00 1.873968658496802039e-02
1.532797995626468790e+00 1.648914803962878498e-02
1.367713846535044908e+00 1.468645000170719014e-02
1.178947389287086089e+00 1.262541049666066756e-02
1.051404504985202770e+00 1.124076850592119550e-02
9.374521533823950703e-01 1.001146300661117337e-02
8.356752278416729185e-01 8.908714237206148689e-03
7.448103131163512636e-01 7.934935907835656207e-03
1.911047529605263051e+01 2.620292406809934249e-01
1.714040981837325361e+01 2.277882552006454397e-01
1.539702575691092612e+01 1.992996975274322347e-01
1.384097284704983721e+01 1.751521586413053999e-01
1.244518697478991598e+01 1.544043196536711293e-01
1.118955295263788940e+01 1.364398885068194844e-01
1.005806578590785882e+01 1.207782795392046138e-01
9.037789842098717941e+00 1.070593784786653818e-01
8.117527056778678585e+00 9.499950267894267941e-02
7.287465437291060333e+00 8.437345823597246219e-02
6.539089019287682270e+00 7.498235683975050525e-02
5.864530753642767102e+00 6.666563674316004773e-02
5.256901745913817869e+00 5.929682921884123908e-02
4.658294430313130619e+00 5.215300318504348387e-02
4.125489498987853665e+00 4.587791851002136212e-02
3.692474541549644496e+00 4.083881770846850556e-02
3.303459321629994339e+00 3.635526696561447446e-02
2.954220485489768677e+00 3.236953317385748985e-02
2.640879423868312870e+00 2.881970432219316258e-02
2.359879259369867199e+00 2.566682911398590963e-02
2.108025106071689692e+00 2.284766835397451096e-02
1.861276594524867489e+00 2.011596745987645485e-02
1.661520901812052031e+00 1.791228894315229428e-02
1.466086266124509319e+00 1.576213981559602614e-02
1.263968095630667809e+00 1.355556057167300876e-02
1.127343368782161237e+00 1.206701055367520939e-02
1.005368548170075149e+00 1.074502119004808708e-02
8.962905046703849576e-01 9.567289605463127206e-03
7.989344075193017813e-01 8.517839767130580553e-03


==> anc/Fig17/Fig17_m0.68_scatter_data.out <==
# f_dm(%)   \Delta\f/sqrt(M)(kHz/sqrt(m_sun)) 10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
9.305119714447043222e+00 1.196393006932503500e-01
8.525906177426845645e+00 1.085423669322362894e-01
7.800824298160698334e+00 9.840062242956415517e-02
7.127760821484992348e+00 8.915172702689910800e-02
6.504493682524205234e+00 8.071754214852178144e-02
5.928371877741042795e+00 7.303233013337240287e-02
5.396977736890524291e+00 6.603409280676175719e-02
4.907858797127468975e+00 5.968942174790869970e-02
4.458313005327483758e+00 5.390100838946243478e-02
4.046046943285047881e+00 4.864984455671073071e-02
3.668517811766122794e+00 4.391509368405333014e-02
3.323306011478610600e+00 3.960050845846141421e-02
3.008124755130597183e+00 3.569069729827933912e-02
2.720776649046196205e+00 3.217507375252504076e-02
2.459045789622908540e+00 2.896891551896629835e-02
2.221042893187552547e+00 2.608120264874647098e-02
2.004822549509069685e+00 2.349195256743996651e-02
1.790049052874320701e+00 2.089750966179049207e-02
1.613894582675450273e+00 1.879408877807531297e-02
1.439241461966204394e+00 1.671820833037340748e-02
1.296266280628384671e+00 1.502863443428559265e-02
1.167011125319693088e+00 1.351285548945679871e-02
1.050207513378901059e+00 1.213319880987939747e-02
9.447433106575965356e-01 1.089532460966746719e-02
8.496420397879376196e-01 9.798563545342364733e-03
7.637713016204914496e-01 8.784618028583102145e-03
6.864200916571191469e-01 7.885183814677843017e-03
6.167654175533294758e-01 7.076912913729360710e-03
5.540092574385510060e-01 6.352487528054728827e-03
4.921122676579925970e-01 5.641812590784445192e-03
9.234657328470561310e+00 1.186013025697480600e-01
8.459999801362256378e+00 1.075801812140842612e-01
7.739379282642796731e+00 9.752809610995999412e-02
7.070635962372978867e+00 8.835198470593415287e-02
6.451413859243322335e+00 7.998466657058651841e-02
5.879251022912815650e+00 7.236099017111016773e-02
5.351581839130661322e+00 6.542169047683271677e-02
4.866022271749334216e+00 5.913292738258246056e-02
4.419895601236252247e+00 5.339665125180950711e-02
4.010774290729612446e+00 4.821151617511221232e-02
3.636160485563853850e+00 4.349516318086239786e-02
3.293686168674561543e+00 3.922670813886016544e-02
2.981092504169912338e+00 3.534549934341223859e-02
2.696046217999779948e+00 3.186449541594515295e-02
2.436579239039928790e+00 2.868652708114728320e-02
2.200613576273191985e+00 2.582360655232501800e-02
1.986205285639194518e+00 2.325672790256873290e-02
1.773316218426980173e+00 2.069414677131058838e-02
1.598759686165934335e+00 1.860425291965960709e-02
1.425594180225369767e+00 1.654986270357903383e-02
1.283972112171618774e+00 1.487748229484109688e-02
1.155859931877814661e+00 1.337966201868129139e-02
1.040153748866086136e+00 1.201370178468521947e-02
9.356467228363536393e-01 1.080501124067297265e-02
8.414101988120213926e-01 9.699442896270688702e-03
7.564057944083381058e-01 8.697331199598652696e-03
6.797237644906640730e-01 7.801823652027971810e-03
6.107488114609336272e-01 7.004213444384139314e-03
5.426874989117664860e-01 6.214842420633017069e-03
4.873092197712929896e-01 5.579893170090082476e-03
9.164564190318603920e+00 1.175602572928494544e-01
8.394414840946030409e+00 1.066319699665364967e-01
7.678281776227363409e+00 9.665713611953789808e-02
7.013804800059304512e+00 8.755588251686988177e-02
6.398689235260987651e+00 7.924430386346958954e-02
5.830485663914453554e+00 7.169663540640104638e-02
5.306580927418096394e+00 6.481783781502507835e-02
4.824494363543509579e+00 5.858168680927722249e-02
4.381730411337753317e+00 5.289675338222554757e-02
3.975709194157380555e+00 4.775517889388484344e-02
3.604065079026804508e+00 4.307876384377533341e-02
3.264256641693012551e+00 3.884897467047071506e-02
2.954235260998186785e+00 3.500470693664908817e-02
2.671555759027941956e+00 3.155010425546470737e-02
2.414303553818087700e+00 2.840759365056660241e-02
2.180324486022343855e+00 2.557351014153102023e-02
1.967774666625818458e+00 2.302346427554681149e-02
1.756780372836657111e+00 2.048741618142494239e-02
1.583685761771954192e+00 1.841988994842062161e-02
1.412116707074526412e+00 1.638699043483120635e-02
1.271766325969207578e+00 1.472653687296746061e-02
1.144821387980857974e+00 1.324976978130507597e-02
1.030170982549411418e+00 1.189380130097594628e-02
9.266359006300890488e-01 1.069457387208546349e-02
8.332633469803193416e-01 9.594435171487832731e-03
7.490251744753544383e-01 8.608433717231429166e-03
6.731123030407192287e-01 7.723306320092765756e-03
6.047328381437390155e-01 6.930644640057072141e-03
5.374119809984978513e-01 6.150824951511173720e-03
4.825064729159241339e-01 5.516800695149231236e-03
9.094805466585484055e+00 1.165303727467518619e-01
8.329294469817137170e+00 1.056850927406873808e-01
7.617522035921836299e+00 9.579111487619718091e-02
6.957349034555115885e+00 8.676351071470246590e-02
6.346370573272616333e+00 7.852180447087991899e-02
5.781968649552069017e+00 7.103756205294253778e-02
5.261850095046489706e+00 6.421694148008107172e-02
4.783300927903979094e+00 5.803047146020851033e-02
4.343819712922448950e+00 5.239702845404030362e-02
3.940948748718438477e+00 4.730209310553063623e-02
3.572207071374625009e+00 4.266628255294936667e-02
3.235111186278790019e+00 3.847461738292502764e-02
2.927587868927194137e+00 3.467311291567821974e-02
2.647257266017353228e+00 3.124390844692044589e-02
2.392124644787822607e+00 2.812564056360453146e-02
2.160161701404149870e+00 2.532083817568181114e-02
1.949527240071111889e+00 2.279367979154308180e-02
1.740265557158893861e+00 2.028734525939747402e-02
1.568724875451533052e+00 1.823839926789248139e-02
1.398728443828719969e+00 1.621966950690670664e-02
1.259648211272440532e+00 1.457568157620319632e-02
1.133869842450859089e+00 1.311499540587954954e-02
1.020283232874975576e+00 1.177386140236181405e-02
9.177135808174754494e-01 1.058880582902586159e-02
8.252023785461465311e-01 9.498949385458014052e-03
7.417968359001718692e-01 8.523255543131817713e-03
6.665855395214527190e-01 7.646039475627641746e-03
5.988785661236915026e-01 6.857623625142457956e-03
5.321204461955388876e-01 6.085504288751062384e-03
4.777892448952754112e-01 5.458050989691885617e-03
9.025423913442429225e+00 1.155053527261029889e-01
8.264486199622615104e+00 1.047550666715927753e-01
7.557198962373442797e+00 9.493699325417651047e-02
6.901242850160549835e+00 8.596852819315868588e-02
6.294262608995998320e+00 7.780441872212300047e-02
5.733876670041277990e+00 7.037001102589492130e-02
5.217411906527657628e+00 6.361990777484183290e-02
4.742371521983302252e+00 5.748496307245037212e-02
4.306181912076423757e+00 5.190177807592588621e-02
3.906392553024137015e+00 4.685306233826704719e-02
3.540546052900200635e+00 4.225740380119955009e-02
3.206168685851382705e+00 3.810484463827457785e-02
2.901134241926970780e+00 3.432837970228098251e-02
2.623179709834119855e+00 3.093662240959914669e-02
2.370216368971135967e+00 2.785221286040884259e-02
2.140236307254374637e+00 2.507262142714355990e-02
1.931360188577065706e+00 2.256735440685249394e-02
1.724006930905088497e+00 2.008671259661428538e-02
1.554012319004665077e+00 1.806708397798982568e-02
1.385528750831407141e+00 1.605997867870934820e-02
1.247640215332793900e+00 1.442725222500317039e-02
1.123005739968587324e+00 1.297937386725636806e-02
1.010482087491044290e+00 1.165283764114685185e-02
9.088824274878284371e-01 1.047382900115015163e-02
8.172185259582730454e-01 9.407602779991077954e-03
7.345944301777519447e-01 8.437594744425194748e-03
6.601033900657938824e-01 7.564370506687798437e-03
5.930087599074568283e-01 6.784501689196825551e-03
5.269130257414534890e-01 6.019521502454710550e-03
4.730785144375232454e-01 5.398993618387834363e-03
8.956426354725644856e+00 1.144896774079771917e-01
8.200016825233266360e+00 1.038200261628668408e-01
7.497120465253444443e+00 9.408243603128452204e-02
6.845504158249204885e+00 8.518840003373336078e-02
6.242606235371505718e+00 7.709192609091146398e-02
5.686046234688340029e+00 6.971909862922860690e-02
5.173302541444753544e+00 6.302848683824757714e-02
4.701765140409007060e+00 5.694449661871180124e-02
4.268854840274042495e+00 5.140767771724271545e-02
3.872139051576017010e+00 4.640368443285201872e-02
3.509155841288980948e+00 4.184858674564245762e-02
3.177516375951339178e+00 3.774303249203361799e-02
2.874975352546543572e+00 3.399833207261319934e-02
2.599329135351896358e+00 3.062956494026236251e-02
2.348422383388907075e+00 2.757668115983395035e-02
2.120465219758497444e+00 2.482339763248968267e-02
1.913401941904354420e+00 2.234053924482849035e-02
1.707856485430271354e+00 1.988596128566783028e-02
1.539325122504893839e+00 1.788871915217649794e-02
1.372404577185791341e+00 1.589566222754958819e-02
1.235777308009927022e+00 1.428171832771774757e-02
1.112328678651533398e+00 1.284384322934573920e-02
1.000805187269158347e+00 1.153569630589497755e-02
9.001369506933930564e-01 1.035868283030421007e-02
8.093358781149142533e-01 9.307290761614663011e-03
7.274768589822208087e-01 8.351936416347160649e-03
6.536537421815297177e-01 7.488709123261159603e-03
5.872230919630627710e-01 6.711442540552693507e-03
5.217312230184396604e-01 5.954455119477462637e-03
4.634609964107072599e-01 5.280345740356435537e-03
8.887785487632699599e+00 1.134823652976583302e-01
8.135926117239039357e+00 1.028944793190531559e-01
7.437467307415299267e+00 9.323476638571691344e-02
6.790065994001424521e+00 8.442141488810926686e-02
6.191288411642877243e+00 7.638305965135108733e-02
5.638620759979348307e+00 6.907412654404636310e-02
5.129521957804858090e+00 6.242632781326167002e-02
4.661428358566404029e+00 5.639379342369253700e-02
4.231791803398592400e+00 5.091986907900754311e-02
3.838147961942713238e+00 4.595876408485742581e-02
3.477990908583608487e+00 4.144398874744393418e-02
3.149064163944004235e+00 3.737327595329037466e-02
2.848972737842096592e+00 3.366944379786608599e-02
2.575622322016295485e+00 3.032634829740744886e-02
2.326876461953328423e+00 2.730750348624329249e-02
2.100812196423155864e+00 2.457748327051726550e-02
1.895603589200252292e+00 2.211022131821179654e-02
1.691785647944164861e+00 1.968435474250916986e-02
1.524828397979442141e+00 1.770306685226152518e-02
1.359376092852371265e+00 1.573437449269359314e-02
1.224023305832944608e+00 1.413202487344343040e-02
1.101638617488787331e+00 1.270690980852477725e-02
9.911845943312782570e-01 1.142196568272101607e-02
8.914775807712986833e-01 1.024651430375505233e-02
8.014456781975363153e-01 9.206011869712102738e-03
7.203441902058002055e-01 8.266099472938930048e-03
6.472888130921162775e-01 7.408389032853656894e-03
5.814846164508065129e-01 6.641155031508240610e-03
5.166497743511605512e-01 5.888133260900750045e-03
3.501808590181028080e-01 3.983190885865811430e-03
8.819546052553162596e+00 1.124835196643378249e-01
8.072243795002465916e+00 1.019904584035598999e-01
7.378163512105591515e+00 9.240296328177621810e-02
6.734997238244543993e+00 8.366074898132030979e-02
6.140239667483317731e+00 7.570085034778248345e-02
5.591471824309622640e+00 6.845332448443482154e-02
5.086013535132903662e+00 6.185508739807173140e-02
4.621406829232702407e+00 5.587572658393068215e-02
4.195033342221028860e+00 5.044680861183356568e-02
3.804402738563891884e+00 4.552639917575158901e-02
3.447122565974957364e+00 4.105553541376715659e-02
3.120812667981987865e+00 3.701963361759236931e-02
2.823196140166681634e+00 3.334854096637513560e-02
2.552077626262891474e+00 3.004201839455269279e-02
2.305465874390375536e+00 2.705002402359997157e-02
2.081343612093384365e+00 2.434689614444182290e-02
1.877886635645180657e+00 2.190027458039632557e-02
1.675988544889812637e+00 1.950266724351984102e-02
1.510460217266720750e+00 1.753200053902465028e-02
1.346436359346318445e+00 1.558831929483531047e-02
1.212358310514158211e+00 1.400088746772259161e-02
1.091135936703848675e+00 1.258603318334171849e-02
9.816502510326603481e-01 1.131181784191419293e-02
8.828039698564847937e-01 1.014659333798687522e-02
7.937415556902536196e-01 9.115633666267232080e-03
7.133949874097812449e-01 8.187129228071843984e-03
6.409923045592432755e-01 7.344072105219598759e-03
5.757755853949456659e-01 6.582847570131554124e-03
5.115687462595575052e-01 5.838191582092656581e-03
2.356887573451504347e-01 2.683354791800771424e-03
8.751732055948952649e+00 1.114995320733331852e-01
8.008879767560511453e+00 1.010917930795516007e-01
7.319251449711650537e+00 9.157923606321187460e-02
6.680265401245216950e+00 8.290738028876981636e-02
6.089528772351173735e+00 7.501361212744865614e-02
5.544642714204147893e+00 6.782577271984695233e-02
5.042790690251887753e+00 6.129871914254516468e-02
4.581654934722785733e+00 5.536534815835853635e-02
4.158537741416899358e+00 4.997847357725991591e-02
3.770960757614738590e+00 4.510188650364633373e-02
3.416449809152303452e+00 4.066370175069723009e-02
3.092847092111137286e+00 3.667013032841852371e-02
2.797666588697062195e+00 3.301475651596871147e-02
2.528823247359436088e+00 2.975082475397459666e-02
2.284282573583137133e+00 2.679341582232715527e-02
2.062058497856477768e+00 2.411543835060816349e-02
1.841299377932620773e+00 2.146278276662101983e-02
1.660184452149429335e+00 1.931766848429988109e-02
1.496169141074053854e+00 1.736091125196932705e-02
1.333685555142499757e+00 1.544256186521784750e-02
1.200780160865905888e+00 1.386584478003769806e-02
1.080638700484828796e+00 1.246139725378749008e-02
9.722026356549307025e-01 1.118449036206325790e-02
8.743164543372459185e-01 1.004680367412909107e-02
7.860230900271332199e-01 9.029311105533708443e-03
7.064399613544062317e-01 8.107775205589083309e-03
6.347044049771836116e-01 7.279574409508667021e-03
5.701509225139728132e-01 6.524749988066952736e-03
5.065551645488881594e-01 5.783498703686816914e-03
1.580639745563863774e-01 1.805052025701858959e-03
8.684155153985951614e+00 1.105219275854769090e-01
7.945912201074845527e+00 1.001959693305430332e-01
7.260649478838647752e+00 9.076314467741158909e-02
6.625934464583473016e+00 8.216809872992483776e-02
6.039186247614390268e+00 7.434088365034928481e-02
5.498072272805619498e+00 6.720638024407089850e-02
4.999936426448257087e+00 6.073337573217957308e-02
4.542171550252356305e+00 5.485168098512031853e-02
4.122251837241995176e+00 4.951220030034137604e-02
3.737721458797708785e+00 4.468236954397806354e-02
3.386058265762934116e+00 4.028340235742747938e-02
3.064984985819592556e+00 3.632024525337463478e-02
2.772270828218270200e+00 3.270139913916932789e-02
2.505665837094643855e+00 2.946650607617036510e-02
2.263253303157069851e+00 2.654298155978662005e-02
2.042956669989239860e+00 2.387331959616673452e-02
1.824152325147325726e+00 2.125476122762543635e-02
1.644668259152408663e+00 1.912920995178366002e-02
1.466704200956886917e+00 1.701231144980861962e-02
1.321023477550153258e+00 1.529660391614985626e-02
1.189289921786625515e+00 1.372975513680317963e-02
1.070292055095718453e+00 1.233925150148282995e-02
9.628409298212478040e-01 1.108930496117063388e-02
8.658623399781504304e-01 9.950609418502313550e-03
7.783898391691637109e-01 8.938517136171697172e-03
6.995840845797631768e-01 8.027114159789443953e-03
6.285011149927404173e-01 7.213198009216432831e-03
5.645972596850015179e-01 6.469910944841409696e-03
5.015583661776311653e-01 5.734363413271561204e-03
9.405822243966420970e+00 1.207857549238222500e-01
8.617095372265763942e+00 1.095572233577026822e-01
7.883344740292040242e+00 9.930859424788576750e-02
7.202404208764953353e+00 8.994999047120094682e-02
6.571872529847165190e+00 8.142569867919861870e-02
5.989179920332478702e+00 7.366475772843129877e-02
5.451920540487777522e+00 6.659270555507866562e-02
4.957367966808689630e+00 6.017251050364265386e-02
4.503006060754874085e+00 5.433698853373571808e-02
4.086273840564193627e+00 4.904844414066385216e-02
3.704749490837862425e+00 4.425527726731924572e-02
3.355877493357084518e+00 3.990247434783153468e-02
3.037418110678259175e+00 3.597449819425505707e-02
2.747168363994440643e+00 3.239124047441326038e-02
2.482779731767735143e+00 2.918792320594380818e-02
2.242375910744046852e+00 2.627865075700993452e-02
2.024034460886256159e+00 2.364783092672979523e-02
1.807085868765820447e+00 2.104903330814134055e-02
1.629144995787413119e+00 1.894448434851715365e-02
1.452776644142404150e+00 1.684729174144446520e-02
1.308450067898142777e+00 1.515396293314988548e-02
1.177966918329064194e+00 1.359718944750785627e-02
1.060050757329845439e+00 1.221780477560448393e-02
9.535659657850227289e-01 1.097748562443712043e-02
8.574984152173791285e-01 9.852783541384520921e-03
7.708415312020361343e-01 8.848729346544931262e-03
6.928067310798189382e-01 7.950197446571513268e-03
6.223899979286092732e-01 7.142580326430040052e-03
5.590490913106938020e-01 6.411415536434260029e-03
4.966619900689787093e-01 5.685290364422417551e-03
9.334423771275494275e+00 1.197330576268595820e-01
8.550376058187554307e+00 1.085898826761914904e-01
7.821097492389701422e+00 9.841859064109144406e-02
7.144557334824128247e+00 8.914476708073017230e-02
6.518232320606625940e+00 8.069426930961261235e-02
5.939536766560158831e+00 7.299154496341431209e-02
5.406004541003617270e+00 6.597997387190919494e-02
4.915084161470637980e+00 5.961632263180693253e-02
4.464106509394054179e+00 5.384512465804668774e-02
4.050603347958350753e+00 4.857728285009627750e-02
3.672013941626930400e+00 4.383850456245968336e-02
3.325984136120297752e+00 3.952743088608450667e-02
3.010128136585744407e+00 3.563195841311215389e-02
2.722156847510947220e+00 3.209965829546649468e-02
2.460090997967329329e+00 2.890682548134536345e-02
2.221735394282033482e+00 2.602134338362534563e-02
2.005208028175545554e+00 2.342018273126495256e-02
1.790157070089685387e+00 2.084664299773315160e-02
1.613892022536336679e+00 1.875893578794935942e-02
1.439009332352322534e+00 1.667897817309729400e-02
1.296010781414927981e+00 1.500469172255925604e-02
1.166673251567842406e+00 1.346615940942458636e-02
1.049895812163493369e+00 1.209921120895326302e-02
9.443773987091100830e-01 1.086414262612067118e-02
8.492312199033543729e-01 9.757602517295061589e-03
7.633788344175160834e-01 8.760330892450072376e-03
6.860142467709292591e-01 7.865526039313263870e-03
6.163634856391899675e-01 7.067962577324305232e-03
5.477221228725676072e-01 6.279290912797378353e-03
4.917745853580485216e-01 5.636521753935686690e-03
9.263454318676211940e+00 1.186861790687462476e-01
8.483980332017516446e+00 1.076399998817215431e-01
7.759248203544634848e+00 9.754289017028629216e-02
7.087079978212849518e+00 8.834357679930822382e-02
6.464901617729826633e+00 7.996093516157978809e-02
5.890140978685331596e+00 7.232732673998462647e-02
5.360447055162749663e+00 6.537513092301232287e-02
4.873107830284721054e+00 5.906849855250974335e-02
4.425523984498791918e+00 5.334530966324534801e-02
4.015142114706303111e+00 4.812148599777251595e-02
3.639577656160133845e+00 4.342585766341483522e-02
3.296289019073178395e+00 3.915307900710550404e-02
2.982950285896740716e+00 3.528993322281794021e-02
2.697436785229858192e+00 3.179204341257873406e-02
2.437497259780331493e+00 2.862943832265445882e-02
2.201222854298584330e+00 2.577361870357030432e-02
1.986566283192840787e+00 2.319341697039627517e-02
1.773456917256315268e+00 2.064268371544542360e-02
1.598643591299638400e+00 1.857543379109636433e-02
1.425431994072250408e+00 1.651663881845321508e-02
1.283707258943290741e+00 1.485299031843755231e-02
1.155511348180713105e+00 1.333664063378208094e-02
1.039739427401730421e+00 1.197946778390526941e-02
9.352747054884995581e-01 1.075964941559503195e-02
8.409942510302417240e-01 9.658040436556849379e-03
7.559545569756818129e-01 8.672681569389422557e-03
6.793443639789854549e-01 7.787131295380603745e-03
6.103455649177534914e-01 6.995682565613672681e-03
5.423539938407854200e-01 6.217844031954196382e-03
4.869706170036148252e-01 5.582714537435504859e-03
9.192852945421993383e+00 1.176474617233006781e-01
8.418004384865900747e+00 1.066888336637645263e-01
7.697786604345171035e+00 9.667619752964898283e-02
7.029882296619946125e+00 8.755040287114221331e-02
6.411886541780662085e+00 7.923375829756135191e-02
5.841185580062802529e+00 7.166454374078733147e-02
5.315202794852504020e+00 6.477721817735429544e-02
4.831414680491974423e+00 5.851796870369072034e-02
4.387200037496120864e+00 5.284610062746581544e-02
3.979987011531476604e+00 4.767249026912319387e-02
3.607342102779216741e+00 4.301741639996175398e-02
3.266797052552485869e+00 3.877958746851787458e-02
2.956038185542355201e+00 3.493786857825045833e-02
2.672909361335852108e+00 3.148930144925123770e-02
2.415190690202602575e+00 2.835063993985537101e-02
2.180856190189855770e+00 2.552212566500413823e-02
1.968107272989623846e+00 2.297010140626543420e-02
1.756806148127945555e+00 2.044117012788560298e-02
1.583586053744356237e+00 1.839616627026944076e-02
1.411943107181932167e+00 1.635183468351567720e-02
1.271492367866586815e+00 1.470529968334338515e-02
1.144465137562747259e+00 1.320484827761259257e-02
1.029765939752103510e+00 1.186096427218204415e-02
9.262583325834699011e-01 1.065527780726044024e-02
8.328429243582284869e-01 9.564608670606883009e-03
7.486699616165204407e-01 8.587564765064600869e-03
6.727294829934468146e-01 7.712035066727560007e-03
6.043958827093822705e-01 6.923559894407653979e-03
5.369864122913320381e-01 6.151769185073906361e-03
4.821665974426821433e-01 5.523104836801770272e-03
9.122600425581055106e+00 1.166189141663518114e-01
8.352424826264130076e+00 1.057464273098314839e-01
7.636659663597489711e+00 9.580782859001525653e-02
6.973066846130499208e+00 8.676447762457602242e-02
6.359228247346537799e+00 7.851628442567744337e-02
5.792478281992961442e+00 7.100800419706476685e-02
5.270292366415612051e+00 6.417903643738535890e-02
4.790044639821666728e+00 5.797257406175986005e-02
4.349145699842661195e+00 5.235213990971155501e-02
3.945101312324135634e+00 4.723618353868899722e-02
3.575382773890604327e+00 4.260917297428153117e-02
3.237600497501139873e+00 3.841077584953535989e-02
2.929346511246548435e+00 3.462007005770426082e-02
2.648572472940844857e+00 3.118600001959669077e-02
2.392972357044405474e+00 2.807706328285320893e-02
2.160720135257942598e+00 2.527417705036353809e-02
1.949750772900861850e+00 2.275021630477015028e-02
1.740371999596719288e+00 2.024310791350760266e-02
1.568679407315935137e+00 1.820097512523378980e-02
1.398544320379608630e+00 1.619214623230928393e-02
1.259365660082599758e+00 1.455716008017815186e-02
1.133506140936844542e+00 1.307398434568702965e-02
1.019879323639346413e+00 1.174185611151343581e-02
9.173331162983759945e-01 1.055115445099913396e-02
8.247771088536424156e-01 9.469812629590236910e-03
7.413706150064922618e-01 8.502963562698900163e-03
6.661990515473370511e-01 7.630566637473866314e-03
5.984709154745206927e-01 6.852193441097456650e-03
5.317191835577343983e-01 6.085644663301079289e-03
4.774472101560912618e-01 5.467368280484306148e-03
9.052685381836669265e+00 1.156002481208996541e-01
8.287180677908862592e+00 1.048077854305960177e-01
7.575956316909528532e+00 9.495038954146284294e-02
6.916628274487989003e+00 8.598086481994407504e-02
6.306985229269887583e+00 7.780094823490783795e-02
5.744123800137869829e+00 7.035741312638786604e-02
5.225638406104347489e+00 6.358600608141452837e-02
4.748999622587417591e+00 5.743544437844329276e-02
4.311405110613334202e+00 5.185790436393800801e-02
3.910459215143903045e+00 4.679132551104654703e-02
3.543647981266505820e+00 4.220441916875988103e-02
3.208604059258832297e+00 3.804665384502206593e-02
2.902913774515740730e+00 3.429480330616201805e-02
2.624450088057674879e+00 3.088567425267291916e-02
2.371041025663961577e+00 2.780430182895289939e-02
2.140767767442890435e+00 2.502771866203342549e-02
1.931661326212402718e+00 2.252984774654830796e-02
1.724016647965295412e+00 2.004393229172672306e-02
1.553851015324191343e+00 1.802693968828147572e-02
1.385235431698794262e+00 1.602888397553183311e-02
1.247345598300133362e+00 1.441461109954334310e-02
1.122734642909623659e+00 1.294700538944922735e-02
1.010146522938588864e+00 1.162687726623332779e-02
9.084964003327503645e-01 1.044684388667872083e-02
8.167970128768822224e-01 9.376161600490321574e-03
7.341562232481444461e-01 8.418126837488456790e-03
6.597153684011649588e-01 7.556129614744365626e-03
5.925980224656950401e-01 6.779735428707175937e-03
5.265175047885483073e-01 6.023091658051826953e-03
4.676648623851885622e-01 5.350152616855970329e-03
8.983214499700849842e+00 1.145844466514239351e-01
8.222315280848109253e+00 1.038720365405778195e-01
7.515596507054095099e+00 9.409533731706171134e-02
6.860576673176139728e+00 8.519721238472154068e-02
6.255003246208730161e+00 7.709178098430077841e-02
5.696110733985551455e+00 6.971262935770591862e-02
5.181393599166591812e+00 6.299569266646116994e-02
4.708173639823786338e+00 5.689268368853814956e-02
4.273935597172727974e+00 5.137310948557182594e-02
3.876124257438121834e+00 4.635048204245028475e-02
3.512193819494646707e+00 4.180387059358674218e-02
3.179806442896385033e+00 3.768098029145337119e-02
2.876607641497881396e+00 3.396657868729199836e-02
2.600491110735803080e+00 3.058915715215151584e-02
2.349197297309218779e+00 2.753740414758622246e-02
2.120900173365525720e+00 2.478505138162723914e-02
1.913654436145017401e+00 2.231116925738316908e-02
1.707829387481449634e+00 1.984449635478158919e-02
1.539252037973148690e+00 1.784673440997359625e-02
1.372114955095775191e+00 1.586904977213981355e-02
1.235488403505729638e+00 1.426663616571321319e-02
1.111950351919984481e+00 1.281862556716456374e-02
1.000425971456912810e+00 1.151033958595632824e-02
8.997459882119653862e-01 1.034307982447948103e-02
8.089036827673040664e-01 9.282642290314124106e-03
7.270115734910906902e-01 8.333055403197422301e-03
6.532624157708600832e-01 7.476726443673044863e-03
5.868096161352691631e-01 6.710728825266342248e-03
5.213995946459494268e-01 5.957112734736830922e-03
3.533319336239700847e-01 4.009275171481562101e-03
8.914139798925582170e+00 1.135765021755247850e-01
8.157800738414314523e+00 1.029471966599588284e-01
7.455531679442748860e+00 9.326126536837213432e-02
6.804899109594400919e+00 8.442525205233433749e-02
6.203421700744530476e+00 7.637839085679604123e-02
5.648343273650541896e+00 6.905643432122167413e-02
5.137380827907112035e+00 6.241266751994870021e-02
4.667710249058679928e+00 5.636236194532810717e-02
4.236761226868419605e+00 5.088792761723272273e-02
3.841992422616393732e+00 4.591325467117902959e-02
3.480956138581965842e+00 4.140749868712849391e-02
3.151293749233099906e+00 3.732228409189265045e-02
2.850594847167727153e+00 3.363772390278473023e-02
2.576721399685598879e+00 3.029680237709832247e-02
2.327641139068260312e+00 2.726767699705595627e-02
2.101217019799250796e+00 2.454143259643453909e-02
1.895765725314780159e+00 2.208996900846694686e-02
1.691839417636189280e+00 1.965036600741862025e-02
1.524684814748143991e+00 1.767251660205992891e-02
1.359083499565521658e+00 1.571262748981242657e-02
1.223719560496179248e+00 1.412440783357764816e-02
1.101283196392785602e+00 1.269371766723387251e-02
9.907918425234840676e-01 1.139463066217482820e-02
8.909816862165129692e-01 1.024197662687442376e-02
8.011021725082818623e-01 9.191624365432429777e-03
7.199751268315542907e-01 8.245978864579688386e-03
6.468941068175615428e-01 7.401776571556040012e-03
5.810697561003446143e-01 6.641448156522993668e-03
5.162658931158486952e-01 5.896486274430006759e-03
2.378571729145211866e-01 2.702208880582850341e-03
8.845434613984153316e+00 1.125734685851706302e-01
8.093701346691560161e+00 1.020382716839661058e-01
7.395918941721443929e+00 9.241928594165928212e-02
6.749497465595788448e+00 8.365726850023537386e-02
6.152095007184633424e+00 7.568052911060461907e-02
5.601021322996730945e+00 6.841648864482149928e-02
5.093699335159957542e+00 6.181787122351372482e-02
4.627526383688429945e+00 5.584402179401252997e-02
4.199857201076659940e+00 5.040683204716759486e-02
3.808166750073795015e+00 4.547411182232313775e-02
3.450006015401656967e+00 4.100135359337530455e-02
3.122973981574227231e+00 3.696456435966353343e-02
2.824728247795417868e+00 3.331636326118520008e-02
2.553152664901483959e+00 3.000276255078428156e-02
2.306171100735171287e+00 2.700190185292835818e-02
2.081803663080836753e+00 2.430176913055985891e-02
1.858812836446190442e+00 2.164605938248031353e-02
1.675928953674921118e+00 1.947052869673514611e-02
1.510259640697592776e+00 1.749795966754311843e-02
1.346210641320244594e+00 1.555580892856067536e-02
1.212038489182079681e+00 1.397907708035332763e-02
1.090744467482522184e+00 1.256834813742198527e-02
9.812445423857372173e-01 1.129771999810723696e-02
8.824035086035081354e-01 1.014067946699911439e-02
7.933030993255472119e-01 9.100749928694527521e-03
7.129240482006167223e-01 8.164420757496732364e-03
6.405961920101885809e-01 7.325590396871947511e-03
5.754304953263496003e-01 6.571894382740507690e-03
5.111756256410855404e-01 5.831941093765898032e-03
1.594920767901598924e-01 1.805701806508117069e-03
8.777060218427557459e+00 1.115792663553324265e-01
8.030012565570201488e+00 1.011247767615767873e-01
7.336637154647561054e+00 9.158856176972339502e-02
6.694469935663318161e+00 8.289133043568866488e-02
6.101186692340180073e+00 7.497814376575032136e-02
5.553941724222569931e+00 6.778779667662598873e-02
5.050347573774835119e+00 6.124065098708519200e-02
4.587564592648900152e+00 5.531543752512882439e-02
4.163166771551257916e+00 4.993076243338095271e-02
3.774543747160017393e+00 4.504639687887315724e-02
3.419267280091490946e+00 4.060929451450968203e-02
3.094863904195571003e+00 3.660981238832936024e-02
2.799098794797233225e+00 3.299165997809915679e-02
2.529852069345198018e+00 2.971284990603758475e-02
2.284947561083803258e+00 2.673912630952959141e-02
2.062493576834532050e+00 2.406383441721539340e-02
1.841458760664626659e+00 2.143475120815776375e-02
1.660210375394464366e+00 1.927506317025701535e-02
1.480518100684014904e+00 1.714249427959442171e-02
1.333413339482960147e+00 1.540083462049371583e-02
1.200446469806877969e+00 1.385053563031119969e-02
1.080237070440122071e+00 1.244245661526591044e-02
9.717833235835526828e-01 1.116932443463921655e-02
8.739111553675450450e-01 1.004294884762272320e-02
7.855803270663463955e-01 9.008404879000881868e-03
7.060655487973550581e-01 8.079202431358083539e-03
6.343050101136512575e-01 7.249147108679924491e-03
5.698111621016935802e-01 6.505772218272201472e-03
5.061856626790518510e-01 5.770420535393329560e-03
9.507539163622567457e+00 1.219492939850579383e-01
8.709162188519682601e+00 1.105926719473215025e-01
7.966636689260162996e+00 1.002198425816206162e-01
7.277693974950992128e+00 9.075782570212913292e-02
6.639801780215165650e+00 8.213567398367740968e-02
6.050568376630519829e+00 7.428916921255018790e-02
5.507206844001453661e+00 6.716285736891564051e-02
5.007250932241781527e+00 6.067536372700683966e-02
4.548021621188186536e+00 5.478975080241154511e-02
4.126850464444152600e+00 4.945502841207474742e-02
3.741222269266465172e+00 4.460685345052487621e-02
3.388722289951868305e+00 4.021760764704906954e-02
3.067027557314746744e+00 3.625540095592327122e-02
2.773706752739128589e+00 3.267055059378146109e-02
2.506653319047891681e+00 2.942275746861506766e-02
2.263890912701393088e+00 2.649153689578371065e-02
2.043269292359089384e+00 2.382603053395276546e-02
1.824235985848979613e+00 2.122146908399731580e-02
1.644571504570670140e+00 1.908237613681008915e-02
1.466467493218935880e+00 1.697093666741135778e-02
1.320735382642968414e+00 1.524717700094382032e-02
1.188941997297714659e+00 1.370740602804833806e-02
1.069894504354193643e+00 1.231967208547241933e-02
9.624091391302667109e-01 1.105671060839769938e-02
8.654545253727776721e-01 9.940085856361533315e-03
7.779429570163165497e-01 8.920007885101718242e-03
6.991920167228495853e-01 8.000642540979751097e-03
6.281004304405386485e-01 7.173928641468115160e-03
5.641760950590851698e-01 6.435077789276217285e-03
5.012203366348975120e-01 5.726601324321454675e-03
9.435217013972415856e+00 1.208802178961271984e-01
8.641545999886059093e+00 1.096103013000024606e-01
7.903598563663530641e+00 9.931788368218580354e-02
7.219144213020006973e+00 8.993587640585952447e-02
6.585515522980994518e+00 8.138524397095861507e-02
6.000371035704060496e+00 7.361698012252536338e-02
5.460808435226218727e+00 6.653889926814091083e-02
4.964556921489241326e+00 6.010734822525629767e-02
4.508698428252730928e+00 5.426233612819413715e-02
4.090712829623788238e+00 4.898387097215738811e-02
3.708184030002420251e+00 4.417976196569428637e-02
3.358474251330333171e+00 3.982901649759439111e-02
3.039408622082025335e+00 3.590470303897717180e-02
2.748521064755820920e+00 3.233911010716868095e-02
2.483742272719867028e+00 2.913245323083073213e-02
2.242981166182837161e+00 2.622962905054270280e-02
2.024328106287587747e+00 2.359002231888701617e-02
1.807149644355729556e+00 2.100767118974586692e-02
1.629129250569126608e+00 1.888982960505766057e-02
1.452606883726968112e+00 1.680221751648936987e-02
1.308146422310630275e+00 1.508992309464668100e-02
1.177625011570620606e+00 1.356651991630452095e-02
1.059639360485708615e+00 1.219633834664422475e-02
9.531210683368105396e-01 1.094170867792443845e-02
8.570836141989692791e-01 9.837053838823706792e-03
7.704310073362334865e-01 8.827693922123180936e-03
6.923273532282137044e-01 7.917331835699599474e-03
6.219866302224702492e-01 7.102913442781568117e-03
5.526642789249266441e-01 6.298073993783220165e-03
4.963227690195280983e-01 5.649283564857756658e-03
9.363313279305863546e+00 1.198162793022393702e-01
8.574360621273777738e+00 1.086334617966524113e-01
7.841033156270511562e+00 9.842486506988415429e-02
7.160973240131745854e+00 8.911508547785017276e-02
6.531579549434063381e+00 8.065006928526796681e-02
5.950430629157875018e+00 7.293704868633719973e-02
5.414750156643526324e+00 6.591910166048019215e-02
4.922090238254286376e+00 5.954682734103226155e-02
4.469691892157399593e+00 5.375285478332481048e-02
4.054921828416865992e+00 4.851725874862231752e-02
3.675370208369009628e+00 4.375695480173827367e-02
3.328429107387127051e+00 3.945164156486752338e-02
3.011985898965628738e+00 3.555733871859453887e-02
2.723505956645747794e+00 3.202050174956057316e-02
2.460930368334624863e+00 2.884548827019906003e-02
2.222256324839878339e+00 2.596877913285390582e-02
2.005475297858957617e+00 2.335360017405325658e-02
1.790243528989922783e+00 2.079716542465482113e-02
1.613753234852939311e+00 1.869297920487660025e-02
1.438847750703953876e+00 1.663334731670605693e-02
1.295745859935055311e+00 1.493774259090055803e-02
1.166296072509293902e+00 1.342574867385780413e-02
1.049478212866410853e+00 1.206668551993099123e-02
9.440045457045246335e-01 1.082872866293293004e-02
8.488142403311157436e-01 9.725997387382967832e-03
7.629719234583643983e-01 8.738474688516004174e-03
6.856316579980650250e-01 7.834379978423419363e-03
6.159571596465412968e-01 7.026667897289848655e-03
5.472985700219255012e-01 6.234899733112219712e-03
4.914333894450067519e-01 5.586383981897994656e-03
9.291809403340923978e+00 1.187632694500184299e-01
8.507524537819215027e+00 1.076681450867222473e-01
7.778795385592318645e+00 9.754902840549421750e-02
7.103080965797165192e+00 8.831336632547959198e-02
6.477935755406047491e+00 7.991575432725452066e-02
5.900869974763338632e+00 7.226394519703022157e-02
5.369028335406936137e+00 6.532126602075009891e-02
4.879951491201863334e+00 5.899187908372693911e-02
4.430904628667145850e+00 5.324903867818171072e-02
4.019370094698045293e+00 4.806292067562478038e-02
3.642758467358879315e+00 4.334075926568761034e-02
3.298681757970918671e+00 3.906618209251973978e-02
2.984759431483874348e+00 3.521725500228200384e-02
2.698744868164662414e+00 3.171457604006786696e-02
2.438391663258451025e+00 2.856717290969647619e-02
2.201717302122308872e+00 2.571212791381974339e-02
1.986819878888211210e+00 2.312382582399422071e-02
1.773486686276309232e+00 2.058696013153600568e-02
1.598586786987082453e+00 1.850881030832896706e-02
1.425165394678095332e+00 1.647312134513654810e-02
1.283369455473195364e+00 1.479094147578410325e-02
1.155155121270857510e+00 1.329050559763616732e-02
1.039404571514654485e+00 1.194544407363741512e-02
9.348966668411056169e-01 1.071661258663917510e-02
8.405728036396710179e-01 9.627118896276955912e-03
7.555428821937045791e-01 8.647137213267961503e-03
6.789207633368166128e-01 7.760317979611610663e-03
6.099380201996775774e-01 6.957897115415839426e-03
5.419258886474173087e-01 6.169237835426324632e-03
4.866284451790177656e-01 5.532956318428171316e-03
9.220635941493924292e+00 1.177285456851037970e-01
8.441086911419859007e+00 1.067163562853521708e-01
7.716938927440670781e+00 9.667862286058434562e-02
7.045634897210992342e+00 8.752624327643948599e-02
6.424727017291949061e+00 7.919068327253576955e-02
5.851560349175215947e+00 7.160633668961791098e-02
5.323550481705414228e+00 6.471855523452871295e-02
4.838061948330587114e+00 5.844320146368379293e-02
4.392432632949741844e+00 5.276337624035672136e-02
3.984128284713947643e+00 4.759829300291672921e-02
3.610446310063664122e+00 4.293509764724564443e-02
3.269130137814819204e+00 3.870327169225539626e-02
2.957791130678489200e+00 3.488691456695756921e-02
2.674100845996298048e+00 3.140978217525378091e-02
2.415949651734062620e+00 2.828964715343414496e-02
2.181364472330964421e+00 2.546449216039076147e-02
1.968337899924405665e+00 2.290347062360167593e-02
1.756847519124600909e+00 2.039068405702676792e-02
1.583473434857539663e+00 1.832816163906633364e-02
1.411661748883294543e+00 1.631537685611463007e-02
1.271138908994743355e+00 1.465299027336071022e-02
1.144101774759221701e+00 1.315875455499201582e-02
1.029418292669995960e+00 1.182957966905663280e-02
9.258751701476941598e-01 1.061372419462074980e-02
8.324169090210599142e-01 9.530555574694976953e-03
7.482100028162571581e-01 8.563130463701558448e-03
6.723421549979476941e-01 7.690269361491266185e-03
6.039856992621087661e-01 6.897868855516730083e-03
5.366374673397427131e-01 6.115031789991296277e-03
4.818150370413591399e-01 5.483260339838605391e-03
9.149868028404201326e+00 1.166958090672675502e-01
8.375075379932658493e+00 1.057731762866664649e-01
7.655395018794005857e+00 9.581727056653546737e-02
6.988501297142348356e+00 8.674088399167118046e-02
6.371813707981529795e+00 7.847158143139039421e-02
5.802674124230670749e+00 7.095469434964291056e-02
5.278495931597645630e+00 6.412138498096246753e-02
4.796575045763684209e+00 5.790614246020733130e-02
4.354277761189587537e+00 5.227181531842143430e-02
3.949092128051187700e+00 4.715334792131405800e-02
3.578424072420703705e+00 4.253097649036258893e-02
3.239872190952878483e+00 3.833957972339881171e-02
2.931053421068078091e+00 3.454646251880959251e-02
2.649717992375038911e+00 3.111098002599694060e-02
2.393796176574995105e+00 2.801967351992625671e-02
2.161196152114177593e+00 2.522032040618501017e-02
1.950012987469542214e+00 2.268460796026722584e-02
1.740368498521185581e+00 2.019246572073990151e-02
1.568526335928251525e+00 1.815504366377540882e-02
1.398253420705304340e+00 1.615303764304463693e-02
1.258997506945009448e+00 1.451214626558153600e-02
1.133183936728792807e+00 1.303252778006126766e-02
1.019518419037027002e+00 1.171570864495605040e-02
9.169399476426537410e-01 1.050922037248893520e-02
8.243469464721535633e-01 9.439217633452399656e-03
7.409069222012099054e-01 8.479050900555517439e-03
6.658088820222834991e-01 7.617628783034565559e-03
5.980595349048271059e-01 6.834438272962320253e-03
5.313612054687888442e-01 6.060827355022211683e-03
4.719536802150712251e-01 5.373232886792842639e-03
9.079464830287584221e+00 1.156731484632180645e-01
8.309398673515577372e+00 1.048365289765008507e-01
7.594239606916988627e+00 9.495804059468984648e-02
6.931791767307958096e+00 8.595082334371122179e-02
6.319231106031199197e+00 7.775903492733235445e-02
5.754059247116568798e+00 7.030511542341470743e-02
5.233687799196905743e+00 6.353361932243378751e-02
4.755313109667346438e+00 5.736743418713862591e-02
4.316437041249653994e+00 5.178964154303280359e-02
3.914365348932944411e+00 4.671971463352323634e-02
3.546615952556570583e+00 4.212812765544487331e-02
3.210821875424791472e+00 3.797368708385590041e-02
2.904510614997041884e+00 3.421708625266325909e-02
2.625527933093683597e+00 3.081592287752593293e-02
2.371729750376955437e+00 2.775302473404151968e-02
2.141112866729606878e+00 2.497959298076382270e-02
1.931822962759941031e+00 2.246433279726522264e-02
1.723995619289560910e+00 1.999464238701725849e-02
1.553731957891686832e+00 1.797567248450465324e-02
1.385020616808437799e+00 1.599399981034443918e-02
1.247044438850978487e+00 1.437615338111319571e-02
1.122298730315724802e+00 1.290372895801148063e-02
1.009705698939503904e+00 1.159959047726743034e-02
9.080915003767332516e-01 1.040578596976873653e-02
8.163624573021875941e-01 9.346209170296574872e-03
7.337677097846942997e-01 8.394743106180267353e-03
6.592602910247850057e-01 7.539008323726602637e-03
5.921841630632411757e-01 6.773713882065919220e-03
5.261490067974834428e-01 6.006726023110875619e-03
3.565650490016918917e-01 4.067722364775289146e-03
9.009479375982291316e+00 1.146571620477706277e-01
8.244146380447434197e+00 1.039105837911926261e-01
7.533501798028225949e+00 9.410587541202394823e-02
6.875418264086328612e+00 8.517498625827518710e-02
6.267046824324511434e+00 7.704936507998921824e-02
5.705871156601793004e+00 6.965830463292764507e-02
5.189211712777557217e+00 6.294288305158933505e-02
4.714375235720678958e+00 5.683354737314599142e-02
4.278811208512416364e+00 5.130362733475604675e-02
3.879843092496679358e+00 4.627968014569792260e-02
3.515007824665233649e+00 4.173221362894336678e-02
3.181953059777228976e+00 3.761411300049388728e-02
2.878213137536883792e+00 3.389011450037881373e-02
2.601528480860733517e+00 3.052182857785185749e-02
2.349951820281819703e+00 2.748227878738917010e-02
2.121296937345433342e+00 2.473382984835685930e-02
1.913788133809889436e+00 2.224619523984648281e-02
1.707802349999518299e+00 1.980032864632235226e-02
1.539015699750911903e+00 1.780091925816274651e-02
1.371884611021440215e+00 1.583775496804004992e-02
1.235086981012553764e+00 1.424161701277923582e-02
1.111567342736455410e+00 1.277816041538693513e-02
9.999793813112276553e-01 1.148805674489729485e-02
8.992510082105529268e-01 1.030585121441882947e-02
8.084673710056901053e-01 9.254747697397707959e-03
7.266426971958930281e-01 8.310207861707354787e-03
6.528676654019690551e-01 7.463907651476989202e-03
5.863931874832004620e-01 6.706060331811231935e-03
5.209654833983919930e-01 5.952121465166512401e-03
2.400255884838920495e-01 2.724256731702236981e-03
8.939951138762507910e+00 1.136461404136050873e-01
8.179221718798144636e+00 1.029856802292048734e-01
7.473165989793923991e+00 9.325876967031186682e-02
6.819397523640062353e+00 8.440332483029207300e-02
6.215186356282124791e+00 7.634344523315574060e-02
5.657952472725384929e+00 6.901912911636559622e-02
5.144975441108366354e+00 6.236068003597024234e-02
4.673758885789855100e+00 5.629931897227357512e-02
4.241500637787058103e+00 5.082258625860315571e-02
3.845629003073657071e+00 4.584460826111614457e-02
3.483697550305960622e+00 4.133363224552445703e-02
3.153299744601542720e+00 3.725810718290872847e-02
2.852057319559238469e+00 3.356820079452722816e-02
2.577719691230932586e+00 3.022989597050962374e-02
2.328260641002221298e+00 2.721891270501307358e-02
2.101601272819825894e+00 2.449712530766940191e-02
1.876443739213024431e+00 2.180295627691726870e-02
1.691787222558272630e+00 1.960849110240645357e-02
1.524489781025227142e+00 1.762712269980583682e-02
1.358837794485507899e+00 1.568222570987851811e-02
1.223303812910895516e+00 1.410561206781500362e-02
1.100890776074441968e+00 1.265491343795580211e-02
9.903400474832864120e-01 1.136810987885105741e-02
8.905821989611515388e-01 1.020572751177797367e-02
8.006621769838939695e-01 9.162015730418478221e-03
7.195027832852928240e-01 8.227681912077462745e-03
6.464966200667420226e-01 7.387980086263528159e-03
5.806865609454567867e-01 6.637916811356839135e-03
5.158821330625743551e-01 5.898239415554905156e-03
1.609201110058596784e-01 1.832955619428524360e-03
8.870777003055540177e+00 1.126414539943237231e-01
8.114710257218385792e+00 1.020645397076255373e-01
7.413219321437866327e+00 9.242405423746259674e-02
6.763672392011570444e+00 8.364407972276118042e-02
6.163625863174529762e+00 7.564901578071819843e-02
5.610376493768839623e+00 6.838282714865827339e-02
5.101165726394422784e+00 6.178438537189101520e-02
4.633368509125414647e+00 5.577185700627305953e-02
4.204403565122810882e+00 5.034570718735494055e-02
3.811701561228102886e+00 4.541302017404244551e-02
3.452684447624613462e+00 4.094242738177365087e-02
3.124943464327927689e+00 3.690375872377078120e-02
2.826194311515851432e+00 3.324885566762378342e-02
2.554104694145256538e+00 2.994118386739971077e-02
2.306757942253675697e+00 2.695635770652952956e-02
2.082071978608146079e+00 2.426780723922859762e-02
1.858882725643053124e+00 2.159128914647607048e-02
1.675864685655463759e+00 1.941796937895147457e-02
1.494438115460399841e+00 1.727241310369418553e-02
1.345880462133359101e+00 1.552859273081100278e-02
1.211615189738622922e+00 1.395078159233742628e-02
1.090347931553521388e+00 1.254276445040062790e-02
9.807871107602866845e-01 1.126548819533165768e-02
8.819994662084874593e-01 1.010692665863468544e-02
7.928424343926945284e-01 9.072567360338821413e-03
7.125501753637578650e-01 8.143084559695873068e-03
6.401972869270702304e-01 7.312991861157713304e-03
5.750380847499481085e-01 6.572935720329824670e-03
5.108385988695657298e-01 5.835613600925318965e-03
9.610136058627032796e+00 1.231520004142910435e-01
8.801956955939834515e+00 1.116527545618431067e-01
8.050590708767508374e+00 1.011551122596048291e-01
7.353574359983662490e+00 9.158980259680658820e-02
6.708406946205987431e+00 8.288631213006665555e-02
6.112481579469538850e+00 7.495768628363312647e-02
5.563045984079032280e+00 6.775708075927680540e-02
5.057586568944528516e+00 6.120145075117733313e-02
4.593396829056342945e+00 5.526338156333327617e-02
4.167719961843528331e+00 4.987266175160352116e-02
3.777999478284891577e+00 4.498565523771246022e-02
3.421880882476211472e+00 4.055411925260424266e-02
3.096787281330990460e+00 3.654893993553729598e-02
2.800466130714083679e+00 3.292985057285554434e-02
2.530776228130703576e+00 2.965229038355468236e-02
2.285541372940635085e+00 2.669400887161754027e-02
2.062725807820100954e+00 2.403193103667366354e-02
1.841502602319653237e+00 2.138167298745482711e-02
1.660034638637396975e+00 1.922715784654776411e-02
1.480287372842364446e+00 1.709894334900914983e-02
1.333070696581132086e+00 1.537501459990457502e-02
1.200015761668512093e+00 1.381716055245717917e-02
1.079831826664994887e+00 1.242195225080336071e-02
9.713213143315539977e-01 1.115434535500430327e-02
8.734578857341843694e-01 1.000561300311063502e-02
7.851348167834466540e-01 8.983227735502734984e-03
7.055885678088147372e-01 8.063659533592735032e-03
6.339034219970818285e-01 7.236812201400109716e-03
5.693903358870058273e-01 6.504029742377029355e-03
5.057789466894172525e-01 5.761900444938944550e-03
9.536883082891645103e+00 1.220703207935595891e-01
8.733544542719011261e+00 1.106656639998208624e-01
7.986808117649930594e+00 1.002522354252506215e-01
7.294305789856101896e+00 9.077247054688503125e-02
6.653427760266966473e+00 8.213253970793855940e-02
6.061638376938314643e+00 7.426328828267918236e-02
5.516140237832222404e+00 6.713240452697737115e-02
5.014347817378379979e+00 6.063329214670081652e-02
4.553567985241822491e+00 5.474504640250917042e-02
4.131225014701874976e+00 4.940418099259386020e-02
3.744600442375915605e+00 4.455961254187961601e-02
3.391275755837223294e+00 4.016678294697657164e-02
3.068896054852046085e+00 3.619792781590461944e-02
2.775021341425788268e+00 3.261809083887808741e-02
2.507546201409827091e+00 2.936374772782151393e-02
2.264412823239957628e+00 2.643419457913484885e-02
2.043574477951170643e+00 2.380002299452634723e-02
1.824260006001330758e+00 2.117230285912356097e-02
1.644478185011594151e+00 1.904199891873492589e-02
1.466247521669663323e+00 1.693343424398907615e-02
1.320384401884862502e+00 1.521814653790501751e-02
1.188603940467482190e+00 1.368039512844325747e-02
1.069483539139752803e+00 1.230082547578452770e-02
9.620141071597452243e-01 1.103777815273784303e-02
8.649915027367212073e-01 9.909491713015070036e-03
7.775597876185221802e-01 8.893259174020371610e-03
6.987119589979480239e-01 7.981186715430271805e-03
6.276975656239021095e-01 7.166969688934982444e-03
5.577847939428161039e-01 6.370225736654648065e-03
5.008804608494967781e-01 5.717933681008205253e-03
9.464010964212501875e+00 1.210026040067373188e-01
8.665483721930081984e+00 1.096817459590534172e-01
7.923440781260771004e+00 9.935241931135511961e-02
7.235445594239917178e+00 8.994896019967725531e-02
6.598816691891497221e+00 8.137808254024268828e-02
6.011107330703384655e+00 7.358208967878315798e-02
5.469579648377290937e+00 6.651088355494964854e-02
4.971432122429959577e+00 6.006871659743821812e-02
4.514138796585614344e+00 5.423555041848100028e-02
4.094985970301258327e+00 4.894023378685332520e-02
3.711405060813427248e+00 4.413653013771285522e-02
3.360975360894911113e+00 3.979791259837969775e-02
3.041196635547517513e+00 3.585294551316042799e-02
2.749803394603073770e+00 3.229994456999162739e-02
2.484594301081534784e+00 2.908201752922787847e-02
2.243470177942945121e+00 2.617537554775444669e-02
2.024519416812827988e+00 2.356610068045227394e-02
1.807147989433111723e+00 2.096678303589319392e-02
1.628924634583967634e+00 1.885501440321106850e-02
1.452370863335742612e+00 1.676482760077090128e-02
1.307832549518452403e+00 1.506756171787620828e-02
1.177180455927048230e+00 1.354671875673837608e-02
1.059224682565916620e+00 1.217671922488031307e-02
9.527485725390175686e-01 1.093173074670468481e-02
8.566669487461202603e-01 9.810641598384217330e-03
7.700383638933384622e-01 8.802582718761333205e-03
6.919206751418071066e-01 7.900253308337839078e-03
6.215810798825321948e-01 7.091540638397826266e-03
5.523331934170745416e-01 6.307849863699206694e-03
4.958969975837211330e-01 5.657632328956171443e-03
9.391599737977667672e+00 1.199334744612441939e-01
8.597919427789685543e+00 1.087072785818747750e-01
7.860485775522761287e+00 9.846920121143126758e-02
7.176881882117978506e+00 8.913761468997417892e-02
6.544571494098683218e+00 8.063822186482354215e-02
5.960979703110327321e+00 7.290488878022195751e-02
5.423290954119797114e+00 6.588348378965845631e-02
4.928844533497145797e+00 5.951355460957918203e-02
4.475010419519197313e+00 5.372572804233223531e-02
4.059035644341469684e+00 4.847712316220662704e-02
3.678507320546867021e+00 4.371557295535971610e-02
3.330864723173327491e+00 3.940568296040641155e-02
3.013725645496600603e+00 3.550955890289138328e-02
2.724738482440551390e+00 3.199219410009329634e-02
2.461754037159751274e+00 2.880390675703552519e-02
2.222713246478368543e+00 2.592146211125614247e-02
2.005729141598937559e+00 2.333135834728477381e-02
1.790217349046564044e+00 2.075908021411701845e-02
1.613632453773436559e+00 1.867317813278631874e-02
1.438583162050874220e+00 1.660051722047420006e-02
1.295378778793584207e+00 1.491633431268143961e-02
1.165944961117887813e+00 1.341591693241355604e-02
1.049058398960082350e+00 1.205277855897940280e-02
9.435423245268390602e-01 1.082389428190263549e-02
8.483277487006737339e-01 9.713031305423941789e-03
7.625176923978029819e-01 8.716197606250109323e-03
6.851475279815864017e-01 7.821593056490522278e-03
6.155495838369345885e-01 7.018166602598845116e-03
5.468714488085650860e-01 6.238776251586974908e-03
4.910909784930685973e-01 5.599418350308710095e-03
9.319555419918913231e+00 1.188811355912707118e-01
8.530621616266239826e+00 1.077399556422829335e-01
7.797891125259820200e+00 9.758104891659395708e-02
7.118767800972662485e+00 8.832325447865373158e-02
6.490711261532135623e+00 7.989821038944626419e-02
5.911157512868634889e+00 7.223579584985184709e-02
5.377315329999496463e+00 6.528014771875184641e-02
4.886486535571946455e+00 5.895251629342107558e-02
4.436121027148399065e+00 5.320456287437599907e-02
4.023397390235574633e+00 4.801995643661179786e-02
3.645820510538634096e+00 4.330073801546328871e-02
3.300965825892249406e+00 3.903474344913586414e-02
2.986452792869920714e+00 3.516555489491556691e-02
2.699835453109804106e+00 3.167715489300006876e-02
2.439092744712726191e+00 2.852094358569625884e-02
2.202143769574909982e+00 2.566828475288459102e-02
1.987051908279010126e+00 2.310040686092017931e-02
1.773441119328528659e+00 2.055953916273714835e-02
1.598355008596630267e+00 1.848674527080253205e-02
1.424887812787226427e+00 1.643492187754670014e-02
1.282990622298807892e+00 1.476854499553138106e-02
1.154797519956041629e+00 1.328056297782601904e-02
1.038979577194643511e+00 1.192816168005131350e-02
9.344221570985272729e-01 1.071955111379256989e-02
8.401497400462787368e-01 9.617911608320641945e-03
7.550833277960024015e-01 8.628349902222907930e-03
6.785337665288431186e-01 7.741677447791017568e-03
6.095292656886824867e-01 6.946264344365735317e-03
5.414967231951234305e-01 6.178063497671781520e-03
4.861853082402428083e-01 5.542112691216698542e-03
9.247930434967738478e+00 1.178239955700216973e-01
8.463755270313425783e+00 1.067801901674177573e-01
7.735652746992975892e+00 9.670464017797689160e-02
7.060981931312531046e+00 8.752394608182206825e-02
6.437219427828856588e+00 7.916475138714702819e-02
5.861686382333592960e+00 7.157044499861596465e-02
5.331691107828627985e+00 6.467495720045102203e-02
4.844555102441126415e+00 5.840276473008682717e-02
4.397549310970092939e+00 5.270308431613959094e-02
3.988051637855723808e+00 4.756516120926273378e-02
3.613434236675395539e+00 4.288527413311096076e-02
3.271351510270006813e+00 3.866292445473277356e-02
2.959430015314329143e+00 3.482979335031737012e-02
2.675225528537136022e+00 3.136867287937825099e-02
2.416696125523888572e+00 2.824233780552993373e-02
2.181759703852522936e+00 2.541856448962664938e-02
1.968468331494686918e+00 2.287286366231106038e-02
1.756777577522239397e+00 2.035561828694432834e-02
1.583326504559210868e+00 1.830720818415701098e-02
1.411379011119584304e+00 1.627158775672542940e-02
1.270752777331965788e+00 1.461798340215949080e-02
1.143689397421773002e+00 1.315304972344181686e-02
1.028987640288517857e+00 1.180289937950725933e-02
9.253907414407317455e-01 1.060818450855918575e-02
8.319900458675564270e-01 9.519837447219516371e-03
7.477490209461621351e-01 8.542716843980202243e-03
6.719047821326623593e-01 7.663054910943658052e-03
6.035747285622211633e-01 6.889188835610293715e-03
5.362276238319405586e-01 6.111221835808753819e-03
4.763114092115784959e-01 5.424935902916896285e-03
9.176685392127938101e+00 1.167866766644434645e-01
8.397318956423321268e+00 1.058311862470584230e-01
7.673756357130523398e+00 9.583643189792394324e-02
7.003533688023064308e+00 8.674095250086386044e-02
6.383998648157426459e+00 7.844008194255382149e-02
5.812566544527272505e+00 7.091452423633827495e-02
5.286405696509757668e+00 6.406961118124175625e-02
4.802854334894056443e+00 5.785471489914018051e-02
4.359211917578516449e+00 5.221572382690559816e-02
3.952933118507795385e+00 4.710675486996632882e-02
3.581351548810877805e+00 4.247231195122712355e-02
3.242030323283344284e+00 3.828749047797937871e-02
2.932595668187850446e+00 3.448955096647327717e-02
2.650808800179154989e+00 3.106383857483000291e-02
2.394436327765433692e+00 2.797021032537610682e-02
2.161538387442222486e+00 2.517228185759742137e-02
1.950117618772170491e+00 2.264186593218882326e-02
1.740280367296819897e+00 2.015456802623968174e-02
1.568324764729720266e+00 1.812693733699762347e-02
1.397962825894442096e+00 1.610913776664423674e-02
1.258621651863538915e+00 1.447063104917745147e-02
1.132765715793288663e+00 1.301472786741470801e-02
1.019082708673604287e+00 1.168123881642205673e-02
9.164515483439362731e-01 1.049594870272452588e-02
8.239159068543037145e-01 9.428243156024343832e-03
7.405426292710649561e-01 8.456860374088510240e-03
6.653180526298021480e-01 7.585755859274668361e-03
5.976476635227642165e-01 6.818891670234464818e-03
5.309294372954259655e-01 6.050144122286617819e-03
3.597989758718255771e-01 4.046043100587787267e-03
9.105844083330289607e+00 1.157545522171379154e-01
8.331244842469592626e+00 1.048791959085104003e-01
7.612329188297738192e+00 9.497270306007517260e-02
6.946516633783844874e+00 8.594813315975985413e-02
6.331236546386850961e+00 7.772785767801185242e-02
5.763753487343860726e+00 7.025924647418262114e-02
5.241358894700867133e+00 6.347064028049602402e-02
4.761478354130580293e+00 5.730875621122732966e-02
4.321173583941028795e+00 5.172280886918219356e-02
3.918022474952961076e+00 4.665455807265459637e-02
3.549378241950799762e+00 4.206658467982187649e-02
3.212828350724600934e+00 3.791546972473842231e-02
2.906004997992032823e+00 3.415438867270511464e-02
2.626583592610210349e+00 3.075891061420229708e-02
2.372407730830606631e+00 2.769404303464902822e-02
2.141448160864898309e+00 2.492102885391692807e-02
1.931911283343838104e+00 2.241562578385901741e-02
1.723883723442725779e+00 1.995700706524430185e-02
1.553513454103428337e+00 1.794158067228966008e-02
1.384717083053319087e+00 1.594708432651358726e-02
1.246643225494942442e+00 1.432511457196468906e-02
1.121918762579648510e+00 1.287875271474842910e-02
1.009264449518848306e+00 1.156244179005362985e-02
9.075983054702341235e-01 1.038671672228206819e-02
8.159277076693834951e-01 9.332357922521593296e-03
7.333214278755716409e-01 8.370781250122628220e-03
6.588665759630291108e-01 7.506164634447178019e-03
5.917700144161061049e-01 6.749853350684548343e-03
5.257530131240888416e-01 5.984962172176484796e-03
2.422065875431627102e-01 2.743827227957108816e-03
9.035392150150039825e+00 1.147253812309951271e-01
8.265556862850266029e+00 1.039421280466528152e-01
7.551204670209986425e+00 9.411261367315724991e-02
6.889833920093082931e+00 8.516097508362804880e-02
6.278749429132607141e+00 7.701466999157707827e-02
5.715333937992936875e+00 6.960696339990010695e-02
5.196739385024551794e+00 6.287806291038977591e-02
4.720336382246757445e+00 5.677180559546309013e-02
4.283450776755903355e+00 5.122980606460901531e-02
3.883510666633088526e+00 4.621314079513072492e-02
3.517803190435622618e+00 4.166319923574317297e-02
3.183928317427495269e+00 3.755037644400573138e-02
2.879609478792795052e+00 3.382123765329698301e-02
2.602454435145158840e+00 3.045822464994676557e-02
2.350495920176796094e+00 2.742521539608804709e-02
2.121608260791107092e+00 2.468130182228249134e-02
1.894200471145063736e+00 2.196128601836788360e-02
1.707666881427735817e+00 1.974846631007815684e-02
1.538832694268502221e+00 1.775890944449295614e-02
1.371547892910214728e+00 1.579051623554773159e-02
1.234770988691072269e+00 1.419543097234014090e-02
1.111115168874490022e+00 1.274681571175639329e-02
9.995331810571137510e-01 1.144018880470256197e-02
8.988317765489939326e-01 1.027757166629825712e-02
8.080309397836805685e-01 9.229797779620751291e-03
7.261737487070705210e-01 8.283801575131491401e-03
6.524000554499489457e-01 7.428649114364216724e-03
5.859767935477253609e-01 6.672295894391899046e-03
5.206311320192290593e-01 5.927397920959275902e-03
1.623574929692307989e-01 1.830276299168154914e-03
8.965324194985067052e+00 1.137056317633453884e-01
8.200212645179606241e+00 1.030061759180175562e-01
7.490506468623521208e+00 9.326249374917590373e-02
6.833483780444324474e+00 8.437722451984243366e-02
6.226612368208082948e+00 7.630244933293611753e-02
5.667221900631790987e+00 6.895287586618217834e-02
5.152366972334315953e+00 6.229080515932479412e-02
4.679603014112113435e+00 5.623396205022294925e-02
4.246032221464125733e+00 5.074109405864999506e-02
3.849123552647316426e+00 4.576717000081650250e-02
3.486344552114479356e+00 4.126242787957837971e-02
3.155295109252662655e+00 3.718625324655176756e-02
2.853447153660589208e+00 3.349199859808508345e-02
2.578708124975396032e+00 3.015930797164573240e-02
2.328816027877324224e+00 2.715977567641165297e-02
2.101871300772207629e+00 2.442294130640073821e-02
1.876476071115457556e+00 2.173982915539657279e-02
1.691638207244354764e+00 1.954632841364385004e-02
1.508470339291424711e+00 1.739420262451474297e-02
1.358486370901212492e+00 1.563108367087945316e-02
1.222887573006747441e+00 1.403623122958731068e-02
1.100498716008756706e+00 1.260453170743807728e-02
9.898886955715202607e-01 1.132048536871989829e-02
8.901511864794067197e-01 1.016825993387631376e-02
8.001224121211573115e-01 9.133384422875430453e-03
7.191306249108244675e-01 8.200562261058027408e-03
6.460182548672224190e-01 7.354950226422677338e-03
5.802678499990295835e-01 6.597991811165047557e-03
5.154935360808357014e-01 5.861079171363412117e-03
9.713670787753718727e+00 1.243412389737505869e-01
8.895663303922326293e+00 1.127030276542386744e-01
8.135268034758064815e+00 1.020906470213510109e-01
7.430100201997856146e+00 9.242419684926701795e-02
6.777553226190534019e+00 8.361397903509229512e-02
6.174859129593437856e+00 7.560784934926370604e-02
5.619400959198912027e+00 6.831993091251677142e-02
5.108327508029364417e+00 6.170914188304559012e-02
4.639111059571566109e+00 5.571971454813433311e-02
4.208854394368284346e+00 5.026716123068702274e-02
3.815129090635063669e+00 4.534578681576931225e-02
3.455263738238433024e+00 4.087209490343046703e-02
3.126856666211326630e+00 3.682998095110304876e-02
2.827504549048325266e+00 3.317131485945219727e-02
2.555059828422354684e+00 2.986928911485767918e-02
2.307336866400181652e+00 2.688462843387031537e-02
2.082318917275156611e+00 2.418711680319214630e-02
1.858894957749595456e+00 2.152976420960814666e-02
1.675703807966002934e+00 1.935424052575689113e-02
1.494149756215918945e+00 1.721867114692095593e-02
1.345552283075347244e+00 1.548135338115567972e-02
1.211193322804677397e+00 1.389968739498379131e-02
1.089869759039335584e+00 1.248231453095688392e-02
9.803314502261812891e-01 1.120746673703837404e-02
8.814961878654011818e-01 1.006465750459849609e-02
7.923992943848012782e-01 9.040390367984115980e-03
7.120772282516212304e-01 8.120379430123806849e-03
6.397101308188377633e-01 7.285059918972162235e-03
5.746188566415773025e-01 6.530243927349575414e-03
5.104018140136155068e-01 5.796392004763160390e-03
9.639506617123227983e+00 1.232517550800320411e-01
8.826348133792471629e+00 1.117051517279587236e-01
8.070749938941817803e+00 1.011828280258668250e-01
7.370171945657578938e+00 9.158588504717302126e-02
6.721963046109253881e+00 8.285847216616253064e-02
6.123442180388219747e+00 7.491323342880215619e-02
5.571923218527594202e+00 6.768850613881148559e-02
5.064622487516037275e+00 6.113994040960075288e-02
4.598927672059327065e+00 5.519862130291674357e-02
4.171977279261198213e+00 4.979529925031466603e-02
3.781349344336359941e+00 4.492009168868438262e-02
3.424304911250817263e+00 4.048192593393479949e-02
3.098647492883223276e+00 3.647681451502984146e-02
2.801794226093806017e+00 3.285896784209504928e-02
2.531603600862490477e+00 2.957863052501648327e-02
2.285989158235334440e+00 2.662510982257683054e-02
2.062956321657651415e+00 2.395664665830560605e-02
1.841495932483250275e+00 2.131756152334230922e-02
1.659946422907029540e+00 1.916681721737120356e-02
1.479982632469093895e+00 1.705341508465757494e-02
1.332730860850968257e+00 1.533230522457212398e-02
1.199670628858550581e+00 1.376138684164996545e-02
1.079428407842154991e+00 1.235998622103966216e-02
9.708927279420280776e-01 1.109806362038863979e-02
8.729953554507859925e-01 9.966635174131788580e-03
7.846905169350634202e-01 8.951119058364199327e-03
7.051127219189656792e-01 8.036193548739434603e-03
6.335026659350990741e-01 7.218929578744638816e-03
5.629172786326041011e-01 6.396312183186939927e-03
5.054404422220434290e-01 5.742197898599608885e-03
9.565749967330287262e+00 1.221721029827682603e-01
8.757481673399205135e+00 1.107149864881630669e-01
8.006661890138536464e+00 1.002758186253514538e-01
7.310546768345852264e+00 9.075839563298564172e-02
6.666755937448389346e+00 8.210442976599945097e-02
6.072386655465767724e+00 7.422814486223590358e-02
5.524790878692761531e+00 6.707585412365417443e-02
5.021243275651660731e+00 6.056866945204946590e-02
4.558977922176105757e+00 5.468635400904750532e-02
4.135406805535383867e+00 4.932825016444103428e-02
3.747774978793951828e+00 4.449370878093453219e-02
3.393732927078647155e+00 4.010036068145151483e-02
3.070637482942424334e+00 3.613031463837745177e-02
2.776231807894741443e+00 3.254646653645790200e-02
2.508336620459814092e+00 2.929616796629531950e-02
2.264886956193147061e+00 2.636526566492163395e-02
2.043780039999745224e+00 2.372548733998131737e-02
1.824239362515362339e+00 2.111100778088742524e-02
1.644289950693303748e+00 1.898049831497784085e-02
1.465923834312942819e+00 1.688491234120150300e-02
1.320036917235663854e+00 1.518361627286650244e-02
1.188169315780519764e+00 1.362580730284783728e-02
1.069074189118388363e+00 1.223956474084704829e-02
9.615759827981382735e-01 1.098888549387478861e-02
8.645807566180210291e-01 9.866719870158420502e-03
7.771101000494398114e-01 8.858080411924490125e-03
6.982532067105281515e-01 7.956505320036378476e-03
6.272911034621850845e-01 7.146480883029273160e-03
5.573713422084974889e-01 6.332604469029581157e-03
5.004414055992085775e-01 5.680982888016710732e-03
9.492391717401273965e+00 1.210990470316450351e-01
8.689046449069463662e+00 1.097341310979641632e-01
7.942895687768185553e+00 9.937268272840846239e-02
7.251326963335351650e+00 8.993956487935785005e-02
6.611853934084710005e+00 8.136073847098901357e-02
6.021615990226713677e+00 7.354859763489875191e-02
5.478037032847772103e+00 6.645178306484171571e-02
4.978205593437620813e+00 6.001464378723917609e-02
4.519446998209867061e+00 5.417033975906283827e-02
4.099058022712091187e+00 4.886348181049887662e-02
3.714508169468680343e+00 4.407503201753557726e-02
3.363276960475593214e+00 3.971720207677130465e-02
3.042881055063914264e+00 3.578586730756668638e-02
2.750901935975271773e+00 3.223581636648985976e-02
2.485343394784326421e+00 2.901516142834348680e-02
2.243917606535608122e+00 2.611122607376280616e-02
2.024703279617527940e+00 2.349659690223630457e-02
1.807109511182787953e+00 2.090332235816216855e-02
1.628797801277862778e+00 1.879567166048624546e-02
1.452031045122775366e+00 1.671859453846133783e-02
1.307473679626147911e+00 1.503167839788907903e-02
1.176809180165998558e+00 1.349286930205271379e-02
1.058808381501353146e+00 1.212261465890495347e-02
9.522786644533067779e-01 1.088064073219580791e-02
8.561516519572456296e-01 9.769000048440720091e-03
7.695436132213179237e-01 8.770884830698750731e-03
6.914666640351726512e-01 7.876385077386999223e-03
6.211775045364438252e-01 7.071674117011440483e-03
5.519081551011212339e-01 6.265776751043202267e-03
4.955560825798492330e-01 5.621027897868120793e-03
9.419458996405456475e+00 1.200324158219991805e-01
8.620980844124288112e+00 1.087661767107087479e-01
7.879547706604762780e+00 9.848529393427911394e-02
7.192508662356670968e+00 8.912926139771916445e-02
6.557320070491837072e+00 8.061575408470962600e-02
5.971276802211085588e+00 7.287660417523376954e-02
5.431527264678611466e+00 6.582854904075838287e-02
4.935399985492107788e+00 5.945391231791651021e-02
4.480135824507236464e+00 5.366248948326523410e-02
4.063020778385904919e+00 4.840480347273489609e-02
3.681549788071718954e+00 4.365590263781341657e-02
3.333103010519432363e+00 3.934128340314709676e-02
3.015315527475165513e+00 3.544069292212623234e-02
2.725849096269018279e+00 3.192696049372309441e-02
2.462475196610991901e+00 2.873133461823433599e-02
2.223135922184198865e+00 2.585475309034054175e-02
2.005880201800942952e+00 2.326779778642776297e-02
1.790160667545171336e+00 2.070189200804266674e-02
1.613417909836795561e+00 1.860820287278801277e-02
1.438227971320610976e+00 1.655201045288347966e-02
1.294950732052593034e+00 1.488197238786892994e-02
1.165560411437208899e+00 1.335809221539831053e-02
1.048629935608539565e+00 1.200205308168464380e-02
9.430674166486040511e-01 1.077364470652753849e-02
8.479091095757507190e-01 9.671816912533989091e-03
7.620140046533213640e-01 8.682050793269547456e-03
6.847653873743946296e-01 7.795377498038391813e-03
6.151432787065381769e-01 6.996623187160815917e-03
5.464456663637834444e-01 6.203784041256297371e-03
4.906496825333835909e-01 5.565912372852949153e-03
9.346903355607217634e+00 1.189695047782474147e-01
8.553249342594115845e+00 1.077936033633670188e-01
7.816516057308269261e+00 9.760026459824147627e-02
7.134077255546948493e+00 8.832384086239188081e-02
6.503240284744061128e+00 7.987695392018226426e-02
5.921223678478643393e+00 7.220537791713373121e-02
5.385396238442330841e+00 6.521937353020101913e-02
4.892925620015858179e+00 5.889782876529733868e-02
4.441143584202462691e+00 5.315982596864634452e-02
4.027296290144264823e+00 4.794882765605684022e-02
3.648795230184405991e+00 4.323630193689111806e-02
3.303151150081042875e+00 3.896655072323598756e-02
2.987993862402062994e+00 3.511462400782689591e-02
2.700925467431843252e+00 3.161825366952633609e-02
2.439779047674062173e+00 2.845537826989103306e-02
2.202540872441252073e+00 2.560550777176029066e-02
1.987181859005328732e+00 2.304298141592249494e-02
1.773371433112270301e+00 2.049730652988458052e-02
1.598190041664542038e+00 1.842775175164504398e-02
1.424615645757944860e+00 1.638870452809136971e-02
1.282617016576580005e+00 1.473187783838298542e-02
1.154343810888126542e+00 1.322795309666223440e-02
1.038538563516939073e+00 1.188440727161294008e-02
9.339431465671068633e-01 1.066489583269466211e-02
8.396522178911671741e-01 9.574181624794151496e-03
7.546262616888687047e-01 8.594065010952736672e-03
6.780488618353140984e-01 7.713938781135384719e-03
6.090939950911425926e-01 6.917189228264318708e-03
5.411693377129920268e-01 6.138460595260882349e-03
4.805914783175929128e-01 5.449308979105118092e-03
9.274782768810945655e+00 1.179222466267904751e-01
8.486037730122021117e+00 1.068309311395303218e-01
7.753972380251389573e+00 9.672340102384574534e-02
7.075946907861967006e+00 8.752342542536205305e-02
6.449433517276437655e+00 7.914865000246659732e-02
5.871596168082231060e+00 7.152960470954980443e-02
5.339635936368409830e+00 6.461222471180173843e-02
4.850771553830692362e+00 5.834802170394021853e-02
4.402374333387340855e+00 5.264649358356039005e-02
3.991782074945764869e+00 4.750017614334477861e-02
3.616342117300042069e+00 4.282538997389192387e-02
3.273474393875553723e+00 3.859753582785998421e-02
2.960868739298794683e+00 3.477230121502377508e-02
2.676276223579461711e+00 3.131375000253235757e-02
2.417341258163760553e+00 2.817802231345897107e-02
2.182052929919483741e+00 2.535792722111826145e-02
1.968578219470590307e+00 2.281966599377569307e-02
1.756691015142285872e+00 2.029615966679450614e-02
1.583086376171518816e+00 1.824464957382876742e-02
1.411094601845506391e+00 1.622505467712100774e-02
1.270372082127068314e+00 1.458139677332001907e-02
1.143326817796889383e+00 1.309649220190128166e-02
1.028534578212649153e+00 1.176740084881346821e-02
9.249100942391110802e-01 1.055955611988524528e-02
8.314813033513276386e-01 9.477678541377805230e-03
7.473235418865937785e-01 8.507109098092956179e-03
6.714174773366420323e-01 7.635265610925786976e-03
6.031290438902816575e-01 6.848619053914842443e-03
5.357997537053311721e-01 6.075618784266636520e-03
3.631216360644599073e-01 4.082009333612752165e-03
9.203040643960207490e+00 1.168814306929223251e-01
8.419175766922050386e+00 1.058778706219226512e-01
7.691761545214586882e+00 9.585126224370171810e-02
7.018287018227864493e+00 8.672667586267747419e-02
6.396014903150358144e+00 7.841863249081619525e-02
5.822220648958469802e+00 7.087551102319165908e-02
5.294119105061350972e+00 6.401119379354013039e-02
4.808957206895622782e+00 5.780212403005564187e-02
4.363922629042205514e+00 5.215457494837557467e-02
3.956579192804098088e+00 4.705068831305139060e-02
3.584104446721497084e+00 4.241848336333502861e-02
3.244022794531536302e+00 3.822538275924228235e-02
2.934041321795303414e+00 3.443754883791970423e-02
2.651725963943034170e+00 3.101177311409008749e-02
2.395055603417648005e+00 2.790321222428110773e-02
2.161808791475542169e+00 2.510752733493835931e-02
1.950195421597063161e+00 2.259369089864654567e-02
1.740180250824583608e+00 2.009621548773682723e-02
1.568121721015480086e+00 1.806598142023285378e-02
1.397662874461334193e+00 1.606265930740698525e-02
1.258230160041651002e+00 1.443497480841514184e-02
1.132341719516127387e+00 1.296526824073645882e-02
1.018617123038449757e+00 1.165259433181383905e-02
9.159667139962881510e-01 1.045492540667284330e-02
8.234884218799272126e-01 9.383499268700461193e-03
7.400065702811816637e-01 8.421726187424765850e-03
6.648708409273144104e-01 7.556367963505584810e-03
5.971935529494347694e-01 6.779190527866569942e-03
5.305997312374024499e-01 6.012424739775295429e-03
2.444143202250022850e-01 2.749947076303408885e-03
9.131680944589257720e+00 1.158429865613939680e-01
8.352645042532508057e+00 1.049341288084200546e-01
7.629922721319111645e+00 9.499191290525983711e-02
6.960935224704728697e+00 8.593662217740651033e-02
6.342862581596349081e+00 7.770008025571560617e-02
5.773235022157752638e+00 7.021905768203966225e-02
5.248941845738441359e+00 6.342041697874396811e-02
4.767369359569054055e+00 5.726464840347714191e-02
4.325790143787575204e+00 5.166338953000563367e-02
3.921588473789944018e+00 4.660557077074720805e-02
3.552073854992679358e+00 4.201108191853240165e-02
3.214840700296647036e+00 3.785741118706063141e-02
2.907409966913927946e+00 3.410164314555462484e-02
2.627457619227450802e+00 3.071344245875091625e-02
2.372927543526358818e+00 2.763356293973780881e-02
2.141772346752361056e+00 2.486183730357637012e-02
1.912090887273189654e+00 2.213605681054935104e-02
1.723766990881999472e+00 1.991442781096573050e-02
1.553294735518661707e+00 1.788829167744916682e-02
1.384320737330926088e+00 1.590392235602693105e-02
1.246255709363823128e+00 1.428849017948793411e-02
1.121444536793482660e+00 1.283740665064043648e-02
1.008787094024992115e+00 1.153790555704611864e-02
9.071098006731701524e-01 1.035263102521275132e-02
8.154967490548297171e-01 9.288892014528154703e-03
7.328570539031921127e-01 8.331507453098407900e-03
6.583759265605027000e-01 7.477943596896755030e-03
5.913584062903590732e-01 6.710482049692737157e-03
5.253840311303543675e-01 5.952056826245519759e-03
1.638238701024480326e-01 1.839078802343728850e-03
9.060778591179294850e+00 1.148174701765469069e-01
8.286548398266210924e+00 1.039936928233765462e-01
7.568525857681292379e+00 9.413153381339396664e-02
6.903944397851412340e+00 8.514898635443227115e-02
6.290168678049402828e+00 7.698640377570775684e-02
5.724564395084043689e+00 6.956650218333725044e-02
5.204076544502948209e+00 6.283055402835087400e-02
4.726119582787844386e+00 5.672424040036407045e-02
4.287974381884149366e+00 5.117284083942920392e-02
3.886911335212589691e+00 4.615560746476812110e-02
3.520416796118552849e+00 4.161108071843214185e-02
3.185851512525227580e+00 3.749693205840821941e-02
2.880908502861138309e+00 3.377059026528671931e-02
2.603391432316381149e+00 3.041205532905378109e-02
2.351042667786748197e+00 2.736204052063732559e-02
2.121821155792470215e+00 2.461845779662777400e-02
1.894215552554625148e+00 2.191975229611995216e-02
1.707536632842136859e+00 1.971183096886146291e-02
1.522559782340860979e+00 1.752000628167133325e-02
1.371169016352649095e+00 1.574230723739087484e-02
1.234269841233434750e+00 1.416173850222027415e-02
1.110662776534294904e+00 1.271168849048465339e-02
9.990439217730623378e-01 1.142218824282369496e-02
8.983392865689239226e-01 1.025015992291759478e-02
8.074991110315468124e-01 9.194119597417751283e-03
7.257179898016747899e-01 8.247439130005567581e-03
6.519816954831186839e-01 7.401547894298637388e-03
5.855631322578794817e-01 6.642789343847819647e-03
5.201994077786504800e-01 5.892323986125188109e-03
9.818239253855958637e+00 1.255717003811930021e-01
8.990296635376013867e+00 1.137940943470382715e-01
8.220826131321649299e+00 1.030527902600596318e-01
7.507440474984693246e+00 9.327828709389099360e-02
6.847365816978352449e+00 8.437292556482760275e-02
6.237845031423959519e+00 7.628607217857280576e-02
5.676186519722243418e+00 6.892161426530436785e-02
5.159576439634148137e+00 6.224138288780549366e-02
4.685178735026161334e+00 5.618413604064982636e-02
4.250382264384974462e+00 5.068914699544768004e-02
3.852540101683987750e+00 4.570252859777425292e-02
3.488894119907583136e+00 4.121101477158262139e-02
3.157099216320546020e+00 3.713589762982822534e-02
2.854767044798285358e+00 3.344244604432857620e-02
2.579513262524820050e+00 3.011380503687309876e-02
2.329337566594396947e+00 2.710320335396956479e-02
2.102054844787284882e+00 2.437474252735533087e-02
1.876471298218327144e+00 2.170688775165038539e-02
1.691491473688015335e+00 1.951462801606644246e-02
1.508103241744419565e+00 1.734693512451333103e-02
1.358135651344717365e+00 1.558398855829173577e-02
1.222479551036953049e+00 1.401485443545627194e-02
1.100012928488135477e+00 1.257988537892463718e-02
9.894434452573436234e-01 1.130043441717875144e-02
8.896546728902441359e-01 1.014328595408894342e-02
7.996870595997721543e-01 9.100042247148176083e-03
7.186624830508084871e-01 8.165478792679285377e-03
6.456055197579978477e-01 7.322410482321984118e-03
5.798522452596703847e-01 6.573780694911843768e-03
5.150600415300885526e-01 5.828548086071200750e-03
9.743097844704726285e+00 1.244738105606126854e-01
8.920148622770296853e+00 1.127860659127030013e-01
8.155581573053035882e+00 1.021361282298951373e-01
7.446759724199379704e+00 9.243873620198654606e-02
6.791073394573980515e+00 8.360996885709864879e-02
6.185792065902747439e+00 7.558890180431360184e-02
5.628218257603139207e+00 6.828703240317458845e-02
5.115411807768256658e+00 6.166933736661137089e-02
4.644572397079070214e+00 5.566242128533097772e-02
4.213102734791766224e+00 5.021480339873275051e-02
3.818378207374524713e+00 4.527131604182384889e-02
3.457655022849297044e+00 4.081972351772381047e-02
3.128601725834276426e+00 3.678198727306847271e-02
2.828746181250100911e+00 3.311838069676586310e-02
2.555829116403378176e+00 2.982267117428630959e-02
2.307775850786422112e+00 2.684539091586202880e-02
2.082485691920754611e+00 2.414194368827508874e-02
1.858865720693568813e+00 2.149261379063513444e-02
1.675540917516453066e+00 1.932402015000277487e-02
1.493837197478552481e+00 1.718299345477699788e-02
1.345191012135735775e+00 1.543277458255308196e-02
1.210779074333638405e+00 1.387737944514496301e-02
1.089478635888362801e+00 1.245613749099435015e-02
9.798814281767173062e-01 1.119298684543039261e-02
8.810566375884071322e-01 1.005145010490243393e-02
7.919612324076844567e-01 9.016911640794033136e-03
7.116025004573592883e-01 8.085204945797078158e-03
6.393138863528948779e-01 7.254157832135485311e-03
5.680546917196216405e-01 6.444206018577406173e-03
5.100681653153892325e-01 5.775241395930843201e-03
9.668443164204369111e+00 1.233797993661712167e-01
8.850484875358640480e+00 1.117899342577081817e-01
8.090597517962979879e+00 1.012249807481237079e-01
7.386420765821258172e+00 9.160297413637306929e-02
6.735224425566189943e+00 8.285306107128417863e-02
6.134105305900335203e+00 7.489769295184432740e-02
5.580542549324604806e+00 6.765374439490375036e-02
5.071485172014282838e+00 6.109396439314537797e-02
4.604291453272195689e+00 5.514355219992447821e-02
4.176142171370778478e+00 4.974404350496406529e-02
3.784523209688420042e+00 4.485527194251791999e-02
3.426715745934983737e+00 4.041987422733087088e-02
3.100345779108227617e+00 3.643294550389594016e-02
2.802969263090529850e+00 3.280444661114179095e-02
2.532337219435724762e+00 2.953922105454300992e-02
2.286441504045278350e+00 2.658676406042327633e-02
2.063104093307025266e+00 2.391060880673415504e-02
1.841442986043827501e+00 2.128606136034174104e-02
1.659761977551161394e+00 1.913737305453408130e-02
1.479661403554671573e+00 1.702213495679430130e-02
1.332351859463424493e+00 1.528772365262676299e-02
1.199247451951241272e+00 1.374199549658844041e-02
1.078938515508076401e+00 1.233615241966729177e-02
9.704355904305307368e-01 1.108152690749554525e-02
8.725445781831943082e-01 9.954892910450634930e-03
7.842205266238229111e-01 8.930386301275608854e-03
7.047278157672692833e-01 8.011943987230717851e-03
6.330073210587017218e-01 7.186003103830693010e-03
5.624981182458131945e-01 6.386144856884724483e-03
5.050050629254376755e-01 5.722502331448431172e-03
9.594183978977650185e+00 1.222977810450542324e-01
8.781171672185470456e+00 1.107994518346864105e-01
8.026094375395018687e+00 1.003201139755147409e-01
7.326546152120213762e+00 9.077878450710878677e-02
6.679699126920601415e+00 8.210316079343139839e-02
6.082883122575350576e+00 7.420751267338399071e-02
5.533225357754376184e+00 6.703974815823539324e-02
5.027968535534411032e+00 6.052515808678082809e-02
4.564235568459995562e+00 5.462715814551315219e-02
4.139395317815629305e+00 4.927867793995544671e-02
3.750887293446193649e+00 4.443624142717939735e-02
3.396003148895255563e+00 4.005113207703205752e-02
3.072288823548737113e+00 3.609027355244153606e-02
2.777331087779815633e+00 3.249234207900338067e-02
2.509035963818602610e+00 2.925510811353165819e-02
2.265249801547963404e+00 2.633151591213824319e-02
2.043905811175773302e+00 2.367917322067521896e-02
1.824167896381614584e+00 2.107918573091123113e-02
1.644088713896837639e+00 1.894995103327708208e-02
1.465588991223393034e+00 1.685749468205520463e-02
1.319643879627599770e+00 1.513975238519345116e-02
1.187716342098792621e+00 1.360867101418612723e-02
1.068572943653978147e+00 1.221677074285552195e-02
9.610398794631621611e-01 1.097275418052102991e-02
8.640754078910305447e-01 9.859525500536876763e-03
7.766038593187003514e-01 8.847428879414956718e-03
6.978596409602421113e-01 7.937585549194766527e-03
6.268922755254044965e-01 7.117595240517013422e-03
5.569504936458471445e-01 6.328477715857519850e-03
5.000259166202273287e-01 5.673830125162623687e-03
9.520375338315403724e+00 1.212186363358951080e-01
8.712236145820352107e+00 1.098167547677968425e-01
7.961938995391042440e+00 9.941866889391258455e-02
7.266998200453770984e+00 8.995783349336060331e-02
6.624603687587639733e+00 8.135569558659221101e-02
6.031927448982994378e+00 7.353195588727749754e-02
5.486245220829504277e+00 6.642345205411805120e-02
4.984711560153252563e+00 5.996296967479963769e-02
4.524501521583312424e+00 5.411651813156151403e-02
4.103057630915355247e+00 4.881596116146161290e-02
3.717546438069616599e+00 4.401731382643203627e-02
3.365494783225774444e+00 3.965861176349022577e-02
3.044431422530525566e+00 3.574557985887462375e-02
2.751980244769974160e+00 3.218125541567112141e-02
2.486025434428623893e+00 2.897146416308622741e-02
2.244245814227994185e+00 2.607258011719891522e-02
2.024793028555717189e+00 2.345219552879473229e-02
1.807014104387708819e+00 2.087562650244492377e-02
1.628574922638631461e+00 1.876306651641065221e-02
1.451687557273052986e+00 1.669555954886157295e-02
1.307024932531011929e+00 1.499463199665033129e-02
1.176373583876275219e+00 1.347554381155668252e-02
1.058302224486176613e+00 1.209551299513820545e-02
9.517303112057402537e-01 1.086432210343058792e-02
8.556789421576397325e-01 9.759901370337296933e-03
7.690420639708736017e-01 8.767268731963089035e-03
6.910629481521473050e-01 7.863654436858064783e-03
6.207636298026392163e-01 7.048935100289173764e-03
5.514868045407584907e-01 6.269195103232978565e-03
4.951188430552379560e-01 5.622111751703116368e-03
9.446951618393308436e+00 1.201555071172197287e-01
8.643706048606281556e+00 1.088362798582781926e-01
7.898179255048706437e+00 9.852994765123805621e-02
7.207837879126982372e+00 8.914627414729738020e-02
6.569836512304013887e+00 8.061391035867669641e-02
5.981329255683498047e+00 7.285349791120496188e-02
5.439566499164041780e+00 6.580821762223912352e-02
4.941788511922347027e+00 5.940046179335060211e-02
4.485093068651240245e+00 5.361345865478519407e-02
4.066844989184915882e+00 4.835780574725147968e-02
3.684427786103126046e+00 4.359794840629662577e-02
3.335257876449297498e+00 3.928912373979513012e-02
3.016815815292093639e+00 3.539502507827499422e-02
2.726805830314375179e+00 3.187230679410852502e-02
2.463105174596213143e+00 2.869732856659100093e-02
2.223428441378707099e+00 2.582289477669241773e-02
2.005964092033178048e+00 2.322529008856100141e-02
1.790042168004198020e+00 2.067141965644675103e-02
1.613179034018233038e+00 1.858147099563991350e-02
1.437876029646058207e+00 1.653612610763114874e-02
1.294595166795964980e+00 1.484912310765176477e-02
1.165079120175628313e+00 1.334348173949679271e-02
1.048119102662163682e+00 1.197832298304427924e-02
9.426001166537381071e-01 1.075573205340895830e-02
8.473969502289400157e-01 9.663713414287230380e-03
7.615658224969931167e-01 8.679591060943275121e-03
6.842884405192987129e-01 7.788626748993956149e-03
6.146420525480386088e-01 6.985163865082924528e-03
5.461162746452790095e-01 6.207399170318084018e-03
4.850588474435842401e-01 5.510072731495601478e-03
9.373897411557035042e+00 1.190966590621118926e-01
8.575621379793698651e+00 1.078677674685545318e-01
7.834839714634124874e+00 9.764262158431891159e-02
7.149055921703899585e+00 8.833234324474870114e-02
6.515394517528962481e+00 7.987790939792484279e-02
5.931099004592706336e+00 7.218456399089438758e-02
5.393280521624574497e+00 6.520242406971205051e-02
4.899097861812043320e+00 5.886083832759448492e-02
4.445907181073080139e+00 5.310466951831211563e-02
4.031030745141272575e+00 4.789146716870035236e-02
3.651600863120065821e+00 4.318722964557931976e-02
3.305253781819413650e+00 3.891695269758816550e-02
2.989452098614036046e+00 3.505557078991273362e-02
2.701925718672465671e+00 3.156681128540448494e-02
2.440375792594472681e+00 2.841638553636480907e-02
2.202778805269731244e+00 2.557386483210491446e-02
1.987220010829942707e+00 2.299913579249628082e-02
1.773234579933667288e+00 2.046976358826030698e-02
1.597930067699249168e+00 1.839683076108879906e-02
1.424257182938543309e+00 1.637198805676299759e-02
1.282178981636040271e+00 1.470322772100213921e-02
1.153905275623835047e+00 1.321509890943770374e-02
1.038023109274724298e+00 1.185877345921369092e-02
9.334715208898810568e-01 1.065048027213147917e-02
8.391366962063405710e-01 9.563966149260852076e-03
7.541749465971809840e-01 8.594119414384048666e-03
6.775695024478862738e-01 7.713482988774650502e-03
6.086208952207949885e-01 6.915651782410952957e-03
5.407301150695172920e-01 6.141176786551573799e-03
3.663742770492739997e-01 4.145801889276208400e-03
9.301253109075293679e+00 1.180381331804222222e-01
8.507887865738563704e+00 1.069050003165935153e-01
7.771922565395571247e+00 9.675999260780228373e-02
7.090666287004203205e+00 8.753195942043506816e-02
6.461383411468933247e+00 7.914803735873809920e-02
5.881126307187027002e+00 7.151714110181883743e-02
5.347291021300880409e+00 6.459776385252143094e-02
4.856838781872809818e+00 5.831151745087228416e-02
4.407129353423088425e+00 5.261140017228089355e-02
3.995357068764985975e+00 4.744018688835787562e-02
3.619078008803459756e+00 4.277997427597176466e-02
3.275515281275988233e+00 3.854281266860910826e-02
2.962322680570680156e+00 3.472363343124894308e-02
2.677138437964662554e+00 3.126459532344444403e-02
2.417897998990699016e+00 2.814349004081622557e-02
2.182340481040684566e+00 2.532486018561136767e-02
1.968595623337888290e+00 2.277505758489095297e-02
1.756530592139932123e+00 2.026735593425331786e-02
1.582810926400734619e+00 1.821904095172983962e-02
1.410714691832932743e+00 1.621060736803381364e-02
1.269920462245377024e+00 1.456364237280239476e-02
1.142820172960879566e+00 1.308396054411233717e-02
1.028014156509165389e+00 1.174412436075383641e-02
9.244302926508061180e-01 1.054370952675529396e-02
8.310620919617597302e-01 9.470645935794325468e-03
7.468386916600694425e-01 8.507571861222149381e-03
6.709885408906101079e-01 7.642835349419446235e-03
6.026621554638346145e-01 6.844593220466359089e-03
5.354522160358844429e-01 6.079037281534054558e-03
2.466220529068419154e-01 2.795483364084421114e-03
9.229024515583228450e+00 1.169938637344039301e-01
8.440577438095663965e+00 1.059563962276213606e-01
7.709342703982609457e+00 9.589184620843663187e-02
7.032676563403716941e+00 8.673378294406787481e-02
6.407683399936797919e+00 7.841694887243481904e-02
5.831602669196183975e+00 7.085716412581626045e-02
5.301594711654342262e+00 6.398681342919915194e-02
4.814812474387847097e+00 5.776450669454021025e-02
4.368583537520563276e+00 5.212123866412762818e-02
3.960065416739851241e+00 4.699345949428174185e-02
3.586758660466606852e+00 4.237279275195902223e-02
3.245974042885105160e+00 3.817756963942590953e-02
2.935383556734623589e+00 3.438795272680809922e-02
2.652650439964232554e+00 3.096343042018724276e-02
2.395586839971502791e+00 2.787183287707278856e-02
2.162089006146231451e+00 2.507560043481220011e-02
1.930123771789873599e+00 2.231585175253721076e-02
1.740003249635664995e+00 2.006933704274223296e-02
1.567825982610381974e+00 1.804096591109542042e-02
1.397269246442268020e+00 1.604911313364432504e-02
1.257850864409784775e+00 1.441594556977195823e-02
1.131822582593209559e+00 1.295606979802773132e-02
1.018092719111041822e+00 1.162720612905201144e-02
9.154905298108757528e-01 1.043945736533548850e-02
8.229735228866716934e-01 9.375710359207695480e-03
7.395497987715288213e-01 8.420571114797367751e-03
6.644475548293480305e-01 7.564231710118793015e-03
5.967878119024396799e-01 6.776014217620834890e-03
5.301748633213394513e-01 6.015525983007996048e-03
1.652902472356652386e-01 1.863698418198191358e-03
9.157184271383119523e+00 1.159588817272487887e-01
8.373628811416311990e+00 1.050031506440274737e-01
7.647175751443027636e+00 9.502280410996982729e-02
6.974983300398099217e+00 8.594988556392386958e-02
6.354354098904596349e+00 7.770069364915768717e-02
5.782347531537486596e+00 7.020207050118222603e-02
5.256237902210806112e+00 6.339384126137298514e-02
4.773191112942146042e+00 5.722426276310552118e-02
4.330271292979113618e+00 5.163046721796284849e-02
3.925010392089598010e+00 4.654447854125454836e-02
3.554668204621523664e+00 4.197023936952705425e-02
3.216672629625171531e+00 3.781282188480521167e-02
2.908678625219188518e+00 3.405971034444668644e-02
2.628350253323142205e+00 3.066460513049180936e-02
2.373427006434375208e+00 2.759662641869812735e-02
2.141924096742178651e+00 2.484124115293289206e-02
1.912084149427161872e+00 2.209805456968491622e-02
1.723568421064816336e+00 1.987224749910138435e-02
1.536798054984710893e+00 1.767149383516935027e-02
1.384013299751253534e+00 1.588707589518530139e-02
1.245769356191753330e+00 1.428147533495320934e-02
1.120981376800280760e+00 1.282424689705369616e-02
1.008258221134491039e+00 1.151154695076860891e-02
9.066300857996337781e-01 1.033679696479706915e-02
8.149734901001414178e-01 9.279230375907287359e-03
7.323997210266671720e-01 8.337001247253401914e-03
6.579228866921822405e-01 7.485895372871326052e-03
5.909524946137796331e-01 6.707183897135012354e-03
5.249574873574424094e-01 5.955035963108212989e-03
9.923915869672724099e+00 1.268521360343508042e-01
9.085771842121740605e+00 1.149303093574515211e-01
8.307211834113671145e+00 1.040616354791281256e-01
7.585406488284380799e+00 9.416447054994536714e-02
6.917692385461221782e+00 8.516819082511395411e-02
6.301363170395807067e+00 7.697996823485091233e-02
5.733511755691875322e+00 6.955360372907601341e-02
5.211225780981470379e+00 6.280525254890050035e-02
4.731745993773260217e+00 5.667887065671696478e-02
4.292366345110943726e+00 5.114322389143213105e-02
3.890252775562190291e+00 4.612104331029280579e-02
3.522857068305538242e+00 4.156712507247423138e-02
3.187625808018855533e+00 3.744954753974091138e-02
2.882226552610315018e+00 3.373436161404780309e-02
2.604157725737979323e+00 3.036596449636197112e-02
2.351503124613564477e+00 2.732842852017843341e-02
2.122044953155229230e+00 2.459914049037186662e-02
1.894189320827422973e+00 2.188278855700144868e-02
1.707328650639008849e+00 1.967685662854785217e-02
1.522248217962759220e+00 1.749650619270258153e-02
1.370746698560222354e+00 1.573227549238589984e-02
1.233877727497081134e+00 1.414141666628978243e-02
1.110190892009840002e+00 1.269692062269458556e-02
9.986106176741399443e-01 1.139883752801211167e-02
8.978556745057955091e-01 1.023186349663843774e-02
8.070653011271321509e-01 9.184970719703297592e-03
7.252578429662583925e-01 8.254527944723762112e-03
6.515201045014114012e-01 7.407992560984362658e-03
5.851553040875645539e-01 6.637006912982053655e-03
5.197727695453017160e-01 5.893376974439789792e-03
9.847884544011778374e+00 1.257330326048013702e-01
9.014818907272511339e+00 1.139062936745935395e-01
8.241131909380937870e+00 1.031249628083964059e-01
7.524035150452725418e+00 9.331445828153864253e-02
6.860881003395500777e+00 8.438578079522392195e-02
6.248773972560290879e+00 7.627330510484339743e-02
5.684970118343994905e+00 6.891131925818284876e-02
5.166601585515858908e+00 6.222257086457215480e-02
4.690683940711272371e+00 5.615294832027986627e-02
4.254680359992849326e+00 5.066213815849616997e-02
3.855703962848358035e+00 4.567844882908062010e-02
3.491278644985612800e+00 4.117446642373473464e-02
3.158824207300731324e+00 3.708904202615966039e-02
2.855943326476166888e+00 3.340658402176847203e-02
2.580250497293863798e+00 3.007310006490351503e-02
2.329774373448046276e+00 2.706503112953097256e-02
2.102259978995351997e+00 2.435759957919863758e-02
1.876377799612959363e+00 2.166886045604093577e-02
1.691267924930383693e+00 1.948408881566942100e-02
1.507816542958233530e+00 1.732570105727794518e-02
1.357731083605033806e+00 1.557545092277744757e-02
1.222075930518690567e+00 1.399463202342939895e-02
1.099556681616186582e+00 1.257227490025961993e-02
9.889500731335553185e-01 1.128527816814357300e-02
8.891676515866577812e-01 1.012787045144150980e-02
7.992430676794766153e-01 9.092397089369947533e-03
7.181018461832089361e-01 8.167600914314570790e-03
6.451337540209772792e-01 7.333447526683478830e-03
5.731994718228029528e-01 6.499919558479151649e-03
5.147318344321243355e-01 5.829253550617204994e-03
9.772282503351297223e+00 1.246206494111588431e-01
8.944238484299789960e+00 1.128893768079630572e-01
8.175389061632795773e+00 1.021966381338556412e-01
7.462993583336506198e+00 9.246754015893726697e-02
6.804366358477241583e+00 8.361310789707811220e-02
6.196523198711529901e+00 7.556971595703092237e-02
5.636758743556524287e+00 6.827137871491119336e-02
5.122215410225274823e+00 6.163775205523443212e-02
4.649971532210716241e+00 5.562390206144490062e-02
4.217312618466392493e+00 5.018021364158384984e-02
3.821465425531785254e+00 4.523843118706648986e-02
3.459973377098028546e+00 4.077707807841397109e-02
3.130270936630301204e+00 3.673211049524722355e-02
2.829873586308354838e+00 3.308316694270476560e-02
2.556536108147876796e+00 2.978128271208839439e-02
2.308181162041100798e+00 2.680111060501678619e-02
2.082671571522332066e+00 2.411957773558791665e-02
1.858808953615985082e+00 2.145384202110213814e-02
1.675306904060591018e+00 1.929129011899024040e-02
1.493463372256812027e+00 1.715469263711838499e-02
1.344737396049988876e+00 1.542119979094100542e-02
1.210362622445964265e+00 1.385524613586446366e-02
1.088910339001049499e+00 1.245101414106665645e-02
9.793764127789674756e-01 1.117250715292901833e-02
8.805661695221131957e-01 1.002634899968179311e-02
7.914314266902051642e-01 8.999330665351773506e-03
7.111394991804074195e-01 8.085663415725034137e-03
6.388243528580733743e-01 7.257536103336482795e-03
5.676420799896384484e-01 6.430970206446834717e-03
5.096398590963291397e-01 5.768289025443532059e-03
9.697010081851137997e+00 1.235193630364922190e-01
8.874040332669185460e+00 1.118794849972224725e-01
8.110139978001255301e+00 1.012819918503502920e-01
7.402426137000439610e+00 9.162916647851045149e-02
6.748223839456215067e+00 8.285042163853695296e-02
6.144645423913068782e+00 7.487068727817969283e-02
5.588922082742666220e+00 6.763675278162666060e-02
5.078167571175321804e+00 6.106401269738392229e-02
4.609487707001354906e+00 5.509959846357112556e-02
4.180160523746143220e+00 4.970653038312425331e-02
3.787534895710774840e+00 4.481035125217077558e-02
3.428970241160552046e+00 4.038718406933186622e-02
3.101911899333781530e+00 3.638061035810617044e-02
2.803978778859494092e+00 3.276339899095409569e-02
2.533013247836191972e+00 2.949195289294528899e-02
2.286776389189302261e+00 2.654056287207229303e-02
2.063261691602690018e+00 2.387693527845969471e-02
1.841367803803748648e+00 2.124691577440788320e-02
1.659512734221322061e+00 1.910071843316174869e-02
1.479272466800122254e+00 1.698106514708616968e-02
1.331933256011240685e+00 1.526543727381735743e-02
1.198737884611666971e+00 1.371552909692207514e-02
1.078451256058858165e+00 1.232522538024797588e-02
9.698897109029935848e-01 1.106018992920792220e-02
8.720505868216938961e-01 9.924512447294907627e-03
7.837553612604374331e-01 8.907943521461675687e-03
7.042623015720804736e-01 8.003518670972918983e-03
6.326156616193187032e-01 7.182970935956923403e-03
5.620003201798743353e-01 6.366439508815977845e-03
5.045750826054716809e-01 5.709346024287497920e-03
9.622241568705373282e+00 1.224251371541249384e-01
8.804372093707875990e+00 1.108770405602833159e-01
8.045252056803761320e+00 1.003618394865005425e-01
7.342197449395912123e+00 9.079193834602135305e-02
6.692400618425686787e+00 8.209001756936373795e-02
6.093154276661243429e+00 7.418389160538653437e-02
5.541412013055647456e+00 6.700564820673288180e-02
5.034413929033308754e+00 6.049217960669845545e-02
4.569329723256766229e+00 5.457772646758650426e-02
4.143327176865580164e+00 4.923220636953025420e-02
3.753835983213296146e+00 4.438036813300550582e-02
3.398166903034071318e+00 4.000130004137519152e-02
3.073806399113148125e+00 3.602824465971651846e-02
2.778379593348583754e+00 3.244273896575732702e-02
2.509754481748561084e+00 2.920560920493783796e-02
2.265559819045037226e+00 2.628189775226569963e-02
2.043959593057570245e+00 2.364411997708965388e-02
1.824009027588982423e+00 2.103727658065999290e-02
1.643798775643236620e+00 1.891302099940080084e-02
1.465272161684970653e+00 1.681281668095376686e-02
1.319218578693860167e+00 1.511358438495327174e-02
1.187271578248350501e+00 1.357435993494016634e-02
1.068084596470511682e+00 1.219942229886313532e-02
9.605699399115606996e-01 1.095042974619244401e-02
8.635807477605306204e-01 9.826381613582044899e-03
7.761303201618849901e-01 8.817702583809016934e-03
6.973704884493228118e-01 7.920615298286137751e-03
6.264006074264213408e-01 7.106498662157201621e-03
5.565357622242930180e-01 6.298767084436187463e-03
4.996756565719473464e-01 5.649464931450082737e-03
9.547831275910823479e+00 1.213379477250782629e-01
8.734971044895017300e+00 1.098831913376668717e-01
7.980738460250005772e+00 9.945422715032502248e-02
7.282373431143369658e+00 8.996720512047455542e-02
6.637023681617693072e+00 8.133731945451397327e-02
6.041926913642303276e+00 7.349832568755781947e-02
5.494249818664261653e+00 6.637932554268785590e-02
4.991040990634990848e+00 5.991919093440793015e-02
4.529496807845947437e+00 5.406470734686529694e-02
4.106808154639603359e+00 4.876332747841725934e-02
3.720422930831774444e+00 4.395443976840102129e-02
3.367603735413852384e+00 3.961000149938179171e-02
3.045900928945635133e+00 3.567507299544934313e-02
2.752975733237307931e+00 3.212520123287120749e-02
2.486610362624563031e+00 2.892062044098032275e-02
2.244530941987801231e+00 2.602139188642764098e-02
2.024898807518350718e+00 2.340799058367297111e-02
1.806908828473724027e+00 2.083000970478643410e-02
1.628301288080788778e+00 1.872591510051786409e-02
1.451362360950565478e+00 1.664344232582714786e-02
1.306627006289956983e+00 1.496097723555264367e-02
1.175853254415908156e+00 1.343366290706093404e-02
1.057809387249924571e+00 1.207470959579929996e-02
9.512763174016426460e-01 1.084051501951680679e-02
8.551783809050054197e-01 9.725939425062592181e-03
7.685581429693875144e-01 8.728018259635461282e-03
6.905636964355130747e-01 7.843498536896070100e-03
6.202700866698230842e-01 7.031036631731900355e-03
5.510708691441568163e-01 6.235356904539329781e-03
4.894448007033292969e-01 5.530235841856048079e-03
9.473876292232299434e+00 1.202651885776570700e-01
8.666081286502116399e+00 1.089000982895771130e-01
7.916599209640655666e+00 9.855302538136515023e-02
7.222901341993318347e+00 8.914551387326186127e-02
6.582022938329355810e+00 8.059082697486327773e-02
5.991147091014202175e+00 7.281621496931596493e-02
5.447435843809802059e+00 6.576244763873634325e-02
4.947902431267321433e+00 5.935063271385981193e-02
4.489888808810047927e+00 5.355186041880124342e-02
4.070523749830446292e+00 4.829814963966468783e-02
3.687217240107498739e+00 4.353446300523856893e-02
3.337302358913380118e+00 3.922788738406846054e-02
3.018294242861383481e+00 3.532855344057733715e-02
2.727768642770773688e+00 3.181163804534225398e-02
2.463657248180210146e+00 2.863759830995616165e-02
2.223690133525223711e+00 2.576645442542390210e-02
2.005976315353360295e+00 2.317274464877698559e-02
1.789919779384510523e+00 2.062292870759389538e-02
1.612852963313363475e+00 1.853813032152132681e-02
1.437544604870035547e+00 1.647836951567318090e-02
1.294155939967101432e+00 1.481071839915696839e-02
1.164593266968370289e+00 1.329847545755679511e-02
1.047621793024550607e+00 1.194608369104803447e-02
9.420496319489901627e-01 1.073391369126915247e-02
8.468955546202651119e-01 9.627012701846762027e-03
7.610715730491126596e-01 8.648599284876870227e-03
6.837809258975607873e-01 7.760055080107154495e-03
6.142242460964844053e-01 6.954985400407972737e-03
5.456094870565680877e-01 6.169688674686634247e-03
3.696902670238688127e-01 4.151265454984964971e-03
9.400339541468257565e+00 1.191967064284003286e-01
8.597573544029177839e+00 1.079279979425062375e-01
7.852919024894097433e+00 9.766585313910138011e-02
7.163781509358033261e+00 8.833649287345370082e-02
6.527329060921418957e+00 7.985101124945588602e-02
5.940641827580394718e+00 7.214448296114286951e-02
5.400899788022737624e+00 6.514721024096649382e-02
4.905198497872082619e+00 5.879554507209493186e-02
4.450604361275026122e+00 5.304954147592955138e-02
4.034614734999007801e+00 4.784106074744608195e-02
3.654317347080905609e+00 4.311993086728648644e-02
3.307244511079929783e+00 3.884957519284214233e-02
2.990817553431592835e+00 3.499150105999589144e-02
2.702757074424647410e+00 3.150415075005325721e-02
2.440894746874729293e+00 2.836575090505959532e-02
2.203035676353269690e+00 2.551902845346884843e-02
1.987211504079288149e+00 2.294538401964961102e-02
1.773011870840695003e+00 2.041827716976681723e-02
1.597632911522646193e+00 1.836073375650887698e-02
1.423818139551119133e+00 1.631460955248801442e-02
1.281730024579164740e+00 1.466589926701584654e-02
1.153421627920582893e+00 1.316448719774762806e-02
1.037521376405326823e+00 1.182733238005441966e-02
9.329128640421794350e-01 1.062468711982035054e-02
8.386501034683780942e-01 9.533891771070206883e-03
7.536703448401886885e-01 8.551885841791102491e-03
6.771519867288368077e-01 7.683528608041153250e-03
6.081949928076499923e-01 6.888308117306615914e-03
5.403125125100968207e-01 6.109734336100942562e-03
2.488575431432361873e-01 2.802490307627596936e-03
9.327273033830330462e+00 1.181418708101773102e-01
8.529452858114490610e+00 1.069650526368623455e-01
7.789616184076581185e+00 9.678834447799598839e-02
7.105097629149666361e+00 8.753245707224159566e-02
6.473015668589453320e+00 7.911925977838032975e-02
5.890496981414831801e+00 7.147768610921455268e-02
5.354678362836192917e+00 6.454223676146836342e-02
4.862727223787993047e+00 5.825157641437450629e-02
4.411642713305321983e+00 5.254418760779559078e-02
3.998861688163838579e+00 4.739172257457585635e-02
3.621653498946892480e+00 4.271143003920577219e-02
3.277391497889396099e+00 3.848489983494544908e-02
2.963605599740782193e+00 3.465589371690792897e-02
2.678038840166588219e+00 3.120341595285570924e-02
2.418377477811462395e+00 2.809381764870694589e-02
2.182569551040196121e+00 2.527496629735165312e-02
1.948345470715335148e+00 2.248631413664373482e-02
1.756380922457147831e+00 2.021664667647214350e-02
1.582504248645909550e+00 1.818295321700198058e-02
1.410264426754925360e+00 1.615791793209701149e-02
1.269479544632339918e+00 1.452189710346364800e-02
1.142337868554552438e+00 1.303673842112800484e-02
1.027508559406258737e+00 1.171019863622700316e-02
9.239682802038924336e-01 1.051839601802090178e-02
8.305541868045692722e-01 9.443409564203572581e-03
7.463257251013288851e-01 8.473238258382129184e-03
6.705081685141192072e-01 7.606807163424772131e-03
6.022264878914606046e-01 6.826181160993930602e-03
5.350347540748335851e-01 6.052652939700945908e-03
1.667788008773246344e-01 1.881671536546972558e-03
9.254584698441332691e+00 1.170930796845231492e-01
8.461727346939742489e+00 1.060032790695793481e-01
7.726737671222482007e+00 9.591697683008347519e-02
7.046770953764889711e+00 8.673479350888456396e-02
6.419145413210489259e+00 7.839697362106827494e-02
5.840703730490536927e+00 7.082619203995282886e-02
5.308901954040636362e+00 6.394520777332476924e-02
4.820589376606291054e+00 5.771167460925696185e-02
4.373003118287126512e+00 5.205451191866956179e-02
3.963475461635789454e+00 4.694359985125173829e-02
3.589265354062070479e+00 4.230732222118031849e-02
3.247791014513254471e+00 3.811687978328172355e-02
2.936615942638846288e+00 3.432614379800901644e-02
2.653415829369456969e+00 3.090307719477298348e-02
2.396042400528770155e+00 2.782053693024535285e-02
2.162285940858280409e+00 2.502209703417601974e-02
1.930116622729685538e+00 2.226702970515357510e-02
1.739741538758771133e+00 2.002029147710186752e-02
1.551207278349802987e+00 1.781548419273012301e-02
1.396888010128532143e+00 1.600361180144233703e-02
1.257389153652419544e+00 1.437111395503093240e-02
1.131377657098193712e+00 1.290856137200792862e-02
1.017582759268536918e+00 1.159463947852278250e-02
9.150103063648061807e-01 1.041610927926911977e-02
8.224624509925979599e-01 9.355733918272924471e-03
7.391031509843796199e-01 8.390376599150666317e-03
6.639746782709468054e-01 7.531665406204993141e-03
5.963423049971313672e-01 6.763795062968550043e-03
5.297235215957205590e-01 5.995754498854538247e-03
1.003065901151834183e+01 1.281296600664079133e-01
9.182326626415770576e+00 1.160559353104672758e-01
8.394444743427916578e+00 1.050547435491130943e-01
7.664179151868205864e+00 9.505113952499009977e-02
6.988845982617741370e+00 8.594859111822228392e-02
6.365544444016146386e+00 7.767903855754620945e-02
5.791276279183161790e+00 7.017197232149345598e-02
5.263368552053173666e+00 6.335543621009445681e-02
4.778743952294959740e+00 5.717510642877642046e-02
4.334685483685007945e+00 5.156619875281802379e-02
3.928352313964720288e+00 4.649985847533027322e-02
3.557117970719573474e+00 4.190482300490116357e-02
3.218440362246037356e+00 3.775367788270630326e-02
2.909896919404168170e+00 3.399946755113664176e-02
2.629087890221230239e+00 3.060545201872363549e-02
2.373850427344189384e+00 2.754329611875702688e-02
2.142099907025317940e+00 2.477947023210566591e-02
1.912008527305890437e+00 2.205163891201361234e-02
1.723392852953370413e+00 1.982580659657933939e-02
1.536493142658668098e+00 1.763651473035836997e-02
1.383548064673540967e+00 1.584512747106786926e-02
1.245302767828979862e+00 1.423365144028651726e-02
1.120462566923297931e+00 1.278162521768580473e-02
1.007797086220249438e+00 1.148276817928866808e-02
9.061387695587906910e-01 1.031313204893683638e-02
8.144622137142714102e-01 9.263435835548691419e-03
7.318660943916941442e-01 8.304838596932592049e-03
6.574456006241848893e-01 7.457382023918176714e-03
5.904988388762544282e-01 6.694180770644265512e-03
5.245383824654340499e-01 5.945413501953948111e-03
9.953587246135599642e+00 1.270017488099026981e-01
9.110465227661661558e+00 1.150229370881612478e-01
8.327523560861042284e+00 1.041190104288030049e-01
7.602050459378904890e+00 9.418661390242509535e-02
6.931339204888262273e+00 8.516766519858760820e-02
6.312363491443207408e+00 7.696923123734450423e-02
5.742206246050244545e+00 6.952727761184650246e-02
5.218214309971847875e+00 6.276989936923760283e-02
4.737207912810545096e+00 5.663542744194056261e-02
4.296588447857361714e+00 5.109102500771986466e-02
3.893414249497761936e+00 4.606048601510166068e-02
3.525240870013011119e+00 4.150967602209422458e-02
3.189336499650931245e+00 3.739310155361768445e-02
2.883376632955417129e+00 3.367831776797203941e-02
2.604933998785435634e+00 3.031188606687993878e-02
2.351888678038204450e+00 2.727933965211004619e-02
2.122108534394016033e+00 2.454069420862442161e-02
1.894039551564804746e+00 2.183862502273617792e-02
1.707136534810668405e+00 1.963363085958643936e-02
1.521928103739351723e+00 1.746735258129127749e-02
1.370338225747880223e+00 1.569217182059251536e-02
1.233405354220383776e+00 1.409450736715429572e-02
1.109735947365623865e+00 1.265801598455004555e-02
9.980920291682441325e-01 1.136747866739919351e-02
8.973536694576446093e-01 1.020778378113173547e-02
8.065515360298357583e-01 9.169343124557272420e-03
7.247084660162815828e-01 8.221905851168184384e-03
6.510429014716268004e-01 7.384561656191928475e-03
5.784162643473491627e-01 6.557851395720364421e-03
5.194036590501059925e-01 5.886779858738582817e-03
9.876994532665978710e+00 1.258784431057500819e-01
9.039008902140844626e+00 1.140029237264778700e-01
8.261016383717024070e+00 1.031828521116637254e-01
7.540318566749490081e+00 9.333609305387222110e-02
6.874114723648411029e+00 8.439078580611286684e-02
6.259504340728977212e+00 7.626129630286904160e-02
5.693498115593002673e+00 6.888805781990113564e-02
5.173366182209599984e+00 6.218564224700834364e-02
4.696024770472073229e+00 5.610618342685411847e-02
4.258810610130804086e+00 5.060949625642688354e-02
3.858818288025728016e+00 4.562305698983006030e-02
3.493566385139446950e+00 4.111283733940108986e-02
3.160488348077304721e+00 3.703750103675211569e-02
2.857051902160581136e+00 3.335785426314620550e-02
2.580988038183874789e+00 3.001927434708830805e-02
2.330136085629521236e+00 2.701515639873375632e-02
2.102389294779177575e+00 2.430780721562068522e-02
1.876304195026381016e+00 2.162245508876063649e-02
1.691055171717581906e+00 1.944060730122386740e-02
1.507454265148143513e+00 1.729420387335372025e-02
1.357248311378273620e+00 1.553591276057936232e-02
1.221597710368581113e+00 1.395912242067230864e-02
1.098996883052008711e+00 1.253573568294504524e-02
9.884275133826534443e-01 1.125546506402282619e-02
8.886552317040293802e-01 1.010668075208342835e-02
7.987264322761622459e-01 9.078446702281325539e-03
7.176522385060645215e-01 8.140186162475762655e-03
6.446541902451268236e-01 7.309461991315861600e-03
5.727955744536528115e-01 6.487822773898252633e-03
5.143112803107511288e-01 5.825222366928367590e-03
9.800932073745592277e+00 1.247658456003339078e-01
8.968004183057473711e+00 1.129830251720682771e-01
8.194942458724746359e+00 1.022517505642667329e-01
7.479012555076634428e+00 9.249091741445818193e-02
6.817354137595621921e+00 8.362316516815063161e-02
6.207016650397434887e+00 7.556109526536512744e-02
5.645145646903332093e+00 6.823676394704376869e-02
5.128799097952628117e+00 6.160705983449007300e-02
4.655110535687203566e+00 5.558073422834683419e-02
4.221253268238605472e+00 5.013617365391466463e-02
3.824504571049788026e+00 4.519320875330035819e-02
3.462236939360005650e+00 4.072219516627413605e-02
3.131842349589962993e+00 3.668427326829825502e-02
2.830925033183325557e+00 3.304101922766268518e-02
2.557234881952429983e+00 2.973012703774767160e-02
2.308512716003825460e+00 2.675429917642219851e-02
2.082780012195862174e+00 2.407033221214142232e-02
1.858651699628601550e+00 2.141605960828238051e-02
1.675077751189473219e+00 1.924909551137313560e-02
1.493087600969076334e+00 1.712154681118209509e-02
1.344347985359334308e+00 1.538163062705821468e-02
1.209879186908396909e+00 1.382407611015344477e-02
1.088445682153219130e+00 1.241066968184669980e-02
9.788501655371644183e-01 1.114330649767217123e-02
8.800425946172174552e-01 1.000409568802007425e-02
7.909143105655755956e-01 8.987356303032842039e-03
7.106877669152198429e-01 8.059358295251705870e-03
6.383506511981427156e-01 7.235816921647512598e-03
5.671383630342003990e-01 6.423775802259629013e-03
5.092194232761382278e-01 5.763790669180672219e-03
9.725181379784082480e+00 1.236657486511474613e-01
8.897415020191838053e+00 1.119734949782884015e-01
8.129225888601423478e+00 1.013362858615215051e-01
7.418030278625602492e+00 9.165437140294441232e-02
6.760906893975270116e+00 8.285633247435057747e-02
6.154952920101072422e+00 7.485744231231437895e-02
5.597049812489333753e+00 6.760842643699702115e-02
5.084593921956000351e+00 6.103271246455301696e-02
4.614522930612634966e+00 5.506050916631368558e-02
4.184044661616466598e+00 4.965941264833473312e-02
3.790465852881439446e+00 4.476117885197544027e-02
3.431070357084919031e+00 4.033682788885419035e-02
3.103431164937027642e+00 3.633014621386448234e-02
2.805000576858782679e+00 3.272330781614532502e-02
2.533673583911903116e+00 2.944442500856441630e-02
2.287078000941245470e+00 2.649450698549274050e-02
2.063344921994865633e+00 2.383482717859727179e-02
1.841153114439860961e+00 2.120642371124710143e-02
1.659192422721315285e+00 1.906243102907662079e-02
1.478899759719525919e+00 1.695392951565838704e-02
1.331481031102234702e+00 1.523108481578801764e-02
1.198248672833071460e+00 1.368758625239474731e-02
1.077981855025981650e+00 1.228766871693985803e-02
9.693833823745051648e-01 1.103266022783398921e-02
8.715165276966477803e-01 9.906345820563256660e-03
7.832331582439134854e-01 8.896072565620265563e-03
7.037083822608007910e-01 7.977206544079674250e-03
6.321341464183264369e-01 7.160609928193314815e-03
5.615947188366030574e-01 6.356780023668680106e-03
5.041787170984107780e-01 5.706000157056072275e-03
9.649969639185663084e+00 1.225683011778139070e-01
8.827182474843880300e+00 1.109749644430490373e-01
8.063956375360488593e+00 1.004184382641629680e-01
7.357549037871207176e+00 9.082392543406789254e-02
6.704847417646851326e+00 8.209213426601358332e-02
6.103160732084005780e+00 7.416760517287324106e-02
5.549405124175122772e+00 6.697971457516681271e-02
5.040706957929482535e+00 6.046314285107794867e-02
4.574263168470479535e+00 5.454460293092524420e-02
4.147123830547189804e+00 4.919039179895687286e-02
3.756704267596582714e+00 4.433629121785558069e-02
3.400203806988903121e+00 3.995675708656029612e-02
3.075215122741201679e+00 3.598573960312415054e-02
2.779362227626353210e+00 3.240546316297719665e-02
2.510304906396197744e+00 2.915858316390298674e-02
2.265831703386392615e+00 2.623396936638275681e-02
2.043995181457075816e+00 2.360382001694163318e-02
1.823871206244632281e+00 2.099776797010688076e-02
1.643528250723131467e+00 1.887551913736618472e-02
1.464885539390016644e+00 1.678441539218446243e-02
1.318752513957836880e+00 1.507948955828425537e-02
1.186773262881982927e+00 1.355377530016129047e-02
1.067607856404895639e+00 1.216687909223794321e-02
9.600555532094503519e-01 1.092344711667496068e-02
8.630386242536262076e-01 9.805372042009237801e-03
7.756080779158991412e-01 8.805671140992177293e-03
6.968397359261692126e-01 7.900401573466551627e-03
6.259194746501568485e-01 7.090876471676780396e-03
5.560353553744726840e-01 6.291743169104239974e-03
4.939158127722788616e-01 5.587513611274313834e-03
9.575069908048721601e+00 1.214806229598846404e-01
8.757412629027385265e+00 1.099800230796032924e-01
7.999102708251257354e+00 9.951372352336301796e-02
7.297384587862892680e+00 8.999351233776746450e-02
6.649165722750467467e+00 8.134219122097953447e-02
6.051775179171197117e+00 7.348747233752705998e-02
5.502015894818396369e+00 6.635765354986294939e-02
4.997174992054969067e+00 5.989433897430675863e-02
4.534231941973835056e+00 5.403157130680969616e-02
4.110487702451677272e+00 4.872560686766999605e-02
3.723117261060723937e+00 4.391809889652770887e-02
3.369589319943451677e+00 3.957733593387738336e-02
3.047292101450380208e+00 3.563925088164363736e-02
2.753923861817986651e+00 3.209264061650414501e-02
2.487128040215791369e+00 2.887560402127938367e-02
2.244774564206745815e+00 2.598100798519210886e-02
2.024930590989239665e+00 2.337669385282176507e-02
1.806754464333024890e+00 2.079109109437914799e-02
1.627957153727841222e+00 1.869051280114995134e-02
1.450962782921908945e+00 1.662055197581521412e-02
1.306213793712715621e+00 1.493096583512393272e-02
1.175413136315549556e+00 1.342032634784460013e-02
1.057321142129468372e+00 1.204793876940065712e-02
9.507381336811462358e-01 1.081540407053721217e-02
8.546920934763971855e-01 9.708123187797451994e-03
7.680333069207414542e-01 8.715923804576957562e-03
6.900387657686799514e-01 7.817582179972427589e-03
6.197870824298834513e-01 7.013066939392980162e-03
5.506639072440112637e-01 6.228073967187536426e-03
3.730330174050965342e-01 4.214876293079385626e-03
9.500594930254308679e+00 1.203984559530097281e-01
8.688016161231203682e+00 1.089925893682668206e-01
7.934687703172205175e+00 9.861116269322652006e-02
7.237602122250695658e+00 8.917562837791469244e-02
6.593884704676701958e+00 8.059233727771172862e-02
6.000755196066932307e+00 7.280954045316670453e-02
5.454971527560372735e+00 6.573774566318717205e-02
4.953965833448067180e+00 5.933438179812857566e-02
4.494566134793165801e+00 5.352158689520625234e-02
4.074135657424575285e+00 4.826511348095270659e-02
3.689877115271407604e+00 4.349726433826076738e-02
3.339225917811049271e+00 3.919687659611419822e-02
3.019615561504021883e+00 3.529677093617274858e-02
2.728680489654624619e+00 3.177995890644364635e-02
2.464142257308566730e+00 2.859784453700521881e-02
2.223904304891849648e+00 2.572930689372792193e-02
2.005989057160393774e+00 2.314524685523032532e-02
1.789730348343843813e+00 2.058590092791376044e-02
1.612594662339158269e+00 1.850492651481032078e-02
1.437131733435844438e+00 1.645189807227794704e-02
1.293664791457375562e+00 1.478153613816180281e-02
1.164141240075732942e+00 1.328939165865140534e-02
1.047122148693460320e+00 1.192710300174902073e-02
9.415078364714178916e-01 1.070796148057339206e-02
8.463317489923164461e-01 9.610761202294636554e-03
7.606020587718830273e-01 8.626684959889758739e-03
6.833225019043323023e-01 7.740666612489445660e-03
6.137393630938478006e-01 6.942857276579062799e-03
5.451934487281271391e-01 6.163434782619452504e-03
2.511113593898849916e-01 2.823776086279503571e-03
9.426577448823621808e+00 1.193264653851848489e-01
8.619093787320064592e+00 1.080148466849672056e-01
7.870671639342881498e+00 9.771798457649971681e-02
7.178247418809667657e+00 8.836295987456985190e-02
6.538982715160740256e+00 7.986041886269323875e-02
5.950066532002082020e+00 7.213354037115031481e-02
5.408360656551452372e+00 6.512702028495544193e-02
4.911048230810777682e+00 5.876723300925468241e-02
4.455185988683263432e+00 5.301273630049910951e-02
4.038062537760694681e+00 4.780480790405889496e-02
3.656905933139760645e+00 4.308004603305885111e-02
3.309063793639468898e+00 3.881989661334990516e-02
2.992086722580556746e+00 3.495421793245667014e-02
2.703633629092108137e+00 3.147362437568461402e-02
2.441348527562824167e+00 2.831760286126275283e-02
2.203223017969328623e+00 2.547691873992454642e-02
1.966750396081349495e+00 2.268040088953661090e-02
1.772812590289923884e+00 2.039332832363876732e-02
1.597311561572034133e+00 1.832400539598522116e-02
1.423391263017820929e+00 1.628891284708647996e-02
1.281304226409274660e+00 1.463368791050213141e-02
1.152957392678062076e+00 1.315465286728115246e-02
1.037010663910737263e+00 1.181157705916708114e-02
9.324655092232344566e-01 1.059819748464672917e-02
8.381578357389494194e-01 9.512639932846782276e-03
7.532059787782686699e-01 8.539773765771632372e-03
6.766407094100269637e-01 7.663253096244015440e-03
6.077103908207753813e-01 6.874308529422156269e-03
5.399042808330217769e-01 6.097818818244438860e-03
1.682881572301012096e-01 1.888542078665907337e-03
9.352999334835629952e+00 1.182628264440946791e-01
8.550600779631455595e+00 1.070408565503918608e-01
7.807007259030256385e+00 9.683413883506672426e-02
7.119257263679902969e+00 8.755341081187242858e-02
6.484471658143947437e+00 7.912287212901231159e-02
5.899670588531360060e+00 7.145929143787874138e-02
5.362023751888104428e+00 6.451668859375865595e-02
4.868467453203449757e+00 5.821660606245256109e-02
4.416088661484025124e+00 5.251328299989380805e-02
4.002206646402424184e+00 4.735242014107677450e-02
3.624142974487342350e+00 4.266713382494117385e-02
3.279158350600316130e+00 3.844282633618426731e-02
2.964832847591329479e+00 3.461533146317995191e-02
2.678781569826053310e+00 3.116403277632457877e-02
2.418845039031751298e+00 2.803965936587329497e-02
2.182728163534377597e+00 2.522642129742964576e-02
1.948294922277137742e+00 2.245516182742427966e-02
1.756064676729431451e+00 2.019039574036009602e-02
1.565698492672735975e+00 1.795037113935403147e-02
1.409841121952505549e+00 1.612552135820971913e-02
1.269043557886495366e+00 1.448927791605374160e-02
1.141861774725196232e+00 1.301859390831838596e-02
1.026986367074072426e+00 1.169257722230402502e-02
9.234233463744125903e-01 1.049241624211008812e-02
8.299693694359580043e-01 9.415618264090755071e-03
7.458218377118561726e-01 8.457569714919512330e-03
6.700455086912169289e-01 7.584486707224646559e-03
6.017398031117007218e-01 6.803793939450334186e-03
5.345267056947557993e-01 6.036034262490282999e-03
1.013850359987526772e+01 1.294377374569808392e-01
9.279800187848699977e+00 1.172076045207758738e-01
8.482539065155627611e+00 1.060780264369557135e-01
7.743720415698357229e+00 9.595224913566823000e-02
7.060664790685161840e+00 8.675521240108484411e-02
6.430324287470498668e+00 7.839177205223545053e-02
5.849735643698823040e+00 7.079554745747285160e-02
5.315937048615118066e+00 6.390974232478359440e-02
4.826120688346980714e+00 5.767146225918530489e-02
4.377356240857523062e+00 5.201613449400342010e-02
3.966765089454252990e+00 4.689040108896495168e-02
3.591684908664324105e+00 4.225757340203237233e-02
3.249557272142470588e+00 3.807314881217566810e-02
2.937792093685757777e+00 3.428009121083827604e-02
2.654222876109361362e+00 3.086116927831222129e-02
2.396432276524719462e+00 2.777313077138649985e-02
2.162329278407510547e+00 2.497656425799973934e-02
1.929985104807405483e+00 2.223719625264123506e-02
1.739517936442796398e+00 1.999189285681782571e-02
1.550842628880600982e+00 1.777055922390616272e-02
1.396453613953975381e+00 1.596857803000813897e-02
1.256855168656740851e+00 1.434227827219730286e-02
1.130854140339786484e+00 1.288482102042574733e-02
1.017091873860655582e+00 1.157656296608724177e-02
9.144620427958163322e-01 1.038526927330457421e-02
8.219669524659769522e-01 9.320336249503515316e-03
7.385704553838996489e-01 8.368464458787205212e-03
6.634492464581847049e-01 7.507990838573600292e-03
5.959039555408077726e-01 6.731918522759222992e-03
5.293140992921311350e-01 5.973622562481544461e-03
1.006059278350801378e+01 1.282886172491049526e-01
9.207073825450768467e+00 1.161595320057842579e-01
8.414850268805857070e+00 1.051192820412694684e-01
7.680899148779094077e+00 9.508044469518851793e-02
7.002454888118698761e+00 8.595463004822319342e-02
6.376473180855157352e+00 7.766973719794809106e-02
5.800139824867602378e+00 7.013614862477890455e-02
5.270278924772826556e+00 6.330989514308227317e-02
4.784207424459071767e+00 5.712246086130100264e-02
4.338846988071453303e+00 5.152245642160799971e-02
3.931475483110184133e+00 4.644331957592890553e-02
3.559479554871477269e+00 4.185191287157152135e-02
3.220096137055657337e+00 3.770334372485927704e-02
2.911032233577132811e+00 3.393576999859060361e-02
2.629759603014228730e+00 3.055778042003995387e-02
2.374209370035289091e+00 2.750097031515285825e-02
2.142215619554833861e+00 2.473079203419369446e-02
1.911859873015078648e+00 2.201545539782467573e-02
1.723153308275200413e+00 1.979186486183488053e-02
1.536109441706827283e+00 1.759303267509479407e-02
1.383076806126097402e+00 1.581169557650419222e-02
1.244856149163442671e+00 1.419734388617825173e-02
1.119959321221500215e+00 1.275495830460353364e-02
1.007299071881782693e+00 1.145927986281632636e-02
9.055872351573376333e-01 1.028359853522140509e-02
8.139598076922670566e-01 9.224870657922816519e-03
7.313307360497933729e-01 8.286188869019581876e-03
6.569811002678856982e-01 7.431543593253149387e-03
5.837321146097051994e-01 6.589702526669765324e-03
5.241292441401830260e-01 5.909344855979925364e-03
9.983063385098498443e+00 1.271500632074324399e-01
9.134757863660389887e+00 1.151189337316463196e-01
8.347559192953108109e+00 1.041700426847160105e-01
7.618439963333109688e+00 9.421564458771239381e-02
6.944652091655084902e+00 8.516575933771715345e-02
6.323075074977735355e+00 7.694924212873494040e-02
5.750826003014437582e+00 6.948829795102912099e-02
5.224968283470298402e+00 6.271638055514780485e-02
4.742527927762441031e+00 5.658409045457828135e-02
4.300657844785419570e+00 5.103023228599083694e-02
3.896521017667717857e+00 4.599657433824001773e-02
3.527483265469883555e+00 4.144895643296363230e-02
3.190931905527824686e+00 3.734122746281428457e-02
2.884377766840522384e+00 3.360634342119948881e-02
2.605590249865765706e+00 3.025784248537874421e-02
2.352210283802899760e+00 2.722930347959435018e-02
2.122203081805722480e+00 2.448851207328370250e-02
1.893917426734071929e+00 2.179369332528939898e-02
1.706870049463049543e+00 1.959177970221729487e-02
1.521529913688655311e+00 1.741675560609345572e-02
1.369890427618490447e+00 1.565511964870911973e-02
1.232947904926262161e+00 1.405328106779834933e-02
1.109203015872369358e+00 1.262424615302192195e-02
9.975362669668464966e-01 1.134058539174614445e-02
8.967990359607455053e-01 1.017617477402744074e-02
8.060386992077684942e-01 9.132578517834626444e-03
7.242730631434349808e-01 8.202998235454622353e-03
6.505781331403004408e-01 7.357045509839853052e-03
5.780253052402548608e-01 6.523033082089917459e-03
5.189929811806565096e-01 5.846215450178752007e-03
9.905962205049990033e+00 1.260200938827685246e-01
9.062910543215970449e+00 1.140858924487737208e-01
8.280652663169860261e+00 1.032271993314988756e-01
7.556386740935661095e+00 9.335686384037646113e-02
6.887137827027402182e+00 8.438520559421000544e-02
6.269980726609622579e+00 7.623811182300357925e-02
5.701867138165257032e+00 6.884203309854594610e-02
5.179899428062180178e+00 6.213448759150917017e-02
4.701179893679868549e+00 5.604725872094878936e-02
4.262735505258388180e+00 5.054404986508308911e-02
3.861859851764787521e+00 4.555562885155550051e-02
3.495791903788201260e+00 4.104985415336835641e-02
3.162035054163972347e+00 3.697917634948550553e-02
2.858010430739899022e+00 3.328024607417601893e-02
2.581582595004535019e+00 2.996068123578111628e-02
2.330434593683438305e+00 2.696023680744128598e-02
2.102451978832178270e+00 2.424352943852295383e-02
1.876124564820716323e+00 2.157877578874868238e-02
1.690767301590041072e+00 1.939233912840997859e-02
1.507041829754153683e+00 1.724352126347961089e-02
1.356846630042254809e+00 1.549790888012909755e-02
1.221128371040117733e+00 1.390972541187228580e-02
1.098470052784637163e+00 1.249232451509752796e-02
9.878608441694540776e-01 1.122208237102305384e-02
8.880971126531892468e-01 1.007539575313622267e-02
7.982256738466380064e-01 9.040395831791038506e-03
7.172128576079603857e-01 8.116821609362267001e-03
6.441876605636021047e-01 7.280091442477023590e-03
5.723030575842245060e-01 6.454929080425676410e-03
5.138409671676305024e-01 5.785586810122650067e-03
9.829264454764945924e+00 1.249059241891787297e-01
8.991435898333939747e+00 1.130741870361752360e-01
8.214224846546816394e+00 1.023047413095012625e-01
7.494714278131099583e+00 9.251042346153455498e-02
6.830071648531223616e+00 8.361109391028108406e-02
6.217329957886382097e+00 7.553683602410322939e-02
5.653351094577499403e+00 6.819899114401425932e-02
5.135273771637753448e+00 6.155669660257546277e-02
4.660161634514682127e+00 5.553435588279927171e-02
4.225145980620646391e+00 5.006902936543500271e-02
3.827368257541102992e+00 4.512660412455865577e-02
3.464308003867469399e+00 4.066191675745702699e-02
3.133340768766649465e+00 3.662330724469000515e-02
2.831843171954322447e+00 3.296285464234609275e-02
2.557795217596685156e+00 2.967524069619168620e-02
2.308781906106997628e+00 2.669864967972309863e-02
2.082822951261174893e+00 2.400916851988630502e-02
1.858454400623118064e+00 2.137119481566318244e-02
1.674774552867872135e+00 1.920498981013208858e-02
1.492744233924377717e+00 1.707828018472691556e-02
1.343886975772485837e+00 1.534786559334574106e-02
1.209397320391091935e+00 1.377484453131807250e-02
1.087907087777093107e+00 1.237067338450027927e-02
9.783438507132311557e-01 1.111092563639085040e-02
8.794815455340183608e-01 9.980728974589309771e-03
7.903837304547384202e-01 8.955500557051413596e-03
7.101504883828104742e-01 8.035150061814676226e-03
6.378820195743872823e-01 7.213262516877968177e-03
5.667459448529388322e-01 6.396954708163532857e-03
5.088093522109153888e-01 5.736751889839623864e-03
9.753061579319391328e+00 1.237988818043938011e-01
8.920387615797633174e+00 1.120626836248647951e-01
8.148190859971309763e+00 1.013809299614134296e-01
7.433458943649196016e+00 9.167284481492829484e-02
6.773435913473120351e+00 8.285162630776696235e-02
6.164949171349261903e+00 7.484116518106877225e-02
5.605106066433723555e+00 6.756855549417493945e-02
5.090887555198630565e+00 6.098770750912053951e-02
4.619417903893166866e+00 5.501530448197965162e-02
4.187819153589759757e+00 4.959970168998283774e-02
3.793288979732536426e+00 4.470018085441146427e-02
3.433132013649952352e+00 4.027773384845406701e-02
3.104848683527742903e+00 3.627840199323175557e-02
2.805977965090307169e+00 3.264546254930343616e-02
2.534200978122286507e+00 2.939062398633887976e-02
2.287318179004063978e+00 2.644073924605092052e-02
2.063291318056062362e+00 2.377819640299357398e-02
1.841044805704960430e+00 2.116158988214006040e-02
1.658873985245171934e+00 1.901867737349312304e-02
1.478543599708273426e+00 1.691563692618281572e-02
1.331009008647202840e+00 1.519625989715438392e-02
1.197754940534307977e+00 1.364093338773035916e-02
1.077436387883449198e+00 1.224904979338822635e-02
9.688703290822942016e-01 1.100296232691376844e-02
8.709522884244276231e-01 9.880733956366476514e-03
7.827275214424209704e-01 8.866543883647819146e-03
7.032690804445315136e-01 7.956105845672530041e-03
6.316660384831261910e-01 7.145689322959902084e-03
5.611007347403335066e-01 6.335345539474677642e-03
4.984088137227776216e-01 5.622132756938651686e-03
9.677257018461851601e+00 1.227008538537367049e-01
8.849783738685806256e+00 1.110562054677968480e-01
8.082520881688633807e+00 1.004692604461050048e-01
7.372632708460202799e+00 9.083960994502839059e-02
6.717155723583684512e+00 8.209740664716166925e-02
6.112977146210487156e+00 7.414883480420844664e-02
5.557215510277352166e+00 6.694627543359860100e-02
5.046867318995532870e+00 6.041551841275093204e-02
4.579015131250820936e+00 5.449687717366066136e-02
4.150759103231252745e+00 4.913466471330609625e-02
3.759366823560452708e+00 4.429049998120163784e-02
3.402203426701467581e+00 3.989495363321443611e-02
3.076578542113244108e+00 3.592902507305498899e-02
2.780209661583609382e+00 3.234230278953390686e-02
2.510798845135989499e+00 2.910654304037842491e-02
2.266043339682657809e+00 2.618859777305114142e-02
2.044020844163155992e+00 2.355076905154337985e-02
1.823663156386040152e+00 2.095715494057338521e-02
1.643225096110475736e+00 1.883552981822368341e-02
1.464422203254154953e+00 1.675551679477169445e-02
1.318307758659030604e+00 1.504807743280452310e-02
1.186301291365160937e+00 1.350860652840563114e-02
1.067058080240802731e+00 1.213143193758094845e-02
9.595419630249766296e-01 1.089484964128305776e-02
8.625091422926266516e-01 9.786790161277120204e-03
7.751022427166971429e-01 8.776176673234130018e-03
6.963730369237266515e-01 7.874476492817810910e-03
6.254516701413508351e-01 7.068628147789341939e-03
5.556395049102993422e-01 6.280647011625466528e-03
3.764410812742103873e-01 4.220610818328495752e-03
9.601845700448073728e+00 1.216116207030553120e-01
8.779581173168075736e+00 1.100651958784868711e-01
8.017259950729226148e+00 9.956312741228266761e-02
7.312201074412963742e+00 9.001888861067736114e-02
6.661194759456281922e+00 8.134284062992601372e-02
6.061375440856685337e+00 7.346862063574711998e-02
5.509667661044495013e+00 6.632509372178176099e-02
5.003163628286419140e+00 5.985266139630153470e-02
4.538930089354184183e+00 5.398702944213903954e-02
4.114023865852004747e+00 4.867098159797323548e-02
3.725808573102751264e+00 4.386910309957315485e-02
3.371475968699395143e+00 3.951739675286632114e-02
3.048602301409063742e+00 3.558620258644321077e-02
2.754738862415727851e+00 3.203487219491935045e-02
2.487590080990424113e+00 2.882739790522845236e-02
2.244956755130134152e+00 2.593618165368679826e-02
2.024897610539126980e+00 2.332076147979430386e-02
1.806529123938392711e+00 2.075474057103776290e-02
1.627656438813337658e+00 1.864878923105874400e-02
1.450493495704876068e+00 1.658747087341951032e-02
1.305656704363555409e+00 1.489838239512536640e-02
1.174892161330568952e+00 1.337741482427086577e-02
1.056767569006563878e+00 1.201046286175899182e-02
9.502209883523620171e-01 1.078759709491902870e-02
8.541245325915461928e-01 9.690395721644963489e-03
7.675718567905041034e-01 8.702513728340006624e-03
6.895617865220042830e-01 7.798816536229442875e-03
6.193174100058561615e-01 6.998278918278947811e-03
5.501685623765931732e-01 6.217084573468543811e-03
2.533651756365337682e-01 2.843324245236130820e-03
9.526949207427730215e+00 1.205320402689397524e-01
8.709839555241806863e+00 1.090798134466466479e-01
7.952436336789449278e+00 9.866561400395874870e-02
7.252082349871129097e+00 8.919977141092400030e-02
6.605692869801947253e+00 8.059635751125550363e-02
6.010103313035616956e+00 7.279181266503684244e-02
5.462486404792296746e+00 6.571184402825266946e-02
4.959797937773012144e+00 5.929220083783411782e-02
4.499127627551579245e+00 5.348085538319241605e-02
4.077599600088509746e+00 4.820997615014121357e-02
3.692457654366156916e+00 4.345190982412621555e-02
3.341015107752783209e+00 3.913750145582635398e-02
3.020806659272472938e+00 3.524647617559573121e-02
2.729448198977621587e+00 3.172569484036780879e-02
2.464572976124663306e+00 2.854743815111605507e-02
2.224058466278128421e+00 2.568320478527273340e-02
1.985261569619296784e+00 2.285286332315411909e-02
1.789489739654436251e+00 2.054480773734709137e-02
1.612220860598045480e+00 1.846868064789063818e-02
1.436656287286589340e+00 1.642647511160492610e-02
1.293194058467280527e+00 1.475241161835049927e-02
1.163608193105389432e+00 1.324810441693066547e-02
1.046564388438764981e+00 1.189490752347116369e-02
9.409874428198143903e-01 1.067923577194736240e-02
8.458615172831257523e-01 9.593658229910161789e-03
7.600724196061581228e-01 8.601992109505102180e-03
6.828357737994492638e-01 7.722991754048649272e-03
6.132678947888974275e-01 6.931372846946255196e-03
5.447855281424882623e-01 6.151830226517772046e-03
1.697975135828778126e-01 1.906478814865273860e-03
9.452509378885308067e+00 1.194598008328153077e-01
8.640480494413328216e+00 1.081022849487713322e-01
7.888045351825417661e+00 9.777150317800570312e-02
7.192382182441978244e+00 8.838298893867747863e-02
6.550497546748935918e+00 7.985601783374336737e-02
5.959196353027251369e+00 7.211638033727066355e-02
5.415553445625496565e+00 6.509867826562301674e-02
4.916696910564037459e+00 5.873536120360484114e-02
4.459607711899795213e+00 5.297541724975741301e-02
4.041347087366488289e+00 4.775464635017868248e-02
3.659370580191041000e+00 4.303793170279068131e-02
3.310858919014923796e+00 3.876653647048192847e-02
2.993311528986827508e+00 3.491039666524332896e-02
2.704364663114266154e+00 3.142443456200071789e-02
2.441789995077995989e+00 2.827214804486457428e-02
2.203349667707402038e+00 2.544069901512804877e-02
1.966653422594544676e+00 2.262884141664378568e-02
1.772543390796211149e+00 2.034340609210459616e-02
1.580293442977352969e+00 1.809357558500287316e-02
1.422989522828733477e+00 1.626141641645082250e-02
1.280821652935179689e+00 1.461345247807265858e-02
1.152412523978582071e+00 1.311869381465576197e-02
1.036448795071561291e+00 1.177681654688979979e-02
9.319424367606653492e-01 1.057207583038066029e-02
8.375841649055878468e-01 9.497849219935313933e-03
7.526954408052666246e-01 8.517676938950382790e-03
6.761462045312287561e-01 7.644526646028638149e-03
6.072392376025005367e-01 6.861761078480013362e-03
5.394081547726888859e-01 6.093368039090151303e-03
1.024762901140958959e+01 1.307761604754939244e-01
9.378435985182649759e+00 1.183925088495032529e-01
8.571549479062417376e+00 1.071282681181981861e-01
7.824100667256300490e+00 9.688379489626663954e-02
7.133195463472064013e+00 8.757669361814840459e-02
6.495670140079959687e+00 7.912075257489627200e-02
5.908701273860838654e+00 7.145096033844595962e-02
5.369070074594605835e+00 6.449145005074689851e-02
4.873981414962998748e+00 5.818574903668155551e-02
4.420400784757329227e+00 5.247834755746908636e-02
4.005509283220969330e+00 4.730158914104445889e-02
3.626538383604973603e+00 4.262779500025527801e-02
3.280870354381105969e+00 3.839394580650534045e-02
2.966016831919791041e+00 3.457794396722736752e-02
2.679553171433415759e+00 3.112119767158840269e-02
2.419212293501892486e+00 2.800237306394255665e-02
2.182836105798603210e+00 2.519373668790251403e-02
1.948180559573534865e+00 2.241965736888038019e-02
1.755887915148149681e+00 2.014964841690070410e-02
1.565338050644348167e+00 1.791516112586659035e-02
1.409426272392112489e+00 1.609453250603477478e-02
1.268538310286934534e+00 1.446808166928763469e-02
1.141305092240445296e+00 1.298652077376239930e-02
1.026481314708519221e+00 1.165992832783755394e-02
9.228840107395122061e-01 1.046716296195533517e-02
8.294933986297036155e-01 9.403982711654953683e-03
7.453063321063179147e-01 8.432596601680150683e-03
6.695573267817700458e-01 7.568151409206431285e-03
6.013228267079194778e-01 6.790119635316937789e-03
5.341311033875407732e-01 6.028035954177309377e-03
1.016867141674232755e+01 1.296185946739609740e-01
9.304770467275810475e+00 1.173357867704103441e-01
8.502975742267057768e+00 1.061607700755781009e-01
7.760494570821030891e+00 9.600605070109914652e-02
7.074301613338375816e+00 8.677676294798897239e-02
6.441237449587053021e+00 7.839638195641655816e-02
5.858521402496197794e+00 7.078827318631543408e-02
5.322929918447165676e+00 6.389009169287736267e-02
4.831554913603740786e+00 5.763795368047739537e-02
4.381475891839666126e+00 5.197690595914733480e-02
3.969887653221890744e+00 4.685263148452169235e-02
3.594012849655864983e+00 4.222173071635186570e-02
3.251191030195008658e+00 3.802701966930677885e-02
2.938926232714958786e+00 3.424445565950737930e-02
2.654883281873192669e+00 3.082054557965753505e-02
2.396768197412356471e+00 2.772982437504049186e-02
2.162421283986412757e+00 2.494956464876284599e-02
1.929847260761101468e+00 2.220217620879283774e-02
1.739314918429698764e+00 1.995210911594465578e-02
1.550473943894810080e+00 1.773648233339001484e-02
1.395952726607375460e+00 1.593587771395297767e-02
1.256344368027534131e+00 1.432884602170109330e-02
1.130286087114907190e+00 1.286324362971229956e-02
1.016579607232415583e+00 1.154474953322911709e-02
9.139353541124802804e-01 1.036424425407577940e-02
8.213913713950469209e-01 9.309767815742518715e-03
7.380548019804537008e-01 8.348948354983580858e-03
6.630021050754295597e-01 7.491554272491605763e-03
5.890482323421477595e-01 6.646428927782886339e-03
5.289167896249248324e-01 5.966372058253658142e-03
1.009013683703659581e+01 1.284727836376383936e-01
9.231582963547332099e+00 1.162866986556250204e-01
8.434961995602012763e+00 1.052049992255389421e-01
7.697310131021198210e+00 9.513153882578462284e-02
7.015822187777313701e+00 8.598002302647697603e-02
6.387181765124667621e+00 7.767630028063852998e-02
5.808704217142497406e+00 7.012659851148957124e-02
5.277044664442795963e+00 6.329333940245211731e-02
4.789435798756803919e+00 5.709931774877170102e-02
4.342875391127783757e+00 5.148336501527327885e-02
3.934533324201554993e+00 4.640930990330788958e-02
3.561693136016121919e+00 4.182238896559335728e-02
3.221672430034399959e+00 3.766455564485308993e-02
2.912026435272237368e+00 3.391563068829164113e-02
2.630453300605045008e+00 3.052332641841156921e-02
2.374515415687143527e+00 2.746320993809362593e-02
2.142287636857525435e+00 2.470466148165992998e-02
1.911758789866869757e+00 2.198329260552314007e-02
1.722840512841090854e+00 1.975678001155107763e-02
1.535727824910948947e+00 1.756090964258612969e-02
1.382631270950112512e+00 1.577904748160749090e-02
1.244341264251202839e+00 1.418497387663253222e-02
1.119454574284312720e+00 1.273695999251853520e-02
1.006725705760856959e+00 1.143044488911905930e-02
9.050577178174734616e-01 1.027012241171372693e-02
8.133915328591723171e-01 9.218503646822228878e-03
7.309127200385097112e-01 8.264207443198763256e-03
6.565317259873632016e-01 7.415768835129074067e-03
5.832980891017951475e-01 6.581921609967403969e-03
5.236868851919550538e-01 5.903553318063837173e-03
1.001209732852186107e+01 1.273290209018678454e-01
9.158805610923140605e+00 1.152433433242047722e-01
8.367306110909980887e+00 1.042581536820495897e-01
7.634554210684775910e+00 9.426828616188302756e-02
6.957646960392405155e+00 8.519425472225443385e-02
6.333505281708714740e+00 7.695868097727703860e-02
5.759246962238590228e+00 6.948252527698747794e-02
5.231506800345356645e+00 6.269709399464135080e-02
4.747652545963862103e+00 5.655879388667876817e-02
4.304597196167858186e+00 5.099420793822639908e-02
3.899486963611289436e+00 4.596699692079211225e-02
3.529642263413349745e+00 4.141960607965258084e-02
3.192451909911921959e+00 3.730505076626203925e-02
2.885429457759381311e+00 3.358761754338417810e-02
2.606180241516113938e+00 3.022550078032413753e-02
2.352478688212951585e+00 2.719346038799369189e-02
2.122242056317868109e+00 2.445969557646324524e-02
1.893798731347176467e+00 2.176429787316560421e-02
1.706559232670295412e+00 1.956404502024836761e-02
1.521140682174997982e+00 1.738842933221127623e-02
1.369431799017649887e+00 1.562356912722746155e-02
1.232427953575025104e+00 1.404068850429326075e-02
1.108611446607485451e+00 1.260917672315786664e-02
9.969592588571678515e-01 1.131815703856148270e-02
8.962661768666737583e-01 1.016955224298124981e-02
8.055579844495767139e-01 9.123849742499832299e-03
7.237559121713458277e-01 8.184459238729764954e-03
6.500463479999831762e-01 7.340333617799501761e-03
5.775485886030904403e-01 6.512748835204871037e-03
5.184947756258817542e-01 5.843738508176289474e-03
9.934490037929668560e+00 1.261954616677348484e-01
9.086466381268950343e+00 1.142130777909210887e-01
8.300021100918735684e+00 1.033180764150885139e-01
7.572186418176555911e+00 9.341313603989941095e-02
6.899943838713620714e+00 8.440992182897356921e-02
6.280224466733777433e+00 7.624586244875559971e-02
5.710109330786521831e+00 6.883285725282776990e-02
5.186418693278276315e+00 6.211018668812616494e-02
4.706201216628309147e+00 5.602370781368253005e-02
4.266600959274842175e+00 5.051542329974274131e-02
3.864717961455881756e+00 4.552800217113894821e-02
3.497899635874008428e+00 4.102072908062970313e-02
3.163509758198173927e+00 3.694172853760898517e-02
2.859030878961717814e+00 3.326314235912540551e-02
2.582130950188874952e+00 2.993497427887471807e-02
2.330681199790338720e+00 2.692913358184208586e-02
2.102457299333305052e+00 2.422089065230925709e-02
1.875922714887242826e+00 2.155149281749995857e-02
1.690441605830180327e+00 1.936844479101611227e-02
1.506658213476600006e+00 1.721762617902425699e-02
1.356370758367428486e+00 1.546910102456233553e-02
1.220582018214136255e+00 1.390028971143905147e-02
1.097956390052833076e+00 1.248845235533165531e-02
9.873800434629395051e-01 1.120572961544209420e-02
8.875612496987173028e-01 1.006525928081131692e-02
7.976453035827701932e-01 9.034054949515890956e-03
7.166934574031513794e-01 8.101337978098300391e-03
6.437367434019248824e-01 7.266284190486578358e-03
5.718494579003389200e-01 6.449406683474341768e-03
5.134413288331560743e-01 5.786219431616747982e-03
9.857287559785318010e+00 1.250726970265788607e-01
9.014599993947292944e+00 1.131865421714342845e-01
8.233244042081489411e+00 1.023786402627324815e-01
7.510226784973468739e+00 9.256079884545623249e-02
6.842664093769543321e+00 8.363577104465530487e-02
6.227315561636868502e+00 7.553890891993275680e-02
5.661371059510324599e+00 6.819270044616107529e-02
5.141574776705729377e+00 6.152835983245465851e-02
4.665053742004663384e+00 5.549561279060073737e-02
4.228868095716144637e+00 5.003649521119490212e-02
3.830195727634961411e+00 4.509380502228591686e-02
3.466333687372317396e+00 4.062076625351657838e-02
3.134686760785525106e+00 3.658438489300672863e-02
2.832830921322460949e+00 3.293869158020130972e-02
2.558310192888237911e+00 2.964770071803951232e-02
2.308998337307996529e+00 2.666912200747601630e-02
2.082809913455720086e+00 2.398248768633821915e-02
1.858329410460447750e+00 2.133535622724768571e-02
1.674405207359763281e+00 1.917907251308060418e-02
1.492347461443674916e+00 1.704807787798457916e-02
1.343402593183758098e+00 1.531429864867838754e-02
1.208866795403682248e+00 1.375915696454390637e-02
1.087388790277437067e+00 1.236281029287394570e-02
9.777877385851053704e-01 1.109647296706987862e-02
8.789427463817229835e-01 9.954763098701208818e-03
7.899006405765028882e-01 8.943696048640068647e-03
7.097169475179798681e-01 8.018752273285360138e-03
6.374289655210058081e-01 7.195277473817662112e-03
5.662679253023017445e-01 6.379925306875046040e-03
5.029138261524611631e-01 5.664170766081290040e-03
9.780588162804432883e+00 1.239587089029769718e-01
8.943117897161858565e+00 1.121690247879621877e-01
8.166832922737429001e+00 1.014509215249587981e-01
7.448726661888311895e+00 9.171112481579124509e-02
6.785744116064786446e+00 8.286733996961082038e-02
6.174781361236212796e+00 7.483775781727114440e-02
5.612958023783957806e+00 6.755542223708120575e-02
5.097074211586634540e+00 6.095531615895821015e-02
4.624195055599066073e+00 5.497666443950292164e-02
4.191456281393628025e+00 4.956359170887888327e-02
3.796000126996454505e+00 4.466438657818406349e-02
3.435103504154628062e+00 4.022817716357072332e-02
3.106148505196971499e+00 3.622743572297956738e-02
2.806828196226697880e+00 3.261198013442000165e-02
2.534683438209945905e+00 2.935615050408531615e-02
2.287505581748378702e+00 2.640880706025271543e-02
2.063323556007807813e+00 2.374657463890372799e-02
1.840802635863502124e+00 2.112439317473327471e-02
1.658590081019196916e+00 1.899284959276529780e-02
1.478126975724805447e+00 1.687865417277610580e-02
1.330507847955377354e+00 1.516508032347413729e-02
1.197285469220636722e+00 1.362047228412617376e-02
1.076911775564027840e+00 1.223727358617300240e-02
9.683823832302951296e-01 1.098707019881045230e-02
8.704103523784124663e-01 9.863223731188757934e-03
7.822417606762971376e-01 8.853994875087265251e-03
7.027254788047768708e-01 7.937752282517968397e-03
6.312074062374434247e-01 7.119535112247593785e-03
5.607208092283554324e-01 6.315157969479784708e-03
3.798422967055179456e-01 4.278020608679293166e-03
9.704338154585682830e+00 1.228498505053654821e-01
8.872031511923960778e+00 1.111580951172969345e-01
8.100817950893574704e+00 1.005281241107962020e-01
7.387543100610486135e+00 9.087145255853094905e-02
6.729158316633265358e+00 8.210563797056553981e-02
6.122613747480970758e+00 7.414134656020170133e-02
5.564867124730839443e+00 6.692350221311166303e-02
5.052821060343289261e+00 6.038170635097324379e-02
4.583637434441156344e+00 5.445869388958502616e-02
4.154265635536176227e+00 4.909053116048219673e-02
3.761997768737548764e+00 4.423499215629905085e-02
3.404081520783443171e+00 3.984318403649203533e-02
3.077910829788401692e+00 3.587767130457106268e-02
2.781106199435800175e+00 3.229654145364835305e-02
2.511249174493230374e+00 2.906976191608279941e-02
2.266202826395472325e+00 2.615126461354155829e-02
2.043963352495057784e+00 2.351006042556144301e-02
1.823481247584255227e+00 2.091447529204559092e-02
1.642867178211418366e+00 1.880530402259238121e-02
1.464000105163428600e+00 1.671040482042047970e-02
1.317832769437234708e+00 1.501288672551552572e-02
1.185719992319826721e+00 1.348233683130826456e-02
1.066522648972598741e+00 1.211050620849023034e-02
9.589637214649875396e-01 1.087359011207687798e-02
8.619645218272690146e-01 9.760401966360432793e-03
7.745687190631196373e-01 8.764455596833206977e-03
6.958498539861597276e-01 7.857820530155603181e-03
6.249855656475257204e-01 7.044899600484939850e-03
5.551579241577261348e-01 6.253331814890808471e-03
2.556333207232686089e-01 2.868250621047343900e-03
9.628420834973098863e+00 1.217557692132600761e-01
8.801488417328643621e+00 1.101590030876474779e-01
8.035283498286064585e+00 9.961677288634918082e-02
7.326814671314417104e+00 9.003912596926431922e-02
6.673016254358183907e+00 8.133963236611325975e-02
6.070817727014237164e+00 7.345388334274526032e-02
5.517166054969411704e+00 6.629922194259589563e-02
5.009005073498990157e+00 5.981280343863140669e-02
4.543411242356095059e+00 5.394210791676887218e-02
4.117493206968688924e+00 4.861986325070108417e-02
3.728327256484383234e+00 4.380975737518614382e-02
3.373293574520642935e+00 3.945529437981723508e-02
3.049875026159143410e+00 3.553154223635898029e-02
2.755515254788253543e+00 3.197859207092092204e-02
2.488008431966114653e+00 2.878282186214367946e-02
2.245087675322194887e+00 2.589252208367423536e-02
2.003950187581517550e+00 2.303229511777185948e-02
1.806243477641831019e+00 2.070492150064497106e-02
1.627284433519974760e+00 1.861990450832461466e-02
1.450053896919029972e+00 1.654336773381050868e-02
1.305203789682686244e+00 1.486299979863683722e-02
1.174342751489704462e+00 1.334633347641211998e-02
1.056221305382606390e+00 1.198642094067223392e-02
9.496323088420010050e-01 1.076676718120253735e-02
8.536046465903057712e-01 9.657416992266458500e-03
7.670372061461611102e-01 8.674038405207636776e-03
6.890364450801951257e-01 7.781230358734436345e-03
6.188644405862609998e-01 6.976461633541519367e-03
5.496880877100553953e-01 6.186547592092054779e-03
1.713451245623261454e-01 1.914025035372794508e-03
9.553023981182127145e+00 1.206637247706606325e-01
8.731324198027365924e+00 1.091651890854094115e-01
7.970089348366824034e+00 9.870882612565402836e-02
7.266388495913984613e+00 8.920956122522313847e-02
6.617215291262031229e+00 8.059231562510521529e-02
6.019309053630001571e+00 7.276920877294214274e-02
5.469752413847089656e+00 6.567887758648800756e-02
4.965426890115185898e+00 5.924698810449489234e-02
4.503512816375512706e+00 5.342576651819819222e-02
4.080903027279047635e+00 4.815673117543555620e-02
3.694905761624744045e+00 4.339099728957010460e-02
3.342808095481332398e+00 3.907608954687517150e-02
3.022044654895708060e+00 3.518675584273806695e-02
2.730178472849865035e+00 3.167196192237606289e-02
2.464958994159021977e+00 2.850226711145749728e-02
2.224167446908435597e+00 2.562881177084909423e-02
1.985133197702395824e+00 2.280246993238508810e-02
1.789187185690036985e+00 2.049738675394561366e-02
1.595041932392412765e+00 1.823474424110909861e-02
1.436202796060485953e+00 1.637739380911199319e-02
1.292650953479627329e+00 1.470825543928857594e-02
1.163054220955395124e+00 1.320952585859210687e-02
1.046035505704410173e+00 1.186255137455015547e-02
9.404934292308902988e-01 1.065215243501925306e-02
8.453137598881554915e-01 9.557524654914889214e-03
7.595794412279393004e-01 8.578943481278845234e-03
6.823084110406998359e-01 7.703369178182977763e-03
6.128129658729470908e-01 6.907391159312417130e-03
5.443190015395111825e-01 6.123745242098087987e-03
1.035791368291349279e+01 1.321280666567832829e-01
9.478085127986179970e+00 1.195867945547376687e-01
8.661527707868659220e+00 1.081838218227646475e-01
7.905361508130735793e+00 9.781369893320533693e-02
7.206442845894881266e+00 8.839535894104838532e-02
6.561745266868845405e+00 7.984874863682150936e-02
5.968250039120431616e+00 7.209627104870625081e-02
5.422763522930522662e+00 6.506331903408853201e-02
4.922290651293401709e+00 5.869366016120673019e-02
4.463913860830678537e+00 5.292517110009724995e-02
4.044606366171429102e+00 4.770563778150609113e-02
3.661759792016465287e+00 4.297743461613300064e-02
3.312501727395737561e+00 3.869968432514183515e-02
2.994409021452803632e+00 3.484881987513217122e-02
2.705059405722685106e+00 3.136489897546274053e-02
2.442201890542232245e+00 2.821849253864359974e-02
2.203439341233814019e+00 2.538308540576585462e-02
1.966501656718757873e+00 2.258332072301156429e-02
1.772328582002210107e+00 2.029848528166224714e-02
1.579925729057718442e+00 1.805372690440259706e-02
1.422542878816153156e+00 1.621672817176984457e-02
1.280266322889681785e+00 1.456100431277740186e-02
1.151853723111992300e+00 1.307552962288464037e-02
1.035915839178356723e+00 1.174256563001160013e-02
9.313451648155576246e-01 1.054716534504089760e-02
8.371337575676019993e-01 9.461462500698609654e-03
7.521342237096043659e-01 8.494665509628782085e-03
6.756652112035831381e-01 7.625900039791981902e-03
6.067851032073593442e-01 6.838256552981451450e-03
5.390030655376376600e-01 6.062926645520718208e-03
1.027800566524676995e+01 1.309598914132753256e-01
9.403535800801094524e+00 1.185180861556101722e-01
8.592239374347599323e+00 1.072092460005368009e-01
7.841030840142776626e+00 9.692828137611202155e-02
7.146908006477795006e+00 8.759194345932834469e-02
6.506760447300345973e+00 7.911420534813627670e-02
5.917486469581782593e+00 7.143256448304806383e-02
5.376055598733778140e+00 6.446174036113533345e-02
4.879392871217222094e+00 5.814456061406179238e-02
4.424571509671079816e+00 5.242584395325602248e-02
4.008651977381994413e+00 4.725203536267607446e-02
3.628857383805884851e+00 4.257262982830412046e-02
3.282520937541911543e+00 3.833788513182891100e-02
2.967076128211733277e+00 3.451497149936257058e-02
2.680203735864481907e+00 3.106085968635127759e-02
2.419535568051388363e+00 2.794710383607032153e-02
2.182899092228343996e+00 2.513686387514637091e-02
1.948011053935247539e+00 2.236603880551807019e-02
1.755553005023369639e+00 2.010108919196346849e-02
1.564956109829660047e+00 1.787491084508447542e-02
1.408942276960091666e+00 1.605627186280343330e-02
1.268068156865163276e+00 1.442053938229406404e-02
1.140742066244557984e+00 1.295128239944682430e-02
1.025941264770828587e+00 1.162682858211588552e-02
9.223648155100442336e-01 1.044055933676671030e-02
8.289398440555617587e-01 9.367282458438392495e-03
7.448110084710412027e-01 8.408169277345863349e-03
6.690691682053787614e-01 7.548660956626562259e-03
5.943822006581354067e-01 6.697634704307738919e-03
5.337184364648304147e-01 6.008520787757556068e-03
1.019852612192263130e+01 1.297962496397846444e-01
9.329414547579524708e+00 1.174576615717559114e-01
8.523352662508068889e+00 1.062423095676805762e-01
7.777051185404247668e+00 9.604629265518190018e-02
7.087696457391596816e+00 8.679004727320906165e-02
6.452121408923185086e+00 7.838510451160886350e-02
5.867162313856565170e+00 7.076887076885854388e-02
5.329697519148329121e+00 6.385858134078602200e-02
4.836832379919673741e+00 5.760109206085198275e-02
4.385554574248138771e+00 5.193158498503636783e-02
3.972953097494444918e+00 4.680683106663711956e-02
3.596233320248238385e+00 4.216605083123975417e-02
3.252723455915316197e+00 3.797024604251825197e-02
2.939945397603540567e+00 3.418493437957182551e-02
2.655508457550317392e+00 3.076455675069982021e-02
2.397061956074512779e+00 2.767771519467715838e-02
2.162546886689095782e+00 2.489524881489109387e-02
1.929754104683455873e+00 2.214806045056965517e-02
1.738975744269287027e+00 1.990556973116508824e-02
1.550005166000060886e+00 1.770143118669688029e-02
1.395493386926951462e+00 1.589824677135060968e-02
1.255870506461934433e+00 1.428238968944182084e-02
1.129818317203126643e+00 1.282277227591468137e-02
1.015989418683000300e+00 1.151175898040890030e-02
9.134089199532590131e-01 1.033294100612330672e-02
8.209336753029767841e-01 9.274510093549034537e-03
7.375734894243602957e-01 8.322292371262054317e-03
6.625039137246558907e-01 7.470540075322957413e-03
5.885869023484064932e-01 6.634677291306905964e-03
5.284345942538911656e-01 5.950203760519592010e-03
1.011946202638448966e+01 1.286424238510255613e-01
9.255786801192050106e+00 1.164060176903772281e-01
8.454854580520889229e+00 1.052824693966873254e-01
7.713578684039883449e+00 9.517275484041159972e-02
7.028882940463859974e+00 8.599585298982431736e-02
6.397799732798930883e+00 7.766355834375497647e-02
5.817134699351728777e+00 7.011029784872734039e-02
5.283688863770610311e+00 6.326359557698765790e-02
4.794608758463093423e+00 5.705826988511293607e-02
4.346863304417788676e+00 5.144170465852195007e-02
3.937468004906468533e+00 4.636444309373848049e-02
3.563848470335166052e+00 4.176454998887558362e-02
3.223230430849694628e+00 3.761062766153428633e-02
2.913014641602388988e+00 3.385559275024228182e-02
2.631034931541510691e+00 3.046799357592329047e-02
2.374778969080542090e+00 2.740762743810673530e-02
2.142304415043103649e+00 2.465357040259031837e-02
1.911581647030386355e+00 2.193156099880530507e-02
1.722568950146326605e+00 1.971153445305138391e-02
1.535312872092623682e+00 1.752944087252361963e-02
1.382160713667772711e+00 1.574319841624271382e-02
1.243851763235261032e+00 1.414096649011215186e-02
1.118882482329283334e+00 1.269572246568604831e-02
1.006181732220467806e+00 1.139811509076626289e-02
9.045202854230813827e-01 1.023307765251714810e-02
8.129137677629676428e-01 9.180487164492137989e-03
7.303212528248267388e-01 8.243181584931180347e-03
6.560013579512430359e-01 7.396205255225837306e-03
5.828373704473166494e-01 6.564938622773739893e-03
5.232509292824746305e-01 5.894861499616532545e-03
1.004091306136006345e+01 1.274989726139662549e-01
9.182609058637535071e+00 1.153638828378975023e-01
8.386773377176618638e+00 1.043313454496347797e-01
7.650442316693633948e+00 9.431017896759959218e-02
6.970563221338370141e+00 8.520754111502613914e-02
6.343932811427650975e+00 7.695042163866003260e-02
5.767437209355978922e+00 6.945964961202713561e-02
5.238027919326023962e+00 6.267371989203256166e-02
4.752720587997255386e+00 5.652307183400928636e-02
4.308424890881839886e+00 5.095698616923814706e-02
3.902398819173741096e+00 4.591962920176152763e-02
3.531769970638155343e+00 4.136693731312139632e-02
3.193954147741559613e+00 3.724681262608547927e-02
2.886369726876029329e+00 3.353224620846733534e-02
2.606737769258661519e+00 3.017382622018283458e-02
2.352704337927634004e+00 2.714246210133051257e-02
2.122231851458715290e+00 2.441569936872086885e-02
1.893565407222718600e+00 2.171962901946009397e-02
1.706243796570780846e+00 1.951620246974459030e-02
1.520711790188422619e+00 1.735782096238298183e-02
1.368955037072835168e+00 1.558782453238790819e-02
1.231844290753531412e+00 1.400268937791642951e-02
1.108135227748227924e+00 1.257299355787139770e-02
9.964472831499678884e-01 1.128582626724740530e-02
8.957185441801805981e-01 1.013121923347569918e-02
8.050005979981209592e-01 9.092246671107005046e-03
7.232571221320354127e-01 8.159479811625774265e-03
6.496137759247004873e-01 7.320572425055425769e-03
5.770885498025769555e-01 6.501822574746247106e-03
5.181117713966123528e-01 5.834332181882157138e-03
9.962803200976681595e+00 1.263657209840128026e-01
9.109831606340643262e+00 1.143284815436227397e-01
8.319157600363457306e+00 1.033846437758707548e-01
7.587750260701018767e+00 9.344790794128099432e-02
6.912561693659966977e+00 8.442444124153003493e-02
6.290372207374812952e+00 7.623905062026906099e-02
5.718201778169341942e+00 6.881210259702262577e-02
5.192716058583615180e+00 6.208508002737540832e-02
4.711078481717971833e+00 5.599151543068904557e-02
4.270355914180104406e+00 5.047393509142942408e-02
3.867512661834370480e+00 4.548523637800413327e-02
3.499873051537659485e+00 4.097233650628972351e-02
3.164867657192003136e+00 3.689269591435801604e-02
2.859932035513117921e+00 3.320893547321929207e-02
2.582645609293540812e+00 2.988276556687343224e-02
2.330885901130396398e+00 2.688089789071755956e-02
2.102447462519314136e+00 2.418053706238457515e-02
1.875766321553154370e+00 2.150960185361219107e-02
1.690069017826671294e+00 1.932672187318509177e-02
1.506210401735978088e+00 1.718838203724067787e-02
1.355883005154507215e+00 1.543339015150520591e-02
1.220089515435951677e+00 1.386653110564921819e-02
1.097475493555404968e+00 1.244608941865241528e-02
9.868287545170091324e-01 1.117507482242646559e-02
8.870522540844173465e-01 1.003168874274868935e-02
7.971602037550037378e-01 8.999778981516069754e-03
7.161854546518948705e-01 8.075575759882460541e-03
6.432113382130602020e-01 7.248772599371587633e-03
5.713851860501553137e-01 6.431856730489561753e-03
5.074959820141956568e-01 5.712692000715031450e-03
9.885081374825384515e+00 1.252423976863700217e-01
9.037485003758241930e+00 1.133004821355212827e-01
8.251970563915863366e+00 1.024515626692632936e-01
7.525487457125167090e+00 9.259556932979731703e-02
6.854974141482232497e+00 8.364635102799262978e-02
6.237267806224083166e+00 7.553329818645379556e-02
5.669226506566169554e+00 6.817120829474328236e-02
5.147732121791762872e+00 6.150394568900784120e-02
4.669847803513036411e+00 5.546284682038519348e-02
4.232535926530049508e+00 5.000012990242928140e-02
3.832903307410048921e+00 4.504480054093736724e-02
3.468306916268887985e+00 4.057859569518984522e-02
3.136084605326414643e+00 3.653550064868983649e-02
2.833694710157642405e+00 3.289043138513925157e-02
2.558792305135761058e+00 2.959237841379357484e-02
2.309173488679340025e+00 2.661869379829891885e-02
2.082748806532720209e+00 2.394555141818593622e-02
1.858050032843121979e+00 2.129656811477185357e-02
1.674077280232537657e+00 1.913766862673135435e-02
1.491885964310619039e+00 1.701772165665068129e-02
1.342850766137085206e+00 1.528219649863788755e-02
1.208341917977533653e+00 1.373066099507888604e-02
1.086805443181684039e+00 1.232543498152503109e-02
9.772539594195612800e-01 1.106560041402114558e-02
8.784305340860750766e-01 9.931988766854506212e-03
7.894054483209969053e-01 8.912652073812376424e-03
7.091164469453136165e-01 7.994687170429009768e-03
6.368953544411466439e-01 7.174666504110111843e-03
5.658213195840052778e-01 6.365484865393887873e-03
3.832562899360086317e-01 4.287830520730726187e-03
9.807835154569124470e+00 1.241199230332869219e-01
8.965590383496294891e+00 1.122802286662336474e-01
8.185156257339004426e+00 1.015216255705476828e-01
7.463625042161882384e+00 9.174905633415920969e-02
6.797770185501228468e+00 8.288242838154892544e-02
6.184460005023516338e+00 7.483248376515676259e-02
5.620655524808696235e+00 6.753371976858398018e-02
5.103112531501689197e+00 6.092593735574299701e-02
4.628861126971413498e+00 5.494111280958854232e-02
4.194939710998276894e+00 4.952544463916103840e-02
3.798545650109151683e+00 4.461513203794936766e-02
3.436947394058189609e+00 4.019288189784302190e-02
3.107506911224658719e+00 3.618565748451087194e-02
2.807654578837836201e+00 3.257209715834753078e-02
2.535132744338851829e+00 2.930645060838003510e-02
2.287652646972530679e+00 2.636186534557867153e-02
2.063237211278387662e+00 2.370929722767186817e-02
1.840517643899329148e+00 2.108907874371693247e-02
1.658247381247481389e+00 1.895052243697782288e-02
1.477654958837905097e+00 1.685128799208776215e-02
1.330038882037952730e+00 1.513061876786984429e-02
1.196683128210231484e+00 1.359746496535789093e-02
1.076324636628959608e+00 1.220355177147655623e-02
9.678237254336471418e-01 1.095161201603325231e-02
8.698953486969678295e-01 9.833906105226036115e-03
7.816801692533381640e-01 8.820436627151279768e-03
7.022231813001929002e-01 7.913590484336241113e-03
6.306815560460723447e-01 7.098213252321943639e-03
5.602577903266467985e-01 6.304296953807164358e-03
2.579031323648721119e-01 2.882836587569182277e-03
9.731033109348862453e+00 1.230152674651556199e-01
8.894125469862432354e+00 1.112692785455600269e-01
8.118805643769663405e+00 1.006013198733359815e-01
7.402203184230189414e+00 9.091109639663416675e-02
6.740977795772064241e+00 8.211617293428337405e-02
6.132026723433426696e+00 7.413875569362908535e-02
5.572398882727500613e+00 6.690919354996401058e-02
5.058736590060119553e+00 6.035417294067663141e-02
4.588206927847544137e+00 5.442199918498921013e-02
4.157763052830945050e+00 4.905122465646972324e-02
3.764531263791210058e+00 4.419133243149205720e-02
3.405871612641549806e+00 3.980623656683041772e-02
3.079127011155744498e+00 3.583670874695884384e-02
2.781886349604602682e+00 3.225376981391527703e-02
2.511666398682857793e+00 2.902294637962062746e-02
2.266323039150850427e+00 2.610172640672754618e-02
2.022826321373291769e+00 2.322975751981276246e-02
1.823164157672219732e+00 2.088557349883665357e-02
1.642510291798238597e+00 1.876385517969184763e-02
1.463515467404555181e+00 1.668362367066180546e-02
1.317279347515515786e+00 1.497947906073694192e-02
1.185212722111793404e+00 1.346425152573126408e-02
1.065931678950719608e+00 1.208221948066628970e-02
9.584019495558177004e-01 1.084509455801992844e-02
8.614462944736300809e-01 9.735654505622101315e-03
7.741046406626109766e-01 8.734277748689133619e-03
6.953481802030623271e-01 7.836000582156605124e-03
6.245336909348481180e-01 7.029107690107524661e-03
5.546952498005208732e-01 6.236371167107297719e-03
1.729023235716179996e-01 1.925781343852746080e-03
9.654747517338936547e+00 1.219086372675212415e-01
8.823133434489907501e+00 1.102670217718413892e-01
8.052959799149988385e+00 9.968540497064869166e-02
7.341167487394508306e+00 9.007605240578152317e-02
6.684558836286852213e+00 8.135739779244931247e-02
6.080060141502827697e+00 7.345214134094386893e-02
5.524499224002575204e+00 6.628770409675303898e-02
5.014703667786761798e+00 5.978714443144982765e-02
4.547796086587123199e+00 5.390344545832857076e-02
4.120808048609534424e+00 4.858707942914899935e-02
3.730802790860374696e+00 4.377142202381880537e-02
3.375021200970336643e+00 3.942392952007347379e-02
3.051054710751162080e+00 3.549169499810661543e-02
2.756268477510838810e+00 3.194571692220365966e-02
2.488393427989497475e+00 2.874104720357132173e-02
2.245189631026759614e+00 2.584670217471534900e-02
2.003799605816473317e+00 2.300312665828692024e-02
1.806004157313336300e+00 2.068014938712942410e-02
1.609950631124899223e+00 1.837883007073248115e-02
1.449567554455229335e+00 1.651686484075540889e-02
1.304692969526506596e+00 1.483395732967343096e-02
1.173831143717166237e+00 1.332750623865797471e-02
1.055700843173817294e+00 1.196320043235803328e-02
9.491672145385366965e-01 1.073406341882754585e-02
8.530835183405662825e-01 9.640465204574795444e-03
7.665145002662411278e-01 8.645923758250562835e-03
6.885328557114228643e-01 7.755654557106486657e-03
6.184052964215651649e-01 6.957538168067314496e-03
5.493148591244495504e-01 6.171392255597847078e-03
1.046954685341464852e+01 1.335252876541882794e-01
9.578862706956590145e+00 1.208200478941096195e-01
8.752509355194879603e+00 1.092693934328163308e-01
7.987412833892962638e+00 9.877679513867143601e-02
7.280477234607592329e+00 8.925224864573401418e-02
6.628528589826948370e+00 8.060672559956706673e-02
6.028370738532366602e+00 7.276728175917551722e-02
5.476955343002081200e+00 6.566703201053890326e-02
4.971101430654586650e+00 5.922751645401153064e-02
4.507801302062609317e+00 5.339475576577919907e-02
4.084150564108227854e+00 4.812640210002334940e-02
3.697311784002815127e+00 4.335142436595410681e-02
3.344461247552660055e+00 3.904474704767556259e-02
3.023177571821276555e+00 3.514680874542051164e-02
2.730885869722153192e+00 3.163409561235582673e-02
2.465343360983864418e+00 2.845898390638647649e-02
2.224245912729024166e+00 2.559476580745355737e-02
1.985011742055782236e+00 2.277174785713593011e-02
1.788936550316034824e+00 2.047254164333643309e-02
1.594634876305633275e+00 1.819683519855026105e-02
1.435787167825147703e+00 1.634962323405134837e-02
1.292129680148280890e+00 1.468319473625368486e-02
1.162537714055370763e+00 1.319277690986450820e-02
1.045508164000917173e+00 1.184405913670176849e-02
9.399216392022445854e-01 1.062495322823681088e-02
8.448069717879126417e-01 9.545100900833033974e-03
7.590102265599902864e-01 8.560230273800716744e-03
6.818025339911568672e-01 7.676907422837459666e-03
6.123440675872292571e-01 6.885837392794491932e-03
5.438564151524653001e-01 6.113830645575992623e-03
1.038859924775810661e+01 1.323412789183321669e-01
9.503430441620947633e+00 1.197370519699328117e-01
8.682375842899050511e+00 1.082856936526328251e-01
7.922346855917418829e+00 9.788191488603861790e-02
7.220259430091332753e+00 8.843481755487703211e-02
6.572917664555430584e+00 7.986534362033603784e-02
5.977062826280965524e+00 7.210016148586731455e-02
5.429766118802739960e+00 6.505514250732477577e-02
4.927754619231168753e+00 5.867538442473904658e-02
4.468038205049563949e+00 5.289272626927512405e-02
4.047757213854770164e+00 4.766939320222884219e-02
3.664031808142281577e+00 4.294092092669823946e-02
3.314116312133007725e+00 3.867234166991089656e-02
2.995513844491085820e+00 3.481073958732871371e-02
2.705731745460252302e+00 3.132640098653118044e-02
2.442450298862718583e+00 2.818813929744251254e-02
2.203489669250857652e+00 2.534687167297192123e-02
1.966360616151575869e+00 2.255139407744163535e-02
1.771974381831883605e+00 2.027503606088212895e-02
1.579499471886250284e+00 1.802119039393084918e-02
1.422014207323257784e+00 1.619222405313966787e-02
1.279743289069299683e+00 1.453935264088560692e-02
1.151333288358896034e+00 1.306493097389397999e-02
1.035377575266837713e+00 1.172901390731675465e-02
9.307786343823657438e-01 1.052389554788154928e-02
8.365166063780401506e-01 9.453577081997241796e-03
7.516657191336729715e-01 8.476357314674923607e-03
6.751571817626378369e-01 7.604271070894449286e-03
5.998236651387129914e-01 6.743841458957256299e-03
5.385624499274298538e-01 6.050715584335171308e-03
1.030812471056362689e+01 1.311650504703326114e-01
9.428469858671702397e+00 1.186662619505664262e-01
8.612631526235947632e+00 1.073112535019684066e-01
7.857705948601731549e+00 9.699328455828924722e-02
7.160396648975772216e+00 8.762847943857283994e-02
6.517663203868054644e+00 7.913070983346653930e-02
5.926131060253171157e+00 7.142696319776699332e-02
5.382884843261441787e+00 6.444945465987436672e-02
4.884747466497730173e+00 5.812107945400667164e-02
4.428603501779631024e+00 5.239619930870102055e-02
4.011660389373163937e+00 4.722127080051898018e-02
3.631060026587634049e+00 4.253358631621418501e-02
3.284067361381373562e+00 3.830053064535614282e-02
2.968133147029317964e+00 3.447930558084362496e-02
2.680831816934732270e+00 3.102915977933556196e-02
2.419828563412936617e+00 2.791513316758210267e-02
2.182923512619837414e+00 2.510377048368412842e-02
1.947895506740014326e+00 2.233015148202098857e-02
1.755265177694057321e+00 2.007861666038402923e-02
1.564488476510837334e+00 1.784868379565406060e-02
1.408495947111710223e+00 1.603619525552834463e-02
1.267539206868933510e+00 1.440022762417586359e-02
1.140243469732955539e+00 1.293397485510119557e-02
1.025334953864458942e+00 1.161784122973220749e-02
9.217911992786816944e-01 1.042353217535884821e-02
8.284138726952088305e-01 9.360280792920587165e-03
7.443400708186157511e-01 8.396254271609287709e-03
6.685620135872950565e-01 7.532605123503409265e-03
5.939419796636862259e-01 6.679333179952594464e-03
5.332527589204875129e-01 5.992111646910575073e-03
1.022807192578682667e+01 1.299969351356515535e-01
9.353876931376339243e+00 1.176045767179730306e-01
8.543345105238350001e+00 1.063412212188501321e-01
7.793443330557116688e+00 9.611200117443399749e-02
7.100990343495055868e+00 8.682466936619380460e-02
6.462733209832189907e+00 7.840268824378791856e-02
5.875564886396114517e+00 7.076289175600926351e-02
5.336403650840016333e+00 6.384839104226891493e-02
4.841987223803404738e+00 5.757891175502680842e-02
4.389496664229151079e+00 5.190357334871808365e-02
3.975860882420166664e+00 4.677329711003975349e-02
3.598380398252683410e+00 4.212981474928302605e-02
3.254228847629481169e+00 3.793886933551747498e-02
2.940961428173466619e+00 3.414598682205088886e-02
2.656065590484521621e+00 3.073244421500230528e-02
2.397324204935122882e+00 2.764477132634623677e-02
2.162544560583228304e+00 2.486039925968705835e-02
1.929514940516212418e+00 2.211481908314385375e-02
1.738673217672972671e+00 1.988182666775365620e-02
1.549624660810795307e+00 1.767650281562802364e-02
1.394997557384927367e+00 1.588312217996253051e-02
1.255331197321514880e+00 1.425805193028924570e-02
1.129208081366494643e+00 1.280794928736696085e-02
1.015479122395632983e+00 1.150284489403655998e-02
9.128358736007397001e-01 1.032265461837049772e-02
8.203148385890731698e-01 9.268002998068946077e-03
7.370000056456907922e-01 8.320817971543482267e-03
6.619944188329146550e-01 7.461925838038467075e-03
5.881447286995042933e-01 6.615989554074401882e-03
5.280270447872489337e-01 5.934790985242389960e-03
1.014854403558320506e+01 1.288422220867242174e-01
9.279816239728781113e+00 1.165481120362323875e-01
8.474490392470007905e+00 1.053810490729909788e-01
7.729612362911018941e+00 9.523530223815353246e-02
7.041947588000679659e+00 8.603269016509339229e-02
6.408248484195403272e+00 7.767887618497087976e-02
5.825362340141769124e+00 7.010720240811424420e-02
5.290272349065356927e+00 6.325245694350248304e-02
4.799648634872806241e+00 5.704074904964676757e-02
4.350702822065291464e+00 5.140961849998470362e-02
3.940399147376545841e+00 4.633217363346873313e-02
3.565926868538698891e+00 4.172981447387374282e-02
3.224687464303644724e+00 3.757432106760589391e-02
2.913991675611284915e+00 3.382143689349760562e-02
2.631594586268044988e+00 3.043497606083395840e-02
2.375011623951397421e+00 2.737843255038994658e-02
2.142283048267343393e+00 2.461953864217687749e-02
1.911392432000341257e+00 2.189962229254708431e-02
1.722174838444072709e+00 1.968739768950663466e-02
1.534839918233463996e+00 1.750074884622196056e-02
1.381688818954420084e+00 1.572972744963081412e-02
1.243311531260852476e+00 1.411758650668196342e-02
1.118361462680100615e+00 1.268173353364728841e-02
1.005610862678198103e+00 1.139078328435643404e-02
9.039443862396814300e-01 1.022228490337157361e-02
8.123832877854290091e-01 9.178725882093483751e-03
7.298452056574769031e-01 8.240820130583541639e-03
6.555119685010722952e-01 7.387196586915192181e-03
5.823319753470953541e-01 6.553711771394197909e-03
5.228364043575526310e-01 5.877214219749996374e-03
1.006948294549939504e+01 1.276977669589911824e-01
9.206086268457177368e+00 1.155029710929990350e-01
8.406117839843339823e+00 1.044262195999721143e-01
7.666215452129251595e+00 9.436806122004566533e-02
6.983245242354457538e+00 8.524245340555748618e-02
6.354142505455354417e+00 7.696125902627394544e-02
5.775540395063969434e+00 6.945565353629433447e-02
5.244452508701862747e+00 6.266131657858779735e-02
4.757655084713444893e+00 5.650398349325923275e-02
4.312159189043048180e+00 5.092493223298075883e-02
3.905152569661508366e+00 4.589220608931779410e-02
3.533767014445941879e+00 4.133305628398509235e-02
3.195252630086130363e+00 3.722225602700910546e-02
2.887297824694884607e+00 3.349647259510479119e-02
2.607219006377774484e+00 3.014081568279737208e-02
2.352898386450319901e+00 2.711451065622075274e-02
2.122284994885610399e+00 2.438224029589464159e-02
1.893385957465234304e+00 2.168783789851573551e-02
1.705934173384185737e+00 1.949588406911855268e-02
1.520225049547462071e+00 1.733116225219601819e-02
1.368471071741641287e+00 1.557580588885031092e-02
1.231358127955195947e+00 1.397998794943291871e-02
1.107602409743893679e+00 1.255451859087033765e-02
9.959297645274423072e-01 1.127905560301111984e-02
8.952397769150676199e-01 1.013029735416092272e-02
8.044467394769274637e-01 9.082279517783205594e-03
7.226831486314465591e-01 8.156633285065854541e-03
6.491032048057283621e-01 7.319026420964992209e-03
5.765758857043948860e-01 6.489387296657244016e-03
5.121252578601752647e-01 5.759610168692945106e-03
9.990843559403089102e+00 1.265600074361537819e-01
9.132932704452862538e+00 1.144638871255687779e-01
8.338151408654384866e+00 1.034794887471454372e-01
7.603179511172136529e+00 9.351167951912017773e-02
6.925041541828651503e+00 8.445704562052602782e-02
6.300371499691564736e+00 7.625195426556123646e-02
5.726070336982806097e+00 6.881111243856055659e-02
5.198922450558826291e+00 6.207188816578462082e-02
4.715900073979550911e+00 5.596842499481822358e-02
4.273928740980204921e+00 5.045221416642205192e-02
3.870205680447941887e+00 4.545495058884575779e-02
3.501831243474330613e+00 4.093616827168013172e-02
3.166225641742400398e+00 3.686373986980620576e-02
2.860796940512842390e+00 3.317837899881679459e-02
2.583137914770697208e+00 2.985126307076495927e-02
2.331058219270031540e+00 2.685008511066241596e-02
2.102373908638491606e+00 2.414403096168822246e-02
1.875463700547003620e+00 2.147512413415757562e-02
1.689716180743183083e+00 1.930396376208042344e-02
1.505704943359707171e+00 1.715942125637109211e-02
1.355342825350459801e+00 1.542070021523789421e-02
1.219510395050439788e+00 1.384376274976451514e-02
1.096833312197721400e+00 1.243240979786210468e-02
9.862359225811674346e-01 1.116868164805767671e-02
8.865213199432573354e-01 1.001924267577021001e-02
7.966280447889382277e-01 8.995273885124626181e-03
7.156221397528879091e-01 8.074709825028603821e-03
6.426984052391929714e-01 7.250578536776799803e-03
5.709400588514008668e-01 6.429359727943594234e-03
3.867309595758502416e-01 4.347302865595221305e-03
9.912679520725662385e+00 1.254267536619810275e-01
9.060200973740426988e+00 1.134343090547065142e-01
8.270585365372030040e+00 1.025417601045671145e-01
7.540637996965640966e+00 9.265253617385986462e-02
6.867214646996774974e+00 8.368140510282394418e-02
6.247030134621444297e+00 7.554638185748467627e-02
5.676960816887637762e+00 6.816997004842237362e-02
5.153840134201439938e+00 6.148985071014013287e-02
4.674477532320366002e+00 5.544205008652345473e-02
4.236012070003614127e+00 4.997521669698240521e-02
3.835490387526582001e+00 4.502564566351464903e-02
3.470190729186061418e+00 4.054678823530275672e-02
3.137304198142661704e+00 3.651274792009787801e-02
2.834516852253132324e+00 3.286024797643169459e-02
2.559252356198006950e+00 2.956193628925263966e-02
2.309318260554401370e+00 2.659241241103329004e-02
2.082650101856039271e+00 2.391212500169787383e-02
1.857815801669072009e+00 2.126504603981630229e-02
1.673744377836645869e+00 1.911721125745480601e-02
1.491372472340196653e+00 1.699225834965214718e-02
1.342405177719363740e+00 1.526928281276323900e-02
1.207787643100163955e+00 1.370879002136146663e-02
1.086260683543308625e+00 1.230909592036133829e-02
9.767293864782353729e-01 1.105599663204411866e-02
8.778889863050521880e-01 9.920665756885547679e-03
7.888706826527400739e-01 8.901967129963037073e-03
7.086414223390481437e-01 7.992583053358721240e-03
6.364796157873892080e-01 7.174957342273526398e-03
5.653768591596736171e-01 6.368986618889098048e-03
2.601932946714347605e-01 2.921015255323578148e-03
9.834950290083314783e+00 1.243079893423570115e-01
8.987846299498990277e+00 1.124123056590037029e-01
8.203404639948479016e+00 1.016121506164382043e-01
7.478438033010573527e+00 9.180752228839321460e-02
6.809705016827837021e+00 8.291339190411527171e-02
6.194026593159247973e+00 7.484707161412366971e-02
5.628212639338164180e+00 6.753130261803527712e-02
5.109003471206556846e+00 6.091533472369933810e-02
4.633391702605997864e+00 5.492085859888325844e-02
4.198430381904192821e+00 4.950142988195994909e-02
3.801090319176579690e+00 4.459294364334446398e-02
3.438767365543549115e+00 4.015942795162871087e-02
3.108686182799857978e+00 3.615801333898981812e-02
2.808437261887454461e+00 3.254213678816935545e-02
2.535560208170013929e+00 2.927756398471299468e-02
2.287778503614609438e+00 2.633143296715402190e-02
2.041854343565693508e+00 2.342712664159392680e-02
1.840265942910858099e+00 2.105822221725828572e-02
1.657853411252708797e+00 1.892824555436138645e-02
1.477135759458727104e+00 1.682583058831693679e-02
1.329482118878738239e+00 1.511651364947933472e-02
1.196180431884888762e+00 1.357273411888342690e-02
1.075776050443428167e+00 1.219311411299973426e-02
9.672098087312098746e-01 1.094759304773162099e-02
8.693432312580252619e-01 9.819935572369115767e-03
7.811992126379331269e-01 8.813885938397792233e-03
7.017454159354069576e-01 7.913407718316415804e-03
6.301717122635338564e-01 7.105361078881335633e-03
5.598145554288603831e-01 6.304664291755804166e-03
1.744611156539176144e-01 1.961934714649444036e-03
9.757670470796767859e+00 1.231908122219911861e-01
8.916036896215517871e+00 1.113984164076196881e-01
8.136733354620103498e+00 1.006900970165069548e-01
7.416650068553328090e+00 9.096566635063085826e-02
6.752682010561541048e+00 8.214959012914183067e-02
6.141440510451484869e+00 7.415062860525852007e-02
5.579748763534076339e+00 6.690294868773219439e-02
5.064514270395023665e+00 6.034639463713002000e-02
4.592639247953067994e+00 5.440138591757674030e-02
4.161071832494573464e+00 4.902894499662354549e-02
3.767002728353670893e+00 4.416913974331024978e-02
3.407644081134450609e+00 3.977581552447159025e-02
3.080359556124296461e+00 3.581375159895187205e-02
2.782617925840431994e+00 3.223116495523188629e-02
2.512062148577709930e+00 2.899261550320858180e-02
2.266428028930415728e+00 2.608308598353217822e-02
2.022661836926865409e+00 2.319801572843914125e-02
1.822903357187988682e+00 2.085283583854362702e-02
1.624973458609578092e+00 1.853991087749879210e-02
1.463074750695618986e+00 1.665898891607211704e-02
1.316816964546024593e+00 1.497061012619351102e-02
1.184698768812310288e+00 1.343877213683715259e-02
1.065379216665153228e+00 1.206599443004670140e-02
9.578770202636317510e-01 1.083814055827758693e-02
8.608837694521149775e-01 9.722373350341420237e-03
7.735131956105201212e-01 8.726060209826327213e-03
6.948348039390882525e-01 7.831671016490271073e-03
6.240391400424558643e-01 7.031036051127858080e-03
5.542490036487560667e-01 6.240588189608211982e-03
1.058246947363141111e+01 1.349628839364313548e-01
9.680852206161212337e+00 1.220889329822456709e-01
8.844532460123289752e+00 1.103919197188299034e-01
8.070430306866510861e+00 9.977266199814648073e-02
7.355290418837674871e+00 9.013495369098295518e-02
6.695965502433439021e+00 8.139014588939801065e-02
6.089199246734103177e+00 7.345862419287557676e-02
5.531720453911045610e+00 6.628351236351992526e-02
5.020369591289037814e+00 5.977262237340229961e-02
4.552119157544602501e+00 5.388858947262770843e-02
4.124033617587265610e+00 4.856205325732223382e-02
3.733126946468270368e+00 4.374686541369809251e-02
3.376732841020166465e+00 3.939309079666965252e-02
3.052144186206347420e+00 3.546615558805680385e-02
2.756969867939794927e+00 3.191974168661344119e-02
2.488757026851234677e+00 2.871217615129473960e-02
2.245266589481921038e+00 2.582685052311251700e-02
2.003710529946384433e+00 2.297940644524984824e-02
1.805638025786784784e+00 2.064964987776986630e-02
1.609511811778378432e+00 1.835822381518274413e-02
1.449113492506064249e+00 1.649378023331854459e-02
1.304142019456833168e+00 1.482180916115414561e-02
1.173305286446962636e+00 1.330521405111098794e-02
1.055140087166052343e+00 1.194649988132394196e-02
9.485378356367889507e-01 1.072838205787096828e-02
8.525105521583259405e-01 9.626096983316316177e-03
7.659755626445055032e-01 8.638339371404027411e-03
6.880541052707698224e-01 7.750922357618691104e-03
6.178912914188163796e-01 6.961586098144467889e-03
5.488685855433760308e-01 6.169491363688160354e-03
1.050045669752086397e+01 1.337604608147869301e-01
9.604447000700464088e+00 1.209885417635577914e-01
8.773543044114958889e+00 1.093916763603843129e-01
8.004554453148337245e+00 9.886223642068039941e-02
7.294369559754429133e+00 8.930750801295196661e-02
6.639749779348953496e+00 8.063835807175867565e-02
6.037361354073198960e+00 7.278055391458690404e-02
5.484050541235801823e+00 6.566197016333774616e-02
4.976569457545355846e+00 5.921637087768206326e-02
4.512030569104310551e+00 5.337859369906874235e-02
4.087308457035690346e+00 4.810064639198147890e-02
3.699552915173358159e+00 4.332849608664380431e-02
3.346123170673565017e+00 3.902311447785843102e-02
3.024314977623516310e+00 3.512517603078119804e-02
2.731583786618605902e+00 3.161063003416707262e-02
2.465645005779000254e+00 2.843440073998497464e-02
2.224295102419062253e+00 2.557675523442257473e-02
1.984845316631902001e+00 2.275467964792647277e-02
1.788640570641931271e+00 2.044809021258792159e-02
1.594243203267711406e+00 1.817833367836261746e-02
1.435243720662375155e+00 1.633150739542356053e-02
1.291656442452212339e+00 1.467589366147919495e-02
1.162000780126635435e+00 1.317523688720669689e-02
1.044911111795204350e+00 1.183429173101756791e-02
9.393892987137630879e-01 1.062154391426522841e-02
8.442137019954678578e-01 9.531579422303676496e-03
7.584982522439376318e-01 8.549696711714774647e-03
6.813213608905785978e-01 7.674207007028645625e-03
6.053056478815158625e-01 6.814585679417162027e-03
5.434721548699255056e-01 6.116477844677784687e-03
1.041901510550939136e+01 1.325670297355436844e-01
9.528542708298754604e+00 1.199017460533676749e-01
8.703009406882554089e+00 1.084034191093550675e-01
7.939134644500665416e+00 9.796085264012828475e-02
7.233851326799591419e+00 8.848544245154085774e-02
6.583843060541546777e+00 7.989374794719945883e-02
5.985795858081340626e+00 7.210354875902785787e-02
5.436636902912137082e+00 6.504907981502808245e-02
4.933111811455255236e+00 5.865742890182751301e-02
4.472174957568397780e+00 5.287430571077193081e-02
4.050815278780204309e+00 4.764467165647261887e-02
3.666294240323780151e+00 4.291521708206688657e-02
3.315726673471652841e+00 3.864567521472984934e-02
2.996602138310234142e+00 3.478705079537485617e-02
2.706393151179024681e+00 3.130603028397217075e-02
2.442743626176735017e+00 2.815873858473226868e-02
2.203512405247779693e+00 2.532569942465062035e-02
1.966165634949245122e+00 2.252618588062706151e-02
1.771671383586254533e+00 2.024871374115018441e-02
1.579093700452109283e+00 1.799964835129463231e-02
1.421564343365833372e+00 1.616830322035505557e-02
1.279261369652886060e+00 1.453161354089253614e-02
1.150784831643840711e+00 1.304315582324879451e-02
1.034813801458136062e+00 1.172036327519248265e-02
9.302273488781060973e-01 1.051247086485364995e-02
8.360203733326142528e-01 9.431874941644836571e-03
7.511472239792666983e-01 8.464016808090984306e-03
6.746738989778889861e-01 7.595986825786402684e-03
5.993644492156398051e-01 6.745536004136192150e-03
5.380892473798983833e-01 6.054146749246849292e-03
1.033801739002303499e+01 1.313810802916962617e-01
9.453090246291743881e+00 1.188244100872406644e-01
8.632901668570232445e+00 1.074208575586508563e-01
7.874173414820567984e+00 9.706704461363993564e-02
7.173763733410693177e+00 8.767007616417084315e-02
6.528321390496729215e+00 7.915344447141024753e-02
5.934701504786723980e+00 7.143533256960055144e-02
5.389612590839069739e+00 6.443776484699310914e-02
4.889967334029463153e+00 5.810424302340453512e-02
4.432646887693516113e+00 5.237256105183771965e-02
4.014638196367474876e+00 4.718842649785992549e-02
3.633255247143631905e+00 4.250450069244954276e-02
3.285535645157697804e+00 3.827517461362561074e-02
2.969165580023888307e+00 3.444597011422107641e-02
2.681400618744119058e+00 3.100257789335275974e-02
2.420012568380160101e+00 2.788338936852369915e-02
2.182918901472754580e+00 2.507627058612310264e-02
1.947641375057807656e+00 2.230697172403155876e-02
1.754957509442405028e+00 2.004826241813437160e-02
1.564024425474325186e+00 1.782441131421902067e-02
1.407934265641364258e+00 1.600860491090956919e-02
1.266958504977488076e+00 1.438485740838209292e-02
1.139656833256043944e+00 1.291805458160662570e-02
1.024816050518676747e+00 1.159801750140176599e-02
9.212524070473184779e-01 1.040749987694929678e-02
8.279151054266362664e-01 9.338249320647388704e-03
7.437970315018465062e-01 8.380634546504341434e-03
6.680796627716253377e-01 7.520135717658094250e-03
5.934727193075367557e-01 6.677083088957038240e-03
5.328067017616378021e-01 5.990710120637199668e-03
1.025752093464872416e+01 1.302075906007758854e-01
9.378104370147397617e+00 1.177530918035487734e-01
8.563261278213870398e+00 1.064461688727820626e-01
7.809632526216421233e+00 9.617679037299965705e-02
7.114061636552889922e+00 8.686603978394850933e-02
6.473200354558610314e+00 7.842240060834457238e-02
5.883962474375170615e+00 7.076140554072102296e-02
5.343009141433094022e+00 6.383108836633699656e-02
4.847120345545330444e+00 5.755566437241024097e-02
4.393351970308854604e+00 5.187421478779665612e-02
3.978780342840924966e+00 4.674000124190933608e-02
3.600425425198599427e+00 4.209627212964239806e-02
3.255646972119738525e+00 3.790473466615371795e-02
2.941952440970094784e+00 3.411459287091302139e-02
2.656648314789984866e+00 3.069882723225747859e-02
2.397564732386172626e+00 2.761436631264266306e-02
2.162512651424266075e+00 2.482775560234964929e-02
1.929337141833335378e+00 2.208416326752931855e-02
1.738326688766815620e+00 1.985159443734810930e-02
1.549119146568233685e+00 1.764851136066213425e-02
1.394529347903170402e+00 1.585072407357535421e-02
1.254830434482207213e+00 1.423809305861895198e-02
1.128717187033063230e+00 1.278651831659602736e-02
1.014907801439859147e+00 1.148074658411003639e-02
9.122636435431378255e-01 1.030860591865952886e-02
8.198091906642868132e-01 9.247604523116256456e-03
7.365542829412147219e-01 8.296389013072060295e-03
6.615099086236921888e-01 7.438464839854746179e-03
5.876245785838519753e-01 6.607568911697309089e-03
5.275792258563088977e-01 5.928314740380951492e-03
1.017748151746053331e+01 1.290422756031252560e-01
9.303596690374703826e+00 1.166938561120013235e-01
8.493994110468570113e+00 1.054781553159246099e-01
7.745446071938398624e+00 9.529855874005760397e-02
7.054764218107401064e+00 8.606453073753954353e-02
6.418551327132567152e+00 7.769319526700321776e-02
5.833510062746832148e+00 7.010042177461185686e-02
5.296657700740158070e+00 6.323273605581625212e-02
4.804658973246460185e+00 5.701423800866909503e-02
4.354479015210290349e+00 5.138077718408323724e-02
3.943141015641660196e+00 4.629177513800011162e-02
3.567906126079518181e+00 4.169116435314672992e-02
3.226058555993770671e+00 3.753351657632318650e-02
2.914939542202001910e+00 3.378305633247295076e-02
2.632043658375574413e+00 3.039822802055461640e-02
2.375222081225225601e+00 2.734544293905524087e-02
2.142295403132674636e+00 2.458415289504976495e-02
1.911117300570259969e+00 2.186625743486461659e-02
1.721877802329328855e+00 1.965421381458658592e-02
1.534405936789048575e+00 1.747514132704209786e-02
1.381160851819874136e+00 1.569072539392434712e-02
1.242720814676355978e+00 1.409379526174545268e-02
1.117774082163024429e+00 1.266023539555714492e-02
1.005070349727532841e+00 1.136567023083785016e-02
9.034618468210282582e-01 1.020369476990327755e-02
8.117840160659903770e-01 9.151870145971661291e-03
7.292975931680757418e-01 8.210122881309464896e-03
6.550252737340308551e-01 7.374307966918838483e-03
5.818770866402641628e-01 6.540611402234652698e-03
5.167727392822422106e-01 5.803276752349043749e-03
1.009786510484750544e+01 1.278869659888830779e-01
9.229505034121238793e+00 1.156376667930977264e-01
8.425213648794276367e+00 1.045142135531210853e-01
7.681761465068500883e+00 9.442673536666232326e-02
6.995851548972384037e+00 8.526778965354198103e-02
6.364185869331977052e+00 7.696799936963275024e-02
5.783521764032797385e+00 6.944792354077096441e-02
5.250659588556563229e+00 6.263459517307486124e-02
4.762464555913494380e+00 5.647320467790135912e-02
4.315839777362394436e+00 5.089465946719730349e-02
3.907819597573014558e+00 4.584698093686364467e-02
3.535692361370924353e+00 4.128749124007643351e-02
3.196683348692518578e+00 3.717332917886159022e-02
2.888127414163931483e+00 3.345228723586981395e-02
2.607734862791340369e+00 3.010393548816557921e-02
2.353071322626739015e+00 2.707496292730485546e-02
2.122209455569779912e+00 2.433945668009752233e-02
1.893069438034022278e+00 2.164980545855329716e-02
1.705551875895168434e+00 1.945934186079266437e-02
1.519784106639024301e+00 1.729821852993026696e-02
1.367930273882566716e+00 1.553537825281189541e-02
1.230757520461422061e+00 1.395243838589146738e-02
1.107002742954056540e+00 1.253403853080811876e-02
9.953513808705494181e-01 1.124731536143292257e-02
8.946462765789574556e-01 1.010274487647913784e-02
8.039448301487293058e-01 9.061460484703900628e-03
7.222277709684341573e-01 8.126801373581895790e-03
6.486174085445109982e-01 7.295609978870090662e-03
5.761547029099127748e-01 6.474046426712475044e-03
3.902519621694379159e-01 4.351006684888802933e-03
1.001869404472519953e+01 1.267404706927201530e-01
9.155844411578154762e+00 1.145948758234467957e-01
8.356891529823048614e+00 1.035659736060588892e-01
7.618442304517627051e+00 9.356066256386506852e-02
6.937366494450497356e+00 8.448440218493752374e-02
6.310233428041096992e+00 7.625554477880082394e-02
5.733895178321939845e+00 6.880063909482500573e-02
5.205054467464580448e+00 6.204811786568804888e-02
4.720605029933016006e+00 5.594031670449251675e-02
4.277524960251080977e+00 5.040991621235845627e-02
3.872810876172234185e+00 4.541296441887635732e-02
3.503695512908169718e+00 4.089384421708824185e-02
3.167512772251672271e+00 3.681471704741744178e-02
2.861577256978893757e+00 3.313074068435064440e-02
2.583621296446724003e+00 2.980872364856813200e-02
2.331215679874543145e+00 2.681337432560994272e-02
2.102272109757695073e+00 2.410588117267485272e-02
1.875223574881424993e+00 2.143603914299471030e-02
1.689372158161614790e+00 1.927460772969917524e-02
1.505255850153283781e+00 1.712817022543162981e-02
1.354890209339113971e+00 1.538294098097019863e-02
1.219004702295742426e+00 1.381431457324719565e-02
1.096330562966691291e+00 1.240682441309765190e-02
9.856736564351663565e-01 1.113458938347908385e-02
8.859739388723176789e-01 1.000134214062722328e-02
7.960914380718178140e-01 8.971667830931288196e-03
7.151607699899024118e-01 8.046107069168112469e-03
6.422105937774676976e-01 7.225663309981167695e-03
5.705167130078310223e-01 6.409529695731802645e-03
2.625607757529853092e-01 2.930323874900645723e-03
9.940008220942864625e+00 1.256075083589167918e-01
9.082652533372616688e+00 1.135619250953074783e-01
8.288940412388910772e+00 1.026279081757822120e-01
7.555604250405130173e+00 9.270834527847414408e-02
6.879281249373746299e+00 8.371111294922292667e-02
6.256635330045854815e+00 7.555041046729814302e-02
5.684540886857513797e+00 6.815861029286152117e-02
5.159757294234366576e+00 6.146937411492138514e-02
4.679084004841024935e+00 5.541237603728042110e-02
4.239530773253571638e+00 4.993405596706919358e-02
3.838119040186692477e+00 4.498609195685354667e-02
3.472006479237616627e+00 4.050480491467325916e-02
3.138630394101308951e+00 3.646291098051338692e-02
2.835261390158401618e+00 3.281166909816415206e-02
2.559630909200092397e+00 2.952252316245800728e-02
2.309452581166979712e+00 2.655301013994598031e-02
2.061079320645179180e+00 2.361808927200610697e-02
1.857559216757726617e+00 2.122638865260090268e-02
1.673326839630414842e+00 1.908584161620499250e-02
1.490912100076027702e+00 1.696344921879458512e-02
1.341840076060612175e+00 1.523233673092950526e-02
1.207240612348205788e+00 1.367650323509557626e-02
1.085747299105068286e+00 1.228052783991183915e-02
9.761434756382540989e-01 1.102369386232422178e-02
8.773388390057588193e-01 9.898365152570786848e-03
7.883238763516544623e-01 8.884716250337935245e-03
7.081693613087692851e-01 7.970778361887155203e-03
6.359904175672231874e-01 7.154924595850122720e-03
5.648631985994793103e-01 6.346820235061189676e-03
1.760338656384709544e-01 1.971672718728939479e-03
9.861777160231794070e+00 1.244828550527013328e-01
9.009910537991279611e+00 1.125377264056462850e-01
8.221507466983707602e+00 1.016956548139659744e-01
7.493141655272296475e+00 9.185852445175514414e-02
6.821551094750194721e+00 8.293716471302464699e-02
6.203454578765092542e+00 7.485269353416543203e-02
5.635555401953308063e+00 6.752449347385265643e-02
5.114807974532538992e+00 6.089770463212962337e-02
4.637899940567248080e+00 5.489223567539441850e-02
4.201769572282641363e+00 4.946134701429354130e-02
3.803647775596558755e+00 4.455664978204210147e-02
3.440525695016515506e+00 4.011970253379258666e-02
3.109946048120483031e+00 3.611348189055115648e-02
2.809143915761489474e+00 3.249658083391948615e-02
2.535901738207831269e+00 2.923709301537091854e-02
2.287892825337358715e+00 2.629439341546036327e-02
2.041730155436866312e+00 2.338816517808477505e-02
1.839994307719748035e+00 2.102106821501025305e-02
1.640126944844547463e+00 1.869358051735802578e-02
1.476663289433151061e+00 1.679781518036567098e-02
1.328998904426419214e+00 1.508149069812115065e-02
1.195616699668744953e+00 1.354367762656787967e-02
1.075251503791042396e+00 1.216324852295517199e-02
9.666257102173299032e-01 1.091696113018525080e-02
8.687900569891460201e-01 9.799125133640777807e-03
7.805931653591797748e-01 8.800298212182356555e-03
7.011961716938223121e-01 7.894900814577630876e-03
6.297547830959163706e-01 7.080550796438767926e-03
5.592936594282025276e-01 6.286849627079330906e-03
1.069683719835861346e+01 1.364153420088008162e-01
9.784068649079895152e+00 1.233674256741366104e-01
8.937651378587355921e+00 1.115202455220525024e-01
8.154457455644321229e+00 1.007702090853944410e-01
7.431045262996563316e+00 9.101982907614702967e-02
6.764263787732524236e+00 8.217366991703671519e-02
6.150673028733280923e+00 7.415631204447646618e-02
5.587035667896328661e+00 6.689607091127906802e-02
5.070208513937172867e+00 6.032280913304775144e-02
4.596950554369322539e+00 5.437739618312233819e-02
4.164329456869906743e+00 4.899042512250020853e-02
3.769391700332648032e+00 4.413448727358424556e-02
3.409356446131020402e+00 3.973524049041364525e-02
3.081482845368683776e+00 3.576877741032122304e-02
2.783324731754866388e+00 3.218632759632808482e-02
2.512367334294056231e+00 2.895060209708789911e-02
2.266513479012979282e+00 2.604071964608580675e-02
2.022568047782690392e+00 2.316351794275121195e-02
1.822615542857752846e+00 2.081751066960471630e-02
1.624564797816326678e+00 1.851328178000424818e-02
1.462604885309388036e+00 1.663167221673697571e-02
1.316222349048789653e+00 1.493312978212544759e-02
1.184123295990888725e+00 1.340962540453475953e-02
1.064843454171380488e+00 1.204301538455256060e-02
9.572851549102102675e-01 1.080892100992463661e-02
8.603275438382129714e-01 9.702963726885595330e-03
7.730043131079786800e-01 8.711643577864669127e-03
6.943831853065337567e-01 7.815251589390658296e-03
6.235283256321797474e-01 7.012169266430035540e-03
5.538270393734882058e-01 6.224483283851611759e-03
1.061386607194470066e+01 1.351996590181499813e-01
9.706785376738775284e+00 1.222599853065288872e-01
8.865807687297417417e+00 1.105128780556208501e-01
8.087863617255267812e+00 9.985344140347152120e-02
7.369435868728321459e+00 9.018292108551403952e-02
6.707341354298749891e+00 8.141550360756269478e-02
6.098252873995619439e+00 7.347065752668170691e-02
5.538786180785671753e+00 6.626850111258611453e-02
5.025953565516459776e+00 5.975315509108513473e-02
4.556434917590497236e+00 5.386305592834787770e-02
4.127210497313456017e+00 4.852813403258432468e-02
3.735450197491879898e+00 4.371610734727989639e-02
3.378388750224361470e+00 3.935781199900265787e-02
3.053323750433329486e+00 3.542820632062929770e-02
2.757653794057899788e+00 3.187632396699296988e-02
2.489027531630145340e+00 2.867083887536341080e-02
2.245324751843545741e+00 2.579087030969409375e-02
2.003492625250500758e+00 2.293828272367826743e-02
1.805335166336295316e+00 2.061307285386972110e-02
1.609129125039644004e+00 1.833274198223048407e-02
1.448609319727376610e+00 1.646904839942673129e-02
1.303635060700075954e+00 1.478788657490961306e-02
1.172718703450923883e+00 1.327795532851834548e-02
1.054522993933071806e+00 1.192027780034424396e-02
9.480389581219270667e-01 1.070073723810872554e-02
8.519512506422792786e-01 9.608959132508837486e-03
7.654680502089450389e-01 8.622802350877404112e-03
6.875550947655584277e-01 7.742349560135332147e-03
6.107812751845205224e-01 6.863920751312200738e-03
5.483605463736461738e-01 6.161026882011957397e-03
1.053140097231158556e+01 1.339933499683195472e-01
9.629963036248792463e+00 1.211629621753168018e-01
8.794456095916427074e+00 1.095132807966934518e-01
8.021656479745631785e+00 9.894291661183025888e-02
7.308171911009518240e+00 8.935573416177899908e-02
6.650848345396067174e+00 8.066263572943402349e-02
6.046166375116237113e+00 7.278318207476942858e-02
5.490889326471850573e+00 6.565219254065807197e-02
4.982043557673586420e+00 5.919147075934753227e-02
4.516151052448911685e+00 5.335614810878928221e-02
4.090414050272926261e+00 4.806983668326628850e-02
3.701822496583805577e+00 4.329723403496146122e-02
3.347724019738751444e+00 3.898084810560758368e-02
3.025338346181431604e+00 3.508737975098452644e-02
2.732227119711019281e+00 3.156757549040801331e-02
2.465967546634650898e+00 2.839424140512849040e-02
2.224325874396634983e+00 2.553710780070541503e-02
1.984671172863282429e+00 2.271519178141344353e-02
1.788329492493670125e+00 2.041493737402395522e-02
1.593846314904134198e+00 1.814599315928700982e-02
1.434826263488921727e+00 1.630452183467668084e-02
1.291137170545857860e+00 1.464360535565436758e-02
1.161402726398262919e+00 1.314721726832377216e-02
1.044390159344988689e+00 1.180536308311787297e-02
9.387962479986484698e-01 1.059411935447084237e-02
8.436611285641110181e-01 9.508958249040959376e-03
7.579839816879229142e-01 8.536875275552845491e-03
6.808121356891415621e-01 7.662321733266991980e-03
6.048099844967741445e-01 6.797022979251306565e-03
5.429704918128526181e-01 6.100221035580083440e-03
1.044934688088339492e+01 1.327976749825901803e-01
9.553583575298228325e+00 1.200723155388960794e-01
8.723486548718090816e+00 1.085212560275869709e-01
7.955886363605965350e+00 9.804050355628393665e-02
7.247406506540018611e+00 8.853532842700582994e-02
6.594723603313525473e+00 7.991931476918699706e-02
5.994508696557709904e+00 7.211354428563369889e-02
5.443438913194839301e+00 6.503776429593957631e-02
4.938378780133781731e+00 5.863414192372538164e-02
4.476201612960956311e+00 5.284994001954608500e-02
4.053847335007870534e+00 4.761263212818617890e-02
3.668412145175117711e+00 4.288636882320767674e-02
3.317277565231845582e+00 3.860829878594673054e-02
2.997581237579218350e+00 3.474983630117352978e-02
2.706998353303108118e+00 3.126407956888250378e-02
2.443017075123523174e+00 2.811954898907785549e-02
2.203548239022996125e+00 2.529246464887111023e-02
1.965971414477205803e+00 2.249322650295904058e-02
1.771405443376012467e+00 2.021247747136752093e-02
1.578655999385102149e+00 1.797031495247509297e-02
1.421034687605416957e+00 1.614399215601657750e-02
1.278733721373721099e+00 1.449898079496834101e-02
1.150174897798652784e+00 1.301948827311946201e-02
1.034245303173555230e+00 1.168678302429676172e-02
9.297070099959775513e-01 1.048861711849822034e-02
8.354599493615173511e-01 9.415402708616949640e-03
7.505522075568105134e-01 8.451682710254699096e-03
6.741542817177980096e-01 7.587734831809100390e-03
5.988702792872666603e-01 6.727170417852194884e-03
5.376643645273383454e-01 6.036094250325864732e-03
1.036777361121804297e+01 1.316099941206662072e-01
9.477640245516646189e+00 1.189906997945017475e-01
8.653050125808823267e+00 1.075368195044108383e-01
7.890522405111450865e+00 9.714208190668956189e-02
7.186964706080097187e+00 8.772162178204075123e-02
6.538930625429524746e+00 7.918238590816167877e-02
5.943170298481250668e+00 7.143986933301867126e-02
5.396268840340400885e+00 6.442808090084130301e-02
4.895110306430312974e+00 5.808607785567114490e-02
4.436582203296207005e+00 5.235166256399358814e-02
4.017594343424565118e+00 4.716153657364716839e-02
3.635308075224290114e+00 4.247518792493291256e-02
3.287039563582518920e+00 3.823517102398368839e-02
2.970127420567816312e+00 3.441574642462092576e-02
2.681967146138512614e+00 3.096305054264088946e-02
2.420264365246757698e+00 2.784654494117020165e-02
2.182931634780651553e+00 2.504421318436768351e-02
1.947458308171088559e+00 2.227284835841011543e-02
1.754596317673471795e+00 2.001742316189869531e-02
1.563572045546185008e+00 1.779375321258901479e-02
1.407485835182305633e+00 1.598493463344683937e-02
1.266419259833309718e+00 1.435643349262635121e-02
1.139135857732043622e+00 1.288950369438577985e-02
1.024287552694966408e+00 1.157355910576596605e-02
9.206527892831510851e-01 1.038800330805652976e-02
8.273522144099673126e-01 9.323041044870111760e-03
7.432957251967882151e-01 8.367555132739238483e-03
6.675536083082613814e-01 7.506199451422138243e-03
5.929760062490663231e-01 6.659845085608444119e-03
5.323423618276221791e-01 5.975660080298260922e-03
1.028674496437450969e+01 1.304323883813781615e-01
9.402162655046844009e+00 1.179197783782230669e-01
8.582969413672961068e+00 1.065596870083367065e-01
7.825706669000766169e+00 9.625615220314749643e-02
7.126945603623557446e+00 8.691244193870797941e-02
6.483594604487567636e+00 7.844763468364400472e-02
5.892204931629462905e+00 7.077205701510320968e-02
5.349442690732498562e+00 6.382522719865924010e-02
4.852176946978067562e+00 5.754032342556558710e-02
4.397193012031628712e+00 5.185337075335114121e-02
3.981661581092515334e+00 4.671062925162509927e-02
3.602515772715284115e+00 4.206779678085783430e-02
3.257109363170104022e+00 3.786704625236986949e-02
2.942835459724070457e+00 3.408460741231089663e-02
2.657132673678718415e+00 3.066210724878115981e-02
2.397696152649824164e+00 2.757826680099245698e-02
2.162462578171868266e+00 2.480309661326889764e-02
1.929113757618728942e+00 2.205954026687199573e-02
1.737943742494301613e+00 1.981944801144268353e-02
1.548668189317517374e+00 1.761764735994045955e-02
1.393968610251847151e+00 1.582524073701092882e-02
1.254273393060284958e+00 1.421350387776314055e-02
1.128084668399264689e+00 1.276215960991512917e-02
1.014317323376472402e+00 1.145767831308564834e-02
9.117220805532378902e-01 1.028198876241909372e-02
8.192481475766523191e-01 9.228279056496015154e-03
7.359423097998013530e-01 8.281836814188049331e-03
6.609735234749508637e-01 7.430147807585956235e-03
5.871663936684409224e-01 6.593700263007511685e-03
5.214401446373770899e-01 5.849582038365732338e-03
1.020616312661404379e+01 1.292613775191945313e-01
9.327185630620315138e+00 1.168512503025478100e-01
8.513396484976853529e+00 1.055867281157909232e-01
7.761141721441937591e+00 9.537485409146254089e-02
7.067455327872193216e+00 8.611100345116715071e-02
6.428663440841296151e+00 7.771856832540288695e-02
5.841673018952659113e+00 7.011293205572699527e-02
5.302971856943859308e+00 6.322553420174577277e-02
4.809539186790775744e+00 5.699765261845622655e-02
4.358233176804870546e+00 5.135854021313817491e-02
3.945948271059543266e+00 4.626459391510347879e-02
3.569944157878261137e+00 4.166381954907785040e-02
3.227440941080201409e+00 3.750547849041425269e-02
2.915780771824415751e+00 3.375156980522746319e-02
2.632594219127461610e+00 3.036579664685865043e-02
2.375429318588007543e+00 2.730900199130768119e-02
2.142218516689704977e+00 2.456089500096438061e-02
1.910875551830934826e+00 2.184546876726594852e-02
1.721515994493216795e+00 1.962447817466683384e-02
1.533941675634119317e+00 1.744203254474169934e-02
1.380642187230338491e+00 1.566979772137944843e-02
1.242158028266154624e+00 1.407423835778379671e-02
1.117222112023982472e+00 1.263442220247225009e-02
1.004534390786236964e+00 1.134615980112449983e-02
9.028556987672066159e-01 1.018204798534944749e-02
8.112954312306189797e-01 9.136545414609431245e-03
7.287818621255386375e-01 8.198166315432624252e-03
6.545663546144977474e-01 7.352958451173930397e-03
5.814121887181101789e-01 6.526569333429270599e-03
3.938217637613545818e-01 4.395454198642780204e-03
1.012605283449230065e+01 1.281018875041780303e-01
9.252644683729323916e+00 1.157945658884398932e-01
8.444196100329140364e+00 1.046284351021090214e-01
7.697117237943010615e+00 9.450111401133969025e-02
7.008286576715734739e+00 8.531730968822039129e-02
6.374119608061216802e+00 7.699329156347162195e-02
5.791450556180739007e+00 6.945803105575860947e-02
5.256854235244881046e+00 6.263203505104915358e-02
4.767240077546976984e+00 5.645681224905376577e-02
4.319501351206964657e+00 5.086921487879020320e-02
3.910551780346747996e+00 4.582356315793038870e-02
3.537671835368568107e+00 4.126727245651689441e-02
3.198018161838810602e+00 3.714185094995949704e-02
2.888971613236080760e+00 3.342519470413981425e-02
2.608178450044464469e+00 3.007045393794934712e-02
2.353253524839151734e+00 2.704414564789128783e-02
2.122114382163728052e+00 2.432068112046022190e-02
1.892822264241194485e+00 2.163125820678544337e-02
1.705133104423252943e+00 1.943392147037651535e-02
1.519310135821976937e+00 1.727054731357903147e-02
1.367438695367392931e+00 1.551333108887657450e-02
1.230277472903553493e+00 1.393745034251125427e-02
1.106450114441859256e+00 1.250849476840723042e-02
9.947388067612127349e-01 1.123184376312187129e-02
8.941371196870465665e-01 1.007976866402332528e-02
8.033782045554654916e-01 9.042263288936433843e-03
7.217096530416693412e-01 8.114299507586224952e-03
6.481599259382779810e-01 7.281242614773249071e-03
5.756793749196004173e-01 6.459206147503922593e-03
2.649282568345358579e-01 2.958025939888820829e-03
1.004644075267628267e+01 1.269515700408217207e-01
9.178618790286154905e+00 1.147477836473994595e-01
8.375481329109621953e+00 1.036770367715503516e-01
7.633556107118795175e+00 9.363614235951313314e-02
6.949529347604094021e+00 8.452850109079843022e-02
6.319976780080296841e+00 7.627748493436083133e-02
5.741592066437807951e+00 6.880846770656522116e-02
5.211089220365456853e+00 6.204209979857178148e-02
4.725281286545192749e+00 5.592278993611743410e-02
4.281020091025988350e+00 5.038598655068858567e-02
3.875473286029526676e+00 4.538614097046992507e-02
3.505607871470031611e+00 4.086980026598200505e-02
3.168802257134275990e+00 3.678510627093212193e-02
2.862373392255416871e+00 3.310119135686510894e-02
2.584004642437304877e+00 2.977629181542287146e-02
2.331283184774456618e+00 2.677881244735312929e-02
2.080525776896021473e+00 2.382765116758394849e-02
1.874953472841934365e+00 2.141520041437097732e-02
1.688986669576620914e+00 1.924157269162759393e-02
1.504771106689639204e+00 1.709990553883796588e-02
1.354286380943655388e+00 1.535655290109857671e-02
1.218412828009477700e+00 1.379648127953327953e-02
1.095767083403385245e+00 1.239143080824276107e-02
9.851302687751398723e-01 1.111971046617083771e-02
8.854049124646052871e-01 9.978291497034521423e-03
7.955219443243434219e-01 8.953865591723059528e-03
7.146228368699224509e-01 8.033316668270461952e-03
6.417516949000915405e-01 7.206307100666289010e-03
5.700183185464007263e-01 6.391611449011427165e-03
1.776066156230243220e-01 1.979771158550045883e-03
9.967274902839506012e+00 1.258083010245292788e-01
9.105052035256232301e+00 1.137080988662149128e-01
8.307200096645456000e+00 1.027296511993098516e-01
7.570411160136051087e+00 9.277071290771167489e-02
6.891160869899031205e+00 8.374503536378223589e-02
6.266128952703009958e+00 7.557114569843120799e-02
5.692102747630091386e+00 6.816451801143680322e-02
5.165597191161996449e+00 6.145869502997014511e-02
4.683660355992839364e+00 5.539119759342995414e-02
4.242943829375110276e+00 4.990563703243496019e-02
3.840625910769709161e+00 4.495196591370927836e-02
3.473769584973752433e+00 4.047714389076025737e-02
3.139790754399666817e+00 3.642622825617420484e-02
2.836019292356658728e+00 3.277854420191811391e-02
2.560053087221118240e+00 2.949128289190067545e-02
2.309577523819527300e+00 2.651489510035660163e-02
2.060959189205997966e+00 2.359275570086737800e-02
1.857279483800811537e+00 2.120470485479834799e-02
1.655464290603818611e+00 1.884569229416794070e-02
1.490423952532831997e+00 1.693334506159693137e-02
1.341324112873774954e+00 1.520779585637023479e-02
1.206684751398922950e+00 1.366253584998139425e-02
1.085172495806622450e+00 1.226257211796485252e-02
9.756014791880620596e-01 1.101171183881235159e-02
8.767590277900935147e-01 9.876997166603998166e-03
7.877513485730467391e-01 8.862620194992612208e-03
7.076504957280159713e-01 7.952132136366380638e-03
6.354412345456319500e-01 7.135205600345142021e-03
5.644578755581048934e-01 6.326851289082427790e-03
1.081264486047193252e+01 1.379010862522177805e-01
9.888531895243540148e+00 1.246758235372402712e-01
9.031897992219814597e+00 1.126731696475487682e-01
8.239383888134282685e+00 1.017904964022828124e-01
7.507614071353254204e+00 9.192002598346302178e-02
6.833225187800930023e+00 8.296931498503540281e-02
6.212770539350465526e+00 7.486744460911702592e-02
5.642954089926663919e+00 6.752767243373938855e-02
5.120535979235514290e+00 6.088383183618759076e-02
4.642276746740303217e+00 5.486910836962103494e-02
4.205093641363368384e+00 4.943311590888845031e-02
3.806080627448511056e+00 4.452245607854578985e-02
3.442321923295243113e+00 4.008678373038006976e-02
3.111051725555540770e+00 3.607641527787780467e-02
2.809909705943672176e+00 3.246188570241831384e-02
2.536296168763786163e+00 2.919796158903124536e-02
2.287974863257367542e+00 2.625663752475123486e-02
2.041580497551897189e+00 2.335393611605838735e-02
1.839701137796961428e+00 2.099396700318944750e-02
1.639739806087723517e+00 1.866025801422615746e-02
1.476246030846321888e+00 1.676416914794616811e-02
1.328451539193025166e+00 1.505479474033491472e-02
1.195050615865878019e+00 1.352469310760162982e-02
1.074665481994663496e+00 1.213632255824841945e-02
9.660746637524562086e-01 1.090199232307083668e-02
8.682759524334822121e-01 9.779518815230876794e-03
7.800665469626562043e-01 8.772615661545401025e-03
7.007416711034328838e-01 7.868987831750023920e-03
6.292115447566252184e-01 7.062617705326632370e-03
5.588954309749140092e-01 6.262216947579479429e-03
1.072866882458365012e+01 1.366674629581745015e-01
9.810265421700695043e+00 1.235496670647126399e-01
8.959178526739682624e+00 1.116536368707002347e-01
8.171957393860482810e+00 1.008602490413254144e-01
7.445319523408032047e+00 9.107200025378939245e-02
6.775662417338403465e+00 8.220032977554736497e-02
6.159781154259071023e+00 7.416840208750384578e-02
5.594195959104943938e+00 6.688945852016103810e-02
5.075821305708023701e+00 6.030532208947345790e-02
4.601290899752969565e+00 5.434958074589526372e-02
4.167568213873786398e+00 4.896363154989651773e-02
3.771769008238530674e+00 4.409608834760936347e-02
3.411003456944895706e+00 3.969799944995726360e-02
3.082611157612205499e+00 3.572760654621842669e-02
2.783951657632413479e+00 3.214577170965789849e-02
2.512733419164388415e+00 2.891271290722014983e-02
2.266591061157392062e+00 2.599990673190863411e-02
2.022354796614114214e+00 2.312464151582591110e-02
1.822299387660413661e+00 2.078255002210248337e-02
1.624164857701021925e+00 1.847599896808206979e-02
1.462074725503256012e+00 1.660060233262039206e-02
1.315675670210114889e+00 1.490459529548309597e-02
1.183552692559114883e+00 1.338623614007176249e-02
1.064279384213831392e+00 1.201419832368142912e-02
9.567380166046378642e-01 1.078884889529705716e-02
8.598101045831552103e-01 9.682181154237395199e-03
7.724673192588626947e-01 8.682428252290893753e-03
6.938180422125588276e-01 7.787967051671115977e-03
6.163738219228458437e-01 6.916203001226688997e-03
5.534181765192434099e-01 6.199223849461680917e-03
1.064511824979172872e+01 1.354445318734475157e-01
9.732522768794849455e+00 1.224374044787832072e-01
8.886991169108380717e+00 1.106378301998566377e-01
8.105079729635130903e+00 9.993461977151250897e-02
7.383380278345448744e+00 9.023281273498715005e-02
6.718537002197703778e+00 8.143730415590126615e-02
6.107170048517636118e+00 7.347173689797692475e-02
5.545798035741828613e+00 6.626374341428542536e-02
5.031385428362638912e+00 5.973509506303486399e-02
4.560617980417011275e+00 5.383521803703068126e-02
4.130366739751685223e+00 4.849400560431619406e-02
3.737754052152827189e+00 4.366992214647295867e-02
3.379994510058079715e+00 3.931562155600246133e-02
3.054346373642062407e+00 3.538037723811609386e-02
2.758290942187804351e+00 3.182925549567442586e-02
2.489371887908845338e+00 2.862950880732470157e-02
2.245374095235939560e+00 2.574228534328564660e-02
2.003353411828530106e+00 2.289566498591387791e-02
1.805082184852180305e+00 2.058005188883292244e-02
1.608707595116133371e+00 1.829221780311833523e-02
1.448160063890333582e+00 1.643304406459523970e-02
1.303076318037663883e+00 1.475512907836641109e-02
1.172143263444900940e+00 1.325136505531535926e-02
1.054015087927411720e+00 1.189177229292986970e-02
9.474740058290881395e-01 1.067589095257060264e-02
8.514304476683655087e-01 9.582898339303501378e-03
7.649247107881426144e-01 8.595136358587506659e-03
6.870323064808994129e-01 7.708306148365024098e-03
6.103156701443462895e-01 6.843138950783829617e-03
5.479452688077476319e-01 6.136910360880507530e-03
1.056207417798906434e+01 1.342313389533185963e-01
9.655232200098176065e+00 1.213330104614127464e-01
8.815210920654539706e+00 1.096338044656562094e-01
8.038566303779740352e+00 9.901850001291902237e-02
7.321922997200007721e+00 8.939872181719966948e-02
6.661772739914792574e+00 8.068354989327383708e-02
6.054864221133223978e+00 7.278782508043803168e-02
5.497763195795563718e+00 6.563747361494010057e-02
4.987336900290020303e+00 5.917117535529888006e-02
4.520242410453484183e+00 5.332321288201170850e-02
4.093488937821515350e+00 4.803295652587095954e-02
3.704053612050904665e+00 4.325331743095574277e-02
3.349268609122239670e+00 3.893691394446702897e-02
3.026307562593310241e+00 3.503918176073567842e-02
2.732829628443592895e+00 3.152191364495514347e-02
2.466193261721564944e+00 2.835193676906848370e-02
2.224410670666600698e+00 2.549149844878284901e-02
1.984438610608017184e+00 2.266967678175427908e-02
1.787975298846498973e+00 2.037369860827602935e-02
1.593411806018769861e+00 1.811231679191198374e-02
1.434265041143839792e+00 1.627169326593533999e-02
1.290577665777329575e+00 1.460620079805594225e-02
1.160822708829617467e+00 1.311783472694380906e-02
1.043771315230657803e+00 1.177332817857771642e-02
9.382259662119234456e-01 1.056793493577106585e-02
8.431373549296988790e-01 9.490097906610109324e-03
7.574835349573596499e-01 8.510043835120880557e-03
6.802867456847416783e-01 7.632552800905243080e-03
6.043421105140625027e-01 6.774064898673333446e-03
5.425444111545775216e-01 6.073533281694174814e-03
1.047951668331124964e+01 1.330307820870936519e-01
9.578403388052926459e+00 1.202419316795221432e-01
8.743791401846515043e+00 1.086392618759087075e-01
7.972469493199027646e+00 9.811703303056078240e-02
7.260779237688168131e+00 8.857860364002423381e-02
6.605452161709572501e+00 7.994042304618036165e-02
6.003010921099129149e+00 7.211254734538771749e-02
5.450088661004424573e+00 6.502504499383708614e-02
4.943563087632896647e+00 5.861614720248898430e-02
4.480196594636641549e+00 5.282303941304885425e-02
4.056833506328015204e+00 4.757975836952426513e-02
3.670587677181710973e+00 4.284294633111259548e-02
3.318748557512900099e+00 3.856297857663575773e-02
2.998566750846589635e+00 3.470433065508592846e-02
2.707496205834808212e+00 3.122113161916669280e-02
2.443212273815809077e+00 2.807767347027650268e-02
2.203568097047235774e+00 2.524651496102807077e-02
1.965791964054037999e+00 2.245007885761198668e-02
1.771029577609764871e+00 2.017957201132264747e-02
1.578207785586872136e+00 1.793509050652323383e-02
1.420560523197291758e+00 1.611228192587618041e-02
1.278168491141329355e+00 1.446508754003756995e-02
1.149608539508975680e+00 1.298993121456223920e-02
1.033715206485452232e+00 1.165844406930964181e-02
9.291501015511481887e-01 1.046559218923609133e-02
8.349328580149738555e-01 9.395703134486897354e-03
7.500697376070586397e-01 8.428101219279582682e-03
6.736262558836362269e-01 7.557149274591788528e-03
5.984038209938207231e-01 6.714446018764464591e-03
5.371644630437345524e-01 6.019076599861244818e-03
1.039743981483445445e+01 1.318393780798439996e-01
9.502054349268117761e+00 1.191565899291752578e-01
8.672930486200645106e+00 1.076535953126156880e-01
7.906851895161244315e+00 9.722282529811281104e-02
7.200109845217780524e+00 8.776515705380068255e-02
6.549477061098252229e+00 7.920314664362200496e-02
5.951531144125231876e+00 7.144268574009469963e-02
5.402762002081405335e+00 6.441767431757923490e-02
4.900168013574051074e+00 5.806517449899654265e-02
4.440385508216722066e+00 5.232288702647672207e-02
4.020499116763467384e+00 4.712700515111013094e-02
3.637413688808615486e+00 4.243635121883711225e-02
3.288562489757993035e+00 3.819853464587537328e-02
2.971017271363469270e+00 3.437287283870787968e-02
2.682499160011001305e+00 3.092093982336354893e-02
2.420530954928725276e+00 2.780806641960257772e-02
2.182907670887006546e+00 2.500369348267521968e-02
1.947254116068320329e+00 2.223528521776197905e-02
1.754206292935612810e+00 1.998183317711080959e-02
1.563103180138852188e+00 1.775976441485829435e-02
1.406946647315570953e+00 1.595771666886699330e-02
1.265849049733453802e+00 1.432330517057561411e-02
1.138546388019352928e+00 1.286247233021389248e-02
1.023646496692441010e+00 1.154283406241566647e-02
9.200975223322105379e-01 1.036127478520943758e-02
8.268147287591262051e-01 9.302208539638645579e-03
7.427145928220076909e-01 8.348532680999545472e-03
6.670272401081256408e-01 7.486376023227577295e-03
5.925073121060729919e-01 6.647398863659694651e-03
5.261728957835853926e-01 5.898261334198052173e-03
1.031590107502253240e+01 1.306557859769888197e-01
9.426227279043972729e+00 1.180806906810248080e-01
8.602506674487239380e+00 1.066725011622196573e-01
7.841628456913826817e+00 9.633024979030660462e-02
7.139896988895509722e+00 8.696177445657680971e-02
6.493957227729795889e+00 7.846781676068728673e-02
5.900361408311284528e+00 7.077807120098913995e-02
5.355806233700325159e+00 6.381636538568175032e-02
4.857084730147728457e+00 5.752039517722925405e-02
4.401006321267181498e+00 5.182619317653078261e-02
3.984411759641443673e+00 4.668101086236717961e-02
3.604552127734603761e+00 4.202996526899747259e-02
3.258483298813342977e+00 3.783383478338606110e-02
2.943724352856748272e+00 3.404845966066553237e-02
2.657653157707277725e+00 3.062290747335678562e-02
2.397941047467541775e+00 2.754011506444580676e-02
2.162402208989805619e+00 2.476240432095670047e-02
1.928800895441222574e+00 2.201966071776149600e-02
1.737630979985502977e+00 1.978705769317966323e-02
1.548277886609211507e+00 1.758406804860431286e-02
1.393463395431629115e+00 1.580125120290446980e-02
1.253692425728338833e+00 1.418300584915052620e-02
1.127591441702423314e+00 1.273491426448113487e-02
1.013765045595362624e+00 1.143184901847358291e-02
9.111579193474668159e-01 1.026138763041058687e-02
8.187047156173037354e-01 9.212375046224310915e-03
7.354591847556579687e-01 8.267649311114212696e-03
6.605443805767091670e-01 7.411038250600299193e-03
5.866949220324482184e-01 6.580639815120337653e-03
3.973633745865387534e-01 4.442406902496517929e-03
1.023475316540423741e+01 1.294877413318605841e-01
9.350756185382499197e+00 1.170131547354674728e-01
8.532609911326787255e+00 1.057042844970543932e-01
7.776838537252340089e+00 9.545216824315072568e-02
7.080068172103773705e+00 8.615804060965773226e-02
6.438765133254660711e+00 7.773833283403309979e-02
5.849631766694574964e+00 7.011895299735941556e-02
5.309206565106402209e+00 6.321911495313319029e-02
4.814343551365466212e+00 5.697808958669616647e-02
4.361857629653544954e+00 5.133772682941671606e-02
3.948646135017344072e+00 4.623537042894310112e-02
3.571926018068900088e+00 4.163416967884314007e-02
3.228776181504283027e+00 3.747103970092115904e-02
2.916679832161906294e+00 3.371887773438678876e-02
2.632977262112316641e+00 3.032757315442538223e-02
2.375543515188116128e+00 2.727398599464098128e-02
2.142131633064982221e+00 2.451894411220092648e-02
1.910630763920622810e+00 2.180577768246115544e-02
1.721089091177024910e+00 1.959523283548728415e-02
1.533447898747280602e+00 1.741247870403930809e-02
1.380124077025880913e+00 1.564447921532553104e-02
1.241644740551761439e+00 1.404599949090549506e-02
1.116626008227909583e+00 1.260880091881796776e-02
1.003947105418250052e+00 1.131777251936372415e-02
9.023419583221172768e-01 1.015863766376844460e-02
8.107661678277292561e-01 9.116360832359508143e-03
7.282913536937435373e-01 8.185048318666518843e-03
6.540463120583108747e-01 7.339155639936578539e-03
5.809424536269253148e-01 6.513896876922530173e-03
2.673329971585995946e-01 2.989347779696946601e-03
1.015418075650845076e+01 1.283256295143049008e-01
9.275832210875712747e+00 1.159564547871587969e-01
8.463113998181057696e+00 1.047440842587840648e-01
7.712515862333030547e+00 9.457665056766764722e-02
7.020576998383627476e+00 8.536553853622635968e-02
6.383963299450377882e+00 7.701842849596123031e-02
5.799270304787409458e+00 6.946690291598196787e-02
5.262961058933787406e+00 6.262948172788057599e-02
4.771944383574429516e+00 5.644249116955458306e-02
4.323037648919758169e+00 5.085284436175969980e-02
3.913174773515294635e+00 4.579382345259198905e-02
3.539514491186209089e+00 4.123495952180324803e-02
3.199272895757700130e+00 3.711235493574214367e-02
2.889788199112873990e+00 3.339664300330335428e-02
2.608596768248594877e+00 3.003403250431926907e-02
2.353439058123302896e+00 2.700919948795126729e-02
2.100147355335671318e+00 2.402607392332999081e-02
1.892560824819137455e+00 2.159068329721773594e-02
1.704784388096305614e+00 1.940278166151632178e-02
1.518811344489259696e+00 1.724192001112905340e-02
1.366875821943007718e+00 1.548842527827551732e-02
1.229686145245526774e+00 1.390628186888468593e-02
1.105851014843425295e+00 1.249009591398892588e-02
9.941640104160810454e-01 1.120663801604398525e-02
8.935123691834141457e-01 1.005915005372934670e-02
8.028133590057346947e-01 9.032605017976959305e-03
7.211266498059737406e-01 8.105025494614302717e-03
6.476337325656581489e-01 7.264566025619999257e-03
5.752069669352566361e-01 6.446555002593692268e-03
1.792044332330156586e-01 1.996744554696552095e-03
1.007396011629745125e+01 1.271696502336394641e-01
9.201307796391953175e+00 1.149068591446561066e-01
8.393985271183918684e+00 1.037861461684647379e-01
7.648598866956168862e+00 9.370541868400061869e-02
6.961579997140614040e+00 8.457686470687604541e-02
6.329650266664844871e+00 7.630472828106221739e-02
5.749228496372743358e+00 6.882050093055361306e-02
5.216978903786078092e+00 6.204055729790982493e-02
4.729884647309180679e+00 5.590880525854157596e-02
4.284545544575701470e+00 5.036883808749674507e-02
3.878021463859288254e+00 4.535847190213300462e-02
3.507384540409227203e+00 4.084238824867242323e-02
3.170010268584331214e+00 3.675352900472460271e-02
2.863136303380631631e+00 3.307385777474154687e-02
2.584412721867859197e+00 2.974684042505760725e-02
2.331425320425234204e+00 2.674761416919564649e-02
2.080368309811087002e+00 2.379099008899904569e-02
1.874678257639906365e+00 2.138285144661918394e-02
1.670936757722994104e+00 1.900696189828069912e-02
1.504348991021512205e+00 1.707617034769424308e-02
1.353817277150288767e+00 1.533921173561339155e-02
1.217869680455438086e+00 1.377104490308068974e-02
1.095164053944155835e+00 1.236368581609719082e-02
9.845447561026190453e-01 1.109701213465670404e-02
8.848357987241844969e-01 9.958854627699551681e-03
7.949913312134648802e-01 8.940236057794145180e-03
7.141371015503032993e-01 8.024642367427543485e-03
6.413160880152307675e-01 7.194103015068522254e-03
5.695560663700282023e-01 6.382864361176202039e-03
1.092997842277118536e+01 1.394334576613283638e-01
9.994341777111696246e+00 1.260260274864477281e-01
9.127292828815525283e+00 1.138647654455416797e-01
8.325377499311770180e+00 1.028391649203286018e-01
7.585106578269701139e+00 9.284816105269279307e-02
6.903007371847519558e+00 8.379341042538303308e-02
6.275617548441922544e+00 7.559822900171901672e-02
5.699557101571564033e+00 6.817524517763924596e-02
5.171449887366122766e+00 6.145943559323058247e-02
4.688065604234081363e+00 5.538323654299322912e-02
4.246321937570949778e+00 4.988984424047507998e-02
3.843086005367463365e+00 4.492695002979824048e-02
3.475564457939261942e+00 4.044961307337961026e-02
3.140952989502499015e+00 3.640250628637470981e-02
2.836742003836557835e+00 3.275419404789040728e-02
2.560424673079792601e+00 2.945970892557151291e-02
2.309632112508164692e+00 2.649005605768761651e-02
2.060841456451150577e+00 2.356147450060847720e-02
1.856981227014547375e+00 2.117403757034647116e-02
1.655067997776724198e+00 1.882219342337267814e-02
1.489988723626168854e+00 1.690647527691114746e-02
1.340762059789039951e+00 1.518865576636311415e-02
1.206136293935938131e+00 1.363499576224828751e-02
1.084565478683514828e+00 1.223883307643498786e-02
9.750102819020738387e-01 1.098643928220176431e-02
8.762124344034635248e-01 9.860028951152280050e-03
7.872180092971587939e-01 8.852218342190290232e-03
7.071326279586491736e-01 7.943478979781034427e-03
6.349994354406518493e-01 7.120645298731914305e-03
5.639890091901178515e-01 6.318241392628181317e-03
1.084490195437711613e+01 1.381870145646161840e-01
9.915122073177164097e+00 1.248905588352603735e-01
9.053663731934095793e+00 1.128327212116661815e-01
8.257174468061718287e+00 1.019002849124438503e-01
7.522032329247731575e+00 9.199669303261949482e-02
6.844742246469954772e+00 8.301992665833271556e-02
6.222058805562051376e+00 7.489368274550683990e-02
5.650299725577663246e+00 6.753484735425366314e-02
5.126177098535406707e+00 6.088178650453830026e-02
4.646645474887979965e+00 5.485837892894833423e-02
4.208386480584370481e+00 4.941842806999388604e-02
3.808466218239972001e+00 4.449871828060434492e-02
3.443986707672870740e+00 4.006174029758521188e-02
3.112200938252953186e+00 3.605186448950310069e-02
2.810547412501801734e+00 3.243768925165897016e-02
2.536631165556920475e+00 2.917737290362021341e-02
2.288072816287042954e+00 2.623223631343312920e-02
2.041441916901578502e+00 2.333453186178490943e-02
1.839387270117179174e+00 2.096819419834014195e-02
1.639322245111798138e+00 1.863650024271832142e-02
1.475720114311849462e+00 1.674156622475496056e-02
1.327877698180552901e+00 1.504088253651618932e-02
1.194484001500156323e+00 1.350174276779026600e-02
1.074122795847287426e+00 1.212597917977487408e-02
9.655747498171117771e-01 1.087760314822790869e-02
8.677234634843011829e-01 9.762958081741110808e-03
7.795300482204954307e-01 8.765067769784737339e-03
7.001547185510260674e-01 7.862889378413728814e-03
6.220413595960043729e-01 6.974805969576574130e-03
5.584246613653728319e-01 6.254725495344598714e-03
1.076030623491244143e+01 1.369458874472624099e-01
9.836401949464239181e+00 1.237635138866481077e-01
8.980662160098921376e+00 1.118072871104005273e-01
8.189466422405338619e+00 1.009690387222038077e-01
7.459398202024914326e+00 9.114943448954780647e-02
6.787002478780649106e+00 8.225150138909467779e-02
6.168801039174771184e+00 7.419510783793402398e-02
5.601367822207376612e+00 6.690334261301356111e-02
5.081347483895267025e+00 6.030891906347558840e-02
4.605540741482965217e+00 5.433901768551219202e-02
4.170776453993600974e+00 4.895127618848578444e-02
3.774094798684227925e+00 4.407414684702549990e-02
3.412682640671138579e+00 3.967954593667351315e-02
3.083706029316895414e+00 3.570325256094117328e-02
2.784651733818768182e+00 3.212091779456897195e-02
2.513032108123622432e+00 2.889365170223021084e-02
2.266632594549854218e+00 2.597655410191630071e-02
2.022228791346754484e+00 2.310482397282842201e-02
1.821962595544920127e+00 2.076324671353311016e-02
1.623733136976460045e+00 1.845705095905068871e-02
1.461607317002396211e+00 1.657549217961775193e-02
1.315182746520445756e+00 1.489548759203505185e-02
1.182974539541079118e+00 1.336847877451530914e-02
1.063731243751238731e+00 1.200308603037558014e-02
9.561401657550162581e-01 1.077094673289685257e-02
8.592468415124105974e-01 9.664536265637750992e-03
7.719274136043502432e-01 8.678325347177870408e-03
6.933284021462418067e-01 7.786227025543782966e-03
6.159108407731386237e-01 6.904152578346933918e-03
5.529450269004160257e-01 6.192410513586690292e-03
1.067629772065329163e+01 1.357179247783816822e-01
9.758225339570014256e+00 1.226445135365223649e-01
8.908049252218672720e+00 1.107932963184803388e-01
8.122183070787052372e+00 1.000453150154684834e-01
7.397223142641999871e+00 9.030800351483381228e-02
6.729664253611952418e+00 8.148911498738775627e-02
6.115923050071919498e+00 7.350213713232142676e-02
5.552842558768464443e+00 6.627652479710428868e-02
5.036777682789099764e+00 5.974071860007736101e-02
4.564734593203933599e+00 5.382544842102358895e-02
4.133492385497985033e+00 4.848286208861313229e-02
3.740041627522967094e+00 4.365128424332120199e-02
3.381623795342023620e+00 3.929671600348261934e-02
3.055360884637596364e+00 3.535937271459375225e-02
2.758881752658469910e+00 3.181094736779314230e-02
2.489638285706113230e+00 2.861317656335630316e-02
2.245424895593786996e+00 2.572279021380765446e-02
2.003102407547240560e+00 2.287666872528796094e-02
1.804752776201217879e+00 2.055946899399928307e-02
1.608255112618012683e+00 1.827459539778077818e-02
1.447614770889172675e+00 1.641362711036542174e-02
1.302582486092345393e+00 1.474351452433522031e-02
1.171553765923107449e+00 1.323713083140520136e-02
1.053395741284854470e+00 1.188951434556290848e-02
9.468668847293668644e-01 1.066503186234423958e-02
8.508564275696260948e-01 9.570177985553400199e-03
7.644108378528113867e-01 8.593583782077451536e-03
6.865445962180081185e-01 7.707195509958765338e-03
6.098419114220067216e-01 6.833304328719254188e-03
5.474738005889697723e-01 6.128367839875080089e-03
1.059271140205613193e+01 1.344989296233234100e-01
9.680514331310387632e+00 1.215370863048294836e-01
8.835828408303012083e+00 1.097852024745661348e-01
8.055360882115508048e+00 9.912999924499790727e-02
7.335468335073371371e+00 8.947458502355450094e-02
6.672640186801374718e+00 8.073253501671570631e-02
6.063525944456968020e+00 7.281545105132603002e-02
5.504644797815577917e+00 6.565446924052061040e-02
4.992551655489614326e+00 5.917410893967631896e-02
4.524261225413642507e+00 5.331727792688922135e-02
4.096473546600590154e+00 4.802163411649445351e-02
3.706271552077945231e+00 4.323517771231995266e-02
3.350775419488263740e+00 3.891721081638237906e-02
3.027320422562271851e+00 3.501852747831975948e-02
2.733357644718848789e+00 3.150354118738056541e-02
2.466438026820128915e+00 2.833496263750845054e-02
2.224369646077367424e+00 2.547262178293353135e-02
1.984263085830686668e+00 2.265230767163723194e-02
1.787601233694877889e+00 2.035950420757905860e-02
1.592945468942509546e+00 1.809438131330921851e-02
1.433764575310504386e+00 1.625060928412909445e-02
1.290072187407991233e+00 1.459837006543207062e-02
1.160302884975906945e+00 1.310604731874110904e-02
1.043247939004931180e+00 1.176709384549480021e-02
9.376933376649416729e-01 1.055940586497706654e-02
8.425582935865193468e-01 9.474462794510422198e-03
7.569634906756187442e-01 8.506387309738029298e-03
6.797961181067262437e-01 7.630022118461358971e-03
6.039048729784101122e-01 6.766693383253031581e-03
5.420704714246480371e-01 6.068745589219094044e-03
1.050964702502765391e+01 1.332917621380125539e-01
9.603196169290386663e+00 1.204341660787534296e-01
8.764146790420456412e+00 1.087847662342950605e-01
7.988893996268398467e+00 9.821899255976161702e-02
7.274127862159963875e+00 8.865128203632682835e-02
6.616101064534074538e+00 7.998304627713628823e-02
6.011430497006088558e+00 7.213767136178590722e-02
5.456781691240775167e+00 6.503749094096530903e-02
4.948672537322917897e+00 5.861285666133819044e-02
4.484083742627544389e+00 5.280915719679860759e-02
4.059736365345099074e+00 4.756415050189903571e-02
3.672713815258860759e+00 4.282098262994144672e-02
3.320252218847687953e+00 3.854612065877999205e-02
2.999526293025208457e+00 3.468139180222740148e-02
2.708077223819492563e+00 3.119904196611115316e-02
2.443519705206447235e+00 2.805679972058917199e-02
2.203552709802750975e+00 2.522379642859494397e-02
1.965508867458674258e+00 2.243097618784474154e-02
1.770674747392287918e+00 2.015885565448548994e-02
1.577727590046511974e+00 1.792102371431977814e-02
1.420047609652294263e+00 1.608970291306960343e-02
1.277651529405984032e+00 1.445337886513191165e-02
1.149077239337849887e+00 1.297744311012624142e-02
1.033087770800600325e+00 1.164911898356098957e-02
9.286063188956478198e-01 1.045581272978938700e-02
8.343511039723621181e-01 9.378868824667242754e-03
7.495254939104910585e-01 8.417954614477448153e-03
6.731324229240748247e-01 7.551441611950275058e-03
5.979129157300707709e-01 6.698179429418206141e-03
5.309825872850153505e-01 5.943543937529972843e-03
1.042707999836262189e+01 1.320918304135137167e-01
9.526350336955289322e+00 1.193438998540765766e-01
8.692886813519130840e+00 1.077887263664244893e-01
7.922916807871420275e+00 9.731578666648016407e-02
7.213162450124081637e+00 8.782966921260632054e-02
6.559954621891563420e+00 7.923979338706180209e-02
5.959708994887464861e+00 7.146284161746467578e-02
5.409313857754647792e+00 6.442519104881697101e-02
4.905136985409633610e+00 5.806043223248595619e-02
4.444279758075590614e+00 5.230813427845845687e-02
4.023322750639925616e+00 4.711079310065711262e-02
3.639470423084426809e+00 4.240872451275309180e-02
3.289917530890977382e+00 3.817347927433561994e-02
2.971928652454800091e+00 3.434678679068927515e-02
2.682973296293185150e+00 3.089451699285501035e-02
2.420702699836870142e+00 2.778416013967936748e-02
2.182828796863800047e+00 2.497688744710369405e-02
1.946936517073482031e+00 2.220819262634128599e-02
1.753894349681377918e+00 1.996115799566454060e-02
1.562703019893877610e+00 1.773910095971141521e-02
1.406421538625714174e+00 1.593017947468018322e-02
1.265319994863292274e+00 1.430659894900948581e-02
1.138022042597756078e+00 1.284874216263241428e-02
1.023114649615158411e+00 1.153176391287110379e-02
9.195483985618616574e-01 1.035263499765597117e-02
8.262299083222790497e-01 9.288348639613561858e-03
7.421727251233328770e-01 8.335567365945531146e-03
6.665537488057008408e-01 7.475455556676120772e-03
5.920689601783346578e-01 6.632670305349334591e-03
4.009957276495275114e-01 4.470412476145360116e-03
1.034495944509309595e+01 1.309048938497026637e-01
9.450019512511749653e+00 1.182623091798009479e-01
8.622111922651020777e+00 1.068052085467135759e-01
7.857480721375492472e+00 9.642431284207404751e-02
7.152664897552941881e+00 8.701976614085592254e-02
6.504134597348451230e+00 7.850185768078365989e-02
5.908464043454999093e+00 7.079318494501438130e-02
5.362234975581526619e+00 6.382054171268425335e-02
4.861948689165999760e+00 5.751191820470418631e-02
4.404709345637699336e+00 5.181187625685979015e-02
3.987230593026238612e+00 4.665717165200366362e-02
3.606538022903817087e+00 4.200317295069350837e-02
3.259890286089848210e+00 3.780832036346711000e-02
2.944590504136697096e+00 3.401237266744099735e-02
2.658065846210576399e+00 3.059401667552831550e-02
2.398099708820971898e+00 2.751223480633510979e-02
2.162341395591650173e+00 2.472813384638680723e-02
1.928562019225865010e+00 2.199071115813179197e-02
1.737249743601998464e+00 1.976489090465623211e-02
1.547775499878070171e+00 1.756245452181581096e-02
1.392986157270888148e+00 1.577036048638923507e-02
1.253144643191632879e+00 1.416342968518711359e-02
1.126959072136183293e+00 1.271762204680298818e-02
1.013229427438681274e+00 1.141342221085435947e-02
9.106420308915575967e-01 1.024746794971406055e-02
8.181945215638067870e-01 9.193117636148233698e-03
7.349159214164467935e-01 8.250715524382314092e-03
6.600493392764988920e-01 7.401349775708615172e-03
5.862539050755667391e-01 6.566394398710242476e-03
2.697685557044797733e-01 3.003506562432022801e-03
1.026330658415448482e+01 1.297243937061049457e-01
9.374141434912516502e+00 1.171882756745487170e-01
8.551733222595551354e+00 1.058277464486255259e-01
7.792377698434338029e+00 9.553639494024464274e-02
7.092576884067905318e+00 8.621471701489098749e-02
6.448780274487651454e+00 7.777069605872190261e-02
5.857507389317592406e+00 7.012986583662952911e-02
5.315417027856646826e+00 6.322063883379630544e-02
4.819104258736609303e+00 5.696603393656189673e-02
4.365469216791841411e+00 5.131405313814441788e-02
3.951361232100036869e+00 4.621466615838060871e-02
3.573858642401610997e+00 4.160027903078072214e-02
3.230071956694366531e+00 3.743927826229990347e-02
2.917454293814695010e+00 3.368220136025899120e-02
2.633454291336347897e+00 3.029561813315526445e-02
2.375746894238393914e+00 2.724276316859333344e-02
2.119948521216721282e+00 2.422707132235765726e-02
1.910381073175252631e+00 2.177102500520369452e-02
1.720740404933248868e+00 1.956692695747713415e-02
1.533027858139423216e+00 1.738863835322019061e-02
1.379640960706580044e+00 1.561539520288566553e-02
1.241085461530673228e+00 1.402097728466444003e-02
1.116082221895194238e+00 1.258666663000237822e-02
1.003331209080443154e+00 1.129891846770892695e-02
9.017225088709932557e-01 1.014354620430478818e-02
8.101800904785469992e-01 9.098537831641965654e-03
7.277451104280256988e-01 8.165671416149664422e-03
6.535481525248110213e-01 7.328054281957676469e-03
5.805031665776068106e-01 6.497590368998914893e-03
1.808352154568826087e-01 2.012660316718017147e-03
1.018213914641196283e+01 1.285536180941428130e-01
9.298771684200934473e+00 1.161245378274546186e-01
8.481813584691359154e+00 1.048593724156268309e-01
7.727740020271710364e+00 9.465797184509318341e-02
7.032900812624712117e+00 8.541620943190754434e-02
6.393860978591078492e+00 7.704675399861210527e-02
5.806992057216602277e+00 6.947301154862792205e-02
5.269030747728247199e+00 6.262246169759988490e-02
4.776602256485503517e+00 5.642762680017182619e-02
4.326559862940142054e+00 5.082907704724476394e-02
3.915810536172757761e+00 4.577380421316257220e-02
3.541392304674932046e+00 4.120402173053767242e-02
3.200509818474158052e+00 3.708219022506265006e-02
2.890521142479298700e+00 3.335859534339983418e-02
2.609040998713846093e+00 3.000228957933706933e-02
2.353537175978502205e+00 2.697686779398976442e-02
2.100014799521053632e+00 2.398994808830684500e-02
1.892297421319853123e+00 2.156019837521782820e-02
1.686567422306177066e+00 1.916684979818932336e-02
1.518377825191490782e+00 1.721874431052165810e-02
1.366405620453787773e+00 1.545775630958880383e-02
1.229115070472405868e+00 1.388337786829949710e-02
1.105295885987308102e+00 1.246537588130620759e-02
9.936205014389467571e-01 1.118521550784153801e-02
8.929890875835932995e-01 1.004115797052835234e-02
8.023238322296412095e-01 9.004414786119234460e-03
7.206592336964522394e-01 8.081895727871005186e-03
6.471395457003973339e-01 7.252427124807513809e-03
5.747649152853109289e-01 6.436001768715257469e-03
1.104884119293942568e+01 1.409874777917599076e-01
1.010158370263358130e+01 1.273963307725751726e-01
9.223920175541749700e+00 1.150722843490275399e-01
8.412360083743646300e+00 1.039053259103535770e-01
7.663549285780215214e+00 9.378904795700969410e-02
6.973688766602401223e+00 8.462767856361691488e-02
6.339238483607320340e+00 7.633215322294750749e-02
5.756786027460133681e+00 6.882383928901274206e-02
5.222950090504484777e+00 6.203536807138478049e-02
4.734342539993281029e+00 5.589660013603273830e-02
4.287981393095591010e+00 5.034620760403966250e-02
3.880523964455232733e+00 4.533948875369120390e-02
3.509196145509307030e+00 4.080781423982529632e-02
3.171202595294369431e+00 3.672703549502363829e-02
2.863887626928206753e+00 3.303845994575168449e-02
2.584723378503891222e+00 2.971070341733321116e-02
2.331559601628502065e+00 2.671800107282688505e-02
2.080238869131108892e+00 2.375973591412251090e-02
1.874391741187558136e+00 2.135085179112325426e-02
1.670530711850467753e+00 1.898296841434988710e-02
1.503895097779112788e+00 1.704873292892454886e-02
1.353234950741847742e+00 1.530765817177456335e-02
1.217333738854661895e+00 1.374915338018288524e-02
1.094597529935098290e+00 1.234307973408996402e-02
9.839966106783712974e-01 1.107275323811011611e-02
8.842423962321018793e-01 9.940130805224748137e-03
7.944535686573757083e-01 8.917070492895307066e-03
7.135898343649522690e-01 8.000465709144189558e-03
6.408188804373420311e-01 7.178704848579729215e-03
5.691109102414226850e-01 6.374270468423158358e-03
1.096274163453281147e+01 1.397285572272104204e-01
1.002138464569094189e+01 1.262486323747879224e-01
9.149521159776561774e+00 1.140293967444014622e-01
8.343413384363508101e+00 1.029560020236156281e-01
7.599754764597056678e+00 9.292956121952572479e-02
6.914798419817253183e+00 8.384488255954977709e-02
6.285058870823156951e+00 7.562197079242524711e-02
5.706957427701069285e+00 6.818332960219571082e-02
5.177199007327939917e+00 6.145477838880077787e-02
4.692521160775449118e+00 5.536736252105114997e-02
4.249631592109839318e+00 4.987140844256976457e-02
3.845511755106052032e+00 4.490896423766722878e-02
3.477310231785750272e+00 4.042100801951298977e-02
3.142146563475609167e+00 3.637525409550793759e-02
2.837455536611068307e+00 3.272075924141179537e-02
2.560710597049132620e+00 2.942672924669038209e-02
2.309742145080146525e+00 2.645888535209915682e-02
2.060690389448779580e+00 2.352923156863968163e-02
1.856669916797489384e+00 2.114347371000106085e-02
1.654648246963075886e+00 1.879547578192903440e-02
1.489522096688714603e+00 1.688145943453797648e-02
1.340254568980480565e+00 1.516056956912744183e-02
1.205541385315358038e+00 1.361616870425947506e-02
1.084018130054356543e+00 1.221845735575774472e-02
9.744622612893095726e-01 1.096431289410396311e-02
8.756818382688920099e-01 9.842900077631661429e-03
7.867272953951380821e-01 8.831150043593123319e-03
7.065819791954540685e-01 7.921228193019517680e-03
6.276859161031803636e-01 7.031645402118567173e-03
5.635469948303590826e-01 6.308629691139579221e-03
1.087718421663880086e+01 1.384744499159829556e-01
9.941756016385358663e+00 1.251064392551175519e-01
9.075505568558485336e+00 1.129927908982877593e-01
8.274935597540363119e+00 1.020156441875244985e-01
7.536443975094744729e+00 9.207247294079703992e-02
6.856354450854899696e+00 8.307006982669126738e-02
6.231264443165747124e+00 7.492127624944729114e-02
5.657542543200358764e+00 6.754507388438026061e-02
5.131884036284260375e+00 6.087558566813742328e-02
4.650941762238044674e+00 5.484437693250925061e-02
4.211667306265661992e+00 4.939861070232949569e-02
3.810865251929683506e+00 4.447677240234449575e-02
3.445679110636930442e+00 4.003839305184682396e-02
3.113348686030839030e+00 3.602299673976311345e-02
2.811244169826515815e+00 3.240657528286620265e-02
2.536893822895476269e+00 2.914164992265004528e-02
2.288082218475060436e+00 2.620263956331570290e-02
2.041259755604578174e+00 2.330403913216327547e-02
1.839060977525335039e+00 2.093678108880264038e-02
1.638880578387965192e+00 1.861058757587460977e-02
1.475240667530270722e+00 1.671603774588716410e-02
1.327363990708229524e+00 1.501155504925710468e-02
1.193938221586728687e+00 1.348243771545332668e-02
1.073565036790369964e+00 1.209682475502769569e-02
9.650170015286601011e-01 1.085748713760106843e-02
8.671075746783579730e-01 9.744805270737424280e-03
7.790358756741955215e-01 8.744256212960646243e-03
6.996594711442276626e-01 7.845678814535395756e-03
6.215368964989119727e-01 6.963299145068167599e-03
5.579719567583442119e-01 6.245893028172972393e-03
1.079206157780576802e+01 1.372321595814053607e-01
9.862512211771074178e+00 1.239769769407627481e-01
9.002033483564639837e+00 1.119653555329542666e-01
8.206896926462693642e+00 1.010831875313902561e-01
7.473507516899115188e+00 9.122623102755082758e-02
6.798315231345289256e+00 8.230141495599398171e-02
6.177820418817536741e+00 7.422454368261585667e-02
5.608455875414236402e+00 6.691208907718955434e-02
5.086840110930522130e+00 6.030715205440834170e-02
4.609701264423414102e+00 5.432742561356013883e-02
4.173973155231910148e+00 4.893176883813848271e-02
3.776440542933617195e+00 4.405836925480352551e-02
3.414310874912475313e+00 3.965489917262591396e-02
3.084757502790336225e+00 3.567803068583610959e-02
2.785208322832541494e+00 3.209538230403426867e-02
2.513361270276537773e+00 2.885990830405658555e-02
2.266712808949267188e+00 2.595349361047653500e-02
2.022000990120653263e+00 2.307453613589198829e-02
1.821713362069413034e+00 2.073303210590162621e-02
1.623277433353758736e+00 1.842696421947207994e-02
1.461107235685030759e+00 1.655328016882032932e-02
1.314661698468521767e+00 1.486372037169462514e-02
1.182423558940705499e+00 1.335151902925739605e-02
1.063130212981635347e+00 1.198172593268472495e-02
9.555772186676174673e-01 1.075162777292818471e-02
8.587150303877508772e-01 9.650123936618184087e-03
7.714302822689537154e-01 8.658668062159613835e-03
6.928219671879228825e-01 7.765724175544833768e-03
6.154085993801858834e-01 6.891757427348674768e-03
5.525022341601971698e-01 6.183361108152833976e-03
1.070744524910437256e+01 1.360023158836187185e-01
9.783807691456646083e+00 1.228576730914206355e-01
8.928972469302555837e+00 1.109489275357253835e-01
8.139246512468698569e+00 1.001587237504480282e-01
7.410992298897029151e+00 9.038444307785370446e-02
6.740678532646157350e+00 8.153837178922591911e-02
6.124797842573418194e+00 7.352959975295578210e-02
5.559705028243447700e+00 6.628687219758747085e-02
5.042146461849981165e+00 5.973908529224829234e-02
4.568798178722174086e+00 5.381624332254861948e-02
4.136547272286065002e+00 4.846434588560572659e-02
3.742329503895571730e+00 4.363299652040088239e-02
3.383202105489494738e+00 3.927377007084136701e-02
3.056406982612211110e+00 3.533518499330549206e-02
2.759472950032746397e+00 3.178442536770682836e-02
2.489931484642334159e+00 2.858342496529036117e-02
2.245434705830978928e+00 2.569809989055091282e-02
2.002948897830445496e+00 2.285173020295148960e-02
1.804388650682660300e+00 2.053221421660038695e-02
1.607777555815416370e+00 1.824806821285132608e-02
1.447101923820559133e+00 1.639017726465124766e-02
1.302049828264834952e+00 1.471907424299120914e-02
1.171016358182410233e+00 1.322036926860258033e-02
1.052883382496322850e+00 1.186317230162125744e-02
9.463130904414464029e-01 1.064562393526172733e-02
8.503219826232883971e-01 9.553304829966914949e-03
7.639099115209296853e-01 8.572902829449205800e-03
6.860322956128271921e-01 7.691037148926062848e-03
6.094364871281023888e-01 6.822964560521499813e-03
5.470330837667579660e-01 6.122419033520178425e-03
1.062330521424857110e+01 1.347807155971930126e-01
9.705647988617693400e+00 1.217406644760422041e-01
8.856379867643383363e+00 1.099395975007350507e-01
8.072106974016795888e+00 9.924088192539766429e-02
7.348984102971783727e+00 8.955303724174550062e-02
6.683529439296902019e+00 8.078261867675638752e-02
6.072156740256308360e+00 7.284557451077448842e-02
5.511418169366190334e+00 6.566665294476667358e-02
4.997804474780886075e+00 5.917275624205299567e-02
4.528230679339203313e+00 5.330671521550607583e-02
4.099461602681002681e+00 4.800637904895421054e-02
3.708434493893592254e+00 4.321497256393778269e-02
3.352302525501707375e+00 3.889222124961493748e-02
3.028321573223852425e+00 3.499681666245291894e-02
2.733935232439770768e+00 3.147941706380414512e-02
2.466695362940131808e+00 2.830699417548758479e-02
2.224403022804465113e+00 2.544965869851429502e-02
1.984078356434802126e+00 2.263193491283686104e-02
1.787313559851053224e+00 2.033051514880406321e-02
1.592454509131712825e+00 1.807172422226735811e-02
1.433287819667755425e+00 1.622796210138056222e-02
1.289527104520331369e+00 1.457739521100580825e-02
1.159672106146631965e+00 1.308826520634965088e-02
1.042623952498636930e+00 1.174636557677768284e-02
9.371354977898380678e-01 1.054010432614013899e-02
8.420278334068399539e-01 9.458970413779469594e-03
7.563751089760261115e-01 8.484246608161865461e-03
6.793433870121710072e-01 7.612376913059754231e-03
6.034015643137967677e-01 6.755012257610716088e-03
5.358189671046890146e-01 5.997577684231581580e-03
1.053961573846948419e+01 1.335678979834262203e-01
9.627919624710477464e+00 1.206421629957953878e-01
8.784310947277337078e+00 1.089348951400265220e-01
8.005375447570793668e+00 9.832870096387358316e-02
7.287321849888907188e+00 8.872583079462782740e-02
6.626697608423108399e+00 8.003173636077857978e-02
6.019895044436699649e+00 7.216551303749298152e-02
5.463396120143331203e+00 6.504974596095156048e-02
4.953810728212904024e+00 5.861633235891181709e-02
4.488000620153466791e+00 5.280116851142826334e-02
4.062642894307567865e+00 4.754928128406681748e-02
3.674805831995624050e+00 4.280208710636398267e-02
3.321657982489926830e+00 3.851666601626018566e-02
3.000440614734623868e+00 3.465677643706686906e-02
2.708597444874675908e+00 3.117439744893668943e-02
2.443676875593150388e+00 2.803080123400260304e-02
2.203509614490312796e+00 2.520082322881232045e-02
1.965304432133093471e+00 2.240738940792135966e-02
1.770321161087621498e+00 2.013239913906483131e-02
1.577325446876175485e+00 1.789143524476466754e-02
1.419564414378802653e+00 1.606876513243384735e-02
1.277094115476159253e+00 1.443189723059043299e-02
1.148516233842331369e+00 1.295938910208856674e-02
1.032551927653529766e+00 1.162939763646334869e-02
9.280448630741418015e-01 1.043660258564994663e-02
8.338172019305660765e-01 9.369065464225690212e-03
7.490232897311880356e-01 8.402577474877154576e-03
6.726765935203560254e-01 7.539180432889278603e-03
5.975063486852846273e-01 6.688389023309279299e-03
4.046480787820955771e-01 4.521506424838844448e-03
1.045654735668626323e+01 1.323623355101347099e-01
9.550625687420208010e+00 1.195453103903920816e-01
8.712736195041358656e+00 1.079393840065150934e-01
7.939128109001439171e+00 9.742704233627280663e-02
7.226173220920598439e+00 8.790515481581176460e-02
6.570262638538563849e+00 7.929081678100600994e-02
5.968012148858993449e+00 7.149081552476711787e-02
5.415780271820461067e+00 6.444169011441110151e-02
4.910164628990325575e+00 5.806113399315429580e-02
4.448003787094102712e+00 5.230166167871969779e-02
4.026148249002232227e+00 4.709498337785589933e-02
3.641543868003522366e+00 4.239136649372201443e-02
3.291318118695393924e+00 3.814820700990743940e-02
2.972789870846947125e+00 3.432273333013611399e-02
2.683456371072466595e+00 3.087568833765524240e-02
2.420904882590099394e+00 2.776057804131150386e-02
2.182805302156421767e+00 2.495472449053938793e-02
1.946727905648202084e+00 2.219186910659502049e-02
1.753568523606662044e+00 1.993718546816698398e-02
1.562284104706304078e+00 1.771616673917118454e-02
1.405963105867023000e+00 1.590953582961552454e-02
1.264750775804985850e+00 1.428921476392768647e-02
1.137450795271877757e+00 1.283233409618745810e-02
1.022567628687064634e+00 1.151422412745956546e-02
9.190404122269598686e-01 1.033454903138652202e-02
8.256922188956226094e-01 9.273327330521267953e-03
7.416693177477956533e-01 8.320713188928036824e-03
6.660945315276228795e-01 7.462918966299080491e-03
5.915956482065436450e-01 6.621814376854312685e-03
2.722041142503599520e-01 3.038644455919052578e-03
1.037401075023286090e+01 1.311674792887012608e-01
9.473898846253499428e+00 1.184615515505475086e-01
8.641553917403779650e+00 1.069528883080946707e-01
7.873301583322793284e+00 9.653171762730378136e-02
7.165370586730913871e+00 8.709274889269566500e-02
6.514354839167428857e+00 7.855226410491894518e-02
5.916493948676536441e+00 7.082317722927615466e-02
5.368483757458737848e+00 6.383804599291521831e-02
4.866866835829932292e+00 5.751771162957727140e-02
4.408419152248720607e+00 5.180227894484071977e-02
3.989936375316401218e+00 4.664652870710375709e-02
3.608488152947115335e+00 4.198908912437068069e-02
3.261244303803165323e+00 3.778227993236230736e-02
2.945411653729995027e+00 3.399045751952130962e-02
2.658615334846209599e+00 3.057563529384074372e-02
2.398282147195482050e+00 2.748981040942575019e-02
2.139954590842584548e+00 2.444813383741071405e-02
1.928337225469446636e+00 2.197212155075054310e-02
1.736847548362711269e+00 1.974067899646451268e-02
1.547337403427958336e+00 1.754371143853454551e-02
1.392439207988684702e+00 1.575802021426744165e-02
1.252597000351509449e+00 1.415285257803585578e-02
1.126386148896265205e+00 1.270329791315002489e-02
1.012652085200510088e+00 1.140562729161028778e-02
9.100228137223689284e-01 1.023095264959297639e-02
8.176533087744438655e-01 9.185328594287096513e-03
7.344154105526049525e-01 8.238654368733260708e-03
6.594971647475361687e-01 7.388470985247466358e-03
5.857690376384543374e-01 6.553601886161988452e-03
1.824659976807495587e-01 2.030225369542511260e-03
1.029183945268076705e+01 1.299830932557570207e-01
9.397630938196394723e+00 1.173845581377792879e-01
8.570854291568691607e+00 1.059743492579686974e-01
7.807844769021894393e+00 9.564364189562150897e-02
7.105010049253566606e+00 8.628609070425262428e-02
6.458749259813798105e+00 7.781978033302501541e-02
5.865370342280731286e+00 7.016063670218036785e-02
5.321594772915388738e+00 6.323177438379538884e-02
4.823817235168155193e+00 5.697162288955153614e-02
4.369088934280177305e+00 5.131225265828281284e-02
3.953986423911653336e+00 4.620017775881275074e-02
3.575754472271310824e+00 4.158757239126192190e-02
3.231377625606352666e+00 3.741991276608307160e-02
2.918237020113140456e+00 3.366241009029410924e-02
2.633875911003208614e+00 3.027920039364565691e-02
2.375887011084356182e+00 2.721994690355767840e-02
2.119840227477928440e+00 2.421145756281477615e-02
1.910131056704545527e+00 2.175901579216486109e-02
1.702408491131064405e+00 1.933970377165043775e-02
1.532582796366345645e+00 1.737065923902572293e-02
1.379075149973609582e+00 1.559906581813298894e-02
1.240532370091728565e+00 1.400530376462876675e-02
1.115507169897827611e+00 1.257739417884080543e-02
1.002761187199933346e+00 1.129340283820298371e-02
9.011915892190752730e-01 1.012999018838351903e-02
8.097000790438145801e-01 9.094540005531786750e-03
7.272408888488456347e-01 8.155416893893895069e-03
6.530890466460669286e-01 7.316218630113929984e-03
5.800123224180608883e-01 6.489687085598772921e-03
1.116945912483419256e+01 1.425977586047985635e-01
1.021025301059978219e+01 1.288081256559723553e-01
9.321796345759983282e+00 1.163161434455849824e-01
8.500586379908092738e+00 1.050064176969074808e-01
7.742919072982794582e+00 9.476095720108843046e-02
7.045153680488390080e+00 8.548757701644967011e-02
6.403530460742914876e+00 7.709535863636908515e-02
5.814619232642150415e+00 6.950081552961891174e-02
5.275066853149187551e+00 6.263526361429684608e-02
4.781203216925653976e+00 5.643316662199033412e-02
4.330091155748998055e+00 5.082269782442020573e-02
3.918356912594379349e+00 4.576077437697744638e-02
3.543236087761256314e+00 4.118634151702907364e-02
3.201753443839193913e+00 3.705993088096676963e-02
2.891363346246418775e+00 3.333838566987357144e-02
2.609433637652846194e+00 2.997983080117356397e-02
2.353658213916226316e+00 2.695469814416431506e-02
2.099889304056056893e+00 2.396963500182334311e-02
1.892032003353446346e+00 2.154501596757943047e-02
1.686167144531372397e+00 1.914997779263593464e-02
1.517920246231147186e+00 1.720257190872814812e-02
1.365890104631463986e+00 1.544505010332679340e-02
1.228602396702990207e+00 1.386787534081786177e-02
1.104716202162051797e+00 1.245169973801588635e-02
9.930385805995944892e-01 1.117694923139058057e-02
8.924181302936331495e-01 1.002768193961132114e-02
8.017815679175399612e-01 9.003827298895513212e-03
7.201515390659141147e-01 8.075326812546489152e-03
6.466720712966402829e-01 7.241070163480634037e-03
5.743560167553736218e-01 6.424455661139438258e-03
1.108233492504623818e+01 1.413145767481046033e-01
1.012906437872015175e+01 1.276429651873053628e-01
9.246438823851914179e+00 1.152576794585368353e-01
8.430842497493934218e+00 1.040436131432230515e-01
7.678369489728234853e+00 9.388668484491954902e-02
6.985608714840283895e+00 8.469358411082007765e-02
6.348724186107081557e+00 7.637415866785982055e-02
5.764242097903150785e+00 6.885023850341517870e-02
5.228843899594310507e+00 6.204575358898816589e-02
4.738840642848815676e+00 5.589836272759714925e-02
4.291322581100319944e+00 5.034058506474584777e-02
3.883010618325347885e+00 4.532203261495119234e-02
3.510971319340417729e+00 4.078629274900476276e-02
3.172401037696429782e+00 3.670260630872310137e-02
2.864606286874811669e+00 3.301489869073026551e-02
2.585188329860470091e+00 2.968950008120073772e-02
2.331639146656776962e+00 2.669129892237176449e-02
2.080156323377548855e+00 2.373528039224135494e-02
1.874101080527976304e+00 2.133146329646884443e-02
1.670183637988135628e+00 1.896165345120258416e-02
1.503415922496486479e+00 1.703151450684157672e-02
1.352717824656225254e+00 1.529244842774909324e-02
1.216770089311830061e+00 1.373056021801235399e-02
1.094082911355193755e+00 1.232574751990324867e-02
9.834086985125716218e-01 1.106570040655948696e-02
8.837674990985096013e-01 9.928360431868753222e-03
7.939506008407100079e-01 8.912822528645156228e-03
7.130846276008038220e-01 7.991963261167177660e-03
6.334411797225724117e-01 7.090378429438522548e-03
5.686991223796981076e-01 6.358934172972424692e-03
1.099565497837573957e+01 1.400402414991009925e-01
1.004842342837059554e+01 1.264873625877430685e-01
9.171601647387472411e+00 1.142043258861454025e-01
8.361500641060571226e+00 1.030883507325917187e-01
7.614362085654448720e+00 9.301986714391935474e-02
6.926505983448207004e+00 8.390715645812484025e-02
6.294390548391073814e+00 7.566203002429709723e-02
5.714345019168928452e+00 6.820361739982290505e-02
5.182977121176430835e+00 6.145824876109125950e-02
4.696914148132832700e+00 5.536868368958807601e-02
4.252986415969192358e+00 4.985771762988182310e-02
3.848022645575425393e+00 4.488917781946188956e-02
3.479017625844243344e+00 4.039790222792791902e-02
3.143283581669953364e+00 3.634865087328293526e-02
2.838132386218866987e+00 3.269503460567926845e-02
2.561139360815961385e+00 2.939988706437518876e-02
2.309803564493373873e+00 2.643102966615405378e-02
2.060510837073152413e+00 2.350412417715691538e-02
1.856387293251622328e+00 2.112036320225222155e-02
1.654211314023928958e+00 1.877275632284359369e-02
1.489030013188342050e+00 1.686307332812725379e-02
1.339726626251768193e+00 1.513902145537389735e-02
1.205004742856310651e+00 1.359316503321575560e-02
1.083498798487347425e+00 1.220120613912990294e-02
9.738723974913191528e-01 1.095299969101172846e-02
8.751031033596075037e-01 9.829754280857810542e-03
7.862190332660947689e-01 8.821639206916408529e-03
7.060734686992825582e-01 7.914991543212011524e-03
6.272220393066147981e-01 7.020576204308607952e-03
5.630386908509568133e-01 6.294714801891816702e-03
1.090942305146391433e+01 1.387806945459041097e-01
9.968265403194518370e+00 1.253400684465830195e-01
9.097219884787897115e+00 1.131615070158941416e-01
8.292613361306434783e+00 1.021410366840049544e-01
7.550708627781880011e+00 9.216167612406046816e-02
6.867885494999825369e+00 8.312863061156862410e-02
6.240342524809904035e+00 7.495636320972427769e-02
5.664725793329516534e+00 6.756167716340948093e-02
5.137467847381627983e+00 6.088261036560272538e-02
4.655231597443885150e+00 5.484262362692680220e-02
4.214878242423273136e+00 4.938405399414840663e-02
3.813216281420759302e+00 4.445811645934328454e-02
3.447335331284723914e+00 4.000960237769075889e-02
3.114441286480907678e+00 3.599812633260498357e-02
2.811859992003501674e+00 3.237796556112450264e-02
2.537286489757796470e+00 2.911349964791982298e-02
2.288213224787360556e+00 2.617510494568196441e-02
2.041053281372887440e+00 2.326990456455666628e-02
1.838830962917541889e+00 2.091188604956790292e-02
1.638507942356983937e+00 1.858577709856085516e-02
1.474735673780207978e+00 1.669445275848416288e-02
1.326828830457568609e+00 1.498676012734971238e-02
1.193389340945831822e+00 1.345716157825790210e-02
1.072971740343344527e+00 1.208007199226222676e-02
9.644227328562942070e-01 1.084326090465511858e-02
8.666249169099330407e-01 9.732969275342605656e-03
7.785162410522838972e-01 8.730741973712772067e-03
6.991473194891144605e-01 7.832274789090301961e-03
6.210694875269204829e-01 6.947603249211660968e-03
5.575604082018865704e-01 6.232610452512535662e-03
1.082372275763707847e+01 1.375293030601127675e-01
9.888651172727708882e+00 1.242016369900688227e-01
9.023419054649735926e+00 1.121330271785057758e-01
8.224264267333028400e+00 1.012020051311198626e-01
7.487567005543119159e+00 9.130784519950704836e-02
6.809615133001005738e+00 8.235446917069337569e-02
6.186783625178130741e+00 7.425462191917502064e-02
5.615479100542785318e+00 6.692615364511554643e-02
5.092309783689197289e+00 6.030541907471709956e-02
4.613891621948360999e+00 5.431954969027301405e-02
4.177074705540112731e+00 4.890979392703521944e-02
3.778700965121375432e+00 4.403413158391523974e-02
3.415899884619253424e+00 3.962111353941807912e-02
3.085804919772005661e+00 3.564806383158159592e-02
2.785887505658834584e+00 3.206027692952335972e-02
2.513628355445067353e+00 2.882980166687275012e-02
2.266714537735019075e+00 2.591447535780581207e-02
2.021877969505059713e+00 2.304285089021208127e-02
1.821358675180428932e+00 2.070743737118094230e-02
1.622897647738193783e+00 1.840243651557166640e-02
1.460632662063689802e+00 1.652754788587845400e-02
1.314121564140767973e+00 1.483828799776790337e-02
1.181862583199570382e+00 1.332181202475490357e-02
1.062580098771990667e+00 1.195766142478652851e-02
9.550601410385703982e-01 1.073316856779764870e-02
8.581353811867430403e-01 9.632033632595645919e-03
7.708989537569208572e-01 8.641430972580573661e-03
6.923061287925892371e-01 7.754900806354846944e-03
6.150013437969544805e-01 6.877362835335757742e-03
5.520659860208220193e-01 6.167474619364806017e-03
1.073857057056650888e+01 1.362944430637353654e-01
9.809471807758178841e+00 1.230757502597197295e-01
8.949992520214999914e+00 1.111091002145597750e-01
8.156220517052279462e+00 1.002727389195839924e-01
7.424790689829467993e+00 9.046526728182217869e-02
6.751808110233771920e+00 8.158999677081149593e-02
6.133549943321956022e+00 7.356068353019798445e-02
5.566609084199149571e+00 6.629947663822460813e-02
5.047505061163704454e+00 5.973477554978848247e-02
4.572890525594995204e+00 5.380574834069287715e-02
4.139620835306797808e+00 4.844690374768352570e-02
3.744530917156748462e+00 4.360995005576281253e-02
3.384740156955555967e+00 3.924663441048822227e-02
3.057472431649211675e+00 3.530568641099976479e-02
2.760015165861879893e+00 3.175110956367900583e-02
2.490164799027107190e+00 2.854952785843188970e-02
2.245506175061988241e+00 2.566484973289179933e-02
2.002799634111633420e+00 2.281750238741530462e-02
1.804070052510906352e+00 2.050358271059825321e-02
1.607380984845433236e+00 1.822081845244712464e-02
1.446662810212226535e+00 1.636414723798677168e-02
1.301503700460162394e+00 1.469298031738446204e-02
1.170424739548871829e+00 1.318805890455429161e-02
1.052280895153281159e+00 1.183760931227692027e-02
9.457840724074366712e-01 1.062371868770729116e-02
8.498316184528820205e-01 9.537736669695911357e-03
7.633553623909021812e-01 8.551072608471406780e-03
6.855496979252623246e-01 7.672249855556214325e-03
6.089177205159831407e-01 6.810933588498278672e-03
5.407177549638525482e-01 6.043137752799633035e-03
1.065398250233274169e+01 1.350662174911615721e-01
9.730771762940166880e+00 1.219587749559729734e-01
8.876990556624514639e+00 1.100976360065950427e-01
8.088756294620232268e+00 9.935412839114358963e-02
7.362505944620259868e+00 8.962985896381636675e-02
6.694365979788649668e+00 8.083116618080397886e-02
6.080762555734676056e+00 7.287302730228292780e-02
5.518097614045601063e+00 6.567781129051261657e-02
5.003049430141908616e+00 5.917092590145289766e-02
4.532227190686420215e+00 5.329472073086703038e-02
4.102394197099555662e+00 4.798682756090336121e-02
3.710580585069347848e+00 4.319469502841204872e-02
3.353792621800844920e+00 3.886793933296656123e-02
3.029264642404630781e+00 3.496446565556417252e-02
2.734445291194421479e+00 3.144572132526563674e-02
2.466996130114492036e+00 2.827142828940852268e-02
2.224388385060029893e+00 2.541346962925251571e-02
1.983820378956597796e+00 2.259732589507526535e-02
1.786919418672975102e+00 2.030258179303029778e-02
1.592054737570324008e+00 1.804132978489884562e-02
1.432770558309083064e+00 1.620461283315996134e-02
1.288946922327382172e+00 1.454688131879949657e-02
1.159175284229117864e+00 1.305931438038119424e-02
1.042116997194388661e+00 1.172037681778724354e-02
9.365951455317942376e-01 1.051966049092408276e-02
8.415325640527179241e-01 9.437810147315053855e-03
7.559166933254889420e-01 8.468350477014089175e-03
6.788553977325737510e-01 7.599992503490697777e-03
6.029767631701282715e-01 6.740797459554861808e-03
4.083217858110960163e-01 4.542175145234438917e-03
1.056982982453104292e+01 1.338480743954625907e-01
9.652644366734744352e+00 1.208524282621675633e-01
8.804521505365910272e+00 1.090864716075251734e-01
8.021762844359553668e+00 9.843959682953379309e-02
7.300601972639418236e+00 8.880152388270921848e-02
6.637304643623449962e+00 8.008354499253569903e-02
6.028308248020095128e+00 7.219286187474135974e-02
5.469951778557113897e+00 6.506049597679612606e-02
4.958948359306849518e+00 5.861196542028201950e-02
4.491802984073664184e+00 5.279065311379069897e-02
4.065493911378779579e+00 4.753083040024482647e-02
3.676910143476475934e+00 4.277989044268751956e-02
3.323081913304267498e+00 3.849489312457905765e-02
3.001340439609377242e+00 3.462978838253502611e-02
2.709077696772855592e+00 3.114378573352502566e-02
2.443922316148468443e+00 2.800065468174037925e-02
2.203461709538240942e+00 2.517072366914238982e-02
1.965126567714484462e+00 2.237701314306339562e-02
1.770002888136017472e+00 2.010667445972373971e-02
1.576822684843522060e+00 1.786388945333679604e-02
1.419028167461155565e+00 1.604550377250577725e-02
1.276537065182551167e+00 1.440371706708414370e-02
1.147919926758278475e+00 1.293056928481885540e-02
1.031966595399940845e+00 1.160478806364324995e-02
9.274924685571841465e-01 1.041704242971410073e-02
8.333104511023259331e-01 9.349026852453683895e-03
7.484690887380388569e-01 8.383907700092646520e-03
6.721767423578784983e-01 7.520994965162603081e-03
5.970366196700441774e-01 6.673334223057532898e-03
2.746740761511024531e-01 3.055436018107565276e-03
1.048616785804786566e+01 1.326371433287579227e-01
9.574956705747128538e+00 1.197546251616807000e-01
8.732502826598677714e+00 1.080913766770845719e-01
7.955199801342814681e+00 9.753362794056016916e-02
7.239166450393683228e+00 8.798192083848639655e-02
6.580672959359497476e+00 7.933734155453364689e-02
5.976233494366105958e+00 7.151819374737926338e-02
5.422167362032847215e+00 6.444882415628548633e-02
4.915162706092117695e+00 5.805998495992279601e-02
4.451814594689077254e+00 5.229021000208041586e-02
4.028916936360609213e+00 4.707652735144407519e-02
3.643561244366137153e+00 4.237466461954512986e-02
3.292753303262294651e+00 3.812486260213061862e-02
2.973718925610351782e+00 3.429496121846693085e-02
2.684007205492776382e+00 3.084151640860207863e-02
2.421141737303666108e+00 2.772887664252732948e-02
2.160222578427175577e+00 2.465899093101062145e-02
1.946517826929656358e+00 2.215758523055520735e-02
1.753135889338355069e+00 1.990958608741502309e-02
1.561765544590903776e+00 1.768913637849890350e-02
1.405454085091516037e+00 1.588474724104661090e-02
1.264246084805225712e+00 1.426318300968973385e-02
1.136849622549994443e+00 1.280633125251562018e-02
1.021970135041106342e+00 1.149227016481020082e-02
9.184320807073416137e-01 1.031127679250338179e-02
8.251737525312404786e-01 9.251503774439289937e-03
7.412007127661917050e-01 8.300582927372977815e-03
6.655758977874115523e-01 7.445949414729140237e-03
5.911221146771153956e-01 6.606152618110227616e-03
1.841167989478551259e-01 2.043558969254879489e-03
1.040299350502781550e+01 1.314385870984422777e-01
9.497674958784122268e+00 1.186629929570918590e-01
8.660971531941292767e+00 1.071016241286807114e-01
7.889081368946428086e+00 9.663775313556578761e-02
7.178123760329861547e+00 8.716311353294341202e-02
6.524476068604047718e+00 7.859874616502800226e-02
5.924547630927521347e+00 7.085167367627576152e-02
5.374769704454157804e+00 6.384444262593905184e-02
4.871758862737203266e+00 5.751227218474563169e-02
4.412058658001786426e+00 5.179363551847756403e-02
3.992642392212173430e+00 4.662565571118646585e-02
3.610489636872207697e+00 4.196653483196959022e-02
3.262555599784272786e+00 3.775732032399592430e-02
2.946301281478210576e+00 3.396352752476131803e-02
2.659036045093176259e+00 3.054259519120257685e-02
2.398454649165100871e+00 2.745831139478353139e-02
2.139891775404891838e+00 2.441972554402242063e-02
1.928117001100449368e+00 2.194185000872489813e-02
1.718402704340736831e+00 1.950499462989786423e-02
1.546887934489668881e+00 1.751554896868292091e-02
1.391915527752951132e+00 1.573172743566778400e-02
1.252079974173675669e+00 1.412543302452602852e-02
1.125870522428462195e+00 1.267762517033520914e-02
1.012050223607797061e+00 1.137904564898708192e-02
9.095103990057621379e-01 1.021078222563347182e-02
8.171232596204475174e-01 9.159564177250762926e-03
7.339414346901085295e-01 8.215847129513301206e-03
6.590754117788601985e-01 7.373410142039204564e-03
5.852919008934852618e-01 6.539693451096671370e-03
1.129182657299723580e+01 1.442383433210570332e-01
1.032034019711328909e+01 1.302462733907268355e-01
9.420974607716642524e+00 1.175825068017487818e-01
8.589932933191585462e+00 1.061238955535615258e-01
7.823349353685301821e+00 9.574652701863645143e-02
7.117536125305096384e+00 8.635580349718516291e-02
6.468655855678638211e+00 7.786699854798791176e-02
5.873284706448039572e+00 7.018454182296078592e-02
5.327712507361019867e+00 6.324294439616420793e-02
4.828628340864700164e+00 5.696874449710861987e-02
4.372638951431096821e+00 5.130125796370440389e-02
3.956613611589403057e+00 4.618227870552798348e-02
3.577631190230018632e+00 4.156538353697143695e-02
3.232642096184340730e+00 3.739477688228901725e-02
2.919091975429741748e+00 3.363742167893124524e-02
2.634344296568260191e+00 3.024716724731113526e-02
2.376060919224226353e+00 2.719126346505648315e-02
2.119749090702343963e+00 2.417885057421233913e-02
1.909885450275294438e+00 2.172814292425896687e-02
1.702023264597731345e+00 1.931144208380022181e-02
1.532119899113554951e+00 1.734472428957388457e-02
1.378554427732148646e+00 1.557779355820509797e-02
1.240003006824871745e+00 1.398533039935313978e-02
1.114979381172754413e+00 1.255312559793822502e-02
1.002235806039946109e+00 1.126423510526300756e-02
9.006747169737353564e-01 1.010781284002748755e-02
8.091580883196144436e-01 9.069396024117958033e-03
7.267551095821866980e-01 8.136610000185083569e-03
6.525716824448458686e-01 7.298053009784800232e-03
5.795458165653211147e-01 6.477234469757181187e-03
1.120354992810684003e+01 1.429379835813796296e-01
1.023820374733466920e+01 1.290660862653684737e-01
9.344766424855070142e+00 1.165113583746988368e-01
8.519315700575104344e+00 1.051499601954360152e-01
7.758116497333983119e+00 9.486015330577893256e-02
7.057346024246561988e+00 8.555847000017702264e-02
6.413255182414425271e+00 7.713889069767759787e-02
5.822396083779521447e+00 6.952677126149135745e-02
5.281015892842767734e+00 6.264559163762688232e-02
4.785887309906647680e+00 5.642951459543491671e-02
4.333546023099989597e+00 5.081749580657558829e-02
3.920904568782797917e+00 4.574076596358477714e-02
3.545058219038216940e+00 4.116423738611294653e-02
3.203036576749539677e+00 3.703341766415198938e-02
2.892077664173222651e+00 3.331255764215883958e-02
2.609864358368927828e+00 2.995412926224581482e-02
2.353760140170107817e+00 2.692732685825051722e-02
2.099794416402347430e+00 2.394440429617778962e-02
1.891770752879500916e+00 2.151701631295287187e-02
1.685858909066330957e+00 1.912291364606402699e-02
1.517443702556976248e+00 1.717331901095267219e-02
1.365365216007250693e+00 1.542245337661332129e-02
1.228052207585394351e+00 1.384784150820913065e-02
1.104176755911059793e+00 1.243193708336513825e-02
9.925108895586941538e-01 1.115391163897924351e-02
8.919260538976527819e-01 1.000607136407762228e-02
8.012347044932283113e-01 8.980195125326306468e-03
7.196541844626839213e-01 8.051643187170755278e-03
6.392329252484169055e-01 7.145075710003901889e-03
5.738835882851504033e-01 6.409533255664491558e-03
1.111572860838700727e+01 1.416501542819271209e-01
1.015662855739648229e+01 1.279009334067111592e-01
9.269052343546272610e+00 1.154486842481952380e-01
8.449186271628313705e+00 1.041827553009584822e-01
7.693318238283648469e+00 9.398678635119869784e-02
6.997593982435855509e+00 8.475987309129728864e-02
6.358247137695251183e+00 7.641871017724825854e-02
5.771855775771726371e+00 6.887428031935115269e-02
5.234677778128730807e+00 6.205377768567468116e-02
4.743420178048403990e+00 5.589477571228115838e-02
4.294692975261670931e+00 5.033036378212396578e-02
3.885517364649841099e+00 4.530700327777169301e-02
3.512725579566483347e+00 4.077212196935762339e-02
3.173640011997208354e+00 3.667755444617205873e-02
2.865362987431082864e+00 3.298854002455247486e-02
2.585580251447393341e+00 2.966429939829351090e-02
2.331751446530076599e+00 2.666486053708032669e-02
2.080020626600668887e+00 2.370937156281749045e-02
1.873914379861740143e+00 2.130619264882161953e-02
1.669760295885617474e+00 1.893359098169185642e-02
1.502917406978906190e+00 1.700303397447149034e-02
1.352178961443652794e+00 1.527241640801995162e-02
1.216216219866567805e+00 1.371040765446239658e-02
1.093562217318195806e+00 1.230737465423415063e-02
9.828757013748447013e-01 1.104035792733821034e-02
8.831632147280922274e-01 9.906089946710657651e-03
7.934486924862492740e-01 8.890814958015023570e-03
7.125818453502328342e-01 7.973552325846190378e-03
6.329912868310770824e-01 7.074034187619226456e-03
5.682248891275289981e-01 6.344923275589947273e-03
1.102845446458672818e+01 1.403730796154467053e-01
1.007550467135094507e+01 1.267379446758878092e-01
9.193775294492942507e+00 1.143943423675254784e-01
8.379604825847806637e+00 1.032253992028384360e-01
7.628933637771075027e+00 9.311852169372604460e-02
6.938250192317091170e+00 8.397516867034808541e-02
6.303634564277696306e+00 7.570576321547120568e-02
5.721722013848892452e+00 6.822824967149249131e-02
5.188696844743152958e+00 6.147092536695621806e-02
4.701320027504428900e+00 5.536705724820333019e-02
4.256265221689639944e+00 4.985060869586629972e-02
3.850432448035340904e+00 4.487005881209614466e-02
3.480780070810837845e+00 4.037634895906549309e-02
3.144463168745442516e+00 3.632461454480234719e-02
2.838858011128363223e+00 3.267018097433659063e-02
2.561492768853813828e+00 2.937683316370012093e-02
2.309934535218762797e+00 2.640568320767449489e-02
2.060346839377236172e+00 2.347650789154915110e-02
1.856142468098149978e+00 2.109720957245442632e-02
1.653864719269829031e+00 1.875098476381562018e-02
1.488518306309241312e+00 1.683448472044917280e-02
1.339185866135276903e+00 1.511807080657323957e-02
1.204506633812178817e+00 1.357267646593581130e-02
1.082935302474558270e+00 1.218541200916461661e-02
9.733272243997032058e-01 1.093251203705338827e-02
8.745868872163315988e-01 9.809083707859996004e-03
7.856485646690950508e-01 8.803652958668840844e-03
7.055588160629390204e-01 7.893123102953225959e-03
6.267664203399960776e-01 7.001482665406152765e-03
5.626503807243327104e-01 6.280132234921705255e-03
1.094175719141051317e+01 1.391063366271821644e-01
9.994864877886614707e+00 1.255870016211548812e-01
9.119044589258368916e+00 1.133537926582825900e-01
8.310383305071681548e+00 1.022767925942889289e-01
7.565016130964913543e+00 9.225626141742843123e-02
6.879351095171715613e+00 8.319286633361490380e-02
6.249522781081124911e+00 7.499529167252742823e-02
5.671958221049893112e+00 6.758452097983333462e-02
5.143071105094183082e+00 6.088934474273705044e-02
4.659538610838056094e+00 5.483963393333495667e-02
4.218069643681363168e+00 4.937473486083800156e-02
3.815568387421240715e+00 4.444285478805107270e-02
3.448968437958167765e+00 3.999025040784814217e-02
3.115577880451799064e+00 3.597374686850626779e-02
2.812552197565289180e+00 3.235099089788171650e-02
2.537601555340057047e+00 2.908842916782506532e-02
2.288275649685890478e+00 2.614496633349471660e-02
2.040964195650455171e+00 2.324724258739120988e-02
1.838504409753650259e+00 2.088605415943640270e-02
1.638050294673822460e+00 1.856573346267569383e-02
1.474310645640500184e+00 1.666891620845149455e-02
1.326365034970059753e+00 1.497014047776960496e-02
1.192885617929516195e+00 1.343639588191508465e-02
1.072395864120604614e+00 1.206190134759523025e-02
9.638657521389328853e-01 1.082351749403967500e-02
8.660973461650431915e-01 9.710286000717376076e-03
7.780130775991721537e-01 8.713393494732050298e-03
6.986802231492383886e-01 7.815547205751883358e-03
6.206019879939280726e-01 6.930165511365233427e-03
5.570847420476661149e-01 6.214702454733624787e-03
1.085554433515999584e+01 1.378507790139847922e-01
9.914740428114713566e+00 1.244436731515749517e-01
9.044698661487279523e+00 1.123145406171055100e-01
8.241669955583247997e+00 1.013359638617165881e-01
7.501522411359936804e+00 9.140422479388314592e-02
6.820873224792305400e+00 8.241704222810121439e-02
6.195711465277721430e+00 7.429799744785903215e-02
5.622550552321682105e+00 6.695140961227066811e-02
5.097802288829461403e+00 6.031235143831946421e-02
4.618097906513883188e+00 5.431951188775913097e-02
4.180203432238997152e+00 4.890617001788716972e-02
3.781040687461088901e+00 4.401547871727961442e-02
3.417465083712283747e+00 3.960657597308430561e-02
3.086905942756950516e+00 3.562496992952062652e-02
2.786538248647473903e+00 3.203795758361110968e-02
2.513942982900923440e+00 2.880459524623066314e-02
2.266775692748128179e+00 2.589122856767417033e-02
2.021678850833698249e+00 2.301811201707694432e-02
1.821060709166290259e+00 2.068052881657376357e-02
1.622426609859347391e+00 1.838096060881140234e-02
1.460195055042327716e+00 1.650407428837152510e-02
1.313645098831984992e+00 1.482081061141942400e-02
1.181353710343348462e+00 1.330120993740484779e-02
1.062044719402987614e+00 1.194032874805102916e-02
9.545241760099336670e-01 1.071520845692918757e-02
8.576063191048763912e-01 9.613501819435090953e-03
7.703915961590489525e-01 8.626015513902064030e-03
6.918351031960828790e-01 7.735029346326635809e-03
6.144703142834224696e-01 6.861536423396626463e-03
5.456803018243981951e-01 6.086127310195910828e-03
1.076985661248932402e+01 1.366091756369137156e-01
9.835121001981635303e+00 1.233167052260557561e-01
8.970921026595192416e+00 1.112891277819166719e-01
8.173365915838397555e+00 1.004045143109279087e-01
7.438495002916800658e+00 9.055802662949502535e-02
6.762798007181092252e+00 8.165403673625798442e-02
6.142301790841315778e+00 7.360162555579401189e-02
5.573445404412644244e+00 6.632454820977969068e-02
5.052886043405507621e+00 5.974651918070351259e-02
4.576997450985543558e+00 5.380714486986692968e-02
4.142659683303855367e+00 4.843952833652934858e-02
3.746730520891446314e+00 4.359558726445587201e-02
3.386254740854757195e+00 3.922889834401309395e-02
3.058429990589353942e+00 3.528526479839830948e-02
2.760644862235266395e+00 3.173101603255432807e-02
2.490505745236151647e+00 2.852650144078538660e-02
2.245508929302518997e+00 2.563859667104690515e-02
2.002579704848105546e+00 2.279642734732588091e-02
1.803751872446426097e+00 2.047872007341818706e-02
1.606992366133541017e+00 1.820319209785174058e-02
1.446170044500934670e+00 1.634205645278483110e-02
1.300914629269910749e+00 1.467517384428110305e-02
1.169912931683591895e+00 1.317254880587452083e-02
1.051781244312400831e+00 1.182459923695950918e-02
9.452441648678543418e-01 1.061327003258213074e-02
8.493000470254588041e-01 9.518895425871280389e-03
7.628555576243195580e-01 8.545300762101148279e-03
6.850745386398275905e-01 7.662006197399655501e-03
6.084826631614420611e-01 6.795260014825573076e-03
4.120188720164096874e-01 4.588473257335028317e-03
1.068460885367956692e+01 1.353755540577524508e-01
9.755970071098078122e+00 1.221948560241460507e-01
8.897589197863206678e+00 1.102719439192821616e-01
8.105564077089635333e+00 9.948145843990009729e-02
7.375918905376810386e+00 8.972420069329367642e-02
6.705149658779510524e+00 8.089865210684442365e-02
6.089269261742932038e+00 7.291486773549595013e-02
5.524793804446438195e+00 6.570221673794751638e-02
5.008322864535353247e+00 5.918355571482911831e-02
4.536235698314198039e+00 5.329841017286113258e-02
4.105349976518118282e+00 4.798080994567202606e-02
3.712723921573001018e+00 4.318192774079155499e-02
3.355256238315620809e+00 3.885130619509757910e-02
3.030259350559195042e+00 3.494915610736366862e-02
2.735039707779194362e+00 3.142663207976534312e-02
2.467199984896486065e+00 2.825349803738028132e-02
2.224361085389855663e+00 2.539398827797807387e-02
1.983666897789904127e+00 2.257469743909448073e-02
1.786626950860116469e+00 2.028096904849645624e-02
1.591653729867141598e+00 1.802400960236272970e-02
1.432261936450007545e+00 1.618538908065611862e-02
1.288436601098998491e+00 1.453171518913320796e-02
1.158654704464931573e+00 1.304265344812544254e-02
1.041504972120609995e+00 1.170901002224265276e-02
9.360503020749018077e-01 1.051005168707566835e-02
8.409799205005612510e-01 9.427041478156818546e-03
7.554060601526293439e-01 8.459000105108940154e-03
6.782991342984115990e-01 7.585051102048867393e-03
6.024792533909094638e-01 6.729772050479041270e-03
2.771470470301959366e-01 3.081781047533063006e-03
1.059989120445323074e+01 1.341495244061437775e-01
9.677386641232947895e+00 1.210848320931865590e-01
8.824763782442932580e+00 1.092658514050905000e-01
8.038182037422679116e+00 9.856801495308661898e-02
7.313790530148018831e+00 8.889462546217240246e-02
6.647886790552102632e+00 8.014510303801834767e-02
6.036641880342767053e+00 7.223597911671088279e-02
5.476506553634951757e+00 6.508556490576573872e-02
4.964011069340186211e+00 5.862479107325886674e-02
4.495712156525210723e+00 5.279384959601973737e-02
4.068364962671100926e+00 4.752314425758011329e-02
3.679048494895279742e+00 4.276958853231402347e-02
3.324580278869741168e+00 3.848142525772133005e-02
3.002292425442851798e+00 3.461205877557749916e-02
2.709714453671828949e+00 3.112372044335974530e-02
2.444188457253489766e+00 2.798150953790957962e-02
2.180686005926501192e+00 2.487992940429806579e-02
1.964863172436916106e+00 2.235461166431111299e-02
1.769656942277964440e+00 2.008360775532891732e-02
1.576407670308807685e+00 1.784757481151883624e-02
1.418532179321250419e+00 1.602676944615880061e-02
1.276023079422121675e+00 1.438756842481296767e-02
1.147398159068334644e+00 1.291677479708125756e-02
1.031416500046882234e+00 1.159237946368863771e-02
9.269430711509334397e-01 1.040502455475641325e-02
8.327775547320427352e-01 9.332635226615664317e-03
7.479556121594154172e-01 8.375663812613164463e-03
6.717000037881911689e-01 7.514732194238635254e-03
5.965331599212850833e-01 6.666462761869791816e-03
1.857727563766556067e-01 2.059113912922285513e-03
1.051578122341703470e+01 1.329354401028703669e-01
9.599237107591211071e+00 1.199837420048121411e-01
8.752342268615102228e+00 1.082625561575732281e-01
7.971251431276575872e+00 9.766169289822107524e-02
7.252068491627020386e+00 8.807228450268732300e-02
6.591064136205638135e+00 7.940117491678981565e-02
5.984452471119034556e+00 7.156066341187296287e-02
5.428580113126786344e+00 6.447588748599193675e-02
4.920150659395204684e+00 5.807281441164253294e-02
4.455625357603082648e+00 5.229272090687263341e-02
4.031706001189429678e+00 4.707038260442743954e-02
3.645588330224498019e+00 4.235938728560103422e-02
3.294101294366693633e+00 3.811092336207679704e-02
2.974633392862879866e+00 3.428092674992172517e-02
2.684504671350575133e+00 3.082197442917805966e-02
2.421324785921183054e+00 2.770977857379801346e-02
2.160215933568099267e+00 2.463722675272541837e-02
1.946327779706300998e+00 2.213902407025375094e-02
1.734518776290586484e+00 1.967585681996459820e-02
1.561327554299350107e+00 1.767480247709328142e-02
1.404954901106560960e+00 1.587045653917243740e-02
1.263710520279801131e+00 1.424902061923458835e-02
1.136325982857542716e+00 1.278827044639592979e-02
1.021415159009979590e+00 1.147926543738758513e-02
9.179226015156565222e-01 1.030600526416355564e-02
8.246368641627702667e-01 9.240701130089176013e-03
7.406867838681179261e-01 8.290830084978152020e-03
6.651019396179537191e-01 7.443009754497847442e-03
5.906879650040316454e-01 6.597364028274976637e-03
1.141594756476964889e+01 1.459249752116443533e-01
1.043208102626264555e+01 1.317338084990891667e-01
9.521612345962694235e+00 1.188916087923111292e-01
8.680515748235412943e+00 1.072719856231872937e-01
7.904780738754737079e+00 9.675928626628774176e-02
7.190873777237014153e+00 8.725453802000049386e-02
6.534662651512610054e+00 7.866159488891338869e-02
5.932598570423063933e+00 7.089142213904754686e-02
5.381029102740942704e+00 6.386884646422599787e-02
4.876585542107771509e+00 5.752452956724166816e-02
4.415776334962156824e+00 5.179777657712870270e-02
3.995369679544774399e+00 4.662231219036577085e-02
3.612431825771876603e+00 4.195683918333180384e-02
3.263933276137505501e+00 3.774615387520986742e-02
2.947177753103805475e+00 3.395007982696286036e-02
2.659521566313551411e+00 3.052358780177654579e-02
2.398647770813563174e+00 2.744256486623786878e-02
2.139855290303671609e+00 2.440166146558736884e-02
1.927911595261319277e+00 2.192253866431869910e-02
1.718031057325624111e+00 1.948281894699312178e-02
1.546460130173692438e+00 1.750149693250010324e-02
1.391487571790287259e+00 1.571440697927806510e-02
1.251531577448717902e+00 1.410642546682382495e-02
1.125315760779793450e+00 1.266381910749238456e-02
1.011501128843925512e+00 1.136602162792844407e-02
9.089885568008407857e-01 1.020284287130636749e-02
8.165816663279966692e-01 9.151496902465732636e-03
7.334304458047828934e-01 8.211505158234613799e-03
6.585922080662345302e-01 7.368778996619275261e-03
5.848535912395000924e-01 6.532971972729559491e-03
1.132657478686915553e+01 1.446111354897226808e-01
1.034900078521412148e+01 1.305378087122102126e-01
9.444488600009272261e+00 1.178024238511833077e-01
8.609083479820988316e+00 1.062875942025091752e-01
7.838799489386347297e+00 9.586909272599374032e-02
7.129994960106350810e+00 8.644754228959417031e-02
6.478650686373127243e+00 7.792882667758607718e-02
5.881131988021085277e+00 7.022733486574121720e-02
5.333841698512560292e+00 6.326905504397689617e-02
4.833374294491417977e+00 5.698118838162933436e-02
4.376262154996819476e+00 5.130671890470264035e-02
3.959258600931970573e+00 4.617801216670672920e-02
3.579500653480874206e+00 4.155678612869569827e-02
3.233979233272330056e+00 3.738130931816849994e-02
2.919925803193887504e+00 3.362545667661544224e-02
2.634780652069212081e+00 3.023134841998667555e-02
2.376179679005395950e+00 2.717819612997179890e-02
2.119682802255341780e+00 2.416566410653421190e-02
1.909653303116077838e+00 2.171110417230474876e-02
1.701653180806961929e+00 1.929177216797047650e-02
1.531644702234308708e+00 1.733034578127049669e-02
1.378110665976759019e+00 1.555958791839166973e-02
1.239442186789915690e+00 1.396924763125724153e-02
1.114445458275937328e+00 1.253942628431054841e-02
1.001681359873692889e+00 1.125404483466587238e-02
9.001410224320469666e-01 1.010024467564861993e-02
8.086123786666156166e-01 9.062113281947420385e-03
7.262400095264338606e-01 8.127599286907727719e-03
6.450781624991990260e-01 7.214558438450880025e-03
5.791033300478529711e-01 6.473006372252992219e-03
1.123760997105958026e+01 1.433052630701146524e-01
1.026635254830672572e+01 1.293561138425058099e-01
9.367793072648979091e+00 1.167271177044409830e-01
8.538108524554074208e+00 1.053145048586314331e-01
7.773281367221253291e+00 9.498245555388780403e-02
7.069584228862531461e+00 8.564318308313206840e-02
6.423045627014559500e+00 7.720141287213334869e-02
5.830072642507645675e+00 6.956846961837222232e-02
5.287023281657010187e+00 6.267321735840149233e-02
4.790456119861145723e+00 5.644170266906095579e-02
4.336997459436750191e+00 5.081492478963182263e-02
3.923469045315115089e+00 4.573843146859904452e-02
3.546874946122301253e+00 4.115759877487589619e-02
3.204228833580352820e+00 3.702326437943193049e-02
2.892875757334212761e+00 3.329705284952251543e-02
2.610264282334375796e+00 2.994229909874400464e-02
2.353946603281369843e+00 2.691313789777439666e-02
2.099700395605190284e+00 2.392833052085438506e-02
1.891579583594219738e+00 2.149692957373729174e-02
1.685447224144132061e+00 1.910451218382780772e-02
1.516955407600936834e+00 1.715857632455896134e-02
1.364823613683571857e+00 1.540670530519753362e-02
1.227541795860686014e+00 1.383413139309504734e-02
1.103697846675513849e+00 1.241620720719358376e-02
9.919542744321432348e-01 1.114398164281086429e-02
8.913657100654429621e-01 9.999609555741181821e-03
8.007282911166011541e-01 8.970777070362992434e-03
7.191347259630913591e-01 8.047980846581440084e-03
6.387480463241297368e-01 7.142868464922194627e-03
5.734458100408449388e-01 6.409779492729201188e-03
1.114931149478961814e+01 1.420123700075697770e-01
1.018420316786831670e+01 1.281806864429135551e-01
9.291626411469895430e+00 1.156650684081744901e-01
8.467633419890452373e+00 1.043471122163717318e-01
7.708256808786932979e+00 9.410682317613533465e-02
7.009548742636380503e+00 8.484939053149183341e-02
6.367886860371189783e+00 7.648236928708564142e-02
5.779367631955761198e+00 6.891752976339914072e-02
5.240565097807237116e+00 6.208151848840293141e-02
4.747986276025137009e+00 5.590989995901252119e-02
4.298149873267394838e+00 5.033367438568372293e-02
3.888004323898699433e+00 4.530112318197982574e-02
3.514570351987872598e+00 4.076219180034662548e-02
3.174780856861188827e+00 3.666822914203703848e-02
2.866129980252439147e+00 3.297840109619502857e-02
2.585945528052734144e+00 2.965258853201037034e-02
2.331906540804799643e+00 2.665195762380841160e-02
2.079913783208300337e+00 2.370009027291600581e-02
1.873640394088146977e+00 2.128972197640982902e-02
1.669339926168615040e+00 1.891866298688954853e-02
1.502457304181001652e+00 1.698982743432566125e-02
1.351726801324967919e+00 1.525758359619326827e-02
1.215651742335466912e+00 1.369792040677098206e-02
1.092970530080077829e+00 1.229416492743893100e-02
9.823143107661960194e-01 1.103586090566921300e-02
8.826984522079515116e-01 9.902237007258020071e-03
7.929014188412288888e-01 8.883716263982722669e-03
7.120653480903679222e-01 7.967924530163065719e-03
6.325022545642309257e-01 7.071580221976646319e-03
5.677750522485321971e-01 6.341990256236640019e-03
1.106147553276487550e+01 1.407345774462240851e-01
1.010260822984641926e+01 1.270113647262681722e-01
9.215994707515388740e+00 1.146086460107644672e-01
8.397642282380189727e+00 1.033851802564263039e-01
7.643631118814529835e+00 9.323491819273768688e-02
6.949991127907989785e+00 8.406127757691077285e-02
6.313021146117371529e+00 7.576529845975096822e-02
5.729099727760170069e+00 6.826851003078394931e-02
5.194465999420295077e+00 6.149653254737520031e-02
4.705759766842839475e+00 5.538032762943167348e-02
4.259535190857132392e+00 4.985315824979023869e-02
3.852858049780920169e+00 4.486828392209691457e-02
3.482472990268083990e+00 4.037537590074493504e-02
3.145646418828006219e+00 3.631682821795208238e-02
2.839583873255672408e+00 3.265953705151743158e-02
2.561823017216306564e+00 2.936271435479760952e-02
2.309982593024391573e+00 2.639288337405091417e-02
2.060227951788916823e+00 2.346756275985811824e-02
1.855842278839021864e+00 2.108432524364417526e-02
1.653417740816134129e+00 1.873415515158393177e-02
1.488092934901391384e+00 1.682495527269560129e-02
1.338720693569029230e+00 1.510918863505305264e-02
1.203922761735093605e+00 1.356274347805999127e-02
1.082385421095999112e+00 1.217201084117268579e-02
9.727610324418711762e-01 1.092625879072209490e-02
8.740181566985940620e-01 9.803795302100843170e-03
7.851174603708552802e-01 8.792362685080925763e-03
7.051377360178316955e-01 7.888403699451465925e-03
6.262802532735829431e-01 6.999614812740305968e-03
5.622111991819189747e-01 6.278550443405225660e-03
1.097415222616179520e+01 1.394572900770525148e-01
1.002150895281475407e+01 1.258619238533430218e-01
9.140807530393823654e+00 1.135581286723055527e-01
8.328039527874379289e+00 1.024341386573989765e-01
7.579410312243503256e+00 9.237287772873860325e-02
6.890888762525050559e+00 8.327925855831748436e-02
6.258647455820733008e+00 7.505964497645541134e-02
5.679104940006484803e+00 6.762896719474484342e-02
5.148635980821328673e+00 6.091480091367103278e-02
4.663875596861493555e+00 5.485367360933627451e-02
4.221351306470507936e+00 4.938308896795948200e-02
3.817935511402978932e+00 4.443962198786051421e-02
3.450688044379565778e+00 3.998516569060835135e-02
3.116624499960666927e+00 3.596579432879667276e-02
2.813241103487013728e+00 3.234433230548587612e-02
2.537997498116644657e+00 2.907888496974254597e-02
2.288301209339302034e+00 2.613537903089113365e-02
2.040812597395794015e+00 2.323755821098350688e-02
1.838228197929254737e+00 2.087735401651873851e-02
1.637691616903880876e+00 1.854935450435517968e-02
1.473872172481845766e+00 1.665824668265713029e-02
1.325877339432691260e+00 1.496020220649668837e-02
1.192281829412093819e+00 1.342905746180868276e-02
1.071879464770108648e+00 1.205266551394168495e-02
9.633607885020250006e-01 1.081348213143829527e-02
8.655275263797871377e-01 9.706792570943766768e-03
7.774772700696032102e-01 8.706638468278963400e-03
6.981953224502797095e-01 7.809753564941511114e-03
6.201112143436512403e-01 6.930302080634866135e-03
5.506403128639435485e-01 6.148414456514375397e-03
1.088741770632939065e+01 1.381982118153922134e-01
9.940965064451932065e+00 1.247153381372496234e-01
9.066167270592572436e+00 1.125220447766986237e-01
8.259051478956555670e+00 1.014909477336580629e-01
7.515682564868854776e+00 9.151849467772225910e-02
6.832096829191616649e+00 8.250407058518291481e-02
6.204665107252774980e+00 7.435493000697236676e-02
5.629583532978365668e+00 6.699237331695429010e-02
5.103253869703289425e+00 6.034113846468958792e-02
4.622336422900912289e+00 5.433638726605582309e-02
4.183397701653306378e+00 4.891050509051859951e-02
3.783235559411505466e+00 4.401661836580725989e-02
3.419119333960909390e+00 3.959996885559945862e-02
3.087992579330342657e+00 3.561800683152387126e-02
2.787174151512579190e+00 3.203189826713324223e-02
2.514267412703026672e+00 2.879785704462273568e-02
2.266837118241292970e+00 2.587982150704133677e-02
2.021511840282628203e+00 2.300812301623362741e-02
1.820764012330436721e+00 2.067320780527996324e-02
1.622059860134625664e+00 1.837071301416393077e-02
1.459671502410590627e+00 1.649256202944170482e-02
1.313077810892178565e+00 1.481353887779141877e-02
1.180829765144323584e+00 1.329915176575323030e-02
1.061515865577308482e+00 1.193378416045245451e-02
9.540154009681162117e-01 1.071308745919068856e-02
8.571232087181132053e-01 9.608076771461356719e-03
7.698430682203738495e-01 8.622067092774021724e-03
6.913374406922176973e-01 7.732128265587054523e-03
6.140265322407837401e-01 6.860297122306892488e-03
4.157471515506270809e-01 4.626303881514664228e-03
1.080107637221717276e+01 1.369454621853284371e-01
9.860877009986975139e+00 1.235764508078748269e-01
8.991981828323252657e+00 1.114882033536879619e-01
8.190423997245442678e+00 1.005548479040477838e-01
7.452335729473593240e+00 9.067284998489283376e-02
6.773801856583848036e+00 8.173769094605808083e-02
6.151055009278710628e+00 7.365926368725800311e-02
5.580432898413601350e+00 6.636281351744964530e-02
5.058226827988582031e+00 5.977093979633876786e-02
4.581136411448472501e+00 5.381942698896935440e-02
4.145688220471345886e+00 4.844413799238904417e-02
3.748952352796190102e+00 4.359542365147914961e-02
3.387762667343849454e+00 3.921899553321028103e-02
3.059485936977428988e+00 3.527372908325731443e-02
2.761328328444111246e+00 3.172129365920062227e-02
2.490733102657794795e+00 2.851644927305238206e-02
2.245551377537265303e+00 2.562888000334185082e-02
2.002408110124067608e+00 2.278430292366146609e-02
1.803495063997636816e+00 2.046934152254340292e-02
1.606601299723974030e+00 1.818855539202160476e-02
1.445704343701214700e+00 1.632968085142143949e-02
1.300441635974651788e+00 1.466698565640945848e-02
1.169378886523617211e+00 1.316610028444811439e-02
1.051215522979261685e+00 1.181697690320295674e-02
9.447225919118513726e-01 1.060561976640054041e-02
8.487291109571193370e-01 9.513885433939736277e-03
7.622985472171198706e-01 8.533206487341049237e-03
6.845476079829804217e-01 7.653045746059551624e-03
6.079902828887986388e-01 6.790475028415171935e-03
2.796477600714458722e-01 3.108108736405732452e-03
1.071535381611348825e+01 1.357040562591920740e-01
9.781277555166465021e+00 1.224504931650684664e-01
8.918243404061142243e+00 1.104665659948653317e-01
8.122282378525104818e+00 9.962983172966802248e-02
7.389493738536930145e+00 8.983138579800947765e-02
6.715934006934902278e+00 8.097222771998920099e-02
6.097855154868072169e+00 7.297317461208598088e-02
5.531614466415551767e+00 6.573927865899714673e-02
5.013451778090254329e+00 5.920356259286839451e-02
4.540178221410536175e+00 5.330665054610306958e-02
4.108393014081366701e+00 4.798114399204973096e-02
3.714890384767957521e+00 4.317461415949723491e-02
3.356817143387057278e+00 3.884319161739584886e-02
3.031264907915343976e+00 3.493315356135455463e-02
2.735681929961617964e+00 3.141515561967898190e-02
2.467493541201773777e+00 2.824074032095949538e-02
2.201407684106589713e+00 2.511083786020473080e-02
1.983472445092662628e+00 2.256015289435005927e-02
1.786344358289961631e+00 2.026718251165919582e-02
1.591248897935772622e+00 1.800913581500979480e-02
1.431857391262248314e+00 1.617321529487293977e-02
1.287947962576558192e+00 1.451896125018679873e-02
1.158116808090569938e+00 1.303296584322938961e-02
1.041034352741746716e+00 1.169636758879430763e-02
9.355161715599059624e-01 1.050046022594808455e-02
8.404716694404240629e-01 9.419156096312971196e-03
7.548579639403688590e-01 8.450414256937405222e-03
6.778673592203998677e-01 7.576734865913264602e-03
6.020544457544698691e-01 6.723292427220171202e-03
1.874424343023372574e-01 2.076758563518606941e-03
1.063020439191873834e+01 1.344700950339342005e-01
9.702187738680944307e+00 1.213364328923433599e-01
8.845029716596313207e+00 1.094545170397895756e-01
8.054668785117021557e+00 9.870847212151535877e-02
7.327114378517918247e+00 8.899819664143443498e-02
6.658469594637292488e+00 8.021588387790239139e-02
6.045039671382490987e+00 7.228615159779706867e-02
5.483140836652604655e+00 6.511996532648027525e-02
4.969132192700007167e+00 5.864388082677057801e-02
4.499659371452467305e+00 5.279798969430268135e-02
4.071323252408876492e+00 4.752521263722847555e-02
3.681143642987499298e+00 4.276164409800594507e-02
3.325985092806960974e+00 3.846994177286897770e-02
3.003259261372669631e+00 3.459478437055876071e-02
2.710236529221211388e+00 3.110738367701913407e-02
2.444448236855394807e+00 2.796345958969885873e-02
2.180641997014050038e+00 2.486329709746694025e-02
1.964723670382898746e+00 2.234135445525494909e-02
1.750841578439067625e+00 1.985411718467560913e-02
1.575989850449515117e+00 1.783257149104511621e-02
1.418110555505952997e+00 1.601388650211436546e-02
1.275484102415357146e+00 1.437519889506269459e-02
1.146922907359313681e+00 1.290425705730763317e-02
1.030940124693832116e+00 1.158202591043576944e-02
9.263965574671496617e-01 1.039393785881724194e-02
8.322649944718951698e-01 9.325887284280133874e-03
7.474997918923345086e-01 8.364214501425855722e-03
6.711716759127877019e-01 7.501297874594435589e-03
5.961389290300640464e-01 6.652731925209672166e-03
1.154202472273974323e+01 1.476560229827873494e-01
1.054554910329199480e+01 1.332492294468596017e-01
9.623592752718550969e+00 1.202233298655459165e-01
8.772275418583095785e+00 1.084469057270538161e-01
7.987458966022234819e+00 9.779503474037240518e-02
7.265060178690714743e+00 8.816743349065495061e-02
6.601447773964473242e+00 7.946566368605177677e-02
5.992611258587180245e+00 7.160873604548255444e-02
5.435063617669743330e+00 6.450357346696029837e-02
4.925140256320789334e+00 5.808818342444893590e-02
4.459418603009553728e+00 5.229784064521296461e-02
4.034580305706561454e+00 4.706949331980039841e-02
3.647619126811554757e+00 4.235116456339661078e-02
3.295555767161332472e+00 3.810001998996224298e-02
2.975558124730025344e+00 3.426204027496392024e-02
2.685050678116271961e+00 3.080321084439976292e-02
2.421497986859548313e+00 2.769052980759857327e-02
2.160148495133423552e+00 2.461745041650865648e-02
1.946160726293214349e+00 2.211975616550501331e-02
1.734167124057180764e+00 1.965811608922355888e-02
1.560984381724146886e+00 1.765833395404314832e-02
1.404441923470014952e+00 1.585317376743363219e-02
1.263209517892142975e+00 1.422920303723563748e-02
1.135758178397099361e+00 1.277631858102186435e-02
1.020933823927395512e+00 1.146755734670300460e-02
9.173633445059092839e-01 1.028726818295830174e-02
8.241116692731649263e-01 9.235332526934890429e-03
7.401998477454126979e-01 8.278848746962410438e-03
6.645797524807882661e-01 7.425652539929526036e-03
5.902074921104173422e-01 6.590294409108291528e-03
1.145139525547911141e+01 1.463246125408356746e-01
1.046136467934399583e+01 1.320385870952995311e-01
9.545540506129565728e+00 1.191247046147898836e-01
8.699998436990515671e+00 1.074494912814791259e-01
7.920658793489582017e+00 9.689120943790975604e-02
7.203528142474578289e+00 8.735396058597839908e-02
6.544826033643194485e+00 7.872596967028203108e-02
5.940670690422592770e+00 7.093693493748889911e-02
5.387387731291692461e+00 6.389630170418755806e-02
4.881443206177110028e+00 5.753782674433322725e-02
4.419473733908263036e+00 5.179894837116181400e-02
3.998163288713544539e+00 4.661845822323181648e-02
3.614404016578372847e+00 4.194725714020013790e-02
3.265242928485608598e+00 3.773041783253140713e-02
2.948039829015064672e+00 3.393351470986701729e-02
2.660041826653740671e+00 3.050436764852292038e-02
2.398841315867674240e+00 2.742144555719699603e-02
2.139756236383449028e+00 2.438049740968784018e-02
1.927683808563224854e+00 2.190414870451301566e-02
1.717664736684795468e+00 1.946312212894943383e-02
1.546003392189406744e+00 1.748518628058834748e-02
1.390961686034877243e+00 1.569622989400669064e-02
1.251024642289093380e+00 1.408964870840100254e-02
1.124826666250044127e+00 1.264749965798297668e-02
1.011018380054520049e+00 1.135110295910292388e-02
9.084166401850385375e-01 1.018433159706651214e-02
8.160997863667673879e-01 9.143498258895682573e-03
7.329385993578064751e-01 8.199218523244362206e-03
6.510501611087093909e-01 7.271553493381254299e-03
5.844571671638938426e-01 6.521061066854089844e-03
1.136143063968952482e+01 1.450017026646164553e-01
1.037767879996137133e+01 1.308417060583791924e-01
9.467976493272994176e+00 1.180392552523881616e-01
8.628251399528231502e+00 1.064634329594637413e-01
7.854373339539214349e+00 9.599753955013382023e-02
7.142470768804530579e+00 8.654125034685432316e-02
6.488609735694670810e+00 7.799542666477940478e-02
5.889029147445799417e+00 7.027227472538785658e-02
5.340075804345296717e+00 6.329495360596988640e-02
4.838147946441718972e+00 5.699502996983220326e-02
4.379865751589260725e+00 5.130632541464986984e-02
3.961990005048530161e+00 4.617593221688992555e-02
3.581412663252799611e+00 4.154254827397861616e-02
3.235239300085121616e+00 3.737001247721410263e-02
2.920744192686651530e+00 3.360542178543022424e-02
2.635291466459054543e+00 3.021217488377254956e-02
2.376377434311512715e+00 2.715728906589452013e-02
2.119662143307239344e+00 2.414443611032926831e-02
1.909442059676095482e+00 2.168970703408748188e-02
1.701261721055308263e+00 1.927552708157862990e-02
1.531214266907666488e+00 1.731223245394209950e-02
1.377577490783464365e+00 1.554527569548068769e-02
1.238954555623672293e+00 1.395271202469384499e-02
1.113910600827387132e+00 1.252363964165503947e-02
1.001191465410421921e+00 1.123798597041553680e-02
8.995560885342873680e-01 1.008308452147445647e-02
8.081254434028626310e-01 9.049299618842335247e-03
7.257353234367164285e-01 8.118329431559944548e-03
6.446228664013945453e-01 7.201280699588828715e-03
5.787044093172771797e-01 6.458991560412043892e-03
1.127200022540709234e+01 1.436933372655837260e-01
1.029451584361889083e+01 1.296504695871028290e-01
9.390940415679288833e+00 1.169550563542574584e-01
8.556909505972251750e+00 1.054830909371572284e-01
7.788571533968664973e+00 9.511104885819374188e-02
7.081832113673605988e+00 8.573894298222414778e-02
6.432810097422566820e+00 7.726654679196885700e-02
5.837767632547985919e+00 6.961235979942971552e-02
5.293028901056281654e+00 6.269822875291064523e-02
4.795152328001436537e+00 5.645612457426133629e-02
4.340590828272264723e+00 5.082057765566780350e-02
3.926121078742035753e+00 4.573423253623286333e-02
3.548726686981914291e+00 4.114970450138285413e-02
3.205531480088382068e+00 3.701203158812976790e-02
2.893751587352118460e+00 3.328163070062012396e-02
2.610739451511180587e+00 2.991953981500267493e-02
2.354108250983887984e+00 2.689544925179759502e-02
2.099657029099781358e+00 2.391101795237943195e-02
1.891341091464828983e+00 2.148144306619464983e-02
1.685043453052152751e+00 1.908689794172697615e-02
1.516560121556838059e+00 1.714231426788367235e-02
1.364367385337410754e+00 1.539451533402787058e-02
1.227022403852932042e+00 1.381478778458849338e-02
1.103131922065645920e+00 1.240135049340798136e-02
9.914516216800636217e-01 1.112759423279667016e-02
8.908768604136304559e-01 9.984553486626721736e-03
8.002365770231771869e-01 8.961738180034258677e-03
7.186680740391817590e-01 8.039202498073655737e-03
6.383104069683808168e-01 7.133300452128795745e-03
5.729507201730368315e-01 6.392604699543804475e-03
1.118302072353677801e+01 1.423901030932841760e-01
1.021197572776295104e+01 1.284726512527190612e-01
9.314388032889986846e+00 1.158910508296164404e-01
8.486123592029015228e+00 1.045162568233983236e-01
7.723111982492407712e+00 9.423462298862672615e-02
7.021532864759338466e+00 8.494102265858774481e-02
6.377395157645968204e+00 7.654549995695415776e-02
5.786900459815336184e+00 6.896121154090099903e-02
5.246441359264586879e+00 6.210749493161131507e-02
4.752478486895709509e+00 5.592322056016021253e-02
4.301592073804190619e+00 5.033718864116711045e-02
3.890594734915890474e+00 4.529944176633581010e-02
3.516366002725848539e+00 4.075527295560662372e-02
3.176043902944208241e+00 3.665820821582271849e-02
2.866960866333546409e+00 3.296303308300201768e-02
2.586383966450870986e+00 2.963110765561064938e-02
2.332014307093662531e+00 2.663647615774203392e-02
2.079839502502535797e+00 2.367852234985528409e-02
1.873386197957862986e+00 2.127093360540292799e-02
1.669022531915858032e+00 1.890055622594391527e-02
1.502048758575653453e+00 1.697772162371976798e-02
1.351257583266642914e+00 1.524492396365345094e-02
1.215116506021574505e+00 1.368116018112686995e-02
1.092442400857412510e+00 1.227894924144137812e-02
9.817989501453503465e-01 1.101977735513992758e-02
8.821005902901616347e-01 9.885861409955981616e-03
7.924128126208324074e-01 8.869911636987967002e-03
7.116427208956790373e-01 7.958542434153129119e-03
6.320598243943066352e-01 7.062749116959234075e-03
5.673749090693986918e-01 6.332420061687074782e-03
1.109461028810308747e+01 1.411078425620748977e-01
1.012989941634181257e+01 1.273039488448809153e-01
9.238290758418862936e+00 1.148275714906487610e-01
8.415808371141936917e+00 1.035533164992132882e-01
7.658202023646401457e+00 9.336153518554822506e-02
6.961765852056549519e+00 8.415237036444986329e-02
6.322472584636919635e+00 7.583154072871044205e-02
5.736479707666255479e+00 6.831183234757487455e-02
5.200217078532739734e+00 6.152534209355326605e-02
4.710148574313762992e+00 5.539247850165868181e-02
4.262946841270155218e+00 4.986260852828958839e-02
3.855272591853926123e+00 4.486724782508456216e-02
3.484206327895875255e+00 4.036531213083653646e-02
3.146845102462618282e+00 3.630679651491431487e-02
2.840372781342905828e+00 3.264501422244885792e-02
2.562269366311596741e+00 2.934459062534284027e-02
2.310133728484819571e+00 2.637390047331480969e-02
2.060132748901341238e+00 2.344560504734548995e-02
1.855560366703060016e+00 2.106391316610271847e-02
1.653096434960932726e+00 1.871555170596476275e-02
1.487659582060416152e+00 1.680913030906575067e-02
1.338237977208099228e+00 1.509182432288621624e-02
1.203380874757273400e+00 1.354570414888109711e-02
1.081854093164455133e+00 1.215932219699438453e-02
9.722687379853662826e-01 1.091006668718121769e-02
8.735188543838960928e-01 9.788199865514424919e-03
7.846155619127999081e-01 8.784841996972081110e-03
7.046023294753317456e-01 7.882228269353006717e-03
6.258406790941629660e-01 6.994831799950790470e-03
5.557051504392676033e-01 6.204093514164516453e-03
1.100674724065480703e+01 1.398238277470382485e-01
1.004833166421066259e+01 1.261429665777012987e-01
9.162744435014772648e+00 1.137775268255311473e-01
8.345911811944677794e+00 1.026032262109153742e-01
7.593783875341659773e+00 9.249591216671619598e-02
6.902392271366281307e+00 8.336708055094951830e-02
6.267887124726661874e+00 7.512204605425897019e-02
5.686370802091917476e+00 6.767182617244388299e-02
5.154334561339711129e+00 6.094097326404010473e-02
4.668164933091765612e+00 5.487080217741124866e-02
4.224610481258834760e+00 4.938632232854807402e-02
3.820291318915601586e+00 4.444116442356150359e-02
3.452375489673469744e+00 3.997660278747562634e-02
3.117793248400040351e+00 3.595849798166230599e-02
2.813986910885761361e+00 3.233281755162197707e-02
2.538303437920101491e+00 2.906331348804454609e-02
2.288444892768259020e+00 2.612063057418655132e-02
2.040695738657109626e+00 2.321833936910276674e-02
1.837991180240004185e+00 2.085970391394803211e-02
1.637344631060190459e+00 1.853429277170055497e-02
1.473400994572279687e+00 1.664526014836195320e-02
1.325371312400165591e+00 1.494450534143016741e-02
1.191836245231322700e+00 1.341315505169160885e-02
1.071396748019293632e+00 1.203760998778063626e-02
9.628539294839538742e-01 1.080238936329843899e-02
8.650234016106425061e-01 9.691837169525360784e-03
7.769784410009287212e-01 8.698312804201113399e-03
6.977218363187965844e-01 7.803945279930047524e-03
6.196667290531132632e-01 6.924136761426048087e-03
4.195896935405712957e-01 4.676551289397865192e-03
1.091945411947899380e+01 1.385599282963501377e-01
9.967251548048732701e+00 1.249945027719238655e-01
9.087670413319370866e+00 1.127346456328211233e-01
8.276533974355203327e+00 1.016547181853033749e-01
7.529799038771106900e+00 9.164137482720448313e-02
6.843431388538368410e+00 8.259005911696688795e-02
6.213655702196374087e+00 7.442014420831813415e-02
5.636644164259075218e+00 6.703542689235521268e-02
5.108742299711362733e+00 6.036820743890382313e-02
4.626524134912424202e+00 5.434844086600092855e-02
4.186566415380139183e+00 4.891792043532817297e-02
3.785610837473512458e+00 4.401659880726586233e-02
3.420739388325567454e+00 3.959258946908326277e-02
3.089104587800385104e+00 3.560950501659382317e-02
2.787860837601244146e+00 3.201709818671638619e-02
2.514600257277304074e+00 2.878129106907193271e-02
2.266948433414960995e+00 2.586756852867435480e-02
2.021446938501725299e+00 2.299450727130874714e-02
1.820539629110239144e+00 2.065787987610360338e-02
1.621698470232244116e+00 1.835197355909508332e-02
1.459281787356615956e+00 1.647948459357467463e-02
1.312625211394739200e+00 1.479975517643224853e-02
1.180284103309762411e+00 1.327982392189178129e-02
1.060948826975552040e+00 1.192043075720951653e-02
9.534613801892570795e-01 1.069472061183181395e-02
8.566137329283969315e-01 9.596779016072467736e-03
7.693410551769005457e-01 8.609618670725826747e-03
6.908589437927074028e-01 7.726289097232385238e-03
6.135770095932296941e-01 6.853791469728678400e-03
2.822043944392984005e-01 3.138665571259541525e-03
1.083264184426438526e+01 1.373009930262987233e-01
9.886724546658482993e+00 1.238512213524336769e-01
9.013019984161958931e+00 1.117022912524229944e-01
8.207594265193606020e+00 1.007143718356390966e-01
7.466178072615045735e+00 9.079230830508011607e-02
6.784932120580969617e+00 8.182123919918611599e-02
6.159919966315706041e+00 7.372520841638138811e-02
5.587337684740808719e+00 6.640486454866910415e-02
5.063589379733959284e+00 5.979592799440622275e-02
4.585191810993034522e+00 5.383347931625521998e-02
4.148854542436282600e+00 4.844959290791058665e-02
3.751248559946701810e+00 4.359204281024969124e-02
3.389433210669990704e+00 3.921309363473821086e-02
3.060544312122139399e+00 3.526840089049701477e-02
2.761972467535107612e+00 3.171117484063108033e-02
2.491060966326499315e+00 2.850046233661837278e-02
2.222332720712701271e+00 2.534260170165246115e-02
2.002322131779321612e+00 2.276956640818282585e-02
1.803172088109967319e+00 2.045275968410237982e-02
1.606213967356433514e+00 1.817259701686286741e-02
1.445241309507530270e+00 1.631695689251136047e-02
1.299968460076955212e+00 1.465483468540591111e-02
1.168920731509541344e+00 1.314839787406769413e-02
1.050659665511933794e+00 1.180142084167536305e-02
9.441553940809758183e-01 1.059307424176372976e-02
8.482235766844780089e-01 9.503089347960014255e-03
7.618914240685674688e-01 8.526770556335333193e-03
6.840806218018155027e-01 7.648738162285880458e-03
6.075714497480514398e-01 6.786641203717014119e-03
1.891675113067688985e-01 2.101569949522730588e-03
1.074638382076055620e+01 1.360527635014425474e-01
9.806655896024413011e+00 1.227207057164103193e-01
8.938923105259503288e+00 1.106742759472499477e-01
8.139136176989740790e+00 9.978836086790179860e-02
7.403104145236850897e+00 8.994757710740708401e-02
6.726841439755546048e+00 8.106248851839291392e-02
6.106525592044139472e+00 7.303079337192401599e-02
5.538362751153109720e+00 6.578030663574634118e-02
5.018786644004184616e+00 5.923149395239482584e-02
4.544234020394707585e+00 5.332198386791355688e-02
4.111408669512348624e+00 4.798831424684873309e-02
3.717105713601114747e+00 4.317627369150462552e-02
3.358338338944859114e+00 3.883778700555411828e-02
3.032290547900515776e+00 3.492654936980129493e-02
2.736285902234900203e+00 3.140135244588469071e-02
2.467782036211634722e+00 2.822665600819573156e-02
2.201433792933343181e+00 2.509493331633489560e-02
1.983352097522377289e+00 2.254860142307288026e-02
1.767414200751733722e+00 2.003892625645559492e-02
1.590847879725149738e+00 1.799442551281342853e-02
1.431373689260546644e+00 1.615768993243483706e-02
1.287402060885697086e+00 1.450771997059327120e-02
1.157546195962944502e+00 1.302334746144164813e-02
1.040457898949703308e+00 1.168450980900572790e-02
9.350020864993424663e-01 1.048812461125909513e-02
8.399517126421858215e-01 9.406713986273561659e-03
7.544269617540889650e-01 8.439661920891692107e-03
6.773868720654203646e-01 7.572681831585663555e-03
6.016305867375933980e-01 6.719581869079775671e-03
1.167003474658228690e+01 1.494439964664978637e-01
1.066064174766291117e+01 1.348143966275754668e-01
9.727177667388978932e+00 1.215988740424168296e-01
8.865416615124797062e+00 1.096545740494964949e-01
8.071154070919760670e+00 9.886592292597770615e-02
7.340433982067747110e+00 8.911346899349889550e-02
6.669175080483548790e+00 8.030553867926597256e-02
6.053569842498801812e+00 7.234810593197821271e-02
5.489789996833614794e+00 6.515931520511471231e-02
4.974254488830486487e+00 5.867154204277957169e-02
4.503551841496725494e+00 5.281664902797266609e-02
4.074252697659316524e+00 4.753056169298750661e-02
3.683305236835803687e+00 4.276202847579667343e-02
3.327533805789623322e+00 3.846506542089982855e-02
3.004308871976926643e+00 3.458814879230053679e-02
2.710797702568532586e+00 3.109644168694616212e-02
2.444676083776571751e+00 2.795230360913774845e-02
2.180735625856977222e+00 2.484835546644132559e-02
1.964568578017152012e+00 2.232912081296245868e-02
1.750530097511981520e+00 1.984203570516226284e-02
1.575630417312464893e+00 1.781906017564725137e-02
1.417600627241401900e+00 1.599741762859474559e-02
1.275024592008223934e+00 1.436447167526610710e-02
1.146359168138285201e+00 1.289509841984704322e-02
1.030343868391902840e+00 1.156983455858740656e-02
9.258770779891798419e-01 1.038302706965197816e-02
8.317488575258198402e-01 9.315323669074932963e-03
7.469749130744922638e-01 8.353860050276785618e-03
6.707898023684180089e-01 7.497942080707599086e-03
5.956901636551009682e-01 6.648326788938146124e-03
1.157823513168984064e+01 1.480863809512320273e-01
1.057539652166906308e+01 1.335874147696599623e-01
9.648145022508156643e+00 1.204811424950202464e-01
8.792333840498262276e+00 1.086467303341747959e-01
8.003586181317858816e+00 9.795017680339883348e-02
7.278193805292665353e+00 8.828716524011931410e-02
6.611927507937647164e+00 7.955487752975792803e-02
6.001001040427060396e+00 7.166626218301404283e-02
5.441559236015891088e+00 6.454530880235091750e-02
4.930163798939821262e+00 5.811408155918482837e-02
4.463238314936853968e+00 5.231133700869521758e-02
4.037424035725104332e+00 4.707578288137725248e-02
3.649696590588928036e+00 4.235283953458535838e-02
3.296961560117902312e+00 3.809242109207607724e-02
2.976462443151375314e+00 3.425561452598951950e-02
2.685608966912780282e+00 3.079470152275999573e-02
2.421791291754780140e+00 2.767708042665113777e-02
2.160127281834182345e+00 2.460782427674056139e-02
1.945924436876389496e+00 2.210910137448450843e-02
1.733829178456050446e+00 1.964882647237877616e-02
1.560543020649688861e+00 1.764426012270529226e-02
1.404020780251918010e+00 1.584001115232958751e-02
1.262736633331185798e+00 1.422410398996963414e-02
1.135261128141673126e+00 1.276893352099794758e-02
1.020429755694245433e+00 1.145383535649324193e-02
9.168384158737719059e-01 1.028064082907104333e-02
8.236327292725195148e-01 9.223758781827191833e-03
7.396886042576956699e-01 8.273431210976850067e-03
6.570677416419536954e-01 7.343001364573512914e-03
5.898534031654331100e-01 6.584579462780855430e-03
1.148720173227811614e+01 1.467486062277239545e-01
1.049074748830071790e+01 1.323703996850288667e-01
9.569706222960400410e+00 1.193830037241814662e-01
8.719652265064173235e+00 1.076486262056109422e-01
7.936571031295705403e+00 9.704084882857245964e-02
7.216379227917693484e+00 8.746374587073472984e-02
6.555043104069202542e+00 7.881023196152281418e-02
5.948785376059444907e+00 7.099288684587308496e-02
5.393759755332868444e+00 6.393540355708739187e-02
4.886330245044091747e+00 5.756490422485473907e-02
4.423198354093374363e+00 5.181508099374583509e-02
4.000923115586991763e+00 4.662578378107010146e-02
3.616432881431003832e+00 4.194372093980871380e-02
3.266672925947725847e+00 3.772635832006436540e-02
2.948920946034381263e+00 3.392457146560774045e-02
2.660619378908812394e+00 3.049527933527226842e-02
2.399099762427387983e+00 2.740905635357114220e-02
2.139808454683088890e+00 2.436881681290810689e-02
1.927517729962260118e+00 2.189546565274233872e-02
1.717314922249185027e+00 1.945692236786450077e-02
1.545647489948819953e+00 1.747153904475947511e-02
1.390532206130948190e+00 1.568645312051236348e-02
1.250538095700787666e+00 1.408191753098859446e-02
1.124250895552214802e+00 1.263912976769423352e-02
1.010502778207354124e+00 1.134353004020114200e-02
9.078858826404927473e-01 1.017810174402474128e-02
8.156167387851629424e-01 9.130163636777757427e-03
7.324305841588880650e-01 8.190540399751991552e-03
6.505654078558998910e-01 7.269021711823603175e-03
5.840029969359616935e-01 6.517827206831983307e-03
1.139658841611795026e+01 1.454157422836354630e-01
1.040660852829032201e+01 1.311645813890595647e-01
9.491673517991658926e+00 1.182868999245799968e-01
8.647512773419272492e+00 1.066566946592499843e-01
7.870032196633888866e+00 9.614561491999415455e-02
7.155060289990790245e+00 8.665069364849621592e-02
6.498614069921307745e+00 7.807150959550628044e-02
5.896990780156433409e+00 7.032749580199926243e-02
5.346280339353731037e+00 6.333310713822901117e-02
4.842846499187903220e+00 5.701857096348816878e-02
4.383494344918747565e+00 5.132106980643411781e-02
3.964686032038475361e+00 4.617849274500632206e-02
3.583386322129611390e+00 4.154465688118613026e-02
3.236619305078462183e+00 3.736346729365723485e-02
2.921641082100729037e+00 3.359679468781548439e-02
2.635766964327658002e+00 3.019987436991714708e-02
2.376602553664048045e+00 2.714358035009052650e-02
2.119598942061122315e+00 2.413115973292050825e-02
1.909197407910560473e+00 2.168057163528627415e-02
1.700997904660298321e+00 1.926412162689258509e-02
1.530782577956287582e+00 1.729777435306510333e-02
1.377135238547064988e+00 1.552957895089716357e-02
1.238443945171337157e+00 1.394008389245222738e-02
1.113428898700760339e+00 1.251497530045833466e-02
1.000662587372094459e+00 1.122792177885978057e-02
8.991198818612613497e-01 1.007826316911041888e-02
8.076289082666797681e-01 9.041241359716402706e-03
7.253221548759377635e-01 8.106700696863797240e-03
6.442014523058428033e-01 7.194166030341857601e-03
5.782514508301919154e-01 6.451726663687873398e-03
1.130649699216061244e+01 1.440948793509246872e-01
1.032301019365902661e+01 1.299698318619605386e-01
9.414222607454760805e+00 1.172018890448297823e-01
8.575844558372063275e+00 1.056710833626090806e-01
7.803922742525274181e+00 9.525458450968750379e-02
7.094103300785070232e+00 8.584260952456274074e-02
6.442613437564298273e+00 7.734204558776017202e-02
5.845574222557709199e+00 6.966778073079923916e-02
5.299157094321092387e+00 6.273550574949229852e-02
4.799818232453930911e+00 5.647723762953552051e-02
4.344127707684970474e+00 5.083105339980290016e-02
3.928833211389130664e+00 4.573808375229559964e-02
3.550725707976950307e+00 4.114571178351070224e-02
3.206876756174707577e+00 3.700398118883378717e-02
2.894603851637576497e+00 3.327078098128509465e-02
2.611234879426225231e+00 2.990626191822221350e-02
2.354298944609777955e+00 2.688111098314036052e-02
2.099562097835125929e+00 2.389301670025373997e-02
1.891130865678725792e+00 2.146398466330199511e-02
1.684763144204531216e+00 1.907168327024938437e-02
1.516164576388015162e+00 1.712747116690641405e-02
1.363899779755337827e+00 1.537580801883881194e-02
1.226508876518355162e+00 1.380393417534072145e-02
1.102594702600640408e+00 1.238993712734424470e-02
9.909401960722631353e-01 1.111908747334569396e-02
8.903426755661738579e-01 9.976973951218168560e-03
7.997268899635454620e-01 8.948084236563449631e-03
7.181983022142118811e-01 8.026557650268984628e-03
6.378839650097397618e-01 7.124222247821117293e-03
5.725782130298333605e-01 6.387283369118161927e-03
1.121692863218330771e+01 1.427946907369449514e-01
1.023990259583045948e+01 1.287795314944000791e-01
9.337207421361627624e+00 1.161256461564554587e-01
8.504653608402435339e+00 1.046946190294419238e-01
7.738255829281857956e+00 9.436678666495990075e-02
7.033653963056081260e+00 8.504508042616504282e-02
6.387010026230790949e+00 7.661784821492548248e-02
5.794541223957205389e+00 6.900913539758278537e-02
5.252451235227320936e+00 6.214349319048725201e-02
4.757036114531078219e+00 5.594151642319695333e-02
4.305056950868562105e+00 5.034821257536616079e-02
3.893145477499794005e+00 4.530078775660165147e-02
3.518210311181942718e+00 4.075032887248799390e-02
3.177308220313594056e+00 3.664765799061743545e-02
2.867769106789351596e+00 3.294934807070507010e-02
2.586839738875310601e+00 2.961713666937172348e-02
2.332187726229597580e+00 2.661459323954064662e-02
2.079745106515531461e+00 2.365945136071349875e-02
1.873160851050577058e+00 2.125320051174976049e-02
1.668709003508411781e+00 1.888454006345986758e-02
1.501639027554552586e+00 1.695635600752755032e-02
1.350776547432509078e+00 1.522331835384169510e-02
1.214678105993445278e+00 1.366462540640948041e-02
1.091948422243949501e+00 1.226715849077442827e-02
9.813435235206504625e-01 1.100698563608147260e-02
8.816661287999110197e-01 9.874107032561512537e-03
7.918989184532601033e-01 8.861642302628067874e-03
7.111274624061649785e-01 7.947596301676703931e-03
6.316196230931575561e-01 7.052091088045401614e-03
5.608089281676844617e-01 6.253247602619121243e-03
1.112798793410861364e+01 1.414911499016784646e-01
1.015728451615334116e+01 1.276059618562558617e-01
9.260744972700852173e+00 1.150599144140328350e-01
8.434028978267377852e+00 1.037322219822593705e-01
7.672995752964261840e+00 9.349438288011566178e-02
6.973543219146457695e+00 8.424960885198251592e-02
6.331814989466943544e+00 7.589918652359557705e-02
5.743886243842203143e+00 6.835786194373499880e-02
5.206006558877022350e+00 6.155347354148876099e-02
4.714601271914398595e+00 5.540860374158999846e-02
4.266358507713100323e+00 4.986566400500342527e-02
3.857840288633120007e+00 4.486761992081163275e-02
3.486077201621446520e+00 4.035802075144861306e-02
3.148081127742038188e+00 3.629369830752436632e-02
2.841137064609629448e+00 3.262934996378449165e-02
2.562641151128822958e+00 2.932926625417171806e-02
2.310275623630209996e+00 2.635527521719494004e-02
2.060089654507656576e+00 2.342690510955638961e-02
1.855326488793846984e+00 2.104301727434840577e-02
1.652762777878786116e+00 1.869769530159406598e-02
1.487224229019771471e+00 1.679067016826520098e-02
1.337743314543375917e+00 1.506974609193172110e-02
1.202941174993892526e+00 1.352810193735043930e-02
1.081389983149444234e+00 1.214118778387024075e-02
9.717642334923682901e-01 1.089378384964271966e-02
8.730711780488602525e-01 9.774417172051581837e-03
7.841753316494122217e-01 8.771020768321457703e-03
7.041814249075667442e-01 7.865524121818479389e-03
6.253954035902705710e-01 6.981143862625161824e-03
4.233713700324837070e-01 4.702103659738292654e-03
1.103960270577218417e+01 1.402098783178983288e-01
1.007519469978753435e+01 1.264385612097509992e-01
9.184744592415967190e+00 1.140050817235667563e-01
8.363757655576330663e+00 1.027739917206148962e-01
7.608292439818425734e+00 9.262444118982200714e-02
6.913957835722571055e+00 8.346664948762300140e-02
6.277039096329688483e+00 7.519060664409328576e-02
5.693609601831927769e+00 6.772071759085730724e-02
5.160023084726288012e+00 6.097458508755749379e-02
4.672515027462072368e+00 5.488294583434095986e-02
4.227892265970790930e+00 4.939423277150666730e-02
3.822757369738471134e+00 4.444022842760623343e-02
3.454091245636720764e+00 3.996921328232846266e-02
3.119021564698783333e+00 3.594221966194025009e-02
2.814706611211418963e+00 3.231468109962198215e-02
2.538739536220623982e+00 2.904615143500779983e-02
2.288564884181578662e+00 2.610322925656990978e-02
2.040623089272064927e+00 2.320182439570400365e-02
1.837735879208273193e+00 2.084005099302521646e-02
1.637008873422328037e+00 1.851466509056884022e-02
1.472975106842728144e+00 1.662451231381439909e-02
1.324899990296038554e+00 1.492537898363660923e-02
1.191294239841369951e+00 1.339389198508714185e-02
1.070819305774189933e+00 1.202303582747790874e-02
9.623244716952866762e-01 1.078586925799712194e-02
8.645619079933096751e-01 9.680151400239892998e-03
7.764447260155582509e-01 8.684050471316399553e-03
6.972199564375388681e-01 7.788465548276403937e-03
6.192721325912475816e-01 6.908805363009167498e-03
2.847610288071509288e-01 3.162473171351364801e-03
1.095172234771826325e+01 1.389347703415353685e-01
9.993723963685356537e+00 1.252871383634391045e-01
9.109331425694922046e+00 1.129600709484660237e-01
8.294063191087030162e+00 1.018272334801471751e-01
7.543970175170796821e+00 9.177160184419314026e-02
6.854817686601272442e+00 8.268676511280396990e-02
6.222755149459759494e+00 7.448779360531938842e-02
5.643803589713878743e+00 6.707795116802300894e-02
5.114359584311148232e+00 6.039651803569798943e-02
4.630771257147929809e+00 5.436525187674343812e-02
4.189758191626170358e+00 4.892188691770443798e-02
3.788036928552349192e+00 4.401389706415639175e-02
3.422483560217094212e+00 3.958711516217460619e-02
3.090207155332675981e+00 3.560125137669409301e-02
2.788578123429521494e+00 3.200338637705767153e-02
2.514933857508909298e+00 2.876340050201512191e-02
2.243568159905704018e+00 2.557448928934636170e-02
2.021343762752640494e+00 2.297584828408084923e-02
1.820241446525074691e+00 2.063497509310786154e-02
1.621347876845505631e+00 1.833532822500226825e-02
1.458818302941300882e+00 1.646151664373220191e-02
1.312146484067611585e+00 1.477837685364446346e-02
1.179815430861723469e+00 1.326275353409175212e-02
1.060436133006244841e+00 1.190542502851969775e-02
9.529259707924085943e-01 1.068332068605599462e-02
8.561389130761521971e-01 9.585023231786535952e-03
7.689043458851304580e-01 8.600739802928185351e-03
6.904358578960206883e-01 7.712324994985012352e-03
6.131767138435386677e-01 6.842423723355832953e-03
1.908925883112005673e-01 2.114915627960573495e-03
1.086440242222415442e+01 1.376690192745423647e-01
9.912728307129423655e+00 1.241406328135531006e-01
9.034357655299626089e+00 1.119194912390059360e-01
8.224828336617621360e+00 1.008835021144647709e-01
7.480089093819687562e+00 9.091718724867700607e-02
6.796109675189882182e+00 8.191886546988791373e-02
6.168767246753749767e+00 7.378861459190483307e-02
5.594281279306724919e+00 6.645068493322953129e-02
5.069032990422720708e+00 5.982628251068575903e-02
4.589371483125602502e+00 5.385135436785445928e-02
4.151955846000365824e+00 4.845808503053308097e-02
3.753494914750890477e+00 4.359401748191064907e-02
3.391085593476187654e+00 3.920888887630120945e-02
3.061698906184282087e+00 3.525954535368308607e-02
2.762650286142288358e+00 3.169542502190945965e-02
2.491424116069120842e+00 2.848909498755123823e-02
2.222452236744846932e+00 2.532596467714544677e-02
2.002202145962627355e+00 2.275306639460133312e-02
1.784066370099431031e+00 2.021759428093610270e-02
1.605836991554198567e+00 1.815662450541390138e-02
1.444851626229652908e+00 1.630453808093722951e-02
1.299482962238215578e+00 1.463370865012964504e-02
1.168366166246694648e+00 1.313630024473305680e-02
1.050140911055255089e+00 1.178803389280975132e-02
9.437142247227372494e-01 1.057804410831169641e-02
8.477446035609986774e-01 9.488508431177078081e-03
7.613490859607752181e-01 8.513244529889390719e-03
6.836521821225638451e-01 7.635309376796709131e-03
6.071654590544597330e-01 6.776234589516389600e-03
1.180010089783234939e+01 1.512714723386304749e-01
1.077757418646035781e+01 1.364196400739024762e-01
9.832241915851691161e+00 1.230009184513286558e-01
8.959837855601714196e+00 1.108892061138363472e-01
8.156100334754503578e+00 9.995202189258052539e-02
7.416736787761160521e+00 9.007454883103283017e-02
6.737802967505257534e+00 8.115215383754779965e-02
6.115193542623779344e+00 7.310125396923800034e-02
5.545145688360531011e+00 6.582625419596442595e-02
5.024124584440506247e+00 5.926053701250350719e-02
4.548302886803758049e+00 5.334161378052276054e-02
4.114444017700931155e+00 4.799505641478234164e-02
3.719372732821965677e+00 4.317707127782779986e-02
3.359937485658940570e+00 3.883363935997645455e-02
3.033397562504722700e+00 3.491657300904767169e-02
2.736922966935384505e+00 3.138911772860204091e-02
2.468109949836452266e+00 2.821412284794825795e-02
2.201526511651621387e+00 2.508055522010095573e-02
1.983201481937986843e+00 2.253062538071475343e-02
1.767056686862679138e+00 2.001932879832838547e-02
1.590455726491466937e+00 1.797952823366550518e-02
1.430977641559476599e+00 1.614481214432834238e-02
1.286940456456327819e+00 1.449124607636343223e-02
1.157084588611217546e+00 1.300762880831015517e-02
1.039939012996591527e+00 1.167199703390813664e-02
9.344891616214484609e-01 1.047407951914176329e-02
8.395008099105649713e-01 9.395585958873060514e-03
7.539079922712760284e-01 8.428371926128493813e-03
6.769569401199326819e-01 7.560891796699710683e-03
6.011378217074407893e-01 6.706541018044082612e-03
1.170723010521528096e+01 1.498990493607432750e-01
1.069128400909774790e+01 1.351745476148142888e-01
9.752336117713513275e+00 1.218791308786269234e-01
8.885886201380085225e+00 1.098723612204053207e-01
8.087794308804589605e+00 9.902923627912360582e-02
7.353760012675318869e+00 8.923945957537861295e-02
6.679908702243837482e+00 8.039735339055820162e-02
6.062089779007387769e+00 7.241339791455138342e-02
5.496475127164346830e+00 6.520637860583369805e-02
4.979471302146111888e+00 5.869862894996059205e-02
4.507497250935720956e+00 5.283181022221352524e-02
4.077260931079503159e+00 4.753797101898823291e-02
3.685413744891826493e+00 4.276367434765369208e-02
3.329102101678169667e+00 3.846059389744736073e-02
3.005302527058866691e+00 3.458081915409230017e-02
2.711428245766219103e+00 3.108847732512495451e-02
2.444989797082398830e+00 2.793604050239372263e-02
2.180711487717805319e+00 2.483536676630121801e-02
1.964388460654610258e+00 2.231226524161916344e-02
1.750245666935720479e+00 1.982413639107261788e-02
1.575267347298894061e+00 1.780311605164679525e-02
1.417194185203091816e+00 1.598723906523564359e-02
1.274549474036669183e+00 1.435246062712308875e-02
1.145891484565799479e+00 1.287994077254285032e-02
1.029920204493819158e+00 1.155591239169458800e-02
9.253502370836999003e-01 1.037147787234056831e-02
8.312423511532601728e-01 9.303693007771979273e-03
7.465305401247417372e-01 8.347030026307912520e-03
6.631341894627528211e-01 7.404168462331955740e-03
5.951943713489650234e-01 6.640977511474958038e-03
1.161491778108318940e+01 1.485392385760957168e-01
1.060560575020716279e+01 1.339402390810482679e-01
9.672802183847020174e+00 1.207644067381553610e-01
8.812354380778279150e+00 1.088551990771275402e-01
8.019947929367765127e+00 9.811365135158051087e-02
7.291330781484006707e+00 8.841065880279963540e-02
6.622455681950739859e+00 7.964521708100390229e-02
6.009275995026093220e+00 7.173417852006383488e-02
5.448090245870970350e+00 6.459036338103862906e-02
4.935272838915240712e+00 5.814447899056619795e-02
4.467109379482947062e+00 5.233318664477888682e-02
4.040344511220452794e+00 4.708485422333211212e-02
3.651827932221290318e+00 4.235350849467656859e-02
3.298478931094445787e+00 3.808946241165506869e-02
2.977459106222960727e+00 3.424964716758634869e-02
2.686197041883300329e+00 3.078493656113423169e-02
2.422065625806067768e+00 2.766718825866769371e-02
2.160170605082518680e+00 2.459530102900909371e-02
1.945827327197135581e+00 2.209548917126995596e-02
1.733623539194072860e+00 1.963127578574220752e-02
1.560209266735505640e+00 1.762925770755584959e-02
1.403601161579366652e+00 1.582999838167827369e-02
1.262247464023919186e+00 1.420987237946656941e-02
1.134786641398907614e+00 1.274974366017062738e-02
1.019892187728377531e+00 1.144282906362961531e-02
9.163888286734567235e-01 1.026622726512259332e-02
8.231696459828458101e-01 9.210403761149075011e-03
7.392382439582050324e-01 8.264509107025478502e-03
6.566104198577186191e-01 7.330598033260461895e-03
5.893505534777179200e-01 6.573181802894108826e-03
1.152319136960334056e+01 1.471924151969505601e-01
1.052042040430770875e+01 1.327188546471190778e-01
9.593882545605108447e+00 1.196510576883966781e-01
8.739416982551405866e+00 1.078539057167394594e-01
7.952636904926714934e+00 9.720317371154373054e-02
7.229256413788245794e+00 8.758717125139378612e-02
6.565381312193453667e+00 7.890048056143983413e-02
5.956946874063747899e+00 7.105944345678767704e-02
5.400165244250644925e+00 6.398316595922050320e-02
4.891327093356193423e+00 5.759624589864884708e-02
4.426969537462020376e+00 5.183355054347270341e-02
4.003756313824684554e+00 4.663763258338506773e-02
3.618506255027537755e+00 4.194921555338369107e-02
3.268119252934281072e+00 3.772354893915564472e-02
2.949870940805446651e+00 3.391899505084692429e-02
2.661140548430319885e+00 3.049033706274124900e-02
2.399337826160838905e+00 2.739885172161941884e-02
2.139819220104524966e+00 2.435769808835096598e-02
1.927362863326266273e+00 2.187959409088407678e-02
1.717098736643351664e+00 1.943821971508980645e-02
1.545199583870424442e+00 1.745803944337702418e-02
1.390099007731395275e+00 1.567154617553074419e-02
1.250034792377720860e+00 1.406962977639549667e-02
1.123813784646919389e+00 1.262632185522196901e-02
1.009977795579641846e+00 1.132869158175548244e-02
9.074315053165743494e-01 1.016593528492657633e-02
8.150824171320060207e-01 9.120972398649720633e-03
7.320307325712245294e-01 8.180015237479571280e-03
6.501029967851970071e-01 7.256577132787926654e-03
5.835953308598956779e-01 6.507410053481379845e-03
1.143194708217033728e+01 1.458537347114987059e-01
1.043575570578682488e+01 1.315076236454735814e-01
9.515440984354825105e+00 1.185576178001680470e-01
8.666927406147179269e+00 1.068619127088057952e-01
7.885709405519025772e+00 9.630258504510430528e-02
7.167691492632015660e+00 8.677055865972765902e-02
6.508761544734559479e+00 7.816339858260409890e-02
5.905003402268076407e+00 7.039339496928118112e-02
5.352508425021706095e+00 6.338000104626913267e-02
4.847732945874529520e+00 5.704994879703406685e-02
4.387170757749355055e+00 5.133978193233700027e-02
3.967492752409240708e+00 4.618945957476033176e-02
3.585452935036462119e+00 4.154771196365615593e-02
3.238067314058103996e+00 3.736360362798540891e-02
2.922587622627823123e+00 3.359012700398456702e-02
2.636332115393578146e+00 3.019241023159441317e-02
2.376815058635257660e+00 2.713423752505028999e-02
2.119591615700605391e+00 2.411741434723825225e-02
1.909040106457258412e+00 2.166639461929900298e-02
1.700667530049611020e+00 1.924967870559645897e-02
1.530406866053979575e+00 1.728658913259440918e-02
1.376687477694954920e+00 1.551707908078777884e-02
1.238011985167829065e+00 1.393222772709351923e-02
1.112877960288752188e+00 1.250278941623142633e-02
1.000197757336098503e+00 1.122128298581164321e-02
8.985628108244717582e-01 1.006548552679743108e-02
8.071637430259792634e-01 9.028911894335594004e-03
7.248079531765606598e-01 8.098881715542280424e-03
6.437557337951131942e-01 7.187146445279286693e-03
5.778472917353337790e-01 6.443729002789952767e-03
1.134128583009147206e+01 1.445342262478515882e-01
1.035161373339159496e+01 1.303098867948200845e-01
9.437630984861289818e+00 1.174657695045110278e-01
8.594943099647075258e+00 1.058748296674195816e-01
7.819232734559089515e+00 9.540985612648253400e-02
7.106554424427320882e+00 8.596406290101747671e-02
6.452602767644201265e+00 7.743123223272913025e-02
5.853390281520633565e+00 6.972846625380955954e-02
5.305318220605002466e+00 6.278153708837053149e-02
4.804589282972336228e+00 5.651118316448520973e-02
4.347707483705274711e+00 5.085128306449299140e-02
3.931454825944213916e+00 4.574756746563613669e-02
3.552665096818212298e+00 4.114713859978652577e-02
3.208222440450356316e+00 3.700424451208696869e-02
2.895444969324838969e+00 3.326807586846271259e-02
2.611696565650769131e+00 2.990369167332858347e-02
2.354484408625374225e+00 2.686825122409847860e-02
2.099583490626301341e+00 2.388634735683211122e-02
1.890957857303899869e+00 2.145519954898696818e-02
1.684430375804019109e+00 1.906224496288480563e-02
1.515774785307254513e+00 1.711718976190444025e-02
1.363466322420974652e+00 1.536637409421254090e-02
1.226081074844201257e+00 1.379378199101504755e-02
1.102129920164941490e+00 1.237871019101620222e-02
9.904720749780623335e-01 1.110670422060050684e-02
8.898818851653059747e-01 9.966782064181355094e-03
7.992556184721449908e-01 8.939597438967127052e-03
7.177396432426037531e-01 8.019370391764008010e-03
6.374418146088579595e-01 7.113879614622598511e-03
5.659848773847492298e-01 6.310952179635641313e-03
1.125124368635995431e+01 1.432199932514101326e-01
1.026795052797598373e+01 1.291134134148896329e-01
9.360277277617704783e+00 1.163867792408333629e-01
8.523420078783178866e+00 1.049024061385934181e-01
7.753346629767471576e+00 9.452749786049777225e-02
7.045838123551906307e+00 8.516432969862672286e-02
6.396745485778794205e+00 7.670674168142743721e-02
5.802219698495488132e+00 6.907499270184976059e-02
5.258390867092531451e+00 6.218920642286857037e-02
4.761695612233411090e+00 5.597144323283784195e-02
4.308579099149889124e+00 5.036671985488429953e-02
3.895803747230142999e+00 4.531139610527169792e-02
3.520142507547126431e+00 4.075714902430063735e-02
3.178685877633023793e+00 3.664781758450736532e-02
2.868564974320686911e+00 3.294560505501367698e-02
2.587258327522154122e+00 2.961082605239148333e-02
2.332346139577461397e+00 2.660705677314839993e-02
2.079743202279712211e+00 2.365116939326376497e-02
1.872971255514161548e+00 2.124295658989346081e-02
1.668354706059830050e+00 1.887718118240868520e-02
1.501234598801001408e+00 1.694829577882899299e-02
1.350335447555709223e+00 1.521253921754564357e-02
1.214232025374648360e+00 1.365741863695394027e-02
1.091469713364373151e+00 1.225703847215250074e-02
9.807996276854462625e-01 1.100081700958519502e-02
8.811871170092476779e-01 9.865714963642567906e-03
7.914324775393993816e-01 8.852911864804831679e-03
7.106944640708857674e-01 7.938601217270902649e-03
6.311712666268538552e-01 7.043944350942433000e-03
4.272796067434521117e-01 4.754078168459031570e-03
1.116168018542612117e+01 1.419143942817245041e-01
1.018492556563992224e+01 1.279373684350954277e-01
9.283354975768149941e+00 1.153129741775052036e-01
8.452422447085512047e+00 1.039296902092439606e-01
7.687836960720287216e+00 9.364664652903073594e-02
6.985601977013387476e+00 8.436626722089622665e-02
6.341388136480327731e+00 7.598929926825249981e-02
5.751426828683887216e+00 6.842515748058901337e-02
5.211925939424583376e+00 6.160193753253146581e-02
4.719152163437923875e+00 5.544067168177468918e-02
4.269772015608999993e+00 4.988923849861576221e-02
3.860378633085288058e+00 4.487870794997676077e-02
3.487887007757806135e+00 4.036372011854204994e-02
3.149309050563084966e+00 3.629376726818120402e-02
2.841887832072109266e+00 3.262604637841017702e-02
2.563118249250051495e+00 2.932490739329896706e-02
2.310500093449729953e+00 2.635093635922019714e-02
2.060051448037043986e+00 2.342248340212007077e-02
1.855186684726794377e+00 2.103562471383880333e-02
1.652460324430121252e+00 1.868858129114034719e-02
1.486792360180483774e+00 1.678143878029675004e-02
1.337341157952867121e+00 1.506395308598700022e-02
1.202492989837293358e+00 1.352145031391584207e-02
1.080882445054013985e+00 1.213517414511801167e-02
9.713135250891685724e-01 1.089047980509817715e-02
8.725778453260567558e-01 9.770410650437214711e-03
7.836988490927900841e-01 8.762614712487178797e-03
7.037202261415387294e-01 7.860427678557701039e-03
6.249849817341430747e-01 6.975078566418321108e-03
2.873906493525607009e-01 3.190551249973111892e-03
1.107275026272736618e+01 1.406207540254215127e-01
1.010247002077096390e+01 1.267613928325261874e-01
9.206998959629748569e+00 1.142547237024526818e-01
8.381894096417248363e+00 1.029675078444655389e-01
7.622864067512562514e+00 9.277736904247377292e-02
6.925736114459279946e+00 8.357927923391776648e-02
6.286430142144534550e+00 7.527581887886300449e-02
5.701013566260982657e+00 6.777723622696736616e-02
5.165724509694531008e+00 6.101523553214943663e-02
4.676953789966458608e+00 5.491493902847564140e-02
4.231213559438899985e+00 4.941015312307851098e-02
3.825246393510531195e+00 4.444962559778833228e-02
3.455891486776387911e+00 3.997571668632867586e-02
3.120239724430345696e+00 3.594417516145322761e-02
2.815512035637940613e+00 3.230978926248607302e-02
2.539168633496006855e+00 2.903905658493240519e-02
2.265023696277578935e+00 2.581652105428510618e-02
2.040547829456737627e+00 2.319294359237672465e-02
1.837486560374766320e+00 2.082807538240241674e-02
1.636691470544988647e+00 1.850623884229739627e-02
1.472529729556072420e+00 1.661721498270584199e-02
1.324483329727169201e+00 1.491349393165524589e-02
1.190831850180056328e+00 1.338839728792818803e-02
1.070405156115033840e+00 1.201551248713070633e-02
9.618142067290660346e-01 1.078279309537493076e-02
8.640547089365253619e-01 9.671201695768502637e-03
7.760509468422559509e-01 8.677079947290385759e-03
6.967582222024428784e-01 7.784761388756249699e-03
6.188565063057410720e-01 6.904507469366892407e-03
1.926406250973895506e-01 2.136997154041750998e-03
1.098424130214717565e+01 1.393345040935785872e-01
1.002047433290585055e+01 1.255986196819528500e-01
9.131139617786187657e+00 1.132009398330646732e-01
8.311857042999736933e+00 1.020146889877596719e-01
7.558335947132762911e+00 9.191649043058494617e-02
6.866357713036995492e+00 8.280068974047906372e-02
6.231844185583383045e+00 7.456687153577155891e-02
5.651041292072700450e+00 6.714114426590322982e-02
5.119984416406690997e+00 6.043957401995369433e-02
4.635101430544623646e+00 5.439454252722026456e-02
4.192987194634922865e+00 4.894085388926150415e-02
3.790431718282901485e+00 4.402402861312860322e-02
3.424164777559884243e+00 3.959169846759611616e-02
3.091417473303304853e+00 3.559735321584468065e-02
2.789338908895773184e+00 3.199763860136858873e-02
2.515327690092584501e+00 2.875767679762013598e-02
2.243699726919545778e+00 2.556219536782204996e-02
2.021231403530157955e+00 2.296457354366001138e-02
1.800957853749212800e+00 2.040543788263489769e-02
1.621015881185666307e+00 1.832633938366716106e-02
1.458371392088493534e+00 1.645121725762217768e-02
1.311715696193842318e+00 1.476829393469974994e-02
1.179327399946487942e+00 1.325666270518279649e-02
1.060015341504512376e+00 1.189945018683909346e-02
9.525019507405616537e-01 1.067495976374115141e-02
8.556170254349212412e-01 9.578038611939856950e-03
7.684114001439039665e-01 8.588224655195954987e-03
6.899710041621703871e-01 7.705735170598945576e-03
6.127464183565192180e-01 6.836851196230373656e-03
1.193238166822374779e+01 1.531548120665355284e-01
1.089632770963163999e+01 1.380660446571921052e-01
9.939016989250442080e+00 1.244502793198580815e-01
9.055771061025854607e+00 1.121586836122604458e-01
8.242229019292905079e+00 1.010716450596652050e-01
7.494190891112186392e+00 9.106021754410598135e-02
6.807337501808744307e+00 8.202422212626023224e-02
6.177685860173164123e+00 7.386887230219241207e-02
5.601385987905816322e+00 6.650813922554038582e-02
5.074536555214772093e+00 5.986514311578299691e-02
4.593594011371260777e+00 5.387583968221660441e-02
4.155091662691337007e+00 4.847183612942215780e-02
3.755907671800219116e+00 4.360198626739647532e-02
3.392752351125628341e+00 3.920976181081937961e-02
3.062861851949262082e+00 3.525271171412775600e-02
2.763366303644845257e+00 3.168689321353326122e-02
2.491781850481264993e+00 2.847973659131147056e-02
2.222548351758721452e+00 2.531395425495967452e-02
2.002067883799094172e+00 2.274021015233894383e-02
1.783850977172579677e+00 2.020314996682517905e-02
1.605476060597390786e+00 1.814426725287263120e-02
1.444391113885225675e+00 1.629045686168918358e-02
1.299037965771491443e+00 1.462209113703803222e-02
1.167936216636425106e+00 1.312463245954647792e-02
1.049711622174207548e+00 1.177832183811970516e-02
9.431756326923967926e-01 1.056895953779221804e-02
8.472653424712089931e-01 9.480136792334325005e-03
7.609416152693736501e-01 8.501977682282993096e-03
6.831875519981515099e-01 7.628284681481170039e-03
6.067112465494368667e-01 6.767592445766916660e-03
1.183836097993343550e+01 1.517634226483985382e-01
1.080906772893028212e+01 1.368007419833607852e-01
9.858030117775973267e+00 1.233064954632766136e-01
8.980874673322714941e+00 1.111229154287934479e-01
8.173164598646403434e+00 1.001318550190871404e-01
7.430548140096447263e+00 9.021086648686550691e-02
6.748830129879911155e+00 8.125850101467228803e-02
6.124007441578966038e+00 7.317389412537951554e-02
5.552132276453185078e+00 6.588075900073971092e-02
5.029477196261109562e+00 5.929593881637877650e-02
4.552430464141705713e+00 5.336103921823030782e-02
4.117527945365502262e+00 4.800925370117126861e-02
3.721603138518578824e+00 4.318347764246033976e-02
3.361591810514894085e+00 3.883235297948484099e-02
3.034512360066076386e+00 3.491156212895981520e-02
2.737594874307251125e+00 3.138048221441828295e-02
2.468438371848415525e+00 2.820072014224004470e-02
2.201589439123691871e+00 2.506731557459188076e-02
1.983101174609053219e+00 2.251776380790293172e-02
1.766839454989955760e+00 2.000516135456403138e-02
1.590116876307839489e+00 1.796513782163810732e-02
1.430508972872980733e+00 1.612696719050009039e-02
1.286468638255121588e+00 1.447892380842428356e-02
1.156633491983968032e+00 1.299573060596330085e-02
1.039510283648692690e+00 1.166020159895313733e-02
9.340233539442771571e-01 1.046342424024598872e-02
8.389611508158028030e-01 9.385806000265776994e-03
7.534961866178400136e-01 8.418406410239385670e-03
6.692520213642180194e-01 7.467778129958157519e-03
6.007768483683599836e-01 6.702270530474856505e-03
1.174484013268872040e+01 1.503813848532074005e-01
1.072227060484605765e+01 1.355579753546813371e-01
9.777586930448244118e+00 1.221764993190250365e-01
8.906583792223859319e+00 1.100994849220007371e-01
8.104529953278314380e+00 9.920676012982773684e-02
7.367342264320342338e+00 8.937307156562206145e-02
6.690723421337256838e+00 8.049617396803575298e-02
6.070642016961989462e+00 7.248697544204522891e-02
5.503221292946904875e+00 6.525732569444037123e-02
4.984749441580443197e+00 5.873715972262451290e-02
4.511525182372698062e+00 5.285809402851824462e-02
4.080278260591589934e+00 4.754975048074831789e-02
3.687686283176288882e+00 4.276883239228219946e-02
3.330702828127720672e+00 3.845711229690657734e-02
3.006369041247338281e+00 3.457824832487809558e-02
2.712123990218474834e+00 3.107846535777812960e-02
2.445290190782472450e+00 2.792977379345877240e-02
2.180819817386398629e+00 2.482337508034745260e-02
1.964355654415010699e+00 2.229707294738068543e-02
1.750005466603810067e+00 1.980992150803421309e-02
1.574907086958689639e+00 1.778822117836163091e-02
1.416790769724451504e+00 1.596983130094987990e-02
1.274062897491327506e+00 1.433484111557914789e-02
1.145418762387685252e+00 1.286419003568688331e-02
1.029388459751072515e+00 1.154278072837521332e-02
9.248828078733112301e-01 1.035697509023012289e-02
8.307881212140955096e-01 9.291127589821028543e-03
7.461044325651131626e-01 8.335647400903419685e-03
6.626551202598753854e-01 7.393520959615161418e-03
5.948388933959938285e-01 6.632468882264246773e-03
1.165189843141366666e+01 1.490140431169885427e-01
1.063599171407314081e+01 1.343152916420441711e-01
9.697774918866503668e+00 1.210556071467844136e-01
8.832720990155626950e+00 1.090863927406294231e-01
8.036460801844253155e+00 9.828650492553456242e-02
7.304645065178566377e+00 8.853869142558248861e-02
6.633049302107887790e+00 7.974330663860779156e-02
6.017656304609218409e+00 7.180564293547503363e-02
5.454760423249985557e+00 6.464468378729208708e-02
4.940399995084508333e+00 5.817924579366844789e-02
4.471045237375900427e+00 5.235274110209781756e-02
4.043273909125854715e+00 4.710017916272815630e-02
3.654018825842674012e+00 4.235954798009831240e-02
3.300027391640649732e+00 3.808905684323544288e-02
2.978532025849306208e+00 3.424174524067977177e-02
2.686763149866490341e+00 3.077998308864762084e-02
2.422336755036810452e+00 2.765596015119336712e-02
2.160240037738264451e+00 2.458185583996325835e-02
1.945696706387921582e+00 2.208155395645959931e-02
1.733353386652275452e+00 1.961667305480137291e-02
1.559790221332508109e+00 1.761523285579928363e-02
1.403183075123540791e+00 1.581224709365338515e-02
1.261746579933096468e+00 1.419427248153481980e-02
1.134292180862979560e+00 1.273999375580339710e-02
1.019423467851342968e+00 1.142821045190304911e-02
9.159200789789666564e-01 1.025474171648814783e-02
8.226791907936045201e-01 9.200254037459790202e-03
7.387973562945099326e-01 8.252555831943121992e-03
6.561246976479994109e-01 7.320962817246791376e-03
5.889847824340184168e-01 6.563513996578797770e-03
1.155954762635286848e+01 1.476620567120283667e-01
1.055030477476871198e+01 1.330897089820496926e-01
9.618478380583079357e+00 1.199410755894361053e-01
8.759419502284817582e+00 1.080777099011702852e-01
7.968787269727830136e+00 9.737680465396206242e-02
7.242311886567141421e+00 8.771833679325809208e-02
6.575800233422659069e+00 7.900160256492276545e-02
5.965186176228185921e+00 7.112993097535941223e-02
5.406596232362730348e+00 6.403294503547897476e-02
4.896341183984026735e+00 5.762925460709250602e-02
4.430803983432549664e+00 5.185777815994311452e-02
4.006680052408287729e+00 4.664898499910406782e-02
3.620569176805848333e+00 4.195184316326364821e-02
3.269596098920696470e+00 3.772510866480433683e-02
2.950923084722416156e+00 3.391203162255189418e-02
2.661687652722343422e+00 3.048125692423522479e-02
2.399678015607021209e+00 2.738784420659403501e-02
2.139850396141119493e+00 2.434279957141277650e-02
1.927210134160930899e+00 2.186521053845721929e-02
1.716813095066387795e+00 1.942552081582983245e-02
1.544864985120455225e+00 1.744297336997854830e-02
1.389666603935672207e+00 1.565862177295354249e-02
1.249621577389705251e+00 1.405450361087897705e-02
1.123322154451126487e+00 1.261472466940665241e-02
1.009506016586547261e+00 1.131793591785153034e-02
9.069525248482375179e-01 1.015358728213189288e-02
8.146852198905818465e-01 9.108546033510637324e-03
7.315391249408903507e-01 8.169003455130718905e-03
6.497209753181107939e-01 7.249279827924408684e-03
5.832141981897021044e-01 6.500924163931668526e-03
1.146771946191432079e+01 1.463192221460135056e-01
1.046510601868511969e+01 1.318730800126114433e-01
9.539592809835866660e+00 1.188336773014784520e-01
8.686569088464679567e+00 1.070795143976240177e-01
7.901644370867842326e+00 9.647420540080749174e-02
7.180501954657203534e+00 8.690115714037781325e-02
6.518978520953357503e+00 7.825900137342911567e-02
5.913096330370946951e+00 7.046220263978061893e-02
5.358899504618463538e+00 6.343066522371494653e-02
4.852736114858362093e+00 5.708387709086190642e-02
4.390915361623076052e+00 5.136308664494564774e-02
3.970229558397369907e+00 4.620536184385527767e-02
3.587506555951790688e+00 4.155395772842528090e-02
3.239471308355808432e+00 3.736174393196380755e-02
2.923493392400239532e+00 3.358712137052197871e-02
2.636906735636450172e+00 3.018864410022900277e-02
2.377112211644217599e+00 2.712203630972962604e-02
2.119600128967991992e+00 2.411052414411365627e-02
1.908928486517937451e+00 2.165510464397756019e-02
1.700431355996160798e+00 1.923779983478756880e-02
1.530043535817539047e+00 1.727355161167738393e-02
1.376293522156372351e+00 1.550389088852232103e-02
1.237590713090880756e+00 1.391646993005015397e-02
1.112478901379055918e+00 1.249182753110414726e-02
9.996997979237620680e-01 1.120684117487197144e-02
8.981711552735098802e-01 1.005320285599279641e-02
8.066765873735346482e-01 9.018713945490123077e-03
7.244095322861099362e-01 8.087818198563407127e-03
6.433672109037735787e-01 7.175725429937882156e-03
5.712443354613193636e-01 6.368095441214520480e-03
1.137651468717032976e+01 1.449865419223693996e-01
1.038046844963315962e+01 1.306643243540810406e-01
9.461290028169999644e+00 1.177428662906999102e-01
8.614223767220774874e+00 1.060920346269291492e-01
7.834908746902509158e+00 9.557843909735481980e-02
7.119041484687760324e+00 8.609022317088571574e-02
6.462555609007806900e+00 7.752597894124436950e-02
5.861308055946298445e+00 6.980221467104451294e-02
5.311471673299481999e+00 6.283262644054132817e-02
4.809384722506089282e+00 5.654196104154382563e-02
4.351351931645385918e+00 5.087267467732687481e-02
3.934204266736196498e+00 4.575950037962910055e-02
3.554662896150257545e+00 4.115439810538416149e-02
3.209624369340639660e+00 3.700355169631332208e-02
2.896366341814990086e+00 3.326430136535071802e-02
2.612232633780157798e+00 2.989189573326439531e-02
2.354767951992471797e+00 2.685970106424510548e-02
2.099593552204167768e+00 2.387396189154901080e-02
1.890730929786855308e+00 2.144395604450098983e-02
1.684172753627118713e+00 1.904873987198693608e-02
1.515396730446541884e+00 1.710154676068651250e-02
1.363050782327960508e+00 1.535503314980878400e-02
1.225565085171227642e+00 1.377804166215957846e-02
1.101640848929497540e+00 1.236890191937030890e-02
9.899713559446230438e-01 1.109611968051274489e-02
8.893755736523669686e-01 9.953818057302367406e-03
7.987567106292192687e-01 8.931366188389367952e-03
7.172647089800038289e-01 8.007660600160407260e-03
6.369973396001421539e-01 7.104279092307316107e-03
4.312212995175049302e-01 4.795459252766249951e-03
1.128587905771728472e+01 1.436621795015546876e-01
1.029647318149321045e+01 1.294684799887280691e-01
9.383446212075391202e+00 1.166578057172823202e-01
8.542294020570492918e+00 1.051152581897761007e-01
7.768683677419746303e+00 9.469088134248372646e-02
7.058137544793796181e+00 8.528512488709447115e-02
6.406559436319852807e+00 7.680056784033445494e-02
5.809995824719944579e+00 6.914332071925330392e-02
5.264508001932612480e+00 6.224090433868099959e-02
4.766434375182184269e+00 5.600735782381747324e-02
4.312126022222979138e+00 5.038866063948392593e-02
3.898403890718269427e+00 4.532369998170539260e-02
3.522062267386175005e+00 4.076034518184529221e-02
3.179988461382090570e+00 3.664664294573596187e-02
2.869442687565711747e+00 3.294005649587582185e-02
2.587763660027229129e+00 2.960490354572272928e-02
2.332662222020025933e+00 2.659941180679641429e-02
2.079735925604294877e+00 2.364308642895899051e-02
1.872827294080247063e+00 2.123225138495707029e-02
1.668108205566376956e+00 1.886226593893356590e-02
1.500842363106702271e+00 1.693476061845184538e-02
1.349898669344375302e+00 1.520206862542408666e-02
1.213795536782288798e+00 1.364480997136111214e-02
1.090965940859885741e+00 1.224544637416761887e-02
9.803837558268078123e-01 1.098640054790379211e-02
8.807001496486697167e-01 9.855620527918532506e-03
7.909317065412905245e-01 8.841396235176855051e-03
7.102042775134671526e-01 7.928708666790150461e-03
6.307797046498319071e-01 7.035804613060073730e-03
2.900397664361771266e-01 3.218364450749525412e-03
1.119572372393804827e+01 1.423513006706114137e-01
1.021291544891112046e+01 1.282794124861232898e-01
9.306113057577332981e+00 1.155833485512628989e-01
8.470952847643525629e+00 1.041398289837846408e-01
7.702905091936075976e+00 9.380698462303541096e-02
6.997667523201375417e+00 8.449036808323859282e-02
6.351049427274266357e+00 7.608266738362767789e-02
5.759062804444018191e+00 6.849255992843591989e-02
5.217813027128242354e+00 6.164767666236661142e-02
4.723779941484872680e+00 5.547378197324444316e-02
4.273235086271789385e+00 4.990952211359019064e-02
3.862914318010508996e+00 4.489150366377453460e-02
3.489751366670728494e+00 4.037005379591224186e-02
3.150660697899570373e+00 3.629243909230066983e-02
2.842734006070593455e+00 3.262192140318478234e-02
2.563591828910966264e+00 2.931795554322479125e-02
2.286728908355964318e+00 2.606029061476095032e-02
2.060010850644599323e+00 2.341199105581814877e-02
1.855014768641064293e+00 2.102334367381962846e-02
1.652183674929823320e+00 1.867742482002420282e-02
1.486478647237435169e+00 1.676872569276596434e-02
1.336936150707478177e+00 1.505144340659689793e-02
1.202031382616657318e+00 1.351040182251324502e-02
1.080378571285278033e+00 1.212571859479856344e-02
9.707832345277528363e-01 1.087933116326183711e-02
8.720839452365267697e-01 9.757817465991042855e-03
7.832105841179591854e-01 8.753516154197822294e-03
7.032256843334452334e-01 7.852318105689063896e-03
6.245862070265951749e-01 6.963113997713749233e-03
1.944011397153736775e-01 2.151839549737117815e-03
1.110613969207439489e+01 1.410493457600995593e-01
1.012987300946790370e+01 1.271033434511988081e-01
9.229375716955058095e+00 1.145201675153685872e-01
8.400152804235903048e+00 1.031751378429207194e-01
7.637575770829157840e+00 9.293739087800333143e-02
6.937543306603351390e+00 8.369990448087266666e-02
6.295838479475170502e+00 7.536552645211386237e-02
5.708512717023116245e+00 6.784636981303518444e-02
5.171577017225273742e+00 6.106583255616498951e-02
4.681473271865929320e+00 5.494759838902217586e-02
4.234679675628362006e+00 4.943371395759261350e-02
3.827763040733581867e+00 4.446205767705718737e-02
3.457755351440652269e+00 3.998274855726181159e-02
3.121542301642409090e+00 3.594349240806087725e-02
2.816312657254307794e+00 3.230687522839517656e-02
2.539617960352958725e+00 2.903363273866803665e-02
2.265221603681075724e+00 2.580548650748997266e-02
2.040544650412964067e+00 2.318081879501598594e-02
1.818146880400526522e+00 2.059856034814332507e-02
1.636398996581738929e+00 1.849512486880803760e-02
1.472208256743924526e+00 1.660399795361128597e-02
1.324063640958901944e+00 1.490711121372897269e-02
1.190355522431000512e+00 1.337949557230524306e-02
1.069888707671934780e+00 1.200671972304188928e-02
9.613691880862837991e-01 1.077211589316048532e-02
8.635536159949956936e-01 9.661646531867563309e-03
7.755637310357644809e-01 8.665258766930675552e-03
6.963514134524798616e-01 7.774928114022311085e-03
6.183763205278351993e-01 6.895781779797933823e-03
1.206697580408964043e+01 1.550974999975765212e-01
1.101713831157872292e+01 1.397623227373608890e-01
1.004741558608988328e+01 1.259380955163257043e-01
9.153161816253371441e+00 1.134663429321245282e-01
8.329749564930882144e+00 1.022194347099820294e-01
7.572786020055264800e+00 9.207391281714172315e-02
6.877924564255180506e+00 8.291902429784958617e-02
6.241127097222017639e+00 7.465882326781668465e-02
5.658340526067378029e+00 6.720993156270944902e-02
5.125614467020165321e+00 6.048669107565653180e-02
4.639514469525848561e+00 5.442603875748105308e-02
4.196367529193407719e+00 4.896249844490351000e-02
3.792920570331177021e+00 4.403616025575470688e-02
3.425996258863945432e+00 3.959516973518755617e-02
3.092649398062853106e+00 3.559662142357167963e-02
2.790093258581941349e+00 3.199432105211488797e-02
2.515839429710444275e+00 2.875172044624473358e-02
2.243873631671608582e+00 2.555598593644396038e-02
2.021200662537494974e+00 2.295726278324886419e-02
1.800819860331396516e+00 2.039432851402447205e-02
1.620707952352740122e+00 1.831358729485751957e-02
1.458028012091605596e+00 1.644144954618491014e-02
1.311281318730693757e+00 1.475920126267589796e-02
1.178868010322518645e+00 1.324538526555340580e-02
1.059490437595463241e+00 1.188491817891838137e-02
9.520257371571336780e-01 1.066394857643269099e-02
8.551670017487881248e-01 9.563801636234138537e-03
7.680019505039006322e-01 8.579881200401130725e-03
6.895656090520890791e-01 7.695212950904874692e-03
6.123442304396254920e-01 6.825558212077795228e-03
1.197171355170649676e+01 1.536907933551921457e-01
1.092875395821735296e+01 1.384816587661154008e-01
9.965550827829622094e+00 1.247752537234112363e-01
9.077443731183558739e+00 1.124149777211057577e-01
8.259902245481310246e+00 1.012725898784086892e-01
7.508367469275284201e+00 9.121549036616974360e-02
6.818761699495913930e+00 8.214194104205140012e-02
6.186811278884685628e+00 7.395669882725425248e-02
5.608582897280975921e+00 6.657632436336853587e-02
5.080114435884928170e+00 5.991574221373504455e-02
4.597900013586494694e+00 5.390747975558781574e-02
4.158378242669225067e+00 4.849509486787377532e-02
3.758301045488744663e+00 4.361379063256596439e-02
3.394447864463086439e+00 3.921460693223138144e-02
3.064043943014233662e+00 3.525472268196156583e-02
2.764075565411032720e+00 3.168451675018577746e-02
2.492257820277497427e+00 2.847182490155733547e-02
2.222683415752097158e+00 2.530828572786160413e-02
2.002042931374385493e+00 2.273212305201810154e-02
1.783677095086754649e+00 2.019649121199775313e-02
1.605210167599600224e+00 1.813482250422165584e-02
1.444039778603913193e+00 1.627870976376142448e-02
1.298588035768793780e+00 1.461330491392705613e-02
1.167469476967007314e+00 1.311431518820883706e-02
1.049279391557110808e+00 1.176805348043932949e-02
9.427004409885881842e-01 1.055901929676712238e-02
8.468160345414992296e-01 9.471942191725063465e-03
7.604819258634794021e-01 8.493903054371216427e-03
6.754454243812837433e-01 7.538442743736571694e-03
6.063115599620292340e-01 6.759099663097826831e-03
1.187703083999215536e+01 1.522904477216276420e-01
1.084088749173795385e+01 1.372178026717199295e-01
9.884168965499474879e+00 1.236309154706674851e-01
9.002226189279967983e+00 1.113789313475857384e-01
8.190471927758434134e+00 1.003311796385865234e-01
7.444443825766983380e+00 9.036474256178966824e-02
6.760039574637997539e+00 8.137526609103905295e-02
6.132943175567361571e+00 7.326301128648306238e-02
5.559169294844439335e+00 6.594696555864623666e-02
5.034874637977225120e+00 5.934804971047866196e-02
4.556631174291772446e+00 5.339613579506122948e-02
4.120721878230996005e+00 4.803008075240382951e-02
3.724013244015907720e+00 4.319570460150812946e-02
3.363292545859308813e+00 3.883841571135698140e-02
3.035644696948464727e+00 3.491718033419928535e-02
2.738361702088984995e+00 3.138085283022184341e-02
2.468872039203152013e+00 2.819884474998490126e-02
2.201731877699871998e+00 2.506172476403208463e-02
1.983072537876639396e+00 2.250914866386223567e-02
1.766643372711192539e+00 1.999908184967607791e-02
1.589826639765529182e+00 1.795617403000385887e-02
1.430142034137190432e+00 1.611938899927464058e-02
1.286084838854373968e+00 1.446962239044592181e-02
1.156159201041749185e+00 1.298279944162102593e-02
1.039055466404950501e+00 1.165136927233179423e-02
9.335451662941267603e-01 1.045747230475575773e-02
8.385503663984045231e-01 9.377500636280292762e-03
7.530329476716363102e-01 8.410144981894782101e-03
6.688311548825722763e-01 7.461592328426100082e-03
6.003763216677536763e-01 6.691304994056292491e-03
1.178295282865832583e+01 1.509029032157950256e-01
1.075355488267237192e+01 1.359585940843354435e-01
9.803317022873224929e+00 1.224988459817134834e-01
8.927473118925076889e+00 1.103543014041587084e-01
8.121569149004342236e+00 9.940246725388846016e-02
7.381053946265411447e+00 8.952473622908883877e-02
6.701722521092777107e+00 8.061017278577571610e-02
6.079422905934569243e+00 7.257788309050507147e-02
5.510130402323961896e+00 6.532656156750393794e-02
4.990091338130807408e+00 5.878653062113509131e-02
4.515705691939833955e+00 5.288999361136106220e-02
4.083395423924232936e+00 4.757664681604101969e-02
3.689943117449242305e+00 4.278405163784740339e-02
3.332265278476810089e+00 3.846765117781775212e-02
3.007462732202456746e+00 3.457648703959299852e-02
2.712757143794937598e+00 3.107576363242515322e-02
2.445708763848373657e+00 2.792604563654452893e-02
2.180926921981186872e+00 2.481837649359214248e-02
1.964280372144399545e+00 2.229250840492435701e-02
1.749803467035482285e+00 1.980500227453552142e-02
1.574607829394192304e+00 1.778110839080530164e-02
1.416435427284638227e+00 1.595997714968207595e-02
1.273672697685447330e+00 1.432728766553402477e-02
1.144936435587427637e+00 1.285771440332877415e-02
1.028918776503461308e+00 1.153655609389727006e-02
9.244897449135560663e-01 1.035158630481962903e-02
8.303702784473167009e-01 9.284085016291770964e-03
7.456255513618358366e-01 8.328981366080286802e-03
6.622383022419753296e-01 7.391054791882010686e-03
5.944228098259557447e-01 6.624350819501143364e-03
1.168935547082074144e+01 1.495233140854561049e-01
1.066667705910508701e+01 1.347204889211094658e-01
9.722952223726339938e+00 1.213671325199031648e-01
8.853259338264930278e+00 1.093331775025115082e-01
8.053129362709055883e+00 9.847994725783644487e-02
7.318101184533379211e+00 8.869368018111002672e-02
6.643834468872567456e+00 7.985910112877371569e-02
6.026293557994807593e+00 7.189309292261902851e-02
5.461463416214771271e+00 6.470736061212388479e-02
4.945565358130775024e+00 5.822751278246753037e-02
4.475064311062196154e+00 5.238808872801568178e-02
4.046308126711213760e+00 4.712292414763773890e-02
3.656186442863337049e+00 4.237357066884533952e-02
3.301621325747652325e+00 3.809780287349962685e-02
2.979573201893381373e+00 3.424566984622672006e-02
2.687451926984628869e+00 3.077769846638597415e-02
2.422784966921450067e+00 2.765668444939863371e-02
2.160311760576229201e+00 2.457786993952101526e-02
1.945588045309570857e+00 2.207330373256280107e-02
1.733120697812770672e+00 1.961086004662812923e-02
1.559490901475674374e+00 1.760886316241437599e-02
1.402772144408563237e+00 1.580610338431837764e-02
1.261355599377592895e+00 1.418609388975650316e-02
1.133902447247435941e+00 1.273133054705044565e-02
1.018968908205015733e+00 1.142384905868915577e-02
9.154210387121521908e-01 1.024982587357865967e-02
8.222753763327185217e-01 9.192600952250985086e-03
7.383704771237252773e-01 8.244766828289904273e-03
6.557546124173012636e-01 7.316770435667654081e-03
5.885804531999885292e-01 6.561843463734304792e-03
1.159633782315542483e+01 1.481661515533339857e-01
1.058055299046082176e+01 1.334814288706112351e-01
9.643168796590229519e+00 1.202507129480799436e-01
8.779530799888906500e+00 1.083242611470578293e-01
7.985152838513244866e+00 9.757073190752954539e-02
7.255520338963254545e+00 8.786716737855171377e-02
6.586401930768971624e+00 7.910966706195143860e-02
5.973624247569720325e+00 7.121907673365240887e-02
5.413268264448369393e+00 6.410016782777278044e-02
4.901493541173754132e+00 5.767785979838001981e-02
4.434780563872169346e+00 5.188917649985585329e-02
4.009638695011167542e+00 4.667379272657135036e-02
3.622754262014607374e+00 4.196888958759154714e-02
3.271204053440036397e+00 3.773130492489377291e-02
2.951888671425227706e+00 3.391419520817393063e-02
2.662435041528247393e+00 3.048131989647832885e-02
2.400019795770889086e+00 2.738660907949732812e-02
2.139949698523357036e+00 2.433811305144922832e-02
1.927089840908330798e+00 2.185876547069977652e-02
1.716563920151280564e+00 1.942123387017476860e-02
1.544550191519539206e+00 1.743724702608316635e-02
1.389294109151876455e+00 1.565101749334514916e-02
1.249211945306415439e+00 1.404761945642414578e-02
1.122874827816281673e+00 1.260661825787131110e-02
1.009056565759397062e+00 1.131100477396805581e-02
9.065381017627801574e-01 1.014653831093358972e-02
8.141661238460763395e-01 9.107644492647110415e-03
7.311406612361414092e-01 8.164727586439062337e-03
6.493466390185651527e-01 7.245213470419797214e-03
5.765160590597001589e-01 6.426819077364704334e-03
1.150400216194240777e+01 1.468120780186063790e-01
1.049491656251489502e+01 1.322608514990758488e-01
9.563894189596190643e+00 1.191419842358038411e-01
8.706367961053478766e+00 1.073230736855695505e-01
7.917627617588952837e+00 9.666420179618098740e-02
7.193442135071288490e+00 8.704511838440247284e-02
6.529379405334386099e+00 7.837273341732715892e-02
5.921305134817438365e+00 7.054908905164915256e-02
5.365346641601545841e+00 6.349288636063234181e-02
4.857677184749985777e+00 5.713234172323283094e-02
4.394819841624997281e+00 5.139792028794130940e-02
3.973198232324115509e+00 4.622610632578764284e-02
3.589539374218678969e+00 4.156897366769179286e-02
3.241008114689488018e+00 3.737095026437696477e-02
2.924509903886695295e+00 3.359257069607592822e-02
2.637524482209494980e+00 3.018551718372426695e-02
2.377475649312458028e+00 2.712301039288754489e-02
2.119719316837604062e+00 2.410239952015967926e-02
1.908782368045667033e+00 2.164560307188799146e-02
1.700201439913249013e+00 1.923043644983680328e-02
1.529705435932544599e+00 1.726497133606416309e-02
1.375898468444935574e+00 1.549759414884746903e-02
1.237166073820263890e+00 1.390788228922364665e-02
1.111997694265860925e+00 1.248260070500528673e-02
9.992297895973519806e-01 1.120079523108339151e-02
8.976722058855536313e-01 1.005023900871679539e-02
8.062520960868982955e-01 9.015012442052001973e-03
7.239795129960727715e-01 8.084854993048302269e-03
6.429396472218960046e-01 7.172131217165411514e-03
4.351983042437728710e-01 4.838923215255700599e-03
1.141210508881745156e+01 1.454711611715756026e-01
1.040977674366073202e+01 1.310446861938850682e-01
9.485119177164637705e+00 1.180440624305101327e-01
8.633699153396060311e+00 1.063309563903853672e-01
7.850703977819130763e+00 9.576232440932312684e-02
7.131795833799451145e+00 8.623557756383844197e-02
6.472765950993633943e+00 7.763602204201083823e-02
5.869420615691815613e+00 6.988594416105094187e-02
5.317891198398003283e+00 6.289571030752960645e-02
4.814312423724262047e+00 5.659064160085784667e-02
4.355155033669735332e+00 5.090697819912565897e-02
3.936995355908579963e+00 4.578614168995801675e-02
3.556635690752489420e+00 4.116875683598610058e-02
3.211111227986109817e+00 3.701100356546919989e-02
2.897339495974072587e+00 3.326708651965762376e-02
2.612831673129428989e+00 2.989423800254817354e-02
2.355107282364348187e+00 2.685844598430492045e-02
2.099676696931192410e+00 2.387017983875091079e-02
1.890675567187887651e+00 2.143449823269224716e-02
1.683976728953182400e+00 1.904298089437957142e-02
1.515056899680000457e+00 1.709543458328667553e-02
1.362647162055051764e+00 1.534713195517770599e-02
1.225209032867759840e+00 1.377330911791587072e-02
1.101227241615259311e+00 1.235846810804741742e-02
9.895402180048116225e-01 1.108866143768357480e-02
8.889301126214838034e-01 9.948974081393561347e-03
7.983266180769478249e-01 8.927447947269188250e-03
7.168269146668854175e-01 8.004419086986045567e-03
6.365908135757398778e-01 7.102474970012847937e-03
2.927068759465987768e-01 3.249641999889811301e-03
1.132086675620573324e+01 1.441432812549137132e-01
1.032523258884101658e+01 1.298462408930761147e-01
9.407009828942216600e+00 1.169572630498064703e-01
8.561487336569149065e+00 1.053442865749822377e-01
7.784172494709894252e+00 9.487069998534827797e-02
7.070644037924536995e+00 8.543020376651699888e-02
6.416559417661137132e+00 7.690833128838051036e-02
5.817864377810751719e+00 6.922940324407560186e-02
5.270703670444831346e+00 6.230054316314417168e-02
4.771200257011692258e+00 5.605278425642804679e-02
4.315829896628239126e+00 5.042492463823593229e-02
3.901206606340643201e+00 4.534744411238589290e-02
3.524050460461462642e+00 4.077426009821779468e-02
3.181428486306830283e+00 3.665307667313222328e-02
2.870375566656327759e+00 3.294486797200969069e-02
2.588398398822275404e+00 2.960527613628618354e-02
2.308750635135519147e+00 2.631363789996129035e-02
2.079801490312463308e+00 2.363693446467960563e-02
1.872663781230055058e+00 2.122631332312413868e-02
1.667833003853448348e+00 1.885674984570669815e-02
1.500500152657400221e+00 1.692960732398248250e-02
1.349511779427849278e+00 1.519496576420347952e-02
1.213340200291071369e+00 1.363945063504654921e-02
1.090547583972498957e+00 1.224013436915549237e-02
9.799112283921624922e-01 1.098073068108757974e-02
8.802517387716608521e-01 9.851085405281975391e-03
7.905860756662299593e-01 8.837455835567123441e-03
7.098594631268806410e-01 7.926810734692745289e-03
6.303684315855206943e-01 7.029307556791094397e-03
1.961676695802643255e-01 2.174311539628061805e-03
1.123011452429085288e+01 1.428208738482014961e-01
1.024117583515447372e+01 1.286527667653473705e-01
9.329308991457819999e+00 1.158784325936851739e-01
8.489808356079421969e+00 1.043733101786015333e-01
7.718115826176244809e+00 9.398955941083170229e-02
7.009860223762674813e+00 8.462867684139054048e-02
6.360755502693615782e+00 7.618640040933437330e-02
5.766759827577800479e+00 6.857546896416109872e-02
5.223980882240240931e+00 6.171118595185092620e-02
4.728515974546400713e+00 5.551947380580891239e-02
4.276878673987371648e+00 4.994120113263609412e-02
3.865656647868279006e+00 4.491374941357440670e-02
3.491683601954821192e+00 4.038530824903689698e-02
3.151950970151303100e+00 3.630261528960716799e-02
2.843714860940304234e+00 3.262823674404954910e-02
2.564182286286490697e+00 2.931914490387762737e-02
2.286991646546906232e+00 2.605862695654214550e-02
2.060057796554084053e+00 2.340954214117443519e-02
1.835515339353659403e+00 2.079563495638183865e-02
1.651939215002895978e+00 1.867203794548711812e-02
1.486112502027807425e+00 1.676467532251352255e-02
1.336533841815897627e+00 1.504822511603266799e-02
1.201560403505726349e+00 1.350588925531124966e-02
1.079959294987343110e+00 1.211937454441239410e-02
9.703213628263022139e-01 1.087198845907239031e-02
8.716200170482730769e-01 9.755767762366326576e-03
7.828301346934034566e-01 8.749443118413666870e-03
7.028808146732790085e-01 7.848995841044674113e-03
6.241467565127386541e-01 6.962206346581599654e-03
1.220405252390648876e+01 1.571058617047560169e-01
1.114006392390970213e+01 1.415170028366617150e-01
1.015772080769678887e+01 1.274673873576615823e-01
9.252173494609182924e+00 1.148086561412254708e-01
8.418606796289640926e+00 1.034051246950084685e-01
7.652593154377004936e+00 9.311337144101546059e-02
6.949602722707018287e+00 8.383871691920187497e-02
6.305455063882002165e+00 7.547335814081225502e-02
5.716055853777164408e+00 6.792867767136161194e-02
5.177525245770445927e+00 6.112565450786773547e-02
4.686102135501929666e+00 5.499380396361547990e-02
4.238186354861206873e+00 4.946671698834358144e-02
3.830416891705235916e+00 4.448428099922371176e-02
3.459633682627228701e+00 3.999368418869791997e-02
3.122781342215461553e+00 3.595470562222148614e-02
2.817245284078055079e+00 3.231322905471419732e-02
2.540163936139081979e+00 2.903433089699209921e-02
2.265428687778997752e+00 2.580716832599125321e-02
2.040569241923543498e+00 2.317950725731165659e-02
1.817991629257402542e+00 2.059292553692515515e-02
1.636139216729258550e+00 1.848845953571485665e-02
1.471832631952779469e+00 1.659985879661973751e-02
1.323645712156384047e+00 1.490077396283368341e-02
1.189969356340848661e+00 1.337117612936672244e-02
1.069457795325184479e+00 1.199987991905524486e-02
9.608918485112958319e-01 1.076489222241361517e-02
8.631737377472779027e-01 9.658670391033689212e-03
7.751593302232918647e-01 8.663831586577823082e-03
6.960039502387426191e-01 7.768271049002613803e-03
6.180293147450930391e-01 6.890914565247421505e-03
1.210748202130392315e+01 1.556760323903792209e-01
1.105055031120556563e+01 1.402197789185032628e-01
1.007478686965664672e+01 1.262975253017149246e-01
9.175502670057314347e+00 1.137502006543732874e-01
8.347884829056816614e+00 1.024438180545266253e-01
7.587463844298766524e+00 9.224918634323298061e-02
6.889758446752117571e+00 8.305388217231567116e-02
6.250484302725537233e+00 7.476281481203754520e-02
5.665732584319560061e+00 6.728891526646020582e-02
5.131531656616032500e+00 6.054859632044728296e-02
4.644034761437521475e+00 5.447085915897433711e-02
4.199804258129432810e+00 4.899452268344396677e-02
3.795415070491128251e+00 4.405765851113892240e-02
3.427800067905193426e+00 3.961155050393775495e-02
3.093925801141730325e+00 3.560682608516554243e-02
2.790986264104259984e+00 3.199943284414621253e-02
2.516340561385251196e+00 2.875303785102835755e-02
2.244062443256180650e+00 2.555630086043905042e-02
2.021184318086038711e+00 2.295433571054230834e-02
1.800631912466236662e+00 2.039364951407690932e-02
1.620450554161851464e+00 1.830738785497002669e-02
1.457707940457185547e+00 1.643798684778417785e-02
1.310847733741224541e+00 1.475332358009706461e-02
1.178466603142674485e+00 1.323912124281856340e-02
1.059143941514114395e+00 1.188136925772291866e-02
9.515457307972281509e-01 1.065942107498285725e-02
8.547132809260291619e-01 9.563573776059704906e-03
7.675204450536241563e-01 8.577798698860571169e-03
6.817564705329925978e-01 7.608632213900704162e-03
6.119037765925369188e-01 6.822892509929220917e-03
1.201156464112132127e+01 1.542543629794285165e-01
1.096148792098099989e+01 1.389294115672383423e-01
9.992436493109588369e+00 1.251362121964623708e-01
9.099338763749294401e+00 1.126974587576556747e-01
8.277632186910317103e+00 1.014938724171445816e-01
7.522841835215032802e+00 9.139117329142877610e-02
6.830352130256669874e+00 8.227673438275952267e-02
6.196019332382416422e+00 7.406133313277248054e-02
5.615793850486131333e+00 6.665410321666849491e-02
5.085800741254555390e+00 5.997374181606344307e-02
4.602313992973260603e+00 5.395194007138785774e-02
4.161755000664213000e+00 4.852463875305092211e-02
3.760820636845595644e+00 4.363760030031639536e-02
3.396282795619799177e+00 3.923319926046633238e-02
3.065272574131256533e+00 3.526406917141568231e-02
2.764946973703936273e+00 3.169149015643098199e-02
2.492754212481536502e+00 2.847586247910600596e-02
2.222934600737215938e+00 2.530680686064716231e-02
2.002085631273729405e+00 2.272917621755982803e-02
1.783492776739207475e+00 2.019316145105385166e-02
1.604930440134845204e+00 1.812850439037527739e-02
1.443703456492460679e+00 1.627572180341238170e-02
1.298241683463318141e+00 1.461084205597677939e-02
1.167052328498213276e+00 1.310804666507868997e-02
1.048817158096391422e+00 1.176138115690650993e-02
9.423002390190284849e-01 1.055374978963877913e-02
8.464170339980496838e-01 9.466733547359995615e-03
7.600274224416743163e-01 8.491955268189792239e-03
6.750656794744539502e-01 7.532579945226921224e-03
6.059661669595410860e-01 6.753803126614116824e-03
1.191624910983049013e+01 1.528444874612298887e-01
1.087308425530997624e+01 1.376582442886689905e-01
9.910613112183790818e+00 1.239812512868625344e-01
9.023676575687385792e+00 1.116509630130326364e-01
8.207955480995691389e+00 1.005525167313237878e-01
7.458666047916313602e+00 9.053542453235557952e-02
6.771383186501695128e+00 8.150531349521920876e-02
6.141949593414846476e+00 7.336584425090837691e-02
5.566245029354559115e+00 6.602064360500713158e-02
5.040530558030843267e+00 5.940642216653582719e-02
4.560938152238447785e+00 5.343998488127726931e-02
4.124001676265213412e+00 4.806452303588270442e-02
3.726448969171790360e+00 4.321847715005700669e-02
3.364977868353053125e+00 3.885446627094244626e-02
3.036829427217975663e+00 3.492254895864981001e-02
2.739172903546940763e+00 3.138289762232788355e-02
2.469384551784882476e+00 2.819974193162747347e-02
2.201897871206251800e+00 2.506145156748868646e-02
1.983087533969299265e+00 2.250666771091280535e-02
1.766504882551827027e+00 1.999524068064449309e-02
1.589508781198761156e+00 1.795243389511291116e-02
1.429841108659801963e+00 1.611341486871341669e-02
1.285729702065980806e+00 1.446421633380878639e-02
1.155726122202225481e+00 1.298035522771748447e-02
1.038619424192293694e+00 1.164725815462342752e-02
9.331434462505373562e-01 1.044656496317079679e-02
8.381352209576192758e-01 9.371991985069383357e-03
7.525828541891408374e-01 8.408502091138457882e-03
6.684351182016207149e-01 7.457186826391812816e-03
5.999350790438913172e-01 6.687790307529106228e-03
1.182144461702518790e+01 1.514461293001546638e-01
1.078521007106047946e+01 1.363940367038264379e-01
9.829253349322588207e+00 1.228380972524651393e-01
8.948617950925502385e+00 1.106199147568871499e-01
8.138720618651436922e+00 9.961800402627964124e-02
7.394931163113356298e+00 8.968989236636101814e-02
6.712846607043261749e+00 8.073972702325479811e-02
6.088276112434458653e+00 7.267315015010218648e-02
5.517074336723086780e+00 6.539981690369213452e-02
4.995619139430694133e+00 5.884162453269273924e-02
4.519907949091703792e+00 5.292941851279070464e-02
4.086579300536556936e+00 4.760595798633893844e-02
3.692311856765199352e+00 4.280467556624806963e-02
3.333979687101074063e+00 3.847907304712044896e-02
3.008693861619784471e+00 3.458900847740967177e-02
2.713616505519698130e+00 3.108138898684671345e-02
2.446197441409973639e+00 2.792458281229547035e-02
2.181122570468889244e+00 2.481718439231398940e-02
1.964186832246934689e+00 2.228616063099627537e-02
1.749649003451134499e+00 1.980099454198435208e-02
1.574267391780645786e+00 1.777905781431431825e-02
1.416067710030143978e+00 1.595630857742910691e-02
1.273307613794890658e+00 1.432091792024989263e-02
1.144588024029055795e+00 1.285267435869984730e-02
1.028525035040495306e+00 1.153324774562885374e-02
9.239930281491433028e-01 1.034541709400768443e-02
8.299390327406924728e-01 9.280111020185674922e-03
7.452673523688865265e-01 8.322751604152481275e-03
6.618377693023697050e-01 7.382509447630957247e-03
5.940732391731232687e-01 6.621902034592659289e-03
1.172727247946740903e+01 1.500658415203444396e-01
1.069791141290635572e+01 1.351437907576659159e-01
9.748464712647987085e+00 1.217015071954223454e-01
8.874058556436700940e+00 1.096008383245033052e-01
8.069983535332040603e+00 9.869013411019295079e-02
7.331637138525755049e+00 8.885319853419293423e-02
6.654740272814729352e+00 7.998335755604940589e-02
6.034995217926935496e+00 7.198849669106173466e-02
5.468374714744666854e+00 6.478174662046655430e-02
4.950966023164578012e+00 5.828326894257650215e-02
4.479190963666715319e+00 5.242524951513480302e-02
4.049487496459850178e+00 4.715027205581251435e-02
3.658580624557770999e+00 4.239259461788989075e-02
3.303292212077236556e+00 3.810969217003880999e-02
2.980763762419077700e+00 3.425162751509296111e-02
2.688261671253187934e+00 3.078087250303947545e-02
2.423209504653951907e+00 2.765361429525195133e-02
2.160494693275123890e+00 2.457226498423536673e-02
1.945567703539359927e+00 2.206831669521633343e-02
1.732932694105780769e+00 1.960530899461223817e-02
1.559226379626205139e+00 1.760132805936003367e-02
1.402473258814444179e+00 1.579932123602818123e-02
1.260974657709425850e+00 1.418104821733675441e-02
1.133438069145533245e+00 1.272422950716376767e-02
1.018559306308565171e+00 1.141827925508965245e-02
9.150161880876809262e-01 1.024081644956942143e-02
8.218302643746769887e-01 9.187834181684072926e-03
7.379364911069962174e-01 8.240815932029958713e-03
6.553834194900781673e-01 7.308231191611722251e-03
5.819064735391227261e-01 6.482804223099707976e-03
1.163370802337813359e+01 1.486860101101216691e-01
1.061121211671200193e+01 1.338969755344391055e-01
9.668281872937853905e+00 1.205811172326015229e-01
8.800093777939586914e+00 1.085817287431271594e-01
8.001764290459222551e+00 9.777124364526453004e-02
7.268872444812017442e+00 8.802487317338157646e-02
6.597065764344652194e+00 7.923664339643857191e-02
5.982138657936518555e+00 7.131076081222617602e-02
5.419950801097994209e+00 6.416731809817569077e-02
4.906770668881780040e+00 5.773176014822755525e-02
4.438844844844439308e+00 5.192827280181660371e-02
4.012661988266785329e+00 4.670096025223251235e-02
3.625003751333454094e+00 4.198782151143908709e-02
3.272823933150854181e+00 3.774387099932051404e-02
2.953040278470145275e+00 3.392181943156444279e-02
2.663137328352797706e+00 3.048067486986202890e-02
2.400419803709983757e+00 2.738614959554052861e-02
2.140108643663444887e+00 2.433567928703303865e-02
1.927056217392220550e+00 2.185338998338837505e-02
1.716398344706165258e+00 1.941483470915640261e-02
1.544277738919437093e+00 1.742994515576189174e-02
1.388925020397744126e+00 1.564228151797873376e-02
1.248831394872024658e+00 1.403900397148540556e-02
1.122475740538755984e+00 1.259719575493770984e-02
1.008644972049361765e+00 1.130592463784029639e-02
9.061251650740022034e-01 1.014140357030805101e-02
8.138099454994643933e-01 9.095234615170337197e-03
7.306898397096200926e-01 8.159522404624834288e-03
6.489126953594362979e-01 7.236446619250077109e-03
4.392237731737940187e-01 4.880981605192986385e-03
1.154069569438358833e+01 1.473301978676491986e-01
1.052504985279957950e+01 1.326719791995648601e-01
9.588571001694232265e+00 1.194669060209740258e-01
8.726473146481197318e+00 1.075827808709290262e-01
7.933972769156132365e+00 9.686534212038527825e-02
7.206572490499002726e+00 8.720175482896419528e-02
6.539881868426915545e+00 7.849061151568927086e-02
5.929647612616538055e+00 7.064229984226307046e-02
5.371918557401672345e+00 6.356246600209571052e-02
4.862829543587920078e+00 5.718201807504934286e-02
4.398738677195856539e+00 5.143521369934216797e-02
3.976166456266078786e+00 4.625467210362328718e-02
3.591807585255449187e+00 4.158494173934356580e-02
3.242567482043216653e+00 3.738172996171232332e-02
2.925621327568816099e+00 3.359441573231727179e-02
2.638248290361687953e+00 3.018642422172338260e-02
2.377872397600735432e+00 2.711918243207125240e-02
2.119836272620774675e+00 2.409891030804859821e-02
1.908814244028597784e+00 2.164015418243667860e-02
1.700013727195834656e+00 1.922246793198222059e-02
1.529501929977804542e+00 1.725598830498562344e-02
1.375567287121937543e+00 1.549014000096360019e-02
1.236738668848549105e+00 1.390179177281928961e-02
1.111604500110800142e+00 1.247191195275735263e-02
9.987883045073296939e-01 1.119073269956437876e-02
8.972198271720244200e-01 1.004139765938520494e-02
8.057942332295955357e-01 9.005920910232520157e-03
7.235249881716748765e-01 8.077639588902590928e-03
6.425011820687420716e-01 7.165287127360604920e-03
2.954164126536823476e-01 3.275665666562355745e-03
1.144825071478087608e+01 1.459818745507514837e-01
1.043943213263250414e+01 1.314485174826366676e-01
9.509468264969942908e+00 1.183656023333064938e-01
8.653400558158503841e+00 1.065840719992551394e-01
7.866707216648571865e+00 9.595789727093045896e-02
7.144647860106102755e+00 8.638809905169814174e-02
6.483107209588655273e+00 7.775342011617873694e-02
5.877643614447081610e+00 6.997693788820433247e-02
5.324314044791808698e+00 6.296601293129880372e-02
4.819343669237850847e+00 5.664260130324855896e-02
4.359040024063098429e+00 5.094556418262963238e-02
3.939958010054059212e+00 4.581229022585070476e-02
3.558830386291727876e+00 4.118630591169986088e-02
3.212623793078820622e+00 3.701991698247181911e-02
2.898406832095719921e+00 3.327323181271645003e-02
2.613529673261833164e+00 2.989580654174651617e-02
2.331020381862682900e+00 2.656985876323877949e-02
2.099751958691568721e+00 2.386658245685707724e-02
1.890657557906860298e+00 2.143077145287025295e-02
1.683721720485208406e+00 1.903601615980709746e-02
1.514830716781631725e+00 1.709071463256851137e-02
1.362300217464680330e+00 1.533866819356801380e-02
1.224810216140900909e+00 1.376581631780646013e-02
1.100824763395053640e+00 1.235221231219161761e-02
9.890824707390077908e-01 1.108243658361218742e-02
8.885004394224139679e-01 9.939942136474493387e-03
7.979519142874739179e-01 8.916287870863322598e-03
7.164591891168032856e-01 7.999419248809912578e-03
6.362067699448004099e-01 7.094013903522503051e-03
1.979686571763716318e-01 2.193306968086391334e-03
1.135629899017240341e+01 1.446442074964871816e-01
1.035432193398654910e+01 1.302408112702579113e-01
9.430842859769107633e+00 1.172724607612359998e-01
8.580899503650393001e+00 1.055938565415026203e-01
7.799899964580489176e+00 9.506380482348310290e-02
7.083246749001694376e+00 8.558218767787362236e-02
6.426737416952938098e+00 7.702574735422201835e-02
5.825926957170153742e+00 6.931642943704889592e-02
5.277024655245661222e+00 6.237053095171939121e-02
4.776122721127976867e+00 5.610424169872882394e-02
4.319644200774833465e+00 5.045804029801823770e-02
3.904078185235434262e+00 4.537469707784952400e-02
3.526190207391141751e+00 4.079253374052749237e-02
3.182889391986676308e+00 3.666732329924153599e-02
2.871470406613691129e+00 3.294982654234451802e-02
2.589073582418367714e+00 2.960725517840153559e-02
2.309077624387101846e+00 2.631323365184426097e-02
2.079853410410435366e+00 2.363540808492891818e-02
1.853073433426933869e+00 2.099464242917754159e-02
1.667645139488743045e+00 1.884991209618359920e-02
1.500251010594715995e+00 1.692230720638592673e-02
1.349222990824210822e+00 1.518716082402427579e-02
1.212932931600660069e+00 1.363222510127471906e-02
1.090132388572415678e+00 1.223115805373495811e-02
9.794514303095142038e-01 1.097207527331988709e-02
8.798270758975836880e-01 9.844220152918033151e-03
7.901306867038428994e-01 8.827696703356185254e-03
7.093931898607340747e-01 7.920723834475826286e-03
6.299883223603296445e-01 7.026884174035089893e-03
1.234357885857695969e+01 1.591795441547981249e-01
1.126509979771385694e+01 1.433174415414436575e-01
1.026984285202114400e+01 1.290459586022572602e-01
9.352691176359027025e+00 1.161891726336981151e-01
8.508809437924359287e+00 1.046138342767108237e-01
7.733524794170302030e+00 9.418107295788906430e-02
7.022303479444270913e+00 8.477875840369866745e-02
6.370778224170790871e+00 7.630352206680687810e-02
5.774694145115929267e+00 6.866475457490546497e-02
5.230151178295183279e+00 6.177876657205218919e-02
4.733329985652499516e+00 5.557258868236856358e-02
4.280519650403938670e+00 4.997676114062598457e-02
3.868462362779963915e+00 4.494073937956927223e-02
3.493768391234027604e+00 4.040010712376755631e-02
3.153443444547908925e+00 3.631478643020059904e-02
2.844659655390797237e+00 3.263523631018993426e-02
2.564815816699093531e+00 2.932055289914588941e-02
2.287293371245845641e+00 2.605952005140157318e-02
2.060153500285669015e+00 2.340389706247566343e-02
1.835399317986784906e+00 2.079237109801581815e-02
1.651734723300319230e+00 1.866571121118119556e-02
1.485863631391475925e+00 1.675788643679819445e-02
1.336138653671527621e+00 1.503937084457988675e-02
1.201184837125608418e+00 1.349706711496710849e-02
1.079527696251817659e+00 1.211159093338299783e-02
9.699264436503528541e-01 1.086484299940653452e-02
8.712181754629267916e-01 9.746781220697652362e-03
7.823663911837299700e-01 8.741107880722740961e-03
7.025058258428146241e-01 7.841276807962607731e-03
6.237703657138921054e-01 6.955409203166078649e-03
1.224576336743101201e+01 1.577226496148559087e-01
1.117444929616138083e+01 1.420000179242749128e-01
1.018594798192986239e+01 1.278553149002587819e-01
9.275149835721043345e+00 1.151165798895519843e-01
8.437355197990729749e+00 1.036484883642789373e-01
7.667726794495657749e+00 9.330393671468191485e-02
6.961766777297720310e+00 8.398841907867851675e-02
6.315222144264071247e+00 7.558911050620450989e-02
5.723847027792513309e+00 6.801725492238472337e-02
5.183669229418988778e+00 6.119196579305991035e-02
4.690805361687480080e+00 5.504375094133309720e-02
4.241765304497086220e+00 4.950209467572408428e-02
3.833131647284456545e+00 4.451067188070333830e-02
3.461636498697332698e+00 4.001537076818292155e-02
3.124302288037561937e+00 3.596348841603477786e-02
2.818153194004661799e+00 3.231851732956777384e-02
2.540753502910924055e+00 2.903644990690578895e-02
2.265740052860268694e+00 2.580470496079552423e-02
2.040655848472284095e+00 2.317775412333708887e-02
1.817895538738112382e+00 2.058870183091480316e-02
1.635916977609230161e+00 1.848436214582502637e-02
1.471566466964253639e+00 1.659351944138788906e-02
1.323242780429062959e+00 1.489345704923073638e-02
1.189577270653685792e+00 1.336426555783333525e-02
1.069110097002043736e+00 1.199189783995739840e-02
9.604907606984988133e-01 1.075948859101571835e-02
8.627320875105127795e-01 9.650590676412844696e-03
7.747396002856514752e-01 8.657043173372918135e-03
6.880788033551290539e-01 7.677470982290673755e-03
6.176498016663329871e-01 6.885837233539747124e-03
1.214861445092018855e+01 1.562851826424107027e-01
1.108433600465877689e+01 1.407021050841434640e-01
1.010253568191737727e+01 1.266766773989331518e-01
9.198095727319453019e+00 1.140513833640197788e-01
8.366316325980372781e+00 1.026818125473161897e-01
7.602298627502632300e+00 9.243069317192527390e-02
6.901755289052379894e+00 8.320152804305544492e-02
6.260130834250722920e+00 7.487674307588222666e-02
5.673380912169817769e+00 6.737468073740736363e-02
5.137451897123537670e+00 6.061395850878323333e-02
4.648621834468937841e+00 5.452161480338037908e-02
4.203345762294922849e+00 4.902853365813191616e-02
3.798125187875752040e+00 4.408707613140533388e-02
3.429817089546791653e+00 3.962932319497078359e-02
3.095318933520387006e+00 3.561836091604819732e-02
2.791947520409511441e+00 3.200618870584959197e-02
2.516933881063418976e+00 2.875768777894160272e-02
2.244376810817347856e+00 2.555358987129318499e-02
2.021255349735922024e+00 2.295181935226316139e-02
1.800600796792787506e+00 2.038795850651528227e-02
1.620195047859580129e+00 1.830135494177595121e-02
1.457409419254079852e+00 1.643148300405529449e-02
1.310532239201538163e+00 1.474617553507227320e-02
1.178058240508862209e+00 1.323145054923803923e-02
1.058679741039308508e+00 1.187088706100858718e-02
9.511450818776152616e-01 1.065192053914631315e-02
8.542781276755148090e-01 9.554521646862676118e-03
7.671530856017876321e-01 8.569561363239542456e-03
6.813624592237346178e-01 7.603708064485097638e-03
6.116115621953811532e-01 6.816421850417355918e-03
1.205202006591252406e+01 1.548504154738629401e-01
1.099472886801898319e+01 1.394052680231612495e-01
1.001964968555164504e+01 1.255118770557268615e-01
9.121647894625896313e+00 1.129956685934789540e-01
8.295778897435589272e+00 1.017268869651497126e-01
7.537461042533638356e+00 9.157202603025563215e-02
6.842120391233754262e+00 8.242517290164949606e-02
6.205413408054932134e+00 7.417150599744569417e-02
5.623297607148743715e+00 6.673956660584574874e-02
5.091696774059930597e+00 6.004039286053876323e-02
4.606789925200011737e+00 5.400344922945912729e-02
4.165226298237132418e+00 4.856172350740026872e-02
3.763382590970307362e+00 4.366302289010257770e-02
3.398239634005721044e+00 3.924936493047767594e-02
3.066618266589737019e+00 3.527642146414856211e-02
2.765845223096691896e+00 3.169782134978644389e-02
2.493321890461002166e+00 2.847861221847262925e-02
2.223187388215165150e+00 2.530746713390356201e-02
2.002117992792680656e+00 2.272831795817978340e-02
1.783389800626990818e+00 2.018807107049220076e-02
1.604667860626703080e+00 1.812531651597438023e-02
1.443388586384178662e+00 1.626923567295022327e-02
1.297914976327350534e+00 1.460271817006054615e-02
1.166627651091024287e+00 1.310115597548670331e-02
1.048436683781240220e+00 1.175642243685340663e-02
9.418856089771915352e-01 1.054548708453572660e-02
8.459786985597459452e-01 9.459582946833921396e-03
7.596509549615662049e-01 8.486318247933053935e-03
6.746766893618648675e-01 7.526653894637803412e-03
6.055563381348512131e-01 6.751935592368979097e-03
1.195604380837145975e+01 1.534287378655961875e-01
1.090573812328622338e+01 1.381271340635863709e-01
9.937356222054336996e+00 1.243487920624069959e-01
9.045661200088687792e+00 1.119496284124734398e-01
8.225744749248312004e+00 1.007814455486627514e-01
7.472996976561820048e+00 9.071670752790574055e-02
6.782961767399029007e+00 8.164664274412447575e-02
6.151135970455400503e+00 7.347572783771223748e-02
5.573592490697918400e+00 6.610865750901577520e-02
5.046304800936466606e+00 5.947208698354024270e-02
4.565397147957876989e+00 5.348946447231546497e-02
4.127374721957321135e+00 4.810112200436891111e-02
3.728960923064275068e+00 4.324545652913409921e-02
3.366876824005422986e+00 3.887273337785351196e-02
3.038194104071976209e+00 3.493719865388271451e-02
2.740042860564311233e+00 3.139320217916654471e-02
2.469885607598880206e+00 2.820021644815841680e-02
2.202125041367694269e+00 2.506093860069176851e-02
1.983101784776416743e+00 2.250432444588869318e-02
1.766421742082732838e+00 1.999319255903710124e-02
1.589327932247962538e+00 1.794704271809540244e-02
1.429558538691744207e+00 1.610971942994368980e-02
1.285387016974481655e+00 1.445685975910645030e-02
1.155384807273457826e+00 1.297653014760347459e-02
1.038236692281353513e+00 1.164182204397659452e-02
9.327117823851457379e-01 1.044235217017525780e-02
8.376819067317143874e-01 9.367186621316223732e-03
7.522336664175570675e-01 8.401173902100192784e-03
6.680367141047869328e-01 7.452154850902311181e-03
5.996208103275819656e-01 6.684839287172681180e-03
1.186057447720994595e+01 1.520232764263098890e-01
1.081740437882597305e+01 1.368581711087041297e-01
9.855615873847604291e+00 1.232013582769097976e-01
8.970206792675115892e+00 1.109108776983362826e-01
8.156219188422758393e+00 9.984912693222484925e-02
7.409063616393411600e+00 8.987172447157079636e-02
6.724221433783538870e+00 8.088423863804823644e-02
6.097285667931192421e+00 7.278566060394241199e-02
5.524264195208278494e+00 6.548524645352103712e-02
5.001173929656896000e+00 5.890841557141322099e-02
4.524253682590338776e+00 5.298089297739398684e-02
4.089918800973375568e+00 4.763799503676549585e-02
3.694820859063209451e+00 4.283039201211248648e-02
3.335829434853256892e+00 3.849887375503946441e-02
3.010005509365059506e+00 3.459978737441480462e-02
2.714442190715556258e+00 3.108960731526786564e-02
2.446672909380884775e+00 2.792860204536538882e-02
2.181325548812018678e+00 2.481595688252529949e-02
1.964254825027855755e+00 2.228625731984176794e-02
1.749548710543597396e+00 1.979801121208453474e-02
1.574084348691188406e+00 1.777265369369009085e-02
1.415747234242669128e+00 1.595230828994452857e-02
1.272948047776096603e+00 1.431926477685212078e-02
1.144129654561775844e+00 1.284831633510625896e-02
1.028110861773729567e+00 1.152616779417891223e-02
9.236243281870750721e-01 1.033925180448100334e-02
8.294828328272628726e-01 9.274610555270259432e-03
7.448005881197552469e-01 8.318471868272628300e-03
6.614806675195806784e-01 7.378296405295733940e-03
5.873508373121769655e-01 6.544218843080551636e-03
1.176577765080021543e+01 1.506320597827507102e-01
1.072963588450040717e+01 1.355950638070299863e-01
9.774424257168474739e+00 1.220631847198302006e-01
8.895204399267374384e+00 1.098886619723508651e-01
8.087136058841805308e+00 9.891898425826661789e-02
7.345576165062311702e+00 8.902982156002459124e-02
6.665899960010723824e+00 8.012500151265396220e-02
6.043832131047490286e+00 7.210114780094360742e-02
5.475393252035587466e+00 6.486309151829826314e-02
4.956500897752052381e+00 5.835038017088841483e-02
4.483453778879933793e+00 5.247851700918394757e-02
4.052729350402552555e+00 4.718790795005796401e-02
3.661000405002290403e+00 4.242028503557747354e-02
3.305059240667036935e+00 3.813177548356092711e-02
2.982023521312219483e+00 3.426667123113358304e-02
2.689090800826336114e+00 3.078763807925909840e-02
2.423690666456934206e+00 2.765929116810171909e-02
2.160730932978198293e+00 2.457698131806210218e-02
1.945628057189580096e+00 2.207013675232586195e-02
1.732797121071411484e+00 1.960382326650957768e-02
1.559009689401090526e+00 1.759876864870589877e-02
1.402170691822884452e+00 1.579528078817198436e-02
1.260659319903476350e+00 1.417550560154817209e-02
1.133066918073434959e+00 1.271849677595737055e-02
1.018128179607946882e+00 1.141396698673139212e-02
9.146222447395534472e-01 1.024006357508460904e-02
8.213682701190041513e-01 9.184005503697205766e-03
7.375468375409039989e-01 8.236215332973828920e-03
6.549803562899754183e-01 7.306073590144845052e-03
4.433678521160686614e-01 4.930127962106374030e-03
1.167159995732910538e+01 1.492482146905772522e-01
1.064234306590052448e+01 1.343460576473008150e-01
9.693812545390922963e+00 1.209330771125644854e-01
8.820790988275307498e+00 1.088670248720647465e-01
8.018642484199519416e+00 9.799644615190553076e-02
7.282526346318550559e+00 8.820057139836595672e-02
6.607995383857280913e+00 7.937336868089356345e-02
5.990770361013051826e+00 7.142212084472179812e-02
5.426821277250287956e+00 6.425217161049305570e-02
4.912134816608277887e+00 5.779697769558692771e-02
4.442899661619275520e+00 5.197601084205599048e-02
4.015870699488784723e+00 4.673523128681195821e-02
3.627442659559956706e+00 4.201510631078804459e-02
3.274535273666988822e+00 3.776432563904300738e-02
2.954307087571115265e+00 3.393484134386245271e-02
2.663940170782304495e+00 3.048986827419622805e-02
2.400903527266817328e+00 2.738998817957975784e-02
2.140226671373849143e+00 2.433690305253378636e-02
1.927158892945488811e+00 2.185536911777861968e-02
1.716228072300312490e+00 1.941029322589652231e-02
1.544043766493382597e+00 1.742646693288733145e-02
1.388626733484042086e+00 1.563998802346596578e-02
1.248438333648773435e+00 1.403688755440799137e-02
1.122095330064703855e+00 1.259222544530514028e-02
1.008212221553554944e+00 1.130008548374534898e-02
9.056575151732120244e-01 1.013699312031202462e-02
8.133648052367348225e-01 9.093927068683211809e-03
7.302929650607622447e-01 8.152536932937576308e-03
6.485005158588803553e-01 7.232931817764873782e-03
2.981259493607659739e-01 3.309116977618912006e-03
1.157799912056944791e+01 1.478782832097857436e-01
1.055560398950685119e+01 1.331090976936156189e-01
9.613663054028689814e+00 1.198202387603260199e-01
8.746902850701403054e+00 1.078559427928238307e-01
7.950543938361094298e+00 9.708355725973040473e-02
7.219969985201251106e+00 8.737791263918089080e-02
6.550591495913692164e+00 7.862492819769582864e-02
5.938201604953811774e+00 7.074760316458546250e-02
5.378636705508242244e+00 6.364535754224673325e-02
4.868127003649861173e+00 5.724741551252327670e-02
4.402788626776947822e+00 5.148190738567486047e-02
3.979238914656427983e+00 4.628878216153684000e-02
3.594105492127910306e+00 4.161180111608232812e-02
3.244284436629085722e+00 3.739978632183903889e-02
2.926833380930707218e+00 3.360890620044045679e-02
2.638981256634789219e+00 3.019489172215791828e-02
2.353624269816779524e+00 2.683424726276686240e-02
2.120024960336805098e+00 2.410059159771366089e-02
1.908774409973525765e+00 2.164245701986482195e-02
1.699824859340160588e+00 1.922076481317810254e-02
1.529234075647584179e+00 1.725516258617640353e-02
1.375252532909290615e+00 1.548819268001487559e-02
1.236412965926997343e+00 1.389884124189323840e-02
1.111211133100391102e+00 1.246861110321211170e-02
9.984104793292942759e-01 1.119047200843747633e-02
8.968351297930302612e-01 1.003728072535588385e-02
8.054283582180089551e-01 9.000126698733129302e-03
7.231384188388619849e-01 8.074609995005784316e-03
6.421936132835227573e-01 7.159570869960916323e-03
1.997696447724788826e-01 2.213298141853353544e-03
1.148485420012145219e+01 1.465211610814478038e-01
1.046954377122177959e+01 1.318847414904932569e-01
9.534089299751599356e+00 1.187091273631068339e-01
8.673477826254140766e+00 1.068576755599622979e-01
7.882939498681620805e+00 9.617627274324415387e-02
7.157804044341831151e+00 8.655693286380167217e-02
6.493516550689401257e+00 7.788974661773331865e-02
5.885947303455763446e+00 7.008020317392021914e-02
5.330894725580645144e+00 6.304345316542715738e-02
4.824523604213839079e+00 5.670336852256940147e-02
4.363015489941942882e+00 5.099315590879101301e-02
3.943002666674839229e+00 4.584590919836493972e-02
3.561140314852515587e+00 4.121062098610429880e-02
3.214281540871662735e+00 3.703881848272676941e-02
2.899564433631081517e+00 3.328355229490104900e-02
2.614274781692850880e+00 2.990308822133002503e-02
2.331446991871749752e+00 2.657386933631301906e-02
2.099911883065321838e+00 2.386608268782686171e-02
1.870830513579692767e+00 2.120081734260581205e-02
1.683615807662038000e+00 1.903367118032661676e-02
1.514545820130430265e+00 1.708430672263709302e-02
1.361968436721123998e+00 1.533241407698180715e-02
1.224422689474105486e+00 1.376216683346847582e-02
1.100414648150991548e+00 1.234760656614221873e-02
9.886958311372148200e-01 1.107685947451596611e-02
8.880980797933544224e-01 9.935708942332203281e-03
7.975768235890317026e-01 8.912057389113671110e-03
7.160647514528257762e-01 7.993610143702910634e-03
6.358894473699503447e-01 7.091690515104834107e-03
1.248585807456496966e+01 1.613172461374045019e-01
1.139242991537119032e+01 1.451759309085990379e-01
1.038397437553108205e+01 1.306634657715635972e-01
9.455040707981579473e+00 1.176085093355940664e-01
8.600641974342774887e+00 1.058635961608138526e-01
7.815912297819090249e+00 9.527632939772910647e-02
7.096169901119968593e+00 8.574290412386161020e-02
6.436977648295269638e+00 7.715329006011159563e-02
5.834181922813862720e+00 6.942278078613678405e-02
5.283539174229715307e+00 6.244534902135206317e-02
4.781217270261242547e+00 5.616492107612693074e-02
4.323482602611742998e+00 5.050602644168909056e-02
3.907025923857948335e+00 4.540581902675334264e-02
3.528390579572174168e+00 4.081707724945603938e-02
3.184489428628666019e+00 3.668313977952357419e-02
2.872549918717993034e+00 3.296177453841599159e-02
2.589766870479274452e+00 2.961357630895006601e-02
2.309462564048900823e+00 2.631721215497682259e-02
2.080002469107554042e+00 2.363370084756953593e-02
1.852980624821792821e+00 2.099521660137648044e-02
1.667503375470672955e+00 1.884770446474894057e-02
1.500049334635158216e+00 1.691657311188999799e-02
1.348881576247072944e+00 1.518324624851024630e-02
1.212589574915421631e+00 1.362571722119411410e-02
1.089739376474038623e+00 1.222555043524618974e-02
9.790699040141144227e-01 1.096548442105005870e-02
8.794223741404540995e-01 9.836971471013908341e-03
7.897101459533135692e-01 8.823907582825567947e-03
7.090754454346022140e-01 7.915494833134582506e-03
6.295792458795720359e-01 7.020387689580716642e-03
1.238674025273243018e+01 1.598346439380436135e-01
1.130063045344166284e+01 1.438372542215951011e-01
1.029901810784735083e+01 1.294604878659388614e-01
9.376521042782428594e+00 1.165214375915556988e-01
8.528237492615041049e+00 1.048791234542435086e-01
7.749273982785714665e+00 9.438777227858499708e-02
7.034952727858763133e+00 8.494156507480625506e-02
6.380855687665519582e+00 7.643018198061160562e-02
5.782718911634685988e+00 6.876373553224214563e-02
5.236456482241825583e+00 6.185325216609124238e-02
4.738277967408381919e+00 5.562913772560102582e-02
4.284384279961140685e+00 5.002347655647382263e-02
3.871343064762306607e+00 4.497350270968282493e-02
3.495905964223300355e+00 4.042547982701678172e-02
3.155008378589865270e+00 3.632803117563307427e-02
2.845738595727812292e+00 3.264462196098734392e-02
2.565525174547728771e+00 2.932452797297370115e-02
2.287671090788387929e+00 2.605946936775869333e-02
2.060371047942037404e+00 2.340155907170351351e-02
1.835369348758030261e+00 2.078738668710549201e-02
1.651580733195979311e+00 1.866261540311013253e-02
1.485587688825052544e+00 1.675054650469381262e-02
1.335885550729950300e+00 1.503505827044834299e-02
1.200883915897288823e+00 1.349064763098407893e-02
1.079183179993053576e+00 1.210487587777970067e-02
9.695344013810752726e-01 1.086015505051834626e-02
8.708647650634839810e-01 9.739797146617226731e-03
7.820281209079290585e-01 8.737741298926002265e-03
6.945432289957019778e-01 7.748005680458709861e-03
6.234556997111104781e-01 6.948950821212824050e-03
1.228818734635516385e+01 1.583742938640961273e-01
1.120938847963511797e+01 1.425213503596718945e-01
1.021458116998746846e+01 1.282687682616673042e-01
9.298615858772508957e+00 1.154411207077630647e-01
8.456390563563385143e+00 1.039076021423639418e-01
7.683177971170858100e+00 9.350926310933312113e-02
6.974190461188606527e+00 8.414901813375477713e-02
6.325142428971229691e+00 7.571253203878790250e-02
5.731732320079255594e+00 6.811507403154913598e-02
5.189832494930165296e+00 6.126927477499836960e-02
4.695671977347954495e+00 5.510105943524003930e-02
4.245525788547318768e+00 4.954625552312730274e-02
3.835985386658715690e+00 4.454346198215549529e-02
3.463739250431662420e+00 4.003656913088740610e-02
3.125787366613335561e+00 3.597985931775259799e-02
2.819280113703342305e+00 3.232752891487098573e-02
2.541416907992168905e+00 2.904449576253290491e-02
2.266071748563846189e+00 2.580550836891325889e-02
2.040827628901213053e+00 2.317570306138445543e-02
1.817904818773131037e+00 2.058542004929333341e-02
1.635745279262844631e+00 1.847943519135735943e-02
1.471330261486113455e+00 1.658816340719881932e-02
1.322979085741576410e+00 1.488531989508655798e-02
1.189266784186705062e+00 1.335809535195735601e-02
1.068698121767609477e+00 1.198315945197861616e-02
9.601042013566427613e-01 1.075178785599878450e-02
8.623839059478919378e-01 9.644628855233211215e-03
7.743980378139334597e-01 8.648722880241726044e-03
6.877248136464542139e-01 7.673695830965707176e-03
6.173153914037128320e-01 6.880860299148063887e-03
1.219041711314455867e+01 1.569232867676772780e-01
1.111869274947143893e+01 1.412059286484023679e-01
1.013068804333844852e+01 1.270813295258771958e-01
9.221176592001228300e+00 1.143743750459753072e-01
8.385093775746854661e+00 1.029417773467718594e-01
7.617482660928814653e+00 9.263411018989643753e-02
6.913855624896751983e+00 8.336292865686195652e-02
6.269853897221393524e+00 7.500038378075353507e-02
5.681127947290982583e+00 6.747181328746484907e-02
5.143585416599544047e+00 6.068987345850632154e-02
4.653474201702822555e+00 5.457643756374085109e-02
4.207003307439890705e+00 4.907543450251084655e-02
3.800886270024995461e+00 4.411779253438232601e-02
3.431834136995357110e+00 3.965236581652452352e-02
3.096822020802888265e+00 3.563493893769310167e-02
2.792924632085437064e+00 3.201730546559988788e-02
2.517604345566378576e+00 2.876245159936039256e-02
2.244663458932810496e+00 2.555452608863633193e-02
2.021402599898221464e+00 2.294948691301332278e-02
1.800535052071149167e+00 2.038403258812111415e-02
1.620106600005348563e+00 1.830046324755086121e-02
1.457138421421006358e+00 1.642594335097380398e-02
1.310234547282753015e+00 1.474237103217174855e-02
1.177737523438077805e+00 1.322457512461543659e-02
1.058300815436053588e+00 1.186815101469799322e-02
9.507490299322305383e-01 1.064618250333753541e-02
8.539052996843831123e-01 9.548858559124684398e-03
7.667934176592663409e-01 8.566131150926697621e-03
6.809903293490546794e-01 7.597926013545860252e-03
6.111914289809406986e-01 6.811349858245358858e-03
1.209316622416899989e+01 1.554801413990981596e-01
1.102855207632792300e+01 1.399095719035905183e-01
1.004733117531881526e+01 1.259075608883771236e-01
9.144250671043860024e+00 1.133123904525859121e-01
8.314201187839810103e+00 1.019813011323779522e-01
7.552360040223686788e+00 9.177068755532338806e-02
6.854089257820403347e+00 8.257652249033206604e-02
6.215023035643501004e+00 7.429554264564167121e-02
5.630906223423324697e+00 6.683626360100858310e-02
5.097612828087926040e+00 6.011342031284051118e-02
4.611524796203272381e+00 5.405993436948006853e-02
4.168811141360287742e+00 4.860636060299013128e-02
3.766108847763477208e+00 4.369399206229089561e-02
3.400197849850473908e+00 3.927139274671830743e-02
3.068065351636351856e+00 3.529058692329525848e-02
2.766870435779120285e+00 3.170992950055023796e-02
2.493888495396666460e+00 2.848180439941142700e-02
2.223452478184715808e+00 2.530636562240584989e-02
2.002238859213179012e+00 2.272660198368682202e-02
1.783386573398527686e+00 2.018815468284782672e-02
1.604560299570899629e+00 1.812166776429464249e-02
1.443200187172617666e+00 1.626643824594358953e-02
1.297600293786565606e+00 1.459543436789918595e-02
1.166298520051794130e+00 1.309720045117512832e-02
1.048040098453366653e+00 1.175127912207486573e-02
9.414796129396145741e-01 1.054041847875201825e-02
8.456092287095197113e-01 9.454051966258363027e-03
7.592734198514369259e-01 8.480360191726273034e-03
6.743006102415282088e-01 7.521913017172580929e-03
6.052262491470639105e-01 6.745770780558339209e-03
1.199644652356942132e+01 1.540502091361868331e-01
1.093906522913707846e+01 1.386148420107987944e-01
9.964639179473415709e+00 1.247440184322135132e-01
9.067860442360634821e+00 1.122661032383859836e-01
8.243818138891056080e+00 1.010328191492646799e-01
7.487638867544689880e+00 9.091424467471387327e-02
6.794665667936178544e+00 8.180085582750627748e-02
6.160614193917517412e+00 7.359834813121443609e-02
5.581065287036658162e+00 6.620511326291710075e-02
5.052090095097786282e+00 5.954443597598805399e-02
4.569959611085413265e+00 5.354558475605211698e-02
4.130862157506317800e+00 4.814099662996074863e-02
3.731623273587197254e+00 4.327640748281792044e-02
3.368877645062853254e+00 3.889552440676457418e-02
3.039616098832620406e+00 3.495291041100919566e-02
2.741019223962130269e+00 3.140230003069916648e-02
2.470468512225866498e+00 2.820795773361155223e-02
2.202440379021683992e+00 2.506376998826101779e-02
1.983204562155777451e+00 2.250579730686284169e-02
1.766320994007136269e+00 1.999218809548690412e-02
1.589177565421278082e+00 1.794619365649421927e-02
1.429252361845407160e+00 1.610613921770861004e-02
1.285054536857292540e+00 1.445536570726630582e-02
1.155043999588946546e+00 1.296820416515618961e-02
1.037838828879921849e+00 1.163460492882600200e-02
9.322960689656587530e-01 1.043804392102042067e-02
8.373151994098614326e-01 9.361629293419517633e-03
7.518303527780765272e-01 8.396440046955562508e-03
6.677117563337562345e-01 7.449325200601520335e-03
5.928521536113037227e-01 6.605223540528334242e-03
1.190040938302982454e+01 1.526364725211348805e-01
1.085015691675969940e+01 1.373422847117605483e-01
9.882445949219569314e+00 1.235884341757983867e-01
8.992017161183911256e+00 1.112246121030995294e-01
8.173936378870346076e+00 1.000905438932278430e-01
7.423463549519603077e+00 9.006426086070831727e-02
6.735753498398665329e+00 8.103707585407098068e-02
6.106548627864966328e+00 7.290722422542958436e-02
5.531603623504216749e+00 6.557949757514747180e-02
5.006933589283830699e+00 5.898138809393161514e-02
4.528703586890410193e+00 5.303795410394736287e-02
4.093336447875911333e+00 4.768332345356288138e-02
3.697389479156107939e+00 4.286376235837249804e-02
3.337770368818500977e+00 3.852395550481086534e-02
3.011373908297344304e+00 3.461655771067566334e-02
2.715367577874843175e+00 3.110072982666724217e-02
2.447243583402977762e+00 2.793670158593990552e-02
2.181631006720010202e+00 2.481848157365738189e-02
1.964418656231035509e+00 2.228479311588701245e-02
1.749423914898827759e+00 1.979516112158427599e-02
1.573910076496837673e+00 1.776988844174404517e-02
1.415505910637843812e+00 1.594911163525428513e-02
1.272598535446483714e+00 1.431082087296059978e-02
1.143792662876523814e+00 1.284089454527910512e-02
1.027759410011044094e+00 1.152169497804502764e-02
9.231984558144199493e-01 1.033419682695736405e-02
8.291226311273856009e-01 9.270642479793358634e-03
7.444885356804936682e-01 8.313762751349762503e-03
6.611457409796545059e-01 7.375388525981924764e-03
4.474649266230822930e-01 4.975677705178577388e-03
1.180500478276042386e+01 1.512312648170783536e-01
1.076180235757038695e+01 1.360753906020195081e-01
9.800825420213350014e+00 1.224524992594435285e-01
8.916730236989277358e+00 1.101947142892391041e-01
8.104665969894776723e+00 9.915857350819244631e-02
7.359632624071672957e+00 8.922130017696948412e-02
6.677260543569535578e+00 8.027858313724670070e-02
6.052940923456334055e+00 7.221719593554710992e-02
5.482578091894693806e+00 6.495936230491781982e-02
4.962139198528113582e+00 5.842210881905581660e-02
4.487791573746419793e+00 5.253210483525985741e-02
4.056045528271879697e+00 4.722910963808175933e-02
3.663547188024602441e+00 4.245162066818613383e-02
3.306915651805790279e+00 3.815164937482182911e-02
2.983338632407284141e+00 3.428278451716395420e-02
2.690016550682611474e+00 3.079920298338216858e-02
2.424214864149702997e+00 2.766539497248493920e-02
2.161004491510951198e+00 2.457868906012639076e-02
1.945719063116650993e+00 2.207314015269458765e-02
1.732720439622569053e+00 1.960424971800216534e-02
1.558834422691536714e+00 1.759608999400399942e-02
1.401832829826988203e+00 1.579092789660333992e-02
1.260331795697433144e+00 1.417166066382172587e-02
1.132723159122451806e+00 1.271363296437078017e-02
1.017766715675016975e+00 1.140745244621981479e-02
9.142460212384598828e-01 1.023368476320521588e-02
8.210649057471949286e-01 9.179470657022967620e-03
7.371453320715150026e-01 8.230827776291306866e-03
6.546500118568797655e-01 7.301231350347521867e-03
3.009305105415591153e-01 3.339168135780664921e-03
1.171020648680163490e+01 1.498445121574397410e-01
1.067396894584573452e+01 1.348194669415269664e-01
9.719695257264113764e+00 1.213162950681812013e-01
8.841997830882625919e+00 1.091716221540678100e-01
8.035792806400667843e+00 9.823317291284228148e-02
7.296342836509614571e+00 8.838770103925780441e-02
6.619182963113382279e+00 7.952000197761434352e-02
5.999732417202912060e+00 7.153852036818129922e-02
5.433909298612986660e+00 6.434427491380241559e-02
4.917603741770777859e+00 5.786727201975775531e-02
4.447256000295851663e+00 5.203312829772081816e-02
4.019082742661505669e+00 4.677773001459997748e-02
3.629854076874662550e+00 4.204616228576375098e-02
3.276334607141026645e+00 3.778547507495896157e-02
2.955608880278351780e+00 3.395210501943462383e-02
2.664765701816889987e+00 3.050003977541734801e-02
2.376543863702321513e+00 2.710416770623625890e-02
2.140567235268979740e+00 2.434140914238328707e-02
1.927164411054119952e+00 2.185764805631397120e-02
1.716212045054812174e+00 1.940987066670894073e-02
1.543851256704820596e+00 1.742570363625417854e-02
1.388355228819396547e+00 1.563894009386645328e-02
1.248153595880264755e+00 1.403455428943050677e-02
1.121741498436971574e+00 1.258987252589209398e-02
1.007860500983879026e+00 1.129443057288620142e-02
9.053276821166680310e-01 1.013041348936854352e-02
8.130171097486692533e-01 9.085882954758966318e-03
7.299663840243301172e-01 8.151076499103017750e-03
6.481640940001680562e-01 7.227694178857659371e-03
2.016323783710007866e-01 2.233832596405626973e-03
1.161590951335879573e+01 1.484670799335957025e-01
1.058682081638751704e+01 1.335799895970025963e-01
9.639099377607857733e+00 1.201919205179409894e-01
8.767691163189015313e+00 1.081546058135669230e-01
7.967474194016322286e+00 9.731758927727897357e-02
7.233541002690493826e+00 8.756238063432790486e-02
6.561521737383396946e+00 7.877449153575484531e-02
5.946914653842759080e+00 7.086412676575334912e-02
5.385576122905341379e+00 6.373657156211891273e-02
4.873523452713103943e+00 5.731994158581043414e-02
4.407030261340342037e+00 5.153938910052723726e-02
3.982453016700163051e+00 4.632992404265087044e-02
3.596552293541718903e+00 4.164131875123905369e-02
3.246064915731199818e+00 3.742179409794466755e-02
2.928084379963611816e+00 3.362617602534340860e-02
2.639813434036101913e+00 3.020676289097301223e-02
2.354126907398816471e+00 2.684180725221435235e-02
2.120245871657678638e+00 2.410511335295812199e-02
1.888856474658500595e+00 2.141306408219306734e-02
1.699799270474447122e+00 1.922175162168742943e-02
1.529060285331675484e+00 1.725267964505165091e-02
1.374971264235682167e+00 1.548312854908074666e-02
1.236064175616378602e+00 1.389377471769464613e-02
1.110847208257027319e+00 1.246870702803597707e-02
9.980449287463815100e-01 1.118433679556638319e-02
8.964949645414160839e-01 1.003055219281332941e-02
8.051039502265923131e-01 8.997175534195869448e-03
7.228085407177992083e-01 8.068816276756521702e-03
6.418557770511783556e-01 7.158358633991623171e-03
1.263093635777186563e+01 1.635315063388245449e-01
1.152221773207668321e+01 1.470989726670533793e-01
1.050015143595133615e+01 1.323420282121961222e-01
9.559134412934506386e+00 1.190772352737884954e-01
8.693958921256674799e+00 1.071468777256814747e-01
7.899571281212618423e+00 9.640976799175690615e-02
7.171201153649167992e+00 8.674208262435889605e-02
6.504375709174348152e+00 7.803469262202239465e-02
5.894590780583571110e+00 7.019953651991507615e-02
5.337713109939713263e+00 6.313356707053056904e-02
4.829801140058231468e+00 5.677328959161868915e-02
4.367147086376495402e+00 5.104728705979075937e-02
3.946145829360812929e+00 4.588565269266250274e-02
3.563471351148242316e+00 4.124555610014926654e-02
3.216006748380160207e+00 3.706516382231485329e-02
2.900794116069702611e+00 3.330033579409397843e-02
2.615061374499946911e+00 2.991545725571609707e-02
2.331903329778083567e+00 2.658260435376853456e-02
2.100192073956002936e+00 2.387094438935053256e-02
1.870897814548015070e+00 2.120315920721454334e-02
1.683481530067174381e+00 1.903505604421276004e-02
1.514398891863166785e+00 1.708405564689979839e-02
1.361777755610730223e+00 1.533362584405799194e-02
1.224163436951136497e+00 1.375923423038679337e-02
1.100096505093265398e+00 1.234366092241185806e-02
9.883306907219224779e-01 1.107454953833654672e-02
8.877479842752444839e-01 9.933505353958314507e-03
7.971921870111213781e-01 8.907392903801431353e-03
7.157159615050228130e-01 7.991795799560073854e-03
6.355373432504289877e-01 7.086406613828487994e-03
1.253051564548742469e+01 1.620268170077062697e-01
1.142923649406758990e+01 1.457456299518626874e-01
1.041414793687320284e+01 1.311146042518731292e-01
9.479729476998649318e+00 1.179739413199088899e-01
8.620713292476876788e+00 1.061520150203788121e-01
7.832190868498181580e+00 9.551343397659516066e-02
7.109364821497961451e+00 8.592965768748446476e-02
6.447601039879284457e+00 7.730101787222329324e-02
5.842556638425334015e+00 6.953505657265264539e-02
5.290224979282581508e+00 6.253748691584182229e-02
4.786410193766372778e+00 5.623429532025712302e-02
4.327602696276017014e+00 5.056107280829447159e-02
3.910071719017677694e+00 4.545048020000357764e-02
3.530708249224698836e+00 4.085058829767157507e-02
3.186191121385194336e+00 3.670621157690007186e-02
2.873751375690169141e+00 3.298141630748396141e-02
2.590605655534175877e+00 2.962690312062761164e-02
2.309886416046118551e+00 2.632502570941039691e-02
2.080326178640329093e+00 2.363782729715437417e-02
1.853063985884613185e+00 2.099498744109630499e-02
1.667440841937440466e+00 1.884602364570339347e-02
1.499784129229805973e+00 1.691633718489377047e-02
1.348648849903723912e+00 1.518276707389998141e-02
1.212265212054010055e+00 1.362366178695681267e-02
1.089420622668237248e+00 1.222470548075249921e-02
9.786987720951795255e-01 1.096615742760694359e-02
8.790862417933722472e-01 9.834135076973640061e-03
7.894151433912225402e-01 8.820918201114889140e-03
7.010780529738496192e-01 7.823609725926834735e-03
6.293020273905003403e-01 7.016289676242693993e-03
1.243071468864116191e+01 1.605379353180735325e-01
1.133678456176923532e+01 1.444012770458345529e-01
1.032868358104646234e+01 1.299085630838402172e-01
9.400831783934279429e+00 1.168786558849539275e-01
8.547963347234066589e+00 1.051650637296594887e-01
7.765269199015791379e+00 9.461916025209067549e-02
7.047912210953303003e+00 8.512946333432626356e-02
6.391283761117920292e+00 7.657285214991524369e-02
5.791012976578867821e+00 6.887674455251309447e-02
5.243005355373910881e+00 6.194361562884685701e-02
4.743392578019674843e+00 5.570002946174137937e-02
4.288326496502191887e+00 5.007562862853533192e-02
3.874324875482461294e+00 4.501297907419988392e-02
3.498185513629478827e+00 4.045717405439292619e-02
3.156652008659832642e+00 3.635301038720594596e-02
2.846961772378980626e+00 3.266165331240604430e-02
2.566249802730668161e+00 2.933793469413228938e-02
2.288151810577677026e+00 2.606831976244063792e-02
2.060549011461171087e+00 2.340729915566356137e-02
1.835414153923893510e+00 2.079132927360492072e-02
1.651404172788331293e+00 1.866511387921786919e-02
1.485385712645808098e+00 1.675156156825034076e-02
1.335627793282313958e+00 1.503261759442480611e-02
1.200534141344062444e+00 1.349106855616772314e-02
1.078829372877982307e+00 1.210192259186130236e-02
9.692249267250263589e-01 1.085666412033356454e-02
8.705096666778168180e-01 9.739648308937426044e-03
7.816471705572659578e-01 8.732621135871941609e-03
6.942075019578389794e-01 7.746698050203623155e-03
6.230812349336353195e-01 6.946582773130845559e-03
1.233151635295205750e+01 1.590599135392760100e-01
1.124495143509510520e+01 1.430734664126905031e-01
1.024371806637210192e+01 1.287103528749637404e-01
9.322451895335385430e+00 1.157971321374809404e-01
8.475799173590978342e+00 1.041872917337848953e-01
7.698894816089535631e+00 9.373438172193693241e-02
6.986967520228228423e+00 8.432864173903213689e-02
6.335373682662412520e+00 7.585693620612513066e-02
5.739856384705785075e+00 6.822870001394464035e-02
5.196254899521743909e+00 6.135896797321719470e-02
4.700727008519839600e+00 5.516970346224101679e-02
4.249432336506605346e+00 4.960019746006076591e-02
3.838899321511628937e+00 4.458624368647098879e-02
3.465957251833443831e+00 4.006912171236748366e-02
3.127424478578630485e+00 3.600229557868953045e-02
2.820350811861432216e+00 3.234537731311352970e-02
2.542190566850829114e+00 2.905523567071127689e-02
2.266529193897999672e+00 2.581359075649934318e-02
2.041006357569507657e+00 2.317973780862741737e-02
1.817848313990506171e+00 2.058819644138740190e-02
1.635630907603680795e+00 1.848110603701836469e-02
1.471129559099487505e+00 1.658738584224685522e-02
1.322735514413097446e+00 1.488658918719284671e-02
1.188893333240721439e+00 1.335448284287150435e-02
1.068342789178992502e+00 1.198466557660427846e-02
9.597931722526280574e-01 1.074971251381242818e-02
8.620250153806003901e-01 9.642225708974192649e-03
7.740141006934512236e-01 8.648583901723476755e-03
6.873783623170340862e-01 7.669114322375125171e-03
6.169611081682773168e-01 6.875609666973009348e-03
1.223299011426638039e+01 1.575976829235795351e-01
1.115368888707833683e+01 1.417437280849030978e-01
1.015942780561122305e+01 1.275138636176182394e-01
9.244578674292577958e+00 1.147234294713612851e-01
8.404077996954089969e+00 1.032142061553439072e-01
7.632907627904756076e+00 9.285581790203399632e-02
6.926450831053350576e+00 8.353663139866186749e-02
6.279872107688229121e+00 7.514349138833788244e-02
5.689067321528036736e+00 6.758329080925343235e-02
5.149870655182519741e+00 6.077604966698203076e-02
4.658312888340939928e+00 5.464854691478805704e-02
4.210830006281883087e+00 4.912670494270518495e-02
3.803800476179616030e+00 4.415610026863921872e-02
3.433963358612870831e+00 3.968223028507637806e-02
3.098326921881171092e+00 3.565460834556960501e-02
2.794042199562090545e+00 3.203195069987083143e-02
2.518330257137163741e+00 2.877177997743744775e-02
2.245087568900548725e+00 2.556470413020353952e-02
2.021609024232966068e+00 2.295342847372335363e-02
1.800553402039751782e+00 2.038723420116853036e-02
1.619973210420334153e+00 1.830260476505789560e-02
1.457000107321875682e+00 1.642484178960863794e-02
1.309954668577094639e+00 1.473906186596532150e-02
1.177446036563630338e+00 1.322438934189878838e-02
1.057984582085897296e+00 1.186433963021196573e-02
9.504193966521851111e-01 1.064260557136095797e-02
8.535419900408717231e-01 9.543719408869411405e-03
7.663903875651428832e-01 8.560518675310734016e-03
6.806329937576605094e-01 7.594414809640202824e-03
6.108931067285706673e-01 6.808259949931646030e-03
1.213508979903125962e+01 1.561427037466404377e-01
1.106303869879855029e+01 1.404400527541318222e-01
1.007562641989761332e+01 1.263363884417643135e-01
9.167251571872471416e+00 1.136534539239093811e-01
8.332972171090014868e+00 1.022545737171315500e-01
7.567498296013154935e+00 9.198890803635727254e-02
6.866361944671504958e+00 8.275207865694163278e-02
6.224858373811334111e+00 7.443256673006991286e-02
5.638684038121579256e+00 6.694454731956704652e-02
5.103851334491427139e+00 6.020042040667127753e-02
4.616347203733147886e+00 5.412603771059725649e-02
4.172535404264983150e+00 4.865597914509951771e-02
3.768925250429353113e+00 4.373309866236970572e-02
3.402282818594025926e+00 3.930150389002167594e-02
3.069613224098326931e+00 3.531366695862560995e-02
2.767935664870297519e+00 3.172375266855981257e-02
2.494674054738645452e+00 2.849513003258017166e-02
2.223860752686329878e+00 2.531685548462401028e-02
2.002457443202930065e+00 2.273148126516197354e-02
1.783354118893263562e+00 2.019002178898383904e-02
1.604408760915909227e+00 1.812328241509873067e-02
1.442943492743932188e+00 1.626262618806474311e-02
1.297301528071661547e+00 1.459566680718139484e-02
1.166003201454864024e+00 1.309365671516724700e-02
1.047713119358991252e+00 1.174596435371125583e-02
9.411312974038567036e-01 1.053793084508261590e-02
8.452356507532290397e-01 9.450948116361497509e-03
7.589515438209873954e-01 8.476040046814384624e-03
6.739712568950609883e-01 7.519464937050846648e-03
5.984136288309634955e-01 6.668124892319392087e-03
1.203771702677681610e+01 1.547048633332425427e-01
1.097296709781961432e+01 1.391373822571290719e-01
9.992456272263346762e+00 1.251686475553590860e-01
9.090547542646266521e+00 1.126062728587472889e-01
8.262277434142600185e+00 1.013017191593816452e-01
7.502577128824121644e+00 9.113168097865897987e-02
6.806768105943119984e+00 8.197252545457281436e-02
6.170177175291146732e+00 7.373333561245938583e-02
5.588691269836510322e+00 6.631164781160291122e-02
5.058196482754736323e+00 5.962900470910394851e-02
4.574701912431637041e+00 5.361022827412481595e-02
4.134576021829635906e+00 4.819232353541830216e-02
3.734375030635679771e+00 4.331213034955389701e-02
3.370899674145265923e+00 3.892421272133635146e-02
3.041107770573413305e+00 3.497296587649381672e-02
2.742031702256341408e+00 3.141637707980815541e-02
2.471213360983208318e+00 2.822038111655672879e-02
2.202876463158293330e+00 2.507018371286693151e-02
1.983439093929377117e+00 2.250985681916209055e-02
1.766349739842058897e+00 1.999197569123015161e-02
1.589036568754484513e+00 1.794450218861502397e-02
1.429080926144751018e+00 1.610638370221030222e-02
1.284799013191436190e+00 1.445127789197781822e-02
1.154716335905595859e+00 1.296624015268299512e-02
1.037528321663752751e+00 1.163253418602654479e-02
9.319891831081457134e-01 1.043305355207567627e-02
8.370141144768312724e-01 9.358286556398557818e-03
7.515113316166511792e-01 8.392754619874275707e-03
6.673787823796625274e-01 7.444304793170633018e-03
4.516323849075085661e-01 5.022429548670142435e-03
1.194101081449908897e+01 1.532818060837007890e-01
1.088348457420395121e+01 1.378599735251885006e-01
9.909728188462430865e+00 1.240048501380656282e-01
9.014346084984339313e+00 1.115565742689803852e-01
8.192140563399396669e+00 1.003584145297073127e-01
7.438100155234711686e+00 9.027922634922241896e-02
6.747537255261043754e+00 8.120419079758545156e-02
6.115982605817798401e+00 7.303655508178068245e-02
5.539065581077347034e+00 6.568224436803929422e-02
5.012905921847594648e+00 5.906466761663495268e-02
4.533329484420922206e+00 5.310374643109792153e-02
4.096901291294526182e+00 4.773550789099838959e-02
3.700145666669078182e+00 4.289823925460019283e-02
3.339730278478052927e+00 3.855086168447648121e-02
3.012809814497624306e+00 3.463814992551089711e-02
2.716332343842006836e+00 3.111512981454154017e-02
2.447949107711209660e+00 2.794628626749818406e-02
2.182041760323484514e+00 2.482822763667414528e-02
1.964507012578502465e+00 2.229299527640382639e-02
1.749443459407899137e+00 1.979643491105997563e-02
1.573801572232270241e+00 1.776940224341632540e-02
1.415314463109410781e+00 1.594779529629003836e-02
1.272363634899124740e+00 1.431123819883095734e-02
1.143532836212665105e+00 1.283815730564385853e-02
1.027430109762375032e+00 1.151736572792373854e-02
9.229124437655474855e-01 1.033103134309280510e-02
8.288191772487749631e-01 9.267044899598392629e-03
7.441547678397801846e-01 8.311280144799440550e-03
6.607928025124877314e-01 7.369551182690276328e-03
3.037502908091296860e-01 3.368753972447309682e-03
1.184495892371132264e+01 1.518731704312394071e-01
1.079457209706339782e+01 1.365824234256666214e-01
9.827642739418102735e+00 1.228553047871636245e-01
8.938703305534943411e+00 1.105208435637970721e-01
8.122478845426433836e+00 9.941878208503704406e-02
7.374107639380354406e+00 8.943401553665467074e-02
6.688826467144403765e+00 8.044416621885519536e-02
6.062213200587258655e+00 7.235298852397024916e-02
5.489928910168259790e+00 6.506449603307458418e-02
4.967900551035866918e+00 5.850559951395423869e-02
4.492404909072944541e+00 5.259790316546116701e-02
4.059581264517839294e+00 4.727627162310207853e-02
3.666141495542481366e+00 4.248769673661773050e-02
3.308875903960563303e+00 3.818058483861709596e-02
2.984730484989722044e+00 3.430344302185766442e-02
2.690923700431880672e+00 3.081310950107526286e-02
2.399677079825850878e+00 2.738027287959345774e-02
2.161367163522976753e+00 2.458828775987455251e-02
1.945836188475582818e+00 2.207745398510354770e-02
1.732731582736691145e+00 1.960364406141222940e-02
1.558707727701073908e+00 1.759599233594532144e-02
1.401639311936230925e+00 1.579057237788601686e-02
1.260077994294640735e+00 1.417130506725966348e-02
1.132437182627010319e+00 1.271382961547945327e-02
1.017424056700316992e+00 1.140345460275682919e-02
9.138813481492973345e-01 1.022765699835764992e-02
8.206753352766138487e-01 9.173790355531711085e-03
7.368085026989521502e-01 8.228078111573063069e-03
6.542956203671822513e-01 7.297149419662392680e-03
2.035208844242222259e-01 2.253510485981839642e-03
1.174946257241624359e+01 1.504742879249171272e-01
1.070629244755000542e+01 1.353232991509279448e-01
9.746099266239610870e+00 1.217207552114449309e-01
8.863530969142264127e+00 1.094933230023739518e-01
8.053361583598443119e+00 9.849467053483308698e-02
7.310586762912405057e+00 8.859785303353701069e-02
6.630537907351696347e+00 7.969291899073960295e-02
6.008844703453287472e+00 7.166930559003367729e-02
5.441080858164808021e+00 6.444818390129015973e-02
4.923328818985515554e+00 5.795044236700457735e-02
4.451724404278892600e+00 5.209872722496246972e-02
4.022543998203190974e+00 4.682908508561759581e-02
3.632456834533932977e+00 4.208340039753536571e-02
3.278242989890395087e+00 3.781488753309086154e-02
2.956942095232316881e+00 3.397540840866430240e-02
2.665726064492125680e+00 3.051674135540660346e-02
2.377124867168591393e+00 2.711599155740731029e-02
2.140926117519741378e+00 2.434969556668948112e-02
1.907159917630088852e+00 2.162688948634709091e-02
1.716194940339394348e+00 1.941240487825844283e-02
1.543737216959023772e+00 1.742478630661864480e-02
1.388153470632527364e+00 1.563654967046066574e-02
1.247881092145863402e+00 1.402950865151164975e-02
1.121475622688950624e+00 1.258954755183739824e-02
1.007520692113952565e+00 1.129195889627624023e-02
9.050204217449598909e-01 1.012763092262924242e-02
8.127164805374198497e-01 9.085289914038166201e-03
7.296282845844035414e-01 8.146906145955021272e-03
6.478902832568260717e-01 7.224327391932336417e-03
1.277897533327750601e+01 1.658101506010684900e-01
1.165452296477955230e+01 1.490840267101770089e-01
1.061859894947625804e+01 1.340760360061021839e-01
9.665118493634061281e+00 1.205921834407852888e-01
8.788861937706892391e+00 1.084733981166097344e-01
7.984657414725569780e+00 9.757130224686166864e-02
7.247501929114201324e+00 8.777039509501440018e-02
6.572669761395085963e+00 7.893679163819564137e-02
5.955890373922919423e+00 7.099564364802302130e-02
5.392706406513815942e+00 6.383959470644962053e-02
4.879115596624195028e+00 5.740078878612534657e-02
4.411386075538743512e+00 5.160153225173583214e-02
3.985839307004805487e+00 4.637956632607623947e-02
3.599091535501333095e+00 4.168246481607937315e-02
3.247911201610588439e+00 3.745226508306905705e-02
2.929359954734931382e+00 3.364756016594248889e-02
2.640731255389278331e+00 3.022552803318436995e-02
2.354687097781475558e+00 2.685402491514968931e-02
2.120634511506458875e+00 2.411267540492859768e-02
1.889005158089588798e+00 2.141691053453813678e-02
1.699764198346674249e+00 1.922343430477371426e-02
1.528920883891654814e+00 1.725571128759477782e-02
1.374828060194836166e+00 1.548524552453086831e-02
1.235783193426943205e+00 1.389412400154648591e-02
1.110562459908083222e+00 1.246360232933827611e-02
9.977750405446736970e-01 1.118120326988999470e-02
8.961683797789298245e-01 1.003010673050292421e-02
8.047416971209198078e-01 8.994473261757333915e-03
7.224759190547913601e-01 8.068323012683651513e-03
6.414895371951309100e-01 7.153939785896389417e-03
1.267722839624461351e+01 1.642901270030626970e-01
1.156036374262525968e+01 1.477125854598659582e-01
1.053148153767463846e+01 1.328308404651444841e-01
9.584771384309973996e+00 1.194721314011941288e-01
8.714793399936096918e+00 1.074677600511061981e-01
7.916519436987895730e+00 9.666035486317890724e-02
7.184910064725379186e+00 8.694690597369682250e-02
6.515353062371007198e+00 7.819928116459701206e-02
5.903315283221418852e+00 7.032722657114368059e-02
5.344707254292506704e+00 6.323763234664454835e-02
4.835275961394102318e+00 5.685389105963677830e-02
4.371454948630660198e+00 5.111129734297325394e-02
3.949436686152326459e+00 4.593800534725432649e-02
3.565948782895671076e+00 4.128499805923500909e-02
3.217792667655445360e+00 3.709377597894027850e-02
2.902082019297794080e+00 3.332422396403564302e-02
2.616035792976690644e+00 2.993237456872281654e-02
2.332502094436189388e+00 2.659531903512052028e-02
2.100532500960511140e+00 2.387868010363173796e-02
1.871021052539862506e+00 2.120865479223647126e-02
1.683495986897196817e+00 1.903635384366754099e-02
1.514195549814762787e+00 1.708500893199961512e-02
1.361515716095925477e+00 1.533335706771164243e-02
1.223853736373335055e+00 1.375848531091065398e-02
1.099836529280783903e+00 1.234409250963278831e-02
9.880298218321065251e-01 1.107233166044641060e-02
8.874029533164046191e-01 9.928917093762857499e-03
7.968517657407839794e-01 8.905342518240376079e-03
7.076871113057434659e-01 7.900626044208764256e-03
6.351594516819457636e-01 7.083653687717858874e-03
1.257610838952608034e+01 1.627718763855368622e-01
1.146676780311006993e+01 1.463485505399756137e-01
1.044491369173109341e+01 1.316041238221321852e-01
9.504856534967744963e+00 1.183654591231315389e-01
8.641158313809063074e+00 1.064649352354079676e-01
7.848798411859073454e+00 9.575823401192419537e-02
7.122755081981574143e+00 8.612933559622093505e-02
6.458364588527270911e+00 7.746358854848307829e-02
5.851232657224339384e+00 6.966411046433210186e-02
5.296981990053263978e+00 6.264040241350884997e-02
4.791773901676948277e+00 5.631387298836956767e-02
4.331799932799101249e+00 5.062243791747743360e-02
3.913360703486667980e+00 4.549584216221185667e-02
3.533123655419529552e+00 4.088791649607241563e-02
3.187985034157482467e+00 3.673856608783607203e-02
2.875011696562845387e+00 3.300253979509614605e-02
2.591437783493153457e+00 2.964324341373140645e-02
2.310460024272395607e+00 2.633601960581929274e-02
2.080578707555901463e+00 2.364572581708019455e-02
1.853139972393122115e+00 2.100255580207968653e-02
1.667346614679898087e+00 1.885019005876826040e-02
1.499662355748590414e+00 1.691934479515746700e-02
1.348392830823748501e+00 1.518411058314896554e-02
1.212028320172555906e+00 1.362539174802400097e-02
1.089097837180068362e+00 1.222349241346078544e-02
9.784086245955271322e-01 1.096359261971454821e-02
8.787379436831441737e-01 9.833645948763515901e-03
7.890304725702312894e-01 8.818790198474013228e-03
7.007614785986565620e-01 7.821851040728045393e-03
6.289516268611493599e-01 7.013623937238050270e-03
1.247553337945834073e+01 1.612754681654722522e-01
1.137365441084463846e+01 1.449922895900860598e-01
1.035887291810105637e+01 1.303834989846603398e-01
9.425555555316774914e+00 1.172664567900247451e-01
8.568177067896542098e+00 1.054726765376587938e-01
7.781663537461394498e+00 9.486399355651338461e-02
7.061124840592715834e+00 8.532853587832345266e-02
6.401879609256834414e+00 7.673741229428081290e-02
5.799541620269362596e+00 6.900817232121417288e-02
5.249728616939037806e+00 6.204687244045607730e-02
4.748624403563867169e+00 5.578101900703853061e-02
4.292447804528400468e+00 5.013980171486655951e-02
3.877539916269488796e+00 4.506646221137691755e-02
3.500519483209757254e+00 4.049649126526247422e-02
3.158388907402186252e+00 3.638274240439472867e-02
2.848154845529688561e+00 3.268318379427747472e-02
2.567138222219564447e+00 2.935567418044347787e-02
2.288684932232131430e+00 2.608058150004516004e-02
2.060857519712505415e+00 2.341719559433924971e-02
1.835441708395878946e+00 2.079800647362347113e-02
1.651390446389705557e+00 1.866600541551800482e-02
1.485224497570171609e+00 1.675377382535444062e-02
1.335408154432215611e+00 1.503341448686019467e-02
1.200293855750803163e+00 1.348855654145166699e-02
1.078546425270801690e+00 1.210160301852151489e-02
9.688970654725209686e-01 1.085505502628354539e-02
8.701568621906387024e-01 9.737652458676353262e-03
7.813177143074816478e-01 8.731487801489844561e-03
6.938875344505059939e-01 7.744543997841247564e-03
6.227964638137033493e-01 6.943679317810745079e-03
1.237565258491299502e+01 1.597940394951497256e-01
1.128124412086634898e+01 1.436486257591519100e-01
1.027349714555547777e+01 1.291816267675836016e-01
9.346715187523773949e+00 1.161720105720920049e-01
8.495680337881070798e+00 1.044913635082725806e-01
7.715018787101016073e+00 9.397923989870707318e-02
6.999859039064459942e+00 8.452341916422180523e-02
6.345808650932892370e+00 7.601281018025597691e-02
5.748202025920432057e+00 6.835433876298299682e-02
5.202843190156736242e+00 6.145821293184689643e-02
4.705830953099512826e+00 5.524832526853573622e-02
4.253469921377995178e+00 4.966316252469847592e-02
3.842018612351048024e+00 4.463367725799956276e-02
3.468231930244873418e+00 4.010720479500645003e-02
3.129105921728773332e+00 3.603018884091450935e-02
2.821592480418519955e+00 3.236960062892801915e-02
2.543035589919249162e+00 2.907244871300445135e-02
2.267040171620104960e+00 2.582793901901016612e-02
2.041295856185452617e+00 2.318937029548986950e-02
1.817945760503120178e+00 2.059429494583375764e-02
1.635576623322815282e+00 1.848732663476826757e-02
1.470970083417312502e+00 1.658961054967372437e-02
1.322516726453094593e+00 1.488653567135298644e-02
1.188647626534349966e+00 1.335750064611650190e-02
1.068081451833670314e+00 1.198292396750476677e-02
9.594638219496427478e-01 1.074892166908770694e-02
8.616605284415740362e-01 9.640579277387059318e-03
7.736902673240992900e-01 8.644153977275593689e-03
6.870379346786799069e-01 7.668174434548468213e-03
6.166244944873475742e-01 6.876457908656281176e-03
1.227646147923754505e+01 1.583108184854145895e-01
1.118940000693371850e+01 1.423258672668705760e-01
1.018868024112494375e+01 1.279850749948834299e-01
9.268588367032496222e+00 1.150978649917117624e-01
8.423675743730688836e+00 1.035193223018619629e-01
7.648815712458921112e+00 9.309827125414421589e-02
6.939121426793650294e+00 8.373079316302645125e-02
6.290141293085661722e+00 7.529915828159980395e-02
5.697279086536172876e+00 6.770680016413117841e-02
5.156324416408935463e+00 6.087598869746927571e-02
4.663390219278913840e+00 5.472277805018568170e-02
4.214790025630152037e+00 4.918942104212980365e-02
3.806850912509248452e+00 4.420744745100222556e-02
3.436252621468649515e+00 3.972137429942758369e-02
3.100032755668817863e+00 3.568733095920405274e-02
2.795238275889527557e+00 3.205770514092318862e-02
2.519130293991301617e+00 2.879282063734268232e-02
2.245609778165095438e+00 2.557921298207734701e-02
2.021878758825267575e+00 2.296622311110111531e-02
1.800637395073595437e+00 2.039563634768450789e-02
1.619900206747468374e+00 1.830591233572389023e-02
1.456812441206082331e+00 1.642734014023511727e-02
1.309762703881466983e+00 1.474227931445173077e-02
1.177189323487500383e+00 1.322627638129401928e-02
1.057703585345784125e+00 1.186275452040546144e-02
9.500704069148994124e-01 1.064286267396047196e-02
8.532488800755793079e-01 9.545312660733638183e-03
7.660622321358733222e-01 8.562616987111635811e-03
6.803573920507924866e-01 7.591061046003145379e-03
6.040388919172160476e-01 6.736204735973124434e-03
1.217782007457043036e+01 1.568585777685550242e-01
1.109821902616307376e+01 1.410119890566258749e-01
1.010448273377487283e+01 1.267960161235825722e-01
9.190921201255559225e+00 1.140295626433457388e-01
8.352118822873460857e+00 1.025564418298141739e-01
7.583119630229274932e+00 9.222708554820326088e-02
6.878861540406281172e+00 8.294679720209179041e-02
6.234921861319787872e+00 7.458883232300186905e-02
5.646789813801087909e+00 6.707095294737859537e-02
5.110173907242559821e+00 6.030094291034857751e-02
4.621298056260806142e+00 5.420306858375689013e-02
4.176386926541254319e+00 4.872008813903374452e-02
3.771909752252915027e+00 4.378351970164749696e-02
3.404583810481175643e+00 3.934038597045143998e-02
3.071268661293360847e+00 3.534359410771203969e-02
2.769085784818412943e+00 3.174724495707005600e-02
2.495451812844586836e+00 2.851338040330276408e-02
2.224357358236344950e+00 2.533049264134175707e-02
2.002701337017998018e+00 2.274234327342171402e-02
1.783428103513544638e+00 2.019733155845891692e-02
1.604416061604567512e+00 1.812622180919257545e-02
1.442846337995057793e+00 1.626862722379395984e-02
1.297124379964445628e+00 1.459793487049759232e-02
1.165719148556569218e+00 1.309728808568769165e-02
1.047413571783307296e+00 1.174928874994441222e-02
9.408623161504323651e-01 1.053920781607558740e-02
8.449222961862911108e-01 9.450976472424203745e-03
7.586168061505272897e-01 8.475683324248976108e-03
6.736834610254972544e-01 7.516102732295699973e-03
4.559286296582123477e-01 5.071632027379402961e-03
1.207975638505291904e+01 1.554082536807233350e-01
1.100755717982602278e+01 1.397091515107826143e-01
1.002079546660889164e+01 1.256236594739190970e-01
9.113749590150748148e+00 1.129700534355121411e-01
8.281171614008309589e+00 1.015941021840759406e-01
7.517872776378851540e+00 9.136954605071170854e-02
6.819026465944019400e+00 8.216647977160793093e-02
6.180125133089667600e+00 7.388431627626559917e-02
5.596642714364481463e+00 6.643516294855429660e-02
5.064387427897695027e+00 5.973025418828892957e-02
4.579558394864098325e+00 5.369209380610229926e-02
4.138416420980715493e+00 4.825516009301751563e-02
3.737260976372027699e+00 4.336675700409545198e-02
3.373058714178302164e+00 3.896388259313270097e-02
3.042701948466958406e+00 3.500337442729648668e-02
2.743234936318873274e+00 3.144256392349985274e-02
2.471943386055118541e+00 2.823543973414558220e-02
2.203352622654807913e+00 2.508677686232750267e-02
1.983621348339311474e+00 2.252166117698498407e-02
1.766390919927670389e+00 1.999904345232650024e-02
1.589024660085369023e+00 1.795014011725246106e-02
1.428947229307098832e+00 1.611000590879380079e-02
1.284541283143233681e+00 1.445408539661167079e-02
1.154436259894789263e+00 1.296776609153174435e-02
1.037217134930296547e+00 1.163322756482319635e-02
9.316400741760016979e-01 1.043207052150542033e-02
8.366802606684317078e-01 9.360217015265379775e-03
7.511827276173969059e-01 8.392843866218092572e-03
6.669986447574832722e-01 7.441308198386247311e-03
3.066074790486140178e-01 3.403152242086978502e-03
1.198251138523337467e+01 1.539741790497677343e-01
1.091747356617887199e+01 1.384096270341499957e-01
9.937576248982971094e+00 1.244549375700660376e-01
9.037153323250196379e+00 1.119198751790319718e-01
8.210655865671560250e+00 1.006493735512262455e-01
7.453132409577367667e+00 9.051145002673854911e-02
6.759714359951793483e+00 8.139473459296497904e-02
6.125774466468481450e+00 7.318906205798528242e-02
5.546876450819836712e+00 6.580495640126168833e-02
5.019031275035291451e+00 5.916446357885001700e-02
4.538165143095438836e+00 5.317808567429009592e-02
4.100642320533151697e+00 4.779434741671644005e-02
3.702966417207818939e+00 4.294998329790560010e-02
3.341918426495336991e+00 3.858892157104797799e-02
3.014363550517379586e+00 3.466567076272162456e-02
2.717485104827952469e+00 3.113775149875780066e-02
2.423236334484940357e+00 2.766496804683948874e-02
2.182495878134388612e+00 2.484322512960509752e-02
1.964746043954750165e+00 2.230292708806597135e-02
1.749536541064471207e+00 1.980479985074720325e-02
1.573748871801110338e+00 1.777354002589680987e-02
1.415154830648952311e+00 1.595010093004306517e-02
1.272147574692988226e+00 1.431368697199802281e-02
1.143240873049359951e+00 1.284156791127643617e-02
1.027123829520258935e+00 1.151875405924360045e-02
9.225901538211557229e-01 1.033089092314003025e-02
8.284830358019961150e-01 9.265450437856447008e-03
7.438137001319831132e-01 8.308165331234729917e-03
6.605055279666213197e-01 7.369067362990472728e-03
2.054261302129936351e-01 2.275978330835352285e-03
1.188579922041614267e+01 1.525555622982079640e-01
1.082810641791592410e+01 1.371323385584983789e-01
9.855102488824380558e+00 1.232980956269369571e-01
8.961126146327528019e+00 1.108779109886873226e-01
8.140697846199769216e+00 9.970479671980783665e-02
7.388908157647891883e+00 8.966195446488636756e-02
6.700764995816416381e+00 8.063226765499310889e-02
6.071781079962121908e+00 7.249843247347341479e-02
5.497590691593592815e+00 6.518152664225590476e-02
4.973969128446642074e+00 5.860123736979755416e-02
4.497019553436587991e+00 5.267409044653113825e-02
4.063239872820846976e+00 4.733963134001795831e-02
3.668960912943804775e+00 4.253686818762737049e-02
3.310987639348455858e+00 3.822051702424161812e-02
2.986306381359382200e+00 3.433424459886945390e-02
2.692035834232956670e+00 3.083664364610825409e-02
2.400438353406563419e+00 2.739854580499122630e-02
2.161812310874402510e+00 2.460125503300565272e-02
1.925697235420240849e+00 2.184957534710864346e-02
1.732798232868306254e+00 1.961128373399944821e-02
1.558635041354344386e+00 1.760108449228338715e-02
1.401552656843487954e+00 1.579540564032248795e-02
1.259842013248782422e+00 1.417055826623303191e-02
1.132174534202696314e+00 1.271442519237282395e-02
1.017182563745087753e+00 1.140550090748600372e-02
9.135517465933525871e-01 1.022833451701313061e-02
8.204188495344032495e-01 9.176477485895433855e-03
7.365286680818849963e-01 8.228892337833635870e-03
6.539959453427469649e-01 7.294361937332139063e-03
1.293026631438408636e+01 1.681928933378615820e-01
1.178961189874818594e+01 1.511399269982994786e-01
1.073926899838058624e+01 1.358605826348467382e-01
9.773173983723072666e+00 1.221520411825597341e-01
8.885504152255631283e+00 1.098476487689522968e-01
8.071203802902621405e+00 9.877234701027214070e-02
7.325087425011089337e+00 8.881932063016778622e-02
6.642307162981476942e+00 7.987478858501333157e-02
6.018270331239986781e+00 7.181736738362771988e-02
5.448619332571952967e+00 6.456578685631698955e-02
4.929267270947714330e+00 5.804257587712857019e-02
4.456319245383073557e+00 5.217222966032835502e-02
4.026169347026145040e+00 4.688896146607021698e-02
3.635210810079174237e+00 4.212969459592870447e-02
3.280309005169315562e+00 3.785349350355035614e-02
2.958468117421366284e+00 3.400348833374521734e-02
2.666814815083211609e+00 3.054142910377573988e-02
2.377834294107783464e+00 2.713327349198822389e-02
2.141344804994604445e+00 2.436074735162676100e-02
1.907308378749156264e+00 2.163634551210869700e-02
1.716254036416327233e+00 1.941941160013512663e-02
1.543713758927456547e+00 1.743001443624098493e-02
1.388040351383761806e+00 1.563998198092553943e-02
1.247629419340486656e+00 1.403387399886434246e-02
1.121212472597542531e+00 1.258889887404837822e-02
1.007278354804610254e+00 1.129136644970589118e-02
9.046922052363031153e-01 1.012925381543170432e-02
8.123389375799433543e-01 9.084264360851614095e-03
7.293270116620431676e-01 8.145861659539723951e-03
6.475996231624172594e-01 7.224454617821375602e-03
1.282707954754129887e+01 1.666368905925716404e-01
1.169408907742527859e+01 1.497433553507341863e-01
1.065107220962573109e+01 1.346022420020279164e-01
9.691743836302741499e+00 1.210216471594661863e-01
8.810565910308111981e+00 1.088194934243180145e-01
8.002287499218004641e+00 9.785334459426568710e-02
7.261723673477334273e+00 8.798700686592640652e-02
6.584272038829233509e+00 7.912433421142123224e-02
5.965112904648801617e+00 7.113994730251783916e-02
5.400054121229683091e+00 6.395543232626306474e-02
4.884969009924311933e+00 5.749214571320610673e-02
4.415862057350696368e+00 5.167558957519872292e-02
3.989390906450582364e+00 4.643861141649994334e-02
3.601746663568091478e+00 4.172938868804353107e-02
3.249902386391164022e+00 3.748967611708812347e-02
2.930858009424981869e+00 3.367660481613216072e-02
2.641836191426546243e+00 3.024653696148365753e-02
2.355368862318338419e+00 2.687202513852983421e-02
2.121002821296380070e+00 2.412433239176302660e-02
1.889214619064169653e+00 2.142582633300478198e-02
1.699803804133388496e+00 1.922984781427407655e-02
1.528884038018602398e+00 1.725663525971208104e-02
1.374618316452392408e+00 1.548754529545378830e-02
1.235610465166461669e+00 1.389473963862218435e-02
1.110305204453851502e+00 1.246816278442135044e-02
9.974343597508079640e-01 1.118224112419952121e-02
8.958390900609412011e-01 1.002780458662264583e-02
8.044293995252768115e-01 8.993644509668524689e-03
7.143742231026097844e-01 7.978599438303266358e-03
6.412041409975175466e-01 7.152924246245711062e-03
1.272459507639854337e+01 1.651032094794892269e-01
1.159931727077272789e+01 1.483619288931606051e-01
1.056341261328763892e+01 1.333585498347537035e-01
9.610887716032685546e+00 1.198954381489196058e-01
8.736154036545661583e+00 1.078100131184797222e-01
7.933837187732314611e+00 9.693570646426385995e-02
7.198939148154852141e+00 8.717049006594088101e-02
6.526650406404281846e+00 7.838065966539890794e-02
5.912431790383327446e+00 7.047063284417738604e-02
5.351900724785342511e+00 6.335236732505221402e-02
4.841042395142690857e+00 5.694712241833034538e-02
4.375848565111715160e+00 5.118581035171797938e-02
3.952880052650594056e+00 4.599347700578237941e-02
3.568599752833666372e+00 4.132987712410879366e-02
3.219827329502130464e+00 3.712892609933690635e-02
2.903535033471853932e+00 3.335225751469055727e-02
2.617021992175219136e+00 2.995359787566603815e-02
2.333156770715094197e+00 2.661096655888771020e-02
2.100929103580413848e+00 2.389130943378487207e-02
1.871120708170819880e+00 2.121808503017078712e-02
1.683493478792733367e+00 1.904458274492141709e-02
1.514147462404483946e+00 1.709246773058593211e-02
1.361386130247532966e+00 1.533752868743322798e-02
1.223679732886058247e+00 1.376087900445919707e-02
1.099533474099525066e+00 1.234513515088409528e-02
9.877766787931263615e-01 1.107296732086490709e-02
8.871463473179448389e-01 9.931704988504401130e-03
7.965267508754885206e-01 8.906903776201249845e-03
7.074127289086203918e-01 7.899643406982875815e-03
6.349127305876611782e-01 7.081970228671735992e-03
1.262271282245285775e+01 1.635790662969157094e-01
1.150506420309095290e+01 1.469862449640788882e-01
1.047624449877172559e+01 1.321194890232756380e-01
9.530516309802100849e+00 1.187796918940232926e-01
8.662240431042372180e+00 1.068048374055158845e-01
7.865960259507875918e+00 9.603182297596463135e-02
7.136590938932747541e+00 8.635271713885121769e-02
6.469546037624988699e+00 7.764068629799097954e-02
5.860088929900186372e+00 6.980612322675394665e-02
5.304122438414216489e+00 6.275300644850381748e-02
4.797415149225846775e+00 5.640805726196353176e-02
4.336078595870128005e+00 5.069673960265135004e-02
3.916698656248619681e+00 4.555836842820102511e-02
3.535708127134420398e+00 4.093366981157697815e-02
3.189937132419452315e+00 3.677317363505208658e-02
2.876485523377782183e+00 3.303043308895482061e-02
2.592473714122357276e+00 2.966462334636434453e-02
2.311137464745615766e+00 2.635317377019515128e-02
2.080969603636269483e+00 2.366022993515953451e-02
1.853306410820456218e+00 2.101152024299975454e-02
1.667423428098505855e+00 1.886023790664368913e-02
1.499603684510403712e+00 1.692446040114223282e-02
1.348243606547444351e+00 1.518445153501800371e-02
1.211836831049109220e+00 1.362534498619586559e-02
1.088874310457356609e+00 1.222246584420435406e-02
9.781048755095561598e-01 1.096547383436064123e-02
8.784800096035226824e-01 9.833363518036760537e-03
7.887138226313350486e-01 8.818040641901317769e-03
7.004741109990634262e-01 7.822021732179747569e-03
6.287011777333311180e-01 7.012855096506324763e-03
1.252147602779693791e+01 1.620631755004205976e-01
1.141140391433065737e+01 1.456261844813966644e-01
1.038986336199831406e+01 1.309023906412794536e-01
9.450830640480962330e+00 1.176800796640648794e-01
8.588828625020370922e+00 1.058123088570012277e-01
7.798446974588202352e+00 9.513313045430489556e-02
7.074714139992020812e+00 8.554067872667288353e-02
6.412857169804135893e+00 7.691080987804173319e-02
5.808204226134425774e+00 6.914713199370001173e-02
5.256715463627985585e+00 6.216061223829695559e-02
4.754143056756577224e+00 5.586923666102248248e-02
4.296745488933806811e+00 5.021468435225523441e-02
3.880805249502785603e+00 4.512047158428210414e-02
3.503135494691365093e+00 4.054288918805323827e-02
3.160313441964027081e+00 3.642065157600938435e-02
2.849566807807134783e+00 3.271489809443567376e-02
2.568123303642391164e+00 2.938150282785158968e-02
2.289309438884500558e+00 2.609777859176241541e-02
2.061197949332567614e+00 2.343095582131692750e-02
1.835675358454769812e+00 2.080714116185601939e-02
1.651446868228233944e+00 1.867616792155641497e-02
1.485151086751194116e+00 1.675911690741266682e-02
1.335217676320321178e+00 1.503677584959025454e-02
1.200082383648592987e+00 1.349063697694848941e-02
1.078302276145680638e+00 1.210498395929326780e-02
9.686190338388219745e-01 1.085568277082289528e-02
8.698776820232697604e-01 9.737770668154593912e-03
7.809947254826522522e-01 8.730808386603504043e-03
6.936060780902463252e-01 7.745729028998613215e-03
6.224904334413754459e-01 6.945257759841249635e-03
1.242080979836234711e+01 1.605734302190473806e-01
1.131834827610798477e+01 1.442840402782372966e-01
1.030395083956147673e+01 1.296877446407073975e-01
9.371719350569108542e+00 1.165817189504287782e-01
8.515979190966088908e+00 1.048189787136012269e-01
7.731471045442892986e+00 9.424534835057064852e-02
7.013250815496046009e+00 8.473976602568457361e-02
6.356558575530097954e+00 7.618662867768334623e-02
5.756724427128265376e+00 6.849455200722505410e-02
5.209677606318527054e+00 6.156980417749804285e-02
4.711276029241581398e+00 5.533820605506589024e-02
4.257654595917498064e+00 4.973632910471856294e-02
3.845278063510565225e+00 4.469218127225031006e-02
3.470780888953001853e+00 4.015256154763251900e-02
3.130971662619490115e+00 3.607206459469392695e-02
2.822952456822628520e+00 3.239944451070787129e-02
2.543970134183257237e+00 2.909692573146912056e-02
2.267638150385808959e+00 2.584746212078535207e-02
2.041608750605297118e+00 2.320505519903014180e-02
1.818156125351656716e+00 2.060597153742814089e-02
1.635590390565639263e+00 1.849332172539880706e-02
1.470890144031053559e+00 1.659642923705501386e-02
1.322346918718426911e+00 1.489214487869804614e-02
1.188474349039656763e+00 1.336155226386393988e-02
1.067822848181069206e+00 1.198592186692409856e-02
9.591931329366846226e-01 1.075074975681583958e-02
8.613599195662812180e-01 9.642070878594088956e-03
7.733599382901430452e-01 8.645886506976670910e-03
6.867476507553347265e-01 7.669527773496804569e-03
6.097310922875170958e-01 6.801996935156125537e-03
1.232093628842863353e+01 1.590880315204193096e-01
1.122600576868021882e+01 1.429437129873758483e-01
1.021866643495090443e+01 1.284841357139323847e-01
9.293080383609966688e+00 1.155039888900143696e-01
8.443567440616895681e+00 1.038426021328779508e-01
7.664998546167726801e+00 9.336442953575412040e-02
6.952322169282182607e+00 8.394186093883201916e-02
6.300698369088407524e+00 7.546765768140274722e-02
5.705636134239128410e+00 6.784587756192961283e-02
5.163027997691725268e+00 6.098588213900182908e-02
4.668709949824602745e+00 5.481525815257710932e-02
4.218897398999297721e+00 4.926111083295344611e-02
3.810039480470375217e+00 4.426583825177068943e-02
3.438701873434391043e+00 3.976907204810454372e-02
3.101905855088295638e+00 3.572262332329140255e-02
2.796539492713105091e+00 3.208825944648131118e-02
2.520061289707205443e+00 2.881413833700983279e-02
2.246198051357202630e+00 2.559597249295230900e-02
2.022218961121601488e+00 2.297921173974717610e-02
1.800797408265554900e+00 2.040601060058176014e-02
1.619913852207941263e+00 1.831391602632575361e-02
1.456788164152824194e+00 1.643343856641864276e-02
1.309565116617347647e+00 1.474712390647418304e-02
1.176936888737956544e+00 1.322890886519390019e-02
1.057432605458047847e+00 1.186731773016849213e-02
9.498037576707174523e-01 1.064622804285565022e-02
8.529816488277235376e-01 9.544912696896827586e-03
7.658085889829888693e-01 8.562799821742050552e-03
6.800669845801960989e-01 7.594186756073131352e-03
4.602341635640675999e-01 5.122071702431525882e-03
1.222162571568219924e+01 1.576183517548810642e-01
1.113416543508545864e+01 1.416232914467163151e-01
1.013389803394498401e+01 1.272899673448980862e-01
9.215030343042727168e+00 1.144264973105049849e-01
8.371746666594795272e+00 1.028782363289651447e-01
7.598981954607329392e+00 9.248659610201134806e-02
6.891823945783078109e+00 8.315432464829997095e-02
6.245255337022284969e+00 7.475525983368190575e-02
5.655042972019988845e+00 6.720528407024511930e-02
5.116727083822426358e+00 6.040651477213961756e-02
4.626494192758809021e+00 5.429718963840488022e-02
4.180481567362735795e+00 4.879150486533569836e-02
3.775024606139678607e+00 4.384088606982095709e-02
3.406979775938431043e+00 3.938818273615356247e-02
3.072980565065628777e+00 3.538237707467618148e-02
2.770429377058871712e+00 3.177942939784032805e-02
2.496354880234769702e+00 2.853590153408397737e-02
2.224950179789725091e+00 2.535044491188025856e-02
2.003030028856590317e+00 2.275578665377211637e-02
1.783561501741985911e+00 2.020810608760002097e-02
1.604402914506110278e+00 1.813637372364514458e-02
1.442701260735134827e+00 1.627527151006664605e-02
1.296967938706284684e+00 1.460111053601852171e-02
1.165545743699788916e+00 1.309908035528209967e-02
1.047150087733768276e+00 1.175226353399195893e-02
9.405655224703164397e-01 1.054022005616796556e-02
8.446420806281252913e-01 9.455128994292436723e-03
7.583411809579948537e-01 8.477072825674137127e-03
6.733764912693814830e-01 7.517697815378276451e-03
3.095042496729963899e-01 3.438352473938571970e-03
1.212289504080028557e+01 1.561563281301884820e-01
1.104300651742300055e+01 1.403138945100016743e-01
1.004972011347507710e+01 1.261039956183627186e-01
9.137507075583325644e+00 1.133613719936854836e-01
8.300483455050020609e+00 1.019075539520797602e-01
7.533558319872179609e+00 9.161942881188027410e-02
6.831758674386209762e+00 8.237347551162238490e-02
6.190303133365967270e+00 7.405083397014981805e-02
5.604744203282597148e+00 6.656682694591574412e-02
5.070891390388594822e+00 5.983420428565870697e-02
4.584673303914530429e+00 5.377831368457618166e-02
4.142298693374075746e+00 4.832904511110211465e-02
3.740372375656912052e+00 4.342360963777087274e-02
3.375474221566548749e+00 3.901052693809546612e-02
3.044463755408879369e+00 3.503896038049950784e-02
2.744467744922097552e+00 3.147177853126571778e-02
2.447173043886816668e+00 2.795625939992884765e-02
2.203892168055635370e+00 2.510393419378744231e-02
1.983939521453382371e+00 2.253544772024640777e-02
1.766520090604798865e+00 2.001108405396338774e-02
1.588983958429364352e+00 1.795797684181613119e-02
1.428804999184077662e+00 1.611576957500221452e-02
1.284375037721369406e+00 1.446054982551802336e-02
1.154242120439058050e+00 1.297180273012930700e-02
1.037010395802631546e+00 1.163705949772808439e-02
9.314303208143316359e-01 1.043816365065334748e-02
8.363866490991526126e-01 9.359462636236317787e-03
7.509047202796119702e-01 8.393397902913652189e-03
6.667917217208355618e-01 7.444461734044608391e-03
2.073665128430332572e-01 2.299994316770513549e-03
1.202489821556552663e+01 1.547090467512194090e-01
1.095240791569063354e+01 1.390123655000582159e-01
9.966189380521605301e+00 1.249390422832077213e-01
9.060498066116549509e+00 1.123056204466699182e-01
8.229718100145333892e+00 1.009584316461884790e-01
7.468521083577997821e+00 9.076613062797435350e-02
6.772194517034067829e+00 8.159896241243896897e-02
6.135684918883551831e+00 7.335285081748969815e-02
5.554928533292438964e+00 6.594012185571981877e-02
5.025322666407528338e+00 5.926924106135993131e-02
4.543155637447926942e+00 5.326722195968448814e-02
4.104547678401263333e+00 4.786768284605250751e-02
3.706005743541107567e+00 4.300677807825362825e-02
3.344183643540244777e+00 3.863834535628850320e-02
3.016054897323909412e+00 3.470503787632465975e-02
2.718763663700530131e+00 3.116740738961072676e-02
2.424130974697037200e+00 2.768958626903813072e-02
2.183007992680218390e+00 2.486159853206580672e-02
1.944500743661787823e+00 2.207918849702674227e-02
1.749673522045732454e+00 1.981716230856070751e-02
1.573757696256910421e+00 1.778335567706930409e-02
1.415098894803764384e+00 1.595814300021410059e-02
1.271966816500402553e+00 1.431799792811792177e-02
1.143026403492435561e+00 1.284439723526569453e-02
1.026917031467659669e+00 1.152335340619880209e-02
9.222868887489119594e-01 1.033233531448965806e-02
8.282159720469375319e-01 9.266717269113928027e-03
7.435136167364402304e-01 8.312298689155117604e-03
6.602079757417363970e-01 7.370702762264069383e-03
1.308483369579944977e+01 1.706638744723367740e-01
1.192753706675231129e+01 1.532815432937490729e-01
1.086240732075535398e+01 1.377185595824092779e-01
9.883250306832762178e+00 1.237772922634883532e-01
8.984074997835653775e+00 1.112599829161525222e-01
8.159434789748058137e+00 1.000148486173048912e-01
7.404035810751126157e+00 8.991434722845212391e-02
6.712993397262251527e+00 8.083294495607892816e-02
6.081584583527257060e+00 7.267154635304770571e-02
5.505409561879593738e+00 6.531753989854807707e-02
4.980219150059609134e+00 5.870787177616727109e-02
4.501986097976534040e+00 5.276155737063466244e-02
4.067034011555711537e+00 4.741051343824193715e-02
3.671896250298694486e+00 4.259704322385665654e-02
3.313257343626251572e+00 3.826772958076001679e-02
2.987951811853664097e+00 3.437094159050034514e-02
2.693307110979995311e+00 3.086835428978582097e-02
2.401282401876190242e+00 2.742240954591601207e-02
2.162334906388653000e+00 2.461859077153629588e-02
1.925986097590417945e+00 2.186456327450403414e-02
1.732961821385553103e+00 1.962365149931952907e-02
1.558633789643972589e+00 1.760992472326242120e-02
1.401423611649158740e+00 1.580205331228593663e-02
1.259667391449565965e+00 1.417922483085977924e-02
1.131997501831174535e+00 1.271975058721920744e-02
1.016933785265745627e+00 1.140863067827249493e-02
9.133294448462306869e-01 1.023246068964109995e-02
8.201183744385642793e-01 9.175652075686947448e-03
7.362704239928029581e-01 8.228732261342519561e-03
6.537436351672136770e-01 7.299891608826976873e-03
1.298033934322893934e+01 1.690866505828820532e-01
1.183079051959004957e+01 1.518593403570843436e-01
1.077304029375864758e+01 1.364442954213302417e-01
9.800835918940602909e+00 1.226225650299474640e-01
8.908214430137176620e+00 1.102271937630059928e-01
8.089683302339237159e+00 9.907892820278238477e-02
7.340035244688930760e+00 8.907206960113871197e-02
6.654313866380536346e+00 8.007484564695985241e-02
6.027962021105050638e+00 7.198300151978902217e-02
5.456342277140771913e+00 6.469895592479708857e-02
4.935374294748235968e+00 5.815118388314426817e-02
4.461161954090989923e+00 5.225868775144468931e-02
4.029852416597901943e+00 4.695518453715908508e-02
3.638074852741143950e+00 4.218865519366615108e-02
3.282493042100378400e+00 3.789802103437629049e-02
2.960107693193286149e+00 3.404121860752323120e-02
2.667999883025227170e+00 3.057189061577076858e-02
2.378628524739687666e+00 2.715742354868161748e-02
2.141845151923801982e+00 2.437836778868337009e-02
1.907677715505687654e+00 2.165090279916640284e-02
1.716331488923935389e+00 1.943224330038647793e-02
1.543687839777261983e+00 1.743772259086342341e-02
1.387890708147695218e+00 1.565077878337021999e-02
1.247521554168184998e+00 1.403817201731817101e-02
1.120955693583011614e+00 1.259663311298576602e-02
1.007028788173173206e+00 1.129859953561366398e-02
9.044568547581819384e-01 1.013218126702284880e-02
8.121251685312660396e-01 9.088560181684929989e-03
7.212152135225038396e-01 8.060806334572278090e-03
6.473436727064537655e-01 7.228919394069591511e-03
1.287631890611087648e+01 1.675232659302780813e-01
1.173466352730357976e+01 1.504536659663661402e-01
1.068423756540062897e+01 1.351803227414225539e-01
9.718968841639442857e+00 1.214873474084517679e-01
8.832851081595523013e+00 1.091943119801598999e-01
8.020370064978441960e+00 9.815338032861890827e-02
7.276457019150776695e+00 8.824252044251688909e-02
6.596057121300370696e+00 7.932263219538318588e-02
5.974648115283872407e+00 7.130428666595957365e-02
5.407665855680751754e+00 6.408858835036648771e-02
4.891003033653513299e+00 5.759854314746672144e-02
4.420721672816371850e+00 5.176637022524280957e-02
3.992997376308422997e+00 4.650728861700484384e-02
3.604576574366431085e+00 4.178585443888679224e-02
3.252141933502568527e+00 3.753612177104125036e-02
2.932514828382609462e+00 3.371490144535074784e-02
2.642993092389183118e+00 3.027605124147999052e-02
2.356167244745901890e+00 2.689600318200125253e-02
2.121555824314491190e+00 2.414466447565380078e-02
1.889466000925543065e+00 2.144187845023062464e-02
1.699925456445866567e+00 1.924418369002643681e-02
1.528840607257473838e+00 1.726966521636390597e-02
1.374547923139458838e+00 1.549468305876293070e-02
1.235481067470922900e+00 1.390286429740787699e-02
1.110101123036277171e+00 1.247177957091578394e-02
9.972634559148507716e-01 1.118790869077700145e-02
8.956022177697097186e-01 1.003483159327079460e-02
8.041205866665996904e-01 8.997856864682131708e-03
7.141071348082538295e-01 7.982097743430314335e-03
6.409447425833848522e-01 7.154273017012349918e-03
1.277306136586477692e+01 1.659744643181634560e-01
1.163917741300602238e+01 1.490576069056641084e-01
1.059610440425882061e+01 1.339184840980209013e-01
9.637649763079988219e+00 1.203563168249947163e-01
8.758051723700043922e+00 1.081766234745112909e-01
7.951630222115617208e+00 9.723867879766934230e-02
7.213421900546055809e+00 8.741294031769819561e-02
6.538258209615908534e+00 7.857608788694704638e-02
5.921759778693600040e+00 7.063222511984182383e-02
5.359366388242538193e+00 6.348253130673026101e-02
4.846887055848343451e+00 5.705307919340104478e-02
4.380586781560636744e+00 5.127229538158708383e-02
3.956470777476262857e+00 4.606593586288112996e-02
3.571396754078998370e+00 4.138582968672381568e-02
3.221903572602766719e+00 3.717550290395725543e-02
2.905127059523687993e+00 3.338915651487400771e-02
2.618185487931842026e+00 2.998535244522715706e-02
2.333900257681587043e+00 2.663369292025656587e-02
2.101365000146714568e+00 2.391031439096323943e-02
1.871415806246118807e+00 2.123445526971132202e-02
1.683669659371167082e+00 1.905843806681851299e-02
1.514184665303981436e+00 1.710066405468344333e-02
1.361294407036781395e+00 1.534557161466298600e-02
1.223529418083092457e+00 1.376922426485681361e-02
1.099337772755496268e+00 1.234991539303403885e-02
9.874839845434640884e-01 1.108014069390825251e-02
8.869081990756132461e-01 9.933683902146061423e-03
7.963023601589803713e-01 8.909861641052311751e-03
7.071422893217265138e-01 7.902845074362688238e-03
6.346786902865031443e-01 7.085624424611683056e-03
1.267046395883113519e+01 1.644354991174801772e-01
1.154430628090051414e+01 1.476811370412022539e-01
1.050847868419766229e+01 1.326813094251468594e-01
9.556970558732141185e+00 1.192305957071745220e-01
8.683714168700513270e+00 1.071678154089625856e-01
7.883361622582136796e+00 9.632995746635122924e-02
7.150833809830342780e+00 8.659521550438932513e-02
6.480978098236713336e+00 7.783475003166173689e-02
5.869308898890360560e+00 6.996688865553418735e-02
5.311442446038312504e+00 6.288102158566122313e-02
4.803223269677885376e+00 5.651150736873166575e-02
4.340692916839807403e+00 5.078562175887769981e-02
3.920275976756574465e+00 4.562793332272661179e-02
3.538467056076281203e+00 4.099005317429234296e-02
3.192017927698602264e+00 3.682002906087383787e-02
2.878002875013423001e+00 3.307063739385270040e-02
2.593575197609152116e+00 2.969761388139409430e-02
2.311825641447051716e+00 2.637812051416869863e-02
2.081462399120734830e+00 2.367850447654042123e-02
1.853589869265130030e+00 2.102617943749781129e-02
1.667494579359163787e+00 1.887430402600413781e-02
1.499619887148555097e+00 1.693431313557845069e-02
1.348130776010238785e+00 1.519388175406912074e-02
1.211665189158164013e+00 1.363332671155260446e-02
1.088665576621714148e+00 1.222949995987008057e-02
9.778903979185645801e-01 1.096839440515579196e-02
8.781986837828257286e-01 9.838399893650979014e-03
7.884917021045156904e-01 8.821532077907064465e-03
7.001811130256807569e-01 7.826238429400878688e-03
6.283951818953777968e-01 7.016818454417646060e-03
1.256851637428703405e+01 1.629140639915128419e-01
1.145003816130711449e+01 1.463094383582241031e-01
1.042154656673180746e+01 1.314465887675521083e-01
9.476832023387077086e+00 1.181207606945510608e-01
8.609980543262308217e+00 1.061710831012600276e-01
7.815666346483383542e+00 9.542525111968684637e-02
7.088662223585820321e+00 8.578485354673907881e-02
6.424095915815765778e+00 7.710509660513940877e-02
5.817281455907393983e+00 6.930947581330654250e-02
5.263891539407253184e+00 6.228627830476333310e-02
4.759829522638431953e+00 5.597333442340486631e-02
4.301239851024324601e+00 5.030050463002816441e-02
3.884313635967587164e+00 4.519258146420700173e-02
3.505752733728326298e+00 4.059653429844184425e-02
3.162400088056865677e+00 3.646546654823482059e-02
2.851066213387566162e+00 3.275183245881142791e-02
2.569236791446971591e+00 2.941046853487322421e-02
2.290029858232360827e+00 2.612378490753733407e-02
2.061664309605125922e+00 2.344969184583731853e-02
1.835912968249822974e+00 2.082412632441974637e-02
1.651490164300315255e+00 1.868916809980800120e-02
1.485205120642328014e+00 1.677060454284621041e-02
1.335156878467349317e+00 1.504816198871405594e-02
1.199889294428857500e+00 1.350106871223625757e-02
1.078080287941415971e+00 1.211103285413408365e-02
9.683819084149937195e-01 1.086294230320191539e-02
8.696324226369928079e-01 9.743607227005792251e-03
7.807499874059585787e-01 8.734603021123049996e-03
6.933146850728314492e-01 7.750427377830357983e-03
6.154939751838859330e-01 6.871469241398990915e-03
1.246711735810980670e+01 1.614010883609007796e-01
1.135640149592410530e+01 1.449575089057658084e-01
1.033518923202071882e+01 1.302299853670120244e-01
9.397279942186019142e+00 1.170229838150495805e-01
8.536754532744648571e+00 1.051808777404480283e-01
7.748407201340828721e+00 9.453859505565338772e-02
7.026974423265997416e+00 8.497205667893319159e-02
6.367567133456912387e+00 7.637830535907190466e-02
5.765643831762693239e+00 6.864848031385217819e-02
5.216814290330907156e+00 6.169548121026149218e-02
4.716871609072382121e+00 5.544299316718491466e-02
4.262062808680941117e+00 4.981888527427149466e-02
3.848676486601123603e+00 4.476099083677611418e-02
3.473403113580750379e+00 4.020912818302976172e-02
3.132993020234900339e+00 3.611523121976997763e-02
2.824456324933665385e+00 3.243751389526988715e-02
2.545026819818860364e+00 2.912631901774017859e-02
2.268343180489031496e+00 2.586999570323733275e-02
2.042141822541869267e+00 2.322328083811297378e-02
1.818370965239199055e+00 2.061865268445390795e-02
1.635678925967117392e+00 1.850865261894109673e-02
1.470915635273153832e+00 1.660572553340881538e-02
1.322273018276094891e+00 1.490143129888728962e-02
1.188300960308332543e+00 1.336945366874940470e-02
1.067609275871383101e+00 1.199059596652489630e-02
9.589551603930904777e-01 1.075656157264337498e-02
8.611336637147852802e-01 9.645892708845443808e-03
7.731332210797862148e-01 8.650543559777288879e-03
6.865344471744962984e-01 7.674706032718460642e-03
4.645773090497223312e-01 5.176327515052515926e-03
1.236655097495029487e+01 1.599086542869651295e-01
1.126343984826027267e+01 1.436066453883806104e-01
1.024938014927528940e+01 1.290198296779407616e-01
9.318192452338285747e+00 1.159310293624468136e-01
8.464109890604454733e+00 1.041962029327396788e-01
7.681714466089285764e+00 9.364934884634545931e-02
6.965796739403776527e+00 8.417636081305748808e-02
6.311629293958596953e+00 7.566173173253118445e-02
5.714449316427596237e+00 6.800122100002579939e-02
5.170007070821407424e+00 6.111183377165671504e-02
4.674178143763809246e+00 5.491600147164617945e-02
4.223223914599024020e+00 4.934611759283345778e-02
3.813363344964268542e+00 4.433347166058639044e-02
3.441321391069886104e+00 3.982541684284697514e-02
3.103795465497760198e+00 3.576958932718549838e-02
2.798018020038949061e+00 3.212447278768260778e-02
2.521112937441582158e+00 2.884583999819148245e-02
2.246848178759259351e+00 2.562169027262185816e-02
2.022733360687007931e+00 2.299705147410889897e-02
1.801024691390760379e+00 2.042215436351338051e-02
1.619967510378277797e+00 1.832848775669640787e-02
1.456716567423913533e+00 1.644501087419102114e-02
1.309479148063024123e+00 1.475473119626011936e-02
1.176800394777402392e+00 1.323847666231553304e-02
1.057268744682784201e+00 1.187433997193810056e-02
9.496304646563367147e-01 1.064953534642850558e-02
8.527539444577643124e-01 9.552691420893462751e-03
7.655676864804568105e-01 8.564908353081416084e-03
6.797627598457200992e-01 7.596540358886927705e-03
3.124157703705414679e-01 3.474268934359282194e-03
1.226656268409416839e+01 1.584258496941214900e-01
1.117104921913591653e+01 1.422784272580132903e-01
1.016409219347168857e+01 1.278203788872644409e-01
9.239683070877070747e+00 1.148538061231327428e-01
8.391957252655249277e+00 1.032209147523575066e-01
7.615484700345315439e+00 9.277444174046972636e-02
6.905083670795524320e+00 8.338889251330179608e-02
6.256002172968565311e+00 7.494296505591684088e-02
5.663639368290083631e+00 6.735619958523905715e-02
5.123666616845073740e+00 6.053252873558530311e-02
4.631934573609742145e+00 5.439883444060526763e-02
4.184687013340276707e+00 4.887642052809811066e-02
3.778278484829686423e+00 4.391162667349219478e-02
3.409454871404713039e+00 3.944491416451288007e-02
3.074937236677854013e+00 3.542559770567503541e-02
2.771847859170116557e+00 3.181713075538283170e-02
2.471441289289058929e+00 2.826155215514537800e-02
2.225647300986121735e+00 2.537372531528288636e-02
2.003490569062397864e+00 2.277591635090344194e-02
1.783808066312073892e+00 2.022204446233526534e-02
1.604451994923002722e+00 1.814716544505702231e-02
1.442708117563944903e+00 1.628663496066732122e-02
1.296874627276102254e+00 1.461159345539409654e-02
1.165387494477446051e+00 1.311003573932481917e-02
1.046986415610947629e+00 1.175793727906586893e-02
9.403947058430737194e-01 1.054814900495839453e-02
8.443912650452933821e-01 9.458811473325171720e-03
7.580859870381989607e-01 8.480062514662538298e-03
6.731574403442004417e-01 7.523447896764214916e-03
2.093070996639432302e-01 2.324707142744474736e-03
1.216715518078744118e+01 1.569561018485824966e-01
1.107922246341873418e+01 1.409572468195421369e-01
1.007958393507475314e+01 1.266285906185677934e-01
9.161732145782456982e+00 1.137891193338247398e-01
8.320336622439725716e+00 1.022539095512656621e-01
7.549714325579683027e+00 9.190855917204127090e-02
6.844828947062156388e+00 8.260424404652524921e-02
6.200882266428258127e+00 7.423562300413845405e-02
5.613227338468727012e+00 6.671848915917848177e-02
5.077647488785265395e+00 5.996032491658807168e-02
4.589943493236472882e+00 5.388058693410618938e-02
4.146520141549703276e+00 4.841256216359558773e-02
3.743615288702170751e+00 4.349188477777218842e-02
3.377879349532275643e+00 3.906689171390747423e-02
3.046326745384212664e+00 3.508829331672437546e-02
2.745878623970974264e+00 3.150793174345951214e-02
2.448142383647271991e+00 2.798788325182332420e-02
2.204551673864781236e+00 2.512831599381399467e-02
1.963580997174029230e+00 2.231485991037385902e-02
1.766773032420626999e+00 2.002830140633518954e-02
1.589111465879629037e+00 1.797212715796921503e-02
1.428820751817477586e+00 1.612698305107545388e-02
1.284284153472421419e+00 1.446998326211761283e-02
1.154062156181970833e+00 1.298146987112796732e-02
1.036802092547108201e+00 1.164047419256618310e-02
9.311656246317565611e-01 1.044307816166929401e-02
8.361128743227601579e-01 9.364661462136906686e-03
7.506556750877450002e-01 8.397619472929459747e-03
6.665353468890095057e-01 7.448794185142630295e-03
1.324305967452390220e+01 1.732341747846968261e-01
1.206847085728163904e+01 1.554969491383697833e-01
1.098808385864822590e+01 1.396467915676337657e-01
9.995526557804517154e+00 1.254493200251683704e-01
9.084463277994228037e+00 1.127272584354343382e-01
8.249214741353243951e+00 1.012973599490147036e-01
7.484458160744694943e+00 9.104540858912198165e-02
6.785006914064535266e+00 8.182574345615933886e-02
6.146123015528822009e+00 7.354474920569757657e-02
5.563179024269897077e+00 6.609187967206346659e-02
5.031990967522246727e+00 5.939500688000155793e-02
4.548381592766106429e+00 5.336758804501932907e-02
4.108654180125046906e+00 4.794975138116870650e-02
3.709178108132218821e+00 4.307614326961246159e-02
3.346619376564072823e+00 3.869328114666139434e-02
3.017878757169907722e+00 3.474956930199124550e-02
2.720111811201617602e+00 3.120660712646419407e-02
2.425037679283386982e+00 2.771992478624219283e-02
2.183643840705049577e+00 2.488457904771071427e-02
1.944864016291309339e+00 2.209883669179340746e-02
1.749898166159676638e+00 1.983305951865559427e-02
1.573849051071326333e+00 1.779736479498631591e-02
1.415062569045928420e+00 1.596966838221614698e-02
1.271931087213347134e+00 1.432826866915767709e-02
1.142923669767650141e+00 1.285175165138460057e-02
1.026708720154722476e+00 1.152934842444205792e-02
9.221084730956859987e-01 1.033895093718177269e-02
8.280204584311298133e-01 9.272938324586333173e-03
7.432729293619443345e-01 8.314586536565847855e-03
6.599482855876505072e-01 7.375681455956661567e-03
1.313693883427284526e+01 1.716252577845279736e-01
1.197045333520854982e+01 1.540528846226856263e-01
1.089761359445946454e+01 1.383470078323571495e-01
9.912092833172819084e+00 1.242845696465597755e-01
9.007649532398129821e+00 1.116720354091421674e-01
8.178623161170246902e+00 1.003542564564115780e-01
7.419675207077001566e+00 9.019344358103301151e-02
6.725637645393412356e+00 8.105915063717437918e-02
6.091821658868037836e+00 7.285146796955442594e-02
5.513576729588918646e+00 6.546557829400090345e-02
4.986695779295054365e+00 5.883113405620889885e-02
4.507086669123991030e+00 5.285908898445768056e-02
4.071124208432284952e+00 4.748974079953068028e-02
3.674965356496544100e+00 4.266121903619056466e-02
3.315574768164784025e+00 3.832124045674334401e-02
2.989789284075105691e+00 3.441632247437260983e-02
2.694629220552293702e+00 3.090595706972212517e-02
2.402127174174327529e+00 2.744862022601931781e-02
2.162942052605795862e+00 2.464369783081673745e-02
1.926399075137723349e+00 2.188264143400756034e-02
1.733117444127602047e+00 1.964095081210300020e-02
1.558727427462010207e+00 1.762525879541076285e-02
1.401425097511047824e+00 1.581664240162027404e-02
1.259591856860728720e+00 1.418720746045437457e-02
1.131775847479805863e+00 1.272567124153340876e-02
1.016748543510359815e+00 1.141814911243115710e-02
9.131365073010426769e-01 1.024010810591644872e-02
8.199283281074288832e-01 9.183934555864312413e-03
7.281005867341633353e-01 8.145646732886535624e-03
6.535004515551350313e-01 7.303097467400546799e-03
1.303163407053996359e+01 1.700304754716805977e-01
1.187297110919109500e+01 1.526276962100404089e-01
1.080773661259006957e+01 1.370618548928756453e-01
9.829167733285324005e+00 1.231259533674153583e-01
8.931377363672492464e+00 1.106316747467726569e-01
8.108497797681202712e+00 9.941495767840956288e-02
7.355390203999110810e+00 8.934201353204837548e-02
6.666776163703619140e+00 8.029503395004880528e-02
6.037952237879063766e+00 7.216257311573863464e-02
5.464354692780768907e+00 6.484756143037714859e-02
4.941815082625335087e+00 5.826886235681289633e-02
4.466236809796503060e+00 5.235755131714993349e-02
4.033858484935973543e+00 4.703807300105025679e-02
3.641172349196506008e+00 4.225544976775434669e-02
3.284857322022770809e+00 3.795523787736138077e-02
2.961849647112210437e+00 3.408828164263304900e-02
2.669278843755447994e+00 3.060899281957051021e-02
2.379507746636287724e+00 2.718631872349520223e-02
2.142418353981063728e+00 2.440632823998077627e-02
1.908019062570334379e+00 2.167203799579503834e-02
1.716538941839095056e+00 1.944960262168010309e-02
1.543735125570289579e+00 1.745352606401217449e-02
1.387886065868322083e+00 1.566011029390698694e-02
1.247440845804145493e+00 1.404946703162634862e-02
1.120820357053299965e+00 1.260402776155309865e-02
1.006874533120242887e+00 1.130562573132662743e-02
9.042494298424688104e-01 1.014041162613599223e-02
8.118376312998690780e-01 9.091748405591210114e-03
7.209488276095969983e-01 8.065415488406011205e-03
6.471064489553030041e-01 7.231699283334063963e-03
1.292693683326530163e+01 1.684599882086565970e-01
1.177619059112869948e+01 1.512138334350124624e-01
1.071834889779558964e+01 1.357913912994496430e-01
9.746808697483658079e+00 1.219782720155579425e-01
8.855627886792444059e+00 1.096009579181911470e-01
8.038980366863535565e+00 9.848129102324974793e-02
7.291557034480428356e+00 8.851175980010057842e-02
6.608335667565648386e+00 7.953698364789317521e-02
5.984519328715092179e+00 7.148213335266082047e-02
5.415510821187177193e+00 6.423660294147201522e-02
4.897294670167156028e+00 5.771987667625938512e-02
4.425632939327825532e+00 5.186202046977837071e-02
3.996926059786418239e+00 4.659020264254179478e-02
3.607604035671070797e+00 4.184937341640825731e-02
3.254425611801789575e+00 3.759019929600024290e-02
2.934193286350717855e+00 3.375803286416647481e-02
2.644210667184393238e+00 3.031571207353212297e-02
2.356992403830005856e+00 2.692339393791487456e-02
2.122111487198356627e+00 2.417099711034607912e-02
1.889835207186217003e+00 2.146123668784433169e-02
1.700139538271449480e+00 1.926088943648636073e-02
1.528965563293032348e+00 1.728384658339958760e-02
1.374521547041022584e+00 1.550859016381028570e-02
1.235378609854015375e+00 1.391501770353209023e-02
1.109952458383200335e+00 1.248045424427117120e-02
9.970716492129861885e-01 1.119645044315497641e-02
8.953917982805879028e-01 1.003823808204422352e-02
8.039202589208834793e-01 9.004232024535744131e-03
7.138975579589683651e-01 7.983931593085019998e-03
6.407330445585237566e-01 7.160584231335417188e-03
1.282285517563496491e+01 1.668956558539937129e-01
1.168006197009992597e+01 1.498069882188068358e-01
1.062969272566847323e+01 1.345307574689795227e-01
9.665193940005787354e+00 1.208481344408660896e-01
8.780435065500883596e+00 1.085793205942433420e-01
7.969913895187907826e+00 9.756490814320939453e-02
7.228170761711798065e+00 8.767840881260557939e-02
6.550319011375393963e+00 7.879154351915189369e-02
5.931440120352418077e+00 7.080755153408886671e-02
5.367147474553317643e+00 6.362696625780563109e-02
4.853075125549905167e+00 5.717104700908981485e-02
4.385427561013622189e+00 5.136682326846213342e-02
3.960289641894357171e+00 4.614555606341522870e-02
3.574351472427184095e+00 4.145266908426613328e-02
3.224131215301399234e+00 3.723145724170078691e-02
2.906843864555848977e+00 3.343555078020231386e-02
2.619438555751666620e+00 3.002206839510283137e-02
2.334777180815179598e+00 2.666686364203967041e-02
2.101969356668209166e+00 2.393484625015603051e-02
1.871835092383027366e+00 2.125457194449647744e-02
1.683835473739049959e+00 1.907614208126894029e-02
1.514235257242778632e+00 1.711578990698662400e-02
1.361253428496574713e+00 1.535528905300910518e-02
1.223404136604923531e+00 1.377885211427138171e-02
1.099170441897942219e+00 1.235946018008142987e-02
9.872836768693646903e-01 1.108522621334403699e-02
8.866294295983382368e-01 9.940885424252990377e-03
7.960868103587737110e-01 8.914164690974177643e-03
7.069351489601192196e-01 7.906324315483199625e-03
6.344317918531169331e-01 7.089966086747911435e-03
1.271947536126038969e+01 1.653410627799141164e-01
1.158462227961839019e+01 1.484165304480034031e-01
1.054162176417899310e+01 1.332769613566272549e-01
9.584025535401224261e+00 1.197221010760836785e-01
8.705859872536105826e+00 1.075606307807367573e-01
7.901431516811488365e+00 9.665060434901023845e-02
7.165370780284771257e+00 8.685498920735418293e-02
6.492821924391277477e+00 7.804932659174557141e-02
5.878829859125399793e+00 7.014100832124393892e-02
5.319061306122256028e+00 6.302398238149596599e-02
4.809271810081050091e+00 5.662821098575389345e-02
4.345509681949252467e+00 5.088103412843397733e-02
3.924017489894104926e+00 4.571018334053492810e-02
3.541324654338418032e+00 4.105282287602918245e-02
3.194236172337384883e+00 3.687463917566771721e-02
2.879688063971191703e+00 3.311383962961435279e-02
2.594773545996872599e+00 2.973212740798977446e-02
2.312666397475802604e+00 2.640686875430103830e-02
2.082015994094028599e+00 2.370465599016893452e-02
1.853919017639211964e+00 2.104859162580364693e-02
1.667726559787135354e+00 1.888981650550082200e-02
1.499640882133880249e+00 1.695095230542068010e-02
1.348077185349388474e+00 1.520823749459785518e-02
1.211517372378329460e+00 1.364407100361549920e-02
1.088510619094178011e+00 1.223769788943699678e-02
9.776707733126952515e-01 1.097720177667594818e-02
8.779962745195827312e-01 9.846577948220218077e-03
7.882831818965436721e-01 8.826647156260665830e-03
6.999752802571008736e-01 7.830379208746900133e-03
6.214279737456336328e-01 6.945055427321059072e-03
1.261680085620803027e+01 1.638031044964281535e-01
1.148968749142503576e+01 1.470346578319078057e-01
1.045408337583937630e+01 1.320321840648571998e-01
9.503458682086947107e+00 1.186045370743662453e-01
8.631765658355782023e+00 1.065550908133912067e-01
7.833417899681134777e+00 9.574276113539509359e-02
7.103040575904431719e+00 8.603345553590335815e-02
6.435709154731389603e+00 7.731228818476776343e-02
5.826613474872399223e+00 6.947554134538452830e-02
5.271360416849836916e+00 6.242749596027912656e-02
4.765828710789538292e+00 5.609030785910323891e-02
4.305932604046012635e+00 5.039425009525864280e-02
3.888040586671730026e+00 4.527313355378208282e-02
3.508615223464760735e+00 4.065898604752801737e-02
3.164551711290285674e+00 3.651958569745247102e-02
2.852756213685231579e+00 3.279521475382502632e-02
2.570415182076042804e+00 2.944725844072960952e-02
2.290840763454115248e+00 2.615166132383569056e-02
2.062249880864847285e+00 2.347461881166569217e-02
1.836259445743088525e+00 2.084397515436829662e-02
1.651710859294020617e+00 1.870613058025054690e-02
1.485238155178206121e+00 1.678284255178692091e-02
1.335090516861193066e+00 1.505996815185101437e-02
1.199818687202828915e+00 1.351182130025802355e-02
1.077966789667132774e+00 1.211843641283553291e-02
9.681558731758428404e-01 1.086711733523162450e-02
8.694285636518022109e-01 9.749164991476787223e-03
7.805710694980841913e-01 8.740825892623524385e-03
6.930873417420100324e-01 7.754508278316433502e-03
4.690352343093739385e-01 5.230750618547296872e-03
1.251472000632787029e+01 1.622818275189615300e-01
1.139545054205642138e+01 1.456701108627693475e-01
1.036718914501548561e+01 1.308082598381737072e-01
9.423463366003932862e+00 1.174943450035483145e-01
8.558202256827080134e+00 1.055643565209705148e-01
7.765876154473875914e+00 9.485129421499904900e-02
7.041141904194010870e+00 8.523086480248640018e-02
6.379053489134335564e+00 7.658698710650617414e-02
5.774792009181505925e+00 6.881984518156598896e-02
5.224112295556688323e+00 6.183669295414910561e-02
4.722738006199700855e+00 5.555900490411504883e-02
4.266696464803628075e+00 4.991556991326591419e-02
3.852326149675443734e+00 4.484117801679222970e-02
3.476215077975499668e+00 4.027135883243679326e-02
3.135077284918530438e+00 3.616939179079253774e-02
2.826018190756199644e+00 3.247841782627650109e-02
2.546255120435390040e+00 2.916325731174082211e-02
2.269207930886162572e+00 2.589986499380301024e-02
2.042670665505781802e+00 2.324624962315062840e-02
1.818715531237464766e+00 2.064072740857242350e-02
1.635888005915993926e+00 1.852398804129718607e-02
1.470925927279965517e+00 1.662266898867223452e-02
1.322192578834545662e+00 1.491160731984083297e-02
1.188207228437457186e+00 1.337719285806652537e-02
1.067496222805750739e+00 1.200012539330366605e-02
9.588067415846307506e-01 1.076183693614394740e-02
8.609729457900571203e-01 9.651865755003935163e-03
7.729524591102164832e-01 8.654278651779367948e-03
6.863205145583426425e-01 7.676308263022784718e-03
3.153978221279812311e-01 3.509014031544194744e-03
1.241339743886314473e+01 1.607723762117837796e-01
1.130191101620084204e+01 1.443122803576494251e-01
1.028087373043209141e+01 1.295902718287022248e-01
9.343948899783036666e+00 1.163987201711918218e-01
8.485223301953851660e+00 1.045695194924075172e-01
7.698862895695065767e+00 9.396385174356612635e-02
6.979784556697539166e+00 8.443059894001479770e-02
6.322826652493884758e+00 7.586618736883268821e-02
5.723471145087738243e+00 6.817344822757995249e-02
5.177244351622708685e+00 6.125236596377776899e-02
4.680003914634194295e+00 5.503109659661718778e-02
4.227774252889684448e+00 4.943906373775455720e-02
3.816903533469883314e+00 4.441143836015277319e-02
3.444042801756781902e+00 3.988663491977671727e-02
3.105915037973397741e+00 3.582223386573057944e-02
2.799585969843554345e+00 3.217012266463310788e-02
2.496029899552331344e+00 2.857186542053128525e-02
2.247691234987911457e+00 2.565087171720102990e-02
2.023233484698193863e+00 2.302198259444663761e-02
1.801340491881846528e+00 2.043914118318794493e-02
1.620226864461872918e+00 1.834358325419351010e-02
1.456804396344611119e+00 1.645966956954176066e-02
1.309447758197077594e+00 1.476590829043157929e-02
1.176683959714433403e+00 1.324714431916681860e-02
1.057108417027628811e+00 1.188434656340524656e-02
9.494813937071543419e-01 1.065677151861482881e-02
8.525018829513369978e-01 9.558597373857315171e-03
7.653623109982943262e-01 8.569254529981834567e-03
6.796074518635450978e-01 7.601729937222610929e-03
2.113049415014644772e-01 2.348695455411450774e-03
1.231271534721499528e+01 1.592808327075333208e-01
1.120891548722444853e+01 1.429715800529783587e-01
1.019522713801850955e+01 1.283815508765619728e-01
9.265117924310157349e+00 1.153100607269020583e-01
8.412701151870034977e+00 1.035899219481364320e-01
7.632366628514761331e+00 9.307894653132817164e-02
6.918762408305591194e+00 8.363304832565032765e-02
6.267079800800845035e+00 7.514969080363423370e-02
5.672456903691651675e+00 6.752940358021576606e-02
5.130750045112013602e+00 6.066877278820344277e-02
4.637624380843266003e+00 5.450983477819843631e-02
4.189214854582061776e+00 4.896912499791299112e-02
3.781841550549194686e+00 4.398782837884140234e-02
3.412186245424251307e+00 3.950531896709822549e-02
3.076969504406736888e+00 3.547895340061156533e-02
2.773363157606747453e+00 3.185511605911740124e-02
2.472494954416273760e+00 2.829448211146595379e-02
2.226444511968594053e+00 2.540161453258951013e-02
1.982990767927155673e+00 2.255549573342168282e-02
1.784159796858191038e+00 2.024301991951646396e-02
1.604681876120821249e+00 1.816349703727874673e-02
1.442772749479714678e+00 1.629938738084310904e-02
1.296819980269241279e+00 1.462261388938943668e-02
1.165251897456099917e+00 1.311882063865923639e-02
1.046826334012367354e+00 1.176545517490415818e-02
9.402217396182325215e-01 1.055200959464235033e-02
8.442212465380198871e-01 9.463904650007941982e-03
7.578554701782830305e-01 8.485485422180234424e-03
6.729339150539092040e-01 7.527337557423580648e-03
1.340509287823395645e+01 1.759070120412483951e-01
1.221257271452510196e+01 1.578033149458811790e-01
1.111656327208043038e+01 1.416420468049454096e-01
1.011011990448627884e+01 1.271873846589987866e-01
9.186842806446225751e+00 1.142339452908207459e-01
8.340727556670843867e+00 1.026270809904070436e-01
7.566329860505632610e+00 9.220193448705724104e-02
6.858273577752519223e+00 8.284635994076211540e-02
6.211661229474599644e+00 7.444455691839409195e-02
5.621928812630827110e+00 6.689142437180325973e-02
5.084630072494135788e+00 6.009804337710124289e-02
4.595520405183293633e+00 5.399072388858238564e-02
4.150893048919252593e+00 4.850429265929737110e-02
3.747068234486272686e+00 4.356723298968281227e-02
3.380547882321281783e+00 3.912881116492540612e-02
3.048324297966840124e+00 3.513738528380039305e-02
2.747341732034672468e+00 3.155196805964625290e-02
2.449237170459348523e+00 2.802288568172493777e-02
2.205324136338921992e+00 2.515716347110777754e-02
1.964098747638818088e+00 2.233578092596577580e-02
1.767074378734616591e+00 2.004413639453859336e-02
1.589229248348081658e+00 1.798840142710587606e-02
1.428837028385404162e+00 1.614057461275004990e-02
1.284280917853831028e+00 1.447940821102814898e-02
1.154012249900783438e+00 1.298751398152345020e-02
1.036670841903076123e+00 1.164960181756163546e-02
9.310472326705516721e-01 1.044736956520981447e-02
8.359419003357506650e-01 9.371929986473251373e-03
7.504232564737117750e-01 8.403101101707260295e-03
6.662952717105297129e-01 7.452456754243288149e-03
1.329759949997194290e+01 1.742619954846974795e-01
1.211325160432448200e+01 1.563375921207817987e-01
1.102485192724486218e+01 1.403260270982445712e-01
1.002565688972677194e+01 1.259966384129041495e-01
9.109089092905081841e+00 1.131706915662804985e-01
8.269330579642698353e+00 1.016681195559076267e-01
7.500755142517816054e+00 9.134082120638499502e-02
6.798280372355931966e+00 8.206658682633842516e-02
6.156757884836718375e+00 7.374672779526914024e-02
5.571788617015020151e+00 6.625471236723268209e-02
5.038878082308300144e+00 5.952841078990261936e-02
4.553864135834081672e+00 5.347718713800963392e-02
4.112979786075351640e+00 4.804313825396670096e-02
3.712556832352075009e+00 4.314896038395531902e-02
3.349224349426042746e+00 3.875438948145221163e-02
3.019891964959330100e+00 3.480019475664025697e-02
2.721621004797272203e+00 3.124553167220708513e-02
2.426100479401280374e+00 2.775043785695589099e-02
2.184420898058722749e+00 2.491321607720486941e-02
1.945391665320254981e+00 2.211883474532994054e-02
1.750180940929477957e+00 1.985100239240643674e-02
1.574016994398353297e+00 1.781420640321145291e-02
1.415082180551006541e+00 1.598410261934527996e-02
1.271829806679132258e+00 1.433868514078271567e-02
1.142778976750542741e+00 1.286198733722441166e-02
1.026600605918477793e+00 1.153660382729048035e-02
9.219571075776455960e-01 1.034571973344609180e-02
8.278393862812261084e-01 9.280674962246486526e-03
7.351458581383414348e-01 8.230679390410942584e-03
6.597392355309255052e-01 7.379787908459533793e-03
1.319068259757195705e+01 1.726454198550603225e-01
1.201447250429734304e+01 1.548786324734464370e-01
1.093381986523150928e+01 1.390194564522277132e-01
9.941656249732648831e+00 1.248284593314832325e-01
9.031898424802403014e+00 1.121124068062969992e-01
8.198360938840606238e+00 1.007176832307249970e-01
7.435760650713191033e+00 9.048409827786876858e-02
6.738690712275416494e+00 8.129837149329491308e-02
6.102287318009513406e+00 7.305032736955094363e-02
5.522030870013531434e+00 6.562834750180632226e-02
4.993492069313116843e+00 5.896076943268160897e-02
4.512530916697365058e+00 5.297175904346692471e-02
4.075326903147013624e+00 4.758486963861299768e-02
3.678330525005989227e+00 4.273622096817753652e-02
3.318195670955306653e+00 3.838489125279816866e-02
2.991767019644403280e+00 3.446597988976841248e-02
2.696101065760017068e+00 3.094578410260112600e-02
2.403245523921259341e+00 2.748433645137545941e-02
2.163690850671174282e+00 2.467251525101952017e-02
1.926841252880684419e+00 2.190807193761556970e-02
1.733393209075569708e+00 1.966044287922324996e-02
1.558899281484904309e+00 1.763924782963054508e-02
1.401424417383530407e+00 1.582870872611842616e-02
1.259567294294587247e+00 1.419735740436122405e-02
1.131693262793335375e+00 1.273779151378851178e-02
1.016616643006265308e+00 1.142229228368621050e-02
9.129521003040032001e-01 1.024786081670553753e-02
8.197201570288475958e-01 9.185462031772940322e-03
7.279067949715938290e-01 8.150746038691524323e-03
6.532656047748000017e-01 7.307657522997786093e-03
1.308448016126579283e+01 1.710421645726084294e-01
1.191641093742156166e+01 1.534444251254316882e-01
1.084337293752328968e+01 1.377207242508479423e-01
9.858313131749898872e+00 1.236666771165698259e-01
8.955229732301972945e+00 1.110638274263866521e-01
8.128026006273911364e+00 9.977193163013120536e-02
7.371168433248550755e+00 8.963693693031409004e-02
6.679593948637465139e+00 8.053360099148253182e-02
6.048302587545211217e+00 7.236191263114047367e-02
5.472732881046868059e+00 6.500962346859617824e-02
4.948470423147837138e+00 5.840063345295572195e-02
4.471545036031087328e+00 5.246886314291829972e-02
4.038079790357141263e+00 4.712927293297784065e-02
3.644463932248519278e+00 4.232928041678885034e-02
3.287400232043033554e+00 3.801632315684264768e-02
2.963848918662703280e+00 3.413514694134398009e-02
2.670780871255338251e+00 3.065099292618474539e-02
2.380510366688114665e+00 2.722036878526741185e-02
2.143207776046778257e+00 2.443373600522839514e-02
1.908509124679392821e+00 2.169551768880945142e-02
1.716875201766458359e+00 1.946651665883954857e-02
1.543891594878938012e+00 1.746967593516870337e-02
1.387956399491860449e+00 1.567493530122559750e-02
1.247393089584009518e+00 1.405985342338632316e-02
1.120714336503188857e+00 1.261180966122060071e-02
1.006719787300836444e+00 1.131075332946920343e-02
9.040024119598888408e-01 1.014590267331162178e-02
8.116850241283182221e-01 9.095996166449465611e-03
7.207522575013671773e-01 8.067696600810221955e-03
6.468680654580212241e-01 7.237108311313332661e-03
1.297897240300131827e+01 1.694420577548380324e-01
1.181895466432079722e+01 1.520041948314986846e-01
1.075341943152652746e+01 1.364368838363464453e-01
9.775634620718708589e+00 1.225093111600680934e-01
8.879079800755105722e+00 1.100270714076826001e-01
8.058203744552040249e+00 9.883781994272931859e-02
7.307125713145643076e+00 8.879268631775164011e-02
6.620923506893023003e+00 7.977721924755362681e-02
5.994650934740136883e+00 7.167723099406733689e-02
5.423764285609265379e+00 6.439517565600540172e-02
4.903809953877943606e+00 5.785066024066880253e-02
4.430829064786030003e+00 5.196697470146417752e-02
4.001066197295665816e+00 4.668254959653742736e-02
3.610820935566752432e+00 4.192240485814733436e-02
3.256917622001446411e+00 3.765086730936080539e-02
2.936135476294924551e+00 3.380691908610234525e-02
2.645685566956743617e+00 3.035572312132772677e-02
2.358047160384244556e+00 2.695725099443070996e-02
2.122870277889111534e+00 2.419921534684131570e-02
1.890261172508772569e+00 2.148515401001792335e-02
1.700363452356540739e+00 1.927856695185618113e-02
1.529064147010598562e+00 1.729991151728071247e-02
1.374578221938147271e+00 1.551915698975668730e-02
1.235306805951882581e+00 1.392299826329332010e-02
1.109865911222090995e+00 1.249020897930729068e-02
9.969156189744130536e-01 1.120319099850434867e-02
8.952545004270382467e-01 1.004647095483126792e-02
8.037857057753268197e-01 9.009045147889280930e-03
7.137060712823495301e-01 7.990381740129622046e-03
6.404738384628680947e-01 7.164513530078943371e-03
1.287413668903918129e+01 1.678762346812374406e-01
1.172218754480239866e+01 1.505973761323635696e-01
1.066423274881685579e+01 1.351659912494846127e-01
9.693453860780236298e+00 1.213649394199665943e-01
8.803601314224659191e+00 1.090022270271006899e-01
7.988841519848767447e+00 9.790869947436191267e-02
7.243631760131736819e+00 8.796092365255540890e-02
6.562772241439077447e+00 7.902818021756567723e-02
5.941483913171687448e+00 7.100013779295691330e-02
5.375217226817705196e+00 6.378480896981078563e-02
4.859510719356922692e+00 5.730135242801605300e-02
4.390534913324514399e+00 5.147591544241738454e-02
3.964336327921663461e+00 4.623491699860800275e-02
3.577499106823422981e+00 4.152204203138230160e-02
3.226646918060419811e+00 3.729173466571921586e-02
2.908728181423352321e+00 3.348401935676019459e-02
2.620839424173330379e+00 3.006160789933396901e-02
2.335776257722084637e+00 2.669864356871493039e-02
2.102669530050591540e+00 2.396579101122458047e-02
1.872278383065407725e+00 2.127610807472794796e-02
1.684112423747250009e+00 1.909281312430240879e-02
1.514362260411233452e+00 1.713069416994258964e-02
1.361288940990457830e+00 1.537082956271444006e-02
1.223308272248667228e+00 1.378795221007528791e-02
1.099115595678805235e+00 1.236686134157504412e-02
9.871967181656908785e-01 1.109210088231123853e-02
8.865204912330766351e-01 9.949455503812621240e-03
7.959266207824434725e-01 8.919860577189570386e-03
7.067264772073102996e-01 7.909996953871727132e-03
6.273638268424424069e-01 7.016931589704995462e-03
1.277000290640352453e+01 1.663073374958994877e-01
1.162605755237653149e+01 1.491934809421825991e-01
1.057562304904637607e+01 1.339096126494014050e-01
9.611906359294552615e+00 1.202269680791656220e-01
8.728665467352488605e+00 1.079856000855294318e-01
7.920012999484660199e+00 9.699659812363432831e-02
7.180531789803282550e+00 8.713605937487095554e-02
6.504974884694816772e+00 7.827831238748655940e-02
5.888715586577726313e+00 7.033070289561191291e-02
5.327012394665874950e+00 6.317950550630627160e-02
4.815651254650690660e+00 5.675550345820452869e-02
4.350501267221868140e+00 5.098545442563940516e-02
3.927984156772091673e+00 4.579425168376723143e-02
3.544453748377785818e+00 4.112423547792998929e-02
3.196660772351637370e+00 3.693391539754571629e-02
2.881525837661838008e+00 3.316440432818330841e-02
2.596216112579089685e+00 2.977484986338998357e-02
2.313698145408172646e+00 2.643698652939246649e-02
2.082724746551518624e+00 2.373215915748012189e-02
1.854408675159303632e+00 2.107134195707495092e-02
1.667980251357491284e+00 1.890612246926583542e-02
1.499764971677373770e+00 1.696264304426315511e-02
1.348189180171019741e+00 1.522185968634953007e-02
1.211497564270574090e+00 1.365570157977704160e-02
1.088396209819468829e+00 1.224683184167400969e-02
9.775900439946263454e-01 1.098365054882774645e-02
8.778706698073308612e-01 9.852245700256025834e-03
7.881210256903087297e-01 8.833400873257291064e-03
6.997732848294158092e-01 7.832565357408935447e-03
4.734764313690560389e-01 5.286871870063024510e-03
1.266657695019095264e+01 1.647654352347611428e-01
1.153053409361714543e+01 1.478030895562305602e-01
1.048758553592823972e+01 1.326586893126905087e-01
9.530901647371752716e+00 1.191098335292706950e-01
8.654178982018434496e+00 1.069734294488578624e-01
7.851720279633920718e+00 9.608640941119370171e-02
7.117941427364287144e+00 8.632071217523774875e-02
6.447714520100529256e+00 7.754369394591997811e-02
5.836402434700146635e+00 6.966641720633176549e-02
5.279209089120738163e+00 6.258282884966039072e-02
4.772066993617625208e+00 5.621999080878599397e-02
4.310876183204901402e+00 5.049984745401972508e-02
3.891960257080571139e+00 4.535639263699182966e-02
3.511670960014614540e+00 4.073340165996763157e-02
3.166911964161297277e+00 3.658055659398844889e-02
2.854527070137931943e+00 3.284410637036087877e-02
2.571791364610152009e+00 2.948807966536657124e-02
2.291811397289992946e+00 2.618421601807278606e-02
2.062903924109226406e+00 2.350316290207441622e-02
1.836631770033753108e+00 2.086847350559225059e-02
1.651994539033954990e+00 1.872430688906107435e-02
1.485338486588561491e+00 1.679777606984412391e-02
1.335178084831404988e+00 1.507279496375905047e-02
1.199781700263584439e+00 1.351983818617427495e-02
1.077862725765173835e+00 1.212891387813952795e-02
9.680502085978880400e-01 1.087750718216940610e-02
8.693104933071137408e-01 9.755835275728291789e-03
7.804382669832967689e-01 8.746108416156243848e-03
6.929154105806289987e-01 7.757875312506252660e-03
3.183798738854210497e-01 3.545879183531338175e-03
1.256371957891076718e+01 1.632250744134001452e-01
1.143565572557907828e+01 1.464253628260656082e-01
1.040021290804420495e+01 1.314236247001685232e-01
9.450434605817969569e+00 1.179954150841672350e-01
8.580270470339957711e+00 1.059657739011530264e-01
7.783899553981829200e+00 9.518352345307976026e-02
7.055796918566044518e+00 8.550533387518030604e-02
6.390885965740832120e+00 7.681387086052036961e-02
5.784417800885786498e+00 6.900733465743626172e-02
5.231820086795499591e+00 6.198722323949765189e-02
4.728838726196854303e+00 5.568638983827595146e-02
4.271526355321293877e+00 5.002048705108522175e-02
3.856165661648684129e+00 4.492621430098538843e-02
3.479207897758988199e+00 4.034148914525064605e-02
3.137408301761347218e+00 3.622917812423716993e-02
2.827832617210995991e+00 3.252972071470084520e-02
2.521050474057358493e+00 2.888878482614824078e-02
2.270116732809627447e+00 2.593460189807103231e-02
2.043349713288512337e+00 2.327412598422455917e-02
1.819145609679623909e+00 2.066319589487874281e-02
1.636141253920907479e+00 1.854217856510460838e-02
1.471103159458916565e+00 1.663840824983722072e-02
1.322255942755046432e+00 1.492433863728859049e-02
1.188155811437148657e+00 1.338824089764945567e-02
1.067392716135170838e+00 1.201050321891501335e-02
9.586952742892106416e-01 1.077108085768099105e-02
8.607516234497736285e-01 9.661568436751253805e-03
7.727384469528649769e-01 8.660268097535801096e-03
6.861458624444283227e-01 7.679362628385500225e-03
2.133027833389856687e-01 2.371428673049422696e-03
1.246158282499948200e+01 1.616990590211038470e-01
1.134147876129472188e+01 1.450642606380762589e-01
1.031337844495742218e+01 1.301935167791078984e-01
9.370587583910015894e+00 1.168927444014124101e-01
8.506964546225614043e+00 1.049796744598513881e-01
7.716546446320059260e+00 9.429372310011767400e-02
6.994090288082636775e+00 8.469927483591828399e-02
6.334539167006029814e+00 7.609211420898587264e-02
5.732927192904196723e+00 6.835519827202092558e-02
5.184800773188421807e+00 6.140194935257847764e-02
4.686041350263662864e+00 5.515546255708855122e-02
4.232516270087329779e+00 4.954292385646518609e-02
3.820723713415812739e+00 4.449667838688539656e-02
3.447012809863072569e+00 3.995570704296618619e-02
3.108246576374225079e+00 3.588302754273849093e-02
2.801340378826133293e+00 3.221464107869809884e-02
2.497347062080517599e+00 2.861136440302310471e-02
2.248669182470977024e+00 2.568263570689302208e-02
2.002679216253988592e+00 2.280197942822397711e-02
1.801757696887258620e+00 2.046383808240982011e-02
1.620479438084089230e+00 1.836098076422576497e-02
1.456868658636280678e+00 1.647559536607201905e-02
1.309523062780032943e+00 1.478032764981043398e-02
1.176616612641729231e+00 1.325817699843896517e-02
1.057039685051921918e+00 1.189146105846863866e-02
9.493252978300075196e-01 1.066527534848976839e-02
8.523711957621282753e-01 9.564226472634542939e-03
7.652194932990420417e-01 8.575814635088883572e-03
6.794060324767708936e-01 7.606889036010713867e-03
1.357128456968284347e+01 1.786960579527354653e-01
1.236019268304307595e+01 1.601948903243219091e-01
1.124792202837046595e+01 1.437056716023943637e-01
1.022722099019361330e+01 1.289825831179270410e-01
9.291341598781833966e+00 1.158041319887873066e-01
8.434058850257175166e+00 1.040004206032329875e-01
7.649781517884735038e+00 9.340779549719353814e-02
6.932924330741744079e+00 8.390762159742432003e-02
6.278555929279971970e+00 7.537160232141693061e-02
5.681825644344855597e+00 6.770956307249378914e-02
5.138202853144361093e+00 6.082249934694613364e-02
4.643518342755799111e+00 5.463397877895607296e-02
4.193910617304863919e+00 4.907229068705590974e-02
3.785581495347055458e+00 4.407395385984283487e-02
3.415082710427695734e+00 3.957823077990733213e-02
3.079227603205516584e+00 3.553665032908075172e-02
2.775051418660661628e+00 3.190436296915184072e-02
2.473780649719585334e+00 2.833636830098534842e-02
2.227361608100988377e+00 2.543567272013860792e-02
1.983620551714628588e+00 2.258060746031473331e-02
1.784542296061657263e+00 2.026365199080240251e-02
1.604910618389707944e+00 1.818397453661066768e-02
1.442908177646923917e+00 1.631542583139871522e-02
1.296807769131774535e+00 1.463563035813870115e-02
1.165265274635720605e+00 1.312787890985162194e-02
1.046773001762208111e+00 1.177517244082928495e-02
9.400400004803769471e-01 1.056125352966469713e-02
8.440742392161639795e-01 9.470941882155857125e-03
7.577002953815512587e-01 8.492595251888548566e-03
6.727295739304696154e-01 7.531679295746732984e-03
1.346215865631715580e+01 1.770251121175186182e-01
1.225944746196357293e+01 1.587006385161296163e-01
1.115496635581020968e+01 1.423749941832128940e-01
1.014167610229947414e+01 1.277819271571005444e-01
9.212611253172863002e+00 1.147199230093940425e-01
8.361761715204078627e+00 1.030235313941687131e-01
7.583440108146813685e+00 9.253153004748554400e-02
6.872196805896522598e+00 8.311939926831903025e-02
6.223020259161928358e+00 7.466377249319865184e-02
5.631114951927035150e+00 6.706798500418109654e-02
5.091922809816955109e+00 6.024810630110713494e-02
4.601451710558712271e+00 5.411261720427155975e-02
4.155575870789578907e+00 4.860621333540410954e-02
3.750690442220252940e+00 4.365013134254133731e-02
3.383417392649656907e+00 3.919854056719738328e-02
3.050517761433345409e+00 3.519481833261382114e-02
2.749062797816637094e+00 3.159653895982849486e-02
2.450472561471717103e+00 2.806251578606996228e-02
2.206210505041921177e+00 2.518926087136164407e-02
1.964667381476665753e+00 2.236199111263597467e-02
1.767437233737195301e+00 2.006794151929894993e-02
1.589533981807892848e+00 1.800735727350707277e-02
1.428968955793813222e+00 1.615561013177233690e-02
1.284322075856598522e+00 1.449117621809039615e-02
1.154000421867063864e+00 1.299992424718726843e-02
1.036594454354600625e+00 1.166017244707962669e-02
9.309098380283850060e-01 1.045784362829678231e-02
8.358615384254765024e-01 9.379061525293400092e-03
7.422149778059456970e-01 8.316546636212821322e-03
6.661540904349131376e-01 7.457850527169355287e-03
1.335368169085456280e+01 1.753720099971723956e-01
1.215928082806855848e+01 1.572194015920468646e-01
1.106267342061046932e+01 1.410482714178931396e-01
1.005664789185098407e+01 1.265830608079752950e-01
9.134513113376597104e+00 1.136470009399109388e-01
8.290044196412429400e+00 1.020568088726128558e-01
7.517730394730959276e+00 9.166558782219043355e-02
6.811914517481628017e+00 8.233813346927106036e-02
6.167970788794758796e+00 7.395945290388179771e-02
5.580791404198113703e+00 6.643281511228764369e-02
5.046067698917183542e+00 5.967751418305737576e-02
4.559633670382963189e+00 5.360233209602124904e-02
4.117476213413373998e+00 4.814197653409224564e-02
3.716099082578629975e+00 4.323278232314934494e-02
3.352073369004077819e+00 3.882675870825227221e-02
3.022115862689279009e+00 3.485595409769631781e-02
2.723276649179164455e+00 3.129453497808997592e-02
2.427359216361483885e+00 2.779306702972408200e-02
2.185286632271935758e+00 2.494482591683182954e-02
1.945995897438029365e+00 2.214869256035473591e-02
1.750590528646825295e+00 1.987550465990850154e-02
1.574268961415582702e+00 1.783214472428164277e-02
1.415204703277217035e+00 1.600072760300284141e-02
1.271868038109441157e+00 1.435132394728272712e-02
1.142769061287164822e+00 1.287154048208303571e-02
1.026508043461187070e+00 1.154459591443641672e-02
9.218025438989183584e-01 1.035700319927043700e-02
8.276321035522187231e-01 9.283531653141805645e-03
7.349679485665229217e-01 8.237054916913880490e-03
6.595801962506029348e-01 7.384846763948702507e-03
1.324600183904739126e+01 1.737396784674483663e-01
1.205992690147642321e+01 1.557586860495893122e-01
1.097103850295471794e+01 1.397304036335276500e-01
9.972237663089492443e+00 1.254069125110283400e-01
9.056839589082674280e+00 1.125895073822325843e-01
8.218816757348029967e+00 1.011008719185882004e-01
7.452433806275254646e+00 9.080242257181474208e-02
6.752205114308519995e+00 8.156048615694104498e-02
6.113289041697458792e+00 7.326285711067370698e-02
5.530854221511654067e+00 6.580811778322324945e-02
5.000565527704872615e+00 5.911333026582540895e-02
4.518165876494347089e+00 5.309165215815732364e-02
4.079812503740077645e+00 4.768309530880306818e-02
3.681852091711469210e+00 4.281911506440719273e-02
3.320934871548177902e+00 3.845321481400374580e-02
2.993920544838561515e+00 3.452378618098574797e-02
2.697689872679665868e+00 3.099297394078955742e-02
2.404439620817566237e+00 2.752563927348109299e-02
2.164552057407807428e+00 2.470393084573305545e-02
1.927423874327565567e+00 2.193487720664024851e-02
1.733866886188734524e+00 1.968199005581670880e-02
1.559068325559569868e+00 1.765976340125472235e-02
1.401591281036901782e+00 1.584476939942097012e-02
1.259580895469695871e+00 1.421285578163459899e-02
1.131686000748931109e+00 1.274699749187959905e-02
1.016507062161855268e+00 1.143448937954134013e-02
9.128676356553502291e-01 1.025208913617518293e-02
8.195461102262985298e-01 9.194453504085989964e-03
7.277353737034552017e-01 8.153901486980674393e-03
6.530945950404563050e-01 7.312789736089156736e-03
1.313891712294670810e+01 1.721177327934064472e-01
1.196112141466567635e+01 1.543072477388904573e-01
1.088001593795980781e+01 1.384234424010621634e-01
9.888435979378259688e+00 1.242361057192772900e-01
8.979796844087465146e+00 1.115361763277237933e-01
8.148176657373017662e+00 1.001554980015340879e-01
7.387568591810042662e+00 8.995100877024371500e-02
6.692923565806312425e+00 8.078930954306318135e-02
6.059114523555598097e+00 7.257293203891700129e-02
5.481400800164125009e+00 6.518440419197435443e-02
4.955485693686611626e+00 5.855303938463237573e-02
4.477113665691797806e+00 5.258779300467025103e-02
4.042466983234879407e+00 4.722865539275362262e-02
3.647908886893936664e+00 4.241078404412954028e-02
3.290165340549220385e+00 3.808280926339008970e-02
2.965932031187495710e+00 3.419133173785933455e-02
2.672403676076161805e+00 3.069447675569876577e-02
2.381713876320797230e+00 2.725810481658221679e-02
2.144006577961098614e+00 2.446618698764557731e-02
1.909051561774164130e+00 2.172004315025192686e-02
1.717235884954604996e+00 1.949185603499778083e-02
1.544159577192698363e+00 1.748828063560078569e-02
1.388098581646866281e+00 1.568777606839306255e-02
1.247383346055803033e+00 1.407239597734737981e-02
1.120726523014905940e+00 1.262166773934680734e-02
1.006619593013889702e+00 1.132192412398032658e-02
9.039418147240727563e-01 1.015059278427965506e-02
8.115930905192642042e-01 9.103927543497135691e-03
7.206220560246813234e-01 8.075582477151692709e-03
6.467097943265850413e-01 7.239224144807173029e-03
1.303259247907234375e+01 1.705123353422564325e-01
1.186296004295391349e+01 1.528751514246202148e-01
1.078958967304181549e+01 1.371329525769628965e-01
9.805247338396204881e+00 1.230794919196505910e-01
8.903377595558490398e+00 1.104899141032511106e-01
8.077979570783979213e+00 9.921703795321475117e-02
7.323316810291203183e+00 8.911029737724437960e-02
6.634070837292413536e+00 8.003033676697632326e-02
6.005277973576607309e+00 7.188638455735447963e-02
5.432328479883906880e+00 6.456773773709675868e-02
4.910669387309122058e+00 5.799989242735091588e-02
4.436338522190406586e+00 5.208813933092767967e-02
4.005353665912841699e+00 4.677700208015359712e-02
3.614285100665674655e+00 4.200363073357028798e-02
3.259547631666909417e+00 3.771830354710235117e-02
2.938195951141453488e+00 3.386202261547531511e-02
2.647275858702967888e+00 3.040181752895735126e-02
2.359181300944524828e+00 2.699888755558685002e-02
2.123638461654415721e+00 2.422986429206666972e-02
1.890859380563281178e+00 2.151018571398002205e-02
1.700798840895659136e+00 1.930261414277750082e-02
1.529243729570175292e+00 1.731674158715067538e-02
1.374695112137000574e+00 1.553669607823332001e-02
1.235382039388082109e+00 1.393740108547964623e-02
1.109808262764936604e+00 1.249870924747905655e-02
9.967976891836770603e-01 1.121085492223132182e-02
8.950981560749174948e-01 1.005224306944159894e-02
8.036234482991044814e-01 9.013741796769505002e-03
7.135733189663624465e-01 7.995033929475819576e-03
6.334611322003602663e-01 7.091032502599307376e-03
1.292706325342316909e+01 1.689186113485642848e-01
1.176559044156058675e+01 1.514407732334089596e-01
1.069984211472193714e+01 1.358564309613144727e-01
9.722665602683830954e+00 1.219199659953992404e-01
8.827480457332313790e+00 1.094561733692494682e-01
8.008322252167886290e+00 9.828588509836176657e-02
7.259497918135301653e+00 8.826506127989458550e-02
6.575642934718661792e+00 7.928010708299967901e-02
5.951901917987088453e+00 7.121138902333337684e-02
5.383557251630632479e+00 6.395879412966377908e-02
4.866314982873164219e+00 5.744337711370004623e-02
4.395909862392102241e+00 5.159287074567413256e-02
3.968587165756662927e+00 4.633413277528451724e-02
3.580884546426288395e+00 4.160477848986830762e-02
3.229266059967941249e+00 3.735803315546280118e-02
2.910715393674405682e+00 3.353821122079801709e-02
2.622391177194791645e+00 3.010811343774267082e-02
2.336911031403387184e+00 2.673604050226705345e-02
2.103473888248672541e+00 2.399613447802625282e-02
1.872772267387922573e+00 2.130283422304739618e-02
1.684493659422261924e+00 1.911423992158272495e-02
1.514619812533597454e+00 1.714975518160644086e-02
1.361420027541598854e+00 1.538669250143108284e-02
1.223368301445590722e+00 1.380317631276326527e-02
1.099055858477163472e+00 1.237613894671488017e-02
9.871609626383833769e-01 1.110237399922242747e-02
8.863456517462384721e-01 9.954215123770227339e-03
7.957374813510680323e-01 8.927172176317893157e-03
7.065659814640294911e-01 7.915547399727452735e-03
4.780328931811811954e-01 5.339657352932908850e-03
1.282201628243332614e+01 1.673396640302766136e-01
1.166881658608817318e+01 1.500324141216176632e-01
1.061067836279821819e+01 1.345823400069328657e-01
9.640608824347147277e+00 1.207845842242023376e-01
8.752197739620633854e+00 1.084304117616269325e-01
7.939141989986819858e+00 9.736764071117906538e-02
7.196170501342067816e+00 8.744003743611865331e-02
6.517735563778895624e+00 7.853304855055279199e-02
5.899002352872668276e+00 7.053991231382138183e-02
5.335241793430515855e+00 6.335086011438957609e-02
4.822248241317781847e+00 5.690008560793839015e-02
4.355853737498619260e+00 5.110126584378554826e-02
3.932153296908935669e+00 4.589215165473377323e-02
3.547721170324601214e+00 4.120695580819293269e-02
3.199237015766914993e+00 3.700081464924798863e-02
2.883501464509724777e+00 3.321482724439676903e-02
2.597706343612206314e+00 2.981840524855927654e-02
2.314768129180866829e+00 2.647939242171248181e-02
2.083499399852786205e+00 2.376179436464558731e-02
1.854952587888115012e+00 2.109787706451094619e-02
1.668335479468698423e+00 1.893050778553567390e-02
1.499987830733732430e+00 1.698353995325255564e-02
1.348287112213102379e+00 1.523607711210598313e-02
1.211541350362014269e+00 1.366661220182398620e-02
1.088418538930693513e+00 1.225840143754637450e-02
9.775095667868840543e-01 1.099457572753578458e-02
8.777772667981199595e-01 9.857852664877809340e-03
7.879344390084771499e-01 8.840679392590535327e-03
6.996103310072889769e-01 7.839199617002143641e-03
3.214486729829125200e-01 3.582143259771491516e-03
1.271780322454968903e+01 1.657800336303351108e-01
1.157265016594728912e+01 1.486330686458501582e-01
1.052218826161855780e+01 1.333247233042874624e-01
9.559190430890827983e+00 1.196535573296360899e-01
8.677328940715216987e+00 1.074207309329648780e-01
7.870544152788943038e+00 9.645428113981478757e-02
7.133232255127246013e+00 8.661629560017822249e-02
6.460253915218397758e+00 7.779084696555516043e-02
5.846448380356298991e+00 6.986985571395323835e-02
5.287392782020974735e+00 6.275001529083240603e-02
4.778611356720856129e+00 5.636031324831435735e-02
4.316111078057139672e+00 5.061801026536838499e-02
3.896031382321366809e+00 4.545545215413990953e-02
3.514960371166388153e+00 4.081118833921095618e-02
3.169448210663842858e+00 3.664616201511471105e-02
2.856534169652067856e+00 3.289738030568258031e-02
2.546468812362792988e+00 2.921497604269435860e-02
2.292897629800508152e+00 2.622337287239261822e-02
2.063727503627454052e+00 2.353417335409635838e-02
1.837249829083083652e+00 2.089314402382436500e-02
1.652371256799312738e+00 1.874595641232296508e-02
1.485623825082551308e+00 1.682054804226479697e-02
1.335242923229384315e+00 1.508701084173862811e-02
1.199802399423948618e+00 1.353302719070655254e-02
1.077770964699974243e+00 1.213836671139759821e-02
9.680428757858907662e-01 1.088689111299727570e-02
8.691926246566230585e-01 9.764270243462627036e-03
7.802291060232730002e-01 8.751054956016426911e-03
6.927773411840845164e-01 7.761100737063359074e-03
2.153479888729772640e-01 2.395963139687074060e-03
1.261430070597638853e+01 1.642313111160722816e-01
1.147709206633527934e+01 1.472459132167338591e-01
1.043418447507259472e+01 1.320832729912335968e-01
9.478284287916265427e+00 1.185434234639421575e-01
8.603067924263161359e+00 1.064168022523827445e-01
7.802470106894074497e+00 9.555416818771560183e-02
7.070923984897804715e+00 8.580048154138307515e-02
6.403188565290942158e+00 7.705605957932314121e-02
5.794355666515103032e+00 6.920892334833894655e-02
5.239839996788134613e+00 6.215680028988604389e-02
4.735332707948309405e+00 5.582726547817521562e-02
4.276709158297075319e+00 5.013667706388012790e-02
3.860239083552271300e+00 4.502223741690138115e-02
3.482418084188101393e+00 4.042496214691485013e-02
3.139937388739400870e+00 3.629786084703120336e-02
2.829769441974899546e+00 3.258422594154641166e-02
2.522502226327427710e+00 2.893683250357393169e-02
2.271156510650210514e+00 2.597116317730172042e-02
2.022635268746703296e+00 2.305725513908910007e-02
1.819700427846472346e+00 2.069222662247122840e-02
1.636516577267737693e+00 1.856263849649650993e-02
1.471295908717976886e+00 1.665337994424087240e-02
1.322387776442012441e+00 1.494227552398724908e-02
1.188192215408786501e+00 1.340372826968964058e-02
1.067307382096364776e+00 1.202010068640298884e-02
9.585607257269883608e-01 1.078035710722589045e-02
8.606915870983472550e-01 9.664890541840361407e-03
7.726181568183686510e-01 8.667655197596432076e-03
6.860145079434869508e-01 7.687014709299985760e-03
1.374178922602624020e+01 1.816015893736062925e-01
1.251138247489079802e+01 1.627027856677615569e-01
1.138239313409656894e+01 1.458670342307814005e-01
1.034690790359064927e+01 1.308484249855965120e-01
9.398079936812541391e+00 1.174305526149840434e-01
8.529307232129875516e+00 1.054184190021141693e-01
7.734886964724428715e+00 9.465585952982329132e-02
7.009012717846406559e+00 8.499665274556467143e-02
6.346643273633173266e+00 7.633854693591407559e-02
5.742674451512034040e+00 6.855813977076982701e-02
5.192653500763506180e+00 6.157407510579576693e-02
4.692331503754481048e+00 5.529861416216635267e-02
4.237608931654451183e+00 4.965850579185972918e-02
3.824690095643879850e+00 4.459427544820444844e-02
3.450104849754950020e+00 4.004281322119192243e-02
3.110636105493984171e+00 3.594819214400078733e-02
2.803208358475600459e+00 3.227321829282869120e-02
2.498731239803540838e+00 2.865861356273063931e-02
2.249678523511438488e+00 2.572179327272064095e-02
2.003364856036835562e+00 2.283197869972013183e-02
1.802281123845232758e+00 2.048926287171150273e-02
1.620829330757092235e+00 1.838329584505964120e-02
1.457135756335443677e+00 1.649189442341411627e-02
1.309612401719263408e+00 1.479639911219862887e-02
1.176685420895511314e+00 1.327251903052266944e-02
1.056937368749555350e+00 1.190428275006018451e-02
9.492437690738690925e-01 1.067623758149133066e-02
8.522745390590278358e-01 9.571949790223450646e-03
7.650904598078476226e-01 8.582919480785907232e-03
6.792555221936265042e-01 7.611817902013391819e-03
1.363097393436609650e+01 1.799003559498894289e-01
1.240920204494094570e+01 1.611823280952571769e-01
1.128818168717134540e+01 1.445093726150985802e-01
1.026021792819593514e+01 1.296291115760944412e-01
9.318361423006011890e+00 1.163302728494870070e-01
8.456216563830921018e+00 1.044293316696417590e-01
7.667807382059460330e+00 9.376806240346531596e-02
6.947642732235849827e+00 8.419799464414796930e-02
6.290485952083674448e+00 7.561855546473501832e-02
5.691387470584715835e+00 6.790751804092938493e-02
5.145941074401658710e+00 6.098990585705529877e-02
4.649760180898065087e+00 5.476993753136565057e-02
4.198886693315166951e+00 4.918826725874794054e-02
3.789470083847592985e+00 4.417202510994893555e-02
3.418187791094654759e+00 3.965806030638199808e-02
3.081645535925457757e+00 3.560296122127382112e-02
2.776950005742270911e+00 3.196157700052427303e-02
2.475155949426092850e+00 2.838214227636455880e-02
2.228304357516402767e+00 2.547359285351539007e-02
1.984292819037677624e+00 2.261434378902183601e-02
1.785055494166947643e+00 2.028950257802052473e-02
1.605238978636798430e+00 1.820610227150730454e-02
1.443119867358194197e+00 1.633244206334602544e-02
1.296942680459882924e+00 1.465057195362944216e-02
1.165307186042331633e+00 1.314289715820394534e-02
1.046752726948473100e+00 1.178782518454403461e-02
9.399509994862770279e-01 1.057076882853447315e-02
8.440003693974759136e-01 9.480176335713866309e-03
7.494600240944315761e-01 8.405032570945903184e-03
6.725837854068793531e-01 7.536110241634831446e-03
1.352099930172845710e+01 1.782162794795428273e-01
1.230776036295348064e+01 1.596727806254404358e-01
1.119465350506583157e+01 1.431540067581079101e-01
1.017415385154053098e+01 1.284141625079265325e-01
9.239248405430567246e+00 1.152430038389418154e-01
8.383577646628804558e+00 1.034505342002288858e-01
7.601274400864054925e+00 9.288289377599401320e-02
6.886712463342026247e+00 8.340424080665999329e-02
6.234775539757702489e+00 7.490374482702555348e-02
5.640509865431939218e+00 6.726182291654787815e-02
5.099509737377259988e+00 6.041050493338991079e-02
4.607543983145190758e+00 5.425245442206686614e-02
4.160464025689941892e+00 4.871938466773190896e-02
3.754575531745580008e+00 4.374951030283669162e-02
3.386504907184408886e+00 3.927972115011700571e-02
3.052963352950243792e+00 3.526288139011565792e-02
2.750891577709213998e+00 3.165603002190209986e-02
2.451776339813875438e+00 2.811002146799631077e-02
2.207224564281391910e+00 2.522715703532259213e-02
1.965393412915255489e+00 2.239364988217066796e-02
1.767964186057176645e+00 2.009575149844718481e-02
1.589834224361130754e+00 1.803118151442000341e-02
1.429231514057315078e+00 1.617585458085409392e-02
1.284461817580339726e+00 1.450936821317628037e-02
1.154015857527134870e+00 1.301279302907666115e-02
1.036553538971898281e+00 1.167228231532597797e-02
9.308204681550891202e-01 1.046798413122048896e-02
8.357280799160836660e-01 9.385321805344511853e-03
7.421323642754082961e-01 8.324565149139160139e-03
6.660122454192413111e-01 7.464281791422573871e-03
1.341174683677807167e+01 1.765508901222491434e-01
1.220688742482841960e+01 1.581852009779800561e-01
1.110170556248472096e+01 1.418221209067092592e-01
1.008863291018648312e+01 1.272165093546453185e-01
9.160674287260652804e+00 1.141620211231902937e-01
8.311524215132596538e+00 1.024836400927890134e-01
7.535208934596909991e+00 9.201418563969950004e-02
6.826256179600079577e+00 8.262161538111834069e-02
6.179487394593198957e+00 7.419698485535064503e-02
5.590111477035976328e+00 6.662819732550767649e-02
5.053544373338977991e+00 5.983936725964480313e-02
4.565678916506954010e+00 5.373547175948710508e-02
4.122355313286319323e+00 4.825518020251142598e-02
3.719984605231754671e+00 4.333030261106863429e-02
3.355029529188247039e+00 3.890186115188164206e-02
3.024403723289207147e+00 3.492291157026717469e-02
2.725034993113213844e+00 3.134969582053064724e-02
2.428676491182655717e+00 2.783871740428356389e-02
2.186347841034180561e+00 2.498288423582335077e-02
1.946677876533485119e+00 2.217832000808414583e-02
1.751120223472259818e+00 1.990105481997918660e-02
1.574528480449432388e+00 1.785465592920863417e-02
1.415433418857952264e+00 1.601582757053819639e-02
1.271985614924463714e+00 1.436722518051745771e-02
1.142810707835423711e+00 1.288533773147125874e-02
1.026439975741590738e+00 1.155712972851214750e-02
9.217920590529887770e-01 1.036396848115127452e-02
8.275798971981728203e-01 9.295525500210793587e-03
7.348564071017937849e-01 8.243058922052202975e-03
6.594419145731647003e-01 7.389274501716725820e-03
1.330308520131726979e+01 1.749068275843480846e-01
1.210674663710447163e+01 1.567017292350366409e-01
1.100955928505996440e+01 1.404987482561892986e-01
1.000378166776783750e+01 1.260240707874894783e-01
9.082630714893781487e+00 1.130951608158459187e-01
8.239963899343315745e+00 1.015255434057749651e-01
7.469601129615131896e+00 9.114522155486222410e-02
6.766257163403476937e+00 8.184358115647603904e-02
6.124686963110369753e+00 7.349559757702273100e-02
5.540105618105831020e+00 6.600165747569086694e-02
5.007948880076808607e+00 5.927117329459166695e-02
4.524079541101659885e+00 5.322301152918992168e-02
4.084602808566411447e+00 4.779451532277705778e-02
3.685640105536573063e+00 4.291729181872092069e-02
3.323872158463305748e+00 3.853115760721401162e-02
2.996220229552205350e+00 3.458886827476064657e-02
2.699480090162584389e+00 3.104615548702252537e-02
2.405690203968069873e+00 2.757076275903973597e-02
2.165571592350827412e+00 2.474374085615743679e-02
1.928147444054835402e+00 2.196260282044018575e-02
1.734296804932461411e+00 1.970839945246525074e-02
1.559413076869314629e+00 1.768210810994274088e-02
1.401824568327469489e+00 1.586243005359723457e-02
1.259690278014291120e+00 1.422743818913805441e-02
1.131692767194011129e+00 1.275984599898525793e-02
1.016511478420938808e+00 1.144387130854195370e-02
9.127502977375692161e-01 1.026013522683153108e-02
8.194281999599779542e-01 9.202258997270623339e-03
7.276216781623380259e-01 8.162851198886841506e-03
6.530008557194352248e-01 7.315973020671764568e-03
1.319527990056896272e+01 1.732634801503240007e-01
1.200731735393810951e+01 1.552437178052391287e-01
1.091791967308016531e+01 1.391866430169090008e-01
9.919492292053583071e+00 1.248488527351854505e-01
9.005301611511432824e+00 1.120382156190080497e-01
8.168963518278680169e+00 1.005722604636768436e-01
7.404557190057986737e+00 9.028959914186926450e-02
6.706727596537742642e+00 8.106842925985935366e-02
6.070205859029887741e+00 7.280386528297050353e-02
5.490482933144820166e+00 6.537621687529161785e-02
4.962706815788741288e+00 5.871129274340586984e-02
4.482928352867960875e+00 5.272218057546457226e-02
4.047084840119880234e+00 4.733988667525496769e-02
3.651618555199895422e+00 4.250826076726873376e-02
3.293024578653046319e+00 3.816040667567123512e-02
2.968159880827599295e+00 3.425790217556187039e-02
2.674123473305949794e+00 3.075173117476856510e-02
2.382991479522769129e+00 2.730393818198221037e-02
2.144977579175093130e+00 2.450610023488647427e-02
1.909741756625890741e+00 2.175225695714166907e-02
1.717733268879385156e+00 1.951673900577579127e-02
1.544464243745494958e+00 1.750895281198235412e-02
1.388305242089015179e+00 1.570764262051291965e-02
1.247550460605112210e+00 1.409043538913505242e-02
1.120752740004857140e+00 1.263461582666035657e-02
1.006624499980089960e+00 1.133333683778403427e-02
9.038922555706244699e-01 1.016169073230280100e-02
8.114332919044269232e-01 9.110815984156060005e-03
7.205204273463237108e-01 8.081643092375932758e-03
6.396002997148217961e-01 7.166794215615624949e-03
1.308807158619262978e+01 1.716412050669191280e-01
1.190852441653094296e+01 1.537879746609227827e-01
1.082688505006914248e+01 1.378791466646017705e-01
9.835897742387428977e+00 1.236871779069335792e-01
8.928439713602003280e+00 1.109877831366014034e-01
8.098399818200359590e+00 9.962607648318023978e-02
7.339972800796397578e+00 8.944308947558970990e-02
6.647695795837959665e+00 8.031079613761060720e-02
6.016257352169904316e+00 7.211729009833130200e-02
5.441245141368054483e+00 6.476122348095822434e-02
4.917836337334264840e+00 5.815013070815923391e-02
4.442107119279590677e+00 5.222040546391527871e-02
4.010000624195229513e+00 4.688645228944034182e-02
3.617894831146593937e+00 4.210000958164053508e-02
3.262396582717673965e+00 3.779559317753041631e-02
2.940405582981477028e+00 3.392651175687060039e-02
2.648965869211656443e+00 3.045381374683349407e-02
2.360496719546163913e+00 2.704166246443193491e-02
2.124670991900846850e+00 2.426813788027463309e-02
1.891532744570774138e+00 2.154181612866449755e-02
1.701262964521868204e+00 1.932728341676098749e-02
1.529623988952634184e+00 1.734154138249064531e-02
1.374875182822444142e+00 1.555561593486493206e-02
1.235422220699657014e+00 1.395353841573139173e-02
1.109815387203998416e+00 1.251202258112372838e-02
9.968099897453768232e-01 1.122301737801033143e-02
8.950519309076034880e-01 1.006335749501053624e-02
8.035395572705599232e-01 9.024718267270618113e-03
7.134788864728208724e-01 8.001556468725395249e-03
4.826826981025791885e-01 5.398559690000480187e-03
1.298161936744568123e+01 1.700345427996871051e-01
1.181040263384304012e+01 1.523470858629101532e-01
1.073653997077658317e+01 1.365985573561336874e-01
9.752767475692124322e+00 1.225305077382790597e-01
8.852185324241128583e+00 1.099468857630122171e-01
8.028424027930073592e+00 9.869728009634319565e-02
7.275846123446892300e+00 8.859960376859511710e-02
6.589059334965368997e+00 7.955465249690990559e-02
5.962798246915849809e+00 7.143851050344070253e-02
5.392389794603371200e+00 6.414751474282988364e-02
4.873330976568522210e+00 5.760101492733882972e-02
4.401546342618302354e+00 5.172363415017651456e-02
3.973185878727052867e+00 4.644261552624789208e-02
3.584416970232064070e+00 4.169717762691514673e-02
3.232083084067451040e+00 3.743523303783084094e-02
2.912955425747351335e+00 3.360062371336604292e-02
2.624108553172163294e+00 3.016174153298661204e-02
2.338106194110308067e+00 2.678320722222869363e-02
2.104480787474436454e+00 2.403219721024886860e-02
1.873464720431087471e+00 2.133407912321285890e-02
1.684986546056804757e+00 1.914015213268239340e-02
1.514914954831586780e+00 1.717179245902561435e-02
1.361633821760686258e+00 1.540382653272029043e-02
1.223480656390059096e+00 1.381593503571503651e-02
1.099074171584135229e+00 1.239010059192401439e-02
9.871102717940896110e-01 1.111349753449358650e-02
8.863706429074365012e-01 9.961670229244481631e-03
7.956463492361395273e-01 8.933847128418562211e-03
7.064513187792909044e-01 7.925284135629283300e-03
3.245243858635339373e-01 3.618400063128867500e-03
1.287589848500239853e+01 1.684411438499790747e-01
1.171297308613108079e+01 1.509280002864941128e-01
1.064689500366624131e+01 1.353188132078284589e-01
9.670292439354717828e+00 1.213848456405847293e-01
8.776449823454299803e+00 1.089255096220932834e-01
7.959075332490804122e+00 9.777196767217663509e-02
7.212334746723940704e+00 8.776863154609494677e-02
6.530894659917136913e+00 7.880612661107630479e-02
5.909665606214721478e+00 7.076288406856005853e-02
5.343912787680624277e+00 6.353833990064387816e-02
4.829265189542192971e+00 5.705629436255749143e-02
4.361415650029154989e+00 5.123381818083902473e-02
3.936664640519626168e+00 4.599952950235211557e-02
3.551332533819619108e+00 4.129991664144972568e-02
3.201982751030010288e+00 3.707657525251179670e-02
2.885612146220997154e+00 3.328171209515937840e-02
2.572302032138591876e+00 2.955192789108673432e-02
2.316018929803847826e+00 2.652036542277124223e-02
2.084454880181985548e+00 2.380028393086639979e-02
1.855639602810832844e+00 2.112808711841220738e-02
1.668802928486770254e+00 1.895592585569529434e-02
1.500316343225547522e+00 1.700670801776319949e-02
1.348481592755476743e+00 1.525465324356204203e-02
1.211626996993101280e+00 1.368182489650313430e-02
1.088419077154852754e+00 1.227095063582016657e-02
9.775301927963429005e-01 1.100454079065160511e-02
8.776733465195670769e-01 9.866084694123171059e-03
7.879311167887185219e-01 8.846944759196631591e-03
6.995064284059523407e-01 7.846260998261453401e-03
2.174088878788504875e-01 2.420578725428606994e-03
1.277079725892666318e+01 1.668689955130767677e-01
1.161619043182360222e+01 1.495184661227209610e-01
1.055784351371102936e+01 1.340543405202977156e-01
9.588376183872634684e+00 1.202453510665695696e-01
8.701311289551579620e+00 1.079014987721053920e-01
7.890159564763448152e+00 9.685099846529578171e-02
7.149269663751097070e+00 8.694369441281223077e-02
6.473183240945265204e+00 7.806201636385226572e-02
5.856994570678127232e+00 7.009155392129344520e-02
5.295913764497620413e+00 6.293877731292932265e-02
4.785477359104247874e+00 5.651480556074191947e-02
4.321631247171424661e+00 5.074731995018125913e-02
3.900472500641168683e+00 4.556343043906602858e-02
3.518423816356993417e+00 4.090357528841810641e-02
3.172193316173745892e+00 3.672262002698977595e-02
2.858678302875544031e+00 3.296197778689554519e-02
2.548068698446188662e+00 2.926972251740276448e-02
2.294116296835383650e+00 2.626675887514496460e-02
2.042956923641319644e+00 2.331639560449882964e-02
1.837909721545149644e+00 2.092429153663895314e-02
1.652816632800188978e+00 1.876978658556111706e-02
1.485948334149225003e+00 1.683970029006733732e-02
1.335428024670555214e+00 1.510624515645505282e-02
1.199960222118389375e+00 1.355142750160060090e-02
1.077849403531472294e+00 1.215078473400473848e-02
9.679352220483747882e-01 1.089642178523340423e-02
8.691203341243221026e-01 9.767883331664608745e-03
7.801985975679970320e-01 8.760213362142348428e-03
6.926542099485425430e-01 7.769887944705034313e-03
1.391697804416021711e+01 1.846574467549375598e-01
1.266654809619238442e+01 1.653049139028046899e-01
1.152003315993455779e+01 1.481196491268279292e-01
1.046938955537073745e+01 1.327998514704743505e-01
9.507115716849140696e+00 1.191195494629846696e-01
8.626626002933655002e+00 1.068945595315838049e-01
7.821775163537390441e+00 9.594002587327414566e-02
7.086656160546062289e+00 8.612496176904035905e-02
6.415991502797862900e+00 7.732983094728189399e-02
5.804739241733833488e+00 6.943143301110003829e-02
5.248253216287750433e+00 6.234385029781931709e-02
4.742045933562213378e+00 5.598019497072229123e-02
4.282097045656813705e+00 5.026377324017103354e-02
3.864549720210209927e+00 4.512821726861660637e-02
3.485876835575611565e+00 4.051642326870032174e-02
3.142614119350847002e+00 3.637109465514340445e-02
2.831854425545658138e+00 3.264674687957669352e-02
2.524042072739088205e+00 2.898632536383321384e-02
2.272404734729684961e+00 2.601536720511026662e-02
2.023561688450324247e+00 2.309429886490163564e-02
1.820300663612332448e+00 2.071869415919124977e-02
1.636922129277942561e+00 1.858863323628307668e-02
1.471608356614775737e+00 1.667888529014678600e-02
1.322564131775233021e+00 1.495987920612506204e-02
1.188280275756629312e+00 1.341769382719530668e-02
1.067365262020478101e+00 1.203378659758875223e-02
9.585251410656350224e-01 1.079150481474800381e-02
8.605994384661012075e-01 9.674768816680560241e-03
7.725914433713653162e-01 8.672714239089746036e-03
6.858896427623988323e-01 7.691200680763385367e-03
1.380456005895129046e+01 1.829215898762407144e-01
1.256289739825139584e+01 1.637616477643417390e-01
1.142454546117765624e+01 1.467271411292804806e-01
1.038155424589637299e+01 1.315523039978955810e-01
9.426434291575166213e+00 1.180062467683264116e-01
8.552603414739582632e+00 1.058920675688415219e-01
7.753934548795895942e+00 9.503905044353126719e-02
7.024584022164084729e+00 8.531513878207781787e-02
6.359138096684318064e+00 7.660030701136140430e-02
5.752915512967967437e+00 6.877956573798858775e-02
5.201001997164716784e+00 6.175453788724905024e-02
4.699045582551317324e+00 5.544825558985943398e-02
4.242903044500481613e+00 4.978534898705427175e-02
3.829014660172696427e+00 4.469974066753652775e-02
3.453576764990620163e+00 4.012964139453774337e-02
3.113330949613357657e+00 3.602147339626124434e-02
2.805319368175852812e+00 3.233331776915548961e-02
2.500313598696310979e+00 2.870630922144304722e-02
2.250883479803038156e+00 2.576341272295436594e-02
2.004318986065381392e+00 2.286916972943410856e-02
1.802953994495355650e+00 2.051935547113574801e-02
1.621298836926848841e+00 1.841022049693478990e-02
1.457482698304843671e+00 1.651565554657455012e-02
1.309788392168953486e+00 1.481099206237010760e-02
1.176787520163439460e+00 1.328681334228444186e-02
1.057066456607066884e+00 1.191681674862134048e-02
9.492169312083884591e-01 1.068442363009817694e-02
8.522622106175541390e-01 9.581405541988097935e-03
7.567757398731977947e-01 8.495036432061108325e-03
6.791326341986299031e-01 7.614803903251012029e-03
1.369295373549030437e+01 1.812073981813976942e-01
1.245994532848523839e+01 1.622281041126055756e-01
1.132979312080768253e+01 1.453564561116920117e-01
1.029432346109896912e+01 1.303260140177485982e-01
9.346388779341884501e+00 1.169025270720098209e-01
8.479128677495866739e+00 1.048995555348489345e-01
7.686535879336650723e+00 9.414771668068321053e-02
6.962911261942558383e+00 8.451442417402720009e-02
6.302817559520137891e+00 7.587717972297527980e-02
5.701513874798747494e+00 6.812751822188932438e-02
5.154125031493195230e+00 6.116962405724739316e-02
4.656326662007822748e+00 5.491896320688766792e-02
4.204131654304106291e+00 4.931334085567323083e-02
3.793744447622077409e+00 4.427408629978701882e-02
3.421560231299882737e+00 3.974386180335125890e-02
3.084287350299017572e+00 3.567765018043300013e-02
2.779009347249640882e+00 3.202371924744765869e-02
2.476693516184430344e+00 2.843240111270308249e-02
2.229551867408465782e+00 2.551715830868430887e-02
1.985212133127013612e+00 2.264954357783888553e-02
1.785701439570551496e+00 2.032072795608158913e-02
1.605681120646252236e+00 1.823365460544189992e-02
1.443407972594068944e+00 1.635460863466166315e-02
1.297170136777631599e+00 1.467005803535653685e-02
1.165381092621800230e+00 1.315736671439988147e-02
1.046753464326386940e+00 1.180033310270183454e-02
9.399930392159123738e-01 1.058086698457705310e-02
8.439079412692050974e-01 9.487840632116301132e-03
7.494045612417195024e-01 8.410728759925609546e-03
6.725416664847100323e-01 7.542888857137673535e-03
1.358197753534103924e+01 1.795086983347223275e-01
1.235774265228639024e+01 1.607040438926967130e-01
1.123565460775920677e+01 1.440010485293402864e-01
1.020776473992201083e+01 1.291057849011300607e-01
9.266789346950845996e+00 1.158088615574072167e-01
8.406145941057394211e+00 1.039176128202848326e-01
7.619704686315011521e+00 9.326125993775113976e-02
6.901773181748876773e+00 8.371840308621589233e-02
6.247012798726414573e+00 7.516413934542595654e-02
5.650540574805475558e+00 6.748677493395183191e-02
5.107618973317968880e+00 6.058975703096904086e-02
4.614029929309916511e+00 5.440323149885483572e-02
4.165614483424438852e+00 4.884430390422894036e-02
3.758763083164234686e+00 4.385015610955139004e-02
3.389792777345027819e+00 3.936559542944757101e-02
3.055515687817257131e+00 3.533379412518913160e-02
2.752889662543197780e+00 3.171619025469769870e-02
2.453358530777544289e+00 2.815786829957179355e-02
2.208448534286728382e+00 2.526867748995519428e-02
1.966244630550913808e+00 2.243033318660422881e-02
1.768649002117308244e+00 2.012431220187159420e-02
1.590255826441615339e+00 1.805457210552660272e-02
1.429492333947473659e+00 1.619276241066095953e-02
1.284662499802755153e+00 1.452818868415598451e-02
1.154061333422163882e+00 1.302895095959712146e-02
1.036586158317720496e+00 1.168367987260210059e-02
9.308533731241583897e-01 1.047788236894017788e-02
8.356371863102330932e-01 9.396642890713978458e-03
7.420156618339466270e-01 8.331545288003668753e-03
6.659321948799951096e-01 7.469830398920882658e-03
1.347181801851878902e+01 1.778227468951358858e-01
1.225616821305401594e+01 1.591946536769649201e-01
1.114213504189351589e+01 1.426508740387250618e-01
1.012178816747434595e+01 1.278948605004866235e-01
9.187819559155785853e+00 1.147248549135989060e-01
8.333764148950432826e+00 1.029387990167756478e-01
7.553346090153562287e+00 9.238726731442979678e-02
6.841027477094703713e+00 8.293134366534392343e-02
6.191519496034988634e+00 7.445573395366290870e-02
5.599958031385646073e+00 6.684206914132180544e-02
5.061529957599854690e+00 6.001609871150507397e-02
4.572013322053831708e+00 5.388481609903873065e-02
4.127435033764448313e+00 4.837929352825120349e-02
3.724042257603892736e+00 4.343410884096046004e-02
3.358342314451387978e+00 3.899112162309662649e-02
3.026971940026458086e+00 3.499587549286143490e-02
2.727070199807359874e+00 3.141164412327045186e-02
2.430218319129691551e+00 2.788744772749289155e-02
2.187501341655944564e+00 2.502970387827561233e-02
1.947525231289024328e+00 2.221373828613684362e-02
1.751678501855493897e+00 1.992717248661768012e-02
1.575022185514368678e+00 1.788093698919687377e-02
1.415766225192767624e+00 1.603969507333309272e-02
1.272242784553984540e+00 1.438651004091502129e-02
1.142934683639216686e+00 1.290299185209020302e-02
1.026482968105997706e+00 1.156916588198236839e-02
9.217342983551513047e-01 1.037507234273326445e-02
8.274624864615085507e-01 9.302824225242327730e-03
7.347872983644399003e-01 8.250479080360471548e-03
6.593591247048790072e-01 7.394790648332236899e-03
1.336231756306777996e+01 1.761534505319354571e-01
1.215526338603132217e+01 1.577092949592656113e-01
1.104927905484275286e+01 1.413189247068297183e-01
1.003637988982079499e+01 1.266965159455928636e-01
9.109452939022881779e+00 1.136445237553936061e-01
8.261853581402736069e+00 1.019730237619248664e-01
7.487448979052163445e+00 9.151510543479626780e-02
6.780817890904923928e+00 8.215214934626366428e-02
6.136536685308660921e+00 7.375743245775323587e-02
5.549761309660238950e+00 6.621051199336980275e-02
5.015760345215413807e+00 5.944952934050384830e-02
4.530448671246673165e+00 5.337571491256098283e-02
4.089584521114121074e+00 4.791751713640790555e-02
3.689711252874092740e+00 4.302128484212633386e-02
3.327105624116867055e+00 3.861707383056876830e-02
2.998733704191058003e+00 3.466087620379355166e-02
2.701452226757529829e+00 3.111020666415048250e-02
2.407201011897948550e+00 2.761746899418662457e-02
2.166691933310740836e+00 2.478893607581733952e-02
1.929001975502729671e+00 2.199992043054440835e-02
1.734906517006527427e+00 1.973701103369264812e-02
1.559879096993339154e+00 1.770774883420230331e-02
1.402129817985676707e+00 1.588328832146891981e-02
1.259910274951006492e+00 1.424549314457154194e-02
1.131812571458852279e+00 1.277889176695654397e-02
1.016525057925490971e+00 1.145860117022064889e-02
9.127714170052999565e-01 1.027400372369667234e-02
8.193919942525336175e-01 9.209349990285295093e-03
7.275724104723378938e-01 8.168766599392267638e-03
6.458449965464425624e-01 7.242019259449389637e-03
1.325356717644168825e+01 1.744960239302847105e-01
1.205513135341549180e+01 1.562325917660811747e-01
1.095714467230639499e+01 1.399931172369691390e-01
9.951662100435818559e+00 1.255122864500244073e-01
9.031659742660693269e+00 1.125828254736595813e-01
8.190478542520443384e+00 1.010217713998550482e-01
7.422155451697469708e+00 9.065723396492024466e-02
6.721044105550650904e+00 8.137669563298804976e-02
6.081962783570160624e+00 7.305870630072962280e-02
5.499952174591396847e+00 6.559074615313718881e-02
4.970455973638556735e+00 5.888483583168648700e-02
4.489133760365140446e+00 5.286891649287493028e-02
4.052075640587677441e+00 4.746279273858772935e-02
3.655602692541489063e+00 4.260955251605539479e-02
3.296185088380069850e+00 3.824907902405238341e-02
2.970703846837215778e+00 3.433083041020976861e-02
2.676063796834357245e+00 3.081139529318093970e-02
2.384452519927453107e+00 2.735465894389524366e-02
2.146126885793812722e+00 2.454958398392424052e-02
1.910598359839023042e+00 2.178810311615471396e-02
1.718327391417064032e+00 1.954675523142424334e-02
1.544927245048036024e+00 1.753825085448741661e-02
1.388585641616449262e+00 1.572778594623328377e-02
1.247729105170102937e+00 1.410945574013320637e-02
1.120846828716645760e+00 1.265229905213726552e-02
1.006638979864167283e+00 1.134617778440760207e-02
9.038925299635455213e-01 1.017673232106977750e-02
8.113973391287029324e-01 9.122284289681316730e-03
7.204400422095602607e-01 8.089705124768798578e-03
4.874076083338086396e-01 5.456112720717165576e-03
1.314559128207970851e+01 1.728641293771916720e-01
1.195568373657185290e+01 1.547656212049036695e-01
1.086559748958200089e+01 1.386799412332690995e-01
9.867536691949712946e+00 1.243343548988193326e-01
8.954444127933284037e+00 1.115296099265925267e-01
8.119703730976105760e+00 1.000690172610825962e-01
7.357353963837232058e+00 8.980777716183273307e-02
6.661797037349550976e+00 8.061027113388861964e-02
6.027895871856866705e+00 7.236867819717347772e-02
5.450561604391675807e+00 6.497110086477776714e-02
4.925418809265434739e+00 5.832743010836557301e-02
4.448231143896206774e+00 5.236713129411723483e-02
4.014891449643511301e+00 4.701152821202649046e-02
3.621817995187160744e+00 4.220223530509614740e-02
3.265532565990451275e+00 3.788475230588969622e-02
2.942878398871290102e+00 3.400168156092811533e-02
2.650913084485878368e+00 3.051830615082384499e-02
2.361897423641926785e+00 2.709127971419769340e-02
2.125749655241198965e+00 2.431300567709036853e-02
1.892361270628256653e+00 2.157952746711251993e-02
1.701841564688747921e+00 1.935872492791795504e-02
1.530100560721949998e+00 1.736746508994933477e-02
1.375146604942826034e+00 1.557741974278832250e-02
1.235608398248331907e+00 1.397122058694314113e-02
1.109982011269234237e+00 1.252841678335429344e-02
9.968594919069740934e-01 1.123788090691043261e-02
8.950970586561274311e-01 1.007586584097519729e-02
8.034853533594356056e-01 9.032998397826874290e-03
7.134016923814612277e-01 8.010781442168091876e-03
3.276766194918765973e-01 3.658333844166820371e-03
1.303829788533969669e+01 1.712432263434505164e-01
1.185677329426544269e+01 1.533180673428216623e-01
1.077461845766808146e+01 1.373812532227233485e-01
9.784031929249247028e+00 1.231745852225995391e-01
8.877822524754815703e+00 1.104819911504088537e-01
8.049393007697718261e+00 9.913153036193673995e-02
7.293012935976697975e+00 8.896203138790399756e-02
6.603016677308513493e+00 7.985980612204647555e-02
5.974133062280581719e+00 7.168171931286666798e-02
5.401616129731730886e+00 6.435845388509427167e-02
4.880843927546130168e+00 5.777346197856420007e-02
4.407609081059464806e+00 5.187271502879014368e-02
3.977949504855916807e+00 4.656571815455243235e-02
3.588285075955877090e+00 4.180102460971841377e-02
3.235136594016117861e+00 3.752292896079446882e-02
2.915359133634063404e+00 3.367831626762226443e-02
2.598618241573284582e+00 2.990012499526982850e-02
2.339634311460940364e+00 2.683009332996504070e-02
2.105591662615171167e+00 2.407650813386188332e-02
1.874329247717593683e+00 2.136993715158905932e-02
1.685548530912378995e+00 1.917322747717010653e-02
1.515323309902042670e+00 1.720004730165990842e-02
1.361888286106705648e+00 1.542784286750324349e-02
1.223718133148194998e+00 1.383782368887180418e-02
1.099202543195391346e+00 1.240941841210149721e-02
9.871702117549662203e-01 1.112661185003055095e-02
8.863584460381787045e-01 9.976180904272114944e-03
7.956561592375545056e-01 8.944556114332457772e-03
7.063669095517721708e-01 7.933029156815596394e-03
2.195089261052874385e-01 2.446411583073253640e-03
1.293166129857868185e+01 1.696320615282791988e-01
1.175866802652655885e+01 1.518799842340699813e-01
1.068440375648136076e+01 1.361015895032678669e-01
9.701053458178922284e+00 1.220257604373368721e-01
8.801623145520483860e+00 1.094508558954151028e-01
7.979661044505406586e+00 9.820083350999625482e-02
7.229223002833410128e+00 8.812819460010451467e-02
6.544672142176419349e+00 7.910804383947220297e-02
5.920874181954570048e+00 7.100719075345637843e-02
5.353052538655942882e+00 6.375005870153431509e-02
4.836565190023939032e+00 5.722677999081804412e-02
4.367395762486429689e+00 5.137996815300192865e-02
3.941430128711235881e+00 4.612377442456826182e-02
3.555142365356465106e+00 4.140236727475635203e-02
3.205053681653292408e+00 3.716396116531352212e-02
2.888044279018792349e+00 3.335605204693818659e-02
2.574156332727533858e+00 2.961524285742201876e-02
2.317462748080162616e+00 2.657166026533533398e-02
2.063615867267381443e+00 2.358934144173426700e-02
1.856380007773958507e+00 2.116490577694584568e-02
1.669413110845323622e+00 1.898723232024542365e-02
1.500755618364523203e+00 1.703315694865386448e-02
1.348786518435342696e+00 1.527611329941228231e-02
1.211854740803584907e+00 1.370399601422934120e-02
1.088557560404606939e+00 1.228427138526481076e-02
9.775694140168292856e-01 1.101726124600059011e-02
8.776574146467748250e-01 9.881022411301345135e-03
7.878634546285554485e-01 8.856309706425377973e-03
6.994805569106690157e-01 7.854442112879932505e-03
1.409731276394231081e+01 1.878558445182874070e-01
1.282584181497322895e+01 1.680462360892006068e-01
1.166126756080451621e+01 1.504626749305641165e-01
1.059483263886854942e+01 1.348303553637593966e-01
9.618730116841152977e+00 1.208833515380190876e-01
8.726141128107743228e+00 1.084245017843966097e-01
7.910517554868279788e+00 9.728132102340433796e-02
7.165888096603252322e+00 8.730617037953442017e-02
6.486771607665407835e+00 7.836182219563801732e-02
5.868015553534161377e+00 7.033754725238283712e-02
5.304867900758393873e+00 6.315045476758675280e-02
4.792710927832877665e+00 5.668706586131719988e-02
4.327462105402611670e+00 5.089297284426792106e-02
3.905149216788058375e+00 4.568489465109604880e-02
3.522145271172505421e+00 4.100793408873801282e-02
3.175181377710602160e+00 3.680983774816372345e-02
2.861033849355607117e+00 3.303954686584561345e-02
2.549860029085791790e+00 2.933268781517905238e-02
2.295536531913581868e+00 2.631694510893834577e-02
2.044023775387330932e+00 2.336439661215945068e-02
1.838620797020368958e+00 2.095987637880518395e-02
1.653398373193435633e+00 1.880149475262293812e-02
1.486339798402144918e+00 1.687030281788871877e-02
1.335797255136718542e+00 1.513138198206732954e-02
1.200058532730104544e+00 1.357034806993833234e-02
1.077958203075568999e+00 1.216882892639210498e-02
9.680529242849759131e-01 1.091367581602947605e-02
8.691042096087281399e-01 9.783201928987416557e-03
7.801452401767506872e-01 8.774535544093051836e-03
6.926287295949749012e-01 7.777885045658332157e-03
1.398318767156860076e+01 1.860871639257034305e-01
1.272071980815390191e+01 1.664671069609505727e-01
1.156450093714025051e+01 1.490500690813629514e-01
1.050578142775773038e+01 1.335667551251848717e-01
9.536984183406037374e+00 1.197491701202150621e-01
8.651143952041778107e+00 1.074031976750521727e-01
7.841809427945819699e+00 9.636744258195191482e-02
7.103060688665325806e+00 8.648478318799066034e-02
6.429384695775025804e+00 7.762668361808310047e-02
5.815655512604451793e+00 6.967863367185750390e-02
5.257059756544749440e+00 6.255605830107292820e-02
4.749217593042100560e+00 5.615053461255133799e-02
4.287871870905332727e+00 5.040871465282414227e-02
3.869190188333566205e+00 4.525163188588788438e-02
3.489540858479779573e+00 4.061726406685172569e-02
3.145575873072563144e+00 3.645904316430444159e-02
2.834174597765417136e+00 3.272357507999639620e-02
2.525860368115399712e+00 2.905157929298440508e-02
2.273751619751424258e+00 2.606478415851051778e-02
2.024594084061931198e+00 2.313865283622996982e-02
1.821063973216014986e+00 2.076071819423430664e-02
1.637526209888166884e+00 1.862189648220180863e-02
1.472037282588219753e+00 1.670741342746292699e-02
1.322896222762139473e+00 1.498534784522205336e-02
1.188455369967101882e+00 1.344025674042794924e-02
1.067544030720129378e+00 1.205306020040589239e-02
9.586206493139999285e-01 1.080630785230411728e-02
8.606530622066050906e-01 9.687661827551279428e-03
7.642051249055066275e-01 8.592988379330203721e-03
6.858319542789281797e-01 7.700998883575903113e-03
1.386985799728229019e+01 1.843369564598124344e-01
1.261631496084953596e+01 1.649000440379272125e-01
1.146827562051398708e+01 1.476591726509441649e-01
1.041742698434001646e+01 1.323118720177321184e-01
9.455892303879345206e+00 1.186240958235517395e-01
8.576715442651341448e+00 1.063990239671794569e-01
7.773636083401065378e+00 9.546819154936370122e-02
7.040664176921178630e+00 8.567188907374127804e-02
6.372415728419456471e+00 7.689789349271940189e-02
5.763620585719198885e+00 6.902045564808267919e-02
5.209644374034989589e+00 6.196127797454379499e-02
4.706080054595450868e+00 5.561925763656135752e-02
4.248643847420939146e+00 4.993126086934888963e-02
3.833477654912210486e+00 4.482268681267827237e-02
3.457154674256015969e+00 4.023278640657940858e-02
3.116268045988300983e+00 3.611210557563428875e-02
2.807620073513753312e+00 3.241042013501466146e-02
2.502056855405829783e+00 2.877458347848589615e-02
2.252222660362673601e+00 2.581587229827263241e-02
2.005278479268247871e+00 2.291502064329077951e-02
1.803684744996639555e+00 2.056073903784228635e-02
1.621844988849449942e+00 1.844221340547921514e-02
1.457818701050114019e+00 1.654548872580587429e-02
1.310082891155235796e+00 1.484214532184497531e-02
1.176956759162754551e+00 1.330916585491311206e-02
1.057115092722399119e+00 1.193395692402287114e-02
9.493136761790357259e-01 1.070285469590616378e-02
8.522030816323786784e-01 9.596636393397963913e-03
7.567096630212549746e-01 8.509909630912325385e-03
6.791170059483362387e-01 7.627713413050298333e-03
1.375716744350249066e+01 1.825946913718418108e-01
1.251257117580107980e+01 1.633569548089308654e-01
1.137293454601510589e+01 1.462702915150234928e-01
1.032971207090004917e+01 1.310734215774627676e-01
9.375344155161750237e+00 1.175141112264957849e-01
8.502886391367406205e+00 1.054034418200439083e-01
7.705961605460140085e+00 9.456558425182584604e-02
6.978773772127546238e+00 8.486235735005043246e-02
6.315866794055036593e+00 7.617560663041079982e-02
5.712047500444342063e+00 6.836922866151178002e-02
5.162673244178365373e+00 6.137385224123136085e-02
4.663249926895947084e+00 5.509429566295399178e-02
4.209733237870519673e+00 4.945560516637115267e-02
3.798173771383827280e+00 4.439604622155693403e-02
3.425086063563015593e+00 3.984709121308734059e-02
3.087125822049940016e+00 3.576548796466281349e-02
2.781274746936880149e+00 3.209874285860810778e-02
2.478447599423133862e+00 2.849781465913192591e-02
2.230924051769587635e+00 2.556770024499075908e-02
1.986136763075779799e+00 2.269324635562835688e-02
1.786409235026584996e+00 2.035977541053700726e-02
1.606241953114482035e+00 1.826380096732096309e-02
1.443796074597593959e+00 1.638413172122741776e-02
1.297457544494576176e+00 1.469601798388234758e-02
1.165617273155054257e+00 1.317744797709320508e-02
1.046871527024353821e+00 1.181863610738989254e-02
9.400584841792242186e-01 1.059940077826874646e-02
8.439350865236120436e-01 9.502957208039009007e-03
7.493763009027764044e-01 8.425972441974384497e-03
6.724490407501416689e-01 7.553202298103763208e-03
1.364535813809075648e+01 1.808839379016795867e-01
1.240951817335458252e+01 1.618186204996591715e-01
1.127814047374527462e+01 1.449025681751278660e-01
1.024263576456312030e+01 1.298434438054844875e-01
9.295344592327339228e+00 1.164135378435665613e-01
8.429563053325987099e+00 1.044172896508547971e-01
7.638820412462224319e+00 9.367479031346304108e-02
6.917414981531469387e+00 8.406290463864880824e-02
6.259782376220999645e+00 7.545072976076240556e-02
5.660868197879392660e+00 6.772127378639211659e-02
5.115999260396244530e+00 6.079321865993576879e-02
4.620819252173284930e+00 5.456986818931597316e-02
4.171162096908041406e+00 4.898728751860462194e-02
3.763105684787295679e+00 4.397337839109591306e-02
3.393334730122539611e+00 3.946702663479964568e-02
3.058293597189671864e+00 3.542219115041861377e-02
2.755176782386944634e+00 3.178949223142676223e-02
2.455032154769543506e+00 2.822381081984778189e-02
2.209713725975799736e+00 2.532582306734216387e-02
1.967292742442483533e+00 2.247283673211634275e-02
1.769397077197367940e+00 2.016354404072692730e-02
1.590887063272337532e+00 1.808761458083002135e-02
1.429942986549488371e+00 1.622644778580176195e-02
1.284920395589246533e+00 1.455205407148704028e-02
1.154277529054337892e+00 1.305050027766287667e-02
1.036705691363484227e+00 1.170200262777142987e-02
9.308874718231469059e-01 1.049572897864551810e-02
8.356503702276875112e-01 9.409216508453143932e-03
7.419654361169419898e-01 8.345886489974418954e-03
6.658820227692864302e-01 7.478531123113505569e-03
1.353419233690373957e+01 1.791760182988797190e-01
1.230726786253103100e+01 1.603077603024505859e-01
1.118405916353121476e+01 1.435417579365322049e-01
1.015611510499527448e+01 1.286258439011344346e-01
9.215983289220403663e+00 1.153264825237622082e-01
8.356844533400886732e+00 1.034364116111352733e-01
7.572194100478688128e+00 9.279171288270531004e-02
6.856419428851576292e+00 8.326862467034039372e-02
6.204157335297963094e+00 7.474122739606063603e-02
5.610081033306420828e+00 6.708133642911974504e-02
5.069785211812916081e+00 6.021751531845116745e-02
4.578741290791906948e+00 5.405738248151472497e-02
4.132888049041642198e+00 4.851863268245077548e-02
3.728364033640291897e+00 4.355309701366535946e-02
3.361799262206562222e+00 3.909006160513180811e-02
3.029767277470332587e+00 3.508476359118170573e-02
2.729280736326453738e+00 3.148782616355410430e-02
2.431875916526498926e+00 2.794956467659151511e-02
2.188774294492447314e+00 2.508126088619178420e-02
1.948546102379004941e+00 2.225669205793465166e-02
1.752402577682758311e+00 1.996716959030735150e-02
1.575545020406109220e+00 1.791483625558800211e-02
1.416118354677772029e+00 1.606775741362952842e-02
1.272470472645781392e+00 1.441026214616496388e-02
1.143123793975385327e+00 1.292567175071798746e-02
1.026640889790168210e+00 1.158850488171641463e-02
9.218001748267845574e-01 1.039232838079514470e-02
8.275481626085847697e-01 9.316171556707818560e-03
7.347425119182676712e-01 8.263920875449613096e-03
6.522129357834166585e-01 7.326052235096491318e-03
1.342375900013673373e+01 1.774924707423387871e-01
1.220565742200391313e+01 1.587982608167858856e-01
1.109058806446613232e+01 1.421999843153457788e-01
1.007027703292826892e+01 1.274166459239753357e-01
9.137167180829179003e+00 1.142454103594474218e-01
8.284614566609253217e+00 1.024600140811123827e-01
7.506158422058288870e+00 9.192498831943057835e-02
6.795999172512614095e+00 8.248944457993004353e-02
6.148943253746697479e+00 7.403336015909330048e-02
5.559784534042799820e+00 6.644533289737426796e-02
5.023938709363044985e+00 5.964357525635076429e-02
4.537018907991422267e+00 5.354445037190124629e-02
4.094991136471932691e+00 4.805760924163038350e-02
3.693933390589128507e+00 4.313641824972083011e-02
3.330581062964923511e+00 3.871903903763371235e-02
3.001449768533932971e+00 3.474788488899892974e-02
2.703615591543030661e+00 3.118430919340784910e-02
2.408853605558411548e+00 2.768162176203053590e-02
2.167947341169145226e+00 2.483998058913218163e-02
1.929899810071870947e+00 2.204024473326914382e-02
1.735700775420990771e+00 1.977300510622976085e-02
1.560464901416841244e+00 1.774110708919144838e-02
1.402463777476728346e+00 1.591135463488476537e-02
1.260207989015669439e+00 1.426795191602341951e-02
1.132004216473147418e+00 1.279596028232221627e-02
1.016661515495647761e+00 1.147811481138359332e-02
9.127963698684906646e-01 1.029199030684506758e-02
8.194286977870332001e-01 9.228318638104275259e-03
7.275215170109297080e-01 8.183396897783469862e-03
4.922064835648354841e-01 5.522683631631030918e-03
1.331418556513971829e+01 1.758231161538846843e-01
1.210471023836581850e+01 1.573042442592365309e-01
1.099784967820045622e+01 1.408612174277784901e-01
9.984996090843640815e+00 1.262228513507168415e-01
9.059013224363914318e+00 1.131682693936729989e-01
8.212923183166333629e+00 1.014938193130786870e-01
7.440523195196141693e+00 9.105781317102408512e-02
6.736104944153057161e+00 8.171326433785464083e-02
6.094214740797410101e+00 7.333339942945626966e-02
5.509876571053392347e+00 6.581681843453547620e-02
4.978464565254483887e+00 5.907849555624162391e-02
4.495662643675347958e+00 5.303593294058497193e-02
4.057386646960390308e+00 4.760026077399810707e-02
3.659839293288815742e+00 4.272557117920750686e-02
3.299576209246475766e+00 3.834552628011597686e-02
2.973338317446423407e+00 3.441333493038576524e-02
2.678187608612058401e+00 3.088631268099156779e-02
2.386098390671362868e+00 2.741567137605139745e-02
2.147402125908481452e+00 2.459913639101735106e-02
1.911536104896282451e+00 2.182978436493001120e-02
1.719041591144580439e+00 1.958547063747467440e-02
1.545476081146249570e+00 1.756882780990407303e-02
1.388954396009422387e+00 1.575784344020301347e-02
1.248029906729110738e+00 1.412873221727167783e-02
1.121030574000358992e+00 1.267273203979295271e-02
1.006786363926851058e+00 1.136478960799417945e-02
9.039631904884625202e-01 1.019099986822876065e-02
8.114494511398600007e-01 9.137575935000261454e-03
7.204442819240503004e-01 8.102812731385673414e-03
3.308546566096636221e-01 3.699879701062449514e-03
1.320522680916665692e+01 1.741609651170854256e-01
1.200447708642854927e+01 1.558269419181786963e-01
1.090569059541231844e+01 1.395357494323087311e-01
9.900446234699469272e+00 1.250452306593569096e-01
8.981387439739224376e+00 1.121095057710153747e-01
8.141779394694795613e+00 1.005455425026903493e-01
7.375430401463892061e+00 9.021112727583521784e-02
6.676581383739756070e+00 8.094311152356925554e-02
6.039928370228828669e+00 7.264336887735295401e-02
5.460373189232973878e+00 6.519667016439308072e-02
4.933360923823438604e+00 5.852108891134950863e-02
4.454636643108392136e+00 5.253455933161386288e-02
4.020056951983967508e+00 4.715159194099209639e-02
3.625970775508920774e+00 4.231922557941052154e-02
3.268885676309118971e+00 3.798067280294260828e-02
2.945533267960802171e+00 3.408446528287987359e-02
2.625370853049312725e+00 3.025933337820054664e-02
2.363567714436563882e+00 2.715256106242007819e-02
2.126957238399180383e+00 2.436203685485233833e-02
1.893275543430299246e+00 2.161896666912411016e-02
1.702618899841149336e+00 1.939455242468304114e-02
1.530581069091058399e+00 1.739834376718118678e-02
1.375568664402512908e+00 1.560531937601529646e-02
1.235952585070886123e+00 1.399349473258993705e-02
1.110142977401712860e+00 1.254839003551008920e-02
9.969853229187227717e-01 1.125297927393760847e-02
8.951355453419345132e-01 1.009252520791726303e-02
8.035046981696855051e-01 9.046608627877220088e-03
7.134063177303930914e-01 8.024682588149343460e-03
2.216387795350850398e-01 2.473466501238936761e-03
1.309707646361056810e+01 1.725251716498509558e-01
1.190498914951359488e+01 1.543659618663010269e-01
1.081420611356118044e+01 1.382310294825279395e-01
9.816462523812278462e+00 1.238664426697781151e-01
8.904361956106180642e+00 1.110523691462316498e-01
8.071230638181519979e+00 9.960492176265055286e-02
7.310899907909096385e+00 8.936289063348445971e-02
6.617569254446266314e+00 8.018088220019727042e-02
5.986047029665023445e+00 7.195964451815803353e-02
5.411251974042058599e+00 6.458140405272180806e-02
4.888621520558014133e+00 5.796404758851198685e-02
4.413957667949137686e+00 5.203444749870834996e-02
3.983121689887096029e+00 4.670333143131186193e-02
3.592403251416619092e+00 4.191546540870625531e-02
3.238413450463181853e+00 3.761912876071218242e-02
2.917933254551986710e+00 3.376227153113382090e-02
2.600629667456506589e+00 2.997088489691071209e-02
2.341211875424046518e+00 2.688895485198205398e-02
2.084627168019158372e+00 2.387000554507412095e-02
1.875210524514594690e+00 2.141350133329537539e-02
1.686289364844625105e+00 1.920819675864053958e-02
1.515876276802159195e+00 1.722884439983060970e-02
1.362331296573107586e+00 1.545080455873162027e-02
1.223962382263818816e+00 1.385731304644169555e-02
1.099366851831584002e+00 1.242952836168339549e-02
9.872679598618171459e-01 1.114341321955044511e-02
8.863968973099733972e-01 9.993763134177132204e-03
7.956421674459116522e-01 8.957600497134980341e-03
7.063696691477607814e-01 7.943001004918702479e-03
1.428314801021500458e+01 1.912160332914755179e-01
1.298967091701440424e+01 1.709010660201665532e-01
1.180615561435508631e+01 1.529202384502622858e-01
1.072329987169510090e+01 1.369308096750573300e-01
9.733023402472451124e+00 1.227069795922652029e-01
8.827821068659007508e+00 1.100131320946847457e-01
8.001172116389728473e+00 9.867031037207735222e-02
7.246787336190567252e+00 8.851943139793742865e-02
6.559044279573990721e+00 7.942938805424862303e-02
5.932572356614535636e+00 7.128348717282899372e-02
5.362513770737940888e+00 6.397563577567408344e-02
4.844335207896906859e+00 5.741756171739920839e-02
4.373640419273298718e+00 5.154293879586047122e-02
3.946455514898920658e+00 4.625775458333573203e-02
3.559177004317812365e+00 4.151664144754619451e-02
3.208245059650550957e+00 3.726236694413530282e-02
2.890636723392036700e+00 3.344166020585032789e-02
2.576130933961839009e+00 2.968455776186816955e-02
2.319069600075613025e+00 2.663137090837680923e-02
2.064785059361032626e+00 2.363998987589364595e-02
1.857305412328304817e+00 2.120743580874531742e-02
1.670079597984638564e+00 1.902029522834969982e-02
1.501280769672832971e+00 1.706126241865461163e-02
1.349163457098184304e+00 1.530310035421622757e-02
1.212158886265195523e+00 1.372448890377807144e-02
1.088724034359773052e+00 1.230865617173618545e-02
9.776821978821945702e-01 1.103562040761882877e-02
8.777598909683773654e-01 9.895508017420706279e-03
7.878485139750159849e-01 8.871540822141912516e-03
6.994757119071898233e-01 7.864302141518423814e-03
1.416710911799131090e+01 1.894153378425142420e-01
1.288290932752180495e+01 1.692981752558915809e-01
1.170804066072257221e+01 1.514837235979636654e-01
1.063317580235538173e+01 1.356523330633744862e-01
9.650189160347126816e+00 1.215567381021175203e-01
8.751889618314411479e+00 1.089778138842682209e-01
7.931657528326479856e+00 9.774728891875329728e-02
7.183207092735830024e+00 8.768722546902596449e-02
6.500930619089666074e+00 7.868108223273488633e-02
5.879501934481997871e+00 7.060529544668860125e-02
5.314236908905205503e+00 6.337142505752318966e-02
4.800317647498567375e+00 5.687489529235642549e-02
4.333565958016607489e+00 5.104990634416314843e-02
3.910141385292440486e+00 4.581946532023693786e-02
3.526169321585073568e+00 4.112079254145874913e-02
3.178388970929907131e+00 3.690466892594580078e-02
2.863545703054925173e+00 3.311850752835251294e-02
2.551856498993845701e+00 2.939947854184703918e-02
2.297017071887581086e+00 2.637301492766308542e-02
2.045227121855258900e+00 2.341171499863285016e-02
1.839582116251365251e+00 2.100432223731394862e-02
1.654107319716567659e+00 1.883777170580187149e-02
1.486841241335935759e+00 1.689672391760925485e-02
1.336143098469666501e+00 1.515886950445898169e-02
1.200373738053506889e+00 1.359422957251653699e-02
1.078192663408244156e+00 1.218990727303773634e-02
9.681422517894621160e-01 1.092632202592506464e-02
8.692003684986473466e-01 9.797769958746012711e-03
7.717957723336190679e-01 8.689259165102065224e-03
6.926315915282229563e-01 7.787386145870076742e-03
1.405205719986443391e+01 1.876251609022504263e-01
1.277702853186226939e+01 1.677044317481066193e-01
1.161063082219963150e+01 1.500618619627888117e-01
1.054365753795908844e+01 1.343771955353305902e-01
9.568012683757691761e+00 1.204180669605832976e-01
8.676577369188636979e+00 1.079596330163081069e-01
7.862681904506299446e+00 9.682371334552263009e-02
7.120128216724004311e+00 8.685991269298441730e-02
6.443298012386041052e+00 7.794220422944993232e-02
5.826946443964323485e+00 6.994192768215154454e-02
5.266352958573885523e+00 6.276859918443354613e-02
4.756745880843881835e+00 5.633721931994713217e-02
4.293919364248015569e+00 5.056384530269220079e-02
3.874136260574580159e+00 4.538249606762546906e-02
3.493482384007019270e+00 4.073060698256279061e-02
3.148748962410726548e+00 3.655235385941610349e-02
2.836657059261916469e+00 3.280388579196365229e-02
2.527778411310931173e+00 2.911922447990986096e-02
2.275257381944589596e+00 2.612399348741643174e-02
2.025774831380773744e+00 2.318587052121836786e-02
1.821987845254444904e+00 2.080229765382301740e-02
1.638266913654983226e+00 1.865501427306594240e-02
1.472508337958041258e+00 1.673416304728209472e-02
1.323210603940058405e+00 1.501194734494998642e-02
1.188811934408553483e+00 1.346074958065222003e-02
1.067646877979878228e+00 1.207104554186943721e-02
9.587211998705256200e-01 1.082226692219194139e-02
8.607239341897234830e-01 9.702485481961831831e-03
7.641970146989757184e-01 8.603492167554760775e-03
6.858106319122887484e-01 7.713095471943914178e-03
1.393765453834669188e+01 1.858546983425488353e-01
1.267174942228107604e+01 1.661238908251778390e-01
1.151385765288704732e+01 1.486478248941240921e-01
1.045472106311967764e+01 1.331210524393308670e-01
9.486499482682837936e+00 1.192923371683255185e-01
8.601848885143848378e+00 1.069486147733719195e-01
7.794191005902967539e+00 9.591491167701864107e-02
7.057432382868186416e+00 8.604642159656306077e-02
6.386124098807981042e+00 7.720829026445689969e-02
5.774796056228199248e+00 6.928051442727824194e-02
5.218822219468794543e+00 6.217863577195120728e-02
4.713458332311242671e+00 5.580324045156583035e-02
4.254628457331764757e+00 5.008505116028868359e-02
3.838420058084262454e+00 4.495378990098707755e-02
3.461089809580474075e+00 4.034115620290466830e-02
3.119323661419399318e+00 3.620476367787426458e-02
2.810070083105917771e+00 3.249056195102668909e-02
2.503987377329371267e+00 2.883957375680305107e-02
2.253704099269968619e+00 2.587211966965533017e-02
2.006418790522220608e+00 2.296068818144484172e-02
1.804587981086980708e+00 2.060214701621588401e-02
1.622498424947752982e+00 1.847484289941142901e-02
1.458364987249325395e+00 1.657440740929021911e-02
1.310466276985005729e+00 1.486667344472006498e-02
1.177267784205192624e+00 1.333181052833487534e-02
1.057296196576306802e+00 1.195384431859579724e-02
9.494146003231948017e-01 1.071890754922537325e-02
8.523299710439415922e-01 9.606805602753338072e-03
7.567853197558745970e-01 8.520800653465093050e-03
6.790703979309195004e-01 7.636521527257032586e-03
1.382401667198032413e+01 1.841037956896656724e-01
1.256723303896508881e+01 1.645542570490871603e-01
1.141772538390861058e+01 1.472529408278965002e-01
1.036647499246514137e+01 1.318692479191183042e-01
9.405498092879255978e+00 1.181750180271860934e-01
8.527597555142817143e+00 1.059413873795170269e-01
7.726180348938371800e+00 9.501893785895423883e-02
6.995385973086186482e+00 8.523906887393151166e-02
6.329405355496514396e+00 7.647863122958292736e-02
5.723129574568141642e+00 6.862997340483156794e-02
5.171685996561612875e+00 6.159264430309152605e-02
4.670595827645007247e+00 5.527672864481988219e-02
4.215664559775216702e+00 4.961245367238835413e-02
3.802969271966775366e+00 4.452585256650246071e-02
3.428937526884291209e+00 3.995707891937967660e-02
3.090207052824176515e+00 3.586026160888382969e-02
2.783688340954614482e+00 3.217770785137413769e-02
2.480303985773154807e+00 2.856495794095816054e-02
2.232340418391134396e+00 2.562754486045292976e-02
1.987330852881131316e+00 2.274329843183336974e-02
1.787319456505945148e+00 2.040098473819455457e-02
1.606924914671200799e+00 1.829784813978049818e-02
1.444311046739944482e+00 1.641118604501761585e-02
1.297809573948530470e+00 1.472213513138065019e-02
1.165866744575877467e+00 1.320249741549142132e-02
1.047048690485881783e+00 1.183841129731207954e-02
9.401263584257730788e-01 1.061498175893868176e-02
8.439721414092153928e-01 9.514314412080254746e-03
7.493783536860985084e-01 8.438277661759785095e-03
6.724118126658666927e-01 7.562226490965171313e-03
1.371120021965087155e+01 1.823587050374992080e-01
1.246349686591602612e+01 1.630088647606631191e-01
1.132231752049501594e+01 1.458717860261675436e-01
1.027882803040490955e+01 1.306360789495626396e-01
9.325105961229388285e+00 1.170621303137833330e-01
8.453927254741691044e+00 1.049478498888495592e-01
7.658798500103092266e+00 9.412603565291965957e-02
6.933729113212444339e+00 8.443592655317527784e-02
6.273138881920098164e+00 7.575850202856426741e-02
5.671766116682032788e+00 6.798557790001245882e-02
5.124925133117873344e+00 6.101064096358013028e-02
4.628005395482673201e+00 5.475583973136283894e-02
4.176951092620098116e+00 4.913900426594726423e-02
3.767907199739969126e+00 4.410288444899912452e-02
3.397102289209616988e+00 3.957682649689418103e-02
3.061388999613873896e+00 3.551967963024498659e-02
2.757522752976671931e+00 3.187401641943435338e-02
2.456917344995185104e+00 2.828947563710568561e-02
2.211183262727987486e+00 2.538123840211295792e-02
1.968426412147343818e+00 2.252559582531771243e-02
1.770200463389063783e+00 2.020393950402270614e-02
1.591542739796958816e+00 1.812391426298959329e-02
1.430446024010800121e+00 1.625499654209739200e-02
1.285251822375411912e+00 1.457798021571950729e-02
1.154537424647553712e+00 1.307647030278502251e-02
1.036876200886621691e+00 1.172450723133948956e-02
9.310152637588858804e-01 1.051290714415869382e-02
8.357530107477081360e-01 9.423442809157786537e-03
7.420402790338886945e-01 8.358335398762548746e-03
6.587204457479468589e-01 7.411420133249469779e-03
1.359907170369251617e+01 1.806310442441708963e-01
1.236035210327342071e+01 1.614786337531160798e-01
1.122759636621749912e+01 1.445062096413020913e-01
1.019185819908591739e+01 1.294085915900210770e-01
9.245264366700258307e+00 1.159637894153110332e-01
8.380863975491585904e+00 1.039657283066659499e-01
7.591903217096798606e+00 9.324642065489710530e-02
6.872609994927768362e+00 8.364731445035440693e-02
6.217287431472369619e+00 7.504252157126728440e-02
5.620895622456919760e+00 6.734149117333657064e-02
5.078569757413230690e+00 6.043116004986446438e-02
4.585846233259720073e+00 5.423445751230195760e-02
4.138665139125506265e+00 4.866967047692715570e-02
3.733071447698010914e+00 4.368115714643504288e-02
3.365584754765941877e+00 3.920060440791198197e-02
3.032785261849077152e+00 3.517714342641378722e-02
2.731656474597799367e+00 3.156543898553626493e-02
2.433736453143809708e+00 2.801668002808314906e-02
2.190203270845372252e+00 2.513813157945507873e-02
1.949647155933245335e+00 2.230657516570005647e-02
1.753298162235903179e+00 2.001057850628993121e-02
1.576252948713708912e+00 1.794910744444555908e-02
1.416670543914684277e+00 1.609982279766145399e-02
1.272881728596391149e+00 1.443887449812631708e-02
1.143351151684162348e+00 1.294806875892721108e-02
1.026787953152066724e+00 1.161167506114343766e-02
9.219060347397176614e-01 1.040942331289808169e-02
8.275893095190450799e-01 9.334441614893331310e-03
7.347835156319844074e-01 8.275446686665018786e-03
4.970159298463611708e-01 5.580729427074670318e-03
1.348779281260178919e+01 1.789344683881781140e-01
1.225801559630603954e+01 1.599555611183571813e-01
1.113351631396410468e+01 1.431496657617270518e-01
1.010547282253776835e+01 1.282004091659436629e-01
9.166052400878756501e+00 1.148728478317037338e-01
8.308202669610031066e+00 1.029880239207196790e-01
7.525577796379802287e+00 9.236869023994599692e-02
6.811934636681075794e+00 8.285888216199574496e-02
6.161948382936297541e+00 7.433594656977186854e-02
5.570412539353573500e+00 6.670534800047911439e-02
5.032615368835527292e+00 5.985914179051013417e-02
4.544059697028313138e+00 5.371919388887740759e-02
4.100627401365366076e+00 4.820651389741033993e-02
3.698595392292375550e+00 4.326606277547167395e-02
3.334282231990473466e+00 3.882528853485170406e-02
3.004408084291064096e+00 3.484266871264096038e-02
2.705989668797546432e+00 3.126238144129715735e-02
2.410746823193251842e+00 2.774854711755880832e-02
2.169439820874698999e+00 2.489602468164017757e-02
1.931064542615126500e+00 2.209025147615518297e-02
1.736541593865772670e+00 1.981808135001750931e-02
1.561129841235370685e+00 1.777347205775973993e-02
1.402983829316889031e+00 1.594205301351481890e-02
1.260598448144040651e+00 1.429559178899006584e-02
1.132250451387456058e+00 1.282123144895832602e-02
1.016838168102905504e+00 1.149924171804336814e-02
9.129875003372027731e-01 1.030939244750483409e-02
8.195446612942828279e-01 9.242020286393759498e-03
7.275610855732798088e-01 8.196617424005207472e-03
3.341039619526509630e-01 3.739751346761564267e-03
1.337717238704002298e+01 1.772468074321298659e-01
1.215632215035249075e+01 1.584491703135910146e-01
1.104007189366123676e+01 1.418056343998200242e-01
1.001968362724410788e+01 1.269948476644033042e-01
9.087504193459364998e+00 1.137981333074814527e-01
8.236214970644805788e+00 1.020182232828912156e-01
7.459719398710511484e+00 9.149746841166683797e-02
6.751796754223471808e+00 8.207663757672949145e-02
6.106937028947330148e+00 7.363419301482056201e-02
5.520386048716991567e+00 6.607443929716516617e-02
4.987021706227214857e+00 5.929381064032343551e-02
4.502598528356447360e+00 5.321066336239667349e-02
4.062923699647800646e+00 4.775502816975282089e-02
3.664407982206878245e+00 4.285376599869906294e-02
3.303257899937806830e+00 3.845619134077436080e-02
2.976301274391566221e+00 3.450886283566528129e-02
2.652590253156019262e+00 3.063153328117687244e-02
2.387950759783741717e+00 2.748392007551880845e-02
2.148840885671403633e+00 2.465687106514634699e-02
1.912621776382445571e+00 2.188025256087679921e-02
1.719911957763490706e+00 1.962606255492484533e-02
1.546114781979115893e+00 1.760373738905494576e-02
1.389485459949739488e+00 1.578957910429025155e-02
1.248402100390023639e+00 1.416001265059924942e-02
1.121327472090676292e+00 1.269405899662374472e-02
1.006964993552229570e+00 1.138509855399291552e-02
9.040513921288665378e-01 1.021008125626605284e-02
8.114826189560029324e-01 9.152554588553112741e-03
7.204771947801691390e-01 8.116782413228541132e-03
2.238027899805152265e-01 2.502861998424999249e-03
1.326742806134006969e+01 1.755765539056073909e-01
1.205538407646968047e+01 1.569633969435100529e-01
1.094737859168350624e+01 1.404676796268212180e-01
9.934605915604057813e+00 1.257991826620833975e-01
9.009489573013144792e+00 1.127364271253474687e-01
8.164843856921786269e+00 1.010618852937164858e-01
7.394330711792668431e+00 9.063654209658555949e-02
6.692094376776267062e+00 8.130237892218553086e-02
6.052544019092987782e+00 7.294255049299658289e-02
5.470675632295968427e+00 6.545006875316455863e-02
4.941835396084995224e+00 5.873286326278218811e-02
4.461485110730474268e+00 5.270646167683688127e-02
4.025644592345136275e+00 4.730158983407268397e-02
3.630443146421702405e+00 4.244745318902079512e-02
3.272481535268139563e+00 3.809130008183659460e-02
2.948442073632813631e+00 3.418228971880039185e-02
2.627649215220837942e+00 3.033618481033641470e-02
2.365368515446150344e+00 2.721846079792727968e-02
2.106080945450041320e+00 2.415854466510132526e-02
1.894423169947162533e+00 2.167031448859610757e-02
1.703458142243622797e+00 1.943813730296026221e-02
1.531229344545752546e+00 1.743630376105922281e-02
1.376087921595154029e+00 1.563611073116865854e-02
1.236292443502489125e+00 1.402102654516325028e-02
1.110408090939787762e+00 1.256979656940432864e-02
9.971296188339124900e-01 1.127557294234900198e-02
8.952302026020616532e-01 1.010987367544197678e-02
8.036042346933596203e-01 9.062553983337658797e-03
7.134474017832090897e-01 8.036109708688237915e-03
1.447489794924166695e+01 1.947738029004498772e-01
1.315835318902599482e+01 1.739192823658579912e-01
1.195509938297727359e+01 1.554824198539717650e-01
1.085529288024691930e+01 1.391462988578702487e-01
9.850144277308178431e+00 1.246151690288557212e-01
8.932010118778412888e+00 1.116736112360006139e-01
8.093904701190703932e+00 1.001132999219154773e-01
7.329470849869425209e+00 8.978545450761343805e-02
6.632823086002775703e+00 8.054344891223649827e-02
5.998462800453674859e+00 7.225540629067857268e-02
5.421450280783219888e+00 6.483502184217197761e-02
4.896964945602223729e+00 5.817567089053159168e-02
4.420667985228670105e+00 5.220826395259690889e-02
3.988595457552924550e+00 4.685401181048363256e-02
3.596830695161334912e+00 4.204323451619674384e-02
3.242018792111782233e+00 3.772855716489324079e-02
2.920838790326065748e+00 3.385659999221383998e-02
2.602906872349055156e+00 3.004941682563469149e-02
2.342960836685383352e+00 2.695868066616376874e-02
2.086075446441844949e+00 2.392591131963420215e-02
1.876319111423115027e+00 2.146330591258522463e-02
1.687099852021825885e+00 1.925086436552326044e-02
1.516554244547703378e+00 1.726654048313291598e-02
1.362757952819405816e+00 1.548584391854778038e-02
1.224369356724084978e+00 1.388487206914509366e-02
1.099683691709293365e+00 1.245273454638453833e-02
9.874780442403400249e-01 1.116413355802274923e-02
8.865287344342107634e-01 1.001233608923142275e-02
7.957266019026376647e-01 8.974869358076356662e-03
7.064360282706241279e-01 7.955555831479096951e-03
1.435705843968639073e+01 1.929291673878218427e-01
1.305002850614724075e+01 1.722761121371337578e-01
1.185561632285539524e+01 1.540273234716427186e-01
1.076382250046947142e+01 1.378435294935309030e-01
9.766252196092302995e+00 1.234521876676951541e-01
8.855143518803314961e+00 1.106295820030275684e-01
8.023531527472542280e+00 9.917263541147494643e-02
7.265117192733254292e+00 8.894367313675587139e-02
6.574085496958033126e+00 7.977888457205771500e-02
5.944882979139920032e+00 7.157614575379825372e-02
5.372609497210837581e+00 6.422469325699167730e-02
4.852504813282203955e+00 5.762585747287561622e-02
4.380247830082052651e+00 5.171417005302520603e-02
3.951806551932686595e+00 4.640953169135719064e-02
3.563509393877616116e+00 4.164503585812259073e-02
3.211812611680156415e+00 3.736906035091038664e-02
2.893497031737407355e+00 3.353091595720124329e-02
2.578361425897400139e+00 2.976130218909452466e-02
2.320777933106898505e+00 2.669882301645916736e-02
2.066201469768471632e+00 2.369600515287629411e-02
1.858410480073816373e+00 2.125675344275329559e-02
1.670936925030870990e+00 1.906431281946067285e-02
1.501908989283679441e+00 1.709960968879666726e-02
1.349624536251990969e+00 1.533696301542883215e-02
1.212532719401582693e+00 1.375308180878489356e-02
1.089024602786989426e+00 1.233184822860090846e-02
9.778936245312185305e-01 1.105651810657980010e-02
8.778919991412604817e-01 9.914904528237145423e-03
7.794588419615015029e-01 8.791307030642115522e-03
6.995060792405163319e-01 7.879442413962376920e-03
1.424010002368173922e+01 1.910966112241556658e-01
1.294249680151076376e+01 1.706474205716043968e-01
1.175679573697236080e+01 1.525791626426088732e-01
1.067306067747402132e+01 1.365522690647021364e-01
9.682980704751029677e+00 1.222984286733403564e-01
8.778766595100663039e+00 1.095879381896992522e-01
7.953679528761395723e+00 9.824567904511684324e-02
7.201216032932602928e+00 8.810502006520333496e-02
6.515778514861544579e+00 7.902736295282318524e-02
5.891710981696778759e+00 7.089753398157766506e-02
5.324149437986664068e+00 6.361286543714780861e-02
4.808405516019250925e+00 5.708566762035548886e-02
4.340168573877047464e+00 5.122409649715724267e-02
3.915420995479330202e+00 4.596675039371490856e-02
3.530507769486671776e+00 4.124745795100523416e-02
3.181827829733541169e+00 3.701348963813437531e-02
2.866331857927608251e+00 3.321219749874645272e-02
2.554038230511025631e+00 2.947782144494926967e-02
2.298857537129551876e+00 2.644473411451338934e-02
2.046572878812145113e+00 2.346815188955355541e-02
1.840614103539515600e+00 2.105331064069448921e-02
1.654945840213124075e+00 1.888243206479099656e-02
1.487453885907569662e+00 1.693589357506462834e-02
1.336583434777822932e+00 1.518967885336490117e-02
1.200782410985764548e+00 1.361992137226285086e-02
1.078388919325495854e+00 1.221336572272541630e-02
9.683193999172158284e-01 1.094955099342566351e-02
8.692972528719410397e-01 9.815509715132862689e-03
7.718475865538726444e-01 8.704488027855969076e-03
6.926621843799927181e-01 7.804179939040354654e-03
1.412387275716552004e+01 1.892877244935499137e-01
1.283567152539598055e+01 1.690416052163737637e-01
1.165856439094002184e+01 1.511435987947485626e-01
1.058305192461772215e+01 1.352687237122580377e-01
9.600336006630113772e+00 1.211489048861990880e-01
8.703084214415191866e+00 1.085611000510649377e-01
7.884371886705348054e+00 9.732547628922991190e-02
7.137889827253224517e+00 8.728239486609337683e-02
6.457897920152941396e+00 7.828648631824240700e-02
5.838936600147104805e+00 7.023312087066155285e-02
5.276114210002683436e+00 6.301276179295625668e-02
4.764667191264602586e+00 5.654086101402210768e-02
4.300460033748738198e+00 5.073925193902472514e-02
3.879365949386243795e+00 4.553196747839022979e-02
3.497725639957268484e+00 4.085500009346246936e-02
3.152200199022122451e+00 3.666187899689287572e-02
2.839467600694799643e+00 3.289505887773972598e-02
2.529989013915563412e+00 2.919537164661912751e-02
2.277026743500935702e+00 2.619034117718117838e-02
2.027087812109472864e+00 2.324291816809358202e-02
1.823087704759780436e+00 2.085029857136990600e-02
1.639058650584862997e+00 1.870112682968397277e-02
1.473187788489650263e+00 1.677170620433467499e-02
1.323729651680140007e+00 1.504402236938125539e-02
1.189117799805298414e+00 1.349002607222485675e-02
1.067955801051644338e+00 1.209537002300103796e-02
9.589307243188621710e-01 1.084293844226896439e-02
8.608549897796012873e-01 9.720448533372763947e-03
7.643178554494056698e-01 8.618823331538771546e-03
6.859121537705104021e-01 7.730001029760040152e-03
1.400846388285456001e+01 1.874934325484847453e-01
1.272959899422282426e+01 1.674432975008796343e-01
1.156119050310960539e+01 1.497163777819252584e-01
1.049355177002318307e+01 1.340013189793362314e-01
9.518318454033449783e+00 1.200113372069956247e-01
8.627983433477833586e+00 1.075478912082639821e-01
7.815550752625714637e+00 9.641620247702406554e-02
7.075051845982431864e+00 8.646480691074005798e-02
6.400543391238584512e+00 7.754923447461178898e-02
5.786664516660572133e+00 6.957009929370254475e-02
5.228407518116353181e+00 6.241985157159294501e-02
4.721332819333247777e+00 5.600982663966715125e-02
4.261066148331905445e+00 5.026064429230973907e-02
3.843552413991122130e+00 4.510083447316203670e-02
3.465263310998562218e+00 4.046623727813281057e-02
3.122781776618068772e+00 3.631321382500439510e-02
2.812807399393163266e+00 3.258118041057080777e-02
2.506135395813298583e+00 2.891891739054944926e-02
2.255436097314579502e+00 2.594152533951996076e-02
2.007734719039172333e+00 2.302203379590075927e-02
1.805655071079893093e+00 2.064976413551267501e-02
1.623363196558369026e+00 1.851908682649487312e-02
1.459011674168008144e+00 1.661204908252072315e-02
1.310963801219024338e+00 1.489906618916323790e-02
1.177639645742727836e+00 1.335954376117297684e-02
1.057632763965655087e+00 1.197833361020756750e-02
9.496332900135033839e-01 1.073981742988629369e-02
8.524346444666877076e-01 9.628043028029199812e-03
7.568696535466208353e-01 8.535454071741692059e-03
6.791663327778522108e-01 7.651519600583171592e-03
1.389386227077270064e+01 1.857191034595450096e-01
1.262430117059825463e+01 1.658718488242041378e-01
1.146444182610209239e+01 1.483102183755752312e-01
1.040474329175687451e+01 1.327420879753314631e-01
9.436949521225056259e+00 1.188875083984403669e-01
8.553373175742164491e+00 1.065368166884825551e-01
7.747375727926440803e+00 9.551179272130733144e-02
7.012745887511993459e+00 8.565020632472970796e-02
6.343608956855531389e+00 7.681741594265514839e-02
5.734743830005702314e+00 6.891136413409691686e-02
5.181176806417367331e+00 6.183101541264208328e-02
4.678308629383847617e+00 5.548250000602089615e-02
4.221940214531378466e+00 4.978209522575157558e-02
3.808068965224363556e+00 4.467431283361633643e-02
3.433118583396356005e+00 4.008357736043249159e-02
3.093572996758593874e+00 3.596747903076812775e-02
2.786447168121871876e+00 3.227256174089250529e-02
2.482475435604153180e+00 2.863990530648791166e-02
2.234089875457575758e+00 2.569349423903867502e-02
1.988636381353668048e+00 2.279987952500039244e-02
1.788319964484128333e+00 2.045099909077913169e-02
1.607758399042466646e+00 1.833925127830755147e-02
1.444936548631357009e+00 1.645002955107330300e-02
1.298284724638300025e+00 1.475426690270320584e-02
1.166241962115185160e+00 1.323206975472309213e-02
1.047331572042207393e+00 1.186393503177419172e-02
9.403400434684273668e-01 1.063686194228050282e-02
8.440970513138617015e-01 9.534751630433912703e-03
7.494615750686193234e-01 8.456246551037271963e-03
6.652630975655612344e-01 7.498231737637473839e-03
1.377992701843254508e+01 1.839611942790133903e-01
1.251960528207615653e+01 1.643059366633412566e-01
1.136830262549438331e+01 1.469134240250190571e-01
1.031655391501452002e+01 1.314988778547385162e-01
9.356040942952468242e+00 1.177690503652152887e-01
8.479343020991235491e+00 1.055346248003129761e-01
7.679696732291272809e+00 9.461022064379784324e-02
6.950828932817711525e+00 8.484372046497516695e-02
6.287126143758342778e+00 7.609634355260376515e-02
5.683258580124659787e+00 6.826983753796178611e-02
5.134322303118883823e+00 6.124975866683204928e-02
4.635680585626833938e+00 5.495834294161706934e-02
4.183223341605326162e+00 4.931124174041152247e-02
3.772912481000648022e+00 4.424743118883117665e-02
3.401208810617733391e+00 3.970323677218178665e-02
3.064673015516597321e+00 3.562374808165941903e-02
2.760289711306088467e+00 3.196474544759757980e-02
2.459057061536254363e+00 2.836770735107231947e-02
2.212893960206215205e+00 2.544848445950814719e-02
1.969656664639172661e+00 2.258056567575318641e-02
1.771270628790697854e+00 2.025617503867717037e-02
1.592344559828681838e+00 1.816555760302623196e-02
1.431030749788656076e+00 1.629013156919893388e-02
1.285793149696941917e+00 1.461263717983901644e-02
1.154945694374040155e+00 1.310343874017190491e-02
1.037179770845415572e+00 1.175028894426716382e-02
9.312188454999241749e-01 1.053324333475334773e-02
8.358416586868318010e-01 9.445429298723816494e-03
7.421549884620279869e-01 8.371449148971650545e-03
5.019408793305725203e-01 5.648560888036661086e-03
1.366687824757795688e+01 1.822180345379876831e-01
1.241578233973543632e+01 1.627574158920337410e-01
1.127293698901165797e+01 1.455383663991081378e-01
1.022910068870976019e+01 1.302576996221775918e-01
9.275778914149848120e+00 1.166601248660560503e-01
8.405909169538217540e+00 1.045473391017195941e-01
7.612497190285235860e+00 9.372190104577342307e-02
6.889492850451861550e+00 8.404588834592785496e-02
6.231158067587752036e+00 7.538358341310384680e-02
5.632224899388460493e+00 6.762465247858885642e-02
5.087841516873226055e+00 6.067226020397590430e-02
4.593465280894180935e+00 5.443893823155619011e-02
4.144775531714263828e+00 4.884335864278716022e-02
3.738064041049852460e+00 4.383046651349534195e-02
3.369596892785570841e+00 3.932684799312759910e-02
3.036080404248372222e+00 3.528671965469878241e-02
2.734332183179033482e+00 3.166080478018641620e-02
2.435789604965598265e+00 2.809749062872438780e-02
2.191930728830312702e+00 2.520763133321859278e-02
1.950944795526988296e+00 2.236635835070453771e-02
1.754318429549223568e+00 2.006237809836125194e-02
1.577022104250154433e+00 1.799229519367824201e-02
1.417222983826544658e+00 1.613717320399941230e-02
1.273332101994899546e+00 1.447211316824983073e-02
1.143735834922374295e+00 1.297817954720332199e-02
1.027056349855049122e+00 1.163877280461650746e-02
9.221806507273502262e-01 1.043470116070648566e-02
8.277769886096245644e-01 9.352870719781521819e-03
7.348710813505612283e-01 8.293991310985836599e-03
3.373934241523115496e-01 3.788566377289456343e-03
1.355458064127547679e+01 1.804908126399906443e-01
1.231257314863064778e+01 1.612176548556970845e-01
1.117824077710977626e+01 1.441613995804623960e-01
1.014213452557111594e+01 1.290377455104088911e-01
9.196130379666739074e+00 1.155759874886895244e-01
8.332924637356518005e+00 1.035636459706190393e-01
7.545868388907972957e+00 9.284100300324606148e-02
6.828587990786934014e+00 8.325527665226434282e-02
6.175605912381161744e+00 7.467401011946289691e-02
5.581570575206260543e+00 6.698890524937656243e-02
5.041755244205066155e+00 6.010072879420101655e-02
4.551503022152787459e+00 5.392317969210115580e-02
4.106734270686239086e+00 4.838544271856166923e-02
3.703477521879923628e+00 4.341301905940134209e-02
3.338198459888292113e+00 3.895413240736057131e-02
3.007663485362619404e+00 3.495054771069179556e-02
2.680324852269463598e+00 3.101767330974372280e-02
2.412773316764932563e+00 2.783088123821619159e-02
2.171127654815116159e+00 2.496507772944197776e-02
1.932327669939970960e+00 2.215044439498240966e-02
1.737558321575819242e+00 1.986892251030022635e-02
1.561890280263084296e+00 1.782089959702940277e-02
1.403602913764036009e+00 1.598239062074819153e-02
1.261070453101681199e+00 1.433275590334561270e-02
1.132632855944073924e+00 1.285177876023807682e-02
1.017116898439582862e+00 1.152467300610948014e-02
9.131254729473242682e-01 1.033296873071067740e-02
8.196324861699704201e-01 9.264273774877969034e-03
7.276684480649976416e-01 8.214311798419795738e-03
2.260077486767389510e-01 2.532107881679095205e-03
1.344309162300883820e+01 1.787767762232035651e-01
1.221014540381497859e+01 1.596979574816179415e-01
1.108415597717937295e+01 1.428127304243743678e-01
1.005585949316416006e+01 1.278294927717777696e-01
9.117177639175169546e+00 1.144872883442386718e-01
8.260604217338705979e+00 1.025974215924302657e-01
7.479711861671716200e+00 9.197135366706481185e-02
6.768175297406036961e+00 8.247111434984456813e-02
6.120468129991658124e+00 7.397036337020997110e-02
5.531362453321944983e+00 6.635654494070701570e-02
4.996011050154948840e+00 5.952917910842905891e-02
4.509928372644870898e+00 5.341451574997537616e-02
4.068958646895759479e+00 4.792479450977052413e-02
3.669253477443300326e+00 4.300091862091788564e-02
3.307204111753310638e+00 3.858254671711463385e-02
2.979516130791475259e+00 3.461898196063906835e-02
2.655151013322912146e+00 3.071991601912620051e-02
2.389997591028828694e+00 2.756038485697561574e-02
2.127861905277736998e+00 2.445837271206160318e-02
1.913909572399236092e+00 2.193690190623893282e-02
1.720891697265352072e+00 1.967846882552580154e-02
1.546875197674564051e+00 1.764961598037386240e-02
1.390075081766677378e+00 1.582694252241244326e-02
1.248839354929504486e+00 1.419129534843965867e-02
1.121671168359131165e+00 1.272489157267466149e-02
1.007254939905584123e+00 1.141328868478235295e-02
9.042530124285161897e-01 1.023150589605126108e-02
8.116521217987248127e-01 9.173328758253742471e-03
7.205466189015198308e-01 8.133730446589909624e-03
1.467308061324758306e+01 1.985297528872072281e-01
1.333232522562125055e+01 1.770835845671445696e-01
1.210849501601628297e+01 1.581942661073852119e-01
1.099080150902236319e+01 1.414723521812856211e-01
9.970222912384768321e+00 1.266289181446204060e-01
9.038763149600413271e+00 1.134099913141054933e-01
8.188885799442527258e+00 1.016320611477513070e-01
7.414021949281631052e+00 9.110971618183349996e-02
6.708204168502715170e+00 8.169352276546942848e-02
6.065842875545978785e+00 7.327202031856637487e-02
5.481542739194010139e+00 6.572751501856884115e-02
4.950654790816921391e+00 5.896764478745664118e-02
4.468700946214640091e+00 5.290907404812902198e-02
4.031486684953290656e+00 4.747068471654795896e-02
3.635293985732981348e+00 4.259078522172292380e-02
3.276345313092485334e+00 3.821550392883953096e-02
2.951616620930651802e+00 3.428726305685733666e-02
2.630123692908802990e+00 3.042879547510676796e-02
2.367312488115087987e+00 2.729808798465807596e-02
2.107658083837893326e+00 2.422304307863471645e-02
1.895587148196053340e+00 2.172817796986248329e-02
1.704417558328512383e+00 1.948915896787456470e-02
1.532015418768571280e+00 1.747893483835571971e-02
1.376664070965180731e+00 1.567428094730705795e-02
1.236794686120564091e+00 1.405228045196204104e-02
1.110816626341077917e+00 1.260304856894278389e-02
9.973953601320285633e-01 1.130091833855987292e-02
8.954320137488066544e-01 1.013274844038428331e-02
8.037534199329803286e-01 9.082834663879742546e-03
7.135226104531661173e-01 8.052686303438041926e-03
1.455339072726620131e+01 1.966387877540906604e-01
1.322232837844819819e+01 1.754035766854193656e-01
1.200749040760993047e+01 1.567034511652146689e-01
1.089817238918764275e+01 1.401378013476968776e-01
9.885278338126145314e+00 1.254374990623284836e-01
8.960886362242934666e+00 1.123502266930095084e-01
8.117616792007289916e+00 1.006776191274624532e-01
7.348898755810536976e+00 9.025536829433332409e-02
6.648769160446382998e+00 8.092409425187263583e-02
6.011624572400379840e+00 7.258817720272747742e-02
5.432131243539711107e+00 6.510959296797094731e-02
4.905743307955768628e+00 5.840997710480855948e-02
4.427885361965071098e+00 5.240484533424335373e-02
3.994447653143745391e+00 4.702279181458843965e-02
3.601582667184467734e+00 4.218670273445611352e-02
3.245889157454891372e+00 3.785013011770058805e-02
2.923974004741979549e+00 3.396033772583988836e-02
2.605358147260817603e+00 3.013792137531487100e-02
2.344919338945143483e+00 2.703511205377028687e-02
2.087568006172078494e+00 2.399089974416991622e-02
1.877551453984892982e+00 2.151794914595130462e-02
1.688088068706768752e+00 1.929935514928787094e-02
1.517246093271318541e+00 1.730947417346509476e-02
1.363383036395946268e+00 1.552178353591136470e-02
1.224835702191555242e+00 1.391575841772611094e-02
1.099996202108151744e+00 1.247843226568341041e-02
9.877272724362463618e-01 1.119185877600426329e-02
8.867345599887971330e-01 1.003513551109470707e-02
7.873159003648211307e-01 8.898732287595198867e-03
7.065008092834764719e-01 7.975066496207107794e-03
1.443441866579297717e+01 1.947657955880587322e-01
1.311315390981309648e+01 1.737410003291893212e-01
1.190713314617904395e+01 1.552242470150084486e-01
1.080612986340921111e+01 1.388166575183006068e-01
9.800952656184890088e+00 1.242559561486997199e-01
8.883545454934870023e+00 1.112954625642414708e-01
8.046943648605688892e+00 9.972834627604845736e-02
7.284239844775998840e+00 8.940654574938845800e-02
6.589766232135358059e+00 8.015983789012837146e-02
5.957813287321362949e+00 7.190177790158341908e-02
5.383179107425839049e+00 6.449470653523994845e-02
4.861109843537351871e+00 5.786126020742916876e-02
4.387317001074434231e+00 5.190961934548854462e-02
3.957641710121998724e+00 4.657502593792180179e-02
3.568242720190078821e+00 4.178809414413780371e-02
3.215545898281432002e+00 3.749163088419175255e-02
2.896509450581423728e+00 3.363437723096478205e-02
2.580828759102712588e+00 2.985030801445471421e-02
2.322796480192253377e+00 2.677601655954185700e-02
2.067753203723089239e+00 2.375706149497872066e-02
1.859616778897690725e+00 2.131359829245767570e-02
1.671890913815842872e+00 1.911577308500766667e-02
1.502666459354123907e+00 1.714288672036867398e-02
1.350219224310050370e+00 1.537372723956968029e-02
1.212963472408637333e+00 1.378571470201520044e-02
1.089320323031517823e+00 1.235803978091270551e-02
9.781430897657382717e-01 1.108171353657996273e-02
8.781079713824391231e-01 9.936178202232599094e-03
7.796311304537473230e-01 8.810058820628831333e-03
6.996501567848282255e-01 7.897568313212996113e-03
1.431636112673504968e+01 1.929128260879474088e-01
1.300460486892327161e+01 1.721021608748015408e-01
1.180761479988512797e+01 1.537609329215452736e-01
1.071477435993482352e+01 1.375130655996508744e-01
9.717203400731174057e+00 1.230885415543141875e-01
8.806845936275948361e+00 1.102480889709800405e-01
7.976716077949194350e+00 9.879520704626709726e-02
7.220169545198272587e+00 8.855795670289287602e-02
6.531201596852914903e+00 7.940694104001365383e-02
5.904409213303055459e+00 7.122369002869437249e-02
5.334526925755715965e+00 6.388516829506511729e-02
4.816923443804902227e+00 5.731182100157001386e-02
4.347127080356592010e+00 5.141485446501541101e-02
3.921096275075358406e+00 4.613364570338029935e-02
3.535148939212675590e+00 4.138743196807026514e-02
3.185614165571824863e+00 3.713375978893752177e-02
2.869348465655321867e+00 3.331501301528585340e-02
2.556495655321521898e+00 2.956513382486368122e-02
2.300773637708970920e+00 2.651843460648460951e-02
2.048039719460512664e+00 2.352830144758201805e-02
1.841849242068360315e+00 2.110850371276462925e-02
1.655884720305610847e+00 1.893137152247535704e-02
1.488279587267979709e+00 1.697838857937950321e-02
1.337242600061584019e+00 1.522642760104386643e-02
1.201188799956855791e+00 1.365304134384162475e-02
1.078828517418781718e+00 1.224036260925917899e-02
9.686417874436539233e-01 1.097443913128927015e-02
8.694869251967258794e-01 9.839145420768304409e-03
7.719816190892803132e-01 8.724227858812496142e-03
6.927803461073976932e-01 7.823893761733110783e-03
1.419903544833685238e+01 1.910722225914296968e-01
1.289692099626081045e+01 1.704775827684364142e-01
1.170876949831445657e+01 1.523098638656149029e-01
1.062410973719644858e+01 1.362146185228889916e-01
9.634070119533809873e+00 1.219312581601966344e-01
8.730780186215403305e+00 1.092101842860026262e-01
7.907079280378298769e+00 9.786116357059054804e-02
7.156589323354658028e+00 8.772824707038899550e-02
6.473182406558966484e+00 7.866030901578245638e-02
5.851508563462980206e+00 7.055007929596048000e-02
5.286333194351340303e+00 6.327993918408678087e-02
4.773096501034007844e+00 5.677172123255689457e-02
4.307346693132249271e+00 5.093177622983006969e-02
3.884950675272731857e+00 4.569556069054001718e-02
3.502344348420136200e+00 4.099521257704416555e-02
3.155899717911885727e+00 3.678139624466864738e-02
2.842481368131535735e+00 3.299762045945211358e-02
2.532358312627173369e+00 2.928402898946755317e-02
2.278962444398886067e+00 2.626663001781378778e-02
2.028521373655548299e+00 2.330405115748461833e-02
1.824294987238330279e+00 2.090637000292182648e-02
1.640000352687854157e+00 1.874874924545349986e-02
1.473897930077421314e+00 1.681687179500934368e-02
1.324353786960632995e+00 1.508077266845445769e-02
1.189600396417048733e+00 1.352022977878654560e-02
1.068321728822967387e+00 1.212420938876803377e-02
9.592237555886864442e-01 1.086741357652565992e-02
8.610526600011615406e-01 9.745082717838712480e-03
7.644896533173297648e-01 8.637931965935145839e-03
6.859906905600704485e-01 7.744132934930408191e-03
1.408256286623049469e+01 1.892596512902679218e-01
1.279003708480466273e+01 1.688656955522347125e-01
1.161058941944645539e+01 1.508790415013969988e-01
1.053405998278062761e+01 1.349394529922517405e-01
9.551596522524665289e+00 1.207865608699784654e-01
8.655240070546996733e+00 1.081833928941684647e-01
7.838050192495717106e+00 9.694317242407127222e-02
7.093484407260867819e+00 8.690369725852932492e-02
6.415608494153825170e+00 7.792328394707827288e-02
5.799041069224173839e+00 6.988811510213681355e-02
5.238611884198231650e+00 6.268443816519560230e-02
4.729638258641025494e+00 5.623676376976437241e-02
4.267841111748342797e+00 5.044928914271576414e-02
3.849135641294850529e+00 4.526229470857163345e-02
3.469819113919299980e+00 4.060612068666240304e-02
3.126394547385975109e+00 3.643153792328999996e-02
2.815828963670722107e+00 3.268300470679878778e-02
2.508415994034431939e+00 2.900127102283997851e-02
2.257340445053044320e+00 2.601712934674544828e-02
2.009296460724686817e+00 2.308190300517741142e-02
1.806834768353547727e+00 2.070511221507399455e-02
1.624269574637042135e+00 1.856669029689009265e-02
1.459777731436360471e+00 1.665233429448744612e-02
1.311551156578559807e+00 1.493320315122141466e-02
1.178097598033785554e+00 1.338809832448522273e-02
1.057985320863431999e+00 1.200639584850015859e-02
9.498888926390622878e-01 1.076301118403698819e-02
8.526222921571298130e-01 9.649261020648301768e-03
7.570125713893031127e-01 8.554781545421288880e-03
6.719568128710787791e-01 7.586146180575563391e-03
1.396685333062680279e+01 1.874541834596041845e-01
1.268376220506019436e+01 1.672705656855084100e-01
1.151309550181609431e+01 1.494517022813746099e-01
1.044470447686597581e+01 1.336703828770000324e-01
9.469696654674473635e+00 1.196537984339697547e-01
8.580320453543842874e+00 1.071680671817158148e-01
7.769476601040698149e+00 9.603256712984749310e-02
7.030882458435898208e+00 8.608754365479653892e-02
6.358536347441937409e+00 7.719125368989535052e-02
5.747005223151426812e+00 6.922982742648758903e-02
5.191182900079486018e+00 6.209309205804919296e-02
4.686528156557107749e+00 5.570502838338965007e-02
4.228676956904293682e+00 4.997360898830235237e-02
3.813573719916414806e+00 4.482991783333067221e-02
3.437582451200477784e+00 4.022027029361224804e-02
3.097199476213670533e+00 3.608261614620523333e-02
2.789378845949227248e+00 3.237358840023045470e-02
2.484767252907733148e+00 2.872774979096750364e-02
2.235915946855092429e+00 2.576780384133952814e-02
1.990154673148971431e+00 2.285963789822856307e-02
1.789567577339178150e+00 2.050680334353754616e-02
1.608730286223538197e+00 1.838991432190728581e-02
1.445689670153559980e+00 1.648942061014044974e-02
1.298856636171580758e+00 1.478989498095133366e-02
1.166679623835776392e+00 1.326262027965185823e-02
1.047660191312858258e+00 1.188830736144754104e-02
9.406367824447502413e-01 1.065662719391145645e-02
8.443371442246997427e-01 9.557618223709023891e-03
7.496166561078533297e-01 8.471303556898459111e-03
5.069939872360454958e-01 5.714876297897252683e-03
1.385192787006540271e+01 1.856736754466500328e-01
1.257839684040979122e+01 1.656856124266515573e-01
1.141639422947283933e+01 1.480424708057796468e-01
1.035594763658613182e+01 1.324089094346778406e-01
9.388410302731953649e+00 1.185358217998847968e-01
8.505919479209062217e+00 1.061690051094023590e-01
7.701480493891008194e+00 9.513208034020205484e-02
6.968802862674055021e+00 8.527923579900158202e-02
6.301897412795154807e+00 7.646582010521156547e-02
5.695324802336335424e+00 6.857740830818670474e-02
5.144127359858131854e+00 6.150633507890673063e-02
4.643780466053096134e+00 5.518069489743990252e-02
4.189820534601812696e+00 4.949941399719661600e-02
3.778314735929681589e+00 4.440681037733441860e-02
3.405624294379542505e+00 3.983936965096839672e-02
3.068225948605688203e+00 3.573942080912446279e-02
2.763139800460069129e+00 3.206458548588173030e-02
2.461308229543198056e+00 2.845375759919729214e-02
2.214781675872639966e+00 2.552341246395111590e-02
1.971141893823601388e+00 2.264539070293242543e-02
1.772439763384856093e+00 2.031073239858214100e-02
1.593281468211496410e+00 1.821291590065877986e-02
1.431830503029698498e+00 1.633009113473344806e-02
1.286308389005991204e+00 1.464910371290801226e-02
1.155392170556670539e+00 1.313623955656563133e-02
1.037517128018017987e+00 1.177685206515179453e-02
9.314673921032258219e-01 1.055516674963702904e-02
8.360901771527989856e-01 9.463886818403858051e-03
7.423077879902724163e-01 8.388595231046132306e-03
3.407864290414095443e-01 3.832227791325582868e-03
1.373791647014959949e+01 1.839052609369571656e-01
1.247364578245580091e+01 1.641207596822345516e-01
1.132032807281228948e+01 1.466497893355391546e-01
1.026786718412434496e+01 1.311674466980896347e-01
9.307744985258475268e+00 1.174152641843353995e-01
8.432031073149612865e+00 1.051721479658126873e-01
7.634063119814757492e+00 9.424026571570534583e-02
6.907175187571199082e+00 8.447249468240504433e-02
6.245680261429201963e+00 7.574950631067449425e-02
5.644112210583676514e+00 6.793406739307264464e-02
5.097546342388239005e+00 6.093187386734261191e-02
4.601379244830713588e+00 5.465761555228402374e-02
4.151333043145859492e+00 4.903286407926121110e-02
3.743403715634872064e+00 4.398715463590257418e-02
3.373958723416983219e+00 3.946058120614487352e-02
3.039549946193826013e+00 3.540198036287577760e-02
2.708597789462118932e+00 3.141224579472180756e-02
2.438053669803139201e+00 2.818340645268672257e-02
2.193752502251259617e+00 2.527946648093912577e-02
1.952378895625286770e+00 2.242884742597404252e-02
1.755489564358257315e+00 2.011417482293569037e-02
1.577924597817380370e+00 1.803636656278205519e-02
1.417989422391105592e+00 1.617280315379239150e-02
1.273869639419443978e+00 1.450815938127711369e-02
1.144200019818070180e+00 1.300712909622075454e-02
1.027467028424291717e+00 1.166113877594404831e-02
9.224403360245294614e-01 1.045452666967429389e-02
8.279969842349820253e-01 9.373658532438957497e-03
7.349999087269127873e-01 8.312144277542996007e-03
2.282464151696259325e-01 2.563753350477417266e-03
1.362448414999243340e+01 1.821685186542784940e-01
1.236963269946667410e+01 1.625646202737311419e-01
1.122492222541036355e+01 1.452749034168636932e-01
1.018043865197302900e+01 1.299346351843235214e-01
9.227632447469508392e+00 1.163179674265217428e-01
8.358766362696364638e+00 1.041822785635856674e-01
7.567064135683036596e+00 9.335947164625854611e-02
6.846040780301709816e+00 8.368306242168152553e-02
6.189922173988789744e+00 7.503707323127339901e-02
5.593303779337569281e+00 6.729353247146417638e-02
5.051339763638175384e+00 6.035723278149932036e-02
4.559334843600244547e+00 5.414317817289199253e-02
4.113183274003671563e+00 4.857088618950143599e-02
3.708771446170600061e+00 4.357307894861399411e-02
3.342571631336067384e+00 3.908965639065004050e-02
3.011159774545726808e+00 3.506832041199003241e-02
2.683085137679220633e+00 3.111326258695129229e-02
2.415004204650389674e+00 2.791384973372848868e-02
2.150013034275310098e+00 2.476715510320133887e-02
1.933796827055141554e+00 2.221452340662152802e-02
1.738686786189416411e+00 1.992426134995462991e-02
1.562770744719938376e+00 1.786714558832155561e-02
1.404336700837901297e+00 1.601970319577792484e-02
1.261621607353466512e+00 1.436632336391275959e-02
1.133100845599040341e+00 1.288214602082919831e-02
1.017500326930857346e+00 1.154817069595885301e-02
9.134561994184162703e-01 1.035293296521400813e-02
8.198852722243907820e-01 9.283715375120854194e-03
7.278654373456624471e-01 8.229753593713157872e-03
1.487857413111005123e+01 2.025124985801320943e-01
1.351208663681073929e+01 1.804290474723225235e-01
1.226647659431965920e+01 1.610312518880523125e-01
1.113024996352651108e+01 1.439052655872128106e-01
1.009369753481893994e+01 1.287146600756915171e-01
9.148174101404716652e+00 1.152225224137640447e-01
8.286090076902263846e+00 1.032038538263467670e-01
7.500652176195041321e+00 9.247700607802897266e-02
6.785351764689115051e+00 8.289940701066883522e-02
6.134593083429842331e+00 7.433059126480637269e-02
5.542963450758875865e+00 6.665677305164419142e-02
5.005504037197268552e+00 5.978926277824440222e-02
4.517740237733380404e+00 5.363184139583044435e-02
4.075338391399296434e+00 4.811146426267016302e-02
3.674407720018856072e+00 4.315671251536699199e-02
3.311453795207176753e+00 3.872022923389382976e-02
2.982994443827535758e+00 3.473391419893262499e-02
2.657876771806418681e+00 3.082199474033642250e-02
2.392157897153120327e+00 2.764825769041635503e-02
2.129589978812860274e+00 2.453090388893346824e-02
1.915341785617150183e+00 2.200308438015703694e-02
1.722077162688762764e+00 1.973410899293347523e-02
1.547790258806431840e+00 1.769739945923114177e-02
1.390808618244538497e+00 1.586871991348568975e-02
1.249450195526187413e+00 1.422903402980176327e-02
1.122132354232274087e+00 1.275972599584457301e-02
1.007616772991738241e+00 1.143712243243086291e-02
9.045542999862834499e-01 1.025446999752871284e-02
8.118549622848361125e-01 9.195099900313825209e-03
7.207497805327253149e-01 8.153679655816816266e-03
1.475677698244900427e+01 2.005682198504565861e-01
1.340032696118351119e+01 1.787232851189453908e-01
1.216391285404470857e+01 1.595129671746167432e-01
1.103624304632709929e+01 1.425522680165390021e-01
1.000753314408295758e+01 1.275072551372319896e-01
9.069333204206222021e+00 1.141402993023467455e-01
8.214017837801719679e+00 1.022361926778756896e-01
7.434756803709728246e+00 9.161088558684148120e-02
6.725201724016649507e+00 8.212324381089113057e-02
6.079721590930169839e+00 7.362999560383610975e-02
5.492926458579809434e+00 6.602631107462102189e-02
4.960038354945014660e+00 5.922388906202843972e-02
4.476396150711603461e+00 5.312327621131083394e-02
4.037858710768127857e+00 4.765705092323663933e-02
3.640444455478641927e+00 4.275023463425594444e-02
3.280592009633934047e+00 3.835205410312590019e-02
2.955033243523274233e+00 3.440473192336675895e-02
2.632864316643511948e+00 3.052750695860729363e-02
2.369596604900214842e+00 2.738347728545300133e-02
2.109339116506875111e+00 2.429683252705663529e-02
1.897080413133237942e+00 2.178960441278827639e-02
1.705559068585894567e+00 1.954443180304014233e-02
1.532907835258856322e+00 1.752791206808413521e-02
1.377395169413667242e+00 1.571676030423921344e-02
1.237371121797749884e+00 1.409131813207510631e-02
1.111248797136641153e+00 1.263262821937342732e-02
9.978169856293277462e-01 1.132776773962556466e-02
8.957444967185694829e-01 1.015768085027424043e-02
7.953067967434578334e-01 9.008777455786718194e-03
7.136868075049831450e-01 8.073440032234906888e-03
1.463585877787320655e+01 1.986510971750274912e-01
1.328934271092858310e+01 1.770205578725060347e-01
1.206210573982431988e+01 1.579992767351529603e-01
1.094290734421510258e+01 1.412024039791448804e-01
9.922041897123923704e+00 1.263102955966154128e-01
8.991106576076973056e+00 1.130637673709835450e-01
8.142450042514393971e+00 1.012739583605707511e-01
7.369326713406129770e+00 9.075018938713358407e-02
6.665488844537911461e+00 8.135135791961611851e-02
6.025360217316129585e+00 7.293853658894493275e-02
5.443382821797821514e+00 6.540339822995461239e-02
4.915025153083679932e+00 5.867174243030820469e-02
4.435403485595950102e+00 5.262238223947097310e-02
4.000680627234409314e+00 4.720643522983811874e-02
3.606706236549922728e+00 4.234562772972675498e-02
3.250043768966136781e+00 3.798671628342278894e-02
2.927376418506648648e+00 3.407535844754502885e-02
2.608066788031590644e+00 3.023779510783292795e-02
2.347126746995650048e+00 2.712165073301517695e-02
2.089305302468913883e+00 2.406220821002149485e-02
1.878956378549653916e+00 2.158390997131233099e-02
1.689233016758153960e+00 1.935729208962633577e-02
1.518215265411876347e+00 1.735768995480620538e-02
1.364106435189524680e+00 1.556500897526991341e-02
1.225411519910364788e+00 1.395795888370101115e-02
1.100449996139881037e+00 1.251122816801991666e-02
9.881001320699307477e-01 1.121569680465180595e-02
8.870171672755545744e-01 1.005662527619068276e-02
7.875541905842516899e-01 8.918599649184072095e-03
7.067041583419820805e-01 7.995263572213636566e-03
1.451571005048682750e+01 1.967497064915845750e-01
1.317920141269085299e+01 1.753495797269103151e-01
1.196113451829975638e+01 1.565152658258597285e-01
1.085029996912119188e+01 1.398715093303876111e-01
9.837196898746086049e+00 1.251193620288096053e-01
8.913380381813549747e+00 1.120062673725638197e-01
8.071379818797625560e+00 1.003192671381323009e-01
7.304385579509324877e+00 8.989539691159299795e-02
6.606336604051840311e+00 8.058534206331002814e-02
5.971407959696663603e+00 7.224949222857901532e-02
5.394328403432693264e+00 6.478916431971051826e-02
4.870286865316207248e+00 5.810898611931304691e-02
4.394852517433540662e+00 5.212117358479174262e-02
3.963767933373973040e+00 4.675885020737755027e-02
3.573203642520643264e+00 4.194507448276955236e-02
3.219708309866330609e+00 3.762566908366257734e-02
2.899925491311841963e+00 3.375117690314832775e-02
2.583452595293595166e+00 2.995048119546467325e-02
2.324945823043222504e+00 2.686243658233567269e-02
2.069431046174955213e+00 2.383165078549808955e-02
1.860977395643280019e+00 2.137851208504885220e-02
1.672999790426517253e+00 1.917053968879481318e-02
1.503612175666720674e+00 1.719221839328820278e-02
1.351004755394557222e+00 1.541809254762967728e-02
1.213513713381143999e+00 1.382452581519407267e-02
1.089835917491063677e+00 1.239286073958127850e-02
9.785297124636013200e-01 1.111057314885968358e-02
8.783720449430783006e-01 9.961287194755219856e-03
7.798787666650233152e-01 8.835110242925367507e-03
6.997713673208960650e-01 7.919673882059094505e-03
1.439642992602998461e+01 1.948764893103270002e-01
1.306976811065554145e+01 1.736780998847541335e-01
1.186076470817282136e+01 1.550343256210556797e-01
1.075837674816932044e+01 1.385587357577912349e-01
9.752929991031665580e+00 1.239414060600829981e-01
8.836279455811943961e+00 1.109539158192178188e-01
8.000904817935024838e+00 9.938152551600024087e-02
7.240045033933070862e+00 8.905136655204289042e-02
6.547536315957719566e+00 7.982506476462665479e-02
5.917862542592974506e+00 7.157233138703704423e-02
5.345559798364257098e+00 6.418199459806912810e-02
4.825993572652550689e+00 5.756965222862526349e-02
4.354550470649429350e+00 5.163342502540840123e-02
3.927186067720889184e+00 4.631592928610706039e-02
3.540090612237906775e+00 4.154684028134271456e-02
3.189682088269626181e+00 3.726873704222721101e-02
2.872716606180796717e+00 3.343041122066485460e-02
2.559135423334312431e+00 2.966415904965429007e-02
2.302890717383006880e+00 2.660832756191291656e-02
2.049785834651676186e+00 2.360381347972841798e-02
1.843219259140697508e+00 2.117260714664899110e-02
1.656963087008062496e+00 1.898696415823019831e-02
1.489148206528509100e+00 1.702883062572116760e-02
1.337990762658811228e+00 1.526982964981735483e-02
1.201800781609727586e+00 1.369035310319718056e-02
1.079216921637193849e+00 1.227263796149706196e-02
9.689890154028317770e-01 1.100505441603295484e-02
8.698482600119705754e-01 9.863824744336165823e-03
7.722046350889471000e-01 8.747313026078916420e-03
6.929402867883475148e-01 7.842491430669347452e-03
1.427799676204738155e+01 1.930112390864659744e-01
1.296120282396475965e+01 1.720349044436174091e-01
1.176117372079832712e+01 1.535657159440839414e-01
1.066707398952365260e+01 1.372531460616977228e-01
9.669338365760419052e+00 1.227831480537993764e-01
8.759777038916336522e+00 1.099099036532930757e-01
7.930927940496376394e+00 9.844994452457707379e-02
7.176165263800656113e+00 8.821600746950919447e-02
6.489365187028539594e+00 7.907558734150677004e-02
5.864739521055603255e+00 7.090084561196059731e-02
5.297258645914014075e+00 6.357578085078029184e-02
4.782077414984357233e+00 5.702205753558788059e-02
4.314594664997213336e+00 5.114699858548424349e-02
3.891002729082058131e+00 4.587841360475904823e-02
3.507224754277100232e+00 4.115252859386511058e-02
3.159869192537130722e+00 3.691397071982380207e-02
2.845773773058032585e+00 3.311441513885122340e-02
2.534944177468902993e+00 2.938125198835279256e-02
2.281094979091429664e+00 2.635449095448359064e-02
2.030285466821879936e+00 2.337932888398861625e-02
1.825621665713083708e+00 2.097120583560340909e-02
1.641118668947134207e+00 1.880537554423145769e-02
1.474814839769739594e+00 1.686390038607636296e-02
1.325066791798700239e+00 1.512121989115220409e-02
1.190173297277019815e+00 1.355842930607504236e-02
1.068782155521644128e+00 1.215560220112039784e-02
9.595308288742433467e-01 1.089919127732266735e-02
8.613767029647528828e-01 9.769536471083575466e-03
7.647141614310195568e-01 8.662022200862462204e-03
6.787892839283535817e-01 7.679980098408354695e-03
1.416035403421144423e+01 1.911700958145399754e-01
1.285334536512912607e+01 1.704064405496958090e-01
1.166230517282171242e+01 1.521185093308093095e-01
1.057637374247182827e+01 1.359647487152461365e-01
9.586316897294040018e+00 1.216299058142925466e-01
8.683856176107118685e+00 1.088844634630478647e-01
7.861567137504644975e+00 9.752201267349298874e-02
7.112842386897607838e+00 8.738900903636231954e-02
6.431525351422733294e+00 7.833477936910925032e-02
5.812094738855304143e+00 7.023046926456079364e-02
5.249347807770235796e+00 6.298013770790593380e-02
4.738499374861734559e+00 5.648504670104377567e-02
4.275074555587118574e+00 5.066294914766227703e-02
3.855081483811855669e+00 4.543988111468233448e-02
3.474663780803153301e+00 4.076348218750768665e-02
3.130364490561014179e+00 3.656422254161340729e-02
2.819033565755672210e+00 3.279845689835043931e-02
2.511020747511979678e+00 2.910399714371877944e-02
2.259488195221769580e+00 2.610314452557005102e-02
2.010926832064382719e+00 2.315470555888111959e-02
1.808216737818038489e+00 2.077109935043182018e-02
1.625364671426834828e+00 1.862705383076906918e-02
1.460670221865205232e+00 1.670222480805855919e-02
1.312246007619265464e+00 1.497760516487533361e-02
1.178631402377307902e+00 1.343061931437864245e-02
1.058431073405137868e+00 1.204073243711462939e-02
9.502482945863746089e-01 1.079581834424083245e-02
8.529466084352205213e-01 9.675755369729411443e-03
7.572042938825305214e-01 8.579430245835578325e-03
5.121435111918728467e-01 5.782548127143601405e-03
1.404356054462325787e+01 1.893469822781078671e-01
1.274623185157560457e+01 1.687875813027652772e-01
1.156409883575764042e+01 1.506858486235532202e-01
1.048649465006072035e+01 1.346882376061894759e-01
9.503978695254588160e+00 1.204837837148520219e-01
8.608550187669695930e+00 1.078587569183520611e-01
7.792742988243010593e+00 9.660822723697364001e-02
7.049972541402099502e+00 8.656636395970933318e-02
6.374206664230522179e+00 7.759836874569223109e-02
5.759853106835755909e+00 6.957346355959832807e-02
5.201813724550263807e+00 6.238787498092658590e-02
4.695224607135061845e+00 5.595506447227311525e-02
4.235794963209492892e+00 5.018583450950925284e-02
3.819488508426878592e+00 4.501054102411155416e-02
3.442322160086723315e+00 4.037588007042813842e-02
3.101168798578185282e+00 3.621827351586016236e-02
2.792595377806939005e+00 3.248841911741121719e-02
2.487391342081793688e+00 2.882573096306255064e-02
2.238075434417639453e+00 2.585580699063504129e-02
1.991799724081244616e+00 2.293388258080138534e-02
1.790905802439576533e+00 2.057128361468875399e-02
1.609801795926456336e+00 1.844544225845805990e-02
1.446614200099465508e+00 1.654055706278924689e-02
1.299605508386196817e+00 1.483656432947551458e-02
1.167274556460349055e+00 1.330259573055115815e-02
1.048163509205372934e+00 1.192589301307373992e-02
9.409679794202063796e-01 1.068977054014414070e-02
8.446486182981266522e-01 9.585179841326535444e-03
7.498135659412490384e-01 8.495853619102608847e-03
3.442476609255085696e-01 3.881691466458899332e-03
1.392751914951289827e+01 1.875387413762163724e-01
1.263989250087559668e+01 1.671843907185772415e-01
1.146667882696084995e+01 1.492620737383543728e-01
1.039722111586995545e+01 1.334214431861321659e-01
9.422219439958373854e+00 1.193512473397240481e-01
8.533770638316855894e+00 1.068450494270628964e-01
7.724405258298327581e+00 9.570277931517752468e-02
6.987601276020045660e+00 8.575365956918211408e-02
6.317368074943359169e+00 7.687488471537674839e-02
5.708010285345622492e+00 6.892071457447490612e-02
5.154656227938284374e+00 6.180213597880215848e-02
4.652431931576541224e+00 5.542574561441466346e-02
4.196861704937306925e+00 4.971394579181706574e-02
3.784123007752911771e+00 4.458691112536545403e-02
3.410397431798729784e+00 3.999413784223816715e-02
3.072182555133329718e+00 3.587449059141159524e-02
2.737463407498815116e+00 3.182876861865029799e-02
2.463903023618807087e+00 2.855149649482485383e-02
2.216856304531518607e+00 2.560794341878389405e-02
1.972826627416145451e+00 2.271736943674699735e-02
1.773789773250527002e+00 2.037192091732177926e-02
1.594389198231687788e+00 1.826828657007167900e-02
1.432646487949160274e+00 1.638121878529177206e-02
1.287051437952523081e+00 1.469268094247346695e-02
1.155902705846475476e+00 1.317139469313811061e-02
1.037979658928752436e+00 1.181062547103710163e-02
9.318783839645818912e-01 1.058906006337341325e-02
8.364321440676281139e-01 9.490419028740697260e-03
7.424752476402345369e-01 8.415028164985604783e-03
2.305328066465908432e-01 2.598782347000796588e-03
1.381237299514217121e+01 1.857547703419502316e-01
1.253427413274350499e+01 1.656029007663994967e-01
1.136996041566243143e+01 1.478532309937601874e-01
1.030853447985237814e+01 1.321645445955783871e-01
9.341115434966413389e+00 1.182319142789725192e-01
8.459508899452716335e+00 1.058465056820612205e-01
7.656646535703296230e+00 9.479924162544978161e-02
6.925727140678830551e+00 8.494683243787243265e-02
6.260988321160663617e+00 7.615160166889976823e-02
5.656688096159668611e+00 6.826721689625606104e-02
5.107945160889153513e+00 6.121719099461897518e-02
4.609944289377689408e+00 5.490019164029863452e-02
4.158264710976241396e+00 4.924524742605572436e-02
3.749145758730575206e+00 4.416183695211744337e-02
3.378590489595377999e+00 3.961575174565903218e-02
3.043402802667926288e+00 3.553299780737730063e-02
2.711659463591280073e+00 3.152191824672648940e-02
2.440565056945565914e+00 2.827796014248689163e-02
2.172664541384997872e+00 2.508746062523965065e-02
1.954049091872294808e+00 2.249911494231562198e-02
1.756771457750230692e+00 2.017905627196532256e-02
1.579099001266188962e+00 1.809468133840621759e-02
1.418867271226176285e+00 1.622533676364124045e-02
1.274641010521691209e+00 1.455051076010769641e-02
1.144715291649025302e+00 1.304498928248102978e-02
1.027937261368977895e+00 1.169497449004298223e-02
9.227705931510412629e-01 1.048461854420254177e-02
8.281969107024217402e-01 9.397792189222022030e-03
7.352766686400322715e-01 8.331084084681526433e-03
1.509190247635045701e+01 2.067464211367523175e-01
1.369795119766418523e+01 1.839843460703354527e-01
1.242951023441112923e+01 1.640355387830435274e-01
1.127385611814266220e+01 1.464560898175839565e-01
1.022053670223407096e+01 1.309226783882193601e-01
9.260569196636806666e+00 1.171264353703678762e-01
8.385859370662457124e+00 1.048475832204406322e-01
7.589369826464160695e+00 9.391465641604847259e-02
6.864376415778236762e+00 8.415542900654242320e-02
6.205027965817974334e+00 7.543482301750657759e-02
5.605748218852553144e+00 6.762680101392130882e-02
5.061597613127001516e+00 6.064107404277365582e-02
4.567808430817333232e+00 5.438312104354313392e-02
4.120096402647380529e+00 4.877825430113631039e-02
3.714432266207184252e+00 4.374604915140401645e-02
3.347197410825891062e+00 3.923927278080272668e-02
3.014929944371501858e+00 3.519625161468695890e-02
2.686154443823167703e+00 3.122783542666080978e-02
2.417518687687772783e+00 2.800782073196157740e-02
2.152041386856993199e+00 2.484737258695060222e-02
1.935381065618872354e+00 2.228544461432540452e-02
1.740027977054591224e+00 1.998523526626131905e-02
1.563898442254303411e+00 1.792145884135724551e-02
1.405176542028937270e+00 1.606645280633003242e-02
1.262301682966634253e+00 1.440837970533508441e-02
1.133629351781304750e+00 1.291868187238597032e-02
1.017929543047795260e+00 1.158100201359883730e-02
9.137777478464811365e-01 1.038296079055404768e-02
8.201441883767535135e-01 9.308502774333432192e-03
7.280399622316474639e-01 8.252408036034757782e-03
1.496789068786370791e+01 2.047579741528857689e-01
1.358449835783311066e+01 1.822321888996852046e-01
1.232544609190909313e+01 1.624830266370806686e-01
1.117847242476156744e+01 1.450738913219963566e-01
1.013322273174305543e+01 1.296830828389038959e-01
9.180673036867048609e+00 1.160184474077058103e-01
8.312873224482569157e+00 1.038610838714302959e-01
7.522636090304275491e+00 9.302909478376154839e-02
6.803502424772918111e+00 8.336285891819400495e-02
6.149484750723311244e+00 7.471906101650106768e-02
5.555205262568761349e+00 6.699027489346859321e-02
5.015650869698459857e+00 6.006722490685584975e-02
4.525995268758725487e+00 5.386650141184436136e-02
4.082173333579787844e+00 4.831351953600045851e-02
3.680041578819204240e+00 4.333393682846430756e-02
3.316025302587164436e+00 3.886653693588019987e-02
2.986745226562339539e+00 3.486195146446111059e-02
2.660909215635121061e+00 3.092972959169686467e-02
2.394664486290355221e+00 2.773771109298633561e-02
2.131573958372574129e+00 2.461036190532800774e-02
1.916893126633615774e+00 2.206997345624864618e-02
1.723386486694539865e+00 1.979254180341058489e-02
1.548888258536490481e+00 1.774950121261753555e-02
1.391687074917097533e+00 1.591193321719167747e-02
1.250106064491066871e+00 1.426759453767103246e-02
1.122716166193049370e+00 1.279414120235253943e-02
1.008005283716273182e+00 1.146849262939552729e-02
9.049445139438635488e-01 1.028187566070378617e-02
8.033988804067976330e-01 9.117610731474138155e-03
7.209231788839988164e-01 8.172183677891055320e-03
1.484490827699237236e+01 2.027866840884540445e-01
1.347169492495730658e+01 1.804970933975139635e-01
1.222211681596695954e+01 1.609465775944799726e-01
1.108385514364641367e+01 1.437079012312903192e-01
1.004660389270513399e+01 1.284618204550512510e-01
9.101349594640813834e+00 1.149271125627257945e-01
8.240344411789489953e+00 1.028886809988417833e-01
7.456421444689046218e+00 9.215476732142564853e-02
6.743072323290419057e+00 8.257725040481778134e-02
6.094459686657728525e+00 7.401547034031334682e-02
5.505152003232217872e+00 6.635575978423589871e-02
4.970074304367562590e+00 5.950246743255790255e-02
4.484630745647829819e+00 5.335797305427190246e-02
4.044579233818521580e+00 4.785706950354987749e-02
3.645975475888804773e+00 4.292364212581551569e-02
3.285165478954378049e+00 3.849580733628395202e-02
2.958786884721336108e+00 3.452930001446434527e-02
2.635838244606367287e+00 3.063542298161897603e-02
2.372041682247175487e+00 2.747527733200341715e-02
2.111328011632588542e+00 2.437203518047985004e-02
1.898589712731986401e+00 2.185951798295778306e-02
1.706836946354185702e+00 1.960443951390997835e-02
1.533993986855524794e+00 1.757830333372410736e-02
1.378283952126198919e+00 1.575883639731393351e-02
1.238026224521870500e+00 1.413254200188072962e-02
1.111820566821856371e+00 1.266802585010022748e-02
9.982514889025675409e-01 1.135536784913484046e-02
8.960928356750839097e-01 1.018247935504384798e-02
7.956212785723562053e-01 9.028125494346832258e-03
7.139074348682692417e-01 8.092877624931547539e-03
1.472261543321640964e+01 2.008408519916445034e-01
1.335978569642094271e+01 1.787771234639330409e-01
1.211955564886117465e+01 1.594239272369661620e-01
1.098991430484731779e+01 1.423544394180576711e-01
9.960575511217303557e+00 1.272533235599820345e-01
9.022665818381193858e+00 1.138453313247150961e-01
8.168415158494060080e+00 1.019265534169942478e-01
7.390683608305367969e+00 9.129691216247237673e-02
6.683114957940723855e+00 8.180257562834533647e-02
6.039841477815895310e+00 7.332182585424894261e-02
5.455386745959080130e+00 6.573141579860303230e-02
4.924864274754779281e+00 5.893906197024841032e-02
4.443543624823217186e+00 5.285685036477776044e-02
4.007320032105289087e+00 4.740338146678269721e-02
3.612187501009213264e+00 4.251854860295957439e-02
3.254520803512626959e+00 3.813124755855278741e-02
2.931033461910605986e+00 3.419930845352903148e-02
2.610995572305728984e+00 3.034377263362285013e-02
2.349580214260142519e+00 2.721046629044670401e-02
2.091249267170962156e+00 2.413896954790633459e-02
1.880492663906133455e+00 2.165054693193304777e-02
1.690479172153756204e+00 1.941524256218675124e-02
1.519254653655136345e+00 1.740850492553625353e-02
1.364968770326522307e+00 1.560978206590060355e-02
1.226071609723635936e+00 1.399483048920087402e-02
1.101056221696034010e+00 1.254383906882470569e-02
9.885051519818461863e-01 1.124597875693591174e-02
8.873861637857961560e-01 1.008332845153968489e-02
7.878531397420549531e-01 8.942673566802426116e-03
7.068928427197733733e-01 8.014196303965590018e-03
1.460129196730993684e+01 1.989054261860350448e-01
1.324855208535511686e+01 1.770737710432744583e-01
1.201767171697031955e+01 1.579075028298988770e-01
1.089659894436979215e+01 1.410114519863639726e-01
9.875143579042349629e+00 1.260540958201651629e-01
8.944622013016227058e+00 1.127788790645755795e-01
8.097084084888235722e+00 1.009636471309366124e-01
7.325531913740099377e+00 9.043592370952760473e-02
6.623707279600211884e+00 8.103419408065822005e-02
5.985738636772635068e+00 7.262909330171936351e-02
5.406181005797855654e+00 6.511078432050550202e-02
4.880077725498166430e+00 5.838511170772696379e-02
4.402873294662964732e+00 5.235403245556814050e-02
3.970295135518953078e+00 4.695545231618267201e-02
3.578664270923870294e+00 4.211301546477987795e-02
3.224187026738899675e+00 3.776977094723373701e-02
2.903583880519924776e+00 3.387541395156636742e-02
2.586382802500803546e+00 3.005448134904920715e-02
2.327308836360626909e+00 2.695199736913568914e-02
2.071378843936462655e+00 2.390775257822553776e-02
1.862574499187296562e+00 2.144307035815917056e-02
1.674312980387756111e+00 1.922715245932149486e-02
1.504692854139545011e+00 1.724241283961469584e-02
1.351840583661513495e+00 1.545729003236882663e-02
1.214232460870568353e+00 1.386180828819650809e-02
1.090347788911155691e+00 1.242496811157602944e-02
9.789450774946476530e-01 1.113739496188475425e-02
8.787352989068843989e-01 9.984963987987515929e-03
7.801473576094259954e-01 8.854053652877532168e-03
6.999782006371993992e-01 7.937650698170220509e-03
1.448073401997536713e+01 1.970047079708705240e-01
1.313824470381205423e+01 1.753901398793495103e-01
1.191654699211694357e+01 1.564183005033565332e-01
1.080396931785252690e+01 1.396872799264839426e-01
9.790426154198916819e+00 1.248752399529284018e-01
8.867097524921348395e+00 1.117186146832082200e-01
8.026259430601792033e+00 1.000160859531525198e-01
7.260889853828317086e+00 8.958533453643120759e-02
6.564807945894004959e+00 8.027371962058092725e-02
5.931947378591567954e+00 7.194701842467117470e-02
5.357282317636290259e+00 6.449727405582737771e-02
4.835593803853655892e+00 5.783477646835516461e-02
4.362479063352922459e+00 5.186205942189796997e-02
3.933699974298174862e+00 4.651168112999237020e-02
3.545461692330658554e+00 4.171387377066106822e-02
3.194065295043936104e+00 3.741120425985838133e-02
2.876337788416570618e+00 3.355541208902414890e-02
2.562047015297942210e+00 2.976831862691563246e-02
2.305313426722124248e+00 2.669557064684313294e-02
2.051688417983521084e+00 2.368003781345982134e-02
1.844781569907214980e+00 2.123896002390273166e-02
1.658280905014641204e+00 1.904575786244735308e-02
1.490141403651630281e+00 1.707814669430109816e-02
1.338798966954975800e+00 1.530949540893325293e-02
1.202478711374324494e+00 1.372422571981965315e-02
1.079787179664893904e+00 1.230441245814808092e-02
9.694726611084950596e-01 1.103233508586239087e-02
8.702117740145515201e-01 9.890294976065625021e-03
7.725218623605764057e-01 8.768067907639828795e-03
6.856859398367909364e-01 7.772675985167177594e-03
1.436114417530713361e+01 1.951136397477317430e-01
1.302863887908805829e+01 1.737208180224014686e-01
1.181621777492965109e+01 1.549356093043976479e-01
1.071210543378041713e+01 1.383633844143927483e-01
9.706286766253622744e+00 1.236997816398047456e-01
8.790147702636101457e+00 1.106720774015670650e-01
7.955927311709492855e+00 9.908066878584195769e-02
7.196774761723679248e+00 8.874137349510975714e-02
6.506358632614064774e+00 7.952271812243924543e-02
5.878757511230991994e+00 7.127284902143835033e-02
5.308766753272686323e+00 6.389475489306097045e-02
4.791525832342150792e+00 5.728853338405927309e-02
4.322495899659372753e+00 5.137398540159832105e-02
3.897436975489439792e+00 4.606777403826894934e-02
3.512578064401505884e+00 4.131913224171771676e-02
3.164254908283120393e+00 3.705642537284171978e-02
2.849299103369759223e+00 3.323619656815698931e-02
2.537829799657819407e+00 2.948640082849050825e-02
2.283425869824493137e+00 2.644209292611070239e-02
2.032197662864997145e+00 2.345269387146774187e-02
1.827205792541289675e+00 2.103786722943589219e-02
1.642388416245090577e+00 1.886235575737652340e-02
1.475878124909710376e+00 1.691447217161309163e-02
1.325890158637057281e+00 1.516221977969136638e-02
1.190819569700538594e+00 1.359710772197345041e-02
1.069309923761193382e+00 1.219061102849716173e-02
9.600106704682698222e-01 1.092657737052112055e-02
8.616971694845130258e-01 9.792215822707103778e-03
7.649985221187753925e-01 8.685762724672125776e-03
5.173112089284640502e-01 5.857242847722668455e-03
1.424223941105317337e+01 1.932410350582777214e-01
1.291977427817586666e+01 1.720656964069939288e-01
1.171656135461987525e+01 1.534661230949572186e-01
1.062089460431676713e+01 1.370662337515614615e-01
9.622823554738866747e+00 1.225394839355567894e-01
8.713790895992010732e+00 1.096390543807086032e-01
7.886191390677070423e+00 9.814976308988365705e-02
7.133136244676014925e+00 8.790787839216994415e-02
6.448337992145460440e+00 7.877842136111330718e-02
5.825890507330449886e+00 7.060591618410326509e-02
5.260731272505371869e+00 6.329340726846402476e-02
4.747864129633297736e+00 5.675172894129422441e-02
4.282790510949874729e+00 5.089111953289771062e-02
3.861400665022180601e+00 4.563501711600376209e-02
3.479914767453556657e+00 4.092918191916046500e-02
3.134753282002291641e+00 3.670691552926670653e-02
2.822569764741310383e+00 3.292190568787654870e-02
2.513906003837248271e+00 2.920421199245013325e-02
2.261827198420164109e+00 2.619300480494761788e-02
2.012808797590273091e+00 2.323105758266193546e-02
1.809769623662492055e+00 2.083606378951034788e-02
1.626686915990003701e+00 1.868006112919041659e-02
1.461692974876270368e+00 1.675034516380935132e-02
1.313112930358665498e+00 1.501961320189012898e-02
1.179348722483607004e+00 1.346796918963488049e-02
1.058991204656863250e+00 1.207271053301657571e-02
9.507129908983369404e-01 1.082093030759584407e-02
8.532719975486660058e-01 9.697528664956139161e-03
7.574833208524665018e-01 8.600409702447528795e-03
3.477597614721340546e-01 3.925491825444348860e-03
1.412433224091638451e+01 1.913994516414029012e-01
1.281184218635705818e+01 1.704332080712092912e-01
1.161765246537753526e+01 1.520178524635363848e-01
1.053032492478102711e+01 1.357660328498028757e-01
9.539925377556183861e+00 1.213893240445032412e-01
8.638090870844921554e+00 1.086067078849109746e-01
7.817020662716461565e+00 9.723032120516417187e-02
7.070055098100364255e+00 8.708882748552444764e-02
6.390797268948783305e+00 7.803399060535305687e-02
5.773526828596699190e+00 6.994550857379636111e-02
5.213031875901335432e+00 6.270028882094658140e-02
4.704508559516521693e+00 5.621717971343195147e-02
4.243490300665749615e+00 5.040953559052902683e-02
3.825698268207883501e+00 4.520210413843987751e-02
3.447569861460490603e+00 4.054054677482084312e-02
3.105459772861442591e+00 3.635791295051807315e-02
2.766824669896246203e+00 3.225154602371887308e-02
2.490177427217250994e+00 2.892790598409948274e-02
2.240337738730020511e+00 2.594252101050934303e-02
1.993698568699131979e+00 2.301296036937755876e-02
1.792425109716662357e+00 2.063344203584556794e-02
1.611075290068774146e+00 1.850100924326545521e-02
1.447625135774344152e+00 1.659140212714978538e-02
1.300422021876570522e+00 1.487501245554169807e-02
1.167961978337760387e+00 1.333836095069181223e-02
1.048690595869243625e+00 1.195747840384609600e-02
9.414496597199861760e-01 1.071952000637584924e-02
8.450254483662378302e-01 9.603808279542659990e-03
7.500915463388211357e-01 8.517436808236186069e-03
2.328584680082496361e-01 2.627438828584890539e-03
1.400717165843666301e+01 1.895699720439567026e-01
1.270455076205954015e+01 1.688144826523748920e-01
1.151951666825192433e+01 1.505831762067705581e-01
1.044039761521242227e+01 1.344965754158731208e-01
9.457768857821168496e+00 1.202467929553325404e-01
8.562964694078710082e+00 1.075829713580954278e-01
7.748441304872696556e+00 9.631938580634770430e-02
7.007429932810627093e+00 8.627188912460348469e-02
6.333722264391644430e+00 7.730142401793226037e-02
5.721546427295645998e+00 6.928607687276065741e-02
5.165800440710810904e+00 6.210915179110063078e-02
4.661562120239694629e+00 5.568868912351275513e-02
4.204466278167545923e+00 4.993671554387966310e-02
3.790321099168710184e+00 4.477894588079889965e-02
3.415540730734750952e+00 4.016113551415514266e-02
3.076375587181052751e+00 3.601676995091528111e-02
2.740826257109139519e+00 3.194775973699175847e-02
2.466647860210840371e+00 2.865412306779410029e-02
2.195775798738550666e+00 2.541834733269240573e-02
1.974694280599780249e+00 2.279448896554643611e-02
1.775274159737493029e+00 2.044088744294846396e-02
1.595564950050001096e+00 1.833012708932223178e-02
1.433697905636497349e+00 1.643324711816184294e-02
1.287898789034499947e+00 1.473163585030933323e-02
1.156660321121191659e+00 1.321147151757551610e-02
1.038479172914762438e+00 1.184288135636433689e-02
9.322639054031599537e-01 1.061623902966851891e-02
8.367889567787950567e-01 9.515371153346075320e-03
7.428084026483784408e-01 8.433908429569893922e-03
1.531395366116144174e+01 2.112752307521172657e-01
1.389090244295236509e+01 1.877528670715450931e-01
1.259814631376515770e+01 1.672135954528467527e-01
1.142202282841261329e+01 1.491607906666438665e-01
1.035122774565327219e+01 1.332262941653435395e-01
9.376150926283436604e+00 1.191106910768625626e-01
8.488365615169376710e+00 1.065746679844800926e-01
7.680344640545289536e+00 9.542068038532836027e-02
6.945356421430891380e+00 8.546098155409292962e-02
6.277070758362085279e+00 7.657570937748654771e-02
5.669996760766355060e+00 6.863075679204438950e-02
5.118890462837977218e+00 6.152694661704948692e-02
4.619017172572943863e+00 5.516353083572007182e-02
4.165811110350196245e+00 4.946400664155761739e-02
3.755271881410206181e+00 4.435408424213573703e-02
3.383729679843991978e+00 3.978016902601767130e-02
3.047598198174047202e+00 3.567569128741934770e-02
2.715038229139393966e+00 3.164871384400504833e-02
2.443328001179507325e+00 2.838200025532079326e-02
2.174886960992456597e+00 2.517661781663045953e-02
1.955853986341564044e+00 2.257695382691302793e-02
1.758315534094599730e+00 2.024644072576050127e-02
1.580322857356928568e+00 1.815413019190720983e-02
1.419882388454490663e+00 1.627499742647510808e-02
1.275488592613887473e+00 1.459037177176444357e-02
1.145442334986673361e+00 1.308385928899090042e-02
1.028445067245619349e+00 1.172879502586177645e-02
9.232122103147595293e-01 1.051591483729297921e-02
8.286185603444428116e-01 9.423967309322690833e-03
7.355118756502261324e-01 8.357179401365124466e-03
1.518772258689115873e+01 2.092241728212504148e-01
1.377533536005901027e+01 1.859587252533301260e-01
1.249241673447397183e+01 1.656241373081709101e-01
1.132517861810013748e+01 1.477560121366218171e-01
1.026266832339142177e+01 1.319705808482587450e-01
9.295176747194958011e+00 1.179888040833274310e-01
8.414327583595371252e+00 1.055720687137361447e-01
7.612833448215110543e+00 9.452392390523961518e-02
6.883648729941294064e+00 8.465825162300909257e-02
6.220939096447036576e+00 7.585289729734237540e-02
5.618895423904444186e+00 6.798582333640937336e-02
5.072453924081930410e+00 6.094433673539136065e-02
4.576777794742924677e+00 5.464068455460455859e-02
4.127461322019571277e+00 4.899553711906956543e-02
3.720546343545559687e+00 4.393194221550265899e-02
3.352231883886115593e+00 3.940085595355686393e-02
3.019128777516323581e+00 3.533177717058146733e-02
2.689530760848470425e+00 3.134835325477598744e-02
2.420294624194580191e+00 2.811098815026679201e-02
2.154278593753802262e+00 2.493724130327844291e-02
1.937232480467470763e+00 2.236188253135802662e-02
1.741480852289698289e+00 2.005135359728130867e-02
1.565092292649686190e+00 1.797815950379078390e-02
1.406253817646310855e+00 1.612102066597803987e-02
1.263164885010990446e+00 1.445003934438604705e-02
1.134363682914519833e+00 1.295807881724433258e-02
1.018505135069645906e+00 1.161697549551169925e-02
9.142421916930616455e-01 1.041342732585739429e-02
8.116873910183106666e-01 9.230146734829653560e-03
7.283229951392306001e-01 8.274976275940570600e-03
1.506235669706944869e+01 2.072022719357913823e-01
1.366079031040635705e+01 1.841787765840953717e-01
1.238748250686584917e+01 1.640507482886894852e-01
1.122919029633445831e+01 1.463579360199057378e-01
1.017471755997752680e+01 1.307273032434933258e-01
9.214784077199904999e+00 1.168803760435657840e-01
8.340909347202606128e+00 1.045807631772510127e-01
7.545798614265386561e+00 9.363613028465331278e-02
6.822558223646550957e+00 8.386427545075421375e-02
6.165229073388659664e+00 7.514044615481621503e-02
5.568212870378926205e+00 6.734683642708065576e-02
5.026329683464291875e+00 6.037126234487687898e-02
4.534934546428803337e+00 5.412382396620449287e-02
4.089449729573590098e+00 4.853399445155108516e-02
3.686048262904880080e+00 4.351909902939919000e-02
3.320983954196257582e+00 3.902964868651411651e-02
2.990804528272092533e+00 3.499776376421517149e-02
2.664228399866433783e+00 3.105089549329293971e-02
2.397373801347187694e+00 2.784193808413813753e-02
2.133780001066582166e+00 2.469786106711380907e-02
1.918759669842011739e+00 2.214762225626016462e-02
1.724875284029783407e+00 1.986070951818834363e-02
1.550140682036665440e+00 1.780787864709709040e-02
1.392713189838643340e+00 1.596617985195239106e-02
1.250939576206847814e+00 1.431281243263445718e-02
1.123359217670922172e+00 1.283116099350007332e-02
1.008572938042623379e+00 1.150239631443339926e-02
9.053427745171136465e-01 1.031347744976548152e-02
8.037937859818978792e-01 9.141065789571457129e-03
7.212099721263872665e-01 8.193922422997846136e-03
1.493791702069917093e+01 2.052031363270322706e-01
1.354691727118054700e+01 1.824165986133512440e-01
1.228332987839846524e+01 1.624930274037796885e-01
1.113385409634995504e+01 1.449757688525953880e-01
1.008756410653557545e+01 1.294959976065968299e-01
9.134999044691324954e+00 1.157853532675577474e-01
8.268079836884741241e+00 1.035997428001758508e-01
7.479241867191745108e+00 9.275303662311888686e-02
6.761930711949733386e+00 8.307799358489771635e-02
6.110032723169646296e+00 7.443623888126590926e-02
5.517983124043362331e+00 6.671577471317148567e-02
4.980632334437731679e+00 5.980515251544563093e-02
4.493398759633804751e+00 5.361416946068301576e-02
4.051802816182563660e+00 4.807575021373310803e-02
3.651872487211484053e+00 4.310651584141689946e-02
3.290081375149510379e+00 3.865933720478938879e-02
2.962848554080201868e+00 3.466344468332494683e-02
2.639147007109456933e+00 3.075330027391052004e-02
2.374728426209579801e+00 2.757661363566189447e-02
2.113546949173977563e+00 2.446204544172646614e-02
1.900474600417559001e+00 2.193528457172659596e-02
1.708307842415677458e+00 1.967087269575266278e-02
1.535184754010101349e+00 1.763557700570480419e-02
1.379258817627387446e+00 1.581482047814464567e-02
1.238881451783730547e+00 1.417574670728468864e-02
1.112467917536740902e+00 1.270695473511756872e-02
9.988086516233205536e-01 1.139258230482250757e-02
8.965461215813477214e-01 1.021333778149663071e-02
7.959807952064030800e-01 9.052647488444150181e-03
7.141766743894686353e-01 8.114527509234146022e-03
1.481432934797053136e+01 2.032263658805513740e-01
1.343397786542342409e+01 1.806787135985713499e-01
1.217990792659084320e+01 1.609519918569388974e-01
1.103916528631510907e+01 1.436072340697906458e-01
1.000101908635694592e+01 1.282797226042068361e-01
9.055876921118937162e+00 1.147014385036659728e-01
8.195776315423929148e+00 1.026287154541552504e-01
7.413258580624662919e+00 9.188096284059851793e-02
6.701781154904941751e+00 8.229261091134366934e-02
6.055161594284474091e+00 7.373513257507764707e-02
5.468075420102456619e+00 6.608884416036128751e-02
4.935338822821971227e+00 5.924056989093285513e-02
4.452252737944820460e+00 5.310746965480642179e-02
4.014459077747253524e+00 4.762402302790740699e-02
3.618020132161225977e+00 4.270495482627939543e-02
3.259353813726871607e+00 3.829202981324712068e-02
2.935046442366187502e+00 3.433583746010739068e-02
2.614243731650952807e+00 3.046306863430267228e-02
2.352273614641016586e+00 2.731382884169207895e-02
2.093436922352726270e+00 2.422879137052089821e-02
1.882336682377736103e+00 2.172740572831079534e-02
1.692008704849545131e+00 1.948123306772641186e-02
1.520516863677731534e+00 1.746725889805026549e-02
1.365992543901616063e+00 1.566254606332926139e-02
1.226917492113624109e+00 1.403882335305870963e-02
1.101695704393192754e+00 1.258670115119001238e-02
9.891263955800292385e-01 1.128022190912984953e-02
8.878409626643586350e-01 1.011395990506175693e-02
7.882236325793144927e-01 8.964321004487255107e-03
7.072227627517588822e-01 8.035902023853987511e-03
1.469168176616564381e+01 2.012646477385084121e-01
1.332173585553084649e+01 1.789476615852869656e-01
1.207720966513818794e+01 1.594282946653572952e-01
1.094528771290190328e+01 1.422508841341950103e-01
9.915043525013125247e+00 1.270698269724926388e-01
8.977396023724129037e+00 1.136264499125112515e-01
8.124079061363410403e+00 1.016643500062799216e-01
7.347764916121112933e+00 9.102054505056370037e-02
6.642088786619498642e+00 8.152101864420353838e-02
6.000885973889526603e+00 7.303946767457744627e-02
5.418656875311681276e+00 6.546726674045105776e-02
4.890374980106079406e+00 5.868355641310003118e-02
4.411412185439058220e+00 5.261266929881534132e-02
3.977414310945935672e+00 4.717273989454539435e-02
3.584477569708462319e+00 4.230168379617943453e-02
3.228983025734520673e+00 3.793006777284080311e-02
2.907548444926053133e+00 3.401463079624858499e-02
2.589634888796473966e+00 3.017248117236829771e-02
2.330006886228865870e+00 2.705549206673935753e-02
2.073578702955649611e+00 2.399825426546873391e-02
1.864355569627665243e+00 2.152073443024468680e-02
1.675801634754156888e+00 1.929640820895045863e-02
1.505838146838607949e+00 1.730180915890724980e-02
1.352811958865828723e+00 1.551304441543434678e-02
1.215075539333357879e+00 1.390464707118752551e-02
1.091006847267120383e+00 1.246515945599089778e-02
9.795267521710085967e-01 1.117172831288557565e-02
8.792174812406741147e-01 1.001550815597486953e-02
7.804815104323088448e-01 8.878629439622937741e-03
6.927690331820453018e-01 7.871108046762168714e-03
1.456988106619385803e+01 1.993260053389724062e-01
1.321037751178031705e+01 1.772416482033234153e-01
1.197537204431523072e+01 1.579165578467198738e-01
1.085206962578543610e+01 1.409071908463299105e-01
9.829813647486854933e+00 1.258761010463295416e-01
8.899466451220758856e+00 1.125564752519401940e-01
8.052884066314446088e+00 1.007082872900739445e-01
7.282881744381705325e+00 9.016830747828505355e-02
6.582920100001349084e+00 8.075720624164116346e-02
5.946949583792992655e+00 7.235665736108147506e-02
5.369621951390196379e+00 6.484960155237647073e-02
4.845805115324319345e+00 5.812787422581727759e-02
4.370958895536256605e+00 5.211845270198569441e-02
3.940733599449346869e+00 4.672679353088127208e-02
3.551181098266207314e+00 4.190211629536458315e-02
3.198849606461894091e+00 3.757331662555658813e-02
2.880302906119661444e+00 3.369023251225189419e-02
2.565261340263702561e+00 2.988797160313938148e-02
2.307974435348951303e+00 2.680094751643076131e-02
2.053855012392484358e+00 2.376756243946659408e-02
1.846566545494088718e+00 2.131680097490127809e-02
1.659691193379349006e+00 1.911212470833021856e-02
1.491398692104208390e+00 1.713580898334442562e-02
1.339813286708658735e+00 1.536462259936540418e-02
1.203290975341058111e+00 1.377446466887036723e-02
1.080506447521581315e+00 1.234860893195278975e-02
9.700092369218671351e-01 1.106677331032740984e-02
8.706059528739614750e-01 9.919609177131204908e-03
7.729199140125403433e-01 8.790589782210580724e-03
5.226401766719921405e-01 5.934403208700152199e-03
1.444899244822979156e+01 1.974051478368145929e-01
1.309978980061319831e+01 1.755484128641491282e-01
1.187413337225357246e+01 1.564161939510427812e-01
1.075948115887606704e+01 1.395749935537154707e-01
9.745130675537119203e+00 1.246862830577214198e-01
8.822154621442667377e+00 1.114941185983302219e-01
7.982288776169850664e+00 9.976520479294150034e-02
7.218467658989243141e+00 8.932256347348142833e-02
6.524251735636549476e+00 8.000219972171532246e-02
5.893521683940984524e+00 7.167885348322150518e-02
5.321015879704901863e+00 6.424309459851576531e-02
4.801665146345321489e+00 5.758540680597482725e-02
4.330848708305086170e+00 5.162781836889063919e-02
3.904350458629170184e+00 4.628677784052871030e-02
3.518275078080584262e+00 4.150695052102617438e-02
3.168945541077681227e+00 3.721778529919733680e-02
2.853259801365836346e+00 3.337476872382452719e-02
2.541047549126688843e+00 2.960303430304649097e-02
2.286091340379574621e+00 2.654613748529627976e-02
2.034269391940025873e+00 2.354161421183370226e-02
1.828918569133698657e+00 2.111401149900468677e-02
1.643854267029540406e+00 1.893067931418064564e-02
1.477045661084588124e+00 1.697350916796607281e-02
1.326822042200018092e+00 1.521640177368677183e-02
1.191690731738158426e+00 1.364429397012803698e-02
1.069996597944733452e+00 1.222821682267933099e-02
9.605731954856625565e-01 1.096145919246082311e-02
8.621549374568746593e-01 9.825636182964210194e-03
7.653452548167581915e-01 8.709215220882729827e-03
3.513007021750008119e-01 3.973395555877938523e-03
1.432892338135226318e+01 1.955116554970839637e-01
1.298997592154236003e+01 1.738837094011623230e-01
1.177371538232769232e+01 1.549339379324114196e-01
1.066758266353799911e+01 1.382594609875321678e-01
9.661186983469988832e+00 1.235192240469853431e-01
8.745337955857143797e+00 1.104476705937837422e-01
7.912192490931960087e+00 9.883396552335683982e-02
7.154610843947429188e+00 8.848300412200292564e-02
6.466041416661045815e+00 7.924927871310538663e-02
5.840499556991587404e+00 7.100590448832928836e-02
5.272843201742966279e+00 6.364583472973298073e-02
4.757812982861402418e+00 5.704087537811958208e-02
4.291042443166743325e+00 5.114233522238832014e-02
3.868297337923936929e+00 4.585305766434865510e-02
3.485502377015859743e+00 4.111639380421214934e-02
3.139329342961414415e+00 3.686936031097197419e-02
2.796908883761379361e+00 3.269859766661960959e-02
2.517078318425117978e+00 2.932079571609818094e-02
2.264452902201255835e+00 2.629628624616231827e-02
2.014931564132998787e+00 2.332090601987969400e-02
1.811439598609944079e+00 2.090816884812646964e-02
1.628042644233607783e+00 1.874982173959060042e-02
1.462864937232109863e+00 1.681016693479269949e-02
1.314110523329910629e+00 1.507198287802352654e-02
1.180175166860441216e+00 1.351392264205945534e-02
1.059669604088289585e+00 1.211362823335901395e-02
9.512055404800354719e-01 1.085718925564930007e-02
8.537366271821937858e-01 9.732313380711375000e-03
7.578714702999604924e-01 8.625796920490112762e-03
2.352329545548485501e-01 2.659369669782821188e-03
1.420972477010395174e+01 1.936340575365711747e-01
1.288100340017556711e+01 1.722252798983878452e-01
1.167402261314108891e+01 1.534703732794006625e-01
1.057644058685481525e+01 1.369557392629085490e-01
9.577819271789730138e+00 1.223601136307291282e-01
8.669172335751568426e+00 1.094084911333525340e-01
7.842702482516053841e+00 9.790765725752659243e-02
7.091216286770182897e+00 8.765650821200922371e-02
6.408261817270489935e+00 7.850739604635111057e-02
5.787954485109046310e+00 7.034273758963013878e-02
5.224988587648694782e+00 6.304675581830719577e-02
4.714393291569484390e+00 5.650902225621764335e-02
4.251616865534154854e+00 5.066360911711087489e-02
3.832473245765184000e+00 4.542309166569854367e-02
3.453149198276237453e+00 4.073062885256913818e-02
3.110011204383015038e+00 3.652102484288286682e-02
2.770603629752706354e+00 3.239172832393572010e-02
2.493256123959942006e+00 2.904489086422277697e-02
2.219326242374859870e+00 2.576550500002394023e-02
1.995716081078720228e+00 2.310233911820869582e-02
1.794153259074619866e+00 2.071235728239131588e-02
1.612469155172323587e+00 1.857512046243158313e-02
1.448805150457640245e+00 1.665208389152592408e-02
1.301388887913118797e+00 1.492771325115043422e-02
1.168743670251448208e+00 1.338469616911606465e-02
1.049359826359079761e+00 1.199889967420749576e-02
9.419436427314650251e-01 1.075430770746706698e-02
8.454575881315604668e-01 9.641645622278444822e-03
7.504695286215249395e-01 8.545017106310464142e-03
1.554582824078008230e+01 2.161337449592264925e-01
1.409137770840826676e+01 1.917713404792950882e-01
1.277276636186102898e+01 1.705858037812364170e-01
1.157510542641716889e+01 1.520144306123544786e-01
1.048594276728571018e+01 1.356673778440286582e-01
9.495101547778880047e+00 1.212152129885725599e-01
8.593686257231087922e+00 1.083863862028794089e-01
7.773768921343947369e+00 9.698441945302227474e-02
7.028319534947170766e+00 8.683123174959962720e-02
6.350945965537276194e+00 7.777214507511617803e-02
5.735829299344650245e+00 6.968696245390675059e-02
5.177569876660450987e+00 6.245829266782473160e-02
4.671332056773540131e+00 5.597730353731535796e-02
4.212530442294469601e+00 5.018625273115078639e-02
3.797076607623544930e+00 4.499289908068426769e-02
3.421011071217193944e+00 4.034404385581501218e-02
3.080913802864936102e+00 3.617729263353038072e-02
2.744598428286899150e+00 3.208926014482149647e-02
2.469726954917152106e+00 2.877104998781051040e-02
2.198234118067100784e+00 2.552271391770801270e-02
1.976741991726834957e+00 2.288277752868081091e-02
1.776967802420576392e+00 2.051624911051139546e-02
1.597011358311774654e+00 1.839782402439701925e-02
1.434866682441547914e+00 1.649365033470437392e-02
1.288852692647865616e+00 1.478647384499365107e-02
1.157396499722595617e+00 1.325819509838973079e-02
1.039208252446922609e+00 1.188521913010617825e-02
9.328708185734635450e-01 1.065691944904763322e-02
8.372323946762669777e-01 9.551565320389799468e-03
7.431882655668616833e-01 8.468705135048180954e-03
1.541712921370268496e+01 2.140348399085676978e-01
1.397385601919930664e+01 1.899341908752673336e-01
1.266541696004621542e+01 1.689635438326861916e-01
1.147679746363602149e+01 1.505819702633635349e-01
1.039608590602422566e+01 1.343878703811207942e-01
9.412998543754174108e+00 1.200729376945592480e-01
8.518728310191809427e+00 1.073733045268687875e-01
7.705321339594711993e+00 9.607780992333714298e-02
6.965926449376105722e+00 8.602415764193989400e-02
6.294111657274662264e+00 7.704955148706561785e-02
5.684102193419025895e+00 6.903416812494032884e-02
5.130558987118049252e+00 6.186983564961149457e-02
4.628648159205007495e+00 5.545443694833190190e-02
4.173784262346067919e+00 4.971201178982335295e-02
3.761931989846963642e+00 4.457162914283864519e-02
3.389191054034810247e+00 3.996224556475572176e-02
3.052124723034345788e+00 3.583125364483730202e-02
2.718762622992586753e+00 3.178764447198740434e-02
2.446457366721737525e+00 2.850031650261481211e-02
2.177395763237501392e+00 2.528088733575101221e-02
1.957903050678570400e+00 2.266582465106393302e-02
1.760058041694052777e+00 2.032312334815446903e-02
1.581743074092543555e+00 1.822174909232175677e-02
1.421022264415330305e+00 1.633917865715453846e-02
1.276402542972954857e+00 1.464468391967364488e-02
1.146232862587674095e+00 1.313399988654814776e-02
1.029139479899722431e+00 1.177375689742356756e-02
9.237829550676099899e-01 1.055396890982301071e-02
8.201518664463212094e-01 9.358115467787277847e-03
7.359563920249840852e-01 8.388497032269461376e-03
1.528942246262436022e+01 2.119518427017680062e-01
1.385719388249739836e+01 1.881057487149608298e-01
1.255875588826921607e+01 1.673503641611867043e-01
1.137939360847626169e+01 1.491576517312442618e-01
1.030698217331107180e+01 1.331260265125207565e-01
9.331565246855264562e+00 1.189416642244520705e-01
8.444353548197064185e+00 1.063575498031708588e-01
7.637460176337571127e+00 9.517796106640802334e-02
6.904084935807655476e+00 8.521521109853716358e-02
6.237798001266289916e+00 7.632384170248615596e-02
5.632872652781185430e+00 6.838373464411226510e-02
5.083989124513936808e+00 6.128466275180752265e-02
4.586295636964542233e+00 5.493087808061806326e-02
4.135337014706552239e+00 4.924236989547293997e-02
3.727086180483847766e+00 4.414825436009799098e-02
3.357654778627991554e+00 3.958450322256235748e-02
3.023546890296017864e+00 3.549089116081264456e-02
2.693157646803818750e+00 3.148641881174332746e-02
2.423315998232913770e+00 2.822871137595267879e-02
2.156680021162351579e+00 2.503634036635030841e-02
1.939238722841402085e+00 2.244805831176282032e-02
1.743172256599291314e+00 2.012922650524979692e-02
1.566564182920167081e+00 1.804923042934785879e-02
1.407353707219602290e+00 1.618388346669294431e-02
1.264137544020544457e+00 1.450292825936581008e-02
1.135160449840970642e+00 1.300695658414860977e-02
1.019152996775915199e+00 1.165814941728008335e-02
9.148043131550546159e-01 1.045190579549662262e-02
8.121189058421386386e-01 9.264275044730938338e-03
7.287035261119149121e-01 8.306403923038281623e-03
1.516254320386055099e+01 2.098935495926995409e-01
1.374147187128723679e+01 1.863013151508220167e-01
1.245293780858053623e+01 1.657604296327126470e-01
1.128255802315531575e+01 1.477442278718643920e-01
1.021852013735398401e+01 1.318726350457841978e-01
9.250733621912781146e+00 1.178185905918079646e-01
8.370483079754999167e+00 1.053615260760225464e-01
7.570178763970623947e+00 9.427949275191559175e-02
6.842690533743812864e+00 8.441151303696033115e-02
6.181907546391187225e+00 7.560593701790863097e-02
5.581991126062370689e+00 6.774158852091283212e-02
5.037715560773256662e+00 6.071313900297077570e-02
4.544316703986702954e+00 5.441460434070270746e-02
4.097263606612366438e+00 4.877895929031622613e-02
3.692565232046610024e+00 4.373349999655089942e-02
3.326360755321531304e+00 3.921201701163703340e-02
2.995276124416118790e+00 3.515644539492097237e-02
2.667850703352025121e+00 3.118502515395340027e-02
2.400365671696079950e+00 2.796271881606310350e-02
2.136231104532997804e+00 2.479937954190516644e-02
1.920772425471096945e+00 2.223343033900821927e-02
1.726529643329035357e+00 1.993387551127516824e-02
1.551474610108165564e+00 1.787522126817174192e-02
1.393882155805116874e+00 1.602724014599866617e-02
1.251917897505284927e+00 1.436476126179721778e-02
1.124177512316548500e+00 1.287782666023453045e-02
1.009248693942579322e+00 1.154263212213046084e-02
9.058894559432463245e-01 1.034978549648058431e-02
8.042686749220984144e-01 9.175047393220722020e-03
7.216045766136667261e-01 8.224395248944960796e-03
1.503670918367298626e+01 2.078533544492686402e-01
1.362647452268910797e+01 1.845123180717729849e-01
1.234789973066042990e+01 1.641851063901096919e-01
1.118648401846213680e+01 1.463454806182284684e-01
1.013074043141142155e+01 1.306271199763490432e-01
9.170543695254391281e+00 1.167151128866955462e-01
8.297280579218277552e+00 1.043807163406861999e-01
7.503378315624960493e+00 9.339716364937000748e-02
6.781750826343317939e+00 8.361925528584515654e-02
6.126435431308934199e+00 7.489246507714694689e-02
5.531543244071774446e+00 6.710609567298883582e-02
4.991886607192429715e+00 6.013513560843010419e-02
4.502686026900326155e+00 5.389939730868678613e-02
4.059526590284420422e+00 4.831916200654351456e-02
3.658288497628083835e+00 4.332131068904842425e-02
3.295381033995545828e+00 3.884169699394347114e-02
2.967221772549270220e+00 3.482270820436980663e-02
2.642726463281358740e+00 3.088934004313513906e-02
2.377691490617974690e+00 2.769524896641714640e-02
2.115980427877030667e+00 2.455949367689662030e-02
1.902406296292356913e+00 2.202337962882648659e-02
1.710002818296916471e+00 1.974340635349032536e-02
1.536596474412238900e+00 1.770410340706406530e-02
1.380397551701357584e+00 1.587339892024909951e-02
1.239832420575718297e+00 1.422690717354941660e-02
1.113303292950986290e+00 1.275376606438873885e-02
9.994269498439409816e-01 1.143175521780573703e-02
8.971047342417082238e-01 1.024913140477350625e-02
7.964196328140150660e-01 9.085911457550981812e-03
7.146064252929821281e-01 8.145011738668430853e-03
1.491171658204677541e+01 2.058412956555616680e-01
1.351238960194513261e+01 1.827466145447230739e-01
1.224354952996869272e+01 1.626240282698860340e-01
1.109115185137659054e+01 1.449589256886291699e-01
1.004352026129217101e+01 1.293981448633838294e-01
9.090924938941498112e+00 1.156148826196859436e-01
8.224550715087550756e+00 1.033978973732509465e-01
7.437055183203429287e+00 9.252335388651930503e-02
6.721397633343974221e+00 8.283244585539410731e-02
6.071376526553391884e+00 7.419002949601463670e-02
5.481587170965307010e+00 6.647592260974553857e-02
4.946426291253074758e+00 5.957078261835583449e-02
4.461386119372373393e+00 5.339548600689503904e-02
4.022084034293365029e+00 4.785920502633954354e-02
3.624393813497829520e+00 4.291514726493917548e-02
3.264652588095358965e+00 3.847087751964847063e-02
2.939365623930787930e+00 3.449416895566612823e-02
2.617816884531016797e+00 3.059669430899910128e-02
2.355220004376767484e+00 2.743465128601398420e-02
2.095830724502943720e+00 2.432814174205496019e-02
1.884315362469231925e+00 2.181187936836959454e-02
1.693666513286355979e+00 1.955578977593984066e-02
1.521860563653520071e+00 1.753495701740437687e-02
1.367099730863869933e+00 1.572150142249862867e-02
1.227851377411921074e+00 1.409266033754878050e-02
1.102496217901641984e+00 1.263163672457414018e-02
9.897823810922298238e-01 1.131887715871178479e-02
8.883621726956648645e-01 1.014724250069291844e-02
7.886477173323610534e-01 8.997265784712087794e-03
6.999794266770370532e-01 7.977742711992438437e-03
1.478762751372766715e+01 2.038453842401609650e-01
1.339912770661224073e+01 1.810008276036272068e-01
1.214005396350688315e+01 1.610713625274373673e-01
1.099657305025258225e+01 1.435956440583405214e-01
9.957077913434902783e+00 1.281780814528157009e-01
9.011928702330770591e+00 1.145339138995718486e-01
8.152570890910189050e+00 1.024237316991568753e-01
7.371305150272883466e+00 9.165318754783627342e-02
6.661487115510021262e+00 8.205823243327324545e-02
6.016954853883394350e+00 7.349776289202371304e-02
5.431960120240480805e+00 6.584561687953358056e-02
4.901348754472690139e+00 5.900846241573238365e-02
4.420533878189231380e+00 5.289207104626049427e-02
3.985015214820169405e+00 4.741553013779698650e-02
3.590756854193989600e+00 4.250902833252730162e-02
3.234199434720937738e+00 3.811106272604147804e-02
2.911812873971292959e+00 3.416842704764280064e-02
2.593103832266178355e+00 3.030598493618995651e-02
2.332850276276786872e+00 2.717419745168149492e-02
2.075872960428273295e+00 2.409474499111673856e-02
1.866328729604713299e+00 2.160634796861221965e-02
1.677420662665281004e+00 1.936906526436107945e-02
1.507237297807578758e+00 1.736785647107779926e-02
1.353987734287331879e+00 1.557148367834729555e-02
1.216015689439794878e+00 1.395480039830778070e-02
1.091872787728494609e+00 1.251174186005430365e-02
9.801413429005128020e-01 1.121291601439233267e-02
8.797003685895754543e-01 1.005105008041734700e-02
7.809910153275472222e-01 8.908127419341226733e-03
5.280646171183658311e-01 6.010391387015564038e-03
1.466445459738953971e+01 2.018731708180028506e-01
1.328658102872411462e+01 1.792686347729867680e-01
1.203727478199741263e+01 1.595413725998657550e-01
1.090263709934879621e+01 1.422309364387515374e-01
9.871268898051734908e+00 1.269679437960179735e-01
8.933591479708184124e+00 1.134624275974080720e-01
8.080994037983547429e+00 1.014606409993880909e-01
7.306060430886525126e+00 9.079376182925412431e-02
6.602112752465137291e+00 8.129014423626436392e-02
5.962847357200402598e+00 7.280985070922749158e-02
5.382772979093257248e+00 6.523146838517619728e-02
4.856717142055156700e+00 5.845582583688572337e-02
4.379944773618658083e+00 5.239467006460869075e-02
3.948178448148976560e+00 4.696872047582207471e-02
3.557420626200660685e+00 4.210934039440516335e-02
3.204009767985009471e+00 3.775268552611642930e-02
2.884562453976455831e+00 3.384594277190321188e-02
2.568686210304111928e+00 3.001729742632390507e-02
2.310780712267108239e+00 2.691482958363876007e-02
2.056211376464569529e+00 2.386820265336656727e-02
1.848535146113071459e+00 2.139907209515513539e-02
1.661366122701903647e+00 1.918572788908367091e-02
1.492707808186953367e+00 1.720434325154343580e-02
1.340961422861947305e+00 1.542131234796963526e-02
1.204284161578358825e+00 1.382232156443475614e-02
1.081231713741949152e+00 1.238930493045510908e-02
9.706868662187219110e-01 1.110522226958380460e-02
8.712006145175523741e-01 9.954956271100989795e-03
7.733360243716917992e-01 8.824164476147169228e-03
3.549057616772193779e-01 4.026764154094032190e-03
1.454216342367493375e+01 1.999147971581733130e-01
1.317503386372583307e+01 1.775548533709735421e-01
1.193529131562394774e+01 1.580236575400566779e-01
1.080944486779076996e+01 1.408883947366155465e-01
9.786151564907049405e+00 1.257752514195813187e-01
8.855790701284375288e+00 1.123950547943016881e-01
8.010022774165012294e+00 1.005141507095613923e-01
7.241391174083909199e+00 8.994375669942789031e-02
6.543175220898481470e+00 8.053205401372873218e-02
5.909246138325451980e+00 7.212711181970353491e-02
5.334004683550884529e+00 6.462166113325970573e-02
4.812364001868203012e+00 5.790737234407455913e-02
4.339700965225802953e+00 5.190386415344087206e-02
3.911728970844600806e+00 4.652727213987257332e-02
3.524395075308630609e+00 4.171188841406554132e-02
3.174125343968350332e+00 3.739594097133436962e-02
2.827561272458874342e+00 3.316342552969937102e-02
2.544477510261921260e+00 2.973245812361969762e-02
2.288913984795708512e+00 2.666174591908476721e-02
2.036632406830972908e+00 2.364354135295596016e-02
1.830892408554482653e+00 2.119439507671409470e-02
1.645427499185571296e+00 1.900249006745987138e-02
1.478375061330981399e+00 1.703502814056645498e-02
1.328021436156985313e+00 1.527428241023004105e-02
1.192639964022635279e+00 1.368997839623179065e-02
1.070773736376677610e+00 1.227424751731645038e-02
9.612411024449726282e-01 1.100161890729470064e-02
8.627107484726350695e-01 9.861528520420380015e-03
7.658244208905005124e-01 8.739855653282177853e-03
2.376597116952741950e-01 2.689726117954038386e-03
1.442083333861739725e+01 1.979822360779880108e-01
1.306415397833077563e+01 1.758528847282878893e-01
1.183403313461364448e+01 1.565275164927774909e-01
1.071694544327689336e+01 1.395579928829652483e-01
9.701616038772614914e+00 1.245878813834530308e-01
8.778634158750815430e+00 1.113370592366138279e-01
7.939650780801407848e+00 9.956961443903331044e-02
7.177225203207900250e+00 8.910573147134866201e-02
6.484727845806935065e+00 7.977663309248284040e-02
5.856026264480617805e+00 7.145137186228103787e-02
5.285651787426994375e+00 6.401246657775058746e-02
4.768458524732136716e+00 5.736227843362457640e-02
4.299883830301732601e+00 5.141724425161297435e-02
3.875594686335286809e+00 4.609126078349116973e-02
3.491609155279344012e+00 4.131826408515783949e-02
3.144402986151318746e+00 3.704183075285179955e-02
2.800968572418716995e+00 3.285238330154582193e-02
2.520459430719216076e+00 2.945236480290500114e-02
2.243302074048638239e+00 2.612301890919730557e-02
2.017258693670435754e+00 2.341932852876175974e-02
1.813376452307121856e+00 2.099966054847564670e-02
1.629726013024644038e+00 1.882385240999794040e-02
1.464207989142172650e+00 1.687611995587340319e-02
1.315166840183773056e+00 1.512978663000179476e-02
1.181099692104266907e+00 1.355969360524527170e-02
1.060398107635884379e+00 1.215924210688903995e-02
9.518597881349788459e-01 1.089696898349403267e-02
8.543044169806979227e-01 9.768515898848036116e-03
7.582921680037411072e-01 8.658529479097839404e-03
1.578864858788558401e+01 2.213635629717908282e-01
1.430031100640482222e+01 1.960758321910925084e-01
1.295418182302041998e+01 1.741733412373613066e-01
1.173352758053420430e+01 1.550372200035625703e-01
1.062507021147125030e+01 1.382380470742125278e-01
9.617728077007949850e+00 1.234145834939758962e-01
8.702109569843120340e+00 1.102900157545424198e-01
7.869776900760222738e+00 9.864053473693623619e-02
7.113562796992526138e+00 8.827475254115756120e-02
6.426749032236924286e+00 7.903067841381861136e-02
5.803261618392843602e+00 7.078457696274134681e-02
5.237665255524555086e+00 6.341681902533542747e-02
4.724918673515245082e+00 5.682740659158912189e-02
4.260340845108538055e+00 5.093340589001844193e-02
3.839748407627907589e+00 4.565706448509236626e-02
3.459130535834334275e+00 4.092572336982369663e-02
3.115088201328856776e+00 3.669535672460574188e-02
2.774658083763471783e+00 3.254375663209591041e-02
2.496654413492407354e+00 2.917517500013623241e-02
2.222027145498254086e+00 2.587645486528283162e-02
1.998080216798167275e+00 2.319952817847947130e-02
1.796053119937814024e+00 2.079836539371848758e-02
1.614050804651127269e+00 1.864809941613628647e-02
1.450141201611143016e+00 1.671392488993332301e-02
1.302498087815946448e+00 1.498274527246120508e-02
1.169633446295067936e+00 1.343061194686724635e-02
1.050192153270411710e+00 1.204225584397011425e-02
9.426596487682088465e-01 1.079621757175022387e-02
8.459856949786830338e-01 9.674833159993796727e-03
7.509391768705248049e-01 8.575456405752841446e-03
1.565745317717266794e+01 2.191933041881367339e-01
1.418069998530155118e+01 1.941892958922563084e-01
1.284499446260942968e+01 1.725118366009397164e-01
1.163379463545796355e+01 1.535684197618352176e-01
1.053386086113975395e+01 1.369378413941149397e-01
9.534502897930693166e+00 1.222579522164661397e-01
8.626022686757675473e+00 1.092550009281906681e-01
7.800495835258907107e+00 9.771583805772404707e-02
7.050388673799570682e+00 8.744444538709530979e-02
6.369233827292358541e+00 7.829698944789632853e-02
5.750938552644938362e+00 7.012170486475864661e-02
5.190098590288494407e+00 6.282157366673252197e-02
4.681730659441144304e+00 5.629850307683815364e-02
4.221208595934564656e+00 5.045448198006229068e-02
3.804181586775067458e+00 4.522867112361943914e-02
3.426968347556712313e+00 4.054018375720877532e-02
3.085881031077277736e+00 3.634967786048653310e-02
2.748577690403430918e+00 3.223704505635414941e-02
2.473125970829363141e+00 2.890068554598069356e-02
2.201037988518463884e+00 2.563126427307209007e-02
1.979057175502083155e+00 2.298018046746557602e-02
1.778921059615867106e+00 2.060252304794394154e-02
1.598646164140528070e+00 1.846978309952576613e-02
1.436161680678631480e+00 1.655795603961051493e-02
1.290001266605844465e+00 1.484076377319420992e-02
1.158350924564258255e+00 1.330373948138610131e-02
1.039991286455788533e+00 1.192811829656370386e-02
9.334999992514633194e-01 1.069012863481965357e-02
8.287508578834124062e-01 9.479634995226797478e-03
7.436569150320622157e-01 8.495134981755017231e-03
1.552708593114128455e+01 2.170504885919845028e-01
1.406193671244928467e+01 1.923209019888853510e-01
1.273654739874563546e+01 1.708632872599795960e-01
1.153480151834498102e+01 1.521167977489837897e-01
1.044351412003485713e+01 1.356518102700392803e-01
9.451942147365890889e+00 1.211020400103409583e-01
8.550728754601420789e+00 1.082349485550687801e-01
7.731766635439428548e+00 9.680181851001840032e-02
6.987774525595925823e+00 8.662666182316952623e-02
6.312202181647244892e+00 7.756536573556863101e-02
5.699103661526988773e+00 6.946132241100533289e-02
5.143012114932813184e+00 6.223208518039505949e-02
4.638902465193214475e+00 5.577126496396814931e-02
4.182329370756821874e+00 4.998272936041369546e-02
3.768986845084001391e+00 4.480557282219656268e-02
3.395023694923900770e+00 4.016096862064828799e-02
3.057081170527649938e+00 3.600616303168725080e-02
2.722769463581101945e+00 3.193542954710309328e-02
2.449789359392023247e+00 2.862896707762052628e-02
2.180164314607589748e+00 2.538818289501798553e-02
1.960161384932721740e+00 2.276315458640362777e-02
1.761907141751964723e+00 2.040692405066901402e-02
1.583246294048932468e+00 1.829801642008134152e-02
1.422368836212389853e+00 1.640500701468500244e-02
1.277515500120032454e+00 1.470579885296215833e-02
1.147151653363388535e+00 1.317587667538827091e-02
1.029882332814375578e+00 1.181562308894565545e-02
9.244722452533802315e-01 1.059160384910869113e-02
8.206967269035611023e-01 9.389514725081014174e-03
7.363757723218044005e-01 8.415673197542593645e-03
1.539781247368943440e+01 2.149273108784020558e-01
1.394413250454139863e+01 1.904670288984365301e-01
1.262905769546167889e+01 1.692255894467407928e-01
1.143651336974853372e+01 1.506699499757821192e-01
1.035378295989940689e+01 1.343724551471901230e-01
9.369970122267005763e+00 1.199690955430422340e-01
8.475912959908463051e+00 1.072189922469612283e-01
7.663551401517820771e+00 9.589996022818396415e-02
6.925614070870023120e+00 8.581573062542807717e-02
6.255597321582515136e+00 7.683843719372940306e-02
5.647647897807461348e+00 6.881125035937517287e-02
5.096211862784188362e+00 6.165141900170654360e-02
4.596427361928528299e+00 5.524785526263389923e-02
4.143786534926665155e+00 4.951239287355336388e-02
3.734119178847777221e+00 4.438472981634705022e-02
3.363497537187170927e+00 3.978346852904564301e-02
3.028457417175364430e+00 3.566601252301565550e-02
2.697157118053383762e+00 3.163268452728474484e-02
2.426581540810063053e+00 2.835893635111617905e-02
2.159451221690242395e+00 2.514661894963557409e-02
1.941559774561536500e+00 2.254731082707974593e-02
1.745050776831159833e+00 2.021399999900028513e-02
1.568119479250618786e+00 1.812339524464398610e-02
1.408703561349502920e+00 1.624738944932436341e-02
1.265211563867254974e+00 1.456398883306069501e-02
1.136095764448936674e+00 1.305156616674592492e-02
1.019958382170095268e+00 1.170025763053281903e-02
9.154255189918971691e-01 1.049105328096574738e-02
8.126669107720958518e-01 9.300180655114785241e-03
7.291951921287662675e-01 8.336146228844992442e-03
1.526943846741340138e+01 2.128355295163723016e-01
1.382706519108858068e+01 1.886286808877427057e-01
1.252220397909464289e+01 1.676178975925352865e-01
1.133899007083480903e+01 1.492440456518338010e-01
1.026467284014451664e+01 1.330995640676624625e-01
9.288624973133803309e+00 1.188456188306200867e-01
8.401760022481285617e+00 1.062127260083543107e-01
7.595915448342167586e+00 9.500067422820289431e-02
6.864000608555881122e+00 8.501190007126344095e-02
6.199511717570762137e+00 7.611376360736991920e-02
5.596597115527143451e+00 6.816487312426752765e-02
5.049871170205725512e+00 6.106954990996880939e-02
4.554301637462960350e+00 5.472855109926008654e-02
4.105666239586077459e+00 4.904530698382101456e-02
3.699522862151207736e+00 4.396508415247569329e-02
3.332093104621759672e+00 3.941472558933718090e-02
3.000097359207496428e+00 3.533380944891195002e-02
2.671742065139503186e+00 3.133255836943972528e-02
2.403675012720754012e+00 2.809253044495986854e-02
2.138965605786662838e+00 2.490702265651990183e-02
1.923052821812416768e+00 2.233290291769278804e-02
1.728385727196784627e+00 2.002090896713890414e-02
1.553088411989737017e+00 1.795143620457527109e-02
1.395143139565186319e+00 1.609157898565376568e-02
1.252996794973345818e+00 1.442547558769166800e-02
1.125102821681557064e+00 1.292978243987832204e-02
1.010015528171027022e+00 1.158864758754364101e-02
9.065592243834614816e-01 1.038949525198019745e-02
8.047829842527686184e-01 9.209615846203177830e-03
7.220899999491530163e-01 8.254909957717495098e-03
1.514198893357318809e+01 2.107586716201411137e-01
1.371089768937352460e+01 1.868151716079242963e-01
1.241618958020651675e+01 1.660137702857415187e-01
1.124217530311189783e+01 1.478336178540610168e-01
1.017623313608408786e+01 1.318494007755473540e-01
9.207945052706799416e+00 1.177314487073855692e-01
8.328123850497227920e+00 1.052175457350016524e-01
7.528804210497296978e+00 9.410923076472185733e-02
6.802840922853611971e+00 8.421657223829263905e-02
6.143848523645034199e+00 7.540173504384534153e-02
5.546027198767507826e+00 6.752795494469530924e-02
5.003900871488336399e+00 6.050077602706638302e-02
4.512630921674546158e+00 5.420815607387296370e-02
4.067798836150869235e+00 4.858733972434545884e-02
3.665201179813465160e+00 4.355298098689024122e-02
3.301093235588965058e+00 3.904040027119253659e-02
2.971991322290859827e+00 3.499987792218697824e-02
2.646622658860800836e+00 3.103859108509480352e-02
2.380969350985631117e+00 2.782586308822506196e-02
2.118625542475679691e+00 2.467110725549422415e-02
1.904669102106652412e+00 2.211963050334132125e-02
1.711910785831560311e+00 1.982783561823339008e-02
1.538146402614745334e+00 1.778028543969643188e-02
1.381710297418978328e+00 1.593768610701691915e-02
1.240892848928550229e+00 1.428527867629423090e-02
1.114233140931916388e+00 1.280662727099626287e-02
1.000254795092042626e+00 1.147905716355391778e-02
8.977764621517191346e-01 1.028461132576016270e-02
7.969454822356980550e-01 9.121410899099549954e-03
7.073201577087899761e-01 8.087348280037136988e-03
1.501550792368808374e+01 2.087052038826514300e-01
1.359560244604165469e+01 1.850188652725930361e-01
1.231100309923976255e+01 1.644382865608603472e-01
1.114611019496204847e+01 1.464396249966375130e-01
1.008857419282300505e+01 1.306013190351832665e-01
9.127869905361524872e+00 1.166251782358234956e-01
8.255055223914956386e+00 1.042312411601963168e-01
7.462216886764315049e+00 9.322493082453736646e-02
6.742139445951583987e+00 8.342995556253426925e-02
6.088699447597178960e+00 7.469596722388235910e-02
5.495803445488251171e+00 6.689543222769687991e-02
4.958305384039570995e+00 5.993638864943130057e-02
4.471207340130828101e+00 5.370267738886453507e-02
4.030265412515170453e+00 4.813310045067598769e-02
3.631201499258109866e+00 4.314323750284890235e-02
3.270321723997192898e+00 3.867490347629756742e-02
2.944114056513431610e+00 3.466913662766252235e-02
2.621656819332808475e+00 3.074397235414883314e-02
2.358453520760573241e+00 2.756418115932075114e-02
2.098527563533723050e+00 2.443923937615373812e-02
1.886540840613464720e+00 2.191006425974880920e-02
1.695534895240989659e+00 1.964209204279816767e-02
1.523392349158422254e+00 1.761195679985336215e-02
1.368463096186602668e+00 1.578871577073559865e-02
1.228920333365718820e+00 1.415178418682267077e-02
1.103385408078514374e+00 1.268576462747488670e-02
9.905255338084052452e-01 1.136677208462453029e-02
8.889965843544381796e-01 1.018962679274702972e-02
7.891534850228901776e-01 9.033295525227162323e-03
5.335960728058420921e-01 6.093001497715228205e-03
1.488985144953321438e+01 2.066823706157821794e-01
1.348122571804553083e+01 1.832424048648901294e-01
1.220651401833460525e+01 1.628714132439592344e-01
1.105078299366027572e+01 1.450498186477179596e-01
1.000151752134908811e+01 1.293753755066507083e-01
9.048426871853127551e+00 1.155233035630923444e-01
8.182601816392262251e+00 1.032556748587763196e-01
7.396179949729527081e+00 9.235190258499237359e-02
6.682092131115208389e+00 8.264910817620639560e-02
6.033896214826508952e+00 7.399684036927355046e-02
5.446071067780307473e+00 6.627027192252993304e-02
4.913075082059741305e+00 5.937465992523911773e-02
4.430229368600756779e+00 5.320050685177132865e-02
3.993063705546464615e+00 4.768296526773586896e-02
3.597524191973690222e+00 4.273750413837874851e-02
3.239835966308211912e+00 3.831138657675359910e-02
2.916539548999480758e+00 3.434271761149740310e-02
2.596997808340338665e+00 3.045455752346074713e-02
2.336140080907089356e+00 2.730397428984977781e-02
2.078560044164984966e+00 2.420992438237849070e-02
1.868520227623767571e+00 2.170226786462291571e-02
1.679249198576471258e+00 1.945655099769168575e-02
1.508826561898965579e+00 1.744416114753198632e-02
1.355302169538549428e+00 1.563929799793440517e-02
1.217104467326289630e+00 1.401780186419890328e-02
1.092703577990341346e+00 1.256726888233157709e-02
9.809376123985871221e-01 1.126000364333881731e-02
8.803934119591189100e-01 1.009411448491724130e-02
7.814969400877286310e-01 8.944653216615630273e-03
3.585326492233728568e-01 4.083034510832895224e-03
1.476527384820924027e+01 2.046684251176889568e-01
1.336763741499321689e+01 1.814830231270297412e-01
1.210295928724689141e+01 1.613175662428907586e-01
1.095609184441478767e+01 1.436797300302293523e-01
9.915060046667541371e+00 1.281634103168927119e-01
8.969552714040379016e+00 1.144402872724002845e-01
8.110715896789495005e+00 1.022921718217024295e-01
7.330652275393847894e+00 9.148944569941511173e-02
6.622410667428892062e+00 8.188183099970394729e-02
5.979696516869672074e+00 7.330769423470413770e-02
5.396723751868061747e+00 6.565391225882179216e-02
4.868300544830900911e+00 5.881986844835054157e-02
4.389600292964103367e+00 5.270184859001025846e-02
3.956196340393204558e+00 4.723762816809121828e-02
3.564127623729836269e+00 4.233891889746016490e-02
3.209594938375750939e+00 3.795219049104468084e-02
2.858923437046172911e+00 3.365183265445398364e-02
2.572503442298817333e+00 3.016707356327081799e-02
2.314055313270024339e+00 2.704778335192636537e-02
2.058820586099482597e+00 2.398335607637423414e-02
1.850671223425297551e+00 2.149736471986324338e-02
1.663228575840317358e+00 1.927677626218902290e-02
1.494347987301561487e+00 1.727578140244371424e-02
1.342230233666663164e+00 1.549038999212581577e-02
1.205336112798389037e+00 1.388603576496519158e-02
1.082224577743354343e+00 1.244721736772695306e-02
9.714309201372530733e-01 1.115299031859123997e-02
8.718067603045651648e-01 1.000098897391053614e-02
7.738427841009332120e-01 8.859439055010343705e-03
2.401291285769274753e-01 2.729618693008727722e-03
1.464151397489249007e+01 2.026759050234595294e-01
1.325484129953027690e+01 1.797429260223746272e-01
1.200001173034141644e+01 1.597850451933397475e-01
1.086222807842496074e+01 1.423214571833336384e-01
9.829356492234191833e+00 1.269597928614147608e-01
8.891296585244809592e+00 1.133641029551705204e-01
8.039352143759050051e+00 1.013362547892896898e-01
7.265604573916789377e+00 9.063494611394758149e-02
6.563255034431262125e+00 8.111747698119223249e-02
5.925890345065781162e+00 7.262090888230189611e-02
5.347788007887217532e+00 6.503997695139974999e-02
4.823792936939740095e+00 5.826995699710121879e-02
4.349219292898436784e+00 5.220691357335154048e-02
3.919639341791745224e+00 4.679542446997998068e-02
3.531028157392349875e+00 4.194186133774356617e-02
3.179623382855650160e+00 3.759155852654825353e-02
2.832091162562497377e+00 3.333534068479852147e-02
2.548242095246404215e+00 2.988401869203424072e-02
2.267951917632036185e+00 2.650158346387002095e-02
2.039229656195553186e+00 2.375929498087075639e-02
1.833021265856645599e+00 2.130022979235859579e-02
1.647313879235335898e+00 1.909323897346364499e-02
1.479956857593079267e+00 1.711609675180475118e-02
1.329261359782032637e+00 1.534204578507701415e-02
1.193684649641585382e+00 1.375402380574171010e-02
1.071728014296179365e+00 1.233212996718655377e-02
9.619881243909466084e-01 1.105050955709227685e-02
8.633744578731381569e-01 9.904880482687505872e-03
7.663751783961343378e-01 8.779217019410897119e-03
1.604408623604452089e+01 2.270565285608035777e-01
1.451875978348598828e+01 2.007087100652824307e-01
1.314298083927278604e+01 1.780131061043702945e-01
1.189791535999885141e+01 1.582690525214158206e-01
1.076901076962875692e+01 1.409797826121452768e-01
9.744310259948557373e+00 1.257578169942657753e-01
8.813792766022682912e+00 1.123037613615221197e-01
7.968690659095968520e+00 1.003841469547604170e-01
7.201161898375617376e+00 8.978736914111443146e-02
6.504598138773904914e+00 8.035880417195030712e-02
5.872505993788963430e+00 7.194023796206888699e-02
5.299308747168589129e+00 6.443199796198566254e-02
4.779757346421368069e+00 5.772543501075179384e-02
4.309278287327343193e+00 5.171990021241870683e-02
3.883430583579218442e+00 4.635629663996042316e-02
3.498210159112750794e+00 4.154499241830839074e-02
3.149906855013131501e+00 3.723994281240130405e-02
2.805459503129153820e+00 3.302255272270640529e-02
2.524202602206399249e+00 2.960260720181046717e-02
2.246440878281385167e+00 2.625083511978231615e-02
2.019820042574921093e+00 2.353484623678147106e-02
1.815562027705044823e+00 2.109713767575015914e-02
1.631532249238598187e+00 1.891328483409678365e-02
1.465753003004163668e+00 1.695271856556168286e-02
1.316471656634880638e+00 1.519822268487931727e-02
1.182150412079713275e+00 1.362014014358136488e-02
1.061346409196073148e+00 1.221294471999044735e-02
9.526537758337123574e-01 1.094730050357658503e-02
8.549806267582368280e-01 9.811643247498339632e-03
7.589110795183789948e-01 8.696788200090475873e-03
1.591010145718740532e+01 2.248139812610034649e-01
1.439687942061362058e+01 1.987596889929770239e-01
1.303186081308934163e+01 1.763033635637033525e-01
1.179656561954196548e+01 1.567631734137052146e-01
1.067644740681362769e+01 1.396421985573599311e-01
9.659951044884115490e+00 1.245750538290102682e-01
8.736772292996503708e+00 1.112524742522295051e-01
7.898432311682188178e+00 9.944498772089992167e-02
7.137263991775334659e+00 8.894247404843620697e-02
6.446350887497953153e+00 7.960094895198367715e-02
5.819527491440974920e+00 7.126475375300603265e-02
5.251209047092624260e+00 6.382411987760913674e-02
4.736171405909455068e+00 5.718643565108722654e-02
4.269678190447842248e+00 5.123802569063077433e-02
3.847552235325669923e+00 4.591903535863130909e-02
3.465708367759094077e+00 4.115338756091286437e-02
3.120476313083309527e+00 3.688825563728542756e-02
2.779126156727654617e+00 3.270901867500723703e-02
2.500443079351190701e+00 2.932274903092654122e-02
2.225146306208091396e+00 2.600329513845336948e-02
2.000585863947215604e+00 2.330927632733238719e-02
1.798198833461884805e+00 2.089600394446095022e-02
1.615905201801452362e+00 1.873271106772091826e-02
1.451636253879321492e+00 1.679090878795270678e-02
1.303830273573517884e+00 1.504877402302346248e-02
1.170732327834345776e+00 1.349034138741054926e-02
1.051080087411697894e+00 1.209372609500582001e-02
9.434058274473924310e-01 1.083923065092125097e-02
8.375492414437588629e-01 9.611249530416728429e-03
7.514484194893091829e-01 8.612513290693362203e-03
1.577701399201359145e+01 2.225963085346792658e-01
1.427590682354006546e+01 1.968339842995247002e-01
1.292163834724587268e+01 1.746103277005867926e-01
1.169590929269016755e+01 1.552736979597305056e-01
1.058475139043770774e+01 1.383249914825259996e-01
9.576157391750056647e+00 1.234013881302127164e-01
8.660408636954604944e+00 1.102010266397297072e-01
7.828770568993670409e+00 9.851398979065704997e-02
7.073842319878338891e+00 8.811076182279349578e-02
6.388641639827779883e+00 7.885516704101762364e-02
5.767052244162802488e+00 7.060319123638029992e-02
5.203504784993715937e+00 6.323088065810027192e-02
4.692847895196921471e+00 5.665222461758132738e-02
4.230420987241087616e+00 5.075782392910227481e-02
3.811902134293700062e+00 4.548661893630862735e-02
3.433423589170775614e+00 4.076800446619893020e-02
3.091287110467721977e+00 3.654315154934376780e-02
2.752995052341857818e+00 3.240252915942851142e-02
2.476792382182905428e+00 2.904511035296371627e-02
2.204036699981568592e+00 2.575190384193430659e-02
1.981555625597559933e+00 2.308769954720613082e-02
1.781026814038047190e+00 2.069710046835172498e-02
1.600406516240672428e+00 1.855498802611573947e-02
1.437706482403334318e+00 1.663291406009145129e-02
1.291246149690977285e+00 1.490827016928119274e-02
1.159397608525160051e+00 1.335974536440301570e-02
1.040883059316134673e+00 1.197921209807355745e-02
9.342601464912753118e-01 1.073579421894336507e-02
8.293610630311198939e-01 9.519055527674688891e-03
7.441402819825190251e-01 8.530001696012689053e-03
1.564494931172292169e+01 2.204012377828342695e-01
1.415582050840250083e+01 1.949258162487352009e-01
1.281214971786833523e+01 1.729421576110301839e-01
1.159621280690556944e+01 1.537974280889018441e-01
1.049368737274446950e+01 1.370158326201484367e-01
9.493005109198303870e+00 1.222402722346229570e-01
8.584594792429561139e+00 1.091750913048464972e-01
7.759701429161930619e+00 9.758579695505205376e-02
7.010877815631261001e+00 8.728748549668181866e-02
6.331345065276182460e+00 7.811629665313399307e-02
5.714978673802716180e+00 6.994475127158905625e-02
5.156172560148166717e+00 6.263546154633736762e-02
4.649881271655410764e+00 5.611533710502672467e-02
4.191500377835537527e+00 5.028082175964799366e-02
3.776649803040505571e+00 4.506239597719492729e-02
3.401454846018646450e+00 4.038278186977322520e-02
3.062373300298836476e+00 3.619962474783504358e-02
2.727080563630998711e+00 3.209590533351375924e-02
2.453435019226750224e+00 2.877357481624476243e-02
2.183107459039634879e+00 2.550593907512809996e-02
1.962716633691862000e+00 2.286703719057068054e-02
1.764045616245518255e+00 2.049887643786309221e-02
1.585048921439534686e+00 1.837928603771578351e-02
1.423879233055086901e+00 1.647519692153569595e-02
1.278809907645890975e+00 1.476737321054962145e-02
1.148256809087159436e+00 1.323184849356705099e-02
1.030823793483623518e+00 1.186186190231894137e-02
9.251909593664142673e-01 1.063501545229748879e-02
8.213414132669273338e-01 9.428555594920194627e-03
7.369105209128766765e-01 8.449609222250948834e-03
1.551392846606974274e+01 2.182307799309299856e-01
1.403660292126143716e+01 1.930439409920486904e-01
1.270358394259688772e+01 1.712907720152114788e-01
1.149712214099508145e+01 1.523358404047789327e-01
1.040325201984702019e+01 1.357287967972325982e-01
9.410594077721061268e+00 1.210927756823436258e-01
8.509362635330175451e+00 1.081524410621496624e-01
7.691125592268117650e+00 9.667368621373044479e-02
6.948467999179073651e+00 8.646737486652757154e-02
6.274598314867812832e+00 7.738428194901002255e-02
5.663355889418157929e+00 6.928719880103270667e-02
5.109299186312884267e+00 6.205300224502436485e-02
4.607354759519037835e+00 5.559447420515024885e-02
4.152822227946901812e+00 4.980961152585460655e-02
3.741650486032305878e+00 4.463275576906691744e-02
3.369800263781392413e+00 4.000743866636530949e-02
3.033721850057175207e+00 3.585795095313430020e-02
2.701459453985036507e+00 3.179165821509840478e-02
2.430281904270757298e+00 2.850018717304874522e-02
2.162383358505973519e+00 2.526763516594612846e-02
1.944056175215151727e+00 2.265099547557018755e-02
1.747210719406858015e+00 2.030192693768657561e-02
1.569879281962371920e+00 1.820370455769789939e-02
1.410218228296456378e+00 1.631763869671995840e-02
1.266458638280745452e+00 1.462684451169045038e-02
1.137120147910968493e+00 1.310965122187389767e-02
1.020821877071046879e+00 1.174698635577899053e-02
9.162015372941845204e-01 1.053197342842606722e-02
8.133230947877061467e-01 9.335439858152801487e-03
7.297291105337184725e-01 8.366886569492007833e-03
1.538383118302721009e+01 2.160868313265547347e-01
1.391833559652267738e+01 1.911759956666886917e-01
1.259578088978286203e+01 1.696493319329817895e-01
1.139870401088262319e+01 1.508964463446432758e-01
1.031351285697647846e+01 1.344439666016745138e-01
9.328762458291137705e+00 1.199541149998138573e-01
8.434783951760664422e+00 1.071383708557422793e-01
7.623199934497259633e+00 9.576761481130473264e-02
6.886617052314268683e+00 8.565799246992156224e-02
6.218236743048148440e+00 7.665867991554552174e-02
5.612171729339403115e+00 6.864073406426512980e-02
5.062801378464529378e+00 6.147227530704391096e-02
4.565101417979451348e+00 5.506485748146564690e-02
4.114579237614611529e+00 4.934370494919883970e-02
3.706976119273277970e+00 4.421486052035425440e-02
3.338360039376999655e+00 3.963053543012571428e-02
3.005362916336050016e+00 3.552262358264531017e-02
2.676035442083269711e+00 3.149378798413213221e-02
2.407318750419147779e+00 2.823047624002338052e-02
2.141855223580656720e+00 2.502696154007295545e-02
1.925528696749935431e+00 2.243483155389272218e-02
1.730503581916393863e+00 2.011011659631998377e-02
1.554797907576346727e+00 1.803125049379005265e-02
1.396652995754752657e+00 1.616288191089759047e-02
1.254291252356608544e+00 1.448497853210813785e-02
1.126158142344027668e+00 1.298444724343507037e-02
1.010936152215732298e+00 1.163755041956291564e-02
9.073411668101546423e-01 1.042561983797318098e-02
8.053947993536052508e-01 9.244821462493790082e-03
7.148216859631760789e-01 8.197530384452480015e-03
1.525470732795007933e+01 2.139658290273809549e-01
1.380091080739854448e+01 1.893314127994858154e-01
1.248882083635290741e+01 1.680304888266309360e-01
1.130123321989753116e+01 1.494643543668400520e-01
1.022455584638460024e+01 1.331781229288075963e-01
9.247567816337683766e+00 1.188316036186769092e-01
8.360756916576008280e+00 1.061288633017490879e-01
7.555761868124139191e+00 9.487082473003631555e-02
6.825213260564224171e+00 8.486219225508012665e-02
6.162366839780227146e+00 7.594441721880113016e-02
5.561384809753285197e+00 6.799583257902000466e-02
5.016680355720352757e+00 6.089717495870917291e-02
4.523283459317533506e+00 5.454877496639246731e-02
4.076671270963416305e+00 4.888203387680049167e-02
3.672625039300879468e+00 4.380075363406273070e-02
3.307332589299152747e+00 3.926066463623707758e-02
2.977163941924945156e+00 3.518923549843945564e-02
2.650906846858984256e+00 3.119818786624375603e-02
2.384562393727682750e+00 2.796601890526713777e-02
2.121610120754513940e+00 2.479463844326229918e-02
1.907175242831429030e+00 2.222443942677139461e-02
1.713986660898844328e+00 1.992180266831942992e-02
1.539904339454042148e+00 1.785987024746639104e-02
1.383212145691365746e+00 1.601071835418696812e-02
1.242194390990816855e+00 1.435028048647417169e-02
1.115278313169879798e+00 1.285844723586518704e-02
1.001131463073967387e+00 1.152470511996848100e-02
8.985226968992543473e-01 1.033073014021972102e-02
7.975685746380063446e-01 9.156693700919153051e-03
5.392164278690091406e-01 6.170392117374550421e-03
1.512660957698497555e+01 2.118731914046964870e-01
1.368440143417825894e+01 1.875033126583138532e-01
1.238260655113558784e+01 1.664277397234895095e-01
1.120433931809446015e+01 1.480518422176206328e-01
1.013620909819639060e+01 1.319186175058172650e-01
9.166986098747671008e+00 1.177187234332253418e-01
8.287299006928140699e+00 1.051325802610685589e-01
7.488901358087188598e+00 9.398260928540508319e-02
6.764263783354571125e+00 8.407041038812060330e-02
6.107016462612344654e+00 7.523424861891853110e-02
5.511028126563283003e+00 6.735934554458590517e-02
4.970923026583350612e+00 6.032951022053562040e-02
4.481814847646180766e+00 5.404224051375047105e-02
4.039097582177340939e+00 4.842270574680011125e-02
3.638595644645365557e+00 4.338940264745415332e-02
3.276417596048602388e+00 3.889077041670402357e-02
2.949267289744029963e+00 3.485767068199806251e-02
2.625902572808050284e+00 3.090295391399634425e-02
2.362008281328927151e+00 2.770381573979826401e-02
2.101471919254688459e+00 2.456179016490595696e-02
1.888970006963378800e+00 2.201433491786908628e-02
1.697559588215576731e+00 1.973595569642902156e-02
1.525110893549970204e+00 1.769217497486052712e-02
1.369927826363667833e+00 1.585938078066228066e-02
1.230208570478752206e+00 1.421576458626627390e-02
1.104480739989336602e+00 1.274193322558907562e-02
9.914178832121670615e-01 1.141428270937254637e-02
8.897842528699729803e-01 1.023297168140062732e-02
7.898086504457155765e-01 9.067693866351152210e-03
3.623509806873437822e-01 4.136191738125573683e-03
1.499941043915452532e+01 2.098030741178299186e-01
1.356869032326873992e+01 1.856924833575696043e-01
1.227721604106769959e+01 1.648385365836863015e-01
1.110821044201569130e+01 1.466437231001868902e-01
1.004847848717659353e+01 1.306773028407247350e-01
9.087021417755613228e+00 1.166156120478301916e-01
8.214471318637274422e+00 1.041559227347008398e-01
7.422522229139584482e+00 9.310237738117754791e-02
6.703857063904737679e+00 8.327923767158572355e-02
6.051983516517696060e+00 7.452840394398739521e-02
5.461118263685873053e+00 6.673386454065444173e-02
4.925637487619042076e+00 5.976418297428068988e-02
4.440691932436300782e+00 5.354057411912973435e-02
4.001758759067943316e+00 4.797241594558059041e-02
3.604788666951718401e+00 4.298445494013153345e-02
3.245912416289378211e+00 3.852764148263305294e-02
2.891040162869949803e+00 3.415678803204964115e-02
2.601167900224153229e+00 3.061467319677268692e-02
2.339654855789290888e+00 2.744459655155031402e-02
2.081496840613023203e+00 2.433287398494577564e-02
1.870994413761255970e+00 2.180695190610684731e-02
1.681322725273509677e+00 1.955274405384271538e-02
1.510508802265246198e+00 1.752227374239422736e-02
1.356729223885755786e+00 1.570978697119410766e-02
1.218302662752594578e+00 1.408182010350816742e-02
1.093804132167752519e+00 1.261887871780413561e-02
9.818075412823810133e-01 1.131027118530379162e-02
8.811251998213470715e-01 1.013773922406089288e-02
7.821275190604122241e-01 8.982299305788397220e-03
2.426730289476290714e-01 2.770063484149656256e-03
1.487323196601102460e+01 2.077565063671484025e-01
1.345391656424059512e+01 1.839057813933626939e-01
1.217266338067683407e+01 1.632674279230648395e-01
1.101288436537637949e+01 1.452603299071617282e-01
9.961552265465604350e+00 1.294545479250177322e-01
9.007764793513969082e+00 1.155164064642800331e-01
8.142177544689378266e+00 1.031820802650869201e-01
7.356717743789667807e+00 9.223509320518818999e-02
6.643917497606527611e+00 8.250119326094974836e-02
5.997583255142037828e+00 7.383529723489017094e-02
5.411627575760094899e+00 6.611265115066460030e-02
4.880717454365347763e+00 5.920837087925173714e-02
4.399925190018246113e+00 5.304001494905269398e-02
3.964848748301462500e+00 4.752288269437204837e-02
3.571302297294146832e+00 4.258246607717412063e-02
3.215614690896415606e+00 3.816338805869841366e-02
2.863883172008878653e+00 3.383769492875361717e-02
2.576726250373086557e+00 3.032832163999150607e-02
2.293010266300281152e+00 2.689131386787421696e-02
2.061743543216683960e+00 2.410451475994151299e-02
1.853150583205460222e+00 2.160536963645808689e-02
1.665275868926573200e+00 1.936520292944673982e-02
1.496068967082418988e+00 1.736002252506406787e-02
1.343715104178394126e+00 1.556245378256043525e-02
1.206584199993252726e+00 1.394941969240448727e-02
1.083231381242016234e+00 1.250143527495893928e-02
9.723374817737628906e-01 1.120284974786217233e-02
8.725454443992972653e-01 1.004221594136204404e-02
7.744833555663321878e-01 8.898789323572606907e-03
1.631414757112159108e+01 2.332667103438414435e-01
1.474792340149288528e+01 2.057267269370999241e-01
1.334004128477775453e+01 1.821403833977704723e-01
1.206882863430728214e+01 1.617126107076548303e-01
1.091824454060565408e+01 1.438915465640928648e-01
9.875253595472708312e+00 1.282422326791237410e-01
8.929056779779683595e+00 1.144326350107437024e-01
8.070443912510736340e+00 1.022166843853831164e-01
7.291389615653373291e+00 9.137712689635910102e-02
6.584528445254143492e+00 8.173341810574459576e-02
5.943586386655241860e+00 7.315375976466521879e-02
5.362513956467901188e+00 6.549517752464041609e-02
4.836153866444969474e+00 5.865953127717481869e-02
4.359493744654829861e+00 5.254710734830880109e-02
3.928179351580327605e+00 4.707886927262337762e-02
3.538134047278352678e+00 4.218925590017089111e-02
3.185535975494295347e+00 3.780350589268784839e-02
2.836986540771365028e+00 3.351831241186754157e-02
2.552376917727972927e+00 3.004478506272651589e-02
2.271359591442248416e+00 2.663901187071894203e-02
2.042085458883227567e+00 2.388011561747130362e-02
1.835450991330833226e+00 2.140413609454303034e-02
1.649320376098370566e+00 1.918515284458182507e-02
1.481666753086835486e+00 1.719543867420091771e-02
1.330786712625250390e+00 1.541372594732162704e-02
1.194949479986835206e+00 1.381715191341159263e-02
1.072779198959227909e+00 1.238158148286973466e-02
9.629101549059400078e-01 1.110010828887776635e-02
8.641506448567943810e-01 9.950540959283205728e-03
7.669700958127332324e-01 8.819103932919302585e-03
1.617706989161066389e+01 2.309393474712541361e-01
1.462368417111287755e+01 2.037192323519812498e-01
1.322693432513339395e+01 1.803852080318386897e-01
1.196577073282147552e+01 1.601696080644450237e-01
1.082424708659332779e+01 1.425292799667834398e-01
9.789625108795133812e+00 1.270264355121284439e-01
8.851001205089838564e+00 1.133575881660733309e-01
7.999334615413872029e+00 1.012604762079828830e-01
7.226630386241147619e+00 9.052518388692483431e-02
6.525654642534818528e+00 8.097457920424193378e-02
5.890004416130137699e+00 7.246902135553180690e-02
5.313856186021079786e+00 6.488382012434457113e-02
4.791959437521708942e+00 5.810799756863964383e-02
4.319416236385215768e+00 5.205505608102082432e-02
3.891926393823668562e+00 4.663783399070716568e-02
3.505285941811449479e+00 4.179327056743507851e-02
3.155772845829426299e+00 3.745569688892065596e-02
2.810334381294655515e+00 3.320488542079925998e-02
2.528373877456405072e+00 2.976414519062532335e-02
2.249807982558523545e+00 2.638951521514628501e-02
2.022722603394001339e+00 2.365253197697346835e-02
1.817943683764561946e+00 2.119979010524436144e-02
1.633556964493360741e+00 1.900131851630883217e-02
1.467480942361118812e+00 1.703476527233634824e-02
1.317942658613115769e+00 1.526376783063718851e-02
1.183397244655055802e+00 1.368488652434855096e-02
1.062402304107044726e+00 1.226324207625123681e-02
9.535317719126196190e-01 1.099212279405346014e-02
8.465368476845310797e-01 9.748633430882162887e-03
7.595176148281814754e-01 8.733563468658771256e-03
1.604092662061712105e+01 2.286362789392999695e-01
1.450028306577748261e+01 2.017338088741966184e-01
1.311469589708305605e+01 1.786492282658451725e-01
1.186356166076228469e+01 1.586456050920859173e-01
1.073110131184708216e+01 1.411759236796012729e-01
9.704552628160982408e+00 1.258292386362382109e-01
8.773494637539391405e+00 1.122947043041310350e-01
7.928769756521758083e+00 1.003090987188939159e-01
7.162344494257913752e+00 8.967951186105291295e-02
6.467164678812306278e+00 8.021228583586058336e-02
5.836826925477087258e+00 7.179137916400467334e-02
5.265581290137879122e+00 6.427566333527377773e-02
4.748125415099493374e+00 5.756404655212084970e-02
4.279757521513054996e+00 5.156635924644088764e-02
3.855908403168558429e+00 4.619971219783394756e-02
3.472654587013056293e+00 4.140291222416615097e-02
3.126318581732532298e+00 3.710217490786091310e-02
2.783979805721445988e+00 3.289132187946203906e-02
2.504513881049425184e+00 2.948234290778632347e-02
2.228502973645514640e+00 2.613366695030749920e-02
2.003489448068122236e+00 2.342777250890568097e-02
1.800627620716046096e+00 2.099702632702800040e-02
1.617884875968319758e+00 1.882252963884117544e-02
1.453371399025315425e+00 1.687194432672226366e-02
1.305283056916180628e+00 1.512366352965600555e-02
1.171976704058350416e+00 1.355148568229704378e-02
1.052124605464644258e+00 1.214330441416351485e-02
9.443333963212199311e-01 1.088420533545996806e-02
8.382371869019359378e-01 9.652912991885084087e-03
7.520724453659078934e-01 8.651142060018438690e-03
1.590594505103726242e+01 2.263671538854147292e-01
1.437776471068244177e+01 1.997669221107744031e-01
1.300334638032087042e+01 1.769298533178161603e-01
1.176206446431689656e+01 1.571358046770650330e-01
1.063865073649521165e+01 1.398469090759855427e-01
9.620323790790658691e+00 1.246451256893756077e-01
8.696673044740963476e+00 1.112417579844626747e-01
7.858811415803211631e+00 9.937264946822239875e-02
7.098667148392423520e+00 8.884161416277601420e-02
6.409243802635984366e+00 7.946483893929232045e-02
5.784155411657641466e+00 7.112325163212300516e-02
5.217701867683766537e+00 6.367625558737721736e-02
4.704739252259581228e+00 5.701977903353359911e-02
4.240364215704135020e+00 5.108334069501103275e-02
3.820220476753028560e+00 4.576918030624411993e-02
3.440385411785494618e+00 4.101223874814719644e-02
3.097082169060206169e+00 3.675595617372530433e-02
2.757822188588402668e+00 3.258004104393629613e-02
2.480843853391228482e+00 2.920484603976912855e-02
2.207382199184161120e+00 2.588883143694310079e-02
1.984408510224332289e+00 2.320498783271243703e-02
1.783407838932035805e+00 2.079749523435194328e-02
1.602401688963751125e+00 1.864119485427699618e-02
1.439439085844677946e+00 1.671385982126906769e-02
1.292712897830952778e+00 1.497934903167537010e-02
1.160700496463309861e+00 1.342325976393409469e-02
1.041945408943364182e+00 1.203272850811827437e-02
9.351909337821383561e-01 1.078332761960484193e-02
8.301391660039257880e-01 9.559842314682371126e-03
7.448104044183978534e-01 8.566666417126828428e-03
1.577197668120829732e+01 2.241258980665176703e-01
1.425636304168886603e+01 1.978195491604998191e-01
1.289281680086010162e+01 1.752337223180525649e-01
1.166145200755734557e+01 1.556397136774302914e-01
1.054684556988777189e+01 1.385281774614789685e-01
9.536656501329506597e+00 1.234732757449201607e-01
8.620452344821515567e+00 1.101958531568619781e-01
7.789346290669614703e+00 9.844392124257432541e-02
7.035450727957496042e+00 8.800414833714002849e-02
6.351734144815511129e+00 7.872424211405126826e-02
5.731951385335322335e+00 7.045745622774349237e-02
5.170284211357182969e+00 6.307924067908110555e-02
4.661707723599073816e+00 5.649414316594495583e-02
4.201296658504071857e+00 5.060429227576269950e-02
3.784857113667051909e+00 4.533613222861528069e-02
3.408340302966180069e+00 4.062724404122300403e-02
3.068144057131672486e+00 3.640962568426221041e-02
2.731943569269187577e+00 3.227409562284160732e-02
2.457437154854128725e+00 2.892813579843102334e-02
2.186510520656909318e+00 2.564438474277070876e-02
1.965521192087572588e+00 2.298315733224318494e-02
1.766374377816843477e+00 2.059904141974238517e-02
1.587071133116020327e+00 1.846465364294180497e-02
1.425547052942147008e+00 1.655593305916235741e-02
1.280245837809505627e+00 1.483704200290465215e-02
1.149506146578142207e+00 1.329556612542322214e-02
1.031842630166955210e+00 1.191687812952072108e-02
9.260636144160190319e-01 1.067762251587068244e-02
8.220941024978531964e-01 9.469250885806336504e-03
7.375489501197780573e-01 8.485780723519386823e-03
1.563899686627140184e+01 2.218962110596025272e-01
1.413565061600331241e+01 1.958982274532883039e-01
1.278303686943969097e+01 1.735557477645804925e-01
1.156152669721136483e+01 1.541646637267748421e-01
1.045569547619139428e+01 1.372143363175119812e-01
9.453650927215221600e+00 1.223107333098230609e-01
8.544869638647799803e+00 1.091643465206116187e-01
7.720479354322310250e+00 9.752080063788175213e-02
6.972758022683933632e+00 8.718372881502529925e-02
6.294749992616812229e+00 7.799097072279594089e-02
5.680078844056081877e+00 6.979959791516039680e-02
5.123249421643840229e+00 6.248964378484996030e-02
4.618942640971220648e+00 5.596421369425065573e-02
4.162577556994801142e+00 5.013445003066889505e-02
3.749821340700278061e+00 4.491068551770540512e-02
3.376655802751336033e+00 4.024833291764076670e-02
3.039489756504158535e+00 3.606920128234863965e-02
2.706185052246332656e+00 3.196888854915978795e-02
2.434232859342846833e+00 2.865799423814504795e-02
2.165736664415130353e+00 2.540511126381514440e-02
1.946837925455511709e+00 2.276591610317985417e-02
1.749540301708945478e+00 2.040770522691624789e-02
1.571899934135855048e+00 1.828836505371301407e-02
1.411924937303177696e+00 1.639728830952766683e-02
1.267924192002129358e+00 1.469356924187260015e-02
1.138394639717024148e+00 1.316985442006892229e-02
1.021858290130894131e+00 1.180538111744027646e-02
9.171161890681597262e-01 1.057407485402002065e-02
8.140883932030726911e-01 9.375785187717729577e-03
7.225083287233973195e-01 8.312366849242571951e-03
1.550706273631774579e+01 2.197057427847817213e-01
1.401605260960560884e+01 1.939970266405559030e-01
1.267424694375787197e+01 1.718924563714234743e-01
1.146228487942369512e+01 1.526957309555367903e-01
1.036542875167044464e+01 1.359189220398686060e-01
9.371320238725624918e+00 1.211631007601931403e-01
8.469853410313357145e+00 1.081382000682034883e-01
7.652124198206619710e+00 9.661651065653900639e-02
6.910589245368123024e+00 8.637254256706342059e-02
6.238182278125980140e+00 7.727059420240937893e-02
5.628756950240287438e+00 6.914654178186248334e-02
5.076582145919558364e+00 6.190446255369717182e-02
4.576715032822152196e+00 5.544102917273745906e-02
4.124276025619800556e+00 4.966067473207599198e-02
3.715091037499183901e+00 4.449387075381665280e-02
3.345184208537255177e+00 3.987167346299911458e-02
3.010982998517680365e+00 3.572889936744161332e-02
2.680721983501887173e+00 3.166906072216842810e-02
2.411243853223688838e+00 2.838745616681614264e-02
2.145178030065071351e+00 2.516650438101087489e-02
1.928233250326693682e+00 2.254894416666225476e-02
1.732874966532436556e+00 2.021547210264115074e-02
1.556826708780211233e+00 1.811668720533667412e-02
1.398319808731035563e+00 1.624361779236180303e-02
1.255705153614042224e+00 1.455833223477601135e-02
1.127364452394722383e+00 1.304598675671554513e-02
1.011978604692620909e+00 1.169360352865382244e-02
9.081692012756856780e-01 1.047586531951030277e-02
8.061391661823646970e-01 9.286869996541746372e-03
5.449927003733529007e-01 6.254399542205990939e-03
1.537619307853477224e+01 2.175395979896208587e-01
1.389720464873408545e+01 1.921145593664796425e-01
1.256621117757903683e+01 1.702467833331205993e-01
1.136396151912344976e+01 1.512499193424841626e-01
1.027578076721265887e+01 1.346381815753109334e-01
9.289510500502922596e+00 1.200292615270742713e-01
8.395393884005455831e+00 1.071265374059131859e-01
7.584326021281984076e+00 9.571418226572042665e-02
6.848887281331163202e+00 8.556678270293259503e-02
6.182089935515686641e+00 7.654893697953271681e-02
5.577769847557874527e+00 6.850244163512132778e-02
5.030286189185092738e+00 6.132619528976408080e-02
4.534738678779254961e+00 5.492554818992580884e-02
4.086226686516251760e+00 4.919774678340015778e-02
3.680619990187757651e+00 4.407556519965059177e-02
3.314026340936604420e+00 3.949788050181274324e-02
2.982857742320381700e+00 3.539643385973587769e-02
2.655553170571949284e+00 3.136971710142501257e-02
2.388442408895315339e+00 2.812068120892994780e-02
2.124800421389847482e+00 2.492993369719143440e-02
1.909920761171561843e+00 2.234287046001301805e-02
1.716312380282229322e+00 2.002639914424990050e-02
1.541885196721754392e+00 1.794838437217294996e-02
1.384890930051282831e+00 1.608688691892640535e-02
1.243620437416420144e+00 1.442160869095546541e-02
1.116520748207999292e+00 1.292482374771997296e-02
1.002177378690164655e+00 1.158370127534023852e-02
8.994037568225570212e-01 1.038070715690895748e-02
7.983135534797618504e-01 9.198654699425668976e-03
3.662029642325857481e-01 4.192185466756696843e-03
1.524627325430445701e+01 2.153957795994652091e-01
1.377938566761531547e+01 1.902523082536888011e-01
1.245895081558813011e+01 1.686172723617062053e-01
1.126636677802609654e+01 1.498128227269622526e-01
1.018675589197328435e+01 1.333689444621779796e-01
9.208528905583799329e+00 1.189007349133342356e-01
8.321494462388043800e+00 1.061246425633984580e-01
7.517143985813951268e+00 9.481500569054245042e-02
6.787777932715576057e+00 8.476870205034540973e-02
6.126520511732560514e+00 7.583469529698821932e-02
5.527279017642192649e+00 6.785890636566711820e-02
4.984457150599967967e+00 6.075527745712717281e-02
4.493127606311583477e+00 5.441438669663178906e-02
4.048505991960687389e+00 4.873518743731257430e-02
3.646454861677735693e+00 4.366572108531673740e-02
3.283078483205273290e+00 3.912564574953909108e-02
2.923881769848037937e+00 3.468330380120360906e-02
2.630499486120059238e+00 3.108312321263131256e-02
2.365828628401174694e+00 2.785739289684862480e-02
2.104698987346319772e+00 2.469899629466804775e-02
1.891708820966437221e+00 2.213485365471306102e-02
1.699939009917933896e+00 1.984003918166784772e-02
1.527131375261536084e+00 1.778015961152517796e-02
1.371557111741744439e+00 1.593688858130493796e-02
1.231578251670627511e+00 1.428366177718896728e-02
1.105682115933369625e+00 1.280136020679293989e-02
9.925077850881668384e-01 1.147614535218444143e-02
8.907175822902374529e-01 1.028242212069705244e-02
7.905897280813917183e-01 9.109807464860073326e-03
2.452447122381645195e-01 2.807764211018355053e-03
1.511738306990385006e+01 2.132707500896201536e-01
1.366239901796885370e+01 1.884028683513766234e-01
1.235262759406635702e+01 1.670073648910472275e-01
1.116934148308143548e+01 1.483972851506396018e-01
1.009841783996020759e+01 1.321084664566946898e-01
9.128118969451438858e+00 1.177915842021862308e-01
8.248266504978086999e+00 1.051311490363351642e-01
7.450462927459566842e+00 9.392958678608294421e-02
6.727120785164799166e+00 8.397991376287984588e-02
6.071369210775301895e+00 7.513057607228558477e-02
5.477219524422832997e+00 6.723154175094939178e-02
4.939000786020257827e+00 6.018833164335912755e-02
4.451863985607598551e+00 5.390738074403681607e-02
4.011114935064385101e+00 4.828220752112599712e-02
3.612683836211865618e+00 4.325972803444275150e-02
3.252517416997942945e+00 3.876073651139638060e-02
2.896426321654903102e+00 3.436128476219676986e-02
2.605741337618808107e+00 3.079341044080229073e-02
2.318699662689133412e+00 2.729668578039985347e-02
2.084705541602080991e+00 2.446555054724354472e-02
1.873687777857083958e+00 2.192634977247123751e-02
1.683655994679942758e+00 1.965370520230090221e-02
1.512463786064023541e+00 1.761647369816900580e-02
1.358407694798255516e+00 1.578745904434436520e-02
1.219719188584638125e+00 1.414870428089947361e-02
1.095022410309867356e+00 1.268077495752757342e-02
9.828178111505146974e-01 1.136772191814796468e-02
8.820102683916246633e-01 1.018683078868098599e-02
7.828672307678724573e-01 9.025895895886306905e-03
1.660103992037408105e+01 2.401050831695252796e-01
1.498948082025546924e+01 2.111786998429861506e-01
1.354637465509094341e+01 1.865924201411288952e-01
1.224695523694447807e+01 1.654019097690525297e-01
1.107321080173592165e+01 1.469972931393505322e-01
1.001085735628715945e+01 1.308660198645879846e-01
9.048269861896315547e+00 1.166839977006408763e-01
8.175597080866763733e+00 1.041570096872789231e-01
7.384297974039364831e+00 9.306315632239829660e-02
6.666907102209686187e+00 8.319943471155756554e-02
6.016638478836664916e+00 7.442677118433617400e-02
5.427506205265973271e+00 6.660478394858534990e-02
4.893914519396420637e+00 5.962938183082890087e-02
4.411013391763305869e+00 5.340883634859196205e-02
3.974061938231540747e+00 4.783230505843739239e-02
3.579085657467505843e+00 4.285902514763324789e-02
3.222116015579643111e+00 3.840198805868201559e-02
2.869311917272659329e+00 3.403735574368747102e-02
2.581192893850973391e+00 3.050517529720686918e-02
2.296803090575089357e+00 2.704209007711156146e-02
2.064908515888121965e+00 2.423556656229970685e-02
1.855859677916695372e+00 2.172182010667099081e-02
1.667561974473563691e+00 1.947010806312340914e-02
1.497983693132764138e+00 1.745049568923671621e-02
1.345342490559649828e+00 1.563672584804287266e-02
1.207943096946767714e+00 1.401585843038208150e-02
1.084443654424565695e+00 1.255971224857977547e-02
9.733084809415183392e-01 1.126200633945063576e-02
8.734385952984300427e-01 1.009133429313955471e-02
7.752254698485415707e-01 8.946295549170993344e-03
1.646064425253004870e+01 2.376858671840142434e-01
1.486248301190452814e+01 2.090959680535198206e-01
1.343107036001080168e+01 1.847908909846304182e-01
1.214220149919346703e+01 1.638267683948878561e-01
1.097789150311224482e+01 1.456038444766767637e-01
9.924004332672252460e+00 1.296387091746826481e-01
8.969084250379951939e+00 1.155888567289443114e-01
8.103529568329516763e+00 1.031878711718788588e-01
7.318745805818303474e+00 9.218644442533821537e-02
6.607237650416039720e+00 8.242253331219141776e-02
5.962410545288973296e+00 7.373499965004558232e-02
5.378278986933141326e+00 6.598796137481036106e-02
4.849286375307753971e+00 5.907305036103738943e-02
4.370525162587470369e+00 5.290614279347759935e-02
3.937432030647045611e+00 4.738837384047742823e-02
3.545881364635809163e+00 4.246002290888842290e-02
3.192083162282139064e+00 3.804765931103627763e-02
2.842367215042931328e+00 3.371594746954760524e-02
2.556924782654323547e+00 3.022232567514760576e-02
2.275098054544992365e+00 2.678809073856776996e-02
2.045305416597419601e+00 2.400953198440577280e-02
1.838183627292931721e+00 2.151612435180935007e-02
1.651588592680338863e+00 1.928462626110892530e-02
1.483594233356996028e+00 1.728865057548587339e-02
1.332407024923428107e+00 1.549129265440389765e-02
1.196343196990350632e+00 1.388484170657118370e-02
1.073945723689845755e+00 1.244047545797132004e-02
9.638902050866182680e-01 1.115547112269091139e-02
8.556887961223795802e-01 9.888536507078962007e-03
7.676942300526508056e-01 8.862078248644180561e-03
1.632134751105065362e+01 2.352965407991255697e-01
1.473659139109729210e+01 2.070429501756901602e-01
1.331684376791452706e+01 1.830085839012622340e-01
1.203827034949343400e+01 1.622634144380058763e-01
1.088312786273437105e+01 1.442218457163498002e-01
9.837755822460399813e+00 1.284118844941635196e-01
8.890511516618142096e+00 1.145101637744777995e-01
8.032008818699972963e+00 1.022220689901059826e-01
7.253654368496295746e+00 9.132821876878416401e-02
6.548009809568626771e+00 8.165370041817684998e-02
5.908609077462551262e+00 7.303822717994268299e-02
5.329464395298514567e+00 6.537221848689774018e-02
4.804924082580820155e+00 5.852416514293897615e-02
4.330296103539173380e+00 5.241156701737533646e-02
3.901035995016626678e+00 4.694498967275247819e-02
3.512894418616530068e+00 4.206260654230663948e-02
3.162276574455302747e+00 3.768728651006206937e-02
2.815686002172271607e+00 3.340025759514418657e-02
2.532847881241221177e+00 2.993781589594232684e-02
2.253496610430250957e+00 2.653527335915165097e-02
2.025868780841102001e+00 2.378050305323260727e-02
1.820629489817685354e+00 2.131296843532558619e-02
1.635839159617423766e+00 1.910528510867598451e-02
1.469404042744274053e+00 1.712161385609825212e-02
1.319565258966208132e+00 1.534746068228813425e-02
1.184748455092642594e+00 1.375270831526308191e-02
1.063587634273901017e+00 1.232380381517848671e-02
9.545645533842251895e-01 1.104613495238290950e-02
8.473343502397234772e-01 9.792926735830145488e-03
7.602194695676290914e-01 8.775176684226755966e-03
1.618305782897421352e+01 2.329259873409359194e-01
1.461155192795945190e+01 2.050115970632338802e-01
1.320331768412446927e+01 1.812448408333424132e-01
1.193507517164899845e+01 1.607158171678643721e-01
1.078922225809320956e+01 1.428618793822230559e-01
9.752184354968440161e+00 1.272058694751468377e-01
8.812615305067511784e+00 1.134399872445686769e-01
7.961047100813196664e+00 1.012597319066028123e-01
7.189125425453203988e+00 9.047774219263232665e-02
6.489340025194133332e+00 8.089181977778638066e-02
5.855319016083651462e+00 7.235862969168133096e-02
5.281004489121098544e+00 6.476073746833178879e-02
4.761013642237534427e+00 5.798245729313311614e-02
4.290492954597055153e+00 5.192053083293997340e-02
3.864869082269248413e+00 4.650510572973970413e-02
3.480287490592912647e+00 4.166863985349582994e-02
3.132687540955084948e+00 3.733638384165802876e-02
2.789254111167843497e+00 3.308511575945975725e-02
2.508898078370179530e+00 2.965431990437284587e-02
2.232192826466942392e+00 2.628425725658967843e-02
2.006585913345419581e+00 2.355475904788277217e-02
1.803266874018208066e+00 2.111233669935912161e-02
1.620124935472522898e+00 1.892263084931033318e-02
1.455298992181551121e+00 1.696224403226542429e-02
1.306918602302679089e+00 1.520241043733198960e-02
1.173345446301690576e+00 1.361868849271222377e-02
1.053292469770759743e+00 1.220718018840769546e-02
9.453177603654513428e-01 1.094029022984200662e-02
8.391585879276137749e-01 9.698841123772483294e-03
7.528793102382980162e-01 8.690943226150176296e-03
1.604577584120260525e+01 2.305938895960861768e-01
1.448755722609139340e+01 2.030048782422589904e-01
1.309082147151445419e+01 1.794893468531221781e-01
1.183267517848391215e+01 1.591822786565456338e-01
1.069602144217526174e+01 1.415124357150382428e-01
9.667256365129032858e+00 1.260106279901261062e-01
8.735378027294359526e+00 1.123779712041642065e-01
7.890687878709884195e+00 1.003168919871444548e-01
7.125039995636591073e+00 8.962823340697143037e-02
6.431125341644179372e+00 8.014314018940042750e-02
5.802419081937739698e+00 7.168664187933437848e-02
5.232966155832674104e+00 6.415885486552887207e-02
4.717459128390235179e+00 5.743775993912747513e-02
4.251030122403425260e+00 5.143588405704273281e-02
3.829134341707118860e+00 4.607674777269952365e-02
3.447872133141359985e+00 4.127241342647311462e-02
3.103390227895791664e+00 3.698542258531130333e-02
2.763071988390682687e+00 3.277729318480442772e-02
2.485308159523210492e+00 2.937116799436590570e-02
2.211051677081211420e+00 2.603892221907970830e-02
1.987520832780802937e+00 2.333431420664182701e-02
1.786095627505810191e+00 2.091464363429089077e-02
1.604670976122197779e+00 1.874025392902241641e-02
1.441346390856742543e+00 1.680220874595757946e-02
1.294323248625659284e+00 1.505691474698457599e-02
1.162024384803347132e+00 1.349357636504332734e-02
1.043117948033497999e+00 1.209352801061353358e-02
9.361910623455137470e-01 1.083575346232206436e-02
8.309630030618035956e-01 9.606752465163214891e-03
7.455713920939194272e-01 8.608629141651870376e-03
1.590975139177785991e+01 2.282878496610672159e-01
1.436449860290183800e+01 2.010239792064854036e-01
1.297910312037957681e+01 1.777651496108522688e-01
1.173098801189674312e+01 1.576684374814695255e-01
1.060347765633937023e+01 1.401751023117296935e-01
9.583020091374033100e+00 1.248276164903227292e-01
8.658684375927306220e+00 1.113255180670758987e-01
7.820862962695648513e+00 9.938012130413566292e-02
7.061572802106702795e+00 8.879170395540947336e-02
6.373407319755427736e+00 7.939630126952738898e-02
5.749955938206461781e+00 7.101893372292272799e-02
5.185357952920837121e+00 6.355980278186638965e-02
4.674271132267928230e+00 5.690477850797466541e-02
4.211907484125086754e+00 5.095845704305457247e-02
3.793721956977016863e+00 4.564757267057914514e-02
3.415834682474610418e+00 4.089432538739547207e-02
3.074404756539005579e+00 3.664003864967559088e-02
2.737086374397794231e+00 3.246922733478455753e-02
2.461857144744384218e+00 2.909593362076143969e-02
2.190136566566137422e+00 2.579576278787088645e-02
1.968633113732343176e+00 2.311249868078833758e-02
1.769037939229434864e+00 2.071872633888969736e-02
1.589323624936501256e+00 1.856521257374744993e-02
1.427502608798617789e+00 1.664227672322462701e-02
1.281864703287499907e+00 1.491300142263137299e-02
1.150884711999997201e+00 1.336503920838933226e-02
1.033054017504149158e+00 1.197998802713198981e-02
9.271145457553021663e-01 1.073249631620986494e-02
8.229538261043330971e-01 9.514348553074401110e-03
7.303075742983977658e-01 8.433143331349327032e-03
1.577477089392513498e+01 2.260048115109429545e-01
1.424233251450915638e+01 1.990597643965598129e-01
1.286827109761775390e+01 1.760562561519694036e-01
1.163027615050214791e+01 1.561678844336123750e-01
1.051170675704349655e+01 1.388504324369919940e-01
9.499466326455054954e+00 1.236554502745250972e-01
8.582529668275801882e+00 1.102778289948781881e-01
7.751668713025179791e+00 9.845118883430584167e-02
6.998502945684509591e+00 8.796249346922496715e-02
6.316198523776378693e+00 7.865137241704941995e-02
5.697952136168889403e+00 7.035949353422901731e-02
5.138143735811500967e+00 6.296819577617970842e-02
4.631426614468194813e+00 5.637700937058289646e-02
4.173037441881687570e+00 5.048640907615924156e-02
3.758544283419385845e+00 4.522072543779975806e-02
3.384011103860236513e+00 4.050656186078839538e-02
3.045640306008519538e+00 3.629729466208728855e-02
2.711365890540527346e+00 3.216981591244872513e-02
2.438550263927681705e+00 2.882745347754706380e-02
2.169367056375974379e+00 2.555579535098710664e-02
1.949884463510314747e+00 2.289755009333663271e-02
1.752137650849143524e+00 2.052443969409386421e-02
1.574066736827647084e+00 1.839108833901503121e-02
1.413796985969073328e+00 1.648548851891471975e-02
1.269512831677599429e+00 1.477605179384514598e-02
1.139726527770001274e+00 1.323961678227912261e-02
1.023074916968768733e+00 1.186526348361959492e-02
9.181165916135850535e-01 1.063105123768123828e-02
8.149486302491227852e-01 9.423240373244622103e-03
5.508435530002923075e-01 6.350387495967391160e-03
1.564080952551256409e+01 2.237608118911826871e-01
1.412118820005319542e+01 1.971215859818509220e-01
1.275823621202756009e+01 1.743632251059698268e-01
1.153021210317525558e+01 1.546844795052402799e-01
1.042068845824811341e+01 1.375350176891572962e-01
9.416550668898118204e+00 1.224927075752795802e-01
8.507040046832594626e+00 1.092468365942664554e-01
7.682971801438752024e+00 9.753224210669458882e-02
6.936123627112689149e+00 8.714324415548883873e-02
6.259446247720093837e+00 7.791978923974220150e-02
5.646435984516749329e+00 6.970461974003877570e-02
5.091384837484083548e+00 6.238388775519771584e-02
4.589031723141025587e+00 5.585357080223344456e-02
4.134587683479197473e+00 5.001784303538198140e-02
3.723777985716231864e+00 4.480240770345420703e-02
3.352500994991328920e+00 4.012924031479966208e-02
3.017176031966342098e+00 3.595934933557550645e-02
2.685877060086807600e+00 3.186834614948717836e-02
2.415596432425502371e+00 2.855889818915870876e-02
2.148836716551066672e+00 2.531638635525064809e-02
1.931328837161502054e+00 2.268516774917629306e-02
1.735427218966717477e+00 2.033337537097548720e-02
1.558996816032502508e+00 1.821920874451022840e-02
1.400233373513945390e+00 1.632929152799657627e-02
1.257257516481590454e+00 1.463549386806982898e-02
1.128750067175813276e+00 1.311768495753819035e-02
1.013099847729166170e+00 1.175574193429379868e-02
9.091975157041120026e-01 1.053231436871586955e-02
8.070454641962312436e-01 9.331873428901422268e-03
3.701396689138578555e-01 4.252205908525322035e-03
1.550787152134108027e+01 2.215358340010912530e-01
1.400093925177472087e+01 1.952008480983202787e-01
1.264910590335985319e+01 1.726907191916139395e-01
1.143089414658452263e+01 1.532105768804065404e-01
1.033029878033579152e+01 1.362404655113412244e-01
9.334374214402656023e+00 1.213462263951747971e-01
8.432236197301666181e+00 1.082252523432495755e-01
7.614866480578820429e+00 9.661684529290766321e-02
6.874177401591423653e+00 8.633836920553242256e-02
6.203117932835366943e+00 7.719694766253666629e-02
5.595305364681591342e+00 6.906113817966783031e-02
5.045000464350881231e+00 6.180307799064235774e-02
4.546988861887898636e+00 5.532879094394715924e-02
4.096476887311741422e+00 4.955278739673816407e-02
3.689242014840143025e+00 4.438438597567800209e-02
3.321302353511494498e+00 3.975812302163876655e-02
2.957531544308128701e+00 3.523590780184275573e-02
2.660581181493763214e+00 3.157398486131107740e-02
2.392770655299037319e+00 2.829017549292235298e-02
2.128403066689565026e+00 2.508189688677743903e-02
1.912965586495301018e+00 2.247752250485343661e-02
1.718910065631355399e+00 2.014402473296158375e-02
1.544113674752457088e+00 1.805090131334212422e-02
1.386754063017290095e+00 1.617668617206395598e-02
1.245187486141020150e+00 1.449723221927004015e-02
1.117854609007191913e+00 1.299254346971024515e-02
1.003374029002444212e+00 1.164606345408572205e-02
9.004450000034561752e-01 1.043229385437562280e-02
7.991941228428420807e-01 9.242938841597842653e-03
2.478655866396287377e-01 2.847886777132429149e-03
1.537604440540655482e+01 2.193255645186082681e-01
1.388166159819638956e+01 1.933005560170948101e-01
1.254082839327210763e+01 1.710372365085258972e-01
1.133246183528346762e+01 1.517592158442129802e-01
1.024064223727277678e+01 1.349560379351339434e-01
9.252777372118039523e+00 1.202054681508981510e-01
8.357965378999670847e+00 1.072156536070527910e-01
7.547247992934429384e+00 9.571903175905803474e-02
6.812728518414072454e+00 8.553523150496457339e-02
6.147310633075031561e+00 7.647986065115068566e-02
5.544602139615354197e+00 6.841951667623666355e-02
4.998993628065171890e+00 6.122697202113672882e-02
4.505210025476520386e+00 5.481848182371107381e-02
4.058710124101493122e+00 4.909431711441632207e-02
3.655027207459515814e+00 4.397436492689250215e-02
3.290316675744367370e+00 3.939356221394504226e-02
2.929810930325236651e+00 3.490684304565544460e-02
2.635566749097134398e+00 3.128016805735553407e-02
2.345106596955830014e+00 2.772078816270633073e-02
2.108191137538483417e+00 2.484691699974359708e-02
1.894706156866533098e+00 2.226280807577542264e-02
1.702487983816226791e+00 1.995290448306555331e-02
1.529317643011971262e+00 1.788369289307070731e-02
1.373459738844074352e+00 1.602374958843480121e-02
1.233199954110653085e+00 1.436122823619299070e-02
1.107039614588389620e+00 1.286932450494615576e-02
9.936814728984033618e-01 1.153793333886028900e-02
8.916945288404019010e-01 1.033593886696358363e-02
7.914200502504232793e-01 9.156812601863947854e-03
1.690840514805270089e+01 2.477083858465886357e-01
1.524518729148945440e+01 2.171587267052199899e-01
1.376324088365893061e+01 1.914263594329642659e-01
1.243325941520299693e+01 1.693959223765390820e-01
1.123471220584833752e+01 1.503173089509254046e-01
1.015170301487352944e+01 1.336816131657130591e-01
9.171749238789606906e+00 1.190839404533596407e-01
8.284322112006439198e+00 1.062168451892434862e-01
7.480214570282840647e+00 9.483324878663909607e-02
6.751768869057019451e+00 8.473753873474336451e-02
6.091924510785132973e+00 7.576956235287257702e-02
5.494344985612692689e+00 6.778688194319879012e-02
4.953353823755052510e+00 6.066083642105156437e-02
4.463878612718202632e+00 5.430892593439541616e-02
4.021253257880090359e+00 4.863682801526374860e-02
3.621133829051457198e+00 4.356262326079083508e-02
3.259639931897324150e+00 3.902599602115965766e-02
2.902391108695749455e+00 3.458420031324884597e-02
2.610762725765409797e+00 3.098951464590062738e-02
2.322881710281116785e+00 2.746384519598621399e-02
2.088240840091530437e+00 2.461106112328058371e-02
1.876719696171689433e+00 2.205484864025656494e-02
1.686176669740222289e+00 1.976827669027976173e-02
1.514652501614015101e+00 1.771769542887414312e-02
1.360249384890586333e+00 1.587646513170939619e-02
1.221294519451920024e+00 1.422615987945996530e-02
1.096399118866520306e+00 1.274753899326439011e-02
9.840417936355378981e-01 1.142836584681804733e-02
8.830353678238778148e-01 1.023967855069024026e-02
7.836976516658714642e-01 9.078656752285210740e-03
1.676415970066715388e+01 2.451819047890546610e-01
1.511544215385726631e+01 2.150068235173613340e-01
1.364579122119334542e+01 1.895667085858513401e-01
1.232670021171882091e+01 1.677731883382479472e-01
1.113767058909236951e+01 1.489012915833989870e-01
1.006352723288826212e+01 1.324253242996402680e-01
9.091391742000530130e+00 1.179699138625894816e-01
8.211199006632083908e+00 1.052278466939972068e-01
7.413766462867596552e+00 9.395395667231011549e-02
6.691386749898326158e+00 8.395165884978091075e-02
6.036985682280007204e+00 7.506840889029248176e-02
5.444520252520305803e+00 6.715618813773582829e-02
4.908169896962276013e+00 6.010521608490943662e-02
4.422878337307383667e+00 5.380859149351232412e-02
3.984141402753127448e+00 4.818751136338300656e-02
3.587482384552622694e+00 4.315897900901569106e-02
3.229240059404893337e+00 3.866627024728545858e-02
2.875190714097842104e+00 3.426062570197268425e-02
2.586151572418580180e+00 3.070309365965006795e-02
2.300924182404288754e+00 2.721259387552880937e-02
2.068394963603454872e+00 2.438250015032786960e-02
1.858837529687254797e+00 2.185146804834002185e-02
1.670108828935927825e+00 1.958383011249172773e-02
1.500183980258960270e+00 1.755156451711608820e-02
1.347131838447077179e+00 1.572776722795994619e-02
1.209571221255312468e+00 1.409390024918369400e-02
1.085763873794932666e+00 1.263126553297670880e-02
9.745432228444252942e-01 1.132258596924610658e-02
8.650380615316918265e-01 1.003342399492559121e-02
7.760905805407661839e-01 8.992142243369480661e-03
1.662112509844814312e+01 2.426833457078220180e-01
1.498665940949117648e+01 2.128787301434628965e-01
1.352921519957169494e+01 1.877257384669526186e-01
1.222078123215243295e+01 1.661685051658267076e-01
1.104154606907652081e+01 1.474882815258652113e-01
9.975969613342408948e+00 1.311793564217713093e-01
9.011789820724670719e+00 1.168596541472697314e-01
8.138698950459057002e+00 1.042440098097117546e-01
7.347807856542247329e+00 9.307672592654546440e-02
6.631448033993388336e+00 8.316741745948083575e-02
5.982545598137481768e+00 7.437042077400818352e-02
5.395085286836136085e+00 6.653628577739686967e-02
4.863258812426804134e+00 5.954506961589672853e-02
4.382309439217416447e+00 5.330720280609051870e-02
3.947268317669822668e+00 4.773824518622909324e-02
3.554205846991883355e+00 4.275431746447714426e-02
3.199112881753575000e+00 3.830316698170803391e-02
2.848174046823967576e+00 3.394175496990974039e-02
2.561849520425251381e+00 3.041316231235334511e-02
2.279164548718116023e+00 2.695684533515679132e-02
2.048726096079840353e+00 2.415310754755095254e-02
1.841136457067501286e+00 2.164729974565595891e-02
1.654152023691233042e+00 1.939495499787184316e-02
1.485770588850530816e+00 1.738386845985201781e-02
1.334206107966228183e+00 1.558212648194859905e-02
1.197930459094644018e+00 1.396307652084404112e-02
1.075317304956465270e+00 1.251201693888268941e-02
9.650732667933039632e-01 1.121264559152880709e-02
8.566732132392798071e-01 9.938338876287788545e-03
7.685589461832003089e-01 8.904162418222238279e-03
1.647921513858702980e+01 2.402252797695735576e-01
1.485890910761669126e+01 2.107785050718609665e-01
1.341359713157054045e+01 1.859049531340404571e-01
1.211587931841583377e+01 1.645740101920603049e-01
1.094602017126174154e+01 1.460950217108303029e-01
9.889017971139226759e+00 1.299445151800918408e-01
8.932755042162288106e+00 1.157676473584538096e-01
8.066738846270942176e+00 1.032707020237073198e-01
7.282367665958165759e+00 9.220702177772491237e-02
6.571984569929294473e+00 8.239497886661571735e-02
5.928591195911636191e+00 7.367937072074479121e-02
5.346077453232411791e+00 6.591292034094251018e-02
4.818804454060969356e+00 5.899066096583243518e-02
4.342013308800404481e+00 5.281251049627478517e-02
3.910813853672869822e+00 4.729428888105461498e-02
3.521169788827547276e+00 4.235876806557529323e-02
3.169239377565516325e+00 3.794416681170956901e-02
2.821485535767858543e+00 3.362347484160014416e-02
2.537736619004439031e+00 3.012709166405643305e-02
2.257605693462395813e+00 2.670489672586946750e-02
2.029268094226914787e+00 2.392814096160923026e-02
1.823632834394000035e+00 2.144270860406204821e-02
1.638331808232991849e+00 1.921234170015385587e-02
1.471508190479319245e+00 1.721936267811448318e-02
1.321436248839808592e+00 1.543515183625149105e-02
1.186370914317014247e+00 1.382881328735310542e-02
1.064950178993212981e+00 1.239279945960039889e-02
9.557684294094901389e-01 1.110532681438010892e-02
8.483651678598295165e-01 9.840745850504180672e-03
7.611285856262518523e-01 8.818764317155542917e-03
1.633843460555550209e+01 2.377748080917940210e-01
1.473216884239376689e+01 2.086976924481299400e-01
1.329876127271965380e+01 1.841051856488209459e-01
1.201165896837923697e+01 1.630019820070455761e-01
1.085131024242412323e+01 1.447106959408251403e-01
9.802892864614545232e+00 1.287196599400869668e-01
8.854278756091165548e+00 1.146840075739644083e-01
7.995437712832225152e+00 1.023046495380780102e-01
7.217572084509359165e+00 9.135033980073828386e-02
6.513021913088361536e+00 8.162873543873265525e-02
5.875047372331092532e+00 7.299320181813617747e-02
5.297505235828625203e+00 6.530718506754899788e-02
4.774815367983071823e+00 5.844264553978393423e-02
4.302044406617120842e+00 5.231796400826833893e-02
3.874592446337143059e+00 4.685367629414220053e-02
3.488451074744303160e+00 4.196215762581837622e-02
3.139617800640586598e+00 3.759033849581781828e-02
2.794969804155889914e+00 3.330975166773997992e-02
2.513755286760197549e+00 2.984687145845703674e-02
2.236246208826503601e+00 2.645462905949810817e-02
2.010007289706805089e+00 2.370340848817195298e-02
1.806219683423120337e+00 2.124370094416113547e-02
1.622702291062094293e+00 1.903493487978417595e-02
1.457427590426755293e+00 1.705691032143665312e-02
1.308704483981611988e+00 1.528925113188138972e-02
1.174978613621917356e+00 1.370191781457477317e-02
1.054663386646473189e+00 1.227770265263083624e-02
9.464699566179209933e-01 1.099725718117582768e-02
8.401347528302264278e-01 9.747707195669164451e-03
7.536999043828983558e-01 8.733449715696065679e-03
1.619887990174571257e+01 2.353734803424825661e-01
1.460640000017330564e+01 2.066427698285751846e-01
1.318496651973271128e+01 1.823212150267806697e-01
1.190827326199239344e+01 1.614435184209580543e-01
1.075734408106687567e+01 1.433412787998493976e-01
9.717382265155869447e+00 1.275116197604557744e-01
8.776558094900545726e+00 1.136091814229013564e-01
7.924643029871737632e+00 1.013519672609747430e-01
7.153263546658533478e+00 9.050012898447805376e-02
6.454593485023144339e+00 8.086897853700442118e-02
5.821915499997663446e+00 7.231597070233337921e-02
5.249318941082558254e+00 6.469325344993565041e-02
4.731085649901299206e+00 5.789461404118442095e-02
4.262429874455790468e+00 5.183363805065900609e-02
3.838793083166441633e+00 4.641624764097967287e-02
3.456046132951494432e+00 4.156881505064320692e-02
3.110264720256522786e+00 3.723993608788187665e-02
2.768749755786959810e+00 3.300062935430459615e-02
2.490106738574366929e+00 2.956498976257285888e-02
2.215084631334335086e+00 2.620704431101512216e-02
1.990914948751459246e+00 2.348167382725358660e-02
1.788996780267483544e+00 2.104203781281792363e-02
1.607137188134845740e+00 1.885716788782216755e-02
1.443450235323342712e+00 1.689655076784596366e-02
1.296127998003102855e+00 1.514038448715164867e-02
1.163596354636164953e+00 1.357098173653370488e-02
1.044456247107538926e+00 1.216269746573775574e-02
9.373474658911754576e-01 1.089926435778706092e-02
8.319511889738976373e-01 9.658284549054842877e-03
7.383412172807894969e-01 8.556788685839889289e-03
1.606048541395978546e+01 2.329897858224558027e-01
1.448164256844132680e+01 2.046098134950558312e-01
1.307200564271188981e+01 1.805608637927501037e-01
1.180573780826647656e+01 1.599116122558578157e-01
1.066406647028855481e+01 1.419886273119599640e-01
9.632568262992364794e+00 1.263126508947514104e-01
8.699283556895535341e+00 1.125501175735762749e-01
7.854497374143891264e+00 1.004072714777185793e-01
7.089420681614981845e+00 8.966358508689480089e-02
6.396601464549248384e+00 8.012159876844821005e-02
5.769278498410963074e+00 7.164235498032964222e-02
5.201542364887331793e+00 6.409542445156399260e-02
4.687812885616883918e+00 5.735744314486827811e-02
4.223240978455668149e+00 5.135316774195995693e-02
3.803225437316438917e+00 4.598524446204037969e-02
3.423858047092470436e+00 4.118645716357823006e-02
3.081234673192937201e+00 3.689263631327385773e-02
2.742774893746884324e+00 3.269351643962885301e-02
2.466602713662618740e+00 2.929222734234079167e-02
2.194120817474400464e+00 2.596387157556691652e-02
1.972032723121914355e+00 2.326212019940925371e-02
1.771963901124253393e+00 2.084852158100062788e-02
1.591802420359398562e+00 1.868183189767125274e-02
1.429577779533128368e+00 1.673956220571860831e-02
1.283694393153118396e+00 1.500194614528881608e-02
1.152401137286847455e+00 1.344417924856343080e-02
1.034391898056314263e+00 1.204680127309739820e-02
9.282274646571142540e-01 1.079703756439963011e-02
8.238877107594692051e-01 9.568949262754889232e-03
5.568452211261232243e-01 6.447792492136132994e-03
1.592313338020436220e+01 2.306498693151995127e-01
1.435789991874409388e+01 2.025986024777081951e-01
1.295989112246124542e+01 1.788149268037678707e-01
1.170391956895020869e+01 1.583893417355995981e-01
1.057156025313288339e+01 1.406462204587191900e-01
9.548347954093909351e+00 1.251220345837799619e-01
8.622747998094773436e+00 1.114966078646312947e-01
7.784865931313091458e+00 9.947385621689726343e-02
7.026144140720290032e+00 8.883131552151779520e-02
6.339055631965591076e+00 7.937818006154259698e-02
5.717066197975984032e+00 7.097874254576658215e-02
5.154141012239864317e+00 6.350114870912187959e-02
4.644888106483046286e+00 5.682401276560705705e-02
4.184290742524009232e+00 5.087784169558801084e-02
3.768082934917983629e+00 4.556094255427360629e-02
3.392025162244807213e+00 4.080483908297389412e-02
3.052409991298904224e+00 3.654836743335784094e-02
2.716951300692755922e+00 3.239108267247601397e-02
2.443357202443163789e+00 2.901979256351314151e-02
2.173321826209191787e+00 2.572025460825843116e-02
1.953300735804557764e+00 2.304616216573223200e-02
1.755058251144539172e+00 2.065255761081583388e-02
1.576583048484808014e+00 1.850666728914077130e-02
1.415883469940993455e+00 1.658489183509816514e-02
1.271323576775093001e+00 1.486278157103175686e-02
1.141293739428680176e+00 1.331957468145591669e-02
1.024355960264130339e+00 1.193411050299507045e-02
9.192755888897193861e-01 1.069752936374272073e-02
8.159014375173909706e-01 9.478624906825548410e-03
3.741627359094829020e-01 4.315975193009228064e-03
1.578688291111280684e+01 2.283358616334767999e-01
1.423499226095288250e+01 2.006139611192622740e-01
1.284866900067997442e+01 1.771048926379573119e-01
1.160297062637743259e+01 1.568763626480215445e-01
1.047976458462819416e+01 1.393187071579735092e-01
9.464921873294043664e+00 1.239558534987126870e-01
8.546835659763537763e+00 1.104608536538483760e-01
7.715796431433642688e+00 9.855071025613512670e-02
6.963355631663898926e+00 8.800102882034141483e-02
6.282049452660844580e+00 7.864294750116079813e-02
5.665344301260103244e+00 7.031601554106274576e-02
5.107205222605210260e+00 6.291122027600516697e-02
4.602319362658439772e+00 5.630617530134102156e-02
4.145775382110200802e+00 5.040816269036478559e-02
3.733173646672226287e+00 4.513664474122296849e-02
3.360420041990170414e+00 4.042515160684089642e-02
2.992085522543950660e+00 3.581411713685082876e-02
2.691420625048696724e+00 3.208817501127452648e-02
2.420297211946069282e+00 2.875046886229380705e-02
2.152742718633587682e+00 2.548280667006923988e-02
1.934693896047741779e+00 2.283414412351677733e-02
1.738295188016429238e+00 2.046127767032768913e-02
1.561452403335527928e+00 1.833636464158535859e-02
1.402334277316325650e+00 1.642977951221981717e-02
1.259094982597539936e+00 1.472153738853866113e-02
1.130266150754376531e+00 1.319346854480364130e-02
1.014485870490982045e+00 1.182566607595158560e-02
9.103486905103147508e-01 1.059465263639106786e-02
8.080057254614464446e-01 9.389686456567443093e-03
2.505221476996693508e-01 2.890542325297108545e-03
1.565180184131235208e+01 2.260379040607722323e-01
1.411319983136593592e+01 1.986499395644736321e-01
1.273835962657613763e+01 1.753954359083306769e-01
1.150278866179001724e+01 1.553858208652348638e-01
1.038873559551430681e+01 1.380048082979128399e-01
9.382092036645525823e+00 1.227982724978791684e-01
8.471569488765872791e+00 1.094313641308305579e-01
7.647290714722050353e+00 9.763633529588219839e-02
6.901090513664330572e+00 8.718460849374305710e-02
6.225557525441884898e+00 7.791506375528860218e-02
5.614023440285204281e+00 6.966695188802343730e-02
5.060690129230768441e+00 6.233166085746767032e-02
4.560105307458498736e+00 5.578209610692846931e-02
4.107508649503161635e+00 4.994303076621621484e-02
3.698571761313220740e+00 4.471871513629028377e-02
3.329119168986934607e+00 4.005505991728212922e-02
2.964008733850129307e+00 3.547861957697387436e-02
2.666151963868871988e+00 3.179063935845483774e-02
2.372080538116592141e+00 2.817208484156597317e-02
2.132359594872296427e+00 2.524514250647543617e-02
1.916319700172977258e+00 2.261949716546537981e-02
1.721720524676795261e+00 2.026904584629168546e-02
1.546514049976426275e+00 1.816584515822748658e-02
1.388846897573624561e+00 1.627819680154541856e-02
1.246948403819918116e+00 1.458255049095549989e-02
1.119419214688238462e+00 1.306633309043096422e-02
1.004621071428571266e+00 1.171499803121819373e-02
9.015647930049963676e-01 1.049602303942839474e-02
8.001976457998929426e-01 9.303223265734036559e-03


==> anc/Fig18/Fig18_m0.62_scatter_data.out <==
# f_dm(%)   M^2\Delta\tau (m_sun**2 s) 10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
1.208279954809554546e+01 -9.825339536594202006e-02
1.103288806623140772e+01 -8.977148146911206883e-02
1.005494528602369719e+01 -8.192590698970914076e-02
9.146965093885411235e+00 -7.487836225805433177e-02
8.306275427031984293e+00 -6.811863768906800676e-02
7.530244919200219655e+00 -6.176167642395169466e-02
6.815930129049249331e+00 -5.600746122833694107e-02
6.160031380795540912e+00 -5.082197253275644311e-02
5.559340729125833214e+00 -4.578453118456021764e-02
5.010467078443483047e+00 -4.126522000170096405e-02
4.510094429303893371e+00 -3.714219024527770641e-02
4.011738528566294981e+00 -3.309603582512360420e-02
3.563683380059576411e+00 -2.925255126886805446e-02
3.127397767608946388e+00 -2.553637640521494445e-02
2.771231498470947852e+00 -2.270080206909091958e-02
2.453111268069684048e+00 -2.047576873793055530e-02
2.193832081300813197e+00 -1.836480947851465428e-02
1.960473635889828703e+00 -1.595969732219704174e-02
1.673046436618048194e+00 -1.379162123069621604e-02
1.492756375366568911e+00 -1.254043395473841693e-02
1.242408206885927680e+00 -9.850829732433785679e-03
1.056902385321100812e+00 -8.820643621548551749e-03
8.376644236572118318e-01 -7.301266361167568775e-03
6.324679901668652793e-01 -4.935494624191794077e-03
5.116937156440350964e-01 -4.136500688203204046e-03
1.135301408526240863e+01 -9.226417416764859381e-02
1.035242201565904629e+01 -8.400070652811837679e-02
9.422511219745889122e+00 -7.708944445437497517e-02
8.560856410053816035e+00 -6.990078347245617940e-02
7.764785133571017184e+00 -6.373560496959135291e-02
7.031366418142930286e+00 -5.727690541513297956e-02
6.357493744723893947e+00 -5.215559433182909155e-02
5.739832544422938554e+00 -4.711870028097651930e-02
5.175137977747885643e+00 -4.233108502366813436e-02
4.660048355406161136e+00 -3.834846433211089312e-02
4.146695352074160290e+00 -3.421589614380741995e-02
3.684851510306168976e+00 -3.012244671473086194e-02
3.270308058111312643e+00 -2.694453673757672002e-02
2.899085724497905137e+00 -2.407580437602371837e-02
2.567116373774784854e+00 -2.127917897276403181e-02
2.270946493116600795e+00 -1.862688739826279249e-02
2.029917700667204450e+00 -1.668665491652422325e-02
1.732710048284967108e+00 -1.417884302210750160e-02
1.546281556924156586e+00 -1.291509020856760129e-02
1.287328343376330730e+00 -1.025086140614268199e-02
1.095272807238999002e+00 -8.583834236209184412e-03
9.311213053325587685e-01 -7.756147642105156066e-03
6.557883386331799791e-01 -5.639768426643743636e-03
5.306031492725532539e-01 -4.157626061907641543e-03
1.168048561084935955e+01 -9.474413372419872303e-02
1.065694013695086895e+01 -8.685288986908416831e-02
9.704914328838350812e+00 -7.916502293616654862e-02
8.821923385151690056e+00 -7.186233763123309193e-02
8.005461685221458623e+00 -6.555239209067961759e-02
7.252762808094868952e+00 -5.938228192182926773e-02
6.560481398029219591e+00 -5.377192920868367754e-02
5.925668957481811994e+00 -4.883927929395792678e-02
5.344772569461152756e+00 -4.373717213526019665e-02
4.814518939283312093e+00 -3.938168489543336648e-02
4.331533878554823858e+00 -3.570443461653509398e-02
3.850935888113653949e+00 -3.173912383096919032e-02
3.382284858613821221e+00 -2.757961812939924845e-02
2.999223461180795969e+00 -2.466510670560210713e-02
2.656587174315297339e+00 -2.175209717734003650e-02
2.350742618198663259e+00 -1.929811096689734023e-02
2.101583719702946329e+00 -1.748403510985474529e-02
1.877585017865980976e+00 -1.545187432090852631e-02
1.601621401430334712e+00 -1.351274638893888193e-02
1.428738881642090730e+00 -1.179659352386528900e-02
1.188721700361533795e+00 -9.691688515353619540e-03
9.650995618907902696e-01 -7.840802641479545712e-03
7.555010159085103760e-01 -6.199723058018997458e-03
5.905101861585647649e-01 -5.073788552788172090e-03
1.201532368653050575e+01 -9.755141252533992835e-02
1.096865852535948349e+01 -8.920542004930807900e-02
9.994097104713041801e+00 -8.152435163960626563e-02
9.089510416433707718e+00 -7.429532507625101478e-02
8.252503684022341801e+00 -6.767861183160693572e-02
7.480031906195481639e+00 -6.142174992850493037e-02
6.769156682163865568e+00 -5.572696657415925764e-02
6.116612525892035634e+00 -5.019848804754502986e-02
5.519267306317568789e+00 -4.548228923057295175e-02
4.973604114653411123e+00 -4.101109810376282749e-02
4.476278877186788741e+00 -3.699972964801480357e-02
3.981032442435617824e+00 -3.289500016728840598e-02
3.535938377121408127e+00 -2.905284023951113653e-02
3.102637872296022170e+00 -2.517958816232466687e-02
2.748935684592117124e+00 -2.231660237820392786e-02
2.433122184994990000e+00 -2.025768466595800898e-02
2.175722642831327214e+00 -1.809602684337856260e-02
1.944205646014752320e+00 -1.587302941385222710e-02
1.658918498404461372e+00 -1.363899321291269472e-02
1.480078953837521638e+00 -1.233716742593430477e-02
1.231697746954254269e+00 -9.723790863822769776e-03
1.047703644665181733e+00 -8.933471926357253179e-03
8.303421867861173755e-01 -6.801601043658114451e-03
6.269098592926890534e-01 -4.655213160882194778e-03
3.566092744809783444e-01 -2.948095845371280325e-03
1.128766849810009987e+01 -9.156423630456222984e-02
1.029038499069331891e+01 -8.373909984605541756e-02
9.364027961702484859e+00 -7.647106812305741463e-02
8.505873191815501499e+00 -6.922296146488431112e-02
7.713427143294840249e+00 -6.313894242421834446e-02
6.983496855795234382e+00 -5.681878209735662794e-02
6.313104388564472202e+00 -5.163448812418366951e-02
5.698791083218444520e+00 -4.677127286217774849e-02
5.137320181575649514e+00 -4.190602883560756026e-02
4.625308298588445943e+00 -3.785142502052844804e-02
4.115125441830087993e+00 -3.400350463266327977e-02
3.656290002722319077e+00 -3.030046844949970536e-02
3.244540567793082531e+00 -2.657559335276808016e-02
2.875866975193753561e+00 -2.358165581548732001e-02
2.546327887162454839e+00 -2.080473378080953395e-02
2.252326251942521562e+00 -1.852627388144657480e-02
2.013064389678984600e+00 -1.662574168350012399e-02
1.718164477550907066e+00 -1.412834452933312175e-02
1.533186269223659970e+00 -1.285637045031431946e-02
1.276272451693510446e+00 -1.013613386712613681e-02
1.085866045714617645e+00 -8.376915141122258379e-03
8.708121531103014679e-01 -6.954940241726418997e-03
6.500015935539436018e-01 -4.751284997211564776e-03
5.259053416289438676e-01 -4.413277946371195123e-03
1.161404091229693769e+01 -9.414414863957799862e-02
1.059383875690111587e+01 -8.632117812281628333e-02
9.645227124265280949e+00 -7.853987933143920241e-02
8.765778167951468802e+00 -7.164939390022241616e-02
7.952953900571957391e+00 -6.471025675388464293e-02
7.203750545276850659e+00 -5.885120827604416183e-02
6.515013091607259277e+00 -5.322296768371943126e-02
5.883505621623664084e+00 -4.827825503865501577e-02
5.305996537574836580e+00 -4.334433159331624319e-02
4.778849345854713881e+00 -3.891683235853749673e-02
4.298877843840896773e+00 -3.517756556008490298e-02
3.821347191880209770e+00 -3.151378667024951757e-02
3.355800231429037606e+00 -2.729729338347032172e-02
2.975293654908291785e+00 -2.429538897905140007e-02
2.635088867801222978e+00 -2.178603270746854240e-02
2.331487611222772482e+00 -1.920624367822896042e-02
2.084191245156442385e+00 -1.696213901449479880e-02
1.861894347873567446e+00 -1.537869963054031529e-02
1.588125379619562239e+00 -1.307177352323767201e-02
1.322317000251954644e+00 -1.098205941115278951e-02
1.178482028440389850e+00 -9.547811930427824861e-03
9.566878671994347716e-01 -7.647205547377000298e-03
7.488254980032071906e-01 -6.273844447012648894e-03
5.852629794437190780e-01 -4.530025197044592472e-03
1.194788864347983903e+01 -9.688652563904637249e-02
1.090444299297013231e+01 -8.864768656038862771e-02
9.933379770378193641e+00 -8.062518856000872036e-02
9.032316185140729203e+00 -7.381052290325308685e-02
8.198730451023106269e+00 -6.661796136249825695e-02
7.429899011651978746e+00 -6.073125216011526079e-02
6.722560570256528756e+00 -5.479078372815419928e-02
6.073475615610635536e+00 -4.936937140983328753e-02
5.479424943424080929e+00 -4.502396361057269675e-02
4.936905118670279258e+00 -4.017705897003372856e-02
4.442628064105051067e+00 -3.611037570420039949e-02
3.950533901580541407e+00 -3.235176081772264678e-02
3.470542210709719910e+00 -2.842831141172150189e-02
3.077948652725753576e+00 -2.512187174859079400e-02
2.726865937368370574e+00 -2.188992503294794056e-02
2.413228244731518757e+00 -1.976558331078672945e-02
2.157825788858311888e+00 -1.755588667488897428e-02
1.927981906084332397e+00 -1.576189942217522816e-02
1.644923998831257839e+00 -1.326820284181619639e-02
1.467526379601986841e+00 -1.219751606960843386e-02
1.221113751308846140e+00 -9.573289280949604310e-03
9.915753172442788310e-01 -7.926703760325096507e-03
7.763294933066734460e-01 -6.031195333288842317e-03
6.213224164251548443e-01 -4.355077414634757685e-03
2.402079356916967390e-01 -1.920946726528241196e-03
1.122239269305016052e+01 -9.090179219788661891e-02
1.022844799780959235e+01 -8.314136518445386370e-02
9.305567653982077303e+00 -7.557409655545617444e-02
8.451034785575311403e+00 -6.865091399228114011e-02
7.662154203182113044e+00 -6.246890970684396832e-02
6.935812285320336557e+00 -5.665735160982738466e-02
6.268855303188024308e+00 -5.105152286733879996e-02
5.657987825994202247e+00 -4.637273573865451082e-02
5.099707804788450538e+00 -4.142541918277738155e-02
4.590671599061662889e+00 -3.730142984554409014e-02
4.083750039435686929e+00 -3.330533136115832599e-02
3.627855676300149046e+00 -2.979181394215870901e-02
3.183976654490589198e+00 -2.563407449092101886e-02
2.852842230131905854e+00 -2.314501339752918219e-02
2.525638995702531808e+00 -2.047086868312747790e-02
2.233799540597910749e+00 -1.791206476614973925e-02
1.996310201825642450e+00 -1.643125242409327127e-02
1.703697483296111592e+00 -1.405609124829609695e-02
1.520152187813028632e+00 -1.234523442846390678e-02
1.265310584525770388e+00 -1.001049378370628094e-02
1.076426317933122379e+00 -8.147109734592445501e-03
8.631943924327641904e-01 -6.699751745066983254e-03
6.442198485060746105e-01 -4.464086750455695772e-03
5.212064077856133348e-01 -3.840070406833248629e-03
1.154764282559571420e+01 -9.352697439799820267e-02
1.053077529324812289e+01 -8.575689655718402027e-02
9.585682659604746192e+00 -7.776666800608747487e-02
8.709816697348184533e+00 -7.113622248252447766e-02
7.900588395541081610e+00 -6.411837055518712636e-02
7.154878858225534266e+00 -5.841329588829196479e-02
6.469715894175470439e+00 -5.266835600390149669e-02
5.841614253556815406e+00 -4.768610971660386388e-02
5.267256142142789699e+00 -4.294775221931295545e-02
4.743270432159117256e+00 -3.845074404611910357e-02
4.221069898299320222e+00 -3.432394169130947859e-02
3.751186755774816639e+00 -3.086066037834884340e-02
3.329376650889071865e+00 -2.702533774394312929e-02
2.951527883855984413e+00 -2.413335087458978387e-02
2.613803473483722772e+00 -2.129276261812282009e-02
2.312426033035550610e+00 -1.886071710575090710e-02
2.066931874608290087e+00 -1.672553877224189356e-02
1.764449926729175999e+00 -1.430180414444514984e-02
1.574661295280821438e+00 -1.255556711428979302e-02
1.310958274605872997e+00 -1.054694153145699018e-02
1.115490820680284934e+00 -8.526524183059030343e-03
9.483475197615984786e-01 -7.629280005867790197e-03
7.422316052955331145e-01 -5.897412918956661948e-03
5.404801838125302682e-01 -3.564181563280240626e-03
1.188040043984403482e+01 -9.641455590828210132e-02
1.084027688441034165e+01 -8.795927082565084543e-02
9.872698452536795344e+00 -8.015267131857754801e-02
8.975130538616797438e+00 -7.327732678061894822e-02
8.145251851926161635e+00 -6.616987877206452484e-02
7.379998053725541851e+00 -6.023098207794129466e-02
6.676085582926265083e+00 -5.442050458023793558e-02
6.030485265521991600e+00 -4.893998570185554425e-02
5.439683157958259407e+00 -4.466966646763484428e-02
4.900381434932429947e+00 -3.990131875610142959e-02
4.409147094399624045e+00 -3.577025986601078261e-02
3.920202193353392595e+00 -3.194193612164390045e-02
3.443277118954521487e+00 -2.834585378021512239e-02
3.053492944104010842e+00 -2.495176442194070587e-02
2.704876635751917391e+00 -2.164362911142707346e-02
2.393527698732437869e+00 -1.945081622730837276e-02
2.140022407959572437e+00 -1.719236165136211331e-02
1.911852330530756650e+00 -1.578963294401151615e-02
1.631007512192603315e+00 -1.292505421586443229e-02
1.455026293233207646e+00 -1.180919618432708582e-02
1.210627220759897149e+00 -9.618706033585749937e-03
9.829099960606269004e-01 -7.937717333616603477e-03
7.694842791345785082e-01 -5.931742342541899624e-03
6.157971061334124308e-01 -4.259980892123904281e-03
1.222074471731306389e+01 -9.913185329875164042e-02
1.115703268238460488e+01 -9.082712106444948419e-02
1.016664679513385217e+01 -8.293774460662267645e-02
9.247275149295022700e+00 -7.535272282262023280e-02
8.396321982581644860e+00 -6.861886466766589643e-02
7.611023516337428241e+00 -6.228138727146522585e-02
6.888270923459514528e+00 -5.650891396352442780e-02
6.224753831730293285e+00 -5.096474608145494523e-02
5.617229278516779445e+00 -4.602056603367098153e-02
5.062266624099332368e+00 -4.161438754160405595e-02
4.556315455857394170e+00 -3.740260190714791294e-02
4.052563661507053716e+00 -3.327271314685285863e-02
3.599682564893286862e+00 -2.940951063756200301e-02
3.158757944944751817e+00 -2.559581314282426481e-02
2.798809590434692129e+00 -2.252078852777978854e-02
2.477376387069722519e+00 -2.012677037872871721e-02
2.215465877158714125e+00 -1.773093580372946468e-02
1.979704181961811527e+00 -1.614686821946212381e-02
1.689387769825365204e+00 -1.391904598357561300e-02
1.507253105165537566e+00 -1.222383734268304468e-02
1.254424845879079875e+00 -1.023501322630573224e-02
1.067096453594953864e+00 -8.483963132461254386e-03
8.456988786877478459e-01 -6.874853136427947278e-03
6.385140512998583873e-01 -4.534129088926220144e-03
5.165531065754697115e-01 -3.468772637396779195e-03
1.148129889387335290e+01 -9.325600987316302881e-02
1.046773044180367229e+01 -8.543270272444114521e-02
9.526198059422444686e+00 -7.750327669547123211e-02
8.653971560083197900e+00 -7.090822623351814014e-02
7.848268550055531811e+00 -6.388880602580021550e-02
7.106159017843462600e+00 -5.833832364551033017e-02
6.424497249611340166e+00 -5.251655969754793346e-02
5.799794910814543236e+00 -4.746516537625313642e-02
5.228736811758745162e+00 -4.292904341091906967e-02
4.707960925084242909e+00 -3.835679617867136099e-02
4.188968113089722500e+00 -3.415844521670637762e-02
3.722101735305023862e+00 -3.063442091543193413e-02
3.303168714169520293e+00 -2.720673310287436211e-02
2.927961156903570394e+00 -2.410629905353943447e-02
2.592613328449191012e+00 -2.081933217237001005e-02
2.293357484740523144e+00 -1.875178261536088187e-02
2.049866027403831392e+00 -1.657418205615117379e-02
1.749614185186127546e+00 -1.414003040132566849e-02
1.561325241026027655e+00 -1.243950212533607123e-02
1.299728352381041452e+00 -1.082833468481565059e-02
1.105867338249017173e+00 -8.782981578136839218e-03
9.400696382561813946e-01 -7.697217221697463460e-03
6.620445570115278677e-01 -5.242698983717785678e-03
5.356722023512566766e-01 -3.685309516188490283e-03
1.181296478244849624e+01 -9.608550584108975501e-02
1.077607048973981030e+01 -8.764389784072182388e-02
9.812065686483185445e+00 -7.988146542170120046e-02
8.918187024083854553e+00 -7.294612915016548960e-02
8.091820027770165069e+00 -6.592132315378199103e-02
7.330143705728180414e+00 -5.993449828294634962e-02
6.629793215565110920e+00 -5.425747623448287649e-02
5.987683849445519790e+00 -4.871821055290485869e-02
5.400234892727687530e+00 -4.436880349387694461e-02
4.864035619201138694e+00 -3.984672754975301934e-02
4.375749559574900971e+00 -3.565188066138293144e-02
3.889959885257674443e+00 -3.175296692821558131e-02
3.416319341013250632e+00 -2.819483339028398816e-02
3.029200105612734895e+00 -2.501160197496176893e-02
2.682979968690188510e+00 -2.162625667038484481e-02
2.373941822001174096e+00 -1.968941444149239009e-02
2.122273892612811519e+00 -1.756287078041142077e-02
1.895955074817123220e+00 -1.552522317471879097e-02
1.617249475567581918e+00 -1.283052648893445551e-02
1.442588087858885926e+00 -1.163069508961270954e-02
1.200213612908848537e+00 -9.961901080409493736e-03
9.743585345473225745e-01 -8.206984772437104364e-03
7.626928032819910719e-01 -6.090140007234121251e-03
5.961382929237500905e-01 -4.598467700687235843e-03
1.215218027389741451e+01 -9.879114094876113861e-02
1.109179973171388411e+01 -9.053642568519967848e-02
1.010492352797431614e+01 -8.255639628486451109e-02
9.189043715944535506e+00 -7.534570911345393751e-02
8.341693575663136073e+00 -6.835776092048546915e-02
7.560001817553313685e+00 -6.205086950002065838e-02
6.840822373985057325e+00 -5.616110228047324626e-02
6.180792312880468486e+00 -5.098955665322098263e-02
5.576678171338026679e+00 -4.596934669025653369e-02
5.024894515893918445e+00 -4.131371374839455657e-02
4.522086993427071988e+00 -3.715436875049771270e-02
4.021444754286699563e+00 -3.251492431637314356e-02
3.571576204079705885e+00 -2.919048779786159731e-02
3.133672933132246374e+00 -2.563430958154120504e-02
2.776314491886797242e+00 -2.253610882295077958e-02
2.457154899715673579e+00 -2.007194394292369233e-02
2.197125458182169755e+00 -1.762858413857899126e-02
1.963251547495934668e+00 -1.594751194549945059e-02
1.675105809256680844e+00 -1.384137316417032894e-02
1.494430950759251031e+00 -1.251203181502076427e-02
1.243572535394607437e+00 -1.038177159178820322e-02
1.057792699063029529e+00 -8.752652256940433861e-03
8.382774549060566516e-01 -6.929644583766415844e-03
6.328187024061152632e-01 -4.707705359405400802e-03
3.600086212997214430e-01 -2.699783101142485750e-03
1.141490769384277471e+01 -9.312439615088533018e-02
1.040483126817601089e+01 -8.483082461159870136e-02
9.466801341259987623e+00 -7.717912886907361825e-02
8.598174576921262968e+00 -7.052961945453550818e-02
7.796196566775928538e+00 -6.360219381393288074e-02
7.057597334352601059e+00 -5.814434732692966290e-02
6.379503250922368807e+00 -5.232842893988991217e-02
5.758187927870793033e+00 -4.719262816280384715e-02
5.190395373540517276e+00 -4.286142546090762617e-02
4.672739989622782808e+00 -3.822080140324964764e-02
4.156959129148178889e+00 -3.395064348609292543e-02
3.693184132350571414e+00 -3.032981938575771141e-02
3.277024724552267898e+00 -2.722827211263771641e-02
2.904496754681030080e+00 -2.396270434909836961e-02
2.571557511734212209e+00 -2.074518537644613747e-02
2.274491765397721910e+00 -1.861512388813647140e-02
2.032793312637067196e+00 -1.639653270644442565e-02
1.734908686048933557e+00 -1.395520991478629846e-02
1.548115462975329759e+00 -1.230146665921800705e-02
1.288567282194794217e+00 -1.056712030651737674e-02
1.096321739711306753e+00 -9.026496898050297493e-03
8.791510676978109284e-01 -7.421582777166489502e-03
6.561909919895501098e-01 -5.012268274192312363e-03
5.308434404104939164e-01 -4.107207816546675633e-03
1.174547629862276032e+01 -9.565447776983335149e-02
1.071207197650499054e+01 -8.726442571437949269e-02
9.751538629266514491e+00 -7.954887231154475491e-02
8.861225540156141278e+00 -7.235873789214647411e-02
8.038576648091259713e+00 -6.574823794262550647e-02
7.280438399843398578e+00 -5.957908429530744260e-02
6.583665859720272628e+00 -5.403923703523581118e-02
5.944994133033683070e+00 -4.869353350508644207e-02
5.360934004744182246e+00 -4.409347940473980904e-02
4.827901234977462153e+00 -3.974573200559154695e-02
4.342659406681917744e+00 -3.549070087788713107e-02
3.860005397837152685e+00 -3.152087211044749676e-02
3.389448192363279322e+00 -2.789925257390973509e-02
3.005020954389205023e+00 -2.499728902350595305e-02
2.661231359612655112e+00 -2.181061176738937138e-02
2.354473135220988667e+00 -1.943824165144047642e-02
2.104675225602231414e+00 -1.739084975094374805e-02
1.880086980662971641e+00 -1.532969570637443719e-02
1.603534784414415881e+00 -1.271078311504210412e-02
1.335100794646455480e+00 -1.114319044549667154e-02
1.189838174310458019e+00 -9.675820296079528857e-03
9.658998358151144048e-01 -7.935411472150374207e-03
7.559756999557534218e-01 -6.327632351355165150e-03
5.908217856251123390e-01 -5.094657978067664884e-03
1.208358344227257142e+01 -9.828119874432249270e-02
1.102652352781246847e+01 -8.981958807321541172e-02
1.004322500768349435e+01 -8.227518212347299797e-02
9.130937159668581771e+00 -7.453106929801323055e-02
8.287243754381936611e+00 -6.788311488333773069e-02
7.509247412608227812e+00 -6.131109306098542211e-02
6.793588596491965781e+00 -5.599638202300152162e-02
6.137057459180657482e+00 -5.008362010243720686e-02
5.536318159959831675e+00 -4.518611835287977829e-02
4.987734816256916837e+00 -4.118019807149479738e-02
4.487996113949833443e+00 -3.686178091803692797e-02
3.990592582768721197e+00 -3.257088473834388737e-02
3.505405475683101013e+00 -2.866062022502945117e-02
3.108731648809429871e+00 -2.557800544137206478e-02
2.753864129234567582e+00 -2.251318988162171256e-02
2.437091997538836985e+00 -1.998696573568186849e-02
2.178979476967361606e+00 -1.749880526272899403e-02
1.946867167371490570e+00 -1.591902597426308325e-02
1.660952444002062212e+00 -1.317424402392634343e-02
1.481767966979711026e+00 -1.176503488689122079e-02
1.232889362317366677e+00 -1.008538374489200036e-02
1.001081304534523042e+00 -8.070825272586380772e-03
7.837390295561182940e-01 -6.597665217199026079e-03
6.271838011098013199e-01 -4.866909374086170019e-03
2.424403967015024697e-01 -2.197226134328294188e-03
1.134858020244100629e+01 -9.274387512588123939e-02
1.034198367436820831e+01 -8.439093357163461595e-02
9.407546814805867186e+00 -7.690076066758987083e-02
8.542526849102104691e+00 -7.008303318725453424e-02
7.744179495040584449e+00 -6.325250466428719576e-02
7.009257296650448943e+00 -5.738410697049046993e-02
6.334655612394768376e+00 -5.208456488938299073e-02
5.716810573723953404e+00 -4.687079990868046192e-02
5.152229278262041134e+00 -4.263209807912195920e-02
4.637655341274929732e+00 -3.803830708087953261e-02
4.125180526750284571e+00 -3.417854482174889630e-02
3.664429724189633752e+00 -3.045065820790421318e-02
3.215746206157445108e+00 -2.667849755115247676e-02
2.881238261205012918e+00 -2.393563678352231619e-02
2.550640523160269346e+00 -2.108558588827040906e-02
2.255756761058112847e+00 -1.816388455828090234e-02
2.015888713947020516e+00 -1.619178035649041641e-02
1.720254863279568447e+00 -1.374970251797619399e-02
1.534933545720851722e+00 -1.214255088727239466e-02
1.277532872547816778e+00 -1.029380255743582093e-02
1.086804137100770840e+00 -9.138234897280737845e-03
8.714659958719591648e-01 -7.199865101727651213e-03
6.503084927176996377e-01 -5.191639969199158058e-03
5.261440648430242284e-01 -4.540058066749625386e-03
1.167795695927794064e+01 -9.520587615841706597e-02
1.064804821224171860e+01 -8.681140624595076738e-02
9.691010792136346197e+00 -7.934586184619714377e-02
8.804444275888769766e+00 -7.193383114481331775e-02
7.985458683399866864e+00 -6.541959357982327083e-02
7.230954984242522698e+00 -5.916628553362414389e-02
6.537755422492153023e+00 -5.377116990962187842e-02
5.902553516538382894e+00 -4.839649361907469999e-02
5.321721573352125034e+00 -4.371849405570465974e-02
4.791902378983516897e+00 -3.959631173998042625e-02
4.263984699741460105e+00 -3.486782163651445943e-02
3.789032763683948701e+00 -3.092742342694446492e-02
3.362785279923789616e+00 -2.756305982054749887e-02
2.980971508218769106e+00 -2.467163711845020077e-02
2.639680173679587405e+00 -2.167617956843910856e-02
2.335200147428693196e+00 -1.911977899963046221e-02
2.087170227762475072e+00 -1.672914182789899881e-02
1.781647953365644188e+00 -1.418929420510442983e-02
1.589917441359788075e+00 -1.256731948130934695e-02
1.323635834929975497e+00 -1.053729401885420899e-02
1.126195098217458668e+00 -9.259860191781009442e-03
9.574180695430034582e-01 -7.777452958925879477e-03
7.493212538374481868e-01 -6.177232944069101055e-03
5.456188446611766052e-01 -4.161009834365834471e-03
1.201502117428163352e+01 -9.778266562835948028e-02
1.096145953684609076e+01 -8.949939450101135341e-02
9.981578147834275327e+00 -8.184049383250169285e-02
9.072975864099889876e+00 -7.408983895870997760e-02
8.232993567271686075e+00 -6.754245944989065165e-02
7.458605155435018119e+00 -6.092544566860094712e-02
6.746507622922464087e+00 -5.555840469624416522e-02
6.093489057598755920e+00 -4.979127841224501722e-02
5.496100721632016572e+00 -4.480701082025449755e-02
4.950792066828505256e+00 -4.072796669682474113e-02
4.454120689794653920e+00 -3.668609208489548301e-02
3.959839994546308972e+00 -3.232834633889865306e-02
3.477872780663367358e+00 -2.835204654491336324e-02
3.083987237703954776e+00 -2.522766872259651905e-02
2.731679135009557058e+00 -2.247273031530560433e-02
2.417127617827231401e+00 -1.987908469923517149e-02
2.160969445682783263e+00 -1.734164794713537877e-02
1.930610708014953936e+00 -1.572254678383623941e-02
1.646853068307887247e+00 -1.305150359358044077e-02
1.469046326770685473e+00 -1.156398876412989551e-02
1.222287738492151998e+00 -9.770985583622297452e-03
9.923408006829056438e-01 -7.781473046228584017e-03
7.768255415787624907e-01 -6.435644499143640396e-03
6.216202448029536365e-01 -5.032716349138328937e-03
1.235977302201153982e+01 -1.006614247920074451e-01
1.128222879000855983e+01 -9.215513293127967909e-02
1.027922081129339738e+01 -8.420851497025143295e-02
9.348361551697390581e+00 -7.676971117427332236e-02
8.487033855571715080e+00 -6.969036260392433291e-02
7.692310796600096090e+00 -6.337768081700961842e-02
6.961071252585238511e+00 -5.722464986857549174e-02
6.289958175930229878e+00 -5.183682607088380134e-02
5.675532294594601623e+00 -4.689024457462254158e-02
5.114365324002631219e+00 -4.207405266494775725e-02
4.602883914182024583e+00 -3.792125717616413177e-02
4.093593233728408443e+00 -3.366848908580439420e-02
3.635899678016975223e+00 -2.960402133508651529e-02
3.190291021689638740e+00 -2.626239246281089276e-02
2.826630697755341259e+00 -2.348920588918786481e-02
2.501851688523852424e+00 -2.072860337781378889e-02
2.237216156260518396e+00 -1.803240608833692540e-02
1.999112548258369815e+00 -1.595569662894937013e-02
1.705791676727161699e+00 -1.416834879108100700e-02
1.521879837215766029e+00 -1.235369722740408197e-02
1.266524857918286617e+00 -9.993406448794936794e-03
1.077342358912843912e+00 -8.915642283219251535e-03
8.537637063478025201e-01 -6.903478566325553512e-03
6.445882305390001621e-01 -5.363351359643174325e-03
5.214359140970706852e-01 -4.014148412107523822e-03
1.161059380631192361e+01 -9.464399385278395027e-02
1.058416635912144699e+01 -8.629917686512046660e-02
9.630715310212261571e+00 -7.890389381795363810e-02
8.747754523234783974e+00 -7.144239922915383845e-02
7.932393369404504568e+00 -6.503615921146252421e-02
7.181567805829212503e+00 -5.869331583734746505e-02
6.491992652180844203e+00 -5.334514659832439998e-02
5.860159100680502497e+00 -4.804657599004926588e-02
5.282722130572987673e+00 -4.329732870838053083e-02
4.756147129148856401e+00 -3.936878204330736958e-02
4.231477929074294764e+00 -3.460333388168200519e-02
3.759625494938359402e+00 -3.060677848493317116e-02
3.336261702303016552e+00 -2.754847880007736324e-02
2.957085938214230492e+00 -2.430776850639863526e-02
2.618251084740412793e+00 -2.139244622372468707e-02
2.315921058797143051e+00 -1.895333228810514720e-02
2.069892117552394772e+00 -1.651986957820453933e-02
1.766656068666277557e+00 -1.397545086774565001e-02
1.576449661767928223e+00 -1.240756455438119486e-02
1.312297285727655805e+00 -1.025320124565989865e-02
1.116487926179654089e+00 -8.890585296062495160e-03
9.490691595700820882e-01 -7.898938151478034422e-03
6.683355775909727292e-01 -5.221555059913623661e-03
5.407369044368466326e-01 -4.278358047168857696e-03
1.194654679048406543e+01 -9.705914260425189954e-02
1.089636813514601954e+01 -8.899696642444199224e-02
9.920046928315068513e+00 -8.125748282119210630e-02
9.015174868658821339e+00 -7.358925139838752572e-02
8.178793371440592708e+00 -6.713377401751646767e-02
7.408089484809750047e+00 -6.047556984203684982e-02
6.699659552250217587e+00 -5.504547739417685326e-02
6.050169097745035529e+00 -4.943813759876194980e-02
5.456082281133305401e+00 -4.438017725962078303e-02
4.913933099302962404e+00 -4.022877686499955197e-02
4.420315675425161572e+00 -3.647065341565601526e-02
3.929296135538982160e+00 -3.204593888054303730e-02
3.450550208502627836e+00 -2.800538789938606180e-02
3.059362582824528776e+00 -2.483731793143344538e-02
2.709550695087951766e+00 -2.239355594193680188e-02
2.397306901158262615e+00 -1.979746669480416527e-02
2.143091137330841445e+00 -1.740163819236801440e-02
1.914402444344254217e+00 -1.572896867304291596e-02
1.632944407446220270e+00 -1.291121987483307212e-02
1.456530510315423133e+00 -1.134221756887947123e-02
1.211735525854617856e+00 -9.894887693522614117e-03
9.836739994827682354e-01 -7.479533970572988313e-03
7.699749289374666628e-01 -6.029808182368316845e-03
6.017992764552827500e-01 -5.023705678486947018e-03
1.229015618640966956e+01 -1.001961184323561516e-01
1.121597093009468082e+01 -9.159338188084320542e-02
1.021658408485455105e+01 -8.357129245605686430e-02
9.289305066058131999e+00 -7.595452949415261445e-02
8.431696783732153477e+00 -6.915337320421456602e-02
7.640655569118692370e+00 -6.260430691218192567e-02
6.913073420207567210e+00 -5.680026450263731680e-02
6.245412430576599228e+00 -5.129144980806037840e-02
5.634475547907038084e+00 -4.629920186560362166e-02
5.076547394289409709e+00 -4.183743598572227385e-02
4.568201750365051161e+00 -3.766405178342781268e-02
4.062120975283900037e+00 -3.282450528816844432e-02
3.607449656483305844e+00 -2.929659157191367297e-02
3.164901236942823548e+00 -2.580935667779524906e-02
2.803810674711170403e+00 -2.300319929752452780e-02
2.481315417706129622e+00 -2.046958831815906196e-02
2.218724747752329751e+00 -1.787315697985818533e-02
1.982371437740831466e+00 -1.569603418791131605e-02
1.691375976763016098e+00 -1.394801786157483584e-02
1.508883323930622078e+00 -1.206623832846451423e-02
1.255543992120213392e+00 -9.673245384401309849e-03
1.067943517070186754e+00 -8.495530198600076757e-03
8.462697058844113052e-01 -7.003661495909063381e-03
6.388303102031368530e-01 -5.156055825329411250e-03
3.634280981414163558e-01 -2.911029693778835036e-03
1.154324409166401111e+01 -9.392246960450369164e-02
1.052027442787260902e+01 -8.590174506817080391e-02
9.570404048276387243e+00 -7.851071851664198631e-02
8.691190276261204772e+00 -7.099377794712198597e-02
7.879583202408165121e+00 -6.469724351556591091e-02
7.132330311627097963e+00 -5.826518716579290325e-02
6.446381831522758787e+00 -5.287697591650319245e-02
5.818024751613560142e+00 -4.775118097868821104e-02
5.243869842638580359e+00 -4.292601233097097929e-02
4.720500338360579029e+00 -3.892859260674457617e-02
4.199123701644714046e+00 -3.440279965825168706e-02
3.730389188834033920e+00 -3.083118493264191615e-02
3.309804213687819185e+00 -2.732937207114115308e-02
2.933266940977317105e+00 -2.385760879228561795e-02
2.596952915675675655e+00 -2.136176363050816887e-02
2.296837211835320858e+00 -1.886298302436553026e-02
2.052650613856382478e+00 -1.638775785579991290e-02
1.751756855605499874e+00 -1.384266236680722732e-02
1.563110878891730060e+00 -1.232756926875177086e-02
1.300986334794531407e+00 -1.005034332078354013e-02
1.106807075948367691e+00 -8.601042557762610119e-03
8.875237064798116027e-01 -6.697622965352749425e-03
6.624207216438448009e-01 -5.290401353260285738e-03
5.358668247663775919e-01 -4.481118836477807239e-03
1.187805583005761534e+01 -9.665068245681203429e-02
1.083134054108082900e+01 -8.864845224879622232e-02
9.858614505313379794e+00 -8.083370577686581349e-02
8.957425064873987708e+00 -7.337475147487156069e-02
8.124851521383378739e+00 -6.668735892710817015e-02
7.357750480611220389e+00 -6.018832753929116014e-02
6.652894849044685088e+00 -5.469577503001007285e-02
6.006899493348448082e+00 -4.967697424741788353e-02
5.416244323990007992e+00 -4.440370802902105646e-02
4.877348396049198342e+00 -4.003106409640745655e-02
4.386791580408817559e+00 -3.635015648726631216e-02
3.898859053995967550e+00 -3.194247917571773482e-02
3.423317439638297266e+00 -2.783978541088148392e-02
3.034919773534883181e+00 -2.463860976681190446e-02
2.687594313264451085e+00 -2.229754876593711965e-02
2.377581208720689343e+00 -1.944739505249510475e-02
2.125290614931854449e+00 -1.752648845232434791e-02
1.898387589937943654e+00 -1.576847041389246515e-02
1.619082514800827211e+00 -1.297225811165119563e-02
1.347973339288276451e+00 -1.106620853042608772e-02
1.201287021298917068e+00 -9.891422917850360361e-03
9.751348042901378799e-01 -7.384459248323392566e-03
7.631866244389537979e-01 -6.016055985219969163e-03
5.964263656048409690e-01 -4.843324152820686207e-03
1.222060430760011762e+01 -9.976999960665841605e-02
1.114978554070837902e+01 -9.126782859379987956e-02
1.015390316335001408e+01 -8.302026247210371468e-02
9.230410529184162272e+00 -7.578709143976808393e-02
8.376476714575170845e+00 -6.880263116994794759e-02
7.589177715693226745e+00 -6.244143873451049598e-02
6.865206636793705464e+00 -5.619142132884692026e-02
6.201130784509268246e+00 -5.131925052378104313e-02
5.593565331004390906e+00 -4.572448836225153496e-02
5.038923462112658846e+00 -4.109079860712306492e-02
4.533690494859542675e+00 -3.722357582924153835e-02
4.030919747359887673e+00 -3.336920383840116106e-02
3.540516910791543292e+00 -2.893992304916023078e-02
3.139677981872332602e+00 -2.552982834770261417e-02
2.781174412421388631e+00 -2.281325224975593730e-02
2.461085845518409698e+00 -2.026557506370570833e-02
2.200318927989657336e+00 -1.802964219807172072e-02
1.965837396236412626e+00 -1.622000202653111137e-02
1.677016274098791948e+00 -1.367378464809580058e-02
1.496072875152020032e+00 -1.187522244634839526e-02
1.244781581932553394e+00 -9.672647552618008140e-03
1.010664907554238878e+00 -7.704077339548370471e-03
7.911787670575691767e-01 -6.015039060600398634e-03
6.331349760656521664e-01 -5.073465346631959340e-03
2.446791429067704804e-01 -1.686100488390526210e-03
1.147585753853145896e+01 -9.359157419313363091e-02
1.045645893578356933e+01 -8.563196405142245449e-02
9.510253954408106836e+00 -7.801831023864283510e-02
8.634723038402441375e+00 -7.073481199159428745e-02
7.826831924710281108e+00 -6.455007045735051963e-02
7.083317232434738209e+00 -5.805999904921332888e-02
6.400925510552604614e+00 -5.260320301636108031e-02
5.776027890273890186e+00 -4.765517081667354493e-02
5.205256261571810761e+00 -4.275397029334750826e-02
4.685026537537263280e+00 -3.868922197126611201e-02
4.166930453639798415e+00 -3.436820442206694332e-02
3.701245846296730146e+00 -3.050877281487649959e-02
3.247863863843435173e+00 -2.649042067503617690e-02
2.909778323217888651e+00 -2.372814423757736713e-02
2.575783805382863445e+00 -2.102649325187853566e-02
2.277849212031851422e+00 -1.897692859127218801e-02
2.035590488689378308e+00 -1.648166049515048526e-02
1.736941123481560156e+00 -1.394527089941631492e-02
1.549800407708208372e+00 -1.247959387837110218e-02
1.289806597907970254e+00 -1.008617311086407002e-02
1.097153152505040641e+00 -8.541787755600925916e-03
8.797645517467015397e-01 -6.676678100103759610e-03
6.564684906286568644e-01 -5.238187359361722722e-03
5.311282410067003079e-01 -4.383380879031372086e-03
1.180955683530273781e+01 -9.648841787800513381e-02
1.076635819393564120e+01 -8.836431813112766154e-02
9.797227427051693027e+00 -8.029723836039172336e-02
8.899793160104312761e+00 -7.313541898276218478e-02
8.070967357971493783e+00 -6.635884671077017793e-02
7.307551773993943733e+00 -5.998177452545942062e-02
6.606336645762296733e+00 -5.442937855978463579e-02
5.963881101952105190e+00 -4.934941580885422729e-02
5.376588558766958847e+00 -4.426194700080973016e-02
4.840874828456443346e+00 -3.982085912387982318e-02
4.307189451231079325e+00 -3.578465576383532687e-02
3.827174146851032521e+00 -3.152694364573715297e-02
3.396397495227923446e+00 -2.777260578970994209e-02
3.010585874473339363e+00 -2.482207306848095013e-02
2.665758763306950829e+00 -2.217610463411225780e-02
2.358097258485703840e+00 -1.954846796526841721e-02
2.107585033797060969e+00 -1.728798921643427342e-02
1.798977887121649299e+00 -1.462844080534475046e-02
1.605347942959909791e+00 -1.314279885391590047e-02
1.336390875555672375e+00 -1.053925256250792114e-02
1.136979921978325869e+00 -8.853810610656293045e-03
9.665758097825997153e-01 -7.818413979897973279e-03
7.564558807344338165e-01 -6.348563432256622632e-03
5.507417837408559169e-01 -4.468536527534254510e-03
1.215092045961283773e+01 -9.942751135953270536e-02
1.108364823760631879e+01 -9.072259999332446534e-02
1.009135231123783250e+01 -8.267130473242460809e-02
9.171574828829607284e+00 -7.553014687836995256e-02
8.321448577688281389e+00 -6.848212834259352622e-02
7.537789558375686205e+00 -6.226405321924913250e-02
6.817495088082005772e+00 -5.614094664034714049e-02
6.156971658584615703e+00 -5.099926622865032927e-02
5.552889834951283632e+00 -4.557870608091998260e-02
5.001513592540603348e+00 -4.087597257686528124e-02
4.499398267179891775e+00 -3.694272713917620687e-02
3.999791855615120184e+00 -3.334267976410452278e-02
3.512706471941188457e+00 -2.890328415981630039e-02
3.114622222782154282e+00 -2.545357861886776360e-02
2.758571251910441724e+00 -2.261719474611320960e-02
2.440896905340805390e+00 -2.005185647288938028e-02
2.182063416169328640e+00 -1.817805072819573056e-02
1.949397236829409241e+00 -1.633000349383676927e-02
1.662828581945391848e+00 -1.387152675914872513e-02
1.483267619286200656e+00 -1.198831326571612489e-02
1.233978893725069526e+00 -9.673337430638266968e-03
1.001811975522754805e+00 -7.734868413540031858e-03
7.841977509754506359e-01 -5.945395388954105055e-03
6.275017179694006852e-01 -5.003539490252867372e-03
1.250022804977724888e+01 -1.022976480806551819e-01
1.140854955474402033e+01 -9.346171739646152998e-02
1.039276537703055325e+01 -8.528821687462699586e-02
9.450239877223113538e+00 -7.782370455843917734e-02
8.578418111797221357e+00 -7.086348914409990041e-02
7.774238394697195353e+00 -6.418101411786612809e-02
7.034470346272354568e+00 -5.821812168108513735e-02
6.355690786580312945e+00 -5.261808382473390222e-02
5.734278125118066782e+00 -4.742958725749700510e-02
5.166835896732527189e+00 -4.297471768517069357e-02
4.649734108528210896e+00 -3.851633889232362190e-02
4.134964092744271902e+00 -3.440691004300586164e-02
3.672332196019415740e+00 -3.058913706663268783e-02
3.222037638693794115e+00 -2.634792525940677504e-02
2.854618955684495418e+00 -2.331519177349068370e-02
2.526438357260258893e+00 -2.063078311748508392e-02
2.259086996530095703e+00 -1.883547549358928486e-02
2.018561690783292395e+00 -1.655301469420324481e-02
1.722268165030528486e+00 -1.412755241444118084e-02
1.536544451408165424e+00 -1.284062490643009952e-02
1.278685807436454658e+00 -1.010120316794831628e-02
1.087615030623214851e+00 -9.176158328695577931e-03
8.619082250679184209e-01 -6.954273032059152607e-03
6.506855204877840526e-01 -5.173387745294288735e-03
5.263518232634698535e-01 -4.236396846800145541e-03
1.174108364423863193e+01 -9.608796546067643884e-02
1.070147401458132030e+01 -8.802247307609317728e-02
9.736028840278979857e+00 -7.989816396897078676e-02
8.842280674973958199e+00 -7.283734871147200252e-02
8.017208512335676218e+00 -6.597701910343553577e-02
7.257471239056551227e+00 -5.971981581176544901e-02
6.559955559116575685e+00 -5.385074786407034048e-02
5.920992770359925217e+00 -4.896816357554462096e-02
5.337061086656320619e+00 -4.407892064714295788e-02
4.804642875499865795e+00 -3.956387655199008341e-02
4.274263915515379431e+00 -3.545786638449256734e-02
3.797418055637903134e+00 -3.147609074388446615e-02
3.369546069060866955e+00 -2.794536499084255068e-02
2.986389982410117216e+00 -2.473714723394884393e-02
2.643987063273705918e+00 -2.174968381897315547e-02
2.338611773942225192e+00 -1.927925083477135051e-02
2.090074462750552087e+00 -1.738702457407353616e-02
1.783781704455569495e+00 -1.472917484714464723e-02
1.591652157604837470e+00 -1.330642163749514405e-02
1.324891485068038222e+00 -1.057379923725935977e-02
1.127132967385587659e+00 -8.799406858582197594e-03
9.581075830636405222e-01 -7.729632612341010532e-03
6.746504159126018862e-01 -5.686002737936370760e-03
5.457914473144082068e-01 -4.351440211922795107e-03
1.208141041662256576e+01 -9.900252909098966603e-02
1.101760537658678807e+01 -9.028541085954626400e-02
1.002890249238579656e+01 -8.226691274730035808e-02
9.112898436608714903e+00 -7.522225553306489954e-02
8.266471143912539787e+00 -6.810203102473991188e-02
7.486644080394541767e+00 -6.202370950402578964e-02
6.769959302347763774e+00 -5.584700882785126330e-02
6.113068498455823452e+00 -5.061851216465985959e-02
5.512297015376663722e+00 -4.539064869651603107e-02
4.964226165999434670e+00 -4.061704257332674622e-02
4.465220964201546572e+00 -3.662222083603043632e-02
3.968866566033193433e+00 -3.299107202086795643e-02
3.485065787049691277e+00 -2.883122612163860343e-02
3.089719646636300610e+00 -2.534281849278310211e-02
2.736295380276682288e+00 -2.238160178369434303e-02
2.420826838223348876e+00 -1.997926668859439578e-02
2.164020940794895598e+00 -1.815655345698338405e-02
1.933074752414092323e+00 -1.616018120364101640e-02
1.648711042634982249e+00 -1.380433516179113002e-02
1.470577513186633656e+00 -1.209306370814847327e-02
1.223336569074598978e+00 -1.011947060626806026e-02
9.930713337571464017e-01 -7.762758331192118680e-03
7.772885930214263883e-01 -5.862238755530395709e-03
6.074842493785592712e-01 -5.071791490730621042e-03
1.242944661300300169e+01 -1.018626960844405405e-01
1.134127554576001806e+01 -9.300282268255891105e-02
1.032913507766792094e+01 -8.503419083991244076e-02
9.390388477959467295e+00 -7.745853605343436254e-02
8.522303241211917069e+00 -7.048479535978927069e-02
7.721869243101245672e+00 -6.376560541441217422e-02
6.985880277460363885e+00 -5.790684194639756505e-02
6.310556452607801958e+00 -5.230293466073274167e-02
5.692684033322759518e+00 -4.717458833719537226e-02
5.128527476829552789e+00 -4.246999424384396288e-02
4.614633282374440704e+00 -3.842275722070932764e-02
4.103077190843391620e+00 -3.424013047347087418e-02
3.643517941486194012e+00 -3.038424730832480630e-02
3.196346419009193252e+00 -2.616863210604318882e-02
2.831492320115745365e+00 -2.311062547287063770e-02
2.505735488307267111e+00 -2.040762343771790679e-02
2.240439404190321948e+00 -1.851205084589657365e-02
2.001655967302648609e+00 -1.660425620632023647e-02
1.707739286331960704e+00 -1.399312750010799772e-02
1.523462458883257042e+00 -1.277296868454646551e-02
1.267585667598310151e+00 -1.010285485927360158e-02
1.078145653797655479e+00 -8.806037974184449321e-03
8.543060195883248609e-01 -7.125384620708287951e-03
6.448720299760701824e-01 -5.103240449371994683e-03
3.667837076531583196e-01 -3.106495559713406615e-03
1.167270614794257177e+01 -9.556018311848893387e-02
1.063662440606494108e+01 -8.733365574652642016e-02
9.674902810444219625e+00 -7.944145416288579675e-02
8.784930444221776824e+00 -7.247476448208045596e-02
7.963585193661396389e+00 -6.565632841533303177e-02
7.207647789413266892e+00 -5.940190422864048692e-02
6.513731432615385231e+00 -5.349768297675234346e-02
5.878297240580768523e+00 -4.853852071038867316e-02
5.297748118317866073e+00 -4.384533432609135500e-02
4.768607754078052707e+00 -3.926631684981393006e-02
4.241574001094084778e+00 -3.509121380669628920e-02
3.767794777182685628e+00 -3.118308371966971998e-02
3.342816231086124468e+00 -2.766073339608708312e-02
2.962337792047355034e+00 -2.422885420207154805e-02
2.622516689896144726e+00 -2.145807435678411673e-02
2.319322037628883226e+00 -1.897796889939196499e-02
2.072664729338585587e+00 -1.738186013884433084e-02
1.768722632827158137e+00 -1.481175769190467249e-02
1.578170619725786539e+00 -1.319241789461988133e-02
1.313499837994607233e+00 -1.059330524945764976e-02
1.117358970266909557e+00 -8.728571312426490134e-03
8.959862605056967411e-01 -6.901343462651928808e-03
6.686794542863504498e-01 -5.298758798989696220e-03
5.409319109291139682e-01 -4.498418749138009126e-03
1.201177003226656481e+01 -9.853560901273772377e-02
1.095159603595143949e+01 -8.978122186641665503e-02
9.966603218094022054e+00 -8.179853896250173506e-02
9.054339767121813765e+00 -7.453230675364327928e-02
8.211756536772606196e+00 -6.749106030102644538e-02
7.435653246225784940e+00 -6.160025073889292824e-02
6.722550130884226149e+00 -5.549300299959903510e-02
6.069261849949522336e+00 -4.986382794049388362e-02
5.471908902413103348e+00 -4.546825479555906963e-02
4.927128226539593925e+00 -4.064795045468107965e-02
4.431232462172345343e+00 -3.625583895486538671e-02
3.938066163480550497e+00 -3.259410992028630161e-02
3.457494992633011854e+00 -2.872089341392027734e-02
3.064930192430932454e+00 -2.520504139182825135e-02
2.714084161849595667e+00 -2.264523053844237632e-02
2.400892003931202723e+00 -2.001385913805368844e-02
2.146028193084855484e+00 -1.781287184177344704e-02
1.916858223102816616e+00 -1.598971238755151139e-02
1.634713542058339630e+00 -1.344491936796329140e-02
1.360886000638690696e+00 -1.125282886918413210e-02
1.212766037658220553e+00 -1.022548790687767897e-02
9.843958649158089935e-01 -7.776797378294755987e-03
7.704420390109578687e-01 -6.235997382702756706e-03
6.020566159913156579e-01 -4.979024695226441817e-03
1.235880609131217156e+01 -1.009791090704600519e-01
1.127411295687557846e+01 -9.236313462238171512e-02
1.026554219094400544e+01 -8.445096878268414098e-02
9.330632823567535539e+00 -7.668088920537168007e-02
8.466308991695358444e+00 -6.986039609116535820e-02
7.669681118460666802e+00 -6.312966189168434106e-02
6.937353717556206334e+00 -5.717321428842535302e-02
6.265679395411972052e+00 -5.165283065004719343e-02
5.651241261131890070e+00 -4.695058902425823522e-02
5.090461159135610814e+00 -4.179569855332426059e-02
4.579732871735253674e+00 -3.738401243420876735e-02
4.071514839274962050e+00 -3.349660339719755242e-02
3.575901898059915318e+00 -2.970695441497262640e-02
3.170824280396589145e+00 -2.630758106764883794e-02
2.808604170515143217e+00 -2.286361369840175448e-02
2.485172361921007322e+00 -2.014932409293473947e-02
2.221831531872268783e+00 -1.815792930149580722e-02
1.984880981853738957e+00 -1.614150075546404856e-02
1.693239571297767920e+00 -1.374013529454347522e-02
1.510442411639875360e+00 -1.257085642573138769e-02
1.256712933173155911e+00 -1.008906518408341987e-02
1.020291684262764065e+00 -8.173393872587961240e-03
7.987170738835585038e-01 -6.011341896824591059e-03
6.391211363207005558e-01 -5.017237596214974872e-03
2.469655803911056935e-01 -1.921156668971431020e-03
1.160430974041886110e+01 -9.504120217765839318e-02
1.057183803556014645e+01 -8.677625586722656492e-02
9.613911489463532689e+00 -7.894530927498689954e-02
8.727730117063767779e+00 -7.205876507964033284e-02
7.910174770191889415e+00 -6.517663273446729078e-02
7.157944202488273788e+00 -5.929586934657778141e-02
6.467715428830390856e+00 -5.309245724553287443e-02
5.835778223112892960e+00 -4.805529890562770801e-02
5.258637617739313264e+00 -4.356168213212056883e-02
4.732684818261785331e+00 -3.892036061714447548e-02
4.208982472437083899e+00 -3.505244492212636342e-02
3.738322046828082446e+00 -3.114639638019576356e-02
3.280180672657260210e+00 -2.699598758919175348e-02
2.938492392539426401e+00 -2.402473613967259086e-02
2.601067792263286549e+00 -2.112957851265319723e-02
2.300196031138076691e+00 -1.864724641238050401e-02
2.055393439169054925e+00 -1.695550160093606262e-02
1.753792604899978569e+00 -1.457050907108439763e-02
1.564734450543900479e+00 -1.278793991515487713e-02
1.302119798696845132e+00 -1.060093302063521044e-02
1.107608880954932262e+00 -8.642874583061449859e-03
8.880867068044631107e-01 -6.859669484381362807e-03
6.626712524519664527e-01 -5.227120777533195844e-03
5.361051220606999346e-01 -4.356879541481177738e-03
1.194226139524062447e+01 -9.781596096957041742e-02
1.088561049691716320e+01 -8.920886553263349117e-02
9.904301339098378065e+00 -8.137556980579620236e-02
8.995909342937336461e+00 -7.397403541989854003e-02
8.157109282119037630e+00 -6.701016724843864014e-02
7.384729287696869093e+00 -6.105988103455025490e-02
6.675423663482256131e+00 -5.508971212560621195e-02
6.025682888984467134e+00 -4.940588413822893932e-02
5.431804194754246140e+00 -4.496153480719912443e-02
4.890205113084925337e+00 -4.033138892641473933e-02
4.350755635594529380e+00 -3.570277430042711336e-02
3.865565750609952111e+00 -3.185697626341951749e-02
3.430194202238075363e+00 -2.858035127124671990e-02
3.040361784193916339e+00 -2.524342919952779832e-02
2.691988963417990988e+00 -2.243522378954053778e-02
2.381154528469038301e+00 -1.921443488292881932e-02
2.128125250380351385e+00 -1.733149547368983620e-02
1.816412638257378864e+00 -1.490793613632929344e-02
1.620851907404212033e+00 -1.305387395421727867e-02
1.349222753980059641e+00 -1.115620278756685423e-02
1.147854982096462084e+00 -9.036830502962925685e-03
9.757724470691968577e-01 -8.022631598183107768e-03
7.635752061507390387e-01 -6.276735984917438706e-03
5.559447778470313350e-01 -4.230627018741716337e-03
1.228803851556537552e+01 -1.004132599755091226e-01
1.120693303462725510e+01 -9.194609036353576514e-02
1.020205736552470022e+01 -8.397514469072135668e-02
9.270925917579102560e+00 -7.616056293701210789e-02
8.410557029689611497e+00 -6.943070148313863765e-02
7.617657964096943957e+00 -6.264380727188070819e-02
6.888986417641607574e+00 -5.704179120923516533e-02
6.220905403776462173e+00 -5.125074800799074570e-02
5.610055648409767670e+00 -4.646816559296278876e-02
5.052596496267882209e+00 -4.152480107050369323e-02
4.544970495146022138e+00 -3.704875888506964365e-02
4.040028275232520727e+00 -3.313432841022038305e-02
3.547759612578789579e+00 -2.928154217723091118e-02
3.145471401183870697e+00 -2.621397700375049239e-02
2.785833771953651006e+00 -2.264634838895362295e-02
2.464823912484655377e+00 -1.992001623627831508e-02
2.203392750476165229e+00 -1.782640473198202763e-02
1.968263195491727346e+00 -1.582309205753774581e-02
1.678907512723897710e+00 -1.342279097515383483e-02
1.497557412764791929e+00 -1.217583022391150425e-02
1.245767626760286184e+00 -1.011600461300924542e-02
1.011344214291106436e+00 -8.235738282885068928e-03
7.915975791648942606e-01 -5.974399946924922183e-03
6.334324833393044640e-01 -4.976215976033945484e-03
1.264183474477721170e+01 -1.036428424278184324e-01
1.153594701097003394e+01 -9.487993802978554603e-02
1.050718989799559999e+01 -8.657515532255866120e-02
9.553013671650385064e+00 -7.879243612848632616e-02
8.670627686699686976e+00 -7.163275357979415059e-02
7.856857797010345479e+00 -6.499290107952482298e-02
7.108440834259843299e+00 -5.890360141369511277e-02
6.421862246947481090e+00 -5.318618019587482981e-02
5.793479863699662502e+00 -4.812488517178045017e-02
5.219677803841684671e+00 -4.325058155426136919e-02
4.696989685147288540e+00 -3.903675087913668212e-02
4.176596810416651984e+00 -3.475477163874492875e-02
3.709082769733184293e+00 -3.048729531888819469e-02
3.254034261358179414e+00 -2.697269313115616129e-02
2.882713955116701143e+00 -2.366753896825248005e-02
2.551192138415072641e+00 -2.080094843551154662e-02
2.281133842590061800e+00 -1.847787572962294317e-02
2.038155200503614761e+00 -1.669218447260117227e-02
1.738913795764958081e+00 -1.440311446011690623e-02
1.551326665546494343e+00 -1.299236784482805072e-02
1.290919041531868094e+00 -1.077935007000583624e-02
1.097985857227357975e+00 -8.847731837033828706e-03
8.700970578356623797e-01 -7.244771497639683477e-03
6.568254599411589290e-01 -5.334585948486162202e-03
5.313101250396187192e-01 -4.133246573542423766e-03
1.187272762904905044e+01 -9.747696177189454914e-02
1.081974355505371044e+01 -8.890761390017645760e-02
9.842199374922628863e+00 -8.113683686377341775e-02
8.937621382165470862e+00 -7.368740479650125186e-02
8.102629994733455021e+00 -6.680043859055595501e-02
7.334052172438261685e+00 -6.079246541822817818e-02
6.628423193461348006e+00 -5.489190192823385078e-02
5.982261900410176025e+00 -4.922478305054175940e-02
5.391788682160762569e+00 -4.474010768032798263e-02
4.853502585587607498e+00 -4.029844946569064584e-02
4.317415085139123754e+00 -3.560157917529144234e-02
3.835421799433601286e+00 -3.169947897223682198e-02
3.403014155137438213e+00 -2.829099221626509009e-02
3.015895639196377598e+00 -2.516514700889880760e-02
2.669993070116075895e+00 -2.181535783764279590e-02
2.361434040571486648e+00 -1.920701232177513332e-02
2.110418689326705621e+00 -1.722719726756878622e-02
1.800981930885731108e+00 -1.484779364630669021e-02
1.607019460512731923e+00 -1.297674522896457606e-02
1.337530019269514758e+00 -1.122286271687526586e-02
1.137887480589740097e+00 -9.283199794097175828e-03
9.672157864465392718e-01 -8.131711521569932877e-03
6.809992630065229147e-01 -5.760427924502163448e-03
5.509596171051424074e-01 -4.423915653220839017e-03
1.221738867719515476e+01 -1.002494717646383593e-01
1.113988274901675268e+01 -9.173971582531459390e-02
1.013873598531841935e+01 -8.381281658469004470e-02
9.211440441007793467e+00 -7.595067000871012775e-02
8.354824888248655768e+00 -6.931446257826134882e-02
7.565800712950432327e+00 -6.246067041906942785e-02
6.840855540550029978e+00 -5.682383512905379852e-02
6.176414651565869107e+00 -5.115629825389367974e-02
5.569007396180451153e+00 -4.630365950243256479e-02
5.014846914477532280e+00 -4.157312958327206986e-02
4.510408952527505733e+00 -3.703985783054200565e-02
4.008713796616621750e+00 -3.310135404606701082e-02
3.519788474857519223e+00 -2.918055117006464194e-02
3.120285564238947984e+00 -2.608765976639687567e-02
2.763211533834212918e+00 -2.275853960596752393e-02
2.444514898811304793e+00 -2.044719747847079452e-02
2.185072461851981895e+00 -1.834731618921977767e-02
1.951812348709335287e+00 -1.612950601981321189e-02
1.664647830782963966e+00 -1.345025562902845036e-02
1.484700596355624347e+00 -1.213229256278623540e-02
1.235046515089451846e+00 -1.014481180733164088e-02
1.002507241862299558e+00 -8.536063657513349306e-03
7.846272837661334432e-01 -6.286000957044177335e-03
6.132085074307748185e-01 -5.170331943719849895e-03
1.257000684757039721e+01 -1.032634645441052323e-01
1.146766806264573546e+01 -9.459714298248003694e-02
1.044263542954429091e+01 -8.618346663785755868e-02
9.492271442762385547e+00 -7.864968888557279103e-02
8.613737777134140572e+00 -7.144674808518214348e-02
7.803770609998227137e+00 -6.479712411568712416e-02
7.059199864280800263e+00 -5.867348568813296472e-02
6.376189742265717442e+00 -5.313703618247449245e-02
5.751335464747082682e+00 -4.801394344480915122e-02
5.180902168188341150e+00 -4.337143521202369012e-02
4.661378320560221056e+00 -3.884838940362000947e-02
4.144422016416868360e+00 -3.431967005479506089e-02
3.679915373015335334e+00 -3.042677297468411243e-02
3.228050752670115653e+00 -2.713637075622971767e-02
2.859381346904555699e+00 -2.381426905238488712e-02
2.530315881763526953e+00 -2.093480226284515078e-02
2.262236863475515669e+00 -1.850813735352211525e-02
2.021092929820724748e+00 -1.662752992641665720e-02
1.724224477017741508e+00 -1.464646763414246232e-02
1.538086593836640814e+00 -1.294951385730055624e-02
1.279691665107721033e+00 -1.083713165209576959e-02
1.088389929694672631e+00 -9.221166338545083718e-03
8.624028714278845209e-01 -7.177076543705886852e-03
6.509423109329836032e-01 -5.667749792184842601e-03
3.702206993658445633e-01 -3.170828193822641198e-03
1.180327432392319231e+01 -9.716940398269606483e-02
1.075392931571752797e+01 -8.868001775234309048e-02
9.780215984910999083e+00 -8.092494149846328477e-02
8.879443607532280680e+00 -7.353898562729822841e-02
8.048295682402008211e+00 -6.691211638731393851e-02
7.283479176674206634e+00 -6.055781582486680081e-02
6.581615643345377187e+00 -5.482575313032739955e-02
5.938999845470712913e+00 -4.908425321552953302e-02
5.352004788400329893e+00 -4.455654853942616483e-02
4.817048762732892619e+00 -4.031701453403156027e-02
4.284294752135851425e+00 -3.555264389940640535e-02
3.805413031191493545e+00 -3.198479835004671562e-02
3.376041113011814865e+00 -2.834903834240952783e-02
2.991631233248945421e+00 -2.526443783955617181e-02
2.648212283263255973e+00 -2.187190596744608556e-02
2.341942377988082136e+00 -1.926020197896776559e-02
2.092808294961485682e+00 -1.718423296877935949e-02
1.785804049796094972e+00 -1.485663070375298211e-02
1.593337604009701147e+00 -1.296324958185485730e-02
1.326052971792286872e+00 -1.115890547571675093e-02
1.128036872561061665e+00 -9.609041917452546683e-03
9.044850992612332163e-01 -7.866641892092155960e-03
6.749635166388666674e-01 -5.869787680005905325e-03
5.460365847330918010e-01 -4.713721679171199892e-03
1.214668336066815257e+01 -9.992899097230263650e-02
1.107287047561726823e+01 -9.147209621728016882e-02
1.007550274198703910e+01 -8.357002341630381803e-02
9.152088549836253861e+00 -7.570055671869309333e-02
8.299340032532253275e+00 -6.913435444028692700e-02
7.514110342193820458e+00 -6.240076972131549521e-02
6.792826526693511724e+00 -5.654807754288139476e-02
6.132087686080495814e+00 -5.087845458211433941e-02
5.528044126710844886e+00 -4.596699139736237782e-02
4.977328913619043504e+00 -4.163499857460976200e-02
4.476024572915647148e+00 -3.699386500570236297e-02
3.977575275226471252e+00 -3.302989865823657140e-02
3.491950983300800893e+00 -2.904359108069163448e-02
3.095249978344222441e+00 -2.591407337635176153e-02
2.740694179537744635e+00 -2.292590823036123882e-02
2.424391139435710052e+00 -2.059741586449919531e-02
2.166905122378513404e+00 -1.812588349514903524e-02
1.935423083427824986e+00 -1.636659978833220411e-02
1.650422197300396743e+00 -1.345818261295957108e-02
1.373917673991686295e+00 -1.145940524823002050e-02
1.224301353828254113e+00 -1.042923358529800927e-02
9.937680754663674731e-01 -8.386207734871793315e-03
7.777241898887202742e-01 -6.698561887257178764e-03
6.077121351982315289e-01 -5.438054791807477549e-03
1.249818426465939503e+01 -1.028017495813772497e-01
1.139946492625623264e+01 -9.421527489643481690e-02
1.037808773487973646e+01 -8.575900625547040745e-02
9.431707159640021487e+00 -7.812804833574588104e-02
8.556958104679193156e+00 -7.095992416776174261e-02
7.750875655077240189e+00 -6.428525023046942344e-02
7.010025256761196921e+00 -5.841929788492093711e-02
6.330720006928544308e+00 -5.296664620382469935e-02
5.709392886447406390e+00 -4.752548314916868466e-02
5.142353281069793169e+00 -4.310210140760995651e-02
4.626055709975573471e+00 -3.853795546129386990e-02
4.112358859153284030e+00 -3.431312829697905076e-02
3.611514925177703006e+00 -3.000842836770071381e-02
3.202192588785092386e+00 -2.667362605186967758e-02
2.836213970853712851e+00 -2.392562164007101810e-02
2.509539072163171181e+00 -2.103787340207141296e-02
2.243487428358513558e+00 -1.851471789809751647e-02
2.004196605890979033e+00 -1.650321304771622949e-02
1.709577410380232587e+00 -1.400419470723023724e-02
1.524918824721952726e+00 -1.247555124806582968e-02
1.268702946299920864e+00 -1.074157352493820827e-02
1.029955202522919278e+00 -8.585807288002995571e-03
8.062892446668449287e-01 -7.045510397835025827e-03
6.451332551088451162e-01 -5.596308582882832637e-03
2.492480318411792184e-01 -2.289423868110921322e-03
1.173379120573660472e+01 -9.680016495906776375e-02
1.068820301922758631e+01 -8.836563628753188460e-02
9.718404659628458120e+00 -8.067476640814148781e-02
8.821440607670147926e+00 -7.324278960880575839e-02
7.994165163913899086e+00 -6.670472890438326752e-02
7.233182130215122463e+00 -6.019182482838697501e-02
6.535016312689455376e+00 -5.471659211603501632e-02
5.895898463593854721e+00 -4.889899692192074820e-02
5.312439753385323371e+00 -4.432800859605333377e-02
4.780693519741478603e+00 -4.029346705324153566e-02
4.251351769333262531e+00 -3.584851774310100769e-02
3.775676123079492630e+00 -3.188709106462145337e-02
3.312685900806201289e+00 -2.775130284614872947e-02
2.967499690881679086e+00 -2.502632584329305201e-02
2.626497940158020405e+00 -2.237366631240046352e-02
2.322648502193505937e+00 -1.929387966904422963e-02
2.075294118435960122e+00 -1.712154219055019369e-02
1.770730760743368215e+00 -1.485048669076989049e-02
1.579745804926592445e+00 -1.293302323151598703e-02
1.314558686688424238e+00 -1.108134460109480406e-02
1.118156638873413211e+00 -9.690338248927716711e-03
8.965257857909754158e-01 -7.691853572508414172e-03
6.689252584977825045e-01 -5.693510070200811894e-03
5.410772454212713356e-01 -4.937743826274841596e-03
1.207606328530212991e+01 -9.959671157275182263e-02
1.100587387636065628e+01 -9.114214644281493083e-02
1.001231597941299967e+01 -8.296627628446212599e-02
9.092812956742719166e+00 -7.540304667691184737e-02
8.243984640343837711e+00 -6.880485890741219746e-02
7.462557044832483832e+00 -6.213390303916666024e-02
6.745068275185311713e+00 -5.622567620387814574e-02
6.087970453974185681e+00 -5.072076950492641206e-02
5.487403345894592555e+00 -4.576376627287262466e-02
4.939900139775507348e+00 -4.136999376435498976e-02
4.394622841799217916e+00 -3.689387914721291989e-02
3.904223040592379679e+00 -3.254549772360762483e-02
3.464263055204304553e+00 -2.887520442382047678e-02
3.070320264129272836e+00 -2.609524313726752087e-02
2.718374942712061149e+00 -2.283207817493689354e-02
2.404403369064050722e+00 -2.016493336904396846e-02
2.148794821679973044e+00 -1.777320448859350671e-02
1.833942833448750198e+00 -1.545068247145947593e-02
1.636428181660673609e+00 -1.344475905216135914e-02
1.362101126173071330e+00 -1.145524944398376016e-02
1.158795389343607596e+00 -9.932573846892641181e-03
9.850029197553683558e-01 -8.624423609006016608e-03
7.707840028231591756e-01 -6.511764539113648435e-03
5.611844270712081917e-01 -4.975202540147340667e-03
1.242632709807249825e+01 -1.024164870149266715e-01
1.133123757139029308e+01 -9.364722995070723366e-02
1.031371343259936424e+01 -8.537228179122677285e-02
9.371166125262130109e+00 -7.781471463606223771e-02
8.500348029946877659e+00 -7.059959148528523187e-02
7.698148918078667968e+00 -6.402191696053462222e-02
6.961017395980142020e+00 -5.783755454924062456e-02
6.285411575233376347e+00 -5.280933630787996297e-02
5.667679043935399008e+00 -4.729602076321900994e-02
5.104053646700886127e+00 -4.280376641596837783e-02
4.590849756171003548e+00 -3.847678438980552118e-02
4.080505375880241203e+00 -3.423294670031690190e-02
3.583017068705526942e+00 -2.986650185201314076e-02
3.176554423863047649e+00 -2.648899942304266952e-02
2.813213556551342087e+00 -2.396445693713732811e-02
2.488873975962395679e+00 -2.112377028635831905e-02
2.224834845156915986e+00 -1.849781784400203119e-02
1.987344431582809268e+00 -1.650638540358146181e-02
1.695062532498486929e+00 -1.401192846663337765e-02
1.511879518395327970e+00 -1.240544378803572732e-02
1.257689631238195105e+00 -1.063266677908765272e-02
1.020938831455755258e+00 -8.428915242094991989e-03
7.991075992732962208e-01 -6.980987650019329291e-03
6.393908192218907827e-01 -5.395930752012407378e-03
1.278466387006957561e+01 -1.054079128205661214e-01
1.166444197029882623e+01 -9.657170234978455781e-02
1.062258718024516035e+01 -8.822098402909718529e-02
9.656671570118833259e+00 -8.033590714999205851e-02
8.763532833436640246e+00 -7.302567426392543581e-02
7.940113540742012255e+00 -6.644382565901776894e-02
7.183005253189961081e+00 -6.004317649233540527e-02
6.488560513444732614e+00 -5.449726715023890666e-02
5.853098350602443212e+00 -4.908539664995977686e-02
5.272982468187237259e+00 -4.432194485646119564e-02
4.744556062208168612e+00 -3.997568737309091513e-02
4.218537204177140509e+00 -3.547162908310156487e-02
3.746064212084184053e+00 -3.137348139830181681e-02
3.286223871164981603e+00 -2.751382712539121589e-02
2.911120787631476858e+00 -2.453911263041680044e-02
2.576131301297944098e+00 -2.189551957458722026e-02
2.303353157720184896e+00 -1.930344069535426532e-02
2.057902877517344464e+00 -1.703652677766738857e-02
1.755702244668328582e+00 -1.499468899970901256e-02
1.566207647356849364e+00 -1.319812723031419353e-02
1.303265339390409006e+00 -1.098288214823240315e-02
1.108422315572513028e+00 -9.521753921502453324e-03
8.783253160123252190e-01 -7.713365553361160518e-03
6.630006556876215651e-01 -5.503206626134643335e-03
5.362954702307058952e-01 -4.682036461023045791e-03
1.200553613286009025e+01 -9.916548956993100072e-02
1.093904626477707609e+01 -9.075607291782471220e-02
9.949411554760869691e+00 -8.253821032484767728e-02
9.033711693065168191e+00 -7.505036617138763355e-02
8.188759261588371530e+00 -6.837358700092692476e-02
7.411143006210106243e+00 -6.181675830311787051e-02
6.697430004372476375e+00 -5.595399293842751726e-02
6.043983872280892733e+00 -5.051325564557091613e-02
5.446942978264221580e+00 -4.551963532902026516e-02
4.902746902754834935e+00 -4.105841093468997477e-02
4.360891313075963005e+00 -3.679314521560935608e-02
3.873718334111379669e+00 -3.239036261522260790e-02
3.436708258332178634e+00 -2.896621482405656312e-02
3.045615105829556413e+00 -2.585220731805003974e-02
2.696165405718299546e+00 -2.294759359555150272e-02
2.384460373782735232e+00 -2.019631750584352167e-02
2.130895825930014365e+00 -1.770745501682783815e-02
1.818379786293873313e+00 -1.543679602074560578e-02
1.622472025375254034e+00 -1.341719571516711285e-02
1.350334322376669283e+00 -1.137521662398338455e-02
1.148715473830818068e+00 -9.764407805499754692e-03
9.763789108229229408e-01 -8.461622456195477468e-03
6.873922963085935534e-01 -6.030273189261347970e-03
5.561282251220245332e-01 -4.732759662345737729e-03
1.235456162958255533e+01 -1.021946196372345572e-01
1.126317238303108859e+01 -9.318340200215886882e-02
1.024947715961742034e+01 -8.493362493814504699e-02
9.310809688672708972e+00 -7.744718257547320017e-02
8.443910527564414181e+00 -7.019036425230631981e-02
7.645594590438878235e+00 -6.370229802872087732e-02
6.912280629653416497e+00 -5.748824672570575917e-02
6.240247704524931827e+00 -5.239289531672756961e-02
5.626053221352151468e+00 -4.701665820090851489e-02
5.065855345103296159e+00 -4.245898420291343428e-02
4.555922635348545136e+00 -3.838075931339181290e-02
4.048840156495369769e+00 -3.412044961807052246e-02
3.554719374015285371e+00 -2.969052252109205883e-02
3.151076772985223151e+00 -2.627212491132293118e-02
2.790349457937383093e+00 -2.363085964373223824e-02
2.468388241421731077e+00 -2.097725921032134871e-02
2.206279746071322823e+00 -1.861656996478387380e-02
1.970602654018752897e+00 -1.692997001412874930e-02
1.680677063991982800e+00 -1.400705676749443990e-02
1.498908643692553166e+00 -1.232662404465785511e-02
1.246809244490354018e+00 -1.080655687147540588e-02
1.011992886808658287e+00 -8.266241625255138156e-03
7.920086660708871573e-01 -6.710737659754409563e-03
6.189729668413000985e-01 -5.639414337448547115e-03
1.271176292281304754e+01 -1.049877285574454117e-01
1.159513719441392077e+01 -9.611297160030536635e-02
1.055705313673982815e+01 -8.767767638859697010e-02
9.595062967928916109e+00 -7.985955903722066762e-02
8.705862661957812776e+00 -7.259773612889484917e-02
7.886395827186000851e+00 -6.600124326200362823e-02
7.133102326485277089e+00 -5.974469698809020679e-02
6.442332768026425072e+00 -5.396384439346512546e-02
5.810411866682591686e+00 -4.871992042277949880e-02
5.233680575725420780e+00 -4.393434864285838265e-02
4.708548347042176729e+00 -3.966008376368987398e-02
4.185970523385932118e+00 -3.516173164811171870e-02
3.716625552776385621e+00 -3.123602525388363346e-02
3.260003689842196017e+00 -2.723365518301288854e-02
2.887512038561756533e+00 -2.423264117570392978e-02
2.555021606128067280e+00 -2.156647187335535704e-02
2.284255190695077431e+00 -1.928845519386214458e-02
2.040660022206013835e+00 -1.692324276464730534e-02
1.740836248650060814e+00 -1.488367477410156708e-02
1.552806966678264455e+00 -1.330981524150215943e-02
1.291900104319695153e+00 -1.087008772179396884e-02
1.098759467061818595e+00 -9.616224824840681473e-03
8.705599501549204922e-01 -7.365743067174586323e-03
6.570635858745436098e-01 -5.303687399735393729e-03
3.736973732263160763e-01 -3.471371669583294198e-03
1.193491391768528942e+01 -9.867770545727935771e-02
1.087222172547829757e+01 -9.015215614206797956e-02
9.886513490022286632e+00 -8.204794671476199619e-02
8.974695553118742453e+00 -7.490141498151112187e-02
8.133708388378616760e+00 -6.767668689584661890e-02
7.359954164799805021e+00 -6.144447412301387579e-02
6.650063395176037062e+00 -5.554796215703530771e-02
6.000157102027356970e+00 -5.025616730032107099e-02
5.406679153244300373e+00 -4.522611843110552893e-02
4.865810296395305379e+00 -4.070421112529937907e-02
4.327343455437315356e+00 -3.661361200875561106e-02
3.843387899489112414e+00 -3.259582553389544363e-02
3.409464877206849209e+00 -2.868529566287806101e-02
3.021097697985376751e+00 -2.519124000579976014e-02
2.674155744774667109e+00 -2.273210211878803205e-02
2.364715381263928329e+00 -2.020207399646180638e-02
2.113093748643988690e+00 -1.761666835031026196e-02
1.803047491315794559e+00 -1.540951933972842074e-02
1.608644991118600709e+00 -1.336927665212691609e-02
1.338639011937451828e+00 -1.127574432152546151e-02
1.138762770901925236e+00 -9.582428457991336301e-03
9.130121670404651724e-01 -7.423520615128379081e-03
6.812971094149262719e-01 -5.431374002132629240e-03
5.511343953536659290e-01 -5.037132111938530214e-03
1.228279388615480450e+01 -1.016636153426621059e-01
1.119512053601795820e+01 -9.265353193284377176e-02
1.018534936386286205e+01 -8.443014357111050527e-02
9.250583442263360823e+00 -7.707646999284291367e-02
8.387651146970252825e+00 -6.971772636772706477e-02
7.593215113435580754e+00 -6.360279586648637240e-02
6.863610475013463663e+00 -5.708123791075774001e-02
6.195359623517244785e+00 -5.196071193467164534e-02
5.584715558058717555e+00 -4.695013616517953320e-02
5.027881655923709836e+00 -4.199676439614867529e-02
4.521125183335470865e+00 -3.822137273518507600e-02
4.017352092900085658e+00 -3.396809032435114950e-02
3.526595994862864902e+00 -2.947705842304680288e-02
3.125771240798180806e+00 -2.602391208992985844e-02
2.767585739882456597e+00 -2.346760999173255410e-02
2.448045825160525268e+00 -2.057176921824083876e-02
2.187922794251819791e+00 -1.864566894559462409e-02
1.954094763320291639e+00 -1.659395153713763560e-02
1.666322031836940720e+00 -1.397848468262875149e-02
1.387046227230218642e+00 -1.195046690163293485e-02
1.235988090619415392e+00 -1.048176444644943923e-02
1.003173731115281075e+00 -8.082986391559177780e-03
7.850343890622132337e-01 -6.969837967535384704e-03
6.134231153322846630e-01 -5.113069339123452878e-03
1.263886086858320468e+01 -1.043178784136321313e-01
1.152581158339998701e+01 -9.530859286622531124e-02
1.049165520847494726e+01 -8.706351739272608081e-02
9.533608751672121073e+00 -7.924028513704561849e-02
8.648366710557603199e+00 -7.189816321393571741e-02
7.832764611760542728e+00 -6.547957964951707510e-02
7.083269666072854243e+00 -5.913906766881218274e-02
6.396272112252759712e+00 -5.326859395755836196e-02
5.767981651482130268e+00 -4.844246576359597517e-02
5.194670804369604156e+00 -4.337328644433600944e-02
4.672730235824642087e+00 -3.917472082154090790e-02
4.153531256904315683e+00 -3.490543665586689354e-02
3.647405432036227246e+00 -3.066329900715606196e-02
3.233802437624385462e+00 -2.697631319638357436e-02
2.864031819284234892e+00 -2.388731547808478975e-02
2.534022027679122768e+00 -2.120039257076104106e-02
2.265256231374467522e+00 -1.924849337707370059e-02
2.023604955531457250e+00 -1.724571300804129959e-02
1.725965491441897370e+00 -1.464661472838624592e-02
1.539535773193610124e+00 -1.273647962109166441e-02
1.280763290288498002e+00 -1.073785417389601891e-02
1.039716284400551416e+00 -8.348911049508489848e-03
8.138893308662196180e-01 -6.561052022618316451e-03
6.511892014048020760e-01 -5.091818512814814610e-03
2.515342893249993828e-01 -2.421408235972045617e-03
1.186447918055815620e+01 -9.812558677367005933e-02
1.080560197102574627e+01 -8.957497899549111964e-02
9.823783780150703748e+00 -8.146137703964030641e-02
8.915861300844763804e+00 -7.443422370430852197e-02
8.078836727122700623e+00 -6.716852338259465816e-02
7.308972591196059909e+00 -6.124866269053351464e-02
6.602805872727904202e+00 -5.509473021152121175e-02
5.956582321188838236e+00 -4.995506902020394047e-02
5.366598751944042789e+00 -4.488831662254074567e-02
4.829062254559671530e+00 -4.030417431627134756e-02
4.294023219288845894e+00 -3.601800869551722434e-02
3.813294570516872373e+00 -3.199213596731537157e-02
3.345406061200574044e+00 -2.782746256968517476e-02
2.996650874850100177e+00 -2.487914295530737827e-02
2.652246721748497738e+00 -2.201296888789798512e-02
2.345198415350421950e+00 -1.988056584189977494e-02
2.095388494266312573e+00 -1.750785203811620547e-02
1.787748299523690632e+00 -1.527028463087886159e-02
1.594882467146320870e+00 -1.330411810677620439e-02
1.327091988104420972e+00 -1.116595376655059660e-02
1.128814721583019764e+00 -9.381926806664274074e-03
9.049959460489473972e-01 -7.190079446116015051e-03
6.752560431041280120e-01 -5.229259662659942534e-03
5.461704993733387248e-01 -4.469939074979983190e-03
1.221117204183196847e+01 -1.008338679895623979e-01
1.112725440553237632e+01 -9.206380096144718694e-02
1.012132379372255642e+01 -8.391887016845908653e-02
9.190516866168032095e+00 -7.649210688802420000e-02
8.331573309790170967e+00 -6.919418059505846874e-02
7.541010705581893347e+00 -6.302928730580510674e-02
6.815213285520395736e+00 -5.662281267959005937e-02
6.150703579431083590e+00 -5.145370706035253677e-02
5.543494503242138549e+00 -4.663405092991120687e-02
4.990037686941009909e+00 -4.162453292523501241e-02
4.438782062739957013e+00 -3.708507395505634269e-02
3.943175248198721228e+00 -3.331685931518291871e-02
3.498602219130511504e+00 -2.922755599276510505e-02
3.100608785370291720e+00 -2.596152979799400476e-02
2.744924111126617383e+00 -2.329348963279261053e-02
2.427803333332516189e+00 -2.028788741037285126e-02
2.169648283390821053e+00 -1.830605850670186802e-02
1.851578890809902900e+00 -1.555409653199854407e-02
1.652112945877716399e+00 -1.393069833488940791e-02
1.375074367549413035e+00 -1.163158342202173963e-02
1.169819715901050161e+00 -9.702382303746186903e-03
9.943393277364728222e-01 -8.434230468940666706e-03
7.780385402250574733e-01 -6.503951398176718163e-03
5.664159210475585571e-01 -4.296662986871266701e-03
1.256603602542535647e+01 -1.036806254587298859e-01
1.145668423588593754e+01 -9.480010304385932951e-02
1.042637294891665078e+01 -8.650579108852136934e-02
9.472234833632334983e+00 -7.864219153747190050e-02
8.590990739136191934e+00 -7.138227803911093017e-02
7.779314424929601124e+00 -6.491057102356152797e-02
7.033660816897231882e+00 -5.858933026979472325e-02
6.350378792212174162e+00 -5.275834875033921095e-02
5.725716691159000504e+00 -4.810004573685523754e-02
5.155871397482764351e+00 -4.296090265197920199e-02
4.637100271265421902e+00 -3.870164979980598302e-02
4.121270344536779540e+00 -3.443320512995098892e-02
3.618545285428347746e+00 -3.044067535516228537e-02
3.207878161457901278e+00 -2.671612757845642783e-02
2.840741089390198315e+00 -2.350938893514619918e-02
2.513122466385321108e+00 -2.080603084516641221e-02
2.246378457350465929e+00 -1.900702129761027218e-02
2.006547829081665846e+00 -1.693712410514899500e-02
1.711297414592804600e+00 -1.455575385203415270e-02
1.526327540596351229e+00 -1.262966169181990381e-02
1.269686605431006310e+00 -1.059496677037133697e-02
1.030653175397876709e+00 -8.160873211730588703e-03
8.066526896422623327e-01 -6.277935504900306572e-03
6.453777867023834380e-01 -4.864885673403384486e-03
1.292908531127771887e+01 -1.066911273553904083e-01
1.179409162359119989e+01 -9.749187647410892388e-02
1.073902729150999136e+01 -8.907689504040505746e-02
9.761188389182045455e+00 -8.122627892008725536e-02
8.857285546433375956e+00 -7.383124543593595768e-02
8.024046164556024152e+00 -6.689337815893900419e-02
7.258143218036071431e+00 -6.068362788089130128e-02
6.555796971695862396e+00 -5.475528581104182474e-02
5.913101992079041302e+00 -4.943655622447611087e-02
5.326681453348509621e+00 -4.458055510950885425e-02
4.792450411645964081e+00 -4.009352849599990415e-02
4.260814894347778825e+00 -3.575444235701365908e-02
3.783310205818757321e+00 -3.163625564342118640e-02
3.318648248560258196e+00 -2.750655883907315857e-02
2.939664391405514277e+00 -2.425424248401227695e-02
2.601279281624986783e+00 -2.140997808669311414e-02
2.325719486720605023e+00 -1.946171723780818277e-02
2.077782099241012315e+00 -1.737550478226870115e-02
1.772594270576728581e+00 -1.486423290221026983e-02
1.581196849061229370e+00 -1.328101334336646844e-02
1.315652364232597460e+00 -1.103410102552214271e-02
1.118935791140174274e+00 -9.367609500145217608e-03
8.865972927514285118e-01 -7.406350473105533828e-03
6.692039429212616186e-01 -5.012798800872275348e-03
5.413207350434270371e-01 -3.943022054216738757e-03
1.213954703114959344e+01 -1.001479816477402196e-01
1.105944480478084913e+01 -9.140964948337469698e-02
1.005747919966593074e+01 -8.331758866612663794e-02
9.130571702548504476e+00 -7.584882469689641082e-02
8.275580328435729882e+00 -6.860876562614205698e-02
7.488960782698956820e+00 -6.240416718828958181e-02
6.767011529599782804e+00 -5.638352492696802054e-02
6.106186998009325961e+00 -5.089203001130873649e-02
5.502502775763048248e+00 -4.604609208599107911e-02
4.952392139683309935e+00 -4.120363835289761467e-02
4.404681837253559884e+00 -3.659383024884853286e-02
3.912343403098880845e+00 -3.278081520136898186e-02
3.470741573074392683e+00 -2.902592439440579083e-02
3.075562194226638013e+00 -2.559987318774585921e-02
2.722503396469556414e+00 -2.243449474558108919e-02
2.407660170534370536e+00 -1.983881652123884246e-02
2.151507980187037372e+00 -1.813019188010264390e-02
1.835906690070447933e+00 -1.509215682970973041e-02
1.638001656032251452e+00 -1.382214180817998780e-02
1.363231093658853865e+00 -1.151872890047245940e-02
1.159611705297731499e+00 -9.497846707297030733e-03
9.855927407816911234e-01 -8.215784205654682801e-03
6.938351039155301603e-01 -5.700180148027965757e-03
5.612914123619205942e-01 -4.025738423311712132e-03
1.249315115423496714e+01 -1.029454484974054174e-01
1.138761531476852085e+01 -9.415730720332335379e-02
1.036127931867900998e+01 -8.589516931996221683e-02
9.411023118150543709e+00 -7.798836299134878636e-02
8.533771079840166252e+00 -7.081953904209148387e-02
7.726083591443472010e+00 -6.428888548652901547e-02
6.984288455906082937e+00 -5.810571521420117985e-02
6.304670305191159230e+00 -5.219978906117957174e-02
5.683574392394699970e+00 -4.752706879827247460e-02
5.117233493734755889e+00 -4.250738595298235445e-02
4.601792704419701785e+00 -3.819019539876696012e-02
4.089236245563562022e+00 -3.392639971207823263e-02
3.589873430614608729e+00 -3.011877744581154676e-02
3.182097762755514037e+00 -2.642956436569471323e-02
2.817662375062599533e+00 -2.310276950600791829e-02
2.492423558100135494e+00 -2.075328443497801573e-02
2.227630727320781823e+00 -1.852567939659463536e-02
1.989664178872266653e+00 -1.661529633957447433e-02
1.696787657366416013e+00 -1.410097836547030171e-02
1.513281127781073820e+00 -1.251812091094097606e-02
1.258641261419227053e+00 -1.049037906426425470e-02
1.021564516047036575e+00 -7.968782661235254694e-03
7.994789136140415531e-01 -5.979077219317805413e-03
6.247660029508531609e-01 -4.835027252399433373e-03
1.285506745502507897e+01 -1.060685185879107900e-01
1.172380543832568911e+01 -9.703443239911431484e-02
1.067264777928567554e+01 -8.857655891227923795e-02
9.698742966744720917e+00 -8.059273471406874778e-02
8.798793912268981998e+00 -7.327228573457446326e-02
7.969611158403469453e+00 -6.643937421028478507e-02
7.207563081706997110e+00 -6.018624677703245107e-02
6.508962016189241417e+00 -5.447236404228788381e-02
5.869942911288352327e+00 -4.916362487452542035e-02
5.286950298908351442e+00 -4.422775449340120985e-02
4.756055526971607605e+00 -3.975415851654334753e-02
4.227869555269599289e+00 -3.521109316489798302e-02
3.753545730107770595e+00 -3.122907426411779264e-02
3.292115972987972317e+00 -2.728236079572348219e-02
2.915821154323387621e+00 -2.400593114821992363e-02
2.579840958658154548e+00 -2.114465232495621461e-02
2.306379717450600886e+00 -1.915015757250502354e-02
2.060369218056437024e+00 -1.734904489308493336e-02
1.757533635295694285e+00 -1.467401049404270727e-02
1.567643071860779669e+00 -1.321422334076656317e-02
1.304205010157940992e+00 -1.101002821121679735e-02
1.109196592830218986e+00 -8.987639020293980430e-03
8.787746921903240027e-01 -7.323704894143828747e-03
6.632144583447235897e-01 -4.922379049256099363e-03
3.771687456475940059e-01 -2.782091405742006824e-03
1.206801335349360471e+01 -9.973239916920882686e-02
1.099173534252366125e+01 -9.099570546283677897e-02
9.993725652793569836e+00 -8.292748166680846689e-02
9.070808646535640563e+00 -7.528056424146072068e-02
8.219767724248679741e+00 -6.832154681908694793e-02
7.437035324959889948e+00 -6.199389566421979747e-02
6.718957824824345337e+00 -5.611356269155556159e-02
6.061801380586977039e+00 -5.055039425853757179e-02
5.461785324953674525e+00 -4.566015073265649454e-02
4.914919379253205101e+00 -4.100777172335225845e-02
4.370681245972422246e+00 -3.633718851873030120e-02
3.881690042157858400e+00 -3.242004435600953638e-02
3.443157526753753750e+00 -2.893293279526938655e-02
3.050702822228007705e+00 -2.534384020777318003e-02
2.700252810401630565e+00 -2.223555796116697889e-02
2.387716118416686406e+00 -1.962888809620531860e-02
2.133500584062598460e+00 -1.787935562108713614e-02
1.820351500434951086e+00 -1.488197229996096431e-02
1.624036398096929679e+00 -1.358909053958785515e-02
1.351416972974733399e+00 -1.125970272600547266e-02
1.149549236419555420e+00 -9.551870456574237250e-03
9.215840597218687424e-01 -7.183424297309401810e-03
6.876662139049146694e-01 -5.227041001448961589e-03
5.562578583644345320e-01 -4.348903017730040843e-03
1.242036133757850536e+01 -1.025893415983445967e-01
1.131865495178491443e+01 -9.384151283447092484e-02
1.029620944685767370e+01 -8.561606029250498628e-02
9.350016968865727307e+00 -7.761686863463063135e-02
8.476738385786539709e+00 -7.059009629734896984e-02
7.673000749638412721e+00 -6.378604123629164069e-02
6.934991126227499691e+00 -5.796367530105783067e-02
6.259197114105886861e+00 -5.220118066542728252e-02
5.641749384570247550e+00 -4.692973269418584253e-02
5.078800531604519719e+00 -4.272136470627274640e-02
4.566571120559927977e+00 -3.803471533971786167e-02
4.057416432174725252e+00 -3.377258083349114065e-02
3.561443264073839376e+00 -2.990106382136409682e-02
3.156490184337400695e+00 -2.650616254241714917e-02
2.794627341984830426e+00 -2.349690189518927400e-02
2.471823993742587433e+00 -2.086807879189674780e-02
2.209082308863663080e+00 -1.866301688935504896e-02
1.972918124328020939e+00 -1.638811532855451517e-02
1.682310672958821085e+00 -1.401202639221420070e-02
1.400285110361378482e+00 -1.180975713642113713e-02
1.247724311036338740e+00 -1.028215832068127625e-02
1.012617730681910411e+00 -8.154108426714733182e-03
7.924029033550012979e-01 -6.621300691169895725e-03
6.191642027351130784e-01 -5.165909348248193082e-03
1.278105053904055666e+01 -1.056389995625326983e-01
1.165353976873179676e+01 -9.666651140845824997e-02
1.060628918444993651e+01 -8.801114150343215814e-02
9.636392379786924423e+00 -8.005660071958013713e-02
8.740524939949565919e+00 -7.290185362024093063e-02
7.915279683149050172e+00 -6.600982281885191261e-02
7.157108196363731523e+00 -5.979731620256834024e-02
6.462297445072749724e+00 -5.380052504435683947e-02
5.826972320132019156e+00 -4.866247329978461156e-02
5.247418459357926501e+00 -4.413538075257705112e-02
4.719843326398232897e+00 -3.937323775444064727e-02
4.195044925792254631e+00 -3.493565255528479491e-02
3.683584128853152784e+00 -3.074961589392593078e-02
3.265715841750155946e+00 -2.749536902177196832e-02
2.892080056555567324e+00 -2.399085652429589627e-02
2.558636796217594434e+00 -2.111411166405405271e-02
2.287169331778430514e+00 -1.907470186334001352e-02
2.043106925274449370e+00 -1.681211220010574159e-02
1.742523550898372298e+00 -1.448454487229394912e-02
1.554253711300072283e+00 -1.307763665765802885e-02
1.292954650416187512e+00 -1.081535457025857051e-02
1.049546017777831519e+00 -8.626795731194363340e-03
8.215394116953630421e-01 -6.383781515541578008e-03
6.572875262855690792e-01 -5.089406061817531440e-03
2.538753695384278752e-01 -2.128903185083012416e-03
1.199650062664005290e+01 -9.933308682207883655e-02
1.092414273163059057e+01 -9.064210543274101028e-02
9.930110996059388739e+00 -8.283189827266458638e-02
9.011204685398688241e+00 -7.494711722951404032e-02
8.164140662790437375e+00 -6.806564968997742826e-02
7.385370098217912016e+00 -6.150082731920953477e-02
6.671174961062237507e+00 -5.593058473984733464e-02
6.017684660215856240e+00 -5.029410954899184161e-02
5.421168636847172095e+00 -4.536080728525573175e-02
4.877776355417728915e+00 -4.090316859728015259e-02
4.336931154472751793e+00 -3.662480094748980786e-02
3.851121903034256277e+00 -3.252655789513828055e-02
3.378425815953536748e+00 -2.854451874025819291e-02
3.025980246507443461e+00 -2.536264565384547739e-02
2.678119876897360196e+00 -2.227327444826703723e-02
2.367886219135235226e+00 -1.978220069468862585e-02
2.115626484847371813e+00 -1.773996579967333787e-02
1.804905929379100771e+00 -1.477926758759590120e-02
1.610138010567863098e+00 -1.346626727129540159e-02
1.339731674093793234e+00 -1.108755233705150181e-02
1.139515110150625121e+00 -9.719002400315345999e-03
9.134964470070863207e-01 -7.324353881521890666e-03
6.815811571986847284e-01 -5.406846947973038484e-03
5.512944797486817317e-01 -4.644991049685021078e-03
1.234763073067006900e+01 -1.020854711447513191e-01
1.124978287823411272e+01 -9.347789744148159163e-02
1.023130761080528828e+01 -8.515198842428599313e-02
9.289044750899975611e+00 -7.726972757636388356e-02
8.419896225398773026e+00 -7.031535755764783957e-02
7.620100754388357878e+00 -6.347162055382007950e-02
6.885970962806819529e+00 -5.777311266330560635e-02
6.213923979642806295e+00 -5.196845417931358208e-02
5.599990822397483470e+00 -4.664999906768270421e-02
5.040495581454170981e+00 -4.245744681944384202e-02
4.483286914166974668e+00 -3.748674158004697970e-02
3.982421389546815682e+00 -3.323196997410628878e-02
3.533191935282011809e+00 -2.964679822861047628e-02
3.131053641014055255e+00 -2.655258239490250818e-02
2.771737423811536871e+00 -2.342548015713977888e-02
2.451349924751528242e+00 -2.024865610336533048e-02
2.190632365957553063e+00 -1.832078294859198000e-02
1.869365242575403707e+00 -1.530533740311736633e-02
1.667910035426058091e+00 -1.390500243361678274e-02
1.388163054522498996e+00 -1.139200283585452625e-02
1.180900770767633112e+00 -1.001442590674952310e-02
1.003719291209250519e+00 -8.418303335770139367e-03
7.853373405359074244e-01 -6.639603622374171295e-03
5.716877237418127589e-01 -4.385176942777606161e-03
1.270704024155461731e+01 -1.052145325966349215e-01
1.158338239562094785e+01 -9.602015273428389508e-02
1.054010569212689497e+01 -8.759484617279421348e-02
9.574204559633198386e+00 -7.969835401389570306e-02
8.682382244665800997e+00 -7.249999634685233563e-02
7.861124012233340785e+00 -6.569783240833650118e-02
7.106909345537575362e+00 -5.950359386461405442e-02
6.415806474741185816e+00 -5.356244475057324317e-02
5.784206951846339706e+00 -4.838805963141522976e-02
5.208075205013018127e+00 -4.391709255208618018e-02
4.683820217181350110e+00 -3.920173087023939157e-02
4.162447834466107111e+00 -3.477089279086396922e-02
3.654413271266612639e+00 -3.052118358749202412e-02
3.239416480130473897e+00 -2.722302581360383500e-02
2.868448705316266611e+00 -2.394381369056062039e-02
2.537536545838334323e+00 -2.105623608409951456e-02
2.268137598615565409e+00 -1.897486365926302418e-02
2.025879567115114632e+00 -1.667397690807987526e-02
1.727743895532141138e+00 -1.439748773473395818e-02
1.540893699543188555e+00 -1.291501511151817334e-02
1.281733140392459891e+00 -1.061064763042723035e-02
1.040404764223831213e+00 -8.820214031869362883e-03
8.142314348166806992e-01 -6.476055459627111204e-03
6.514238005209784799e-01 -5.248931389732225741e-03
1.307478115885331071e+01 -1.082695327789326839e-01
1.192510237624658309e+01 -9.904890943608293807e-02
1.085666504428411017e+01 -9.029336477323034182e-02
9.866652931604534160e+00 -8.220814530659160957e-02
8.951807419089931273e+00 -7.486051550458627801e-02
8.108716672346288235e+00 -6.788554804701094070e-02
7.333952454449435443e+00 -6.150306234666186311e-02
6.623566364681902741e+00 -5.560510529310691563e-02
5.973723575498319782e+00 -5.029969949200094326e-02
5.380790157190983081e+00 -4.531885687549760955e-02
4.840723316681173394e+00 -4.080658163996678245e-02
4.303422798073644806e+00 -3.616561349165937911e-02
3.820848264563072583e+00 -3.187840875998166484e-02
3.351331991352393569e+00 -2.834007748271791596e-02
2.968405780349061107e+00 -2.500908436476307131e-02
2.626636956057621042e+00 -2.195531977574946211e-02
2.348234834617688893e+00 -1.970310406960999045e-02
2.097833118395409535e+00 -1.757626231423443236e-02
1.789591393577589784e+00 -1.494703317450016972e-02
1.596351051313910752e+00 -1.349764051989922088e-02
1.328076894636067928e+00 -1.089349856773157328e-02
1.129508984283320583e+00 -9.644936082434255389e-03
8.949191071341965342e-01 -7.572778422464612400e-03
6.754590741991657321e-01 -5.579872628243484622e-03
5.463420977906588982e-01 -4.246521894153355153e-03
1.227495490710716020e+01 -1.016193387318084229e-01
1.118104409195180082e+01 -9.304854431475312326e-02
1.016655864076213334e+01 -8.469197979730787307e-02
9.228344144329351906e+00 -7.686891714372558193e-02
8.363141195816732321e+00 -6.998684613621578010e-02
7.567387103119783909e+00 -6.310588681709794479e-02
6.837128122122890339e+00 -5.722254825337005218e-02
6.168864415455695749e+00 -5.168672139304232582e-02
5.558497404654323404e+00 -4.632727000295602804e-02
5.002426773679621519e+00 -4.209976763619732026e-02
4.448784875262335348e+00 -3.730135055334504041e-02
3.951251455373044230e+00 -3.299180547873072078e-02
3.505014591386405254e+00 -2.960292490728401796e-02
3.105756360884342371e+00 -2.630808042740592073e-02
2.749049025040129823e+00 -2.289848419332288221e-02
2.431020169214999083e+00 -2.014495647490390992e-02
2.172281528246315041e+00 -1.817533943920828302e-02
1.853544114641400231e+00 -1.519724078028322940e-02
1.653676028940187503e+00 -1.377890669432445085e-02
1.376187891376689176e+00 -1.121323985773393060e-02
1.170624325197725524e+00 -9.751305359805314057e-03
9.948923066322676867e-01 -8.544140036386406456e-03
7.003650842249001807e-01 -5.698157385456832820e-03
5.665743298425398589e-01 -4.504044355815144292e-03
1.263308320125008066e+01 -1.048025147597456824e-01
1.151334355842557677e+01 -9.552466455874908391e-02
1.047406822704363449e+01 -8.712349829321443251e-02
9.512152809084737370e+00 -7.928176282389187701e-02
8.624411121486861731e+00 -7.204828199545931788e-02
7.807209526082149686e+00 -6.533407476873315245e-02
7.056890992879330859e+00 -5.910591939045507781e-02
6.369585411477350689e+00 -5.327984743009930857e-02
5.741585146745486590e+00 -4.806173834004986989e-02
5.168964101480182372e+00 -4.353146542586261436e-02
4.647986958173285110e+00 -3.899008437288049161e-02
4.130032315757985906e+00 -3.457306764473043470e-02
3.625420237142987112e+00 -3.025903407287440158e-02
3.213346672392078496e+00 -2.692060155338181493e-02
2.845140224795674744e+00 -2.387285038414881794e-02
2.516636860036811196e+00 -2.112715596656614125e-02
2.249142905886722055e+00 -1.901368504373395982e-02
2.008836014675122073e+00 -1.683484936606839330e-02
1.713005244422932227e+00 -1.429177363042444249e-02
1.527711044169527854e+00 -1.274133666691349039e-02
1.270546666800731028e+00 -1.073493392919044019e-02
1.031248293056479914e+00 -8.812140882029553118e-03
8.070006105410375552e-01 -6.559872954932693262e-03
6.306063560149441916e-01 -5.316409459966797528e-03
1.299962137489264258e+01 -1.077633004347966356e-01
1.185371940735821283e+01 -9.843544670363787996e-02
1.078927168131487946e+01 -8.996596680165470927e-02
9.803294495344784920e+00 -8.189567107512313315e-02
8.892527914528342237e+00 -7.427880853600925259e-02
8.053554090610660410e+00 -6.746099033712628368e-02
7.282643194567553380e+00 -6.106921423659145837e-02
6.576135938561082916e+00 -5.522218183930473895e-02
5.929961324122789534e+00 -4.983203916258038824e-02
5.340578518471575720e+00 -4.493647572725995715e-02
4.803913382860545589e+00 -4.041717973415331899e-02
4.270109658184344958e+00 -3.571136419183615351e-02
3.790707021231948914e+00 -3.165376507199391121e-02
3.324439894917544880e+00 -2.798114268741392491e-02
2.944318157866915087e+00 -2.496260900349843090e-02
2.604988938985197233e+00 -2.189781348057843330e-02
2.328652677566547258e+00 -1.960302899016158965e-02
2.080236785996138149e+00 -1.738354233154854739e-02
1.774327401722988640e+00 -1.506650212199627838e-02
1.582623547074743620e+00 -1.316051910363431367e-02
1.316586360634365294e+00 -1.068085156490868916e-02
1.119631135059955929e+00 -9.445200668624980853e-03
8.870244221348041469e-01 -7.569373878076214070e-03
6.694000788389480316e-01 -5.745139144381867374e-03
3.806784408057126146e-01 -3.279745836083767466e-03
1.220229688242870658e+01 -1.012629530724735855e-01
1.111232131263960632e+01 -9.247542884952293651e-02
1.010186827569296142e+01 -8.417736798285362088e-02
9.167805754451114453e+00 -7.655523236578309909e-02
8.306660105496503022e+00 -6.949642613912629385e-02
7.514840353742299861e+00 -6.269053895538184706e-02
6.788534652872583841e+00 -5.677378663192808594e-02
6.123961144109707710e+00 -5.136138466290852966e-02
5.517261315716018188e+00 -4.596262183284866715e-02
4.964545132526536619e+00 -4.169646051814924342e-02
4.414404442901147085e+00 -3.708645650397543458e-02
3.920202974628233417e+00 -3.314003979112966486e-02
3.477115456877331034e+00 -2.935989978260180461e-02
3.080582546175945513e+00 -2.586873058336069606e-02
2.726492003497535954e+00 -2.277284927389983810e-02
2.410880836227753399e+00 -2.001111647649325351e-02
2.154029799280336555e+00 -1.800186778546355656e-02
1.837761749597457195e+00 -1.507238901274035939e-02
1.639483651072144665e+00 -1.363370286462393770e-02
1.364278049057698228e+00 -1.101310213689151059e-02
1.160417222438966167e+00 -9.473073022393694795e-03
9.302561488661249545e-01 -7.976745365420265590e-03
6.940717000296793282e-01 -5.930847716620671166e-03
5.614801487155515192e-01 -4.697537781788719592e-03
1.255920218468332905e+01 -1.042167533317435724e-01
1.144338225873833714e+01 -9.496603060622346715e-02
1.040809954403909110e+01 -8.659501249409996826e-02
9.450300142693054184e+00 -7.903557531939477132e-02
8.566593822147595461e+00 -7.161355372262767638e-02
7.753415075292488190e+00 -6.484610930874444568e-02
7.007023680925607678e+00 -5.865753407752206938e-02
6.323502869207049848e+00 -5.322321010100258820e-02
5.699231653101820783e+00 -4.752031466903332974e-02
5.130109790371547795e+00 -4.292122678263202845e-02
4.612381692103128650e+00 -3.874179961189049698e-02
4.097814547275143049e+00 -3.433500909573581478e-02
3.596604971300302989e+00 -2.996150022551050465e-02
3.187416301684671716e+00 -2.658383596183950398e-02
2.821872905181716185e+00 -2.372356775149834368e-02
2.495771467096089324e+00 -2.106067544247845064e-02
2.230379750148097528e+00 -1.862277130710323497e-02
1.991891051115420419e+00 -1.685429569675096079e-02
1.698385918239356585e+00 -1.416317291109914743e-02
1.413579414386464617e+00 -1.172357162785524209e-02
1.259519829999673934e+00 -1.063921079281624112e-02
1.022180721590588481e+00 -8.529181884670866340e-03
7.998370533006590177e-01 -6.592068784877254742e-03
6.249358519665587641e-01 -5.207948424240240598e-03
1.292447853011493919e+01 -1.069541462040051044e-01
1.178245969673694660e+01 -9.778179356924132648e-02
1.072202613609846900e+01 -8.923415714533577958e-02
9.740111974587794208e+00 -8.134430523348035180e-02
8.833490441509617597e+00 -7.361884202536540800e-02
7.998555583492962917e+00 -6.699013182442542513e-02
7.231608530279726388e+00 -6.030658282078059373e-02
6.528882380038068867e+00 -5.487931101836060477e-02
5.886450433221146028e+00 -4.938717907021394904e-02
5.300610149298597307e+00 -4.434534875914342145e-02
4.767262097889809702e+00 -4.019307608431776230e-02
4.236879430620143161e+00 -3.574296696683753466e-02
3.720013167199762716e+00 -3.101792095690239504e-02
3.297823860661036832e+00 -2.740720824447846413e-02
2.920363424859523604e+00 -2.465462370488155294e-02
2.583451302638131608e+00 -2.181942309602786373e-02
2.309267196464406258e+00 -1.947823846105938700e-02
2.062740274671916563e+00 -1.697056788820028306e-02
1.759188288014013501e+00 -1.474659075444622464e-02
1.569079796195726351e+00 -1.298229938891796824e-02
1.305224988707063272e+00 -1.045037350575429499e-02
1.059467896199331571e+00 -8.731206958811950011e-03
8.292333732156847992e-01 -7.015759074860782388e-03
6.634169245202283793e-01 -5.546178783142154990e-03
2.562518967035591344e-01 -1.921911328408149955e-03
1.212975732342578183e+01 -1.006836849346013085e-01
1.104377170340681502e+01 -9.188188925131948737e-02
1.003737718335017348e+01 -8.352166633975187382e-02
9.107379277989323896e+00 -7.606799692625074161e-02
8.250300340885361905e+00 -6.895293320483764088e-02
7.462412513312948192e+00 -6.236522013072649806e-02
6.740136016956730813e+00 -5.627906171111034944e-02
6.079289064454772351e+00 -5.098738636028866261e-02
5.476195976874849158e+00 -4.554954818806900702e-02
4.926858724955931024e+00 -4.125223176501308098e-02
4.380309098782610988e+00 -3.673335182560765605e-02
3.889352453445161562e+00 -3.259670878459727805e-02
3.411668752353675504e+00 -2.838128464284935676e-02
3.055580010520979162e+00 -2.547317379868610510e-02
2.704147606595844522e+00 -2.265119229151014296e-02
2.390842121816286081e+00 -2.013135801305087139e-02
2.136004485384273899e+00 -1.781067274461500469e-02
1.822165841576896650e+00 -1.492604059859450015e-02
1.625507009627073174e+00 -1.346982099395281282e-02
1.352480784557621218e+00 -1.080068692560491421e-02
1.150265069438665133e+00 -9.173905053338940463e-03
9.220612883259790005e-01 -7.646943704778083779e-03
6.879294944789006161e-01 -5.623268779116014603e-03
5.564487760308481912e-01 -4.546666404047595283e-03
1.248533986114037297e+01 -1.036399476470663689e-01
1.137347653802855696e+01 -9.448145068887138509e-02
1.034228994527767398e+01 -8.606267612918551413e-02
9.388547258346740421e+00 -7.857324827198865214e-02
8.508972049341627653e+00 -7.110760912950717105e-02
7.699872964230274341e+00 -6.444122078367907347e-02
6.957381455097197076e+00 -5.820240189994463353e-02
6.277734580857591062e+00 -5.273852915521665130e-02
5.657021956283041497e+00 -4.717257163704650924e-02
5.091365654271293728e+00 -4.254559066634875514e-02
4.528144811353422838e+00 -3.807948311862862506e-02
4.021946492376142324e+00 -3.367218203480371735e-02
3.568021242432577012e+00 -2.966888191654070209e-02
3.161707891018106231e+00 -2.644779207069743523e-02
2.798740778889947656e+00 -2.340702413502591603e-02
2.475058347475486809e+00 -2.077386079674330144e-02
2.211725984927465305e+00 -1.856891700853230409e-02
1.887298809014783307e+00 -1.561501290981628064e-02
1.683820660474955044e+00 -1.405877655385918447e-02
1.401394830518443158e+00 -1.123517746353391855e-02
1.192048480943963540e+00 -9.471517539267568578e-03
1.013140614125658256e+00 -8.219475457734258875e-03
7.927370935575210886e-01 -6.711221970940963767e-03
5.769998083384814125e-01 -4.794996076372776313e-03
1.284936275888894563e+01 -1.064420764380352852e-01
1.171126690090259714e+01 -9.721154972592466192e-02
1.065484916098536416e+01 -8.879310832184796054e-02
9.677067318269273244e+00 -8.088037488423960308e-02
8.774521655833881439e+00 -7.321210761258033217e-02
7.943694971918908720e+00 -6.654624840645941009e-02
7.180758876926758738e+00 -6.017843238715019777e-02
6.481880761006415526e+00 -5.446991291642645783e-02
5.843211666070502019e+00 -4.914092796302980959e-02
5.260740950773815428e+00 -4.403290666239226270e-02
4.730844957366113768e+00 -3.982668708388649448e-02
4.203934166956876162e+00 -3.551076562454912044e-02
3.690549505533950558e+00 -3.085201667858116989e-02
3.271239685049438961e+00 -2.720221743560022679e-02
2.896513367706677222e+00 -2.437530801082687590e-02
2.562122203665829545e+00 -2.164351815879817648e-02
2.290029198302024227e+00 -1.940030884580496925e-02
2.045352785930928619e+00 -1.692777254737384135e-02
1.744245440875874520e+00 -1.476674412001030209e-02
1.555578255545338129e+00 -1.292087286821465980e-02
1.293892774092556763e+00 -1.034799174222921642e-02
1.050191600004832582e+00 -8.587347054791470355e-03
8.218720351470341079e-01 -6.889204302482337255e-03
6.575023808513020818e-01 -5.357236387574087870e-03
1.322194751538482116e+01 -1.097033160332158003e-01
1.205727687531131664e+01 -1.003797559212968732e-01
1.097533826521324762e+01 -9.165540546058403848e-02
9.973067624479728721e+00 -8.342627945956365698e-02
9.047176241945191322e+00 -7.567533486737129667e-02
8.194160826260313613e+00 -6.885758524968864369e-02
7.410319082517046851e+00 -6.223232025757335223e-02
6.691917484130740945e+00 -5.635696553098776262e-02
6.034790471446583204e+00 -5.075221143498399867e-02
5.435336563358416306e+00 -4.577502631772296243e-02
4.889404261916816985e+00 -4.114558003301898442e-02
4.346303358722171772e+00 -3.678758997841170136e-02
3.858636004115727047e+00 -3.260817340664124570e-02
3.384298319673925803e+00 -2.822349093248529769e-02
2.997392736030732419e+00 -2.517789484182926182e-02
2.652141822367999335e+00 -2.223134753742063083e-02
2.370928163478511319e+00 -1.990485736808750294e-02
2.118034615183673530e+00 -1.783881967198519547e-02
1.806729702301056228e+00 -1.532623565189008413e-02
1.611586703826199063e+00 -1.362620769537732646e-02
1.340712225783778022e+00 -1.081281562759309547e-02
1.140183144108063873e+00 -9.650024052989430653e-03
9.033389944139846861e-01 -7.357133500041560317e-03
6.817563111614995952e-01 -5.544444618226807356e-03
5.513981945359314185e-01 -4.592665924541930109e-03
1.241160162239781428e+01 -1.032433311018741001e-01
1.130374564777043567e+01 -9.411385782865416827e-02
1.027664344930950691e+01 -8.573616053855680208e-02
9.326964738620660000e+00 -7.821128025072189571e-02
8.451523832542738646e+00 -7.080753818924111209e-02
7.646469752228311378e+00 -6.423727987951768914e-02
6.907827500801031029e+00 -5.777726085953917984e-02
6.232070893919889443e+00 -5.246187595644585810e-02
5.615023693599060728e+00 -4.703692087669545524e-02
5.052855748336531505e+00 -4.238166182022230083e-02
4.493218131721750552e+00 -3.784634657604158542e-02
3.990417264250748719e+00 -3.364775530738113585e-02
3.539531027072627900e+00 -2.990351299326673637e-02
3.136165500013273544e+00 -2.662953642647493055e-02
2.775846274689416138e+00 -2.350517339514675286e-02
2.454546759326577288e+00 -2.090474571878736532e-02
2.193219090849249930e+00 -1.867796095807662191e-02
1.871258622230260293e+00 -1.576847457857862705e-02
1.669444654426493369e+00 -1.419427153938343684e-02
1.389201829442804126e+00 -1.131879533238823107e-02
1.181686718277750181e+00 -9.470759824823336837e-03
1.004251969588720872e+00 -8.261613479094058812e-03
7.068946733215228928e-01 -6.081999378595328090e-03
5.718646920238276143e-01 -4.722340658225967006e-03
1.277435811792373777e+01 -1.059857221257151094e-01
1.164024960641711814e+01 -9.684009357767366100e-02
1.058788121298442420e+01 -8.845458527565355777e-02
9.614124707215959020e+00 -8.051500696364743970e-02
8.715817732070407331e+00 -7.290941745989479306e-02
7.889005373357021789e+00 -6.620815858103176743e-02
7.130094298811781250e+00 -5.994693347897075975e-02
6.435009627108642327e+00 -5.417577311319682343e-02
5.800085021696654408e+00 -4.900485618886968320e-02
5.221170002840303859e+00 -4.383998860685075355e-02
4.694529500233177721e+00 -3.957522316654304290e-02
4.171101191680175013e+00 -3.525850232566749010e-02
3.661236285634529075e+00 -3.080983794438327261e-02
3.244890585054847953e+00 -2.712441400351371310e-02
2.872780271885009284e+00 -2.422848482907439399e-02
2.541000488463073914e+00 -2.156995364199748577e-02
2.270897427581702210e+00 -1.924234300587686353e-02
2.028111610788822183e+00 -1.711839191133149307e-02
1.729359948517670720e+00 -1.468187307419628433e-02
1.542211009922821452e+00 -1.300930711849048946e-02
1.282589524694013772e+00 -1.083306527071724833e-02
1.040955639129458099e+00 -8.590639104974503656e-03
8.145742863206903994e-01 -6.796554329644420057e-03
6.364935221535866772e-01 -5.362571306104004995e-03
1.314569742281798881e+01 -1.092165677633531451e-01
1.198487849450069298e+01 -9.996420354981826184e-02
1.090697300182890039e+01 -9.108268236603422885e-02
9.908802148743339089e+00 -8.293000159137377258e-02
8.987161390457318433e+00 -7.546734155036929903e-02
8.138257958632269862e+00 -6.850540863224678645e-02
7.358439021748493403e+00 -6.202237742910526180e-02
6.643880422327722357e+00 -5.600720346442380343e-02
5.990558873332263445e+00 -5.055662347605624496e-02
5.394622926189539314e+00 -4.562969345534101384e-02
4.852143635262445187e+00 -4.106898476782487595e-02
4.312608859814824669e+00 -3.656653818939552270e-02
3.828187330106547215e+00 -3.253336165417232417e-02
3.357044491256807373e+00 -2.808648605302497409e-02
2.973017387582640669e+00 -2.505316100479096711e-02
2.630276751144011271e+00 -2.204455722537781645e-02
2.351168526384805890e+00 -1.971529165122282157e-02
2.100214282320340242e+00 -1.790273700769465584e-02
1.791324524723849843e+00 -1.500933003380877824e-02
1.597696293243231036e+00 -1.363466805631678540e-02
1.329073084387869974e+00 -1.086529533032516703e-02
1.130216383082081055e+00 -9.585280637930860756e-03
8.953115147712225053e-01 -7.585195592815834054e-03
6.756462001732077560e-01 -5.513198886843799322e-03
3.842119745131884478e-01 -3.243204704744168370e-03
1.233789210998043195e+01 -1.026890715142997623e-01
1.123408140552963985e+01 -9.371003218590014117e-02
1.021108058401003760e+01 -8.536079595723651547e-02
9.265676711949584643e+00 -7.760997888051453242e-02
8.394303386272170542e+00 -7.030606004923535546e-02
7.593254102850919729e+00 -6.399039929405503369e-02
6.858669956767468712e+00 -5.750195427417143651e-02
6.186667547804503897e+00 -5.214387704724343653e-02
5.573197622683253805e+00 -4.686864278848188597e-02
5.014508365389020561e+00 -4.217921651316774295e-02
4.458477175952455518e+00 -3.758366221095562482e-02
3.959017141617697355e+00 -3.343812385805348952e-02
3.511319338712146632e+00 -2.969478129940091027e-02
3.110697297511017645e+00 -2.601853188422311586e-02
2.753055252797330876e+00 -2.330814530148944339e-02
2.434182364582273550e+00 -2.064590730684308026e-02
2.174781513392158416e+00 -1.846900065821764289e-02
1.855313894192387902e+00 -1.590744542337766548e-02
1.655123583475663240e+00 -1.410456569212152102e-02
1.377216112315249763e+00 -1.138878603261276982e-02
1.171354024805383753e+00 -9.459827406461741514e-03
9.389992990923816674e-01 -7.761650447277205003e-03
7.005980636900578373e-01 -5.725705297136125804e-03
5.667023033716322988e-01 -4.808009150871865589e-03
1.269931657432512040e+01 -1.055237164657083920e-01
1.156925737152485389e+01 -9.641449639456667331e-02
1.052099524009504350e+01 -8.806850642624747261e-02
9.551402662733915250e+00 -7.993671023021113597e-02
8.657278392920639831e+00 -7.276933216016541472e-02
7.834560681569277207e+00 -6.589143314954588881e-02
7.079614859412259875e+00 -5.967187130931628919e-02
6.388392796663437956e+00 -5.374935364493968470e-02
5.757203915162371288e+00 -4.880475350913086874e-02
5.181815743072357705e+00 -4.377620859272361720e-02
4.658476010468086237e+00 -3.928669744550908338e-02
4.138508997436645132e+00 -3.496762133034241743e-02
3.632102578436650298e+00 -3.073913339984923193e-02
3.218618983168313630e+00 -2.701930382652747986e-02
2.849344698336294446e+00 -2.410062282165053096e-02
2.519931296879238669e+00 -2.130540017929943505e-02
2.251827894956277110e+00 -1.917349264988928159e-02
2.010970491647946279e+00 -1.717756614419941111e-02
1.714605407577745488e+00 -1.444378193686131871e-02
1.426959767388482403e+00 -1.206495273434558813e-02
1.271415070291549432e+00 -1.091651992326416604e-02
1.031790469138155864e+00 -8.581785750426899201e-03
8.073395234219599148e-01 -6.681256996366450283e-03
6.307726799953210506e-01 -5.442729287914238774e-03
1.306946951122662881e+01 -1.086270014691299718e-01
1.191261747756962919e+01 -9.943209346174256003e-02
1.083877237369103774e+01 -9.060109699393605054e-02
9.844743855053957660e+00 -8.252344739054209843e-02
8.927249787069646558e+00 -7.513309464638266710e-02
8.082473013579013710e+00 -6.776421601139007156e-02
7.306747612874725739e+00 -6.162025326899493033e-02
6.596082798340410669e+00 -5.551152591751882387e-02
5.946444292833934497e+00 -5.005084706598105643e-02
5.354177262496778056e+00 -4.522974336163967934e-02
4.815072622795846691e+00 -4.051926396823720550e-02
4.279030643891736929e+00 -3.600942385295249210e-02
3.756667882548180515e+00 -3.193028009469906642e-02
3.330126336408144372e+00 -2.813558835936201541e-02
2.948815669830290087e+00 -2.490133743916609840e-02
2.608515653338621565e+00 -2.183412171150830514e-02
2.331556983872390632e+00 -1.949962456841199468e-02
2.082576906773521586e+00 -1.778490031871208382e-02
1.775955170802890892e+00 -1.482776995130358905e-02
1.584036923694043697e+00 -1.352900793562824243e-02
1.317570034362859133e+00 -1.091022647342891790e-02
1.069452218553689882e+00 -8.952031375018267359e-03
8.369737996187438522e-01 -6.915975934864457102e-03
6.695993531421693401e-01 -5.475330451991577453e-03
2.586544993726916375e-01 -2.012410559973388906e-03
1.226431397529436218e+01 -1.021905624611881835e-01
1.116455535103371055e+01 -9.325349555088963127e-02
1.014566050093498006e+01 -8.509742467683698020e-02
9.204428572914755691e+00 -7.716458242375916210e-02
8.337184729085070245e+00 -6.991983783144847808e-02
7.540228641833163437e+00 -6.350438283257220373e-02
6.809658714607699892e+00 -5.718428613959726514e-02
6.141442368763052606e+00 -5.177853177401496587e-02
5.531623778981497708e+00 -4.665050077930205791e-02
4.976412584125906591e+00 -4.193684678198841831e-02
4.423963045789588655e+00 -3.756847207340115180e-02
3.927823735447773856e+00 -3.345043151869295239e-02
3.445149966360149030e+00 -2.900878462799346205e-02
3.085477595366735937e+00 -2.585646131467558492e-02
2.730370211693372795e+00 -2.280394425629362481e-02
2.413951568834609152e+00 -2.012365031562295126e-02
2.156544402334221733e+00 -1.819103249190625118e-02
1.839540534033366370e+00 -1.561614529001233154e-02
1.640957270010779512e+00 -1.383126143827068805e-02
1.365291605708155442e+00 -1.144890987468690814e-02
1.161130996503464630e+00 -9.435343900905807102e-03
9.307021468515117579e-01 -7.704617624942742930e-03
6.943198355966407886e-01 -5.695058304602531804e-03
5.616028853530471432e-01 -4.852554966916278190e-03
1.262451680879666327e+01 -1.051264866093578332e-01
1.149832309506783723e+01 -9.613015333597284273e-02
1.045425903522680322e+01 -8.762105456380653301e-02
9.488946906094634315e+00 -7.947633825787629724e-02
8.598885992755599617e+00 -7.237611828667532554e-02
7.780305277933456942e+00 -6.547173092199419508e-02
7.029327731826319869e+00 -5.935394017572682979e-02
6.342040332976652373e+00 -5.340327840084944933e-02
5.714497740499266065e+00 -4.839611822744360747e-02
5.142660473593613446e+00 -4.356105015897562827e-02
4.573291526800997708e+00 -3.848259905400133740e-02
4.061818593151576451e+00 -3.431034487186961773e-02
3.603150324125374393e+00 -3.063390754509952643e-02
3.192632521436932436e+00 -2.723925120053290877e-02
2.825942067595847096e+00 -2.398540265087871839e-02
2.498982646530528928e+00 -2.093422022367714963e-02
2.232936291414049368e+00 -1.868625095622036825e-02
1.905336758949567999e+00 -1.599760859630694823e-02
1.699882155022069963e+00 -1.418359375270829628e-02
1.414675465401146193e+00 -1.203815689689684276e-02
1.203281214896279483e+00 -9.865935659434733537e-03
1.022688855819482878e+00 -8.781497542993430688e-03
8.001703788050860133e-01 -6.810823415414398764e-03
5.824241909382675830e-01 -4.714532279297503105e-03
1.299327709406798981e+01 -1.080950977998336449e-01
1.184038368548660358e+01 -9.890710008285558130e-02
1.077073515666023340e+01 -9.008479841917467479e-02
9.780896502772987944e+00 -8.206278494223100128e-02
8.867540234688256362e+00 -7.469124523433108565e-02
8.026971899953709411e+00 -6.734124365381929933e-02
7.255246611221467745e+00 -6.110086475738282785e-02
6.548452038412924558e+00 -5.514241869763288062e-02
5.902655855499492787e+00 -4.964287786014936338e-02
5.313878979161097860e+00 -4.497528530094345445e-02
4.778236809869914836e+00 -4.021303106759532148e-02
4.245702124735550420e+00 -3.570611246119493459e-02
3.726930569910670066e+00 -3.156276314890857360e-02
3.303285836009845156e+00 -2.802504627695615383e-02
2.924740262352038211e+00 -2.471966149524006118e-02
2.586957109203815719e+00 -2.158990929410201098e-02
2.312067886841392195e+00 -1.925663077900297698e-02
2.064997101492032527e+00 -1.750565061670258590e-02
1.760829700341360438e+00 -1.458948760454392007e-02
1.570408365674450746e+00 -1.321508355118531167e-02
1.306111752412748572e+00 -1.093922260094286336e-02
1.060045520354952364e+00 -8.942359592881147373e-03
8.295491194689857961e-01 -6.813754873841468794e-03
6.636156278662765917e-01 -5.425670342960368063e-03
1.337076317053370289e+01 -1.113074191492537529e-01
1.219077486324591320e+01 -1.017427416595944600e-01
1.109508507859289317e+01 -9.291665661247296149e-02
1.008045514157479516e+01 -8.465239117391130941e-02
9.143476188723402842e+00 -7.692071097970824833e-02
8.280327441138201294e+00 -6.974193599470963900e-02
7.487456225212160810e+00 -6.324630160502078824e-02
6.760831703913490642e+00 -5.705190703336614211e-02
6.096394238798287901e+00 -5.162559442552672878e-02
5.490322092984563085e+00 -4.648562028729968931e-02
4.938412096281095565e+00 -4.196073784939604451e-02
4.389659585393109964e+00 -3.726555449489313276e-02
3.896819884477656259e+00 -3.277151330921202615e-02
3.417487524816594124e+00 -2.884177301114943665e-02
3.026670839397731072e+00 -2.569842098188317506e-02
2.677793432350120906e+00 -2.232789710790292204e-02
2.393806942387032510e+00 -1.989756167069208631e-02
2.138402931809717078e+00 -1.788562283759161098e-02
1.823969567249035917e+00 -1.553909371604019450e-02
1.626881023600023735e+00 -1.391245177938038244e-02
1.353395980799378728e+00 -1.149612620740198682e-02
1.150972964254206143e+00 -9.582370957231491765e-03
9.118160474329081167e-01 -7.845058802697157246e-03
6.880962452261830675e-01 -5.656466009557444864e-03
5.565504143757208366e-01 -4.460126307732085495e-03
1.254966365319059030e+01 -1.045544926234579231e-01
1.142759600007927823e+01 -9.559897603209320527e-02
1.038773043515490357e+01 -8.706042264875271663e-02
9.426619114068850891e+00 -7.896726085410295248e-02
8.540696066828513011e+00 -7.193601092844563449e-02
7.726199349977010300e+00 -6.499593565883064750e-02
6.979215902505206515e+00 -5.896354467671034022e-02
6.295870517785956189e+00 -5.301201093635956457e-02
5.671965519577384818e+00 -4.793881467864730128e-02
5.103702257469300285e+00 -4.330101236890857713e-02
4.538001298120283522e+00 -3.815790250274763568e-02
4.029827702103165876e+00 -3.393267594023632872e-02
3.574302259113695257e+00 -3.021116276698129766e-02
3.166781533283866246e+00 -2.670669026368727855e-02
2.802803085540924055e+00 -2.361808853274491304e-02
2.478277001582128936e+00 -2.064712897234551037e-02
2.214299979451870293e+00 -1.840163945301061602e-02
1.889157131841932236e+00 -1.569243375290896650e-02
1.685307933491503984e+00 -1.390330606915437216e-02
1.402396210584119896e+00 -1.195522925148053729e-02
1.192805445822292532e+00 -9.841600131507302271e-03
1.013672938466463558e+00 -8.527239989822995095e-03
7.134670079530595066e-01 -6.014541430329334651e-03
5.771548323411258563e-01 -4.627281446826278684e-03
1.291718768637136172e+01 -1.076654118708715302e-01
1.176830106349482818e+01 -9.830812085923260057e-02
1.070278109758532104e+01 -8.951165535958806319e-02
9.717116586183349725e+00 -8.154382394723036498e-02
8.808041222553329774e+00 -7.413031134929028154e-02
7.971571473427411902e+00 -6.686550449399183971e-02
7.203935193390563541e+00 -6.058948757497651522e-02
6.501045989154853544e+00 -5.473092838881099542e-02
5.859048488628110007e+00 -4.918805835259260767e-02
5.273786409778272066e+00 -4.468326023982204659e-02
4.741534897119956682e+00 -3.986721037429179909e-02
4.212533020409003015e+00 -3.536203646288309244e-02
3.697285553072061415e+00 -3.115642978420793754e-02
3.276623799930223679e+00 -2.788173689462327548e-02
2.900769621153770572e+00 -2.450956530204638148e-02
2.565502601657244419e+00 -2.185793983914647090e-02
2.292738633531225645e+00 -1.924680253991257334e-02
2.047516828875922901e+00 -1.732065467940134204e-02
1.745813781372698603e+00 -1.432503218247989027e-02
1.556817097485423407e+00 -1.288596108999338387e-02
1.294723541987313764e+00 -1.071891178064933448e-02
1.050666691189525492e+00 -8.923391322611273768e-03
8.221998529857573734e-01 -6.695777830628320444e-03
6.424142721147110269e-01 -5.426621596683347225e-03
1.329336241687983566e+01 -1.106681656660748747e-01
1.211737419883704092e+01 -1.012507294833266958e-01
1.102582173333000704e+01 -9.232101095400772894e-02
1.001536507029505430e+01 -8.402605707878191277e-02
9.082627867532544030e+00 -7.643371764829566539e-02
8.223679066473961186e+00 -6.925438108557875616e-02
7.434899702981509151e+00 -6.268645807875714016e-02
6.712187829821276708e+00 -5.672987364363848289e-02
6.051629289136766232e+00 -5.116119344164815619e-02
5.449131970521335688e+00 -4.602532880649838620e-02
4.900768673037089407e+00 -4.148385903821312504e-02
4.355491254072709317e+00 -3.655257231535229828e-02
3.865962135828510782e+00 -3.240069815791243868e-02
3.389984250858713022e+00 -2.863457947770680842e-02
3.001941301577816468e+00 -2.551139210423725157e-02
2.655731442057847058e+00 -2.208122270553481564e-02
2.373864968275572807e+00 -1.965129699406897509e-02
2.120319237046552452e+00 -1.755530015111075523e-02
1.808395961193712598e+00 -1.538786638393720499e-02
1.612862066453780052e+00 -1.358423676107569332e-02
1.341630321771890344e+00 -1.135212732163246377e-02
1.140882581607592039e+00 -9.620889524445862262e-03
9.037323455262221694e-01 -7.513374584126780546e-03
6.819550638808060672e-01 -5.612202304731507552e-03
3.877455082206643922e-01 -3.181161061243362002e-03
1.247494238300848224e+01 -1.041093519978818077e-01
1.135700206732321327e+01 -9.501356631397378516e-02
1.032123685713219885e+01 -8.652597542995263402e-02
9.364394550127034478e+00 -7.853427603366013032e-02
8.482619658989728251e+00 -7.151486805837513339e-02
7.672376017192454434e+00 -6.454996598933614160e-02
6.929316006786810256e+00 -5.861962329581768549e-02
6.249885392260551065e+00 -5.265302980830364327e-02
5.629698722693348145e+00 -4.752566120440191583e-02
5.064878632071487807e+00 -4.293440810873865032e-02
4.502902986396756901e+00 -3.787859792703989620e-02
3.998154326367455713e+00 -3.392827891371014148e-02
3.545761596142998240e+00 -3.000001833064508405e-02
3.141039590430914963e+00 -2.659211766993458542e-02
2.779736200997200868e+00 -2.343847535401019991e-02
2.457584808445027580e+00 -2.040466920086232705e-02
2.195662816838443110e+00 -1.816412096891763944e-02
1.873109551314851240e+00 -1.544477050058961319e-02
1.670872381601196555e+00 -1.368061854944217781e-02
1.390236046897004085e+00 -1.168131999596677684e-02
1.182367315972366217e+00 -9.884977403468256721e-03
9.478451450336090600e-01 -7.974478831261103476e-03
7.071272536648510743e-01 -5.952222501376205378e-03
5.719382446354082106e-01 -4.817810005611776296e-03
1.284110450235842116e+01 -1.072009089287524475e-01
1.169633448034718448e+01 -9.783193406130659409e-02
1.063495452933081431e+01 -8.906246309459434074e-02
9.653661632901021861e+00 -8.111072447859352108e-02
8.748746797701583588e+00 -7.350739026369941531e-02
7.916468782959430683e+00 -6.672259306588808336e-02
7.152815952931282695e+00 -6.020770305191829735e-02
6.453854065276355634e+00 -5.467371855898309208e-02
5.815656337993450720e+00 -4.901896529589626350e-02
5.233897576932607265e+00 -4.417670344267226462e-02
4.705040495793652688e+00 -3.965469054272316440e-02
4.179548607792986203e+00 -3.515813441783843113e-02
3.667821621325322745e+00 -3.089218058819785326e-02
3.250102558329982738e+00 -2.759178473142473095e-02
2.877021728261674127e+00 -2.434586351877303725e-02
2.544279167032577060e+00 -2.150715981290891865e-02
2.273494747597514465e+00 -1.929012578618427218e-02
2.030168894852754313e+00 -1.705008071667996755e-02
1.730894955222884279e+00 -1.421434826953580158e-02
1.440499840798054265e+00 -1.219193590462141694e-02
1.283441639077192331e+00 -1.066495157734937381e-02
1.041451232970519447e+00 -8.805823243772216771e-03
8.148475255956997287e-01 -6.912795510504767156e-03
6.366444767475097910e-01 -5.388981337042757572e-03
1.321600490713730558e+01 -1.101686620261299043e-01
1.204404029415604072e+01 -1.005172797713952126e-01
1.095668798823352574e+01 -9.180569615933303895e-02
9.950432558114433945e+00 -8.356346114137613856e-02
9.021948085210855339e+00 -7.577718533314219129e-02
8.167232859507405962e+00 -6.892351794867865311e-02
7.382537710789770280e+00 -6.224993991227169288e-02
6.663832202415301609e+00 -5.650873400753243792e-02
6.007035496331621260e+00 -5.049114229612116506e-02
5.408188982804082556e+00 -4.570740188537068815e-02
4.863294786237729816e+00 -4.124292626320547051e-02
4.321510550049269206e+00 -3.652513571814094973e-02
3.793731028551789564e+00 -3.191448495650797690e-02
3.362695020790969380e+00 -2.838043054683623417e-02
2.977443417604439535e+00 -2.532133815616352882e-02
2.633773894506330482e+00 -2.207890507465287352e-02
2.354024316590169974e+00 -1.964913598757408661e-02
2.102513829332741224e+00 -1.769319585642555731e-02
1.792955283054711746e+00 -1.479783150083029651e-02
1.599061730814283599e+00 -1.315523331204376117e-02
1.329993948434161188e+00 -1.124283942420351880e-02
1.079478928041856189e+00 -9.023357286439910932e-03
8.448292902224805445e-01 -7.116675632298646859e-03
6.758310150972151042e-01 -5.829263582745053927e-03
2.609936397905689986e-01 -2.224528979113198426e-03
1.240026288584319936e+01 -1.037260463698434082e-01
1.128645917907267737e+01 -9.462119495824598825e-02
1.025497184861845845e+01 -8.604218499171291390e-02
9.302415776696037142e+00 -7.822834794866133368e-02
8.424856930410610900e+00 -7.122256801051275732e-02
7.618671637049664547e+00 -6.431943214036080214e-02
6.879773350989440317e+00 -5.830705536196251898e-02
6.204130639365669886e+00 -5.246053484235747855e-02
5.587541435333720941e+00 -4.726835371864918783e-02
5.026325014154720883e+00 -4.266878077280176346e-02
4.467997271232118983e+00 -3.788929225290046249e-02
3.966604360887921565e+00 -3.380780893954880850e-02
3.478889070561022479e+00 -2.951486247809768579e-02
3.115556889100892235e+00 -2.665419298072468912e-02
2.756816708750918110e+00 -2.336173731756292088e-02
2.437192569229367667e+00 -2.051469113054431997e-02
2.177227100875116950e+00 -1.811954197594581664e-02
1.857107213132890289e+00 -1.538263163697884545e-02
1.656568120704321911e+00 -1.364920092166662866e-02
1.378161664093936256e+00 -1.160099373999033158e-02
1.172058047992471153e+00 -1.011514892802291635e-02
9.394124488437244347e-01 -8.075205122324050425e-03
7.008291271666138300e-01 -5.998393788030433743e-03
5.668221178643586544e-01 -4.857909219214992178e-03
1.276512790422598087e+01 -1.066910333358481733e-01
1.162441637486725021e+01 -9.732992589699783481e-02
1.056734288892558382e+01 -8.865543193684717604e-02
9.590253742926670100e+00 -8.078573790735880944e-02
8.689563795955161041e+00 -7.315209286856383386e-02
7.861468232399575484e+00 -6.645586345567904007e-02
7.101892192878804799e+00 -5.989561648320820136e-02
6.406877577569377813e+00 -5.441852509127350496e-02
5.772416095009704762e+00 -4.878619166399203455e-02
5.194342483486060758e+00 -4.393591323071268512e-02
4.618968324166273121e+00 -3.932139077017907103e-02
4.102056153299046493e+00 -3.462748191980143803e-02
3.638539352768269008e+00 -3.070545957301954593e-02
3.223811491978322064e+00 -2.752632994610010667e-02
2.853349526824210169e+00 -2.433279450366963512e-02
2.523094385700920039e+00 -2.116329169872776736e-02
2.254409538982719674e+00 -1.883954387695973426e-02
1.923489758014064410e+00 -1.596951201656700292e-02
1.716104330997715977e+00 -1.419567833448848529e-02
1.428012960570178569e+00 -1.199989530327176361e-02
1.214658503819320945e+00 -1.038095562853510664e-02
1.032286521281934100e+00 -8.846295539726789850e-03
8.076075198876521144e-01 -6.772178057038434965e-03
5.878514851154478249e-01 -5.089325647720875645e-03
1.313868656752291919e+01 -1.097125898971898633e-01
1.197085508018143329e+01 -1.002136623321675940e-01
1.088761330199524835e+01 -9.141534513312622734e-02
9.885749426611480928e+00 -8.316108070198015290e-02
8.961430700971369845e+00 -7.541685254553671947e-02
8.110993863364674539e+00 -6.865276408339589242e-02
7.330374063271443141e+00 -6.177438840577992307e-02
6.615626537493215054e+00 -5.616459157352606674e-02
5.962571857274641118e+00 -5.025873869635066882e-02
5.367418693426389886e+00 -4.543731205304094023e-02
4.825987635811046061e+00 -4.113024992800721341e-02
4.287762412019883840e+00 -3.642682165516274162e-02
3.763538763879941573e+00 -3.175369509493500275e-02
3.335533755060218208e+00 -2.817869668207303654e-02
2.953133539429496857e+00 -2.508703060219778097e-02
2.611963570936711498e+00 -2.206680039145564320e-02
2.334285018539855372e+00 -1.964116402017988122e-02
2.084769644437080238e+00 -1.765055331875048025e-02
1.777611723419356471e+00 -1.480368427147053800e-02
1.585303887798916733e+00 -1.308806899287602750e-02
1.318387757466600307e+00 -1.113010385693316215e-02
1.069993961933375370e+00 -8.868273344886623902e-03
8.372663062703148418e-01 -7.289497775370273880e-03
6.697979596757115406e-01 -5.695643458911785542e-03
1.352107235512957040e+01 -1.128755747676379595e-01
1.232573002660611294e+01 -1.032744913531944697e-01
1.121604303798620705e+01 -9.424844635841289620e-02
1.018887113323774862e+01 -8.582965020387108013e-02
9.240585014300135569e+00 -7.799638327830797635e-02
8.367268981331525524e+00 -7.074643637976477106e-02
7.565218209967139451e+00 -6.408241507754704192e-02
6.830345015359526428e+00 -5.801700425691745655e-02
6.158521843493888426e+00 -5.239342833548488870e-02
5.545737517099640357e+00 -4.709097968593414785e-02
4.987925656443762179e+00 -4.237557003594831506e-02
4.433319521299479149e+00 -3.767790363487702465e-02
3.935273588396261069e+00 -3.333996846893264032e-02
3.450966274988663596e+00 -2.926979776510835532e-02
3.056142259545536977e+00 -2.582516742468818696e-02
2.703715056911370596e+00 -2.306289002980431435e-02
2.416844647759128772e+00 -2.052568135899621518e-02
2.158891291931007039e+00 -1.804908559936773543e-02
1.841314082210789627e+00 -1.558304707683364626e-02
1.642331567793548386e+00 -1.386145721867750903e-02
1.366136760740566114e+00 -1.150443219006510448e-02
1.161777743186380496e+00 -9.844933239418153861e-03
9.203330225071920667e-01 -7.892664419342183130e-03
6.945552978659083054e-01 -5.802756239300705179e-03
5.617059243183970541e-01 -4.956365228266295525e-03
1.268924969083362342e+01 -1.061987907280915744e-01
1.155267717950965434e+01 -9.686836822595611129e-02
1.049978206366220768e+01 -8.822906486225809419e-02
9.527148508580598474e+00 -8.041970720854765831e-02
8.630679082259842261e+00 -7.275215491757285047e-02
7.806671654253976911e+00 -6.613910055377689168e-02
7.051247019036736674e+00 -5.965483850362145180e-02
6.360134252117897624e+00 -5.403050795984268295e-02
5.729419464038273624e+00 -4.850848418551045871e-02
5.154960375424486152e+00 -4.365130428498210230e-02
4.583157746439288971e+00 -3.917661770220524226e-02
4.069708324488948925e+00 -3.445646547591935116e-02
3.609424680527277385e+00 -3.083500680802367042e-02
3.197597319094942936e+00 -2.740826194046986838e-02
2.829934839165887173e+00 -2.416009174790299807e-02
2.502151090325763327e+00 -2.110782214346922439e-02
2.235526584853233967e+00 -1.879210628139410880e-02
1.907184503582159296e+00 -1.590663687460448436e-02
1.701314612578037622e+00 -1.416428459723273990e-02
1.415670479885247079e+00 -1.191632774657233086e-02
1.204045863195134514e+00 -1.021769385311787660e-02
1.023197261453017815e+00 -8.752536895790318655e-03
7.201346871191551813e-01 -6.171622304790586738e-03
5.825096749641952565e-01 -5.013557219416231794e-03
1.306141606796468224e+01 -1.091677329939922808e-01
1.189780146150301476e+01 -9.973387024325504335e-02
1.081876334868910661e+01 -9.097075927176670462e-02
9.821192027974221972e+00 -8.270349491357685545e-02
8.901131882749199420e+00 -7.500068221134703617e-02
8.054907537634575121e+00 -6.833175563956306320e-02
7.278456926388140680e+00 -6.142681155055880471e-02
6.567660270661026090e+00 -5.577798607032578154e-02
5.918437403201962432e+00 -4.998543324991244069e-02
5.326901850385479698e+00 -4.512831417420532648e-02
4.788901209206017917e+00 -4.089826295138630080e-02
4.254267164819772518e+00 -3.628578332775311832e-02
3.733580296951120037e+00 -3.155745832711960575e-02
3.308576567389768908e+00 -2.794535686852844814e-02
2.928943356509984941e+00 -2.482256989198723326e-02
2.590297071145172048e+00 -2.198620243966757648e-02
2.314709534365905874e+00 -1.986329097018071574e-02
2.067094672621311524e+00 -1.774981945210712606e-02
1.762370908096130950e+00 -1.479017392373325156e-02
1.571576545270396030e+00 -1.300529179687537860e-02
1.306933881854687840e+00 -1.127917317953896353e-02
1.060573157499432595e+00 -8.700403917750816965e-03
8.298638655588889135e-01 -7.074165483486289513e-03
6.483917595686290447e-01 -5.605113673458258020e-03
1.344245426800907417e+01 -1.123763395614922334e-01
1.225130730219584940e+01 -1.027172502967725609e-01
1.114580202239137563e+01 -9.383317512990725640e-02
1.012293060384788213e+01 -8.542797859860244702e-02
9.178957529748140942e+00 -7.757075340900934646e-02
8.309889451831455887e+00 -7.033185819481782564e-02
7.512002313069205073e+00 -6.367196703976051031e-02
6.781129775110946944e+00 -5.754528879615657122e-02
6.113197895131569304e+00 -5.192239711624270504e-02
5.504107693301043547e+00 -4.687980941372991289e-02
4.949820930249941853e+00 -4.211478964678564557e-02
4.398704945659546617e+00 -3.745084879297783109e-02
3.904060228222658413e+00 -3.317884204552600663e-02
3.423196764403769965e+00 -2.898505240925582094e-02
3.031185504161415079e+00 -2.558088316737447757e-02
2.681389639889348420e+00 -2.305472440338099047e-02
2.396699378155487725e+00 -2.052131075687769340e-02
2.140642183042803737e+00 -1.796079380863390210e-02
1.825575667783272626e+00 -1.564165693389711967e-02
1.628173062277202598e+00 -1.385764653112813230e-02
1.354290659313483580e+00 -1.138885257655784626e-02
1.151611830344532628e+00 -9.925840359070899760e-03
9.121985501603236957e-01 -7.603796342536960941e-03
6.883446975284985836e-01 -5.598951912860051887e-03
3.913175207703518121e-01 -3.431478548998177606e-03
1.261346462565832205e+01 -1.055235378358117676e-01
1.148109684976902400e+01 -9.636643192197745511e-02
1.043249226271145425e+01 -8.774616485150817102e-02
9.464103038441717075e+00 -7.987046321980063868e-02
8.571826661508778145e+00 -7.242172846935206187e-02
7.752174545795869953e+00 -6.577303196128349294e-02
7.000721222511183228e+00 -5.926318820407155269e-02
6.313608534430866115e+00 -5.359612591950364130e-02
5.686571258728065459e+00 -4.820009061032008019e-02
5.115693914643619777e+00 -4.333334354611612094e-02
4.547688927222001354e+00 -3.879306760150130068e-02
4.037547439227916257e+00 -3.457687451946337559e-02
3.580423677528936199e+00 -3.058483429232064163e-02
3.171619709839567314e+00 -2.682128556029150096e-02
2.806626322396693851e+00 -2.384997451367136187e-02
2.481305605160630368e+00 -2.102485986067859081e-02
2.216677831621402639e+00 -1.871991810632270617e-02
1.890978339635255079e+00 -1.582988668330523666e-02
1.686721921643630884e+00 -1.411637069201477843e-02
1.403357946500612741e+00 -1.181936799391480192e-02
1.193463132323407505e+00 -1.004104290738358149e-02
9.567014761506514864e-01 -7.835322405600623000e-03
7.136707862538312908e-01 -5.731220626671524113e-03
5.772309075784904930e-01 -4.974744394911127798e-03
1.298429560919835168e+01 -1.086092461384681462e-01
1.182480156245011038e+01 -9.920786056169793310e-02
1.075009702783699339e+01 -9.047491781661655408e-02
9.756784169353419855e+00 -8.227581020880872509e-02
8.841049272651005708e+00 -7.459722706033566908e-02
7.999090905022504749e+00 -6.761364447179869785e-02
7.226696595055824623e+00 -6.103713046992927105e-02
6.519883989650290701e+00 -5.509153313233398908e-02
5.874581377749234612e+00 -4.998534912482862497e-02
5.286584295271671508e+00 -4.483883452502761963e-02
4.752010067312288477e+00 -4.049365209232295287e-02
4.220930064502473655e+00 -3.611965154837862291e-02
3.703803797731533010e+00 -3.133263648924334427e-02
3.281838469218052889e+00 -2.768233835650751179e-02
2.904900329541069581e+00 -2.472356883194846977e-02
2.568746419386499724e+00 -2.195499041130688153e-02
2.295340421698860656e+00 -1.954622116465268983e-02
2.049601215199753135e+00 -1.751269532190039696e-02
1.747285783210956955e+00 -1.475996863020135122e-02
1.454123705528340693e+00 -1.248231484696893726e-02
1.295529281565004798e+00 -1.103232623880738388e-02
1.051238301549400234e+00 -8.523415200916711551e-03
8.224287557021571216e-01 -7.075381690567018877e-03
6.425531542637674676e-01 -5.296504185061395517e-03
1.336398557378794294e+01 -1.117788345779804626e-01
1.217696945143231169e+01 -1.022378389788450442e-01
1.107572553889308509e+01 -9.311439323070040686e-02
1.005721355587533061e+01 -8.467724390838402004e-02
9.117510480432819975e+00 -7.700143175614235225e-02
8.252715105014772234e+00 -6.976891445528654589e-02
7.458982821138388175e+00 -6.327740613872176456e-02
6.732139269028303730e+00 -5.699832402903640127e-02
6.068059170171983929e+00 -5.159907683627638908e-02
5.462695727783213329e+00 -4.631604126148312212e-02
4.911866680831817433e+00 -4.164131084551869061e-02
4.364341794123937746e+00 -3.708072753440246061e-02
3.831075434984436257e+00 -3.256457048381941610e-02
3.395535629736353478e+00 -2.865499623504088808e-02
3.006347379374132878e+00 -2.530481315479097409e-02
2.659203936735647478e+00 -2.268957783311867024e-02
2.376656643877570474e+00 -2.035591539357863716e-02
2.122532899836240272e+00 -1.821601247997562886e-02
1.810031366358475724e+00 -1.545791304204545760e-02
1.614147338715555824e+00 -1.345207114275849547e-02
1.342522008056920679e+00 -1.126262456422005148e-02
1.089557989653979542e+00 -8.802008229890126087e-03
8.526934141437236825e-01 -6.946228350243316592e-03
6.821117901866914357e-01 -5.379855546161337737e-03
2.633654219076451142e-01 -2.255726742460009270e-03
1.253773219636777370e+01 -1.049300908027542278e-01
1.140964177652526246e+01 -9.580848415091131054e-02
1.036544231478390188e+01 -8.734096930224002908e-02
9.401300453107081623e+00 -7.932837764021734295e-02
8.513354294155321966e+00 -7.193140391547406254e-02
7.697783845936764457e+00 -6.512344927860264088e-02
6.950451707830339387e+00 -5.882959846831954664e-02
6.267311689512193418e+00 -5.311910990058160004e-02
5.643959690563392861e+00 -4.783869138703130547e-02
5.076669723364648057e+00 -4.296846930467595332e-02
4.512416354467359447e+00 -3.848550049522162647e-02
4.005736781004998193e+00 -3.403065864849733752e-02
3.512899663015130347e+00 -2.961905952664063008e-02
3.145849973826213120e+00 -2.650496256905374159e-02
2.783476438749057369e+00 -2.350293997139479840e-02
2.460637103818493987e+00 -2.084968104311782713e-02
2.198063142386091240e+00 -1.863314506423292480e-02
1.874829238549850174e+00 -1.572794122832954847e-02
1.672288816477935924e+00 -1.405174983364534079e-02
1.391176076456037913e+00 -1.170854308034560178e-02
1.183051038048715808e+00 -9.850575894129395826e-03
9.481989932647757469e-01 -7.606036306612676268e-03
7.073613438790270491e-01 -5.517579145822342802e-03
5.721128401126100993e-01 -4.641921307225523041e-03
1.290722825400436058e+01 -1.080393678967347254e-01
1.175195813964733738e+01 -9.874894695111045839e-02
1.068157578642919248e+01 -9.000228547329695850e-02
9.692615138770968031e+00 -8.172313041454773441e-02
8.781170220677026350e+00 -7.410284497851513108e-02
7.943380441013463411e+00 -6.709372337324875923e-02
7.175137086273113418e+00 -6.060001064204070809e-02
6.472295317379726853e+00 -5.462708242684044535e-02
5.830849315863972926e+00 -4.964793441884162578e-02
5.246487548896835662e+00 -4.449847733907570657e-02
4.664990425236994476e+00 -3.947882307984151851e-02
4.142580322536929316e+00 -3.538100772416664236e-02
3.674211136513533482e+00 -3.107152349971532140e-02
3.255254735316073678e+00 -2.760913690690422820e-02
2.881007809829236432e+00 -2.451001379533281760e-02
2.547395257241590993e+00 -2.176689845752961816e-02
2.276074007325498805e+00 -1.949306473176214485e-02
1.941878580726335457e+00 -1.643434575960697058e-02
1.732398248834704946e+00 -1.470581239925598631e-02
1.441500213378226869e+00 -1.219211305268214779e-02
1.226090161677931389e+00 -1.018813642737839871e-02
1.041931842882088288e+00 -8.650856252645475891e-03
8.151575250963303265e-01 -6.691871331754274503e-03
5.932815983636635648e-01 -4.572844290838669508e-03
1.328566220111325258e+01 -1.111696799039828543e-01
1.210273785103388633e+01 -1.015619609837627862e-01
1.100586429182429526e+01 -9.253006842109690044e-02
9.991624509689483347e+00 -8.414808116567630558e-02
9.056246239128757480e+00 -7.652134798683539463e-02
8.195754150764912538e+00 -6.926596635148105086e-02
7.406166155270735629e+00 -6.284328121383636612e-02
6.683377795685983891e+00 -5.655944314309226117e-02
6.023101078983363443e+00 -5.128301555671371803e-02
5.421432636209339684e+00 -4.596960293973825079e-02
4.874116102113011273e+00 -4.124365423174947837e-02
4.330178015795175028e+00 -3.668025170660672157e-02
3.800537470608575941e+00 -3.235303210550421332e-02
3.368100504590305189e+00 -2.840419555652150263e-02
2.981707144939405474e+00 -2.502638158651198513e-02
2.637157275637322940e+00 -2.231218402206750287e-02
2.356716956096020610e+00 -1.997230446767630715e-02
2.104666554122854638e+00 -1.783417268439254147e-02
1.794540109216149038e+00 -1.530896438146599377e-02
1.600275531317536082e+00 -1.337643520328558010e-02
1.330809823901491384e+00 -1.114151011377112824e-02
1.080012705961069353e+00 -8.641195749736639911e-03
8.451239390534813767e-01 -6.698284799966219664e-03
6.760182757286187227e-01 -5.174510171191916766e-03
1.367315009857837893e+01 -1.144112523168444445e-01
1.246215349881970269e+01 -1.046306511702373154e-01
1.133832991558449876e+01 -9.540187139064476574e-02
1.029843908017125287e+01 -8.691021087463149386e-02
9.338670776653382077e+00 -7.898212434064122434e-02
8.455104771005053976e+00 -7.168083287198930009e-02
7.643655357751298673e+00 -6.484944977807953481e-02
6.900481046415249509e+00 -5.868739307399187949e-02
6.221182537349495334e+00 -5.290043635173158343e-02
5.601668207224912877e+00 -4.781113931374335324e-02
5.037888930121502185e+00 -4.300003609398215382e-02
4.477292063995155225e+00 -3.826729068926588984e-02
3.974016392521637631e+00 -3.382780601068055559e-02
3.484712703337800033e+00 -2.943354242101607274e-02
3.085801622138501621e+00 -2.604550509506422737e-02
2.729827451718803921e+00 -2.302691273200218464e-02
2.440034829911261749e+00 -2.059276695399772650e-02
2.179549456034208355e+00 -1.865219624717985927e-02
1.858837972362435087e+00 -1.581445699713514286e-02
1.657887547106878356e+00 -1.415280804650919343e-02
1.379024123572718974e+00 -1.171304878288068584e-02
1.172667973906236005e+00 -9.974906785491443120e-03
9.289065193905422513e-01 -7.766838119353304017e-03
7.010210449595293269e-01 -5.432596114245611708e-03
5.668808330642780557e-01 -4.350864621899846151e-03
1.283021951978614794e+01 -1.076214961718499341e-01
1.167923270274989811e+01 -9.836961604004591797e-02
1.061318746635860677e+01 -8.960785669046186785e-02
9.628605301428370566e+00 -8.137484191100027853e-02
8.721428985709987813e+00 -7.380948347229865369e-02
7.887957160998827710e+00 -6.677306408416325278e-02
7.123876109312199389e+00 -6.062942576661679156e-02
6.424965148376553081e+00 -5.436846000940063345e-02
5.787371267101814709e+00 -4.942949289875082919e-02
5.206615209339632067e+00 -4.436142600389247903e-02
4.628804905901708011e+00 -3.928634412699000267e-02
4.109886352311547419e+00 -3.513472009374458971e-02
3.644802954595421252e+00 -3.121879155281627460e-02
3.228750455367111805e+00 -2.749457424431821576e-02
2.857322808998042252e+00 -2.410072845700823169e-02
2.526196148720781132e+00 -2.156770460773444614e-02
2.256945266026411989e+00 -1.931105529764283457e-02
1.925338505264938327e+00 -1.657995658496831670e-02
1.717460962808512015e+00 -1.479922359476917165e-02
1.429007378986742793e+00 -1.232636074655365718e-02
1.215356054127526120e+00 -1.023984365051008351e-02
1.032787709509327634e+00 -8.897642033722810012e-03
7.268652798672958770e-01 -6.313603373531187848e-03
5.879009735563165417e-01 -4.551432386816009999e-03
1.320730302414834512e+01 -1.108648794915630953e-01
1.202860149013878832e+01 -1.012121983655932672e-01
1.093607522177537916e+01 -9.220623042712194906e-02
9.926198422692845469e+00 -8.387604591655829778e-02
8.995145782587409045e+00 -7.629980768041462469e-02
8.139006319518744093e+00 -6.903331264816264801e-02
7.353652075221971174e+00 -6.271030128750081090e-02
6.634809033632486752e+00 -5.638695610236531958e-02
5.978398888569409486e+00 -5.109645413212376974e-02
5.380447906383096779e+00 -4.589542034329064518e-02
4.836661532976840761e+00 -4.111751920787151682e-02
4.296278311746246636e+00 -3.654998837432171105e-02
3.770187220646729731e+00 -3.242012098578137685e-02
3.340789433113037887e+00 -2.843940053806934612e-02
2.957295951391109234e+00 -2.503517252544048763e-02
2.615252945500854409e+00 -2.256465322218783806e-02
2.336969058285456757e+00 -2.014686305659820972e-02
2.086835770081010288e+00 -1.799504251760414286e-02
1.779181971525542139e+00 -1.520642486729032773e-02
1.586438909381725937e+00 -1.359519120980229832e-02
1.319226808955635377e+00 -1.138682771331896507e-02
1.070512582849575622e+00 -8.780484330200177823e-03
8.375893881177133293e-01 -6.745816149474058096e-03
6.543761673174832705e-01 -5.478441094169314400e-03
1.359346835134312492e+01 -1.141183278670823142e-01
1.238663227439586301e+01 -1.042722814225902905e-01
1.126718856226731269e+01 -9.517278177049802446e-02
1.023165574714121817e+01 -8.665603597848063611e-02
9.276209546833138475e+00 -7.869104996301455601e-02
8.396965402547150958e+00 -7.141564763428585871e-02
7.589857827161905490e+00 -6.469725037546558699e-02
6.850713761651978650e+00 -5.845230514008605688e-02
6.175302772591042100e+00 -5.283388385589433967e-02
5.559530826419064375e+00 -4.748493049748867684e-02
4.999321458912505456e+00 -4.285823953098010647e-02
4.442346669619785970e+00 -3.789040248428475477e-02
3.942481968416446936e+00 -3.367168493722282746e-02
3.456614359735071140e+00 -2.941512531512814263e-02
3.060623327304560437e+00 -2.607398513020529537e-02
2.707291613889075688e+00 -2.296094947604084696e-02
2.419677832633674974e+00 -2.052097667162064432e-02
2.161137310333227646e+00 -1.865962661441402173e-02
1.842937886598936315e+00 -1.576995066960887315e-02
1.643618397964313305e+00 -1.403289543255328668e-02
1.367097911248743802e+00 -1.190659486830011188e-02
1.162414200237022799e+00 -9.874923051096821947e-03
9.207070391655173269e-01 -8.081020191732044694e-03
6.947438199975022322e-01 -5.542241814561602899e-03
3.949199797637987230e-01 -3.270649379533531811e-03
1.275336788659986809e+01 -1.072097712891834087e-01
1.160669712400856568e+01 -9.793625323803462068e-02
1.054496388657625339e+01 -8.924415405897748177e-02
9.564809165928794599e+00 -8.096006194016448776e-02
8.661953222411208131e+00 -7.373688946401282807e-02
7.832688852357120979e+00 -6.649290895533373213e-02
7.072717209138827954e+00 -6.045435054604091085e-02
6.377938457954142493e+00 -5.415835560931809428e-02
5.744041646528130762e+00 -4.918540288692264950e-02
5.166949926020625306e+00 -4.428728265254081725e-02
4.592814623176761479e+00 -3.914734669536804046e-02
4.077382479624115597e+00 -3.492276414191799322e-02
3.615557438651383571e+00 -3.107208094781055766e-02
3.202513157064631244e+00 -2.729067286851826271e-02
2.833773504468241278e+00 -2.406395367729995821e-02
2.505162403327304332e+00 -2.143148697216011936e-02
2.237947300003666040e+00 -1.917584547224336633e-02
1.908934073238628626e+00 -1.650241074577146402e-02
1.702756523166966796e+00 -1.466254180742325441e-02
1.416575028788618074e+00 -1.228086142904502229e-02
1.204720233220284431e+00 -1.037228351630499132e-02
9.656094775057142421e-01 -7.949629731368080404e-03
7.203463625897141842e-01 -5.829951971540069632e-03
5.825750662038362560e-01 -4.953118135399496580e-03
1.312902744851538728e+01 -1.104471434044076023e-01
1.195461885228760401e+01 -1.008203415544155351e-01
1.086643817247362698e+01 -9.183406702570601210e-02
9.860978462964824942e+00 -8.375419033343166342e-02
8.934265945255955188e+00 -7.591930291441233158e-02
8.082471345234006677e+00 -6.863909396652535799e-02
7.301238662977010740e+00 -6.240615721948582911e-02
6.586514732710442743e+00 -5.606724905711351487e-02
5.934007214509745332e+00 -5.065421258703677737e-02
5.339640693550639305e+00 -4.570189062849182998e-02
4.799352399497711197e+00 -4.096052493500711850e-02
4.262641437619764773e+00 -3.639409380084120821e-02
3.740088458670328464e+00 -3.222466790076052023e-02
3.313801569077056364e+00 -2.844680112209732603e-02
2.932996436810396013e+00 -2.532973491810071309e-02
2.593485230805798736e+00 -2.244387508654879793e-02
2.317361477477465570e+00 -1.992684393213254093e-02
2.069187194375939676e+00 -1.791492355278578863e-02
1.763866441974858867e+00 -1.508459993007078316e-02
1.467836690421548962e+00 -1.256715774410723657e-02
1.307674320006274815e+00 -1.137239926147010083e-02
1.061087933146746654e+00 -8.918843891799543150e-03
8.300840407912140062e-01 -7.106470594320091552e-03
6.485362387336430778e-01 -5.595994284840780271e-03
1.351386053439891910e+01 -1.135120426748909700e-01
1.231119913849098246e+01 -1.037221888146677290e-01
1.119616688866360477e+01 -9.463398835603237247e-02
1.016501136717589659e+01 -8.620063768171527807e-02
9.214003848012570330e+00 -7.827784718414008969e-02
8.339081544810238000e+00 -7.113577397108254707e-02
7.536167861144699387e+00 -6.412849135430538638e-02
6.801086683110790787e+00 -5.826174184349644514e-02
6.129611687756426619e+00 -5.234888319306389010e-02
5.517668763146126309e+00 -4.730342334814156835e-02
4.960827592991554624e+00 -4.246355740790973277e-02
4.407581653434521129e+00 -3.766928649605517238e-02
3.868729462853036871e+00 -3.315714229755892251e-02
3.428649940013632325e+00 -2.969657847467292375e-02
3.035488144370061647e+00 -2.607545679473268971e-02
2.684772171651073958e+00 -2.286644724016431013e-02
2.399436065502208670e+00 -2.042337642573010745e-02
2.142826651897324908e+00 -1.822053408550798961e-02
1.827188665850586258e+00 -1.555369954829312167e-02
1.629481067565843100e+00 -1.412061230937765310e-02
1.355143838993574157e+00 -1.181375226049420808e-02
1.099780318400870982e+00 -9.378440349834095760e-03
8.605920500391552874e-01 -7.095107577879309312e-03
6.885092146309985672e-01 -5.642386224752327963e-03
2.657719659730568007e-01 -2.440481859126293531e-03
1.267658087308496739e+01 -1.067858724273822446e-01
1.153421726156089377e+01 -9.751027033772216579e-02
1.047695708253989721e+01 -8.872585958164515285e-02
9.501098913307419735e+00 -8.060940557506422743e-02
8.602723962448211026e+00 -7.335697694600000485e-02
7.777704942372682062e+00 -6.615893331146570355e-02
7.021891959322196008e+00 -6.017751049329006507e-02
6.331039338586244902e+00 -5.390757444847189134e-02
5.700943302569442039e+00 -4.889356536417470422e-02
5.127486870975912048e+00 -4.416732882944956334e-02
4.557165059384452377e+00 -3.929929640114015327e-02
4.045167410984655376e+00 -3.498344544353348268e-02
3.547277311757024432e+00 -3.062911206382890397e-02
3.176392640517580190e+00 -2.725019028245239186e-02
2.810360393866105255e+00 -2.399735673650409476e-02
2.484255371802283285e+00 -2.116408098952015163e-02
2.219086918652373619e+00 -1.902343071648003592e-02
1.892671384621403163e+00 -1.632478398960919910e-02
1.688096313779448687e+00 -1.450802756187605409e-02
1.404288224497738158e+00 -1.212219449799284247e-02
1.194162822370353982e+00 -1.049681463870713420e-02
9.570759966179823719e-01 -8.038096984901332148e-03
7.139005043308962462e-01 -5.940220437217842188e-03
5.774121851430767949e-01 -5.035842395757794167e-03
1.305089642399180327e+01 -1.098557864048257254e-01
1.188074293996140796e+01 -1.003153837118725411e-01
1.079702411512779214e+01 -9.138846661250908665e-02
9.795994779921288753e+00 -8.338282810646471810e-02
8.873614879777557363e+00 -7.553114551267327281e-02
8.026119585164734005e+00 -6.832671801729800487e-02
7.249102444481489549e+00 -6.205502018242183698e-02
6.538345273372923927e+00 -5.583069885328461462e-02
5.889800132343386174e+00 -5.038305831262739759e-02
5.299101121065604048e+00 -4.539748976784359347e-02
4.711364434252905298e+00 -4.043205332929571127e-02
4.183432468444066465e+00 -3.582096838039076220e-02
3.710188982692787185e+00 -3.197393898773918941e-02
3.286930942990344384e+00 -2.846827975484634773e-02
2.908904782133916900e+00 -2.509299936764773295e-02
2.571923007211158740e+00 -2.197088124021396097e-02
2.297883364118374683e+00 -1.962549612875286523e-02
1.960362946003471940e+00 -1.679933451641744263e-02
1.748768002180019820e+00 -1.494067926267688556e-02
1.455106798837556115e+00 -1.245987214357142589e-02
1.237575804068280938e+00 -1.096419427417623382e-02
1.051727497027800107e+00 -9.150743385084428999e-03
8.227459721651351199e-01 -7.336296980997448168e-03
5.987197433696632709e-01 -4.901180038588933037e-03
1.343431009297430023e+01 -1.130280769577090144e-01
1.223590139740581151e+01 -1.033004878166045581e-01
1.112523381451746118e+01 -9.421167368553839960e-02
1.009854778040772416e+01 -8.577215160348077017e-02
9.151878508597558692e+00 -7.789078572466656691e-02
8.281388903217749231e+00 -7.081560657675922688e-02
7.482724543229529957e+00 -6.388738931184448355e-02
6.751729665239304623e+00 -5.798115942382282839e-02
6.084195280725301913e+00 -5.205979249987907620e-02
5.475929450549774202e+00 -4.700003805751725577e-02
4.922690662885818469e+00 -4.229796686035601494e-02
4.373065954230461294e+00 -3.750097669169877995e-02
3.837877031941404393e+00 -3.293049848678979152e-02
3.400930767853090675e+00 -2.942473831104405052e-02
3.010613062322208489e+00 -2.605664764974242181e-02
2.662552542943951384e+00 -2.274881762327073120e-02
2.379298725096916201e+00 -2.030483907018123049e-02
2.124717894562603959e+00 -1.810891545468394301e-02
1.811558903417834543e+00 -1.542954403219565750e-02
1.615389361894073117e+00 -1.393339354683535009e-02
1.343327966522274375e+00 -1.162426716305566682e-02
1.090108158770549673e+00 -9.517712047692300850e-03
8.529967360720693836e-01 -7.141878562849317442e-03
6.822796443498215790e-01 -5.743565929635980997e-03
1.382680583365521443e+01 -1.164045875770887001e-01
1.259986111832040656e+01 -1.063878843586616996e-01
1.146189188811236370e+01 -9.719100586083619098e-02
1.040909293852957873e+01 -8.841697272112269967e-02
9.437722989198736201e+00 -8.044761583082619960e-02
8.543714812027843664e+00 -7.284154274826819264e-02
7.722897719001577066e+00 -6.615791216209269965e-02
6.971217328628620535e+00 -5.976225842667446525e-02
6.284409944154149663e+00 -5.394401953215021556e-02
5.658033719736361711e+00 -4.861100672395386041e-02
5.088267026503668689e+00 -4.391599175909295660e-02
4.521622849522533905e+00 -3.891828608984336524e-02
4.013087122103989657e+00 -3.439364076431795925e-02
3.518634873072366887e+00 -3.058118944822653049e-02
3.115670059221582022e+00 -2.704307994636895307e-02
2.756146449250292285e+00 -2.361709092093526585e-02
2.463522244406856299e+00 -2.105976587172750727e-02
2.200360374812643016e+00 -1.884223367637028954e-02
1.876495349773702248e+00 -1.637407446637028502e-02
1.673551776868762886e+00 -1.463351534400154919e-02
1.392031281334341841e+00 -1.194258243263011075e-02
1.183641918128942594e+00 -1.051514179428416317e-02
9.375518696342897140e-01 -8.152767758699126094e-03
7.075020235094842125e-01 -6.049347514810559691e-03
5.721123270406284211e-01 -4.719186889645792145e-03
1.297283757584575881e+01 -1.093390132550041000e-01
1.180704426463962875e+01 -9.982711420079412590e-02
1.072769427916726670e+01 -9.093290006437432238e-02
9.731102789851078683e+00 -8.291722061191592053e-02
8.813123977544957910e+00 -7.509658082931401635e-02
7.969942577020396435e+00 -6.797405801511206824e-02
7.197128769002731907e+00 -6.153986684216865982e-02
6.490393011894070696e+00 -5.555587718218370219e-02
5.845780399824039186e+00 -5.007221328643367275e-02
5.258697766422857356e+00 -4.505110407712109577e-02
4.674807697021548414e+00 -4.025245764431104045e-02
4.150409944360569092e+00 -3.558516323345427973e-02
3.680474366284165022e+00 -3.174430279964796098e-02
3.260172587879344608e+00 -2.838327142107077011e-02
2.884954597358084349e+00 -2.490848273221318507e-02
2.550464915041176006e+00 -2.181126302726691529e-02
2.278508428712886502e+00 -1.946671651644101692e-02
1.943686003714455213e+00 -1.661815958513843811e-02
1.733721161717493686e+00 -1.478425507279991329e-02
1.442444182002229347e+00 -1.229593215560084024e-02
1.226740174136476069e+00 -1.072334470865374603e-02
1.042449040545915251e+00 -9.263471521712573001e-03
7.336159357321816454e-01 -6.342379161451169693e-03
5.933371196852279539e-01 -4.958771628844831081e-03
1.335483038028247549e+01 -1.124098831573210194e-01
1.216076342393510501e+01 -1.027945745691513091e-01
1.105456448051803342e+01 -9.373966645301583245e-02
1.003228500425090530e+01 -8.528942335545328102e-02
9.090045124832005996e+00 -7.744750148678558599e-02
8.223914448692250190e+00 -7.039347896923082992e-02
7.429511447399023361e+00 -6.350521283326213129e-02
6.702632416400746251e+00 -5.755254916052545550e-02
6.038896287292788934e+00 -5.173243498611056201e-02
5.434444174139478889e+00 -4.665402460106853749e-02
4.884821207984917812e+00 -4.208382323523532365e-02
4.338744261338477237e+00 -3.729561260206651352e-02
3.807212188380842299e+00 -3.266743637540396594e-02
3.373376760350179637e+00 -2.912497606337768191e-02
2.985849702622198620e+00 -2.601680224893255372e-02
2.640397397659935308e+00 -2.298121263036492778e-02
2.359364477069076038e+00 -2.038751440111195856e-02
2.106736567604252652e+00 -1.821613236286767634e-02
1.796072772429380127e+00 -1.528911383555009440e-02
1.601406734804662335e+00 -1.372399286648036745e-02
1.331641603982247180e+00 -1.155193334534030704e-02
1.080465211669086045e+00 -9.644024541841697551e-03
8.453785957457984335e-01 -7.178492901571489199e-03
6.603924686589360826e-01 -5.795322849922564072e-03
1.374595751145671585e+01 -1.158612878967873877e-01
1.252332462873724239e+01 -1.058501753462666173e-01
1.138978158608972535e+01 -9.652904464982932364e-02
1.034141946946622248e+01 -8.795832664302556669e-02
9.374453482922127989e+00 -7.997019639283155235e-02
8.484830092702370763e+00 -7.257248019296795583e-02
7.668424046316353326e+00 -6.568919699540010093e-02
6.920844774236929453e+00 -5.941836109330267401e-02
6.237974638961440554e+00 -5.370647464184939712e-02
5.615425083425679809e+00 -4.843510719994728597e-02
5.049223084571130116e+00 -4.345461826512123094e-02
4.486336921252106258e+00 -3.853615138324430894e-02
3.981220408414291700e+00 -3.416686762875832672e-02
3.490250884545338828e+00 -3.023840921582732905e-02
3.090261860243040726e+00 -2.672590393661191180e-02
2.733370024211545068e+00 -2.350050789812696203e-02
2.442853993434569215e+00 -2.094237661729127231e-02
2.181772140353910761e+00 -1.864483493976347786e-02
1.860482219867718223e+00 -1.615196416991288714e-02
1.659174766204955187e+00 -1.455033339317707633e-02
1.379940913048425921e+00 -1.174775492456581714e-02
1.173292069099344470e+00 -1.026220754091273710e-02
9.292966111545848396e-01 -8.244709113606368475e-03
7.011781170805257979e-01 -6.150659673372052723e-03
3.985289002277847548e-01 -3.549162096095983404e-03
1.289491190736690385e+01 -1.088238765434069860e-01
1.173348776884656353e+01 -9.931430966483154044e-02
1.065857575582606565e+01 -9.042312081240215516e-02
9.666429031259962557e+00 -8.241783997632280701e-02
8.752990701108844362e+00 -7.453502536051620497e-02
7.914043588612686086e+00 -6.757016592694321810e-02
7.145426610726326011e+00 -6.112644831754983354e-02
6.442799142556135727e+00 -5.524154368146872579e-02
5.802003962936383985e+00 -4.972317868434607269e-02
5.218630297446691380e+00 -4.467492018785178265e-02
4.638448035245508194e+00 -4.003053205273593429e-02
4.117579558120946892e+00 -3.566661715163763069e-02
3.650945685217265257e+00 -3.152673178421452199e-02
3.233596439285989277e+00 -2.802809359650177204e-02
2.861165089114291682e+00 -2.481905929465202248e-02
2.529154848846435932e+00 -2.162262713848413925e-02
2.259335291815535829e+00 -1.928432501354417072e-02
1.927058978912703280e+00 -1.642278674301379110e-02
1.718866358108300130e+00 -1.460597345221758929e-02
1.429939722747567643e+00 -1.211873504797105101e-02
1.216034218771576247e+00 -1.046795223022063508e-02
9.746254798931095475e-01 -8.621215937061629461e-03
7.270318347269677517e-01 -6.487934855689633622e-03
5.879570476545812330e-01 -5.139219893975178165e-03
1.327552052586799292e+01 -1.118288825432100647e-01
1.208579675647209939e+01 -1.022412408130135703e-01
1.098400198470821998e+01 -9.321808637998758862e-02
9.966221908447971956e+00 -8.468124639815152732e-02
9.028362251342617384e+00 -7.684915693013519289e-02
8.166657848799893316e+00 -6.990480534838039439e-02
7.376503713363503856e+00 -6.307809587327416201e-02
6.653708224777624025e+00 -5.712120227296696440e-02
5.993965998426331154e+00 -5.147352443656539461e-02
5.393205351267883252e+00 -4.604449928274605142e-02
4.847072944582595078e+00 -4.184508493855933903e-02
4.304667861939163842e+00 -3.706025090016627083e-02
3.776735457847967492e+00 -3.237459077500132870e-02
3.345942136023859703e+00 -2.879274093811470814e-02
2.961323335202495688e+00 -2.572498366443621773e-02
2.618442289221507568e+00 -2.259697997937968467e-02
2.339533967046687923e+00 -2.036733444653008110e-02
2.088908278764025628e+00 -1.815077297068481629e-02
1.780618643848175919e+00 -1.512604896123748502e-02
1.481654761480863058e+00 -1.308533589818525363e-02
1.319985580324821939e+00 -1.162082342537464411e-02
1.070987843525790684e+00 -9.433515316192632796e-03
8.378242665500422737e-01 -7.314226573904149091e-03
6.545284151936001660e-01 -5.827274115358543373e-03
1.366518428231046300e+01 -1.152572086777146898e-01
1.244687514430284914e+01 -1.053393401299031473e-01
1.131778686329895933e+01 -9.594410783449712488e-02
1.027390172053350881e+01 -8.725082974497444521e-02
9.311364931199030082e+00 -7.946613252224815627e-02
8.426267339855877836e+00 -7.181203765745429457e-02
7.614062376004461896e+00 -6.500125746118265435e-02
6.870712894242489099e+00 -5.868130657939787942e-02
6.191800120854507483e+00 -5.316946360500689889e-02
5.573056493120001953e+00 -4.776275783572162675e-02
5.010340992583498299e+00 -4.310339816785893619e-02
4.451170836341443504e+00 -3.850631852756115220e-02
3.906663455107993954e+00 -3.350678652327281071e-02
3.462056463100660064e+00 -2.966891009086976283e-02
3.064875415997377228e+00 -2.637738262437160780e-02
2.710633724491911423e+00 -2.335171738504603772e-02
2.422369420335229950e+00 -2.079587185019116796e-02
2.163318533075512029e+00 -1.852925033278330497e-02
1.844522126523167049e+00 -1.570236958747550648e-02
1.644890655735903984e+00 -1.393253192976832804e-02
1.367909792503918309e+00 -1.153821823949410970e-02
1.110062476222328121e+00 -9.655965341427218823e-03
8.686140742782517687e-01 -7.572359414047937290e-03
6.948717204012053728e-01 -6.242275219267809025e-03
2.682444878339669270e-01 -2.502490069736880776e-03
1.281709191751924948e+01 -1.082078921817109934e-01
1.165999288540524503e+01 -9.872875648973401808e-02
1.058966533671898169e+01 -8.996095225462001632e-02
9.602001983766914606e+00 -8.185540862841235443e-02
8.692986900062933842e+00 -7.402189424219635105e-02
7.858277115681507219e+00 -6.736846742067940930e-02
7.093960289133368846e+00 -6.067359374877151490e-02
6.395402546459845183e+00 -5.488233426056943892e-02
5.758370716751761265e+00 -4.933360628671216996e-02
5.178740332092756304e+00 -4.424977569372186975e-02
4.602290887471823133e+00 -3.960993282524786357e-02
4.084962292720882182e+00 -3.516368470011108777e-02
3.581929376539431775e+00 -3.071865001231246020e-02
3.207230799523284048e+00 -2.764714325994161587e-02
2.837482874910798536e+00 -2.469976378838560291e-02
2.508064555339240442e+00 -2.168057547670416627e-02
2.240265096822512625e+00 -1.908153093345795262e-02
1.910636491575013585e+00 -1.620196427603183206e-02
1.704067314334944960e+00 -1.441180702141111811e-02
1.417502992766344061e+00 -1.192299170479879482e-02
1.205357907781688276e+00 -1.019802301237270406e-02
9.660218094011355783e-01 -8.529639959941010680e-03
7.205115811401752168e-01 -6.381034373764219066e-03
5.827180634062351094e-01 -5.154068543483152076e-03
1.319622644964159264e+01 -1.112366568567984965e-01
1.201090293119357177e+01 -1.017696142832729550e-01
1.091359122698065853e+01 -9.274391108160422170e-02
9.900350342676862425e+00 -8.411406747645852611e-02
8.966951134338039253e+00 -7.632673148059733459e-02
8.109622219588878522e+00 -6.936068083195669198e-02
7.323693197904704633e+00 -6.260727643590002778e-02
6.605032519842835015e+00 -5.662386082869576981e-02
5.949251460339445075e+00 -5.109860190527341917e-02
5.352194699680371315e+00 -4.564315375383417445e-02
4.758152001835905587e+00 -4.087871159672153837e-02
4.224645132409537318e+00 -3.633288511016918854e-02
3.746479682734357830e+00 -3.205047214147105361e-02
3.318831660358267044e+00 -2.869694119110565919e-02
2.936992647302896220e+00 -2.542931803375922048e-02
2.596639659647163256e+00 -2.225129141217480414e-02
2.319806147854063916e+00 -1.981287148665530906e-02
1.978956598425714031e+00 -1.678599597689847331e-02
1.765319419311249138e+00 -1.494502582703060786e-02
1.468801325258199730e+00 -1.234451168462041316e-02
1.249228884285372931e+00 -1.047882249279617241e-02
1.061546047320329533e+00 -9.247983965321131608e-03
8.303476138506545867e-01 -7.317778686261518575e-03
6.042486646373924630e-01 -5.336902322334777932e-03
1.358449383238928831e+01 -1.145945794480057872e-01
1.237058880501245639e+01 -1.045763971773134154e-01
1.124588803298495776e+01 -9.532175678191899537e-02
1.020658727915775188e+01 -8.667081017967370737e-02
9.248484381863516290e+00 -7.893917454783651311e-02
8.367829828054325958e+00 -7.126375732427500664e-02
7.560016653295417832e+00 -6.476877287127111305e-02
6.820756749409389030e+00 -5.818380810994464719e-02
6.145780108392564500e+00 -5.277321169034134007e-02
5.530903134868698778e+00 -4.736009651640594315e-02
4.971759073190376910e+00 -4.265440294991540426e-02
4.416302329312875585e+00 -3.804140235163346734e-02
3.875470438288404651e+00 -3.320403053493110185e-02
3.434044234404635798e+00 -2.932540429086654202e-02
3.039742052622031121e+00 -2.600415179147123890e-02
2.688122328838443931e+00 -2.318116561297874079e-02
2.402055930765044423e+00 -2.063004843740868371e-02
2.144971826278600169e+00 -1.837578926241549906e-02
1.828660785266158717e+00 -1.553647201485978784e-02
1.630660220440881547e+00 -1.370198663509854947e-02
1.355944967445749549e+00 -1.131298842738042744e-02
1.100320607023288488e+00 -9.390979388738493472e-03
8.608795169494760646e-01 -7.602885638166538909e-03
6.886206502011391617e-01 -5.959055110701958445e-03
1.398238645091032595e+01 -1.177915624413565371e-01
1.273934602757832657e+01 -1.076864706250422604e-01
1.158672950732202800e+01 -9.825390134409571485e-02
1.052085583818238845e+01 -8.939870270730528035e-02
9.537699805633771177e+00 -8.130036816746269435e-02
8.633213904701236174e+00 -7.372081099724732411e-02
7.802904549688480351e+00 -6.672897121512613716e-02
7.042673716503494497e+00 -6.028491232259842320e-02
6.348239788105515480e+00 -5.451295958115440904e-02
5.715008174241122063e+00 -4.906811865612079743e-02
5.139028652849034096e+00 -4.410715825096022530e-02
4.566364290992072306e+00 -3.935339652395337950e-02
4.052500905063257441e+00 -3.494731272482524270e-02
3.552973486434457762e+00 -3.033572843406853736e-02
3.145864978207536300e+00 -2.680544655617765615e-02
2.782690219158828082e+00 -2.405939179420184607e-02
2.487135523003683346e+00 -2.152668247539578014e-02
2.221297771995068171e+00 -1.885129058264123705e-02
1.894279224920147442e+00 -1.634242485020588609e-02
1.689401444033614474e+00 -1.453783523151337687e-02
1.405124126928051442e+00 -1.170777474444943331e-02
1.194711211062386980e+00 -1.011991354081467551e-02
9.462688395838578792e-01 -8.188694930731738042e-03
7.140545168186233083e-01 -6.021595774356356193e-03
5.774026505800113895e-01 -5.103602997047452898e-03
1.311706780974315834e+01 -1.105535867427127755e-01
1.193618673790372320e+01 -1.011176350401658264e-01
1.084340381818209131e+01 -9.208213804915756084e-02
9.834622599301164669e+00 -8.350089774878134696e-02
8.905802713600776244e+00 -7.575180582773766158e-02
8.052792849465216563e+00 -6.877546851706929643e-02
7.271124757008405659e+00 -6.223157529673719462e-02
6.556483419165190618e+00 -5.608532793475025369e-02
5.904715338761856280e+00 -5.068630723003315214e-02
5.311358470652926655e+00 -4.519814126755480194e-02
4.721187306067843537e+00 -4.040683605386038990e-02
4.191251664994069870e+00 -3.601487641103665038e-02
3.716448085551398606e+00 -3.196938225328456451e-02
3.291822553490395542e+00 -2.837102000613686559e-02
2.912783377879539781e+00 -2.488427833210919704e-02
2.574980657880314716e+00 -2.204013049194413626e-02
2.300232915811225798e+00 -1.960550040673074423e-02
1.962127849565435289e+00 -1.655881282044506519e-02
1.750114365200990507e+00 -1.474834260420830254e-02
1.456015566213071377e+00 -1.214325678793781380e-02
1.238246989723640556e+00 -1.020317103975098422e-02
1.052184230644827911e+00 -8.863203846395439900e-03
7.403782910910543524e-01 -6.364317595919694211e-03
5.988454202626951606e-01 -5.125270367156922399e-03
1.350399759668943567e+01 -1.138732757312807403e-01
1.229448290757206230e+01 -1.038776072771654124e-01
1.117425297261188888e+01 -9.464683615210767176e-02
1.013941693299642743e+01 -8.603922547645599661e-02
9.185853173172825237e+00 -7.834522686791001167e-02
8.309618411926129156e+00 -7.067439100341149638e-02
7.506079919044950088e+00 -6.426233278940104987e-02
6.771045247939744272e+00 -5.763751961924083733e-02
6.100017307662258581e+00 -5.233727990100257160e-02
5.488961199703952687e+00 -4.691302214184879527e-02
4.933331466679356403e+00 -4.215392367671309815e-02
4.381547180593303281e+00 -3.753814213317011733e-02
3.844524006521117698e+00 -3.286305814925556679e-02
3.406217748665518741e+00 -2.894941712103101666e-02
3.014760705949599995e+00 -2.560124868093780967e-02
2.665781332798864423e+00 -2.278716724206697811e-02
2.381907812594762142e+00 -2.047019488080071073e-02
2.126775034361452654e+00 -1.824415297608348446e-02
1.813058906627714961e+00 -1.535618769977901456e-02
1.616561913258650618e+00 -1.345314277277665470e-02
1.344139467855870462e+00 -1.140069939262384341e-02
1.090578584042017463e+00 -9.108066018656844898e-03
8.532139077750945377e-01 -7.240061369280355319e-03
6.665285482287701679e-01 -5.639112130714961368e-03
1.390038818229679762e+01 -1.170658026843941907e-01
1.266174170039264268e+01 -1.070702603942703668e-01
1.151364500970916360e+01 -9.762753182266774299e-02
1.045229574838331388e+01 -8.877647716242492715e-02
9.473612145963501874e+00 -8.077114341381294582e-02
8.573608476722464289e+00 -7.315901166552615797e-02
7.747731917144948355e+00 -6.620634528247786033e-02
6.991692056963184854e+00 -5.991788654878892062e-02
6.301247236655957096e+00 -5.397664824942429579e-02
5.671863395902219551e+00 -4.860941496770595366e-02
5.099552855892220293e+00 -4.387651645606026329e-02
4.530660496197466358e+00 -3.889593305158580566e-02
4.020256648932962307e+00 -3.463461244364745423e-02
3.524294591306088353e+00 -3.000378743088047764e-02
3.120112024409008367e+00 -2.650640364439789398e-02
2.759633859377387477e+00 -2.370847285146743255e-02
2.466300591100793582e+00 -2.122584376332705206e-02
2.202551913870363087e+00 -1.869322902611681575e-02
1.878120530401186317e+00 -1.613214699036326708e-02
1.674867527388698374e+00 -1.446778611117864426e-02
1.392878652973915665e+00 -1.156619654474046362e-02
1.184284646971834887e+00 -1.012082140448596762e-02
9.379437334227554990e-01 -7.989687860064220021e-03
7.076611045480867279e-01 -5.734897826624983826e-03
4.021761500385414023e-01 -3.363758811218444961e-03
1.303799195036073932e+01 -1.101471089446487694e-01
1.186153443063109592e+01 -1.004769551402979327e-01
1.077337979556744862e+01 -9.156687755097127346e-02
9.769119707785851148e+00 -8.315217300097214881e-02
8.844889907531168660e+00 -7.547931212013404834e-02
7.996118296829382466e+00 -6.833455351225184438e-02
7.218802082650181973e+00 -6.189318298898945775e-02
6.508299345505005995e+00 -5.569982016483394915e-02
5.860470776146341265e+00 -5.042460785333979095e-02
5.270754217220929405e+00 -4.491887613321274980e-02
4.684396605690855253e+00 -4.008702311720139383e-02
4.158067626590185917e+00 -3.588128258132106813e-02
3.686564752254120503e+00 -3.168757614081547241e-02
3.264939021611939385e+00 -2.780723157874867915e-02
2.888724938327001723e+00 -2.462823706301481633e-02
2.553428305969987822e+00 -2.199409903224374546e-02
2.280885546582081869e+00 -1.957125554773926981e-02
1.945356455991360534e+00 -1.651403142057576365e-02
1.735078171004464487e+00 -1.472411356929720361e-02
1.443392898072905384e+00 -1.212824569766602321e-02
1.227405882109892987e+00 -1.010751613760222344e-02
9.837225373940822193e-01 -8.260920287655423508e-03
7.337326099779604149e-01 -5.929738514912795931e-03
5.934052091363157810e-01 -5.067991900865056153e-03
1.342350117708282298e+01 -1.134109692612531167e-01
1.221845795585175587e+01 -1.034337708965178126e-01
1.110275365162498318e+01 -9.422623767878178513e-02
1.007249807382552476e+01 -8.580150400310034009e-02
9.123517295797158866e+00 -7.795965006947974674e-02
8.251630621485338324e+00 -7.047148813690316815e-02
7.452461621449151252e+00 -6.390861751330444152e-02
6.721556183557692243e+00 -5.751987881003399472e-02
6.054493867507590998e+00 -5.189479226117995475e-02
5.447215839310406871e+00 -4.665319078782122902e-02
4.895219895502293639e+00 -4.192918359481071638e-02
4.347056978018465578e+00 -3.730682902086046582e-02
3.813722927197345847e+00 -3.279721156817896194e-02
3.378549219680140769e+00 -2.885132561777385696e-02
2.989899869758581019e+00 -2.566522121377116938e-02
2.643600417672185010e+00 -2.284216215842943890e-02
2.361883698336102011e+00 -2.048391513621912463e-02
2.108777544474603971e+00 -1.806183027391557172e-02
1.797496562263311004e+00 -1.545670869274786557e-02
1.495592243341740124e+00 -1.290561828709632305e-02
1.332364533829012432e+00 -1.154540153035161013e-02
1.080965361459505836e+00 -9.123126960921207687e-03
8.456133437341566417e-01 -7.270542985603437904e-03
6.605286609814461363e-01 -5.796282061859172122e-03
1.381847892187288096e+01 -1.164531899397757697e-01
1.258425107272558208e+01 -1.064555584598584764e-01
1.144064403870484803e+01 -9.709720120424648881e-02
1.038388926333890794e+01 -8.844336558306566121e-02
9.409764172080892664e+00 -8.015375545200918717e-02
8.514251415584119798e+00 -7.271432854801883339e-02
7.692714454408989155e+00 -6.591572058520166200e-02
6.940986430665486040e+00 -5.936240456276337812e-02
6.254553804552517526e+00 -5.362481734207828754e-02
5.628956097289172789e+00 -4.848941472333664904e-02
5.060285473847080162e+00 -4.336894167953188328e-02
4.495154575638114380e+00 -3.850877590667913658e-02
3.944849542718522617e+00 -3.407740379640653017e-02
3.495753423951897254e+00 -3.001673498316254768e-02
3.094512482490666461e+00 -2.641477831976810769e-02
2.736733663602263888e+00 -2.355976073905951054e-02
2.445548605640762485e+00 -2.103424815048536914e-02
2.183962832671505705e+00 -1.881370315909581745e-02
1.862014482999442277e+00 -1.619718677962274020e-02
1.660385560376268277e+00 -1.413123545371189164e-02
1.380763296451579469e+00 -1.164736841591702647e-02
1.120401669471588146e+00 -9.516783937843512065e-03
8.767031713644778401e-01 -7.414975843532540557e-03
7.012482639192236800e-01 -5.673116713564539670e-03
2.707235275855675027e-01 -2.103708809085803703e-03
1.295909869008598037e+01 -1.096914201294705432e-01
1.178718995012764381e+01 -1.000214963283761610e-01
1.070354954525896929e+01 -9.101876529311056507e-02
9.703803185067529924e+00 -8.277370421881395657e-02
8.784108643275182260e+00 -7.515573081029418290e-02
7.939769957385135690e+00 -6.792781425565211362e-02
7.166694428272601947e+00 -6.163081152631332688e-02
6.460335316979133324e+00 -5.539815120767691004e-02
5.816377007886302408e+00 -5.011915564232506670e-02
5.230386825301523324e+00 -4.472122242825669891e-02
4.647856493579773485e+00 -4.007518819214965500e-02
4.125076105097387646e+00 -3.569480486799514463e-02
3.616847779036256316e+00 -3.102354603838949551e-02
3.238311348037566706e+00 -2.768135883195505659e-02
2.864818095303907963e+00 -2.463868988233921392e-02
2.532090932619549317e+00 -2.166868233114367659e-02
2.261641634224744735e+00 -1.964497454736447921e-02
1.928746585133449543e+00 -1.657738150022540838e-02
1.720161035536403649e+00 -1.481781388320801626e-02
1.430835409250860835e+00 -1.222310199341164472e-02
1.216612817454762574e+00 -1.012851269775805196e-02
9.749936270188854781e-01 -8.247041098116695418e-03
7.271669501253176238e-01 -5.876417878542718708e-03
5.880313855874954587e-01 -5.208660087068313002e-03
1.334317104113804398e+01 -1.128130958191928962e-01
1.214259017961262188e+01 -1.029294801032035744e-01
1.103142615007855021e+01 -9.374987918395467912e-02
1.000572654128463412e+01 -8.541616071189450654e-02
9.061344250838379466e+00 -7.755124973029717261e-02
8.193870723931311773e+00 -7.012589228335303071e-02
7.399026526755204891e+00 -6.352777059311906505e-02
6.672311764919182764e+00 -5.723441939134455564e-02
6.009323192517660672e+00 -5.159187865006353846e-02
5.405768007082545346e+00 -4.648140130134728598e-02
4.805359045859742828e+00 -4.124712350458614729e-02
4.266196443652950698e+00 -3.669420579847006841e-02
3.783112949267423808e+00 -3.272741343410637965e-02
3.351015218431145026e+00 -2.891889151848884079e-02
2.965240486494984395e+00 -2.575273754728586023e-02
2.621536496431208008e+00 -2.265461913060074980e-02
2.341963553257407682e+00 -2.024667558459069053e-02
1.997702865695412333e+00 -1.738789310068023647e-02
1.782018342420600643e+00 -1.556811829771752483e-02
1.482589087044869913e+00 -1.284412090764731028e-02
1.260907991921210503e+00 -1.058855856170558794e-02
1.071384162698876930e+00 -9.412307330927197069e-03
8.380768261843649647e-01 -7.258832777195163045e-03
6.098435749833555075e-01 -4.943129110958891480e-03
1.373675754503977942e+01 -1.159414063980924586e-01
1.250689743478110572e+01 -1.060267183549400277e-01
1.136780333656362529e+01 -9.664660772048648540e-02
1.031572040647728095e+01 -8.798269860047568114e-02
9.346201146129423876e+00 -7.973624288414396521e-02
8.455126284348155608e+00 -7.236301828553851068e-02
7.637999667357480149e+00 -6.533757868882417164e-02
6.890455265900856219e+00 -5.907173983278430490e-02
6.208026934528170671e+00 -5.330476732605818335e-02
5.586384031010783957e+00 -4.813712830401475906e-02
5.021236309600187298e+00 -4.314880664153841056e-02
4.459896828935610458e+00 -3.828343895972094457e-02
3.913346901441552728e+00 -3.379454954587539361e-02
3.467443721398118406e+00 -2.993132623545528836e-02
3.069122343366049499e+00 -2.630404094470160589e-02
2.713960093472354007e+00 -2.339239408219740551e-02
2.425056785469902110e+00 -2.082528953235499719e-02
2.165413507698964679e+00 -1.860691007438180361e-02
1.846041562043262640e+00 -1.600601312759767497e-02
1.646050545025455891e+00 -1.418854231185894509e-02
1.368678748074489082e+00 -1.171801808795784085e-02
1.110594242261233600e+00 -9.548104466874984819e-03
8.689213220414067074e-01 -7.357285928608171995e-03
6.950060061274980772e-01 -5.608585970438815377e-03
1.413967602292552606e+01 -1.193995076934354499e-01
1.288029383930659222e+01 -1.092125401131303769e-01
1.171293192277020978e+01 -9.954422527527316544e-02
1.063386389592267456e+01 -9.067788344141321233e-02
9.638711490943050464e+00 -8.239559066858370695e-02
8.723565889445234589e+00 -7.481244169094097840e-02
7.883702781584280395e+00 -6.764994978174557194e-02
7.114868956300385072e+00 -6.124068917996983857e-02
6.412643112892451036e+00 -5.516990963525111175e-02
5.772525913724805946e+00 -4.977915360667697214e-02
5.190231340921166669e+00 -4.478898922628073848e-02
4.611517652362174147e+00 -3.977325194194233915e-02
4.092280665970345233e+00 -3.515716983542795104e-02
3.587637427402252221e+00 -3.089788133618642102e-02
3.176332691753546378e+00 -2.738055446841527324e-02
2.809492206981337503e+00 -2.421542800040940580e-02
2.510910608941901767e+00 -2.147137713696921704e-02
2.242501092935342832e+00 -1.947145265080531609e-02
1.912226279672862850e+00 -1.643969187004288082e-02
1.705342384769539033e+00 -1.465923860279919055e-02
1.418307982262482891e+00 -1.230579148872223451e-02
1.205891529728164047e+00 -1.054994872541190065e-02
9.550947425378498723e-01 -8.383024339411009052e-03
7.206644831007847918e-01 -5.816554049745431554e-03
5.827336133703576726e-01 -4.685941896717086760e-03
1.326293703057800144e+01 -1.122745340813215004e-01
1.206685160038869675e+01 -1.024138580344297750e-01
1.096029143058530764e+01 -9.326086325471066862e-02
9.939202324963133606e+00 -8.498524331269222132e-02
8.999401408271086922e+00 -7.709104297630738067e-02
8.136338179740675969e+00 -6.973588468646696459e-02
7.345848769793090760e+00 -6.292732018226447621e-02
6.623265249016550449e+00 -5.691227592113926037e-02
5.964246669572328408e+00 -5.125180809031423118e-02
5.364448304830447434e+00 -4.626997603539233922e-02
4.767966971759600270e+00 -4.100980196998317562e-02
4.232385063389075164e+00 -3.640457024746083375e-02
3.752701258446523358e+00 -3.240026858714295521e-02
3.323666295498854506e+00 -2.868944676759913742e-02
2.940839046711211768e+00 -2.518119896502253249e-02
2.599679479281062466e+00 -2.244796958223381489e-02
2.322231714747108544e+00 -1.999624861850183427e-02
1.980686919018227465e+00 -1.722757380173063277e-02
1.766705915098325530e+00 -1.535063635304654943e-02
1.469724898652266409e+00 -1.284258452472193321e-02
1.249849229896033753e+00 -1.061371757901773821e-02
1.061974744991502684e+00 -9.149271540389480178e-03
7.472690922386319157e-01 -6.483089842698056340e-03
6.043694901840066525e-01 -4.833530389364217028e-03
1.365502873858133448e+01 -1.154573174358598658e-01
1.242973019794337297e+01 -1.054963547859576467e-01
1.129524102737362767e+01 -9.614475463853371096e-02
1.024771790559336537e+01 -8.747677056723002220e-02
9.282810326539115309e+00 -7.926764362613035464e-02
8.396183066250440419e+00 -7.196853244906160907e-02
7.583452342135813318e+00 -6.492298725853609676e-02
6.840101319366199917e+00 -5.874105509150394366e-02
6.161739501373329375e+00 -5.294380426819124408e-02
5.543998230315496656e+00 -4.774316582430703643e-02
4.982366418421438681e+00 -4.288846044829205256e-02
4.424773323557367632e+00 -3.802021911053277831e-02
3.882134438586660963e+00 -3.347609296408596280e-02
3.439313510505202842e+00 -2.981440437475309929e-02
3.043894961554071799e+00 -2.616413490254797941e-02
2.691364823307146104e+00 -2.329926144657588905e-02
2.404617636409228876e+00 -2.086347754794242240e-02
2.147046594754853821e+00 -1.862979390870306978e-02
1.830216373489775616e+00 -1.580052659439239518e-02
1.631803393448329587e+00 -1.423743887112228004e-02
1.356724876152706427e+00 -1.178036724219158962e-02
1.100753003094232296e+00 -9.569582552628791774e-03
8.611185393336868721e-01 -7.292332962634045720e-03
6.727255384725892018e-01 -5.963003617259643278e-03
1.405659105826863886e+01 -1.187972491562138133e-01
1.280157941915651065e+01 -1.086560310657673778e-01
1.163884680620769707e+01 -9.911402569028807119e-02
1.056436309710133337e+01 -9.022831590820359904e-02
9.573896016039228130e+00 -8.192041570482402890e-02
8.663254509535741832e+00 -7.428015794995211640e-02
7.827779788334389366e+00 -6.728295067858271195e-02
7.063258072455962377e+00 -6.074174909341987366e-02
6.365115100179481900e+00 -5.482964242711883818e-02
5.728869081775621375e+00 -4.941537564904634194e-02
5.150337419735253164e+00 -4.457511755329029990e-02
4.575415121234347460e+00 -3.931739657672161242e-02
4.059676635564445135e+00 -3.487241223913493948e-02
3.558598866368721580e+00 -3.073558406797121181e-02
3.150273973451813703e+00 -2.725879991764955379e-02
2.786094123662507194e+00 -2.404192358714840258e-02
2.489901452771206003e+00 -2.125505711794390545e-02
2.223564102648162510e+00 -1.918286802445026348e-02
1.895856086493639348e+00 -1.651388328244346448e-02
1.690685893244584737e+00 -1.451046716884702575e-02
1.405923328484679935e+00 -1.227702704168147710e-02
1.195314949199328014e+00 -1.044495264311144124e-02
9.466420800958266213e-01 -8.267474767310538375e-03
7.142256906599963040e-01 -5.746884564297561650e-03
4.058603376733405099e-01 -3.648756707246682187e-03
1.318280247300657670e+01 -1.116394841817720807e-01
1.199134550617914741e+01 -1.018944012256240705e-01
1.088931530636009093e+01 -9.272697299268618798e-02
9.872842898992876925e+00 -8.435079662605933504e-02
8.937698856857780427e+00 -7.650214446565872795e-02
8.079034076684392218e+00 -6.930126923684151730e-02
7.292887641557127765e+00 -6.248185418131484148e-02
6.574468026199371984e+00 -5.654467512538196433e-02
5.919465753260014118e+00 -5.086774106621747005e-02
5.323314673484428106e+00 -4.603003444539695288e-02
4.730777331881943937e+00 -4.073621120116290018e-02
4.198878588078664542e+00 -3.622181523532740088e-02
3.722440664678289046e+00 -3.218013052066082819e-02
3.296559207918551504e+00 -2.844806712349455188e-02
2.916513014246823410e+00 -2.499343871790626892e-02
2.577929084672769378e+00 -2.220787682461050974e-02
2.302639997323610466e+00 -1.972201131819029465e-02
1.963794739593438088e+00 -1.697294434916241448e-02
1.751526385237905492e+00 -1.510533908360528477e-02
1.456939065187229376e+00 -1.255494152498659241e-02
1.238879738076597681e+00 -1.062349782446346536e-02
9.928738188472344683e-01 -8.550081334837389760e-03
7.405146028542565206e-01 -5.985073860765631991e-03
5.989106362579149634e-01 -5.283845220603071088e-03
1.357349228992486090e+01 -1.148481436115509902e-01
1.235270332000210480e+01 -1.049166300296333065e-01
1.122279540665686071e+01 -9.559290658242597383e-02
1.017989478888048360e+01 -8.683262500509911219e-02
9.219588282163226012e+00 -7.887364329839244292e-02
8.337546443318709422e+00 -7.152579607302417264e-02
7.529186126524038514e+00 -6.446365497126911592e-02
6.790053182204340843e+00 -5.847990989558796843e-02
6.115651885022925782e+00 -5.259705063110891449e-02
5.501744070461803027e+00 -4.737265446532725605e-02
4.943849954796485591e+00 -4.259464662435968191e-02
4.389948122631584404e+00 -3.773060839877782208e-02
3.851012658393157650e+00 -3.312490400076754937e-02
3.411367629606412155e+00 -2.960846704413914662e-02
3.018811893381991851e+00 -2.619216198999792244e-02
2.668931346251577796e+00 -2.297879073569331770e-02
2.384402352595642594e+00 -2.050683392740854788e-02
2.128811489133169310e+00 -1.847658885367023038e-02
1.814500927353174253e+00 -1.557218595883020154e-02
1.509644627099945513e+00 -1.306362323932453058e-02
1.344814003416097137e+00 -1.148320722559911279e-02
1.091076748284868003e+00 -9.532363758434657386e-03
8.534510334703768741e-01 -7.476838867608797713e-03
6.666785484774161441e-01 -5.551710401226363396e-03
1.397351495825974688e+01 -1.182530274982183938e-01
1.272305507000700864e+01 -1.079876902623112395e-01
1.156494897878801353e+01 -9.838650204799012644e-02
1.049511456744776083e+01 -8.945553872529779516e-02
9.509274855151657491e+00 -8.132607062638473605e-02
8.603141488198891906e+00 -7.365507043701777223e-02
7.772166242430116334e+00 -6.666782085414338366e-02
7.011893054400688108e+00 -6.030643411659093039e-02
6.317856804541833959e+00 -5.434016638215600353e-02
5.685496072862542327e+00 -4.869734843724668472e-02
5.110684186458898104e+00 -4.418039991125165961e-02
4.539543515079625280e+00 -3.915364403011364208e-02
3.983466330045712489e+00 -3.417546621135859886e-02
3.529704608462207904e+00 -3.040227545258757103e-02
3.124392447900938841e+00 -2.711234011022960536e-02
2.763050778898652915e+00 -2.384186894452693106e-02
2.468967414320053511e+00 -2.101286641962608545e-02
2.204730933908036761e+00 -1.871299856934420872e-02
1.879619135816641418e+00 -1.609285512144825389e-02
1.676061699692301454e+00 -1.442138439811586903e-02
1.393686855638426758e+00 -1.195706224910685588e-02
1.130914182093653242e+00 -9.710166685942302200e-03
8.848429310218764998e-01 -7.519277092223805407e-03
7.077502856904950290e-01 -5.672118148353769672e-03
2.732065749788106235e-01 -2.370578218140515989e-03
1.310277565936470623e+01 -1.110061977694502822e-01
1.191591563059644621e+01 -1.012882146700290614e-01
1.081860787828164128e+01 -9.222570673034262423e-02
9.806769762722693073e+00 -8.377928725036135060e-02
8.876178976861261560e+00 -7.596920742877572019e-02
8.022022082422685330e+00 -6.893777077815591015e-02
7.240141360554377847e+00 -6.199684237239403567e-02
6.525930610896344852e+00 -5.613571837568355483e-02
5.874878901163544498e+00 -5.045083659187168251e-02
5.282513281682635231e+00 -4.564005266508188580e-02
4.693825516017184007e+00 -4.049331864359136113e-02
4.165567926337578442e+00 -3.606823105624311354e-02
3.652046487014617870e+00 -3.151528674346514708e-02
3.269670973163809613e+00 -2.826355994461021356e-02
2.892416179254417852e+00 -2.509129928809994067e-02
2.556385210831145116e+00 -2.178031608988192230e-02
2.283192228286360148e+00 -1.942421432249530691e-02
1.947003648629899386e+00 -1.669413112893937401e-02
1.736381030124944935e+00 -1.484607985008393541e-02
1.444241892915623549e+00 -1.224438096077512354e-02
1.227940620118914250e+00 -1.062348813507727266e-02
9.840743507749513119e-01 -8.518667232732070327e-03
7.338787959664492266e-01 -5.915865786153565176e-03
5.934887863525439844e-01 -4.860281822237962762e-03
1.349195628353428411e+01 -1.142690111784846335e-01
1.227576522217639798e+01 -1.043935357727714536e-01
1.115062451025479895e+01 -9.510815126044218359e-02
1.011233612414526384e+01 -8.626869818811300217e-02
9.156702188649056495e+00 -7.834846787707470950e-02
8.279076120078881829e+00 -7.099329807340909460e-02
7.475140266648907961e+00 -6.398567670982488464e-02
6.740214209821690616e+00 -5.799271992502662981e-02
6.069910889455210068e+00 -5.221835365083007247e-02
5.459792187756630000e+00 -4.694596099488065194e-02
4.852927174756896278e+00 -4.192678696503172181e-02
4.308188904059960578e+00 -3.698630047572408486e-02
3.820082161890320016e+00 -3.277244992739952734e-02
3.383575937381123833e+00 -2.919766031324434047e-02
2.993860646921341573e+00 -2.574405256838737180e-02
2.646622094779863765e+00 -2.276015244932925313e-02
2.364334003250855076e+00 -2.007270320876453074e-02
2.016669681196791242e+00 -1.725090735517583948e-02
1.798849744168680820e+00 -1.535031457923058396e-02
1.496539898960624893e+00 -1.259213651862349341e-02
1.272641986699444727e+00 -1.096000842230664997e-02
1.081395060406701525e+00 -9.287515177123503024e-03
8.458487648501828993e-01 -7.203231447316513734e-03
6.155146663615397307e-01 -4.800945058267222683e-03
1.389064043640985702e+01 -1.176829184638285841e-01
1.264472810366862099e+01 -1.073519697104435566e-01
1.149124326769302940e+01 -9.785128180415877952e-02
1.042595670570975663e+01 -8.895467062410980508e-02
9.444903842498494129e+00 -8.087239467625507994e-02
8.543317005425777211e+00 -7.318846783270276102e-02
7.716782636662908423e+00 -6.619176500756593362e-02
6.960775498772670211e+00 -5.988094132976914952e-02
6.270799289618588901e+00 -5.402228454861689178e-02
5.642390112789204437e+00 -4.834720698486973112e-02
5.071167408550575573e+00 -4.380182185221720426e-02
4.503871127699234478e+00 -3.895430165448207638e-02
3.951591771174296941e+00 -3.392092685025721588e-02
3.501106600536257218e+00 -3.010748960714280248e-02
3.098762651536458801e+00 -2.684167327155743618e-02
2.740017742927206346e+00 -2.372738820189605746e-02
2.448237715140042514e+00 -2.085798239271502430e-02
2.186037035391845240e+00 -1.856308640375829017e-02
1.863522394575808594e+00 -1.596711233350622816e-02
1.661570170185957318e+00 -1.423031960964946108e-02
1.381523945216013294e+00 -1.172464882589608140e-02
1.120899391469488915e+00 -9.478137400032936657e-03
8.769821191398715632e-01 -7.547510720695837540e-03
7.014386060675050771e-01 -5.693726871148607760e-03
1.429908555706817452e+01 -1.210145828120459260e-01
1.302290881580228721e+01 -1.105721362253458545e-01
1.184070960941461870e+01 -1.009137981361893643e-01
1.074802677122601047e+01 -9.184957341673709308e-02
9.740891050224924186e+00 -8.344082129885574406e-02
8.814867894211491972e+00 -7.567296277199483945e-02
7.965260730389038812e+00 -6.856363567551443383e-02
7.187684664774305787e+00 -6.191919566266385760e-02
6.477620776963226135e+00 -5.589918174252915539e-02
5.830550401642771163e+00 -5.039647640064820466e-02
5.241967944173529403e+00 -4.531104384477824959e-02
4.657127554238174483e+00 -4.033904869140752386e-02
4.132453543921297268e+00 -3.563234287326119687e-02
3.622568788821047825e+00 -3.126897346025616503e-02
3.207042964419699160e+00 -2.763629451960201641e-02
2.836536975386340753e+00 -2.461896173947801872e-02
2.534947756537038188e+00 -2.171967716803301779e-02
2.263882443058498062e+00 -1.928964778021423354e-02
1.930375109826036217e+00 -1.679144700709057914e-02
1.721387340691918677e+00 -1.496382004051255259e-02
1.431652994379465138e+00 -1.210353213248745695e-02
1.217162068802913888e+00 -1.052862936446314485e-02
9.640100293406160814e-01 -8.320533625672484057e-03
7.273209114953975707e-01 -6.025200638211249127e-03
5.881300445305503999e-01 -4.660092994517418298e-03
1.341061668568731768e+01 -1.138137201228526241e-01
1.219905577947838005e+01 -1.039431241291924740e-01
1.107854151021062528e+01 -9.467442303291659367e-02
1.004499198424566409e+01 -8.587805686554066120e-02
9.093963297124481926e+00 -7.799999896704891411e-02
8.220842308782088992e+00 -7.063242398597370519e-02
7.421318478043128053e+00 -6.375046500375597391e-02
6.690587187783389567e+00 -5.768910888210613402e-02
6.024315501252221594e+00 -5.202063801508852864e-02
5.418040706108933513e+00 -4.670088490916587259e-02
4.815169971021770579e+00 -4.166638686420962717e-02
4.273969173141672684e+00 -3.686440882801452629e-02
3.789343573260111953e+00 -3.288711185000019882e-02
3.355915602256457575e+00 -2.914626949881583828e-02
2.969185604749555285e+00 -2.586633138142848537e-02
2.624569591383946854e+00 -2.274571631233201705e-02
2.344385654922791051e+00 -2.001276882825269929e-02
1.999506161162520668e+00 -1.721147839346951966e-02
1.783394810003690711e+00 -1.533384174149864977e-02
1.483492892655540185e+00 -1.252373806250111146e-02
1.261518419145449821e+00 -1.082342275009013678e-02
1.071842504827283937e+00 -9.292153836279973267e-03
7.541978867669509867e-01 -6.493923017810269288e-03
6.099050963962462379e-01 -4.921132105677905599e-03
1.380776717654486951e+01 -1.171031090121341101e-01
1.256640119474324102e+01 -1.068885128213851038e-01
1.141769145371202043e+01 -9.740955001956051740e-02
1.035720511648127840e+01 -8.854927364497554299e-02
9.380706838780310974e+00 -8.051576740211136007e-02
8.483629206741062134e+00 -7.281686898416918352e-02
7.661623876324076932e+00 -6.590331630361262460e-02
6.909858500832834594e+00 -5.955723293793904055e-02
6.224023602548925282e+00 -5.379995813030339497e-02
5.599492075673205171e+00 -4.810076421081094233e-02
5.031917398453400025e+00 -4.352808992106353692e-02
4.468400128393740012e+00 -3.885448805448731002e-02
3.920039465546512503e+00 -3.377439958849967616e-02
3.472677817297666891e+00 -2.991881584945298503e-02
3.073259990116796292e+00 -2.662394005395590443e-02
2.717195087033849266e+00 -2.362493352982723491e-02
2.427564671006277486e+00 -2.104683113751035575e-02
2.167469505983698141e+00 -1.881269738083332296e-02
1.847502133212325370e+00 -1.596290167783225716e-02
1.647143845074831914e+00 -1.416871205666518814e-02
1.369470682713218812e+00 -1.199726044110459300e-02
1.110989423948485877e+00 -9.372888492759221674e-03
8.691010569397275010e-01 -7.645365234823137818e-03
6.789546116528779596e-01 -5.712971152575025378e-03
1.421483568320072166e+01 -1.205115366972658031e-01
1.294316414569509988e+01 -1.100878773486687334e-01
1.176559437634253413e+01 -1.005014734792169517e-01
1.067772161065293979e+01 -9.143226388853524511e-02
9.675271185497123838e+00 -8.297577905824721212e-02
8.753802613986389147e+00 -7.537399825334892278e-02
7.908733895291593541e+00 -6.819685188365516570e-02
7.135473720581407164e+00 -6.164254987579652345e-02
6.429568777242873345e+00 -5.565616283514548956e-02
5.786443064033636396e+00 -5.011667811344645146e-02
5.201601717788287615e+00 -4.501219574960266256e-02
4.620541283995018844e+00 -4.014952130160519272e-02
4.099532834786080215e+00 -3.551567410876404346e-02
3.593232302580292359e+00 -3.104394991780560012e-02
3.180751355697242211e+00 -2.743617877212120928e-02
2.812934929988988308e+00 -2.439488811652621575e-02
2.513645906842586708e+00 -2.169470684879371697e-02
2.244707969208071141e+00 -1.919355950926894885e-02
1.913802785518287086e+00 -1.651314186126225103e-02
1.706593030200624694e+00 -1.488333057315899093e-02
1.419156829922121554e+00 -1.200785969427321104e-02
1.206460421580885622e+00 -1.054795115579704526e-02
9.554305265210484288e-01 -8.142474206484232729e-03
7.208094786541194843e-01 -6.187978980633464417e-03
4.096229143648060234e-01 -3.564239829642194216e-03
1.332938058959794780e+01 -1.133734018385405412e-01
1.212250451087179215e+01 -1.033487228118744883e-01
1.100672925033741123e+01 -9.420057422250011081e-02
9.977806392367712718e+00 -8.546473047644818910e-02
9.031467917437248971e+00 -7.774658164188692766e-02
8.162857378546343412e+00 -7.023169279885092819e-02
7.367715932281019953e+00 -6.343455466836306345e-02
6.641169051744919116e+00 -5.733993280952930094e-02
5.979008726632701887e+00 -5.178254569356804254e-02
5.376503515759256224e+00 -4.642520187016208749e-02
4.777616370934594237e+00 -4.137328735779915306e-02
4.240091378434541092e+00 -3.689667997265678318e-02
3.758694479970325020e+00 -3.269615759900375979e-02
3.328440560199660947e+00 -2.877703826371005164e-02
2.944561980006454860e+00 -2.564523018503099550e-02
2.602623800255821962e+00 -2.269918165557454487e-02
2.324584747126370310e+00 -1.993541265943394106e-02
1.982378398015188337e+00 -1.716071042388234158e-02
1.768038966890568275e+00 -1.529630361408258234e-02
1.470625620303142700e+00 -1.244164411722996529e-02
1.250433718391657623e+00 -1.066807288934578518e-02
1.002091572924383778e+00 -8.505443886078030077e-03
7.473544793040545198e-01 -6.555698076832218099e-03
6.044482622965796637e-01 -5.096137709403357821e-03
1.372499661520733483e+01 -1.165666771726269341e-01
1.248836422076923647e+01 -1.063756210512653566e-01
1.134432457563132601e+01 -9.691819708262031097e-02
1.028852914651529815e+01 -8.820665969390599492e-02
9.316752512815874354e+00 -8.007060615658885550e-02
8.424283534136451479e+00 -7.236242933680070433e-02
7.606687650299186032e+00 -6.557397595478364760e-02
6.859212403144118397e+00 -5.916575683211072745e-02
6.177382494400566415e+00 -5.337180948770084421e-02
5.556820256359248589e+00 -4.801569745811920531e-02
4.992879381018412666e+00 -4.321800851539086413e-02
4.433167130667628797e+00 -3.855077634247660451e-02
3.888585587929786147e+00 -3.359381796829989664e-02
3.444431398195203720e+00 -2.971055120551855874e-02
3.047927223075283187e+00 -2.663204137490228496e-02
2.694515788714896498e+00 -2.353862507434649129e-02
2.407097632125835940e+00 -2.109833282656607689e-02
2.149048867954900022e+00 -1.883249203393379950e-02
1.831656263216926206e+00 -1.594598312095828543e-02
1.523816405216111169e+00 -1.334951649856661385e-02
1.357448118738347365e+00 -1.180445676024640018e-02
1.101245711497144786e+00 -9.259088293063129707e-03
8.613844912728574332e-01 -7.539070607682351634e-03
6.728453975407141519e-01 -5.873212906182784243e-03
1.413064077505660521e+01 -1.198610965886759000e-01
1.286361946630585251e+01 -1.095128202280856583e-01
1.169072272446940630e+01 -9.987219385256985993e-02
1.060758628339332788e+01 -9.095643139947717781e-02
9.609808587505385802e+00 -8.245883206613290051e-02
8.692981872833277279e+00 -7.469360161135353560e-02
7.852433673309552553e+00 -6.770984284130819597e-02
7.083540369691722738e+00 -6.112329851337820058e-02
6.381793309434913297e+00 -5.516419580283891261e-02
5.742566406544973745e+00 -4.954504140265725276e-02
5.161519933159357976e+00 -4.459571483795372882e-02
4.584269378844546772e+00 -3.967594204196285557e-02
4.022469243520857773e+00 -3.492510669006314294e-02
3.564047183473759262e+00 -3.075649660073942818e-02
3.154599720835777443e+00 -2.721307440590475107e-02
2.789552080592643257e+00 -2.414735092777298142e-02
2.492570175961192014e+00 -2.165260824153704411e-02
2.225671647723038937e+00 -1.927164996500532398e-02
1.897330499624453104e+00 -1.665096381018993377e-02
1.691848638376487690e+00 -1.464201157573273224e-02
1.406700197578911959e+00 -1.189874452951131256e-02
1.141457846943887633e+00 -9.577900703961608059e-03
8.930599750727026276e-01 -7.628528795014366710e-03
7.143188075026625228e-01 -6.352747933819681905e-03
2.756975840561932123e-01 -2.409216235423828484e-03
1.324835675134051804e+01 -1.128150446223407377e-01
1.204604561482448233e+01 -1.028121324481118537e-01
1.093508930858151729e+01 -9.357869474176941371e-02
9.910906893566833631e+00 -8.500146816791939730e-02
8.969227041609411089e+00 -7.731451731754138135e-02
8.105164519894520581e+00 -6.970433532460638959e-02
7.314336152659691948e+00 -6.308069729862685049e-02
6.592148421705940287e+00 -5.695377847142158584e-02
5.933944501887210343e+00 -5.151281476423533179e-02
5.335185623519542730e+00 -4.610790667153626815e-02
4.740219738574536379e+00 -4.121244424557845426e-02
4.206435093876572218e+00 -3.649737493974887503e-02
3.687539619089687193e+00 -3.183113866643304257e-02
3.301316060112891915e+00 -2.852366362175805248e-02
2.920234554130851201e+00 -2.516275619334364805e-02
2.580833082258580102e+00 -2.259674269403572078e-02
2.304888648950929930e+00 -1.983809045292798598e-02
1.965409135133612484e+00 -1.708376150170119734e-02
1.752754060018872240e+00 -1.524506035499428348e-02
1.457733830572567335e+00 -1.234399022572397510e-02
1.239442034636777601e+00 -1.050231018998644926e-02
9.932260230292536685e-01 -8.347733967606761618e-03
7.406744491748818993e-01 -6.525242793117491495e-03
5.989643310147961808e-01 -5.220207989779544928e-03
1.364245467176332305e+01 -1.159385972635409573e-01
1.241043022304995702e+01 -1.058144586675669740e-01
1.127117371080631791e+01 -9.636673411912526077e-02
1.022011852061313419e+01 -8.772602683358937670e-02
9.253048351326931709e+00 -7.957180108619819892e-02
8.365076115019911995e+00 -7.192722985097678434e-02
7.551980196307393811e+00 -6.520264070681697222e-02
6.808779684794777687e+00 -5.878912516598412685e-02
6.131048396283317103e+00 -5.296928493700279322e-02
5.514366586596895381e+00 -4.771755689424033581e-02
4.900962424753877222e+00 -4.235895626051563306e-02
4.350558532493824515e+00 -3.784152860604742680e-02
3.857322198246111888e+00 -3.339474647961161030e-02
3.416372014521277478e+00 -2.967639737152208759e-02
3.022733752001155239e+00 -2.642098088269822370e-02
2.671993108095115588e+00 -2.319122444988892806e-02
2.386898395303002740e+00 -2.067570736490908015e-02
2.035792311939947918e+00 -1.781235970538123242e-02
1.815844611766471717e+00 -1.591034070604733022e-02
1.510585743861248220e+00 -1.283068473032785567e-02
1.284603445765639673e+00 -1.083964449893643628e-02
1.091471305864718522e+00 -9.424583138372921026e-03
8.536425058662020504e-01 -7.281555712058782048e-03
6.212005196693025644e-01 -5.456709489708045507e-03
1.404656367770446224e+01 -1.192611412452663777e-01
1.278418066401968112e+01 -1.090257462837861124e-01
1.161603522674720068e+01 -9.932548501955321130e-02
1.053764489143463301e+01 -9.041132197233961443e-02
9.544633687672627431e+00 -8.194852649837786052e-02
8.632403434065237136e+00 -7.424300145881168600e-02
7.796367660853988468e+00 -6.728001776006357904e-02
7.031786278042889471e+00 -6.073060416612392765e-02
6.334189457723636174e+00 -5.475960151004063969e-02
5.698885815906699293e+00 -4.923998108745150648e-02
5.121581420452030464e+00 -4.426838833777924781e-02
4.548248793134391121e+00 -3.934353363640015477e-02
3.990241080847873434e+00 -3.474310099087207782e-02
3.535067895264887294e+00 -3.053837722104610700e-02
3.128630120139629600e+00 -2.696583205549474629e-02
2.766285401560632629e+00 -2.387861498325260373e-02
2.471600720841076626e+00 -2.159728835686367324e-02
2.206823028293106947e+00 -1.922426174567721385e-02
1.881103068498620967e+00 -1.640284398951294756e-02
1.677237126227177910e+00 -1.456195355068635316e-02
1.394474700956741753e+00 -1.177596278016749057e-02
1.131349449515180350e+00 -9.460968969808421225e-03
8.850647462309839675e-01 -7.427238889200158019e-03
7.078974091439734773e-01 -6.177538894350364379e-03
1.446039541410201679e+01 -1.226897171507802253e-01
1.316733698715971634e+01 -1.121836998138097258e-01
1.196981641670726226e+01 -1.023523882819852848e-01
1.086358914694592848e+01 -9.316292086245096804e-02
9.844256151186177917e+00 -8.462326019093911744e-02
8.907129827376076392e+00 -7.672658149933946070e-02
8.047703399551030756e+00 -6.949174402982713494e-02
7.261251017299604982e+00 -6.276454749620534457e-02
6.543339905850037219e+00 -5.667499788363377505e-02
5.889094107523491495e+00 -5.101958898796610242e-02
5.294198791272368254e+00 -4.589931357752933400e-02
4.703163798656805561e+00 -4.090637129149412438e-02
4.172974737893983210e+00 -3.618215598512603687e-02
3.657755409430281546e+00 -3.157255322424234317e-02
3.238008387357830919e+00 -2.791798929882639488e-02
2.863767845678606871e+00 -2.464462248084003243e-02
2.559186332882295911e+00 -2.230041190628434533e-02
2.285427992484680981e+00 -1.972191508603769738e-02
1.948640897365037539e+00 -1.702951091085427512e-02
1.737602590312709694e+00 -1.521423799647513703e-02
1.445090519186245537e+00 -1.223280058070668787e-02
1.228534731464543839e+00 -1.070535743880954467e-02
9.729567931883666976e-01 -8.411493365435474337e-03
7.340580793801565473e-01 -6.316649926838687097e-03
5.935433725292995621e-01 -5.275628972889053261e-03
1.356002148468308199e+01 -1.153131858297862522e-01
1.233269927658416165e+01 -1.052150860997142640e-01
1.119817143076596189e+01 -9.579031169082034836e-02
1.015197402709946850e+01 -8.719694592485066620e-02
9.189544864437630523e+00 -7.903251300516395128e-02
8.306205800324404365e+00 -7.144545768982624168e-02
7.497500777984901887e+00 -6.477898358552013069e-02
6.758645602019345944e+00 -5.837929912648859992e-02
6.085006483167963331e+00 -5.252532116536227924e-02
5.472169912409714954e+00 -4.738399539045316800e-02
4.862809941242689504e+00 -4.201649404802987320e-02
4.316000276720562745e+00 -3.745253009949250228e-02
3.826253193877636960e+00 -3.331432063183208808e-02
3.388461420414409897e+00 -2.950232202043868990e-02
2.997779033537320448e+00 -2.582325911027059245e-02
2.649679387044501677e+00 -2.288150040104826657e-02
2.366706000742715421e+00 -2.057162038103671486e-02
2.018464608755811796e+00 -1.761863428689898134e-02
1.800189115938629181e+00 -1.569332957879029586e-02
1.497440276206288834e+00 -1.273694638603307255e-02
1.273262644283712497e+00 -1.067402443581772636e-02
1.081805556101705257e+00 -9.461999432763166032e-03
7.611462538781932352e-01 -6.417478267844051523e-03
6.155215833628040478e-01 -5.362073484755171954e-03
1.396259543073252196e+01 -1.186579653126664385e-01
1.270491778490314161e+01 -1.084097258468960517e-01
1.154155688326198792e+01 -9.874082210727218312e-02
1.046796085572055723e+01 -8.982090950217641590e-02
9.479652619206605735e+00 -8.139465978867331530e-02
8.572050337282943744e+00 -7.374763631172757961e-02
7.740530666001263604e+00 -6.677778776384996062e-02
6.980319179348211556e+00 -6.029795501125224944e-02
6.286890325823215164e+00 -5.431114082033291351e-02
5.655487656494807780e+00 -4.890292295067903694e-02
5.081881658100032340e+00 -4.390690169820397198e-02
4.512398239297456648e+00 -3.897433059339629191e-02
3.958217581789541306e+00 -3.449429829485690935e-02
3.506341129307080084e+00 -3.028608004985850269e-02
3.102863595668611030e+00 -2.668895981734432585e-02
2.743242321017965946e+00 -2.384145590733645695e-02
2.450795737556305642e+00 -2.122257427079340258e-02
2.188012389930694468e+00 -1.891027701495653218e-02
1.864920445579221875e+00 -1.607891026029644940e-02
1.662658439745766437e+00 -1.446998145292612524e-02
1.382306548741123686e+00 -1.202357781130811848e-02
1.121405728139519331e+00 -9.329184957767588243e-03
8.771591353184539086e-01 -7.214453900351478280e-03
6.852050018355387850e-01 -5.883710634431204949e-03
1.437494886821587770e+01 -1.220381061106661502e-01
1.308652699907104733e+01 -1.115327001053136868e-01
1.189375612205879662e+01 -1.016504831664307718e-01
1.079238145987851283e+01 -9.254170414989752735e-02
9.777771979711866734e+00 -8.408969012205584626e-02
8.845354654531993432e+00 -7.621516234125737255e-02
7.990477748982051764e+00 -6.894002132709303732e-02
7.208499379508154448e+00 -6.232363921193525419e-02
6.494675508667768327e+00 -5.617322871466574885e-02
5.844483744994184882e+00 -5.068268962271226669e-02
5.253372676419939324e+00 -4.558203257115187729e-02
4.666214968116847217e+00 -4.029240879707821077e-02
4.139712350971339383e+00 -3.578608021010063617e-02
3.628161514935737131e+00 -3.128088938287349602e-02
3.211469962309046355e+00 -2.765782162876332870e-02
2.839950390387361523e+00 -2.436373255061314441e-02
2.537647000892457427e+00 -2.197363971253294551e-02
2.266028258109844984e+00 -1.958098570091136928e-02
1.931925234964744886e+00 -1.686357666067413510e-02
1.722604949614242154e+00 -1.493062032648837141e-02
1.432478431217506509e+00 -1.210800921441580746e-02
1.217756355491278919e+00 -1.038918945704881552e-02
9.642925714482180055e-01 -8.399944909353666486e-03
7.274091914094785727e-01 -6.098371479670985223e-03
4.133942259413115883e-01 -3.402190072980279187e-03
1.347769723209762738e+01 -1.147185373216513954e-01
1.225508929722633056e+01 -1.047064875276241258e-01
1.112540663792328566e+01 -9.525006284288305147e-02
1.008392972808113619e+01 -8.665321366330627773e-02
9.126257435895832160e+00 -7.844682455456850056e-02
8.247555527383966023e+00 -7.099799795421152249e-02
7.443248244176523087e+00 -6.432153047732908080e-02
6.708655576195216241e+00 -5.800105771447616743e-02
6.039163800714147712e+00 -5.211789629653401645e-02
5.430164724617886129e+00 -4.709201732075203595e-02
4.824882772937283626e+00 -4.171299226253810666e-02
4.281652218887093575e+00 -3.714654910295356327e-02
3.795353811717158798e+00 -3.299192694070687132e-02
3.360690539660807996e+00 -2.898363329936042357e-02
2.972893710697956937e+00 -2.557591534583114265e-02
2.627509982464930172e+00 -2.261497355977668336e-02
2.346718386441046800e+00 -2.052737273350362449e-02
2.001138705277027086e+00 -1.733237959591778926e-02
1.784686064501783243e+00 -1.541277425948964913e-02
1.484438016120657400e+00 -1.269853762800014427e-02
1.262073360773885877e+00 -1.056565072805421522e-02
1.011411638112455824e+00 -8.354690813156933835e-03
7.542446592753420109e-01 -6.341071280626114567e-03
6.100056517162476544e-01 -5.214577981753345907e-03
1.387874876029851556e+01 -1.181374179828965920e-01
1.262579370762785480e+01 -1.079127238571196273e-01
1.146722072419203364e+01 -9.827510510439373126e-02
1.039845104159631362e+01 -8.926555468385458103e-02
9.414915673802717322e+00 -8.096259376999188906e-02
8.511881899048516331e+00 -7.356302114081446353e-02
7.684927516465170250e+00 -6.640613283647095466e-02
6.929072606098809928e+00 -6.008361507447857602e-02
6.239699340520060034e+00 -5.384198088563751927e-02
5.612386220268815507e+00 -4.874434769472396622e-02
5.042454024093505183e+00 -4.368281357733645037e-02
4.476770426091931654e+00 -3.874896813303192050e-02
3.926461615007347472e+00 -3.423514884677392872e-02
3.477780221093861091e+00 -3.018629207215093105e-02
3.077253056456191516e+00 -2.672409432834206566e-02
2.720315204759620187e+00 -2.380363394356621934e-02
2.430081094899770644e+00 -2.123404626884060550e-02
2.169467137316458238e+00 -1.879086200171875901e-02
1.848923855941809080e+00 -1.591185598096377454e-02
1.538175659452877042e+00 -1.325765523128909738e-02
1.370169431731444565e+00 -1.193965577242099216e-02
1.111448435486575237e+00 -9.362777215838056707e-03
8.693789431596578021e-01 -7.460129451990715928e-03
6.790260457966627028e-01 -5.887655358511627822e-03
1.428963109919726193e+01 -1.215410809367803713e-01
1.300593093574983428e+01 -1.110358840041697492e-01
1.181789739304271514e+01 -1.011956344146457548e-01
1.072132714460061997e+01 -9.202767417557602969e-02
9.711493124014261014e+00 -8.360263729510448993e-02
8.783768980408000360e+00 -7.589169884319565962e-02
7.933527380290890108e+00 -6.844621888470543702e-02
7.155897340896181902e+00 -6.200390481740745974e-02
6.446354121773238965e+00 -5.587682456933691644e-02
5.800152638847855258e+00 -5.040523540049997309e-02
5.212821361504035522e+00 -4.539688204272924327e-02
4.629478755301388304e+00 -4.018481917697207251e-02
4.061827142815769953e+00 -3.526867379129058205e-02
3.598704436735540746e+00 -3.150995472541290310e-02
3.185066186004942068e+00 -2.764556044348251418e-02
2.816342948368132149e+00 -2.432842363138422448e-02
2.516318478980037465e+00 -2.190004009052984660e-02
2.246824597774009558e+00 -1.956973375104699431e-02
1.915344006107529529e+00 -1.646217945593827017e-02
1.707754217676644704e+00 -1.486566141313985269e-02
1.419897449393190403e+00 -1.223882906334187830e-02
1.152039395537966415e+00 -9.842591809170788894e-03
9.013600261327074925e-01 -7.485301343705388563e-03
7.209229272078047090e-01 -6.143346206670459442e-03
2.781936894901644308e-01 -2.465643225555447151e-03
1.339549704633973271e+01 -1.142913192826789381e-01
1.217768905163896953e+01 -1.043075892078043354e-01
1.105283728525072995e+01 -9.494668090833290053e-02
1.001623369810633335e+01 -8.629042349878957019e-02
9.063226667775985845e+00 -7.812352749553329312e-02
8.189145820094896777e+00 -7.085879418492530002e-02
7.389322887041617882e+00 -6.403736357306276383e-02
6.659025356160400477e+00 -5.780041249703658096e-02
5.993622607294224913e+00 -5.188522746150130843e-02
5.388434328061278755e+00 -4.697515094143411146e-02
4.787063125753398651e+00 -4.174286096997735507e-02
4.247619451781011968e+00 -3.717670848038748949e-02
3.723437517399948771e+00 -3.255499801888005890e-02
3.333205561634051239e+00 -2.895709462400703968e-02
2.948238256182694972e+00 -2.563621640782017333e-02
2.605464168146560677e+00 -2.270437321297556418e-02
2.326835661507873354e+00 -2.041891746337394509e-02
1.984005270575788238e+00 -1.723022526999862941e-02
1.769272886637778042e+00 -1.532633250918612536e-02
1.471411408541420274e+00 -1.286286192005608661e-02
1.251023287567048614e+00 -1.066254944993198783e-02
1.002414805887342997e+00 -8.462150069343010381e-03
7.475219683413999450e-01 -6.410256585667086469e-03
6.044527264422339119e-01 -5.327437611266258935e-03
1.379502293297631432e+01 -1.177639504909386570e-01
1.254688113225984658e+01 -1.074471045855946716e-01
1.139312272536708193e+01 -9.792720774036126063e-02
1.032916195215710253e+01 -8.888740998448986519e-02
9.350396657023109626e+00 -8.062473425282339068e-02
8.452040423578011996e+00 -7.329297783255163401e-02
7.629627420348521483e+00 -6.610936261068278696e-02
6.878114243629557478e+00 -5.977240577888642825e-02
6.192811915006482870e+00 -5.362466124418430874e-02
5.569479616663449484e+00 -4.849910084248720138e-02
4.949538904417656759e+00 -4.322991477732653076e-02
4.393279290281497218e+00 -3.818099440797298461e-02
3.894897909688719295e+00 -3.406966290583837015e-02
3.449423902877578385e+00 -3.022348203876290898e-02
3.051855049079748916e+00 -2.682503802695402478e-02
2.697597707620230434e+00 -2.337215925783680398e-02
2.409629808542705476e+00 -2.108658775931855980e-02
2.055076795016455016e+00 -1.779920742402432698e-02
1.832992125336813105e+00 -1.584131141987772662e-02
1.524721150534149361e+00 -1.353274314376014427e-02
1.296610304586688356e+00 -1.116448283983496881e-02
1.101612579339911413e+00 -9.615739096897332056e-03
8.615830686409639005e-01 -7.713571927299651791e-03
6.268992122103136388e-01 -5.405342536560664435e-03
1.420433254544601631e+01 -1.210667508075095600e-01
1.292538430907483082e+01 -1.105479305178785343e-01
1.174224266494998581e+01 -1.007646635306675836e-01
1.065052145785673687e+01 -9.163209020920005943e-02
9.645498689144213600e+00 -8.325283873594865880e-02
8.722436896658113170e+00 -7.553608741615966404e-02
7.876784558675210768e+00 -6.830031844703865485e-02
7.103599093234002737e+00 -6.168345127129228750e-02
6.398233134238465070e+00 -5.565748012447276072e-02
5.755955052774646141e+00 -5.013939029224708660e-02
5.172459008925158308e+00 -4.527215233318761245e-02
4.593048363453740457e+00 -4.005887739578952583e-02
4.029277696239736528e+00 -3.509525364644381501e-02
3.569404447530516222e+00 -3.133271874826663861e-02
3.158809990667405643e+00 -2.762841966908226310e-02
2.792847200571265009e+00 -2.429366488921078787e-02
2.495160954104308715e+00 -2.182873137978163028e-02
2.227768282029781055e+00 -1.949793513979857992e-02
1.898826627279908807e+00 -1.640667111749667326e-02
1.693001743481401089e+00 -1.475485875226224645e-02
1.407547374243460103e+00 -1.237992143027349945e-02
1.141883123892580398e+00 -9.995302570105659909e-03
8.933181488838050077e-01 -7.554028082031037303e-03
7.144059170083699728e-01 -6.195490626808997613e-03
1.462399509173095424e+01 -1.245862928616645465e-01
1.331351219119972207e+01 -1.138818213597871942e-01
1.210050439366229469e+01 -1.039438781625467573e-01
1.098050279828877684e+01 -9.463893806607200088e-02
9.948706674578769338e+00 -8.589756339593926371e-02
9.000422071124997814e+00 -7.799013791538732254e-02
8.131007560489655006e+00 -7.056168632134970919e-02
7.335613142620845295e+00 -6.387207137902302378e-02
6.609643328419806174e+00 -5.755670345049761910e-02
5.948233665138467963e+00 -5.201782525470132618e-02
5.346829604669270708e+00 -4.683306425234767811e-02
4.749602349254478995e+00 -4.152239050405216042e-02
4.213829339459741696e+00 -3.671915989598460717e-02
3.693268682706306372e+00 -3.251857692271581390e-02
3.269245796902770174e+00 -2.883969809711254065e-02
2.891204710538227030e+00 -2.530509817473037409e-02
2.583626466557092716e+00 -2.264573300475117290e-02
2.307159093472741507e+00 -2.029319724800906014e-02
1.967025718692517078e+00 -1.724209550502830979e-02
1.754019742879911359e+00 -1.537100324160096607e-02
1.458615988278552988e+00 -1.301785658222826166e-02
1.240003090407211905e+00 -1.111580224833419797e-02
9.819299634094060814e-01 -8.596357534441703349e-03
7.408178610402469388e-01 -6.474261635764668593e-03
5.989851507108328033e-01 -5.213255934139304076e-03
1.371146262840515995e+01 -1.172623369010822869e-01
1.246807928886806316e+01 -1.069718401501136285e-01
1.131918410105627615e+01 -9.746890242546731031e-02
1.026011280240038204e+01 -8.846395519004998653e-02
9.286142360271036011e+00 -8.024647751061238232e-02
8.392412419147383673e+00 -7.290887640571078188e-02
7.574496269986781272e+00 -6.578878089164562348e-02
6.827332973465891186e+00 -5.943175118815832714e-02
6.146280862598856309e+00 -5.337191239960065170e-02
5.526817804484037033e+00 -4.822080252850689808e-02
4.910869120541114796e+00 -4.309892385207707982e-02
4.358370940220146927e+00 -3.800524185527113380e-02
3.863529381670850249e+00 -3.385482016707639513e-02
3.421256090099181080e+00 -3.002996547209655850e-02
3.026619071628705804e+00 -2.646292480471369030e-02
2.675017349627076602e+00 -2.329742542606241806e-02
2.389215522272468917e+00 -2.097139464324341424e-02
2.037542013976366473e+00 -1.769940903146381694e-02
1.817194761268441816e+00 -1.575688192219549047e-02
1.511511481860005279e+00 -1.343083757634824793e-02
1.285200993868111041e+00 -1.126601033703661207e-02
1.091861106181036378e+00 -9.566038166363907691e-03
7.681813813764952759e-01 -6.978607752661154275e-03
6.211862000736196876e-01 -5.424455992668147236e-03
1.411926188560326878e+01 -1.204832613195102042e-01
1.284508889366109408e+01 -1.100552246699878500e-01
1.166672183867257573e+01 -1.002994583596838740e-01
1.057995005721013015e+01 -9.119500886312853494e-02
9.579667094229760593e+00 -8.285954451318520986e-02
8.661354176987137166e+00 -7.513799704933346590e-02
7.820280034892089560e+00 -6.797221029323582964e-02
7.051524792915489392e+00 -6.132470056013294979e-02
6.350378708642710812e+00 -5.540311260649049413e-02
5.712076453763796913e+00 -4.984433159114582540e-02
5.132341220838466000e+00 -4.500483157146255297e-02
4.556771826216194476e+00 -3.990754349633567066e-02
3.996924420901765806e+00 -3.489204684176549359e-02
3.540394527141284886e+00 -3.108796854235969243e-02
3.132737814547054356e+00 -2.758872607738538721e-02
2.769461087150636658e+00 -2.433785242910828372e-02
2.474177150296589023e+00 -2.187164013740986249e-02
2.208830908798891990e+00 -1.956858155382435599e-02
1.882490308985449223e+00 -1.633582892361230485e-02
1.678305912567404690e+00 -1.462790889532912184e-02
1.395228584698405383e+00 -1.229870146879265096e-02
1.131856173120827203e+00 -1.013485414771702134e-02
8.853403058242738100e-01 -7.613222899268121124e-03
6.915258985951829862e-01 -6.229626832016123793e-03
1.453734958434863067e+01 -1.241043052126232088e-01
1.323165098862754085e+01 -1.133614653007315454e-01
1.202351645512236544e+01 -1.034129404453661416e-01
1.090832511085328527e+01 -9.412452961221090542e-02
9.881355293446292265e+00 -8.551614863148214452e-02
8.937835265531992590e+00 -7.753302110218694698e-02
8.073093528624330162e+00 -7.021940413014725324e-02
7.282212134814554538e+00 -6.343503911793717254e-02
6.560475681905815648e+00 -5.729442105096593796e-02
5.903110197049472596e+00 -5.158578308117569428e-02
5.305666161127981617e+00 -4.645197095690400263e-02
4.712284484321339839e+00 -4.125629104929660895e-02
4.180206661750009545e+00 -3.654072456891496734e-02
3.663358998716211179e+00 -3.228471335000220044e-02
3.242417698503293089e+00 -2.858102714661118343e-02
2.867177146188427450e+00 -2.526547885962735981e-02
2.561897146690282678e+00 -2.256215246898114410e-02
2.287585316449632256e+00 -2.014104329610348285e-02
1.950182667045186058e+00 -1.731748191592622638e-02
1.738900875329707496e+00 -1.539771423742570741e-02
1.445883999632358474e+00 -1.289401626779283772e-02
1.229112922421879750e+00 -1.090030712677195028e-02
9.732162320135939737e-01 -8.730685684192803289e-03
7.341672363301409154e-01 -6.532595447402090617e-03
4.171742609165825511e-01 -3.685452106986364298e-03
1.362803561430088983e+01 -1.166148791037996124e-01
1.238949048859808499e+01 -1.063863252229866885e-01
1.124547283046643464e+01 -9.697388766632020207e-02
1.019124189150683613e+01 -8.800413175422792944e-02
9.222048563284394262e+00 -7.994835205370652564e-02
8.333143914209559355e+00 -7.248231457107623399e-02
7.519600253636162357e+00 -6.543635690837670826e-02
6.776837672037575366e+00 -5.905059912554015689e-02
6.099903134202444122e+00 -5.308717956917532316e-02
5.484314198133569462e+00 -4.790898364559130485e-02
4.872548986086430389e+00 -4.280028400329549676e-02
4.323743171504058402e+00 -3.804220215732084798e-02
3.832355180341683543e+00 -3.368199315742548966e-02
3.393232226135089125e+00 -2.996101742615028818e-02
3.001531125719756776e+00 -2.638062795655880810e-02
2.652602197830428832e+00 -2.319972637180402544e-02
2.369044165553652270e+00 -2.084131048433185071e-02
2.020068615868376938e+00 -1.758542011709382166e-02
1.801530769677451183e+00 -1.565604083014541029e-02
1.498339237596695295e+00 -1.327772246794049066e-02
1.273873051825235914e+00 -1.135330353633377115e-02
1.020796820113064607e+00 -9.093888315459193114e-03
7.612246158068531887e-01 -6.837662945656468490e-03
6.156277043621215528e-01 -5.587309221083158230e-03
1.403431809998487445e+01 -1.199221606345291791e-01
1.276487014835676881e+01 -1.095152221963176103e-01
1.159147117548195105e+01 -9.978328566491964646e-02
1.050951215859173615e+01 -9.080447623885508357e-02
9.514159486033312518e+00 -8.251467587805935699e-02
8.600523960259399914e+00 -7.464927388884580461e-02
7.764012478070518419e+00 -6.760808831403401775e-02
6.999675278784972754e+00 -6.084043531074747463e-02
6.302710276741054329e+00 -5.508695848914125365e-02
5.668468998718442009e+00 -4.948255988979526065e-02
5.092466984261491802e+00 -4.466502045433676932e-02
4.520801540015263242e+00 -3.972440647862819640e-02
3.964768171726388513e+00 -3.482738710845525304e-02
3.511476088124540595e+00 -3.082208361157072474e-02
3.106847198754346007e+00 -2.752911541860757205e-02
2.746339664382963619e+00 -2.416390265324586117e-02
2.453266690476800349e+00 -2.161818106512227583e-02
2.190040603640742045e+00 -1.947056759569465098e-02
1.866320518679488005e+00 -1.624948189504441670e-02
1.552597302397258350e+00 -1.393217054890004761e-02
1.382972296113071708e+00 -1.235716861711690269e-02
1.121816932042268844e+00 -1.010093493693069687e-02
8.774242390012383375e-01 -7.782154285369429804e-03
6.853042692978049688e-01 -6.263159764858333700e-03
1.445083586719415258e+01 -1.233736175773456761e-01
1.314991205046612599e+01 -1.128065393119385834e-01
1.194665174970902299e+01 -1.028545484359301432e-01
1.083637415138054472e+01 -9.363720058145595659e-02
9.814275891933490925e+00 -8.494019853713412338e-02
8.875563915085738387e+00 -7.702830775405736241e-02
8.015477803811425161e+00 -6.985837779578207840e-02
7.229053598836356009e+00 -6.282593540847283831e-02
6.511563049692968619e+00 -5.681984077155092377e-02
5.858291611048806580e+00 -5.114818713623438262e-02
5.264638860979248491e+00 -4.601530327487073774e-02
4.675175517973927164e+00 -4.103983897316625801e-02
4.101560368595551509e+00 -3.590931437833451423e-02
3.633653095957813939e+00 -3.179214252943057123e-02
3.215776225797166266e+00 -2.830051418277821848e-02
2.843327719601743908e+00 -2.520601571882027936e-02
2.540375624882479144e+00 -2.246877423880787317e-02
2.268180151835045066e+00 -2.003989588067186731e-02
1.933441208943385892e+00 -1.690520330505977664e-02
1.723819432247666761e+00 -1.498430946797628220e-02
1.433189788043480739e+00 -1.271824023641163377e-02
1.162804504638681680e+00 -1.037529639489521288e-02
9.096999205000816380e-01 -8.040098264224722693e-03
7.275530898926025891e-01 -6.586744963744645999e-03
2.806970525608159517e-01 -2.738061088019539107e-03
1.354473730820547139e+01 -1.160296261639903181e-01
1.231108228917736724e+01 -1.058249048968074590e-01
1.117196121823082144e+01 -9.634239181904823146e-02
1.012264821976572371e+01 -8.751366590080444929e-02
9.158295378102115691e+00 -7.950361388194565615e-02
8.274021330369334848e+00 -7.192067120720171958e-02
7.465048440275055874e+00 -6.504391288760780210e-02
6.726602364147166391e+00 -5.863433152761199363e-02
6.053857843550492390e+00 -5.276010436063415660e-02
5.442105954775252386e+00 -4.756166234094472145e-02
4.834359266082652873e+00 -4.246467590212430615e-02
4.289261781316046296e+00 -3.766240445962996258e-02
3.759686013335723054e+00 -3.304122155616051604e-02
3.365454873857497198e+00 -2.965414369575811171e-02
2.976574461560483886e+00 -2.619331758620232695e-02
2.630311363191499385e+00 -2.334743986555906647e-02
2.348977664091967732e+00 -2.068727355811845331e-02
2.002767822857421276e+00 -1.745066420131538218e-02
1.785941246408687899e+00 -1.553641930134210154e-02
1.485198297109419308e+00 -1.311418938420233320e-02
1.262680272210894072e+00 -1.138144064944747631e-02
1.011737755173891973e+00 -9.190612982592613958e-03
7.544313026714436488e-01 -6.898670247969648263e-03
6.100321469122504947e-01 -5.603140905211965658e-03
1.394941504040305169e+01 -1.192949467888858722e-01
1.268494189752950518e+01 -1.089624347003772531e-01
1.151643803118702714e+01 -9.922248265918072463e-02
1.043936404716243871e+01 -9.029448753902924452e-02
9.448815392725029128e+00 -8.199632072965243323e-02
8.540009132011507020e+00 -7.418567465852081433e-02
7.708083145916035051e+00 -6.720260969874868040e-02
6.948074943383146795e+00 -6.042883862286872049e-02
6.255289357222941327e+00 -5.477343157514075189e-02
5.625086371728847290e+00 -4.915002328293534978e-02
4.998618636806869020e+00 -4.371614552306028051e-02
4.436386979312064049e+00 -3.901412315189600050e-02
3.932868586323559512e+00 -3.459097368064897871e-02
3.482779535575807106e+00 -3.072978020614279895e-02
3.081223825066826016e+00 -2.710442430113610066e-02
2.723429671083900327e+00 -2.405523560207170619e-02
2.432564151260707241e+00 -2.147852010291271402e-02
2.074584765538070030e+00 -1.812351165513209975e-02
1.850288391902752627e+00 -1.614755296349026578e-02
1.539076318702215396e+00 -1.355153303594719937e-02
1.308694627263576882e+00 -1.166986871503291820e-02
1.111866252283308931e+00 -9.968298381284618898e-03
8.695686941160433170e-01 -7.846190499164481733e-03
6.326236666080752302e-01 -5.695789594230478772e-03
1.436441723797978653e+01 -1.227468021096878165e-01
1.306829569864649798e+01 -1.122338658296162944e-01
1.186999493349610368e+01 -1.022845576364068837e-01
1.076469117655195973e+01 -9.307156714519558560e-02
9.747438299772589687e+00 -8.440913153527483670e-02
8.813470100348297365e+00 -7.655479202436510366e-02
7.958090734782606646e+00 -6.921804966885906907e-02
7.176158282179764925e+00 -6.239862747180358743e-02
6.462935330318181570e+00 -5.637772336353071012e-02
5.813657724122575310e+00 -5.079250868469705610e-02
5.223831322687931156e+00 -4.565576837279231720e-02
4.638282040802262252e+00 -4.066606865892280487e-02
4.068690955817475086e+00 -3.566725792721515964e-02
3.604038647799292505e+00 -3.151584466996588951e-02
3.189265243728270249e+00 -2.799093486409495041e-02
2.819620132528814604e+00 -2.494170292514639661e-02
2.518961007545637898e+00 -2.235154780303821517e-02
2.248884133424678744e+00 -1.992550452860087848e-02
1.916816549444616102e+00 -1.681221345167073847e-02
1.708880535827694391e+00 -1.484029740933888626e-02
1.420726312587536899e+00 -1.252911513820097709e-02
1.152502785382194306e+00 -1.018689908325937088e-02
9.015982034737357598e-01 -8.099957716004637168e-03
7.209667839166925551e-01 -6.599962140581111004e-03
1.478964739306654685e+01 -1.263545654366989568e-01
1.346160491611547450e+01 -1.155140918798137489e-01
1.223288014337668450e+01 -1.052960904130649522e-01
1.109864053811537765e+01 -9.582927626182236036e-02
1.005430216955301503e+01 -8.709909253585125521e-02
9.094737983617097399e+00 -7.904559755349417627e-02
8.215250037543773587e+00 -7.154196584950253679e-02
7.410789244420409538e+00 -6.465959957445624462e-02
6.676648305729505850e+00 -5.840869168895157504e-02
6.008002491427229863e+00 -5.256638660650744116e-02
5.400166253383479109e+00 -4.742088593072873309e-02
4.796480826084936311e+00 -4.209922581507694050e-02
4.255079911644830126e+00 -3.749580777443828339e-02
3.729211116364671064e+00 -3.274843532957611575e-02
3.300873726056110957e+00 -2.886259889720928229e-02
2.918996458053289444e+00 -2.562906210683469493e-02
2.608284369262173108e+00 -2.301470988265176543e-02
2.329117560706274404e+00 -2.052110223527025407e-02
1.985648216958677770e+00 -1.759141452096524977e-02
1.770556258731772248e+00 -1.571327189336043512e-02
1.472288610167243661e+00 -1.293550771771772960e-02
1.251548992753469092e+00 -1.098759429739272313e-02
9.910793221563811706e-01 -8.906741260494401360e-03
7.476223443602078023e-01 -6.705520084295202299e-03
6.044997407993212279e-01 -5.452426804359681960e-03
1.386473418472840891e+01 -1.186430436811199834e-01
1.260514375892062056e+01 -1.083393774344824229e-01
1.144152467142793483e+01 -9.862382659269240681e-02
1.036946664257417083e+01 -8.973830440288392551e-02
9.383818817954344027e+00 -8.143314884160487988e-02
8.479669297062208955e+00 -7.368295873392498307e-02
7.652290527660099428e+00 -6.665532330954716811e-02
6.896743544066912257e+00 -5.998220290744628314e-02
6.208179845837557664e+00 -5.440950459354196994e-02
5.581984920450811849e+00 -4.878065815881122563e-02
4.959497892539238784e+00 -4.334086345647650274e-02
4.401143870215385334e+00 -3.876668260767515001e-02
3.901173665402543733e+00 -3.431689336706882087e-02
3.454318208502580312e+00 -3.041060020201200378e-02
3.055721972578562706e+00 -2.686529676586795271e-02
2.700628367214333636e+00 -2.393156422246920170e-02
2.411999507029850331e+00 -2.132257604632545669e-02
2.056747210726779684e+00 -1.798595916602875946e-02
1.834336742177804958e+00 -1.602751017850529563e-02
1.525649341223906053e+00 -1.338820673641238045e-02
1.297224393075540716e+00 -1.143951777487426172e-02
1.102039242021991550e+00 -9.886704426321153358e-03
7.752728992030717414e-01 -6.955559060359026852e-03
6.269085177633831885e-01 -5.705958933069773913e-03
1.427817603225401477e+01 -1.221408497448714103e-01
1.298699220868141069e+01 -1.115794468082672991e-01
1.179363484478333923e+01 -1.016757181107723756e-01
1.069315160412568133e+01 -9.246237861113983103e-02
9.680886689632851372e+00 -8.383275976033702226e-02
8.751646812556760580e+00 -7.603438750553337400e-02
7.900906703928519015e+00 -6.869115375760184716e-02
7.123466191842542372e+00 -6.193376784477429287e-02
6.414522039055498226e+00 -5.590025772694139083e-02
5.769255031101957698e+00 -5.040372864706064299e-02
5.183292011010615319e+00 -4.525989267466252325e-02
4.601596847537917867e+00 -4.026598222501371477e-02
4.035952858086624850e+00 -3.539320463728194005e-02
3.574715090569122733e+00 -3.120608957882439055e-02
3.162970699093846871e+00 -2.765500801483941617e-02
2.796022413089064962e+00 -2.467908385695427934e-02
2.497684302240347876e+00 -2.209506132107314641e-02
2.229792190200200697e+00 -1.979364447036445485e-02
1.900311077155116601e+00 -1.670987381383498560e-02
1.694087358662021536e+00 -1.467749555315516451e-02
1.408294123055120917e+00 -1.240556568966422191e-02
1.142350421781716419e+00 -9.982236225547252984e-03
8.935032049043913904e-01 -8.003851808173282831e-03
6.978838703550398481e-01 -6.267233633957793038e-03
1.470181145306572468e+01 -1.256452612743942654e-01
1.337866299940226611e+01 -1.148374987020439331e-01
1.215484482112685605e+01 -1.046825755843811961e-01
1.102560827540438382e+01 -9.524308096364765552e-02
9.986147797264633752e+00 -8.651305180385758520e-02
9.031432233308828827e+00 -7.845134813899488913e-02
8.156626336078842243e+00 -7.106675778013014921e-02
7.356682950948095545e+00 -6.419558033382534445e-02
6.626907505873591120e+00 -5.791818581975157615e-02
5.962406967427082094e+00 -5.224718667420793355e-02
5.358373334831284751e+00 -4.690623893149062362e-02
4.758759903235234567e+00 -4.161846417050618641e-02
4.221070886608206507e+00 -3.706219829576542363e-02
3.698928790591065496e+00 -3.243480182026579894e-02
3.273683171140038262e+00 -2.854160892896909218e-02
2.894649881740650965e+00 -2.528424402446514258e-02
2.586367688561433287e+00 -2.265485763738186303e-02
2.309362434799703934e+00 -2.032522208004660519e-02
1.968568210430812426e+00 -1.726277910449106751e-02
1.755271026821270786e+00 -1.537318453443766234e-02
1.459410876687210257e+00 -1.274157636572495825e-02
1.240547301039647277e+00 -1.096163230504793029e-02
9.822353008035386024e-01 -8.615015322574521087e-03
7.409537086175521647e-01 -6.416054506497935635e-03
4.209734757113561820e-01 -3.794079859980404278e-03
1.378019295168270197e+01 -1.179753091952263494e-01
1.252548348680774559e+01 -1.077592097297130486e-01
1.136694060938634365e+01 -9.798466767701784208e-02
1.029976888957820691e+01 -8.913780466935164459e-02
9.318921392958044336e+00 -8.072063366948463436e-02
8.419678350663867050e+00 -7.313602539687426296e-02
7.596832896686568581e+00 -6.610165395173633884e-02
6.845663633092062383e+00 -5.949475341387133048e-02
6.161272104689937024e+00 -5.390127377218301846e-02
5.539036085969222256e+00 -4.837748070609444728e-02
4.920662642593344849e+00 -4.292714225036620146e-02
4.366143994659741345e+00 -3.835476198886851595e-02
3.869674638384596577e+00 -3.392552319183961967e-02
3.426081208095202335e+00 -2.985064064877872986e-02
3.030389165161027076e+00 -2.648795990671499664e-02
2.677974631620665402e+00 -2.355826164082802307e-02
2.391576155739718601e+00 -2.114874533565850104e-02
2.039172042798358842e+00 -1.783230453185325262e-02
1.818484693549413223e+00 -1.589484216458434199e-02
1.512332596433952236e+00 -1.320442255842594649e-02
1.285784888268219683e+00 -1.118979110837179172e-02
1.030249543463361173e+00 -8.944052926283675709e-03
7.682747766725015470e-01 -6.537930777173688209e-03
6.212870396599821099e-01 -5.527769135304463032e-03
1.419201346049917234e+01 -1.214202500847661181e-01
1.290575517812216688e+01 -1.108792769356468644e-01
1.171741396787443001e+01 -1.010149519446256611e-01
1.062185941849749327e+01 -9.172354698223823821e-02
9.614547249372273896e+00 -8.318172370804979843e-02
8.690138483294216343e+00 -7.554380230964935494e-02
7.844034291996297981e+00 -6.812608698679990804e-02
7.070999829475719700e+00 -6.156939690508129309e-02
6.366324527015813750e+00 -5.547242211003679258e-02
5.725108419714172392e+00 -5.011773099390029462e-02
5.143002986283958577e+00 -4.483357976347328994e-02
4.565267061397257464e+00 -3.983022131133525517e-02
4.003463906021875296e+00 -3.503941964219499383e-02
3.545554466308789010e+00 -3.087207184085100434e-02
3.136815132902651904e+00 -2.756987933631370805e-02
2.772636679241585966e+00 -2.441000934122332724e-02
2.476638891565235312e+00 -2.172574785749406545e-02
2.210805169860491581e+00 -1.942856527352607166e-02
1.883906760908900191e+00 -1.658730505695258511e-02
1.567118981557951818e+00 -1.377667700388589787e-02
1.395893028946913139e+00 -1.210355141833546408e-02
1.132270342068889990e+00 -9.768674047781348083e-03
8.855112417486109555e-01 -7.773731578970123450e-03
6.916023765787336908e-01 -6.096455816357514330e-03
1.461409759823306942e+01 -1.248352434663136945e-01
1.329586054950058838e+01 -1.139412663851368662e-01
1.207703091534320983e+01 -1.038216484022162628e-01
1.095278753057742094e+01 -9.446357247537631729e-02
9.918214436634462672e+00 -8.576913208911614295e-02
8.968311044602293336e+00 -7.775833527505369991e-02
8.098298551257071765e+00 -7.032772949237746374e-02
7.302900048482785067e+00 -6.362161871631437371e-02
6.577488418959097416e+00 -5.711354934622371593e-02
5.917012980825705704e+00 -5.171432046384734360e-02
5.316947332075303123e+00 -4.641054055635067399e-02
4.721287030471199131e+00 -4.112357101557267969e-02
4.141668877257817627e+00 -3.624975878087199205e-02
3.668876856140936837e+00 -3.201701941899406240e-02
3.246726158296410425e+00 -2.819370414980550479e-02
2.870551696501494554e+00 -2.491667329246598575e-02
2.564606492850908026e+00 -2.228104791914280874e-02
2.289712869023046160e+00 -1.991067623154200994e-02
1.951642748932949312e+00 -1.708925013603014922e-02
1.740051556816298417e+00 -1.509231597419518310e-02
1.446574902819782071e+00 -1.253229694274480589e-02
1.173656058177501293e+00 -1.010537815799343771e-02
9.180731493200641191e-01 -7.890141238521424655e-03
7.342617439973325721e-01 -6.115064693183945056e-03
2.832672471117322899e-01 -2.236205394101842530e-03
1.369579257491178836e+01 -1.172960799299006956e-01
1.244602733766035030e+01 -1.071107960605384157e-01
1.129246768574017423e+01 -9.744095642541995839e-02
1.023028978647650611e+01 -8.853295128877249065e-02
9.254397751493579349e+00 -8.014931678652602309e-02
8.359837744408062932e+00 -7.272265481010434240e-02
7.541658369970391185e+00 -6.556847756660601212e-02
6.794827821777108312e+00 -5.903421032337337337e-02
6.114755339675829404e+00 -5.340687133940150849e-02
5.496344587875741539e+00 -4.800292317685433269e-02
4.882094146537833801e+00 -4.267783439215122598e-02
4.331369053085320608e+00 -3.798605799807315553e-02
3.796244888385798877e+00 -3.336231330112211790e-02
3.398012896076803457e+00 -2.954071716108511159e-02
3.005199658554900122e+00 -2.608252076895840529e-02
2.655477975485855069e+00 -2.302040112920979500e-02
2.371307978699138452e+00 -2.078208632372617257e-02
2.021696330896606941e+00 -1.772635704184558070e-02
1.802808890342296300e+00 -1.580338464036162849e-02
1.499100962868123776e+00 -1.307031695929077898e-02
1.274475437924780907e+00 -1.099313240672662381e-02
1.021131624893622858e+00 -8.751149251920659414e-03
7.613775234512543122e-01 -6.306083340324498271e-03
6.156631725798225041e-01 -5.371083890597731433e-03
1.410606109534505492e+01 -1.208675320719212881e-01
1.282471027054108070e+01 -1.101907211044849400e-01
1.164137535079103536e+01 -1.004561167545755390e-01
1.055087682254964498e+01 -9.119222489914148577e-02
9.548383257640077559e+00 -8.268759224287240694e-02
8.628892200519338473e+00 -7.504783636780003320e-02
7.787365248120761585e+00 -6.767487680310903253e-02
7.018832100898740656e+00 -6.120805908668673634e-02
6.318425580976110290e+00 -5.508251834904433208e-02
5.681305643922929249e+00 -4.971972722605529776e-02
5.048169542499609364e+00 -4.413065046166146643e-02
4.479940303306436888e+00 -3.910363802003472000e-02
3.971174703753641566e+00 -3.471589858474573298e-02
3.516526362771428715e+00 -3.082812711378683443e-02
3.110843824504376798e+00 -2.738430415728227568e-02
2.749491435123037952e+00 -2.394054571762012709e-02
2.455702603614404733e+00 -2.141768164822766690e-02
2.094204617441270511e+00 -1.841917996547155420e-02
1.867737695809214227e+00 -1.642918530341120134e-02
1.553493755011511324e+00 -1.368378498622413973e-02
1.320936305189564841e+00 -1.144410002980929611e-02
1.122209266681797990e+00 -9.930622602096435270e-03
8.775828995806355115e-01 -7.563925623295658131e-03
6.384559780618930258e-01 -5.345540047441948127e-03
1.452652904766477704e+01 -1.242970745249264153e-01
1.321319029805826162e+01 -1.134068119395778423e-01
1.199944191081408995e+01 -1.033875785597729718e-01
1.088007436056462574e+01 -9.400898746910524295e-02
9.850560584471633518e+00 -8.535032407220390083e-02
8.905599722659491846e+00 -7.734534055601341440e-02
8.040220211784543380e+00 -6.987121495223942713e-02
7.249450485293600366e+00 -6.333068950229077398e-02
6.528285973627928840e+00 -5.681395612152853603e-02
5.871952624903253870e+00 -5.138946365551783080e-02
5.275747433241188666e+00 -4.621351228643501979e-02
4.684022780799054431e+00 -4.091552846603483534e-02
4.108430640185714466e+00 -3.599401259868948572e-02
3.638972144695748590e+00 -3.192143438417423262e-02
3.220010078492886230e+00 -2.807097737867932444e-02
2.846628112372179498e+00 -2.476753247132462005e-02
2.542989133064395446e+00 -2.212606442956579350e-02
2.270194777113478501e+00 -1.975259561955657744e-02
1.934928963790800260e+00 -1.690576349395550571e-02
1.724966138483974731e+00 -1.516183983769745815e-02
1.433996824345042498e+00 -1.255990046933640192e-02
1.163243898935660825e+00 -1.013255462588618684e-02
9.099120172662912287e-01 -7.844522085672461786e-03
7.276329542736236222e-01 -6.046918490275189455e-03
1.495755430400650710e+01 -1.279237720787718136e-01
1.361154078291799152e+01 -1.169370998578873611e-01
1.236680676673985424e+01 -1.066071267092323360e-01
1.121831068092951433e+01 -9.701928720825798991e-02
1.016109950237857618e+01 -8.814254369349268370e-02
9.190041410450813686e+00 -7.990684660678433471e-02
8.300356043302324238e+00 -7.239034774921689064e-02
7.486667185554199300e+00 -6.534224207981642607e-02
6.744379858455946675e+00 -5.897951386681051650e-02
6.068392271799735838e+00 -5.314312459887483159e-02
5.453953052893116826e+00 -4.776989095697711796e-02
4.843838108526917097e+00 -4.252331390434749281e-02
4.296747683422777797e+00 -3.754819480772408208e-02
3.765449882512222679e+00 -3.314423564357954488e-02
3.332750964360759571e+00 -2.919553474674920282e-02
2.947045836587332435e+00 -2.568495774634211443e-02
2.633190600643855461e+00 -2.290678423083405621e-02
2.351250101128453451e+00 -2.061078859948612882e-02
2.004421719790463907e+00 -1.766621765361263419e-02
1.787205920347724186e+00 -1.575205664795292781e-02
1.486057649550337034e+00 -1.313637642112278764e-02
1.263195579192772922e+00 -1.118139712785124786e-02
1.000269480332951044e+00 -8.859631905311781894e-03
7.545689869562786090e-01 -6.280722306773690519e-03
6.100891855952256249e-01 -5.102484940676599995e-03
1.402020741899053036e+01 -1.203377690140179923e-01
1.274392477259369194e+01 -1.096828103004518079e-01
1.156558860410871503e+01 -9.997055048856424986e-02
1.048010269463317101e+01 -9.073879514067716145e-02
9.482595147595947793e+00 -8.227155154037629758e-02
8.567904481232819336e+00 -7.463773314102407908e-02
7.730997697891004883e+00 -6.728068531156532195e-02
6.966935291331751934e+00 -6.093071224164137156e-02
6.270672125595933011e+00 -5.478360916325638458e-02
5.637702762546760837e+00 -4.940654104540037617e-02
5.008654850187989283e+00 -4.394899796197054148e-02
4.444362731489935214e+00 -3.887917161950987105e-02
3.939140120842773207e+00 -3.461755315344574452e-02
3.487699438248412331e+00 -3.064048668230322237e-02
3.085094019121747966e+00 -2.692194356152315463e-02
2.726461068207094662e+00 -2.378357489378837494e-02
2.434972109175436827e+00 -2.125510712749630396e-02
2.076224929151438747e+00 -1.823242752239678452e-02
1.851597993978884471e+00 -1.624873823105158280e-02
1.539980101404474500e+00 -1.363189850334269732e-02
1.309325373718075225e+00 -1.145709573957535803e-02
1.112277043691400458e+00 -9.823853839820470557e-03
7.824330473188805257e-01 -6.898708962722730452e-03
6.327237716524928279e-01 -5.273993094880516895e-03
1.443913057835163904e+01 -1.237200361231187706e-01
1.313075600977217050e+01 -1.128786772924296328e-01
1.192201640348760350e+01 -1.028885191738827531e-01
1.080779431664523038e+01 -9.353858222934084699e-02
9.783185141536451468e+00 -8.492155567787915138e-02
8.843066291811791046e+00 -7.691970185602785282e-02
7.982409319311030593e+00 -6.950548008910181763e-02
7.196135328023876454e+00 -6.301638627199969422e-02
6.479301529632428114e+00 -5.651149690369400985e-02
5.827033945056196096e+00 -5.106084826963631224e-02
5.234767949176526436e+00 -4.600782732035178790e-02
4.646969528909077773e+00 -4.071119799645132875e-02
4.075362907186011796e+00 -3.573887265232034149e-02
3.609351073016931810e+00 -3.182541774526728706e-02
3.193473197403109864e+00 -2.795215786282906692e-02
2.822837812172459326e+00 -2.498292897366735307e-02
2.521480792232812629e+00 -2.214220482774770585e-02
2.250925259681634039e+00 -1.974926080278207111e-02
1.918265385513685084e+00 -1.674398521679575091e-02
1.710019609997647905e+00 -1.519370811556321893e-02
1.421453259601922481e+00 -1.256619166838346749e-02
1.152960697212987773e+00 -1.018174745869957626e-02
9.017341871268843567e-01 -7.816495481340881776e-03
7.042704852181572717e-01 -6.279922279182432662e-03
1.486856929639870373e+01 -1.273759422285112852e-01
1.352751871074521439e+01 -1.163871969765937764e-01
1.228780849781074380e+01 -1.060726856476478241e-01
1.114435428983056653e+01 -9.653052037970284716e-02
1.009209682702101141e+01 -8.767499578839656194e-02
9.126001416210046457e+00 -7.954621807245118581e-02
8.241076766227815042e+00 -7.192169588717822748e-02
7.432010588318757272e+00 -6.501613188972379942e-02
6.694077708205735000e+00 -5.860537796151115558e-02
6.022315752322937144e+00 -5.279963895105538318e-02
5.411747953178217330e+00 -4.759979063881750183e-02
4.805702427582437153e+00 -4.211279695034013393e-02
4.262419329506437649e+00 -3.731957679475971651e-02
3.734847722080627541e+00 -3.287394074853445397e-02
3.305331029080846417e+00 -2.909264889794832901e-02
2.922463423966174645e+00 -2.556189754000853104e-02
2.611056713256452166e+00 -2.277352398018686261e-02
2.331298326257448927e+00 -2.041087279285096895e-02
1.987150169776528363e+00 -1.752359540376911481e-02
1.771756328420825977e+00 -1.569600717208445573e-02
1.473067798441827003e+00 -1.307546422536387185e-02
1.252071977512808187e+00 -1.113397797031483519e-02
9.913495942942357475e-01 -8.652105620844643269e-03
7.477615718811646550e-01 -6.245888293399393110e-03
4.248154667298227327e-01 -3.810488291432222435e-03
1.393454682024249358e+01 -1.196944841074817634e-01
1.266326587954549865e+01 -1.090803876801368644e-01
1.149002253354115766e+01 -9.944571565985509121e-02
1.040951979161178187e+01 -9.024312952434826451e-02
9.416980573959673251e+00 -8.189321212515855708e-02
8.507176590163355812e+00 -7.418429178960024573e-02
7.674794780021938934e+00 -6.689278368283665954e-02
6.915264852981254151e+00 -6.061680467686861307e-02
6.223369289075836086e+00 -5.445337934679679581e-02
5.594347051588390407e+00 -4.906221247581846190e-02
4.969369875798107294e+00 -4.373296740348733835e-02
4.408991103204941808e+00 -3.876840879927815481e-02
3.907331637828138859e+00 -3.443434049181259143e-02
3.459237025908479257e+00 -3.042081007725894876e-02
3.059492055086934226e+00 -2.676475091000427367e-02
2.703590068563210380e+00 -2.360856648483811507e-02
2.414348555151617948e+00 -2.107441819116626439e-02
2.058482454721874966e+00 -1.802916118554007824e-02
1.835601827952777043e+00 -1.605694472215321231e-02
1.526483580284677677e+00 -1.342371841375830308e-02
1.297783249907675795e+00 -1.145716107591151188e-02
1.039831425058479031e+00 -9.148289150276191217e-03
7.753718802385841657e-01 -6.499301563564267165e-03
6.269736625115706063e-01 -5.599944571798823496e-03
1.435186024177595243e+01 -1.231220990158205103e-01
1.304850239920560817e+01 -1.123069725539822816e-01
1.184481011717103627e+01 -1.023436400252528550e-01
1.073563130474384053e+01 -9.310795122524498368e-02
9.715998110960285317e+00 -8.460842995617399998e-02
8.780800543015065074e+00 -7.640378388532151344e-02
7.924888251797712613e+00 -6.910348397321569580e-02
7.143112781366379949e+00 -6.246445866193471586e-02
6.430609694139001853e+00 -5.637732387985334992e-02
5.782420168468354049e+00 -5.063148414439149619e-02
5.194057349534441315e+00 -4.577496305234226431e-02
4.610137796842601610e+00 -4.047737854183119238e-02
4.042558012778262544e+00 -3.542095990825959440e-02
3.579921345165578472e+00 -3.165675793264725174e-02
3.167021636437743926e+00 -2.787464495196819228e-02
2.799258893580829799e+00 -2.475157457608603145e-02
2.500181968828708801e+00 -2.210366017676332687e-02
2.231760441094602143e+00 -1.966386286682341583e-02
1.901736996317215489e+00 -1.655974050417930929e-02
1.581805753313976437e+00 -1.390339962899098288e-02
1.408940820898369806e+00 -1.255700040905191779e-02
1.142804697438818406e+00 -1.022329974328613569e-02
8.937205171241978663e-01 -8.013064460522080837e-03
6.979224867915582164e-01 -6.051023867695325305e-03
1.477964691542726960e+01 -1.267511390791145331e-01
1.344364398975405628e+01 -1.157209455342332050e-01
1.220895431626363781e+01 -1.054265132453064691e-01
1.107062682865731418e+01 -9.600220181776801531e-02
1.002338500481848982e+01 -8.712863929996876589e-02
9.062254944085788466e+00 -7.884926474152052778e-02
8.182049436001843645e+00 -7.153553494445973049e-02
7.377627979514992163e+00 -6.447433149400165486e-02
6.644088682853978689e+00 -5.827214461392193207e-02
5.976408252303531121e+00 -5.233229035252455474e-02
5.369772440776811706e+00 -4.710830847789664738e-02
4.767829464959094210e+00 -4.206972021078181356e-02
4.182127818707115807e+00 -3.664884943816334312e-02
3.704441631388143197e+00 -3.257143169761906459e-02
3.278040715317737330e+00 -2.896206736299507256e-02
2.898095384065903168e+00 -2.542180624954297821e-02
2.589046099860017325e+00 -2.262835343557045853e-02
2.311452296000234163e+00 -2.014569226124896320e-02
1.970067877578518978e+00 -1.712523370008834159e-02
1.756440653969228771e+00 -1.537784008015396359e-02
1.460183537486603234e+00 -1.284113779556510238e-02
1.184573963661957885e+00 -1.048118935445219342e-02
9.266085247978818051e-01 -8.098941759224376202e-03
7.410287872794469877e-01 -6.203292771180959377e-03
2.858554775256565428e-01 -2.476714631638415268e-03
1.384903478662114829e+01 -1.190768709392964475e-01
1.258281809233341697e+01 -1.084905504505113555e-01
1.141463449085602022e+01 -9.884441655850616237e-02
1.033927672828872169e+01 -8.971989470829391800e-02
9.351606239262148179e+00 -8.141495512247928779e-02
8.446649408159428774e+00 -7.359310572371526027e-02
7.619003077788681466e+00 -6.646668551606675635e-02
6.863832187325104250e+00 -6.024420421623750271e-02
6.176235570120699236e+00 -5.408235652297048446e-02
5.551216502323869761e+00 -4.868524173296817636e-02
4.930372077338489589e+00 -4.348600915445876430e-02
4.373865304814157362e+00 -3.859280206412248060e-02
3.833141731525421925e+00 -3.359894591336690800e-02
3.430863929827453696e+00 -3.026824519168709593e-02
3.034105451950793064e+00 -2.681670232901895920e-02
2.680905064583176678e+00 -2.352978749815207507e-02
2.393833293310650756e+00 -2.087278714592974774e-02
2.040797364943002012e+00 -1.781003357124090122e-02
1.819779548576796024e+00 -1.584349199473285286e-02
1.513169884714985258e+00 -1.319959372859691102e-02
1.286363615655912840e+00 -1.145134028895092304e-02
1.030570234296513510e+00 -9.150546499708376094e-03
7.683786028898621501e-01 -6.464834922737751691e-03
6.213478750679851670e-01 -5.361896383167015154e-03
1.426472934529957648e+01 -1.224997332458077487e-01
1.296641472308052379e+01 -1.117321109785911898e-01
1.176785893234213809e+01 -1.018706979315711775e-01
1.066378481326082905e+01 -9.256805917172677978e-02
9.649125100393016297e+00 -8.408078005300036184e-02
8.718828335190192291e+00 -7.591277685306967171e-02
7.867517050327335504e+00 -6.866595539297651318e-02
7.090371783520037496e+00 -6.202281303999730711e-02
6.382174315409791632e+00 -5.601539511964626766e-02
5.738095293701732658e+00 -5.026692255443208218e-02
5.098155145835779223e+00 -4.475067264848150983e-02
4.523959294551472610e+00 -3.973063700249987451e-02
4.009954619786302743e+00 -3.515290591390041186e-02
3.550583905550936059e+00 -3.129799399386849756e-02
3.140825280648474660e+00 -2.775309274517669123e-02
2.775807384809411804e+00 -2.428593548561053250e-02
2.479063906447106280e+00 -2.162530505464198630e-02
2.113988053922304378e+00 -1.839142230097142588e-02
1.885360616493477304e+00 -1.636527527044840530e-02
1.567995195958134858e+00 -1.359942291747326046e-02
1.333249724082886889e+00 -1.180873274801097494e-02
1.132630545678892320e+00 -1.001275349211334757e-02
8.857078632895593051e-01 -7.734412782804310493e-03
6.443560323505557186e-01 -5.312700901924981810e-03
1.469097145063986432e+01 -1.260874619540360286e-01
1.335992263175158357e+01 -1.151488171926010606e-01
1.213032933253325396e+01 -1.049574800253735424e-01
1.099718990302832822e+01 -9.542073509251003394e-02
9.954906647654457430e+00 -8.657306781551170338e-02
8.998783428093641845e+00 -7.834187381102350467e-02
8.123297697193873290e+00 -7.102888333496086559e-02
7.323516280269680045e+00 -6.401747182970497774e-02
6.594321724989109512e+00 -5.790598260822810844e-02
5.930793639922937288e+00 -5.194989816292203133e-02
5.328181690681605964e+00 -4.672038119287460350e-02
4.730204922808759704e+00 -4.166516230374622820e-02
4.148512660461249446e+00 -3.635084647144878195e-02
3.674255235688927979e+00 -3.224099742255631673e-02
3.251052426968638276e+00 -2.875298201456714595e-02
2.873884516750336626e+00 -2.525115347458718740e-02
2.567244334276934215e+00 -2.245748525765964634e-02
2.291793067248843130e+00 -1.997697544115376728e-02
1.953134006466274553e+00 -1.693634769534019952e-02
1.741201656556203403e+00 -1.513874941185575605e-02
1.447382192903096554e+00 -1.259589147038288684e-02
1.174066888421566590e+00 -1.022491728535942883e-02
9.183355713647647356e-01 -8.065542254306534362e-03
7.343600065735115257e-01 -6.151600944231086672e-03
1.512803037376807502e+01 -1.296842900946040544e-01
1.376370738463676346e+01 -1.184627267161222769e-01
1.250263448299941160e+01 -1.079803951835928144e-01
1.133956369409657761e+01 -9.830180591108471366e-02
1.026924012292650623e+01 -8.932566871856480184e-02
9.286615170187465296e+00 -8.093311997564552052e-02
8.386450987166288229e+00 -7.324825797858600107e-02
7.563460035617501909e+00 -6.623197540673328443e-02
6.812794154989572526e+00 -5.975751542581881487e-02
6.129405847817488429e+00 -5.383832793887287360e-02
5.508342532033301708e+00 -4.844492064006598875e-02
4.891650195905985932e+00 -4.306762974468564958e-02
4.338890626103551362e+00 -3.816333764381773380e-02
3.802041972012883964e+00 -3.327905316332095687e-02
3.364927337299772336e+00 -2.956411707089699747e-02
2.975317353189130820e+00 -2.631699791113622025e-02
2.658358312828458025e+00 -2.336904949157138714e-02
2.373553825684431295e+00 -2.065241546379423254e-02
2.023333373701780680e+00 -1.781595456463973270e-02
1.804035507782409287e+00 -1.587352473652776583e-02
1.499937308373973099e+00 -1.296287601591023311e-02
1.275034418696371130e+00 -1.123113495456820599e-02
1.009499011961204618e+00 -8.875595259173786611e-03
7.615488014532999506e-01 -6.427115220758641140e-03
6.157142729382940605e-01 -5.022907782837491078e-03
1.417777350039401085e+01 -1.218196410685897513e-01
1.288454348632266111e+01 -1.110818697534730892e-01
1.169110603317436947e+01 -1.012485601616379127e-01
1.059212792750900611e+01 -9.198556139408267662e-02
9.582564468470286201e+00 -8.349694129979927382e-02
8.657105399641926269e+00 -7.538382244560283552e-02
7.810494410950506783e+00 -6.837360075852308428e-02
7.037867623190117605e+00 -6.154378465181879754e-02
6.333951656436706656e+00 -5.562527800773488240e-02
5.694003874463772874e+00 -4.986857732679344374e-02
5.058251804033177201e+00 -4.434409473429442444e-02
4.488015884922393894e+00 -3.943546762030056274e-02
3.977550120523151822e+00 -3.504744890584380462e-02
3.521522130739720868e+00 -3.104719932384187794e-02
3.114758351942938930e+00 -2.745955895621230228e-02
2.752442602396535598e+00 -2.408259530424777459e-02
2.458152403261698371e+00 -2.141560475685420559e-02
2.095907858872298135e+00 -1.816281838773151427e-02
1.868985328596272089e+00 -1.614605493605119138e-02
1.554401222910900993e+00 -1.337100285998946494e-02
1.321502341879551068e+00 -1.151525260153565822e-02
1.122624186697260384e+00 -9.861014244261648645e-03
7.896359463408473278e-01 -6.931154222385249239e-03
6.385648031018190673e-01 -5.226352988087809570e-03
1.460237936144843296e+01 -1.253804798903469242e-01
1.327645232101620465e+01 -1.144950384311625019e-01
1.205192953279909318e+01 -1.043420587712911712e-01
1.092389395711180811e+01 -9.481835390215899440e-02
9.886736531732289279e+00 -8.600633561323599297e-02
8.935508604895080254e+00 -7.782623405380169335e-02
8.064839360093905896e+00 -7.050610379173724573e-02
7.269628972964118141e+00 -6.354867553222465215e-02
6.544833957936504909e+00 -5.746137801082903951e-02
5.885429402225777373e+00 -5.155817772876898630e-02
5.286789737594588701e+00 -4.632080641826685080e-02
4.692717281778000071e+00 -4.125636375645017756e-02
4.115159203145076994e+00 -3.605651651898997279e-02
3.644323929427267572e+00 -3.190941585365600353e-02
3.224223709224219192e+00 -2.839105867808590367e-02
2.849887896001408460e+00 -2.501237504954048965e-02
2.545551218703078433e+00 -2.249600046471979947e-02
2.272274599554219066e+00 -2.011194173450392766e-02
1.936352247110392888e+00 -1.676214479558582604e-02
1.726136209643566399e+00 -1.490587947959029491e-02
1.434709614522976517e+00 -1.265845019755125478e-02
1.163674543279176188e+00 -9.984899178493615926e-03
9.100845400232260296e-01 -8.049867424498534027e-03
7.107933605180098979e-01 -6.068379000477329595e-03
1.503781340144363021e+01 -1.290113078036925487e-01
1.367856584120376517e+01 -1.178840733675749070e-01
1.242259535492588718e+01 -1.074636361015279817e-01
1.126465860084820214e+01 -9.775201807195831039e-02
1.019941323332095529e+01 -8.880248769888648974e-02
9.221802515310390191e+00 -8.047547090179141271e-02
8.326512658764295693e+00 -7.279199660291195417e-02
7.508190901525112260e+00 -6.574833408206266772e-02
6.761985577112329615e+00 -5.935561060623684160e-02
6.082789136111318662e+00 -5.343013194493431012e-02
5.465672402921344819e+00 -4.813493463464739441e-02
4.853150983720984968e+00 -4.271389176054854464e-02
4.304134490007855973e+00 -3.796409908817737627e-02
3.771138204149763418e+00 -3.303960195476978584e-02
3.337248969580154156e+00 -2.928439616348665897e-02
2.950525038948444312e+00 -2.605616137835819329e-02
2.635977947246902264e+00 -2.328775581843046255e-02
2.353424151412067733e+00 -2.050488084251054707e-02
2.005916857415249055e+00 -1.770802931625308288e-02
1.788425391787691998e+00 -1.587347755211716144e-02
1.486827175167735104e+00 -1.280367878611363489e-02
1.263792882523581573e+00 -1.099123191972520112e-02
1.000537270478117691e+00 -8.830794791176025185e-03
7.546823310818605579e-01 -6.473642266667814504e-03
4.287055867862309411e-01 -3.721451354265958335e-03
1.409098064022361640e+01 -1.213160858042767326e-01
1.280288315951520772e+01 -1.106401838885564676e-01
1.161456885014032814e+01 -1.007519229748436995e-01
1.052078087156191799e+01 -9.154629466561228779e-02
9.516194813207775383e+00 -8.295748274546954626e-02
8.595644884329093571e+00 -7.497877976106234743e-02
7.753758724528703183e+00 -6.799588650088411734e-02
6.985592935205080067e+00 -6.118986325439224744e-02
6.285985634942431233e+00 -5.532733054660202154e-02
5.650203566339477845e+00 -4.960188419532613607e-02
5.018565724166995423e+00 -4.406496047119397991e-02
4.452286969683232343e+00 -3.925665733627082404e-02
3.945380830222316781e+00 -3.484372724538165739e-02
3.492683538193968928e+00 -3.070684303121200970e-02
3.088886584539727309e+00 -2.737954417783261540e-02
2.729442789711654438e+00 -2.402416098955320253e-02
2.437347927863822150e+00 -2.135465913578274422e-02
2.077997472483885666e+00 -1.808461371202618045e-02
1.852891945645318561e+00 -1.608065281648988695e-02
1.540798228724786778e+00 -1.329429516896297840e-02
1.309880874198384948e+00 -1.137109963795145118e-02
1.049491112813497384e+00 -9.092317081392938330e-03
7.825075423643724770e-01 -6.839903799187644490e-03
6.327361008811500653e-01 -5.441959074466775313e-03
1.451393959824367386e+01 -1.248405504798430488e-01
1.319312670264765686e+01 -1.139782847041289765e-01
1.197376680468951804e+01 -1.038552874881500110e-01
1.085087931826086916e+01 -9.431552705975387862e-02
9.818856859047933483e+00 -8.556757546068520515e-02
8.872484764892726972e+00 -7.758977958830062804e-02
8.006635963155424918e+00 -7.012687068314432670e-02
7.216035612257570619e+00 -6.330436458664492894e-02
6.495559876854780867e+00 -5.700219635084617653e-02
5.840303621480530616e+00 -5.148054825297510712e-02
5.245592303646779087e+00 -4.607404820369145199e-02
4.655501725045929184e+00 -4.099964272687292577e-02
4.082026279714157546e+00 -3.614725248454914164e-02
3.614585303097793467e+00 -3.173310213957999948e-02
3.197511814112846018e+00 -2.831339248293084435e-02
2.826055650695592281e+00 -2.493215739262028344e-02
2.524067268516300366e+00 -2.231968126307541656e-02
2.252909891838563272e+00 -1.988912896943779984e-02
1.919670847781951295e+00 -1.674786425815318752e-02
1.596659807368859818e+00 -1.407480749542526499e-02
1.422115390762460629e+00 -1.262099255217309646e-02
1.153411243076680082e+00 -9.915274351461679167e-03
9.020094363007546967e-01 -7.982056937704620075e-03
7.043490467459311288e-01 -6.165383275384185915e-03
1.494771763266257381e+01 -1.283971915418984089e-01
1.359354610680103193e+01 -1.172440583504784778e-01
1.234276116417226099e+01 -1.068535500901701962e-01
1.119002450296861539e+01 -9.725182701596488122e-02
1.012989662309591488e+01 -8.831843094523014748e-02
9.157270575388261946e+00 -8.004874297587159793e-02
8.266802140300965718e+00 -7.223525107537048795e-02
7.453208414611364852e+00 -6.545999992233486608e-02
6.711434631503855996e+00 -5.889397081694887348e-02
6.036440686848091097e+00 -5.322828514909028891e-02
5.423291672142181774e+00 -4.769977544677052317e-02
4.814865650049180879e+00 -4.233017149842702859e-02
4.223016919132796865e+00 -3.736644310313556178e-02
3.740431455042609432e+00 -3.287985892827174905e-02
3.309726574165400947e+00 -2.908954217186941749e-02
2.925869150577747657e+00 -2.584675233307528325e-02
2.613724709100386789e+00 -2.322181731534711524e-02
2.333399958712068845e+00 -2.070828759617617670e-02
1.988674861413696204e+00 -1.748120462425676105e-02
1.772972411028055806e+00 -1.541545090501057758e-02
1.473858255219989033e+00 -1.274525398685978986e-02
1.195553972460042136e+00 -1.027897772925048976e-02
9.351987758867785772e-01 -8.186084311582358594e-03
7.478790558594495819e-01 -6.626320653897691849e-03
2.884543351833350200e-01 -2.547532107771471790e-03
1.400433916378677957e+01 -1.207576682943005963e-01
1.272136132814724796e+01 -1.101175818886029195e-01
1.153824183808441717e+01 -1.002337233805313671e-01
1.044966104680823094e+01 -9.106877262955086205e-02
9.450106371112255488e+00 -8.251795632663140589e-02
8.534454051049271683e+00 -7.466753224047004145e-02
7.697316457206768270e+00 -6.759357857259741531e-02
6.933667137868821051e+00 -6.084832115903581612e-02
6.238393481349302938e+00 -5.497152571234562024e-02
5.606610279241733608e+00 -4.934482075857033606e-02
4.979109623224392323e+00 -4.391589433022028560e-02
4.416764167200217805e+00 -3.899262971677491807e-02
3.870420688506643447e+00 -3.414943760519952021e-02
3.463995599106133749e+00 -3.049612627046349375e-02
3.063271623401726096e+00 -2.693547737481222920e-02
2.706522368790717614e+00 -2.390067653009034579e-02
2.416651777948451763e+00 -2.132276313201689547e-02
2.060090456185966978e+00 -1.803232203480945733e-02
1.836901601442278098e+00 -1.604113007568353996e-02
1.527333596350557876e+00 -1.324543006494922556e-02
1.298343371289901516e+00 -1.126399317769049592e-02
1.040178597346619549e+00 -8.983141206913665064e-03
7.754426968546568322e-01 -6.996774764018243511e-03
6.270704500603972997e-01 -5.494647144730927836e-03
1.442565046949881591e+01 -1.242151721458430447e-01
1.310995773476514081e+01 -1.133518990863146142e-01
1.189586153743336716e+01 -1.031807613141644403e-01
1.077818098375293943e+01 -9.382124433829137911e-02
9.751188901036835333e+00 -8.511415047686830826e-02
8.809839026490481118e+00 -7.719065878607164755e-02
7.948586354858928615e+00 -6.971458986429907023e-02
7.162681955472029571e+00 -6.296840862034874808e-02
6.446562307473634235e+00 -5.665414259576784933e-02
5.795427822522560390e+00 -5.117777371328399716e-02
5.148648196613358152e+00 -4.533543697086838548e-02
4.568456467836315760e+00 -4.030746523500908923e-02
4.049095792965562879e+00 -3.586376419511135699e-02
3.584989013532438040e+00 -3.177881310516408181e-02
3.171066502537049026e+00 -2.804130237796070846e-02
2.802368596235321974e+00 -2.486976972486515738e-02
2.502691282903874104e+00 -2.226906698971677437e-02
2.133971124271013764e+00 -1.879047078110230445e-02
1.903146165694690861e+00 -1.672840270504491467e-02
1.582707922755299146e+00 -1.379503978271174464e-02
1.345679789850827701e+00 -1.165575956353724109e-02
1.143162763616538902e+00 -1.008753452002031023e-02
8.939029140221141922e-01 -7.961135877261911811e-03
6.502891751514522367e-01 -5.720625626019501010e-03
1.485783279820795144e+01 -1.277964131083401400e-01
1.350875550511132239e+01 -1.166819871125462926e-01
1.226319995470641544e+01 -1.062906181148934176e-01
1.111560651295294555e+01 -9.674206829988571399e-02
1.006066804209856613e+01 -8.784718436713195855e-02
9.093016979380594833e+00 -7.957812808170453001e-02
8.207317533495423589e+00 -7.192038887433956085e-02
7.398444101130016826e+00 -6.511267777114418398e-02
6.661091724468795938e+00 -5.853174303188879435e-02
5.990328821364246714e+00 -5.285858995465309018e-02
5.381162970025469505e+00 -4.743550903766976384e-02
4.776844133244996904e+00 -4.205957764269207394e-02
4.189093720733798598e+00 -3.714859701880062620e-02
3.709918160244129126e+00 -3.269223820116069767e-02
3.282356156586966556e+00 -2.888090038670765997e-02
2.901389487700815728e+00 -2.560580604699237012e-02
2.591724322998939289e+00 -2.297332344723385100e-02
2.313581764804080620e+00 -2.059624985759526267e-02
1.971612831252439468e+00 -1.747016842625091076e-02
1.757561886279157992e+00 -1.534981289224895962e-02
1.460921326029809064e+00 -1.267703156536108440e-02
1.184974583834755402e+00 -1.020885290020831504e-02
9.268453214364256176e-01 -8.041398802626708101e-03
7.411429391637248676e-01 -6.668764286807836797e-03
1.530090234078114797e+01 -1.315222847885710589e-01
1.391788837442244287e+01 -1.201813308282905918e-01
1.264012488361313302e+01 -1.095913219387556342e-01
1.146224222498931056e+01 -9.972526943579962388e-02
1.037872856760235152e+01 -9.059827728068374497e-02
9.384302277675885762e+00 -8.212204485875584936e-02
8.473526725791220571e+00 -7.429815757705719725e-02
7.641125552490282580e+00 -6.717127151370792804e-02
6.881946770476093711e+00 -6.056242753063030559e-02
6.191045722971348475e+00 -5.464249121091168532e-02
5.563278341152507522e+00 -4.910931860434149254e-02
4.939946070315840210e+00 -4.363956608485088096e-02
4.381448949206365739e+00 -3.863918290055810834e-02
3.839003851252308142e+00 -3.397712242413296335e-02
3.397422077545424912e+00 -2.991289913240197454e-02
3.003848498753201035e+00 -2.643275215789313640e-02
2.683730654550836370e+00 -2.366259190864851078e-02
2.396162455217927700e+00 -2.126588893253943124e-02
2.042391350492395841e+00 -1.806363205137680866e-02
1.821010808611807974e+00 -1.609299615480185713e-02
1.514029674888944577e+00 -1.319082161819612464e-02
1.286945012336373262e+00 -1.139337906482795933e-02
1.018925530503515864e+00 -9.049569426415758969e-03
7.685550661806094253e-01 -6.845349659586243835e-03
6.213671465429159158e-01 -5.525497534121655632e-03
1.433754597569576461e+01 -1.235961162641784211e-01
1.302703953028800399e+01 -1.127603568289714253e-01
1.181819485220440846e+01 -1.026184008726662433e-01
1.070563939616100591e+01 -9.329135057133351727e-02
9.683797020520477972e+00 -8.461890311490224970e-02
8.747362446078383869e+00 -7.674925459946169148e-02
7.890908561179305281e+00 -6.922313611509700593e-02
7.109564058136018438e+00 -6.260045684278486844e-02
6.397875133090051847e+00 -5.627528876831731919e-02
5.750922224669461791e+00 -5.078928364318025662e-02
5.108381334349761715e+00 -4.505922268716783946e-02
4.532030749900477495e+00 -3.999006725625113556e-02
4.016365087470679107e+00 -3.558323603081792880e-02
3.555651667061032750e+00 -3.155208662825408072e-02
3.144772566900948085e+00 -2.770781871142444577e-02
2.778871359579046629e+00 -2.459833797167572042e-02
2.481549367778308923e+00 -2.206888157578936263e-02
2.115768102271144979e+00 -1.873410796776665485e-02
1.886656482826429393e+00 -1.668464927339264811e-02
1.568891233193534962e+00 -1.374577757503374180e-02
1.333841451847253445e+00 -1.154479520356985027e-02
1.133085417670884221e+00 -1.015232102994432194e-02
7.968982248041551752e-01 -6.942011750222503580e-03
6.444277536779030591e-01 -5.834773503185126074e-03
1.476803174280815512e+01 -1.271895499917995442e-01
1.342422122935315087e+01 -1.160662934357296061e-01
1.218378412844236180e+01 -1.057071329517152436e-01
1.104147451082594422e+01 -9.619709734005953139e-02
9.991631602109787735e+00 -8.734324474045158937e-02
9.029041418554140108e+00 -7.907751791642597672e-02
8.148158332676928239e+00 -7.147187522777914692e-02
7.343986248361566993e+00 -6.466807681910831385e-02
6.611074669061533626e+00 -5.813656877545898133e-02
5.944476272770259584e+00 -5.245255854361935421e-02
5.339297475343342647e+00 -4.714033769214449193e-02
4.738974498607198882e+00 -4.175638677232253876e-02
4.155348155442798230e+00 -3.680577073699101143e-02
3.679610540673520891e+00 -3.248647711404909627e-02
3.255241820088028426e+00 -2.864342054993168976e-02
2.877160589026463988e+00 -2.560728001599316475e-02
2.569832783140951982e+00 -2.288196175121823966e-02
2.293869096801585350e+00 -2.040360564652384315e-02
1.954591386597145153e+00 -1.744605137588998295e-02
1.742385106595271349e+00 -1.526917987750469122e-02
1.448115336097689054e+00 -1.274448297015078578e-02
1.174495793165464264e+00 -1.012599974984191784e-02
9.185556270484389607e-01 -7.887695390938720755e-03
7.173738148158781414e-01 -6.323774702852839186e-03
1.520950620490620331e+01 -1.308737522949459386e-01
1.383158213489005739e+01 -1.195353732491944432e-01
1.255910523179756844e+01 -1.089806087428643322e-01
1.138639158530965645e+01 -9.912510734461930928e-02
1.030813790265393592e+01 -9.006029243058437384e-02
9.318721351408697728e+00 -8.157808747843581232e-02
8.412868350307645571e+00 -7.386727412633678491e-02
7.585283416012353008e+00 -6.671499629194820036e-02
6.830581966984759390e+00 -6.018756717588970295e-02
6.143900930303817454e+00 -5.425496959337954700e-02
5.520177089614232813e+00 -4.872011878569426635e-02
4.901068752862141054e+00 -4.318149674604582211e-02
4.346340789440950481e+00 -3.831579195962912798e-02
3.807825432527183640e+00 -3.379218172910129769e-02
3.369445426507924779e+00 -2.968882016936303173e-02
2.978823657413889769e+00 -2.619039342711447504e-02
2.661148611670787645e+00 -2.340659046174878993e-02
2.375779787053097447e+00 -2.119233697698686553e-02
2.024860337039823932e+00 -1.802715855672821013e-02
1.805288077925510493e+00 -1.605815278677683033e-02
1.500693339619008526e+00 -1.311682002992855048e-02
1.275576973007911619e+00 -1.143508350568673941e-02
1.009819106088666762e+00 -9.040546154818848712e-03
7.616310916481972004e-01 -6.680458599793399205e-03
4.326218576667319460e-01 -3.842447749023016924e-03
1.424960536368861064e+01 -1.229221094285588844e-01
1.294436482008317313e+01 -1.120975406645089018e-01
1.174075514444083801e+01 -1.020143947968992493e-01
1.063336911879472346e+01 -9.275375516984064872e-02
9.616598691715253722e+00 -8.417636415134772954e-02
8.685161206508769993e+00 -7.621988547534379321e-02
7.833644381955630287e+00 -6.874997237622539059e-02
7.056778155162192867e+00 -6.219151249166469941e-02
6.349333069915648053e+00 -5.586335674621336483e-02
5.706620540294581545e+00 -5.036605540967852013e-02
5.068270954495567970e+00 -4.474530271398929893e-02
4.495952980762277562e+00 -3.977970345179061840e-02
3.983835666315909574e+00 -3.524997788944490840e-02
3.526506693397644110e+00 -3.105967359849777509e-02
3.118615500282186481e+00 -2.743361906369468084e-02
2.755528018019509862e+00 -2.430308165138106435e-02
2.460533847738861635e+00 -2.176646952033809909e-02
2.097626399644827000e+00 -1.866735313818184902e-02
1.870401981012810966e+00 -1.663207491606263563e-02
1.555250526211427786e+00 -1.368727691307691958e-02
1.322133255657130357e+00 -1.141665489241694940e-02
1.059231063212915158e+00 -9.058861455879885574e-03
7.897310650272721944e-01 -6.874826205000493691e-03
6.385566154275276185e-01 -5.575846845297708319e-03
1.467844821991356952e+01 -1.265005953956013507e-01
1.333978258992140908e+01 -1.154093955594926724e-01
1.210467268730706358e+01 -1.050794639121845481e-01
1.096756739780613010e+01 -9.562584032864220041e-02
9.922899977148471606e+00 -8.670696144125793203e-02
8.965295107315858658e+00 -7.849352467329845373e-02
8.089262236131212092e+00 -7.098548521041085635e-02
7.289771902024639871e+00 -6.405987043571589878e-02
6.561251509095387568e+00 -5.779276369895841592e-02
5.898836241006740977e+00 -5.192089595015353387e-02
5.297656787801569678e+00 -4.681361417453105273e-02
4.701418417409026773e+00 -4.142488242032518059e-02
4.121870178321658251e+00 -3.630458141040293629e-02
3.649579705038027200e+00 -3.225319902550490697e-02
3.228310823953227437e+00 -2.863641200239331122e-02
2.853072294215606153e+00 -2.528627852050840952e-02
2.548151218667970230e+00 -2.252035897254877836e-02
2.274262838696134104e+00 -2.017633356558028862e-02
1.937723386159256433e+00 -1.718574837149299678e-02
1.611632411047634772e+00 -1.429069970302855250e-02
1.435439361764278443e+00 -1.271676934883981397e-02
1.164143023274201161e+00 -1.003530809135394671e-02
9.103472460600374738e-01 -7.982024980951641854e-03
7.108425142436868294e-01 -6.268164285839487176e-03
1.511824050383741280e+01 -1.300774439107161562e-01
1.374554581187602764e+01 -1.188532713702951243e-01
1.247831204649837389e+01 -1.083105469099536616e-01
1.131085278252001558e+01 -9.841115795975974301e-02
1.023777169410681509e+01 -8.930284811851674220e-02
9.253439733087191144e+00 -8.098792207955403388e-02
8.352474759497543033e+00 -7.329882255776395961e-02
7.529588725447625031e+00 -6.610905330661813462e-02
6.779504548845713074e+00 -5.973507975231624051e-02
6.097073157637235674e+00 -5.363875540730428382e-02
5.477318595157629311e+00 -4.831764224058388707e-02
4.862408885122531110e+00 -4.296261170038495614e-02
4.264406382860507883e+00 -3.755692509934453055e-02
3.776818629223802848e+00 -3.350987610850358900e-02
3.341705599011547179e+00 -2.944003857297872867e-02
2.953938147955866178e+00 -2.592583682768056716e-02
2.638677171098096075e+00 -2.313430839355115967e-02
2.355560206583560134e+00 -2.064077151317173647e-02
2.007466866130589445e+00 -1.765662970640164212e-02
1.789614100227118865e+00 -1.584168796859235923e-02
1.487616143830444493e+00 -1.303363077597652700e-02
1.206710697345451999e+00 -1.045791115024934104e-02
9.438264780158264200e-01 -7.981588973863614281e-03
7.547701554624400844e-01 -6.505174767258724289e-03
2.911239324800585226e-01 -2.591755010055580340e-03
1.416184476143841842e+01 -1.222332042762432069e-01
1.286186213102853948e+01 -1.114359038751598502e-01
1.166346434031209078e+01 -1.013918926592328323e-01
1.056141046557400642e+01 -9.216122637483645241e-02
9.549736592296175886e+00 -8.362734789779817379e-02
8.623296427102063788e+00 -7.557236304334458143e-02
7.776536370186954983e+00 -6.825506855610193047e-02
7.004168742265090231e+00 -6.173113899937992394e-02
6.301203243433481482e+00 -5.542674691695399780e-02
5.662569661090216755e+00 -4.991819151659925707e-02
5.028431329856849707e+00 -4.447517901737313428e-02
4.460088882818675771e+00 -3.943399318930893710e-02
3.908079339141246056e+00 -3.447356867003086023e-02
3.497454527796283408e+00 -3.080192094723404467e-02
3.092642455202204932e+00 -2.721351505947373906e-02
2.732321076394371939e+00 -2.394753264603682874e-02
2.439668507054043811e+00 -2.145864455199672505e-02
2.079631468629733249e+00 -1.843470935155267637e-02
1.854198440620449695e+00 -1.644060463606649911e-02
1.541641544349307669e+00 -1.362375069218099699e-02
1.310454811740719538e+00 -1.129668062836865217e-02
1.049854443919088220e+00 -8.940059119276614827e-03
7.826271235978948804e-01 -6.718417893621717388e-03
6.328157031038901259e-01 -5.530517444796254067e-03
1.458904676280690182e+01 -1.259258837076982218e-01
1.325563631163653788e+01 -1.148495348545303246e-01
1.202574497505716167e+01 -1.046267378459919128e-01
1.089391594297455512e+01 -9.505418907100263159e-02
9.854464125523589857e+00 -8.617383853359150692e-02
8.901887247849851192e+00 -7.800474395522805082e-02
8.030638430683254114e+00 -7.054206066743483328e-02
7.235801206736685032e+00 -6.362395890211769434e-02
6.511697701170310104e+00 -5.743203058811582190e-02
5.853508330865295761e+00 -5.155384132792341367e-02
5.199734178974734000e+00 -4.594422232202777234e-02
4.613430702302457220e+00 -4.067210405634238968e-02
4.088612625646661947e+00 -3.601688932574164531e-02
3.619741745463272764e+00 -3.206181807770249609e-02
3.201573928744434028e+00 -2.839795202592933915e-02
2.829198311229199625e+00 -2.484667240490722948e-02
2.526577653354282749e+00 -2.218164132691846993e-02
2.154236373871337928e+00 -1.899576437947789187e-02
1.921075048749656844e+00 -1.693915378396975910e-02
1.597570555988008900e+00 -1.420679074257861878e-02
1.358247725416908303e+00 -1.182196886708871374e-02
1.153818720463644754e+00 -1.011248257273928038e-02
9.021701782699071970e-01 -8.061232259867592495e-03
6.562532549670769821e-01 -5.656548752466491851e-03
1.502705642808187214e+01 -1.294798346319748217e-01
1.365965844210692026e+01 -1.182230773584840022e-01
1.239771969189695611e+01 -1.077550827397622951e-01
1.123555027603756429e+01 -9.789325957935657296e-02
1.016770554365446344e+01 -8.881871934660669210e-02
9.188410424411195265e+00 -8.055058805893527962e-02
8.292334343149832421e+00 -7.287393211463011333e-02
7.474242644319166295e+00 -6.572829472185411082e-02
6.728624088831685945e+00 -5.942508606611544147e-02
6.050462319938247902e+00 -5.332196440759726097e-02
5.434661741688360692e+00 -4.799237735209244821e-02
4.823966946249998777e+00 -4.276619551967356103e-02
4.230051825617454853e+00 -3.730909249399873284e-02
3.746007374712626792e+00 -3.324557326666026380e-02
3.314085780036775564e+00 -2.932061354671952960e-02
2.929266893577318509e+00 -2.577980632581505088e-02
2.616415416415719175e+00 -2.298116188818179889e-02
2.335550337077013427e+00 -2.048817894915244686e-02
1.990256480821442686e+00 -1.748337836481983140e-02
1.774056028065963631e+00 -1.582405784105175156e-02
1.474570949237556716e+00 -1.308457552744259587e-02
1.196033569977782651e+00 -1.051657190908083551e-02
9.354146942438981149e-01 -7.959268123547006205e-03
7.479721717128128278e-01 -6.466560339837480742e-03
1.547636119673342314e+01 -1.333061840813697385e-01
1.407427590617452751e+01 -1.217366073804288934e-01
1.277959832137677232e+01 -1.110329719033987250e-01
1.158651552148172570e+01 -1.010291784011023986e-01
1.048962660244174039e+01 -9.173964842473603110e-02
9.483127377513648426e+00 -8.322526481698680478e-02
8.561645933467634251e+00 -7.528116038440876845e-02
7.719712186124906950e+00 -6.797409209789580242e-02
6.951955014867166049e+00 -6.139156668831904223e-02
6.253393731811826228e+00 -5.523012520262806507e-02
5.618796638900565910e+00 -4.969031702036686565e-02
4.988821007530248153e+00 -4.425732785120984475e-02
4.424433428371880694e+00 -3.911544041873207811e-02
3.876325880678256564e+00 -3.425880058637870151e-02
3.430211984602812070e+00 -3.057061111763772696e-02
3.032682493546493774e+00 -2.681323453923132455e-02
2.709346110048142631e+00 -2.386426070403802752e-02
2.418925295896269478e+00 -2.131224131261406224e-02
2.061755231628902063e+00 -1.836878198439386226e-02
1.838148642183331294e+00 -1.637860902582474049e-02
1.528209562243457942e+00 -1.365794561590400608e-02
1.298913719078283791e+00 -1.144774893933583199e-02
1.028397612941573724e+00 -9.014780186906018455e-03
7.755995975178386903e-01 -6.747685788503602483e-03
6.270540699112423511e-01 -5.428372581805989555e-03
1.449977386230544774e+01 -1.253567492776213321e-01
1.317162416268568492e+01 -1.143135590987908318e-01
1.194711941742631289e+01 -1.041334048590958350e-01
1.082048805069208086e+01 -9.457376223599707477e-02
9.786229359659843752e+00 -8.572189819135631050e-02
8.838656137242702826e+00 -7.759873552646882888e-02
7.972342850212650767e+00 -7.026320197747788765e-02
7.182070649999867662e+00 -6.327669358038852387e-02
6.462473126098509546e+00 -5.715865141368190600e-02
5.808479370235937189e+00 -5.127625143333510577e-02
5.159049840343687521e+00 -4.565781104337472696e-02
4.576629989512051466e+00 -4.048153139094229358e-02
4.055557742570334412e+00 -3.599173475991700871e-02
3.590098133226453214e+00 -3.186047184024030920e-02
3.175069354748704331e+00 -2.807526757977128751e-02
2.805478083128982281e+00 -2.472432512863034434e-02
2.505127438585227129e+00 -2.204974634918385745e-02
2.135789826327993080e+00 -1.884079330910131550e-02
1.904473828800788304e+00 -1.678880484178112142e-02
1.583640951782306239e+00 -1.404124423524108316e-02
1.346304698727757598e+00 -1.189047122499164305e-02
1.143623315676919105e+00 -1.004969484041240597e-02
8.042282023715813244e-01 -7.259893110099662795e-03
6.503333969969719019e-01 -5.640658799111276933e-03
1.493612735060049523e+01 -1.288615327578397363e-01
1.357395914781753454e+01 -1.176636981939021415e-01
1.231735723547333272e+01 -1.072266046262003170e-01
1.116048855658751648e+01 -9.739821445968689650e-02
1.009779885372789288e+01 -8.835448740050254324e-02
9.123663060846796569e+00 -8.013161213901236202e-02
8.232481697855128289e+00 -7.246084846454094175e-02
7.419143979741418704e+00 -6.536523636221902578e-02
6.678042534008200803e+00 -5.909455488102105525e-02
6.004140303587750971e+00 -5.302842123394591739e-02
5.392388463977463076e+00 -4.769266290925389118e-02
4.785739668233565780e+00 -4.255160971158754996e-02
4.195997286786570690e+00 -3.709666855628798721e-02
3.715394425886769270e+00 -3.302066458867643911e-02
3.286626372689903874e+00 -2.922935927284668958e-02
2.904721823965779937e+00 -2.593147222738996158e-02
2.594320568944660899e+00 -2.301798462469966527e-02
2.315646024085693533e+00 -2.055792876222718724e-02
1.973048326716200673e+00 -1.735171915557027697e-02
1.758746032572717999e+00 -1.563896933541210343e-02
1.461656855969071689e+00 -1.312674019773953614e-02
1.185477413868472274e+00 -1.061413171177767734e-02
9.270695862138822463e-01 -7.987111490699643976e-03
7.239887639117776885e-01 -6.459973459685157925e-03
1.538372109590903669e+01 -1.326656831540394266e-01
1.398694483482663919e+01 -1.212058386475178967e-01
1.269750681886843147e+01 -1.104774273323070599e-01
1.150979252230398586e+01 -1.004845310240580353e-01
1.041813173099298950e+01 -9.125740131765570917e-02
9.416811488704922795e+00 -8.269430472592700920e-02
8.500272463135782886e+00 -7.487264431673809617e-02
7.663181071263588606e+00 -6.765968775876601837e-02
6.900075885039363754e+00 -6.103470679400119225e-02
6.205741004878937872e+00 -5.499698806255855915e-02
5.575230967878963995e+00 -4.946457495877237126e-02
4.949421855537631920e+00 -4.401331558485082479e-02
4.388986066858421076e+00 -3.892058601319355049e-02
3.844883087140067879e+00 -3.403006647020746789e-02
3.401951632911419221e+00 -3.032186196150640778e-02
3.007392272933191890e+00 -2.672318294094572916e-02
2.686581016673235567e+00 -2.376150029179230003e-02
2.398407227374931505e+00 -2.115000669635564920e-02
2.043980903831847940e+00 -1.831720758980947411e-02
1.822290965351583081e+00 -1.619283809430810753e-02
1.514818984333837548e+00 -1.346761545370252916e-02
1.287438790072187755e+00 -1.151721165973802231e-02
1.019227110189801166e+00 -9.106596040979037660e-03
7.686145618344542019e-01 -6.769151355440247708e-03
4.365872368241482393e-01 -3.754624830472314857e-03
1.441068326141938805e+01 -1.246960496803868196e-01
1.308784233864554380e+01 -1.137674918259589246e-01
1.186868289235972007e+01 -1.035950902801336254e-01
1.074736146533573411e+01 -9.397560135488222666e-02
9.718251103015747461e+00 -8.517680868378876835e-02
8.775778031960966175e+00 -7.716025409619892139e-02
7.914393565085017457e+00 -6.982455279044776086e-02
7.128684504231272534e+00 -6.289010518541797434e-02
6.413473564355463452e+00 -5.685754927228878208e-02
5.763689810721795759e+00 -5.096904552725490395e-02
5.118516753519123164e+00 -4.533680270223360009e-02
4.540073201914910150e+00 -4.037999171821502614e-02
4.022704153374065505e+00 -3.579908321836804824e-02
3.560648414594388189e+00 -3.175400961933817073e-02
3.148620122845682268e+00 -2.794975912733328391e-02
2.781911404877522198e+00 -2.457877362202274055e-02
2.483868413643361084e+00 -2.190388084953111617e-02
2.117421015358461833e+00 -1.867312135488208291e-02
1.888044082519878319e+00 -1.662797470608167599e-02
1.569843757436779841e+00 -1.386649294294093303e-02
1.334450887904635730e+00 -1.194052557566040694e-02
1.069099551508535528e+00 -9.501958471030884021e-03
7.970238514116783080e-01 -7.071643922217535697e-03
6.444617519273517781e-01 -5.768585279075549681e-03
1.484537313541221337e+01 -1.282341740137946107e-01
1.348853205429701241e+01 -1.170673311528759725e-01
1.223716649178423488e+01 -1.066535464687697055e-01
1.108565932884784466e+01 -9.686095128895957918e-02
1.002826448825489614e+01 -8.786315800312294311e-02
9.059204469488605582e+00 -7.970638754128286929e-02
8.172914840228148847e+00 -7.201213776364168151e-02
7.364295695855997970e+00 -6.504891167240739458e-02
6.627693053914949672e+00 -5.856620597685154028e-02
5.958055277424520568e+00 -5.283023393074039176e-02
5.350339908376453124e+00 -4.736160133192527516e-02
4.747763088554806998e+00 -4.220833782923161942e-02
4.162128525788775235e+00 -3.697401616988845591e-02
3.684975362233476659e+00 -3.276687959130143712e-02
3.259414446558309031e+00 -2.899689020299409462e-02
2.880379961649258469e+00 -2.570361574438182611e-02
2.572443155792888625e+00 -2.297608837490022413e-02
2.295913492424660252e+00 -2.051261737809750157e-02
1.956028075905100305e+00 -1.719833841006436839e-02
1.626728661817284927e+00 -1.457411832383351778e-02
1.448872983275321324e+00 -1.294187875203849786e-02
1.174988819910965487e+00 -1.052844704351101404e-02
9.187883748702018183e-01 -8.113423552450942447e-03
7.174008464179243427e-01 -6.490679442959417476e-03
1.529118801113588333e+01 -1.319859792780235519e-01
1.389973280495009078e+01 -1.205075039061069414e-01
1.261568463445957100e+01 -1.097800078564331733e-01
1.143332513153773355e+01 -9.992395539518730829e-02
1.034688436756866992e+01 -9.070385845708006656e-02
9.350790320156175284e+00 -8.211715988732411209e-02
8.439169155823739388e+00 -7.429447815313325321e-02
7.606881757275628431e+00 -6.725390652642104783e-02
6.848336670092736611e+00 -6.048654237615280760e-02
6.158385029334296767e+00 -5.464234150700338077e-02
5.531949385799938668e+00 -4.896497656921285774e-02
4.910400499690034337e+00 -4.350298155170827935e-02
4.306165593093685295e+00 -3.823144776863838384e-02
3.813548573170167710e+00 -3.389604174170694761e-02
3.373981624556829928e+00 -3.005073242274256332e-02
2.982281784252673873e+00 -2.660912918093409976e-02
2.663926983831054418e+00 -2.364502538171620385e-02
2.377937277799162086e+00 -2.102920899174918340e-02
2.026444067208359012e+00 -1.782904680975976389e-02
1.806492893417323664e+00 -1.592056260508114759e-02
1.501514545868104955e+00 -1.326765257325609841e-02
1.217953025870882611e+00 -1.080173071958300153e-02
9.525877262594409922e-01 -8.384806127038972948e-03
7.617160319249878242e-01 -6.780771803647985506e-03
2.937923731222616408e-01 -2.648933669410970249e-03
1.432177738763792085e+01 -1.240583312101248004e-01
1.300433136925332711e+01 -1.131510606962078808e-01
1.179049836139860297e+01 -1.029126336699393851e-01
1.067447953554674456e+01 -9.342340412682439976e-02
9.650620925026364816e+00 -8.465948966107703089e-02
8.713139216918724728e+00 -7.676465836026222234e-02
7.856641688628053899e+00 -6.935456260051957311e-02
7.075580960439056710e+00 -6.247356309321674267e-02
6.364775142119630580e+00 -5.643582101740804435e-02
5.719196892556250411e+00 -5.062745649342169363e-02
5.078239345424527151e+00 -4.515187933415654165e-02
4.503863048047075601e+00 -4.005490629131451541e-02
3.946168290607213081e+00 -3.496471774283405054e-02
3.531368333074699883e+00 -3.146506152745669194e-02
3.122434001045143681e+00 -2.782884105155682131e-02
2.758458043142863136e+00 -2.464456596029727595e-02
2.462883839325948010e+00 -2.173922888701223036e-02
2.099319476074789304e+00 -1.848474417899978808e-02
1.871696233212952087e+00 -1.644895142692738566e-02
1.556095222373974574e+00 -1.367374109478549510e-02
1.322703785223410478e+00 -1.186704116469903224e-02
1.059577014059368771e+00 -9.557897093014081774e-03
7.898823432297514824e-01 -7.090758299166164888e-03
6.385890683131419943e-01 -5.792331337181785486e-03
1.475474168002260100e+01 -1.276184126707748390e-01
1.340327887333107526e+01 -1.164075625347143206e-01
1.215731430805928781e+01 -1.059702101705626148e-01
1.101108950613002513e+01 -9.628845672365454744e-02
9.958975364049528878e+00 -8.733202906014106426e-02
8.995031632966027146e+00 -7.918261892369775345e-02
8.113757770298116512e+00 -7.152706009701317869e-02
7.309775385023038474e+00 -6.463917641105422496e-02
6.577646395309398208e+00 -5.814785808450297772e-02
5.912216852782878007e+00 -5.250222902812452797e-02
5.251372015959142381e+00 -4.649520375873597566e-02
4.658882048513820706e+00 -4.143775255759227921e-02
4.128527268052059718e+00 -3.674652021708177396e-02
3.654827678437355676e+00 -3.252783001806482110e-02
3.232374021438695788e+00 -2.873830477912615866e-02
2.856304922769332233e+00 -2.540224294279401843e-02
2.550674245043294430e+00 -2.258025043165969720e-02
2.174645618444717154e+00 -1.914608932207250910e-02
1.939154039490436743e+00 -1.703653582921109064e-02
1.612559048431198905e+00 -1.412911172695410951e-02
1.370917247258436111e+00 -1.217009450678935463e-02
1.164568369369025636e+00 -1.041858096816229186e-02
9.105707707916999016e-01 -8.143366286227502610e-03
6.622593245642427462e-01 -5.838211553799433663e-03
1.519895576567542328e+01 -1.312968829513780356e-01
1.381275320789248440e+01 -1.199105046608164443e-01
1.253412149534165110e+01 -1.091714447393356685e-01
1.135717483424138230e+01 -9.933304652310981364e-02
1.027598587813328024e+01 -9.015356090557248570e-02
9.284963216690600873e+00 -8.158018444413266124e-02
8.378336146860766220e+00 -7.383128318558346281e-02
7.550897941743095032e+00 -6.676633236295181906e-02
6.796928577794618676e+00 -6.005123191299202579e-02
6.111250975236116822e+00 -5.422960640878206340e-02
5.488900285553849123e+00 -4.861529629285745585e-02
4.871600662561218265e+00 -4.314793176391683305e-02
4.271453293481140889e+00 -3.797796743155170546e-02
3.782411894045048406e+00 -3.363147585501042452e-02
3.346101079317004512e+00 -2.976025260183769866e-02
2.957405577122021789e+00 -2.644622051641688093e-02
2.641407382553007110e+00 -2.350402545861561901e-02
2.357708353242482957e+00 -2.089154686062853414e-02
2.009031268836425799e+00 -1.767417343602796509e-02
1.790828614615548320e+00 -1.571550919463003682e-02
1.488343841065101980e+00 -1.305374421629992322e-02
1.207195581022517672e+00 -1.058729033047776935e-02
9.440373500031780107e-01 -8.402850086984277322e-03
7.548803702106148261e-01 -6.785232048518294833e-03
1.565468520416546383e+01 -1.351043291997780782e-01
1.423305057638363458e+01 -1.234001288455724016e-01
1.292098455575144911e+01 -1.125039544966095900e-01
1.171260968623482057e+01 -1.023283409680005168e-01
1.060190668420233351e+01 -9.293079625735210791e-02
9.583188933716819236e+00 -8.425767524522882745e-02
8.650831631816139122e+00 -7.627315384356200823e-02
7.799231346407598409e+00 -6.887497647610468787e-02
7.022775958334270818e+00 -6.213312619589909241e-02
6.316419833568039266e+00 -5.599339828606386682e-02
5.674917282182414091e+00 -5.042793749279301380e-02
5.038238991909774533e+00 -4.470573500542226325e-02
4.467867945911765837e+00 -3.967799191244251317e-02
3.914132586526928304e+00 -3.468764619364251428e-02
3.463406121445344876e+00 -3.076949365616884341e-02
3.061854143888432578e+00 -2.724744332110004899e-02
2.735240236713581297e+00 -2.443435707461826326e-02
2.441907119336779619e+00 -2.155489502256733442e-02
2.081291162983542442e+00 -1.863797714884315310e-02
1.855482471991789950e+00 -1.663798167109003384e-02
1.542492862472714998e+00 -1.347444867775586357e-02
1.311047859971535390e+00 -1.169655124980468336e-02
1.037927889739961751e+00 -9.285094042822968075e-03
7.828042369007460755e-01 -6.994259002207397526e-03
6.328129695887229067e-01 -5.565714239054413669e-03
1.466428506180287883e+01 -1.269139127966197600e-01
1.331819807868197003e+01 -1.157333431590762962e-01
1.207771238854394547e+01 -1.053296976324782919e-01
1.093685036845810643e+01 -9.568119096763988418e-02
9.889973284165922252e+00 -8.676148357213060713e-02
8.931120206010890072e+00 -7.861825223512641792e-02
8.054792612978559418e+00 -7.099688092606151746e-02
7.255429625922357850e+00 -6.419338875464841720e-02
6.527868545854453863e+00 -5.769023240304529260e-02
5.866640517963927159e+00 -5.207297093346171385e-02
5.210240831080647617e+00 -4.612690403639834597e-02
4.621732980268605573e+00 -4.103309972482509227e-02
4.095149050127603552e+00 -3.644685629265021626e-02
3.624880196796696818e+00 -3.227001425067799190e-02
3.205623152803672493e+00 -2.852925996188761942e-02
2.832341179473444548e+00 -2.523433223667358866e-02
2.529014941797977922e+00 -2.240968707326182127e-02
2.155992164132771283e+00 -1.895337103368325768e-02
1.922443819364903161e+00 -1.685342088227996526e-02
1.598521923888418961e+00 -1.393184399288519178e-02
1.358894195059178189e+00 -1.191942458191345630e-02
1.154266541348467179e+00 -1.033401264516990541e-02
8.116871739614195391e-01 -7.197061443631985571e-03
6.563010758269726130e-01 -5.813179615935176042e-03
1.510681936442879980e+01 -1.306503992685780213e-01
1.372597768181399225e+01 -1.192172788269103834e-01
1.245279410186270042e+01 -1.085168471772995913e-01
1.128116148140240504e+01 -9.871477471470752052e-02
1.020528298922255850e+01 -8.957006181942211986e-02
9.219501052140369524e+00 -8.100780174513930176e-02
8.317915799504097762e+00 -7.331534036525412523e-02
7.495167643312733219e+00 -6.623765341572447618e-02
6.745814991480407308e+00 -5.959150150609001523e-02
6.064435446453710910e+00 -5.375891986109004872e-02
5.446090969065764398e+00 -4.824068429299244176e-02
4.832974786956905078e+00 -4.276593283593527889e-02
4.237047035869620615e+00 -3.770623482750549982e-02
3.751540493308584079e+00 -3.334891666372308966e-02
3.318372136981024401e+00 -2.944968847356415828e-02
2.932644752068057858e+00 -2.601090472064595052e-02
2.619058420753519023e+00 -2.336801112988683496e-02
2.337613913062656756e+00 -2.079216178894508632e-02
1.991710537348921672e+00 -1.751657305413771570e-02
1.775209577755593182e+00 -1.550264645078578037e-02
1.475315584869699048e+00 -1.313094386111898597e-02
1.196540919981229578e+00 -1.035854968846358810e-02
9.356273023629954055e-01 -8.336660532601335508e-03
7.306494699370624790e-01 -6.505687476372920726e-03
1.556079829480264110e+01 -1.344412422380057981e-01
1.414456064086597742e+01 -1.227445690930008548e-01
1.283791075856959552e+01 -1.118501012629336128e-01
1.163492173587662215e+01 -1.017404756695414886e-01
1.052956666159708909e+01 -9.239339807567711893e-02
9.516132788503576023e+00 -8.375549190604845984e-02
8.588726746547951763e+00 -7.574850497820292961e-02
7.741976947663303577e+00 -6.842053188563917976e-02
6.970303175284940700e+00 -6.169574635973198301e-02
6.268285633384337530e+00 -5.556024019924352825e-02
5.630906214489648676e+00 -4.998792066746279156e-02
4.998458442631307008e+00 -4.428665809006679388e-02
4.432036416408615231e+00 -3.934722859635147313e-02
3.882253269091173742e+00 -3.448165938726872881e-02
3.434853121326375547e+00 -3.055062577694783385e-02
3.036287024730998318e+00 -2.700929875455919740e-02
2.712256245106700714e+00 -2.415354213379603682e-02
2.421237341003472210e+00 -2.143518005410390004e-02
2.063330063554055460e+00 -1.829810287809424674e-02
1.839440382649903949e+00 -1.635850644385567973e-02
1.529022711676696344e+00 -1.333978787901663951e-02
1.299421699238706651e+00 -1.157721073347097764e-02
1.028690320031857341e+00 -9.096996551603363235e-03
7.757134596107128077e-01 -6.804010339729978617e-03
4.406029235855470905e-01 -3.979748794418729550e-03
1.457402641624943129e+01 -1.263732142051428031e-01
1.323340113218257308e+01 -1.151980661493867408e-01
1.199828303333109503e+01 -1.048105921452067157e-01
1.086284647957273641e+01 -9.526613105064171694e-02
9.821205907929511980e+00 -8.642048189235813915e-02
8.867439368741331762e+00 -7.818504106815798993e-02
7.996078434577015948e+00 -7.062104204859130652e-02
7.201431355774699838e+00 -6.386979139695554697e-02
6.478323011643302820e+00 -5.737144167901572778e-02
5.821425926147131058e+00 -5.174229684901757859e-02
5.169289746072257330e+00 -4.589522896142912006e-02
4.584798012269780010e+00 -4.081487295019572970e-02
4.061974357190321960e+00 -3.624926343677673662e-02
3.595171042509294423e+00 -3.202280409424006907e-02
3.178951403210879878e+00 -2.834002365172759094e-02
2.808538523440986090e+00 -2.517015133829215295e-02
2.507563407959659152e+00 -2.238772173160123724e-02
2.137528287740610988e+00 -1.891061021728240518e-02
1.905830426785217524e+00 -1.682259216720150691e-02
1.584551521781379257e+00 -1.389022377219059461e-02
1.346853999447692685e+00 -1.181033095973114087e-02
1.079028471418336244e+00 -9.441243919219459435e-03
8.044099727503221109e-01 -7.026959752096901407e-03
6.504052223665847121e-01 -5.887324530275967437e-03
1.501478495699399218e+01 -1.301144210037313842e-01
1.363941028570814140e+01 -1.187192298735339213e-01
1.237165889433579657e+01 -1.080457728439908338e-01
1.120552227329216421e+01 -9.824911827926262331e-02
1.013492131152463926e+01 -8.912456942659059689e-02
9.154268022747064748e+00 -8.060268924423889814e-02
8.257708258410310975e+00 -7.299679156653017531e-02
7.439764112504690274e+00 -6.577222407359135936e-02
6.694891754051868205e+00 -5.939995245954198672e-02
6.017839067864212410e+00 -5.338795714403304221e-02
5.403569101072481118e+00 -4.806667244127996175e-02
4.794595403211372897e+00 -4.258521702048583685e-02
4.202870070858720553e+00 -3.739674576653685689e-02
3.720813208517371962e+00 -3.327071623261101257e-02
3.290887216805345350e+00 -2.943039741585230101e-02
2.908015366308524197e+00 -2.599136873396147573e-02
2.596954819628815248e+00 -2.329896701484184332e-02
2.317725429073437038e+00 -2.066947587980813919e-02
1.974534728573605902e+00 -1.756580469766359093e-02
1.641998537289492743e+00 -1.461210696345147282e-02
1.462424989041403389e+00 -1.301153214823342306e-02
1.185915011857735069e+00 -1.035573295961903471e-02
9.272873869566146121e-01 -8.355426115653794700e-03
7.240674986813300240e-01 -6.534991719651274747e-03
1.546710745409185783e+01 -1.338177081565286863e-01
1.405627569654675746e+01 -1.221786216544457626e-01
1.275510605528918617e+01 -1.113958200322985176e-01
1.155752829106011070e+01 -1.012122212890587264e-01
1.045745935019847650e+01 -9.185736494258277263e-02
9.449308769120563056e+00 -8.324114851809839843e-02
8.526917497596819828e+00 -7.546032406882559329e-02
7.685137752745880846e+00 -6.792793484721547370e-02
6.918008035362264607e+00 -6.146303285398067168e-02
6.220420875289257800e+00 -5.520864284188710391e-02
5.587158366906064266e+00 -4.977347835037771590e-02
4.958932494967699611e+00 -4.415804397394822167e-02
4.348343479632868380e+00 -3.874588516815307554e-02
3.850606638363736955e+00 -3.441787061508017054e-02
3.406558921414257313e+00 -3.046109372290791914e-02
3.010906951546527210e+00 -2.689778338646978822e-02
2.689388881670785381e+00 -2.400909059390541472e-02
2.400575398477885702e+00 -2.151581043001243171e-02
2.045571294984440680e+00 -1.837440402797474448e-02
1.823500104691442081e+00 -1.615072038857205683e-02
1.515583581303120431e+00 -1.334599728317407107e-02
1.229255526163579360e+00 -1.076384458868627665e-02
9.614331193984878565e-01 -8.520852607628279923e-03
7.687426212656750524e-01 -6.751189985814551840e-03
2.964299178881968366e-01 -2.608990840971189221e-03
1.448395740202548865e+01 -1.258280060594492433e-01
1.314877506405563956e+01 -1.146847193438750578e-01
1.191919635815945533e+01 -1.043685941815527957e-01
1.078917074895269046e+01 -9.482812852501201761e-02
9.752745141618385460e+00 -8.602281736823046143e-02
8.804114966132429387e+00 -7.770305758782124206e-02
7.937731385191004740e+00 -7.028026928645317306e-02
7.147763618181382839e+00 -6.351376840606462459e-02
6.429071407698265794e+00 -5.708719590550078576e-02
5.776422466199727879e+00 -5.145093144429555704e-02
5.128595437648342248e+00 -4.575852630182858372e-02
4.548113225682817173e+00 -4.068416125345691164e-02
3.984714312313911044e+00 -3.568678690420497290e-02
3.565626895677521446e+00 -3.191181415614115224e-02
3.152516253142701785e+00 -2.822437964566903643e-02
2.784885076189884234e+00 -2.480657972748770423e-02
2.486321373570144821e+00 -2.241739613359368388e-02
2.119140796899057655e+00 -1.892353374321825710e-02
1.889373075376543198e+00 -1.684591572927427242e-02
1.570660510730087944e+00 -1.390654304690305473e-02
1.335062619539263418e+00 -1.177187107595125369e-02
1.069449389168787068e+00 -9.400452782985541100e-03
7.972030294204867085e-01 -6.980992680276687512e-03
6.444719007470043337e-01 -5.877389023946670392e-03
1.492305123488143792e+01 -1.294482298460734038e-01
1.355310138725500124e+01 -1.181706017368615996e-01
1.229078748125508369e+01 -1.075967527483099595e-01
1.113008889070351337e+01 -9.777016479483625899e-02
1.006476945232046205e+01 -8.867686055963634739e-02
9.089322762260813704e+00 -8.020189488988281601e-02
8.197767536937924149e+00 -7.264272366388202506e-02
7.384565444137337842e+00 -6.542249515375893332e-02
6.644301177881017928e+00 -5.912956058343040583e-02
5.971554673434084748e+00 -5.310693475458283519e-02
5.303539329273662339e+00 -4.739236842167247887e-02
4.704780596194617637e+00 -4.191582001727824774e-02
4.168863602740310981e+00 -3.718377538816233785e-02
3.690282491856979874e+00 -3.310737822608883496e-02
3.263582798040204125e+00 -2.935840063862623847e-02
2.883667153497003532e+00 -2.585121840134803686e-02
2.574992019782099906e+00 -2.310775728334802173e-02
2.195257041355438421e+00 -1.977060232036834467e-02
1.957460964084664967e+00 -1.760745007083393265e-02
1.627679264293554029e+00 -1.451870573585450214e-02
1.383754828965219952e+00 -1.221696627459914301e-02
1.175416705271569606e+00 -1.073987313627105394e-02
9.190151612987516039e-01 -8.256991104855112423e-03
6.683556347186402347e-01 -5.947859431447852924e-03
1.537360222287306755e+01 -1.332305184972255030e-01
1.396816022444744299e+01 -1.216149006655059539e-01
1.267250045272294834e+01 -1.108030789826153217e-01
1.148037379396807722e+01 -1.007153412052859964e-01
1.038571143223160576e+01 -9.139351007760124213e-02
9.382686018424275076e+00 -8.282837459983727335e-02
8.465531286727555838e+00 -7.491004055336665524e-02
7.628510801456195090e+00 -6.756551779560032722e-02
6.866026956405697490e+00 -6.117054723776620823e-02
6.172804359704066712e+00 -5.491223107810928872e-02
5.543619072963867467e+00 -4.946970394137355925e-02
4.919755426727350667e+00 -4.396601776229238506e-02
4.313362075520672079e+00 -3.851280948087976858e-02
3.819196447151170126e+00 -3.418761251934247097e-02
3.378396589291980501e+00 -3.035278487492820698e-02
2.985812808171527166e+00 -2.676720949162072691e-02
2.666687624317580774e+00 -2.384115252736758450e-02
2.380120587395647025e+00 -2.134367523759178251e-02
2.027928044293650256e+00 -1.837543062429893709e-02
1.807710098847987279e+00 -1.615226458402496332e-02
1.502356975783875948e+00 -1.334200448241211479e-02
1.218443155206680784e+00 -1.076006917289728561e-02
9.528327812541644848e-01 -8.440239431059579078e-03
7.618468680212009403e-01 -6.692862379571637085e-03
1.583591885127265364e+01 -1.371379624579351364e-01
1.439419243441406948e+01 -1.252705640039609436e-01
1.306442941294474380e+01 -1.142040021207902101e-01
1.184027407249383401e+01 -1.039069053427942591e-01
1.071575299245753143e+01 -9.435794880907000248e-02
9.684585752916351709e+00 -8.554300157835938168e-02
8.741099339120271594e+00 -7.742368827580491109e-02
7.879650846979386891e+00 -7.002810844525707290e-02
7.094429901077887735e+00 -6.310709837705701097e-02
6.380175951659578182e+00 -5.689369318497336514e-02
5.731675862257247012e+00 -5.126328657936156385e-02
5.088225648415923175e+00 -4.556982108760980477e-02
4.511758259971474949e+00 -4.027699759546501945e-02
3.952304762121308546e+00 -3.542606352568864608e-02
3.496997822238903542e+00 -3.144002091487210077e-02
3.091327366676055899e+00 -2.778280576826777995e-02
2.761443527243529594e+00 -2.465837106168279613e-02
2.465141203679535931e+00 -2.224096220950435437e-02
2.100975438987795929e+00 -1.887095573371171120e-02
1.872976665128615492e+00 -1.682905380728646344e-02
1.556903253064983561e+00 -1.391622672901355988e-02
1.323300941424084609e+00 -1.210125375477697461e-02
1.047582718566314686e+00 -9.584219431331879660e-03
7.900429753103340724e-01 -6.933352121203398277e-03
6.386937710474076546e-01 -5.682885396160721782e-03
1.483142586112387384e+01 -1.288486441406042626e-01
1.346697816792980795e+01 -1.176002505674314941e-01
1.221017978459344988e+01 -1.070522907676753899e-01
1.105493857776176547e+01 -9.725509292278086693e-02
9.994938504074148966e+00 -8.819326949203083743e-02
9.024672498141223187e+00 -7.976686941752644810e-02
8.138201448492967671e+00 -7.221077286210779433e-02
7.329684511362752453e+00 -6.504012379724594117e-02
6.593944295549171386e+00 -5.881860117161469281e-02
5.925529111695575502e+00 -5.279734288792550800e-02
5.262009632141547044e+00 -4.706640582753100766e-02
4.667271116288340238e+00 -4.167533537941606886e-02
4.135162233962019762e+00 -3.710859234237576243e-02
3.660029424239198192e+00 -3.292002798778092404e-02
3.236428327964309570e+00 -2.908436860749909550e-02
2.859486451420702124e+00 -2.568809094008903116e-02
2.553139328774767680e+00 -2.291330693858642867e-02
2.176433236346034583e+00 -1.974607219502449995e-02
1.940585593582110135e+00 -1.763495912459618273e-02
1.613515546898819819e+00 -1.453318889185693449e-02
1.371585874058347532e+00 -1.217817685851662994e-02
1.164990898501589323e+00 -1.061804745836048350e-02
8.192235956531146446e-01 -7.501220576615601904e-03
6.623348138530362750e-01 -5.858946252438648403e-03
1.528022747387656999e+01 -1.326188314853928296e-01
1.388029764288501156e+01 -1.210169317304559400e-01
1.259013996566212512e+01 -1.102409410102819787e-01
1.140350595722312477e+01 -1.001839560310881644e-01
1.031420368879910754e+01 -9.089314078772739447e-02
9.316462558075301104e+00 -8.237451202750729895e-02
8.404346719885634087e+00 -7.446542677635435703e-02
7.572145287647769507e+00 -6.716830482515952216e-02
6.814331567035483594e+00 -6.078863448439709993e-02
6.125465092987276705e+00 -5.458579795098975063e-02
5.500382031044152242e+00 -4.913672461519396489e-02
4.880734100042985801e+00 -4.374763838790084874e-02
4.278563715507995191e+00 -3.825274294074918618e-02
3.788009718062278708e+00 -3.393071314150870182e-02
3.350455903148762626e+00 -3.022374200759787161e-02
2.960802395911048990e+00 -2.677179147638724527e-02
2.644158344304254005e+00 -2.388835603018790027e-02
2.359784763234721972e+00 -2.133242450946774491e-02
2.010551287710727220e+00 -1.820075319128424546e-02
1.791954633002732278e+00 -1.614254136717572716e-02
1.489099724114626211e+00 -1.343369455563893540e-02
1.207664945876720131e+00 -1.074219042360869715e-02
9.443215995637614935e-01 -8.356536749091092453e-03
7.373711927858203063e-01 -6.807497292864888618e-03
1.574079646959767054e+01 -1.364784416131392675e-01
1.430452314581468265e+01 -1.246531091058662583e-01
1.298034164475834729e+01 -1.136084605331689618e-01
1.176170255856486868e+01 -1.033966290664714432e-01
1.064253934389182099e+01 -9.379639160544669951e-02
9.616647599346157094e+00 -8.512258275002343444e-02
8.678327564915804260e+00 -7.696339624968516480e-02
7.821785467216352039e+00 -6.953740271240500814e-02
7.041350717067995646e+00 -6.275736265982710671e-02
6.331508225927226619e+00 -5.654277625794584122e-02
5.687210014241041556e+00 -5.083984924561417429e-02
5.047996189432327974e+00 -4.525027182088676991e-02
4.475558120197777434e+00 -4.003041806920688839e-02
3.920058507452965024e+00 -3.514994482801387515e-02
3.468163635496578134e+00 -3.116731367077645726e-02
3.065473853209570887e+00 -2.764857516750981320e-02
2.738117968929644874e+00 -2.448487419466740742e-02
2.444280775626383573e+00 -2.200970025295968455e-02
2.082901271330642512e+00 -1.892330926322186718e-02
1.856771984925822183e+00 -1.683737913928251215e-02
1.543327429869968181e+00 -1.391204450643434773e-02
1.311568800874593377e+00 -1.195326109908451118e-02
1.038205033829721069e+00 -9.387588713770971677e-03
7.828991005603826991e-01 -6.879233708831357548e-03
4.446518097301063177e-01 -4.162971014247308747e-03
1.474008919460232292e+01 -1.281830295245528495e-01
1.338114519831431259e+01 -1.169342867747725778e-01
1.212981119706747002e+01 -1.064695664296165939e-01
1.098003135713050327e+01 -9.664818660885654555e-02
9.925452057897308222e+00 -8.761661586790980838e-02
8.960341355783178585e+00 -7.929687057701671760e-02
8.078843998020158068e+00 -7.175084401740071394e-02
7.275109672080009027e+00 -6.462013835563380770e-02
6.543923287063696748e+00 -5.848879946851320150e-02
5.879793361952769359e+00 -5.245676845751467976e-02
5.220618761514996820e+00 -4.671799988081136445e-02
4.629975530215582502e+00 -4.157533243079251928e-02
4.101666484896187015e+00 -3.682587498880095928e-02
3.630061068447434369e+00 -3.263036481517605364e-02
3.209600537951954546e+00 -2.891778878740396824e-02
2.835422269074981738e+00 -2.550325070024382287e-02
2.531495122158102795e+00 -2.269906448661382012e-02
2.157813053936904701e+00 -1.953371839843269162e-02
1.923778118088214528e+00 -1.745927042627364034e-02
1.599424663981509731e+00 -1.454224919634032782e-02
1.359476783427687296e+00 -1.212101942092186878e-02
1.089031817153584658e+00 -9.656176853844481919e-03
8.118509139571579158e-01 -7.140990599319661444e-03
6.563774430192685916e-01 -6.074849558716716343e-03
1.518706438048408280e+01 -1.319546272527292174e-01
1.379263188678737073e+01 -1.203876832539457348e-01
1.250797783634468097e+01 -1.096342355758324616e-01
1.132688654121471572e+01 -9.963515476233653079e-02
1.024300982541084437e+01 -9.037471065220421818e-02
9.250453217719485366e+00 -8.200788650597014284e-02
8.343526138820710258e+00 -7.399009339925165241e-02
7.516133177723805403e+00 -6.678764685530273748e-02
6.762886994069734925e+00 -6.019513656302988291e-02
6.078350073893588501e+00 -5.433703396951571757e-02
5.457434985210063871e+00 -4.877579815194543755e-02
4.841968337388523835e+00 -4.350086363078819324e-02
4.244036817121505933e+00 -3.800037141125040679e-02
3.757025923685940683e+00 -3.365007280417704055e-02
3.322678038320141969e+00 -2.995686325275899106e-02
2.935938729904094213e+00 -2.645063655333031172e-02
2.621752064658380288e+00 -2.359720713638262593e-02
2.339726049429896815e+00 -2.119799283950882587e-02
1.993212402122271243e+00 -1.800298535969686170e-02
1.657443476392297832e+00 -1.510676079576868565e-02
1.476101551660994549e+00 -1.345954052445223065e-02
1.196968145929836025e+00 -1.072504820770301195e-02
9.358362929792519713e-01 -8.644077111616554551e-03
7.307744850381335810e-01 -6.617950853921843873e-03
1.564586063028650642e+01 -1.357480442764290585e-01
1.421505432065399077e+01 -1.240129033717237150e-01
1.289646198702975610e+01 -1.129232815459560169e-01
1.168329845678276335e+01 -1.028020748734768119e-01
1.056966558650488430e+01 -9.329165761721376626e-02
9.549041724588199997e+00 -8.446906909810802944e-02
8.615940086540048171e+00 -7.633366905469440855e-02
7.764278511543236228e+00 -6.903887681956238920e-02
6.988519214851386607e+00 -6.214958330122496294e-02
6.283168858420761893e+00 -5.619564032116024233e-02
5.643025816934819971e+00 -5.038807739643784422e-02
5.008060465888315882e+00 -4.482461521532643545e-02
4.391026865073429875e+00 -3.930480095230817067e-02
3.888066042199001870e+00 -3.479333899925314555e-02
3.439426855083793644e+00 -3.087204103596034518e-02
3.039897378710628928e+00 -2.749320877042920469e-02
2.715071961631826625e+00 -2.429771515100810630e-02
2.423428204297012556e+00 -2.166958641378246772e-02
2.064974011029056644e+00 -1.860146725346014177e-02
1.840631014367488216e+00 -1.673328830422853020e-02
1.529819472919674128e+00 -1.389651282108656828e-02
1.240728901994037292e+00 -1.119463926031769377e-02
9.703574214715962043e-01 -8.567912577395999513e-03
7.758917424574777177e-01 -6.812738565544536155e-03
2.991453902207682480e-01 -2.732065845082462009e-03
1.464887092272345903e+01 -1.275057285013585506e-01
1.329550249627004455e+01 -1.162887593728780533e-01
1.204980177492786275e+01 -1.057976866625030543e-01
1.090541947790757149e+01 -9.606528735930899843e-02
9.856210373093212240e+00 -8.706952202860281098e-02
8.896337646323873471e+00 -7.887322884780856302e-02
8.019824446907264814e+00 -7.124801881384422442e-02
7.220931059223989479e+00 -6.417151157315445498e-02
6.494207659819021039e+00 -5.803636909717694442e-02
5.834305374989242843e+00 -5.208582262553571735e-02
5.179553698411987206e+00 -4.639320765024809723e-02
4.592896851462310082e+00 -4.120287136631668040e-02
4.023650534165981618e+00 -3.599829283190526807e-02
3.600199397379753030e+00 -3.231394137017998963e-02
3.182900590803778407e+00 -2.859335986012045278e-02
2.811570379122049435e+00 -2.521714429305184704e-02
2.510059482421633348e+00 -2.246236040934926001e-02
2.139196128261935392e+00 -1.930404963845697500e-02
1.907182206358744914e+00 -1.723205482248393872e-02
1.585445816260701912e+00 -1.444303756094395506e-02
1.347534570944129095e+00 -1.206106289669067744e-02
1.079378785018834552e+00 -9.600555546159612527e-03
8.045816142219762712e-01 -7.081322373593022107e-03
6.504309449004870292e-01 -5.889490252307574836e-03
1.509411590264724268e+01 -1.312770756851853737e-01
1.370522364747482058e+01 -1.197424491078552811e-01
1.242616018780888076e+01 -1.090016934258025844e-01
1.125055078851173462e+01 -9.903392985080053390e-02
1.017214456253014987e+01 -8.981005060248310745e-02
9.184884990916112102e+00 -8.145212522861958182e-02
8.282884734642914637e+00 -7.347719916368856963e-02
7.460373269994145851e+00 -6.634102105214417788e-02
6.711724723652892521e+00 -5.974555276727940706e-02
6.031558147350063237e+00 -5.397229081883476998e-02
5.356341119580303456e+00 -4.784538461256033354e-02
4.751176236439821565e+00 -4.269762965031791146e-02
4.209644860713793513e+00 -3.772612594480736353e-02
3.726188186021411219e+00 -3.350711449335420228e-02
3.295088352661607267e+00 -2.971810705405844230e-02
2.911310224215981179e+00 -2.626414002461258806e-02
2.599542731034802934e+00 -2.323523763493550928e-02
2.216091090504703764e+00 -1.993956861133164976e-02
1.975954917018306611e+00 -1.779223211747256450e-02
1.643009259094686092e+00 -1.486669027983225470e-02
1.396718441942852662e+00 -1.257435952032859468e-02
1.186364785155598067e+00 -1.066462854345811770e-02
9.275038962069757087e-01 -8.386856379432238925e-03
6.745512011660417251e-01 -5.864744424588775457e-03
1.555106624528078640e+01 -1.350297183725542860e-01
1.412588536712494935e+01 -1.232643217797417118e-01
1.281286078195633316e+01 -1.123235655453212745e-01
1.160527377540368299e+01 -1.021682418146472732e-01
1.049704880258880912e+01 -9.270991522074843727e-02
9.481777172166113488e+00 -8.390295324350163786e-02
8.553759403492941615e+00 -7.583902083844294706e-02
7.707062791694601067e+00 -6.857884920890754132e-02
6.935979716331101663e+00 -6.167993628213194052e-02
6.235057328529892473e+00 -5.578179080392996897e-02
5.599075680506821584e+00 -5.000145981039787191e-02
4.968407945857013175e+00 -4.443418279583685737e-02
4.355716248266721990e+00 -3.900786345151008999e-02
3.856400465432289426e+00 -3.450180698831662590e-02
3.411025709663676686e+00 -3.055338499668076857e-02
3.014491250465773042e+00 -2.718040883935719451e-02
2.692204902105802322e+00 -2.408649148518426583e-02
2.402783096137923291e+00 -2.145707853644954893e-02
2.047150110313723292e+00 -1.839910161254163651e-02
1.824726350252924068e+00 -1.648327204767779594e-02
1.516469672375760247e+00 -1.380074516766665628e-02
1.229771167874814441e+00 -1.117013028444681887e-02
9.616771406344707396e-01 -8.470282137647845364e-03
7.688634298357461816e-01 -6.742553461047728729e-03
1.602010385268325621e+01 -1.389517111033378438e-01
1.455787608949497347e+01 -1.268676600839114543e-01
1.321006289135078227e+01 -1.156788717469392491e-01
1.196999280854713277e+01 -1.052206837846578896e-01
1.083115206243468620e+01 -9.551920041821884699e-02
9.787280490347376016e+00 -8.659974797021624537e-02
8.832539700421786932e+00 -7.836328227163252835e-02
7.961075823611277080e+00 -7.080834566662169705e-02
7.166901862592221839e+00 -6.390352030844481668e-02
6.444749596428629879e+00 -5.752517199240965440e-02
5.789116716139853125e+00 -5.175271407964928544e-02
5.138750635558736235e+00 -4.607692116421715361e-02
4.556085343035705115e+00 -4.091959892677463767e-02
3.990887558422353987e+00 -3.568078815777742802e-02
3.530912607074527365e+00 -3.156276473023938295e-02
3.121099682956375077e+00 -2.798033744014261776e-02
2.787931441968615420e+00 -2.502716896841048963e-02
2.488632582802992488e+00 -2.221206027076578354e-02
2.120798832885574470e+00 -1.921732421129733470e-02
1.890684398138094746e+00 -1.717084226767395111e-02
1.571597944392367108e+00 -1.419109734144674562e-02
1.335650763105863614e+00 -1.197326109608001440e-02
1.057307918996389207e+00 -9.474432956576482601e-03
7.972781966487889616e-01 -7.019797275126180014e-03
6.445595274152577936e-01 -5.555524868876517662e-03
1.500134202370563052e+01 -1.305354571564020516e-01
1.361804431680262084e+01 -1.190315036814510036e-01
1.234454348853342509e+01 -1.083251636296209824e-01
1.117449582096272565e+01 -9.839500902872572174e-02
1.010152212671093430e+01 -8.921075552516498364e-02
9.119534288096856400e+00 -8.086365196304616532e-02
8.222623708824791322e+00 -7.291676607825862966e-02
7.404893640988671422e+00 -6.586335008543241221e-02
6.660889706773474472e+00 -5.925558676288332494e-02
5.985088147751825183e+00 -5.357354039616137042e-02
5.314346559207367982e+00 -4.744455569533290867e-02
4.713319248757515290e+00 -4.229474233570735403e-02
4.175621790551977242e+00 -3.747023256287423248e-02
3.695643552317967817e+00 -3.315910915177554263e-02
3.267679151043914043e+00 -2.929546867430559212e-02
2.886858702023527457e+00 -2.605643413475582440e-02
2.577498880206778420e+00 -2.299778666939020916e-02
2.197093669684758055e+00 -1.970379735731671300e-02
1.958898285001837269e+00 -1.756283521170666495e-02
1.628612209944260591e+00 -1.462047656491066196e-02
1.384391669936638092e+00 -1.251367123620728689e-02
1.175789648438296808e+00 -1.062643336856710329e-02
8.268189070500170379e-01 -7.515833374029808403e-03
6.684840306547774613e-01 -5.761451354515573046e-03
1.545653770944631589e+01 -1.342629167438918192e-01
1.403691933642753931e+01 -1.225320799205728423e-01
1.272951928841161084e+01 -1.116264099532141424e-01
1.152749732694203821e+01 -1.014963558882801958e-01
1.042474009673919610e+01 -9.209281295988160088e-02
9.414819845999470971e+00 -8.329548621105041517e-02
8.491946878305030921e+00 -7.529063542257183328e-02
7.650044271581349697e+00 -6.808173639991398074e-02
6.883705794897259977e+00 -6.118351375362596906e-02
6.187235321890897310e+00 -5.526978989216558419e-02
5.555370754015261703e+00 -4.959146323876228307e-02
4.929076717061223967e+00 -4.401609212049188008e-02
4.320550715243774320e+00 -3.868124714142791298e-02
3.824879217892424688e+00 -3.418714713348040835e-02
3.382848855461823678e+00 -3.021207110814550650e-02
2.989240142196873506e+00 -2.691205991534417405e-02
2.669464811037692620e+00 -2.394445538696409262e-02
2.382324995606381446e+00 -2.140709883779986361e-02
2.029527837671049273e+00 -1.818572251872408591e-02
1.808864502446174249e+00 -1.621767522404562317e-02
1.503087871746432436e+00 -1.350615961985321412e-02
1.218866287780276503e+00 -1.103109992021593030e-02
9.530689963937052367e-01 -8.369330535739587587e-03
7.441695878973303424e-01 -6.602677942274899105e-03
1.592370945272542571e+01 -1.381336517061442226e-01
1.446708165898909471e+01 -1.261120407238698615e-01
1.312489310647245944e+01 -1.149371072309385705e-01
1.189041808158570745e+01 -1.045676682884382896e-01
1.075707530991172689e+01 -9.492970596317074072e-02
9.718662593526525839e+00 -8.600937465597699449e-02
8.769126189494611978e+00 -7.780954662062883331e-02
7.902599479910446867e+00 -7.029805656760494681e-02
7.113258584507346605e+00 -6.340566120288404495e-02
6.395553254407881916e+00 -5.709936234779863090e-02
5.744192780507481721e+00 -5.140696022901351109e-02
5.098126908410695712e+00 -4.549158645656282279e-02
4.519613876951818376e+00 -4.046912600213692368e-02
3.958325826840612738e+00 -3.534065406794013875e-02
3.501764725947677181e+00 -3.123451850954278228e-02
3.095022283634640825e+00 -2.762744880246486429e-02
2.764404974528157144e+00 -2.480955957646729243e-02
2.467548831097469808e+00 -2.193738246876745027e-02
2.102670202711409253e+00 -1.891459050725739777e-02
1.874323220730282680e+00 -1.685686510614381461e-02
1.557790526753531690e+00 -1.392528596447176192e-02
1.323834021192470178e+00 -1.177886694134743645e-02
1.047873737874032596e+00 -9.428582148145554440e-03
7.901472167006077241e-01 -6.951670507009405885e-03
4.487217205105957230e-01 -4.003649065286858134e-03
1.490876491378132584e+01 -1.298011877518747692e-01
1.353106673572608187e+01 -1.183439803744606583e-01
1.226325859103828719e+01 -1.076127605411116989e-01
1.109876247202199195e+01 -9.780345716859638328e-02
1.003120820537450442e+01 -8.866356273256598142e-02
9.054475490374690239e+00 -8.023507536631147019e-02
8.162637821168603480e+00 -7.235311890362954024e-02
7.349740075972841069e+00 -6.534666842547279253e-02
6.610315962119611477e+00 -5.873889472024061004e-02
5.938833771767660252e+00 -5.305369674331258945e-02
5.272551398931669020e+00 -4.701698933549424558e-02
4.675607627874928340e+00 -4.179110051098455098e-02
4.141803933846755825e+00 -3.712717711446421320e-02
3.665269336740704098e+00 -3.266869950698104985e-02
3.240514985553196059e+00 -2.891577637863428085e-02
2.862588212521467668e+00 -2.569473995615088532e-02
2.555663525438043759e+00 -2.273720955304897942e-02
2.178287950862172639e+00 -1.945444001131766548e-02
1.941932191711051470e+00 -1.731885031185707510e-02
1.614462184444272808e+00 -1.436548163920087218e-02
1.372194510575922344e+00 -1.234239152242457699e-02
1.099150331347451992e+00 -9.872832761774513050e-03
8.193617198825307035e-01 -7.253987932487164676e-03
6.623848101935863042e-01 -5.798220907802846547e-03
1.536213201428690489e+01 -1.335145534998343209e-01
1.394816227503595840e+01 -1.218187933647243426e-01
1.264638074181149108e+01 -1.109363596280860398e-01
1.144999104259030176e+01 -1.007583068137246074e-01
1.035270165316879520e+01 -9.140351729463323804e-02
9.348165965225280871e+00 -8.267177034015295300e-02
8.430418634459211802e+00 -7.476014541409264913e-02
7.593389299423416006e+00 -6.753442914187814117e-02
6.831724910553009344e+00 -6.072823760203146376e-02
6.139662345965025914e+00 -5.470783960219528091e-02
5.511898867366014088e+00 -4.920187887710211067e-02
4.889876208662238710e+00 -4.361870018934417559e-02
4.285695197700001735e+00 -3.835477582468144186e-02
3.793583453565591679e+00 -3.389731801986026888e-02
3.354803751027018333e+00 -3.005059290368263317e-02
2.964192421994940929e+00 -2.660753923500496984e-02
2.646835541390127666e+00 -2.379996566794942772e-02
2.362009100249573557e+00 -2.128059972368580993e-02
2.012056023966351859e+00 -1.800661740109794212e-02
1.673037344676900240e+00 -1.504909792369744231e-02
1.489936394221385685e+00 -1.341745441444474642e-02
1.208130728238833829e+00 -1.079377856821312799e-02
9.445240368589122859e-01 -8.322063470313957254e-03
7.375169148463226465e-01 -6.514594599418224545e-03
1.582754646435128620e+01 -1.374100720784855734e-01
1.437656811120350753e+01 -1.254227031833289319e-01
1.304001601613926553e+01 -1.142482798241310493e-01
1.181114480781486265e+01 -1.038461369571286597e-01
1.068328948234111309e+01 -9.422157957228466385e-02
9.650288886585483894e+00 -8.536202482615178055e-02
8.706006431215953967e+00 -7.730570255945558300e-02
7.844391718268961533e+00 -6.972880224858900300e-02
7.059841830507703975e+00 -6.282713661148975337e-02
6.346667434125606633e+00 -5.648568318374524999e-02
5.699549392073310017e+00 -5.100161609503919141e-02
5.057738366523958362e+00 -4.518059922170060416e-02
4.434210879392447957e+00 -3.972981129564635144e-02
3.926061096457025279e+00 -3.528187164521148084e-02
3.472789074468892512e+00 -3.101085036641795453e-02
3.069185372695024228e+00 -2.738067045133940960e-02
2.741091265426693013e+00 -2.470503214964890268e-02
2.446507036839041138e+00 -2.193766824204264332e-02
2.084542273367457010e+00 -1.877125876785415426e-02
1.858046608838627822e+00 -1.659705612210085612e-02
1.544208470455988191e+00 -1.377016273712728181e-02
1.252316684869455798e+00 -1.116804143225132336e-02
9.793561745015331166e-01 -8.736390697187328830e-03
7.830854684812631472e-01 -6.998133171159264844e-03
3.018836624007614766e-01 -2.680983456353314576e-03
1.481642230856710185e+01 -1.291929892733962582e-01
1.344438979597603279e+01 -1.177648382942165367e-01
1.218219315433082706e+01 -1.071373537434975598e-01
1.102320151598823550e+01 -9.729606675858437637e-02
9.961213293163375226e+00 -8.820309355138625240e-02
8.989714713501149035e+00 -7.973740649436170114e-02
8.102927907129307883e+00 -7.194973178728480967e-02
7.294938056860727826e+00 -6.500534030963291132e-02
6.560043817190695847e+00 -5.838753740823721811e-02
5.892926424562119792e+00 -5.270803345302874782e-02
5.231102990335189773e+00 -4.692255451768972269e-02
4.638169639578139325e+00 -4.163878669257108783e-02
4.062954648780527478e+00 -3.649514934001642924e-02
3.635133520897363635e+00 -3.249415666653180518e-02
3.213603849603619889e+00 -2.870271238219979440e-02
2.838528057798375137e+00 -2.551528387936541006e-02
2.534036353500310756e+00 -2.265980888903482843e-02
2.159548640858974800e+00 -1.938887150311562058e-02
1.925126716913118097e+00 -1.726113563977157983e-02
1.600361238672867392e+00 -1.429722133830957191e-02
1.360126730421388208e+00 -1.221978876751280037e-02
1.089377488653399118e+00 -9.829455450755137172e-03
8.120085657922460065e-01 -7.383892344163169724e-03
6.564474693248890658e-01 -5.821276216102034932e-03
1.526799618851649676e+01 -1.329022829699267327e-01
1.385961684337936362e+01 -1.212106804248024583e-01
1.256353093212723415e+01 -1.103355253328607150e-01
1.137274945248112701e+01 -1.002450545877596744e-01
1.028095546373272384e+01 -9.091881689618326601e-02
9.281720786312321891e+00 -8.222980594770806784e-02
8.369071657101153860e+00 -7.437052530281693108e-02
7.536994494679831291e+00 -6.714739167225512728e-02
6.779987267225195957e+00 -6.041403768024967286e-02
6.092353379130354796e+00 -5.439355837911990371e-02
5.409729628725576056e+00 -4.855095931161844403e-02
4.798132863192430264e+00 -4.291002701733866859e-02
4.250948842723615506e+00 -3.810057957300438947e-02
3.762490206518080527e+00 -3.380797376237118512e-02
3.326979070263553329e+00 -2.987228408033693397e-02
2.939299575491592265e+00 -2.630240525011728198e-02
2.624416793988539442e+00 -2.362795409834171634e-02
2.237107290749944521e+00 -2.019791855879186221e-02
1.994660786867728408e+00 -1.798845140615259325e-02
1.658497787362023690e+00 -1.486828989521114461e-02
1.409774240404354728e+00 -1.263272292538517201e-02
1.197423200832350876e+00 -1.085626816311875860e-02
9.360588930737082647e-01 -8.442992754536951874e-03
6.807941847617602349e-01 -6.052697215608926658e-03
1.573155417154719160e+01 -1.367773694774640503e-01
1.428621882549379052e+01 -1.248679879339145982e-01
1.295535140784150130e+01 -1.136653547885205090e-01
1.173214712578022123e+01 -1.033106252103263428e-01
1.060984052227391139e+01 -9.372172250449184450e-02
9.582273203648963289e+00 -8.490837970703417337e-02
8.643172676824178779e+00 -7.684163691298870336e-02
7.786551801163301256e+00 -6.933204247205802806e-02
7.006770248452112604e+00 -6.249277016106098009e-02
6.298065140411779339e+00 -5.614685746509926606e-02
5.655119752683330780e+00 -5.066091991415332119e-02
5.017661844260805637e+00 -4.494261978709535726e-02
4.398490602527712845e+00 -3.945596843261811593e-02
3.893958919626166804e+00 -3.506480584486830476e-02
3.444041401288223447e+00 -3.086468928533905171e-02
3.043433516336255806e+00 -2.721314828703090896e-02
2.717935700628256068e+00 -2.452729357680874175e-02
2.425672975590175362e+00 -2.191415034502220555e-02
2.066572240607886357e+00 -1.869300530924824372e-02
1.841908169747963342e+00 -1.654337023335342854e-02
1.530673472959292569e+00 -1.370730287056041823e-02
1.241254308455307598e+00 -1.109602265815648296e-02
9.705288502279632024e-01 -8.852114421536131858e-03
7.759858651358723103e-01 -7.074576655724479878e-03
1.620749162051818715e+01 -1.407574095719754392e-01
1.472424431686259716e+01 -1.285544867540906189e-01
1.335791141578153685e+01 -1.171356768688226052e-01
1.210139653858196063e+01 -1.065682170804278794e-01
1.094799194109597273e+01 -9.678988980230197881e-02
9.891436487995756366e+00 -8.769729853344016002e-02
8.925252067890255603e+00 -7.935558038149743976e-02
8.043560596078400238e+00 -7.166637633576669608e-02
7.240322951579912569e+00 -6.468595290384322738e-02
6.510039441325885079e+00 -5.826934828543047645e-02
5.847224083502002401e+00 -5.239484891765870678e-02
5.189825357797630545e+00 -4.655611946189290584e-02
4.600948962120051000e+00 -4.119523463616520109e-02
4.029910850930849442e+00 -3.633508205005771263e-02
3.565163818340907120e+00 -3.209787791632812137e-02
3.151187684844915182e+00 -2.821947218142858635e-02
2.814693824046680781e+00 -2.533187130723228361e-02
2.512418423253679922e+00 -2.259668514487448918e-02
2.140967210614143301e+00 -1.936573852613624261e-02
1.908567670957367790e+00 -1.726128390003184646e-02
1.586391033935348194e+00 -1.424239978650291942e-02
1.348088928959293664e+00 -1.224202454483206380e-02
1.067118559301588832e+00 -9.633513975283945416e-03
8.047152758489611868e-01 -7.278025373387796843e-03
6.504826889122938827e-01 -5.852505247218212948e-03
1.517404107020492710e+01 -1.322592454801932993e-01
1.377136998823164404e+01 -1.205951385994612768e-01
1.248093748556470395e+01 -1.097518491332341306e-01
1.129585374289889899e+01 -9.969529046303735043e-02
1.020954434026880975e+01 -9.040371657995367738e-02
9.215676157942448654e+00 -8.175976441794909066e-02
8.308168482757530171e+00 -7.405709129469559282e-02
7.480956980494346098e+00 -6.673272980539557420e-02
6.728591511261042157e+00 -6.006526988926064181e-02
6.045267360704370319e+00 -5.405328759332478361e-02
5.367331254657266904e+00 -4.819876553336254615e-02
4.759878799704138075e+00 -4.262852566802367155e-02
4.216545164284752900e+00 -3.789079691706757208e-02
3.731561406843333373e+00 -3.363070915764350410e-02
3.299305253565945062e+00 -2.955992083527686845e-02
2.914665234794009407e+00 -2.610214241254943737e-02
2.602108270970933113e+00 -2.357464740116266277e-02
2.217953530051492983e+00 -2.007594513332269098e-02
1.977439271416337352e+00 -1.795220492826273342e-02
1.643990456316761772e+00 -1.482305078614497458e-02
1.397324682702845600e+00 -1.253312891481349681e-02
1.186805963923331486e+00 -1.076097250976501031e-02
8.344158826806074014e-01 -7.427802752845283352e-03
6.746712505906822255e-01 -6.167810506132253429e-03
1.563574902370152486e+01 -1.361321688510385985e-01
1.419612897368340576e+01 -1.242281314435247225e-01
1.287096117412507290e+01 -1.130618528300127712e-01
1.165336403629274287e+01 -1.027458073550740203e-01
1.053669747528578959e+01 -9.318984191673365669e-02
9.514539955672056237e+00 -8.441956691312070549e-02
8.580633269417278441e+00 -7.636979228549914400e-02
7.728971276850743699e+00 -6.890142126757833885e-02
6.953948961711106769e+00 -6.213343162717636925e-02
6.249689190004034778e+00 -5.577698644194169914e-02
5.610988349947352738e+00 -5.030177293797561539e-02
4.977885026479873964e+00 -4.467967874737770184e-02
4.363034323364455069e+00 -3.915515818357924449e-02
3.862192432024448063e+00 -3.476828191292615639e-02
3.415536688338852045e+00 -3.069871115063901867e-02
3.018021917336767945e+00 -2.716080101615006917e-02
2.695003408909590004e+00 -2.433946476573262824e-02
2.405045934719737932e+00 -2.166882040289537514e-02
2.048766286617634602e+00 -1.847270912535678086e-02
1.825941848620473484e+00 -1.647431014364405741e-02
1.517216240665135718e+00 -1.372411167100816634e-02
1.230299960261312497e+00 -1.101597736184878676e-02
9.618848113106006625e-01 -8.713913036667995243e-03
7.510326038666574888e-01 -6.753706106534512060e-03
1.610981785277819966e+01 -1.400995507449928623e-01
1.463238373869761944e+01 -1.278939576522584720e-01
1.327169391785969488e+01 -1.165023504137176896e-01
1.202086102534239664e+01 -1.060071147878346165e-01
1.087312194026353751e+01 -9.624373794076707123e-02
9.821988742986219378e+00 -8.711851226189125386e-02
8.861128284344630401e+00 -7.891248154788708946e-02
7.984408920976281188e+00 -7.125394955387076568e-02
7.186101973518184138e+00 -6.422829888201082860e-02
6.460358643825895086e+00 -5.783313364410422319e-02
5.801840256625536263e+00 -5.211730397832742279e-02
5.148820997060199467e+00 -4.622608692538190955e-02
4.564121493454385892e+00 -4.090780855456936649e-02
3.997035323450909949e+00 -3.601480247567812737e-02
3.535718433810750128e+00 -3.194742143793882078e-02
3.124864201479178316e+00 -2.804527050429604651e-02
2.790911164330983851e+00 -2.512257165850797364e-02
2.491109430385958667e+00 -2.251244809582429729e-02
2.122588941775756854e+00 -1.911318453537292836e-02
1.892008014091772106e+00 -1.701918458276480139e-02
1.572453171806123429e+00 -1.417893890417619256e-02
1.336211339040227042e+00 -1.214377656665943141e-02
1.057605286973754888e+00 -9.658773613166226832e-03
7.974492702003196376e-01 -7.156644281276118916e-03
4.528213551157070360e-01 -4.150180565875473924e-03
1.508027984512010278e+01 -1.315966302475492511e-01
1.368334649451200313e+01 -1.199449738627098722e-01
1.239865626408398391e+01 -1.091352999380733740e-01
1.121913360504478163e+01 -9.908417710087355501e-02
1.013841681709326537e+01 -8.986558188127108382e-02
9.149883893140483337e+00 -8.125061929277736794e-02
8.247493729315555910e+00 -7.356914598160094187e-02
7.425260783129836284e+00 -6.628077403110935184e-02
6.677454565399560060e+00 -5.968546515152824833e-02
5.998581225637633629e+00 -5.368214446924675365e-02
5.325090557927755874e+00 -4.781792875828043410e-02
4.721843869838878938e+00 -4.252088997720512159e-02
4.182392604022110660e+00 -3.760617081526063804e-02
3.700894256499611679e+00 -3.342929497546701795e-02
3.271907276449569579e+00 -2.935999689384395650e-02
2.890145792059071184e+00 -2.588621666349754866e-02
2.580080842562590071e+00 -2.332145810929798363e-02
2.198946586542151582e+00 -1.982904054535871569e-02
1.960318527637626707e+00 -1.771109182372020488e-02
1.629627336435701235e+00 -1.477152338267861791e-02
1.385024506716790782e+00 -1.241974151849708878e-02
1.109426645720005711e+00 -9.924661448116484444e-03
8.269562796898560775e-01 -7.385814719917877143e-03
6.685101423526730313e-01 -5.984904621019246536e-03
1.554018322003824437e+01 -1.354322386074364726e-01
1.410628540108815621e+01 -1.235573490157502730e-01
1.278685600999069649e+01 -1.124205509896430283e-01
1.157495454289977488e+01 -1.021865473364378801e-01
1.046383175109385633e+01 -9.264871144282878224e-02
9.447086212877357170e+00 -8.401798307972724311e-02
8.518380887207790408e+00 -7.586655992070419352e-02
7.671678727223896210e+00 -6.847585308813976257e-02
6.901377685928864025e+00 -6.175887356003365719e-02
6.201670320524478974e+00 -5.558693502171852679e-02
5.566997908291345887e+00 -4.991149348935792346e-02
4.938330165385329984e+00 -4.439114919317849878e-02
4.327783622961334231e+00 -3.880572320750112769e-02
3.830526574680231278e+00 -3.444549408388869471e-02
3.387283413912985708e+00 -3.054787623254636916e-02
2.992734099496459521e+00 -2.699824796606982089e-02
2.672181909749343554e+00 -2.420385613244751405e-02
2.384525019335045126e+00 -2.144892429335143805e-02
2.031061530198702059e+00 -1.823859713973927099e-02
1.688787322290800974e+00 -1.527296663407620887e-02
1.503960506759014493e+00 -1.349231820553832735e-02
1.219412826718855758e+00 -1.093017314304830373e-02
9.533069431745170297e-01 -8.645665596543309836e-03
7.443080308090292974e-01 -6.729647553407554217e-03
1.601244021326523992e+01 -1.393064759020191667e-01
1.454065223094102777e+01 -1.271165164028567884e-01
1.318581725603745447e+01 -1.158894181108628546e-01
1.194061842011424979e+01 -1.053285308110162438e-01
1.079850087048348151e+01 -9.565445921492374270e-02
9.752858868340783971e+00 -8.658594633302141297e-02
8.797266697660298007e+00 -7.827415409493922172e-02
7.925617013276988310e+00 -7.077173708689855902e-02
7.132116588522137590e+00 -6.374223282573895921e-02
6.410956138127210657e+00 -5.731988787187586309e-02
5.756736449120655408e+00 -5.154337989533329389e-02
5.108043526724409311e+00 -4.587121873593680982e-02
4.477788963275784795e+00 -4.014521736711725020e-02
3.964383280005914667e+00 -3.555451390771325465e-02
3.506530148582584605e+00 -3.163396884237525131e-02
3.098786871310051705e+00 -2.785505468316757521e-02
2.767385007696034016e+00 -2.489781326782679674e-02
2.469824081539076843e+00 -2.222957000372941319e-02
2.104270462991710833e+00 -1.881296719054313671e-02
1.875608127314108087e+00 -1.696150548486703366e-02
1.558661167671981485e+00 -1.410018465868080433e-02
1.264023961620696301e+00 -1.136795498167494575e-02
9.884719967914710193e-01 -8.829339164591765848e-03
7.903200974193542727e-01 -7.024140719423027125e-03
3.046374714158449071e-01 -2.818552206545882170e-03
1.498671700337177448e+01 -1.308800715855063246e-01
1.359552849638149574e+01 -1.192613503600848113e-01
1.231663230840864998e+01 -1.084714420781612149e-01
1.114282747818337249e+01 -9.846683331756896085e-02
1.006756744380517254e+01 -8.928827368096174666e-02
9.084360440954606375e+00 -8.089728115811653519e-02
8.187103268495988573e+00 -7.304010153979173525e-02
7.369831687800870945e+00 -6.580189517950789380e-02
6.626640079144345385e+00 -5.927530068967815785e-02
5.952230823486686084e+00 -5.328211183812946172e-02
5.283233955442477203e+00 -4.751462104994640112e-02
4.683999842448386630e+00 -4.216738466270343599e-02
4.102671087750072054e+00 -3.679289359653076241e-02
3.670512668608783891e+00 -3.309295350133292096e-02
3.244641804763998216e+00 -2.931357513548197777e-02
2.865773185483687868e+00 -2.580529427481925014e-02
2.558231359602505695e+00 -2.305102086489775950e-02
2.180083724008438306e+00 -1.956081075870022210e-02
1.943381232211182530e+00 -1.744811846979631847e-02
1.615382792899606734e+00 -1.462910048609001971e-02
1.372853134989062474e+00 -1.229720577161042688e-02
1.099519881408060229e+00 -9.802653965815843681e-03
8.194986543584705796e-01 -7.258831737392626438e-03
6.625111996001383785e-01 -5.965772255329723772e-03
1.544475762926267315e+01 -1.346705168227559368e-01
1.401668816317510036e+01 -1.228608021157575614e-01
1.270297103451864196e+01 -1.118306171526032011e-01
1.149685951096122949e+01 -1.015546254552091854e-01
1.039120441453583155e+01 -9.204698657167924292e-02
9.379897495409746710e+00 -8.344732080929281870e-02
8.456380497154359688e+00 -7.532734280182894204e-02
7.614723273219667021e+00 -6.799337193032679860e-02
6.849134569573854137e+00 -6.127572511866829358e-02
6.153815787577592289e+00 -5.519387192406525339e-02
5.463767703241314777e+00 -4.892819270279937655e-02
4.845654124440138766e+00 -4.354936041964090065e-02
4.292778276166639095e+00 -3.848942251124361918e-02
3.799159488163680987e+00 -3.416501201179983349e-02
3.359212157614404504e+00 -3.031446783435215106e-02
2.967612356332014478e+00 -2.659929452303303257e-02
2.649570888848799655e+00 -2.381240507128356068e-02
2.258387173515538304e+00 -2.017609182723024280e-02
2.013586827357225495e+00 -1.798633708687372851e-02
1.674117654344327910e+00 -1.502613885216536743e-02
1.423020172127136274e+00 -1.277619559369009943e-02
1.208580496557456918e+00 -1.089346974569271181e-02
9.447925869787811015e-01 -8.559535024376096687e-03
6.870753336928983046e-01 -6.067658650184446292e-03
1.591521000550769038e+01 -1.385454260428624629e-01
1.444919698675531983e+01 -1.264108376659344446e-01
1.310010779346287890e+01 -1.151591974225393694e-01
1.186073675824420093e+01 -1.046595411085646105e-01
1.072414464047277427e+01 -9.502675280510089473e-02
9.684010610077116610e+00 -8.598993707381774598e-02
8.733704820951976089e+00 -7.776220967144897855e-02
7.867123579423101809e+00 -7.027821418037602519e-02
7.078439626088966818e+00 -6.324245802746195078e-02
6.361857926801683938e+00 -5.689709484007336726e-02
5.711803644087656728e+00 -5.112909268486446474e-02
5.067500688314287238e+00 -4.544960768577972071e-02
4.441738490618738489e+00 -3.980486136542496500e-02
3.931992523581123056e+00 -3.521867309343822833e-02
3.477486660668198226e+00 -3.127035883705798353e-02
3.072827214131047313e+00 -2.764119931443944841e-02
2.743971287060643860e+00 -2.465231871056090124e-02
2.448802646442898912e+00 -2.198006523292370118e-02
2.086194787716248555e+00 -1.857096305090289931e-02
1.859342049791195439e+00 -1.667542241266645880e-02
1.544979887720360434e+00 -1.396833289654738665e-02
1.252858401046571313e+00 -1.127418715999909705e-02
9.796101428348460427e-01 -8.669527049958027087e-03
7.831668190826096554e-01 -6.887806542019945209e-03
1.639814338815163453e+01 -1.425989020664152063e-01
1.489342178234182512e+01 -1.301933848675114191e-01
1.350802781662910945e+01 -1.186566530141731912e-01
1.223492211956879672e+01 -1.078809456416905815e-01
1.106673053364007586e+01 -9.798487650853453246e-02
9.997014933263509207e+00 -8.878809592991776523e-02
9.019143380515227904e+00 -8.035787150214650232e-02
8.127094429265120823e+00 -7.255335791500158726e-02
7.314702998844510695e+00 -6.540723243750456994e-02
6.576166711389660691e+00 -5.894084473286306108e-02
5.906035630555188654e+00 -5.303404932006071382e-02
5.241531203126357674e+00 -4.707588718670113054e-02
4.646436026258831120e+00 -4.183885176965392028e-02
4.069361228032236433e+00 -3.648908986795286469e-02
3.599791499959538399e+00 -3.229243362926806360e-02
3.181598642899834850e+00 -2.871207853342450794e-02
2.841719772087698104e+00 -2.562537619584209433e-02
2.536456796304563444e+00 -2.281550685287324701e-02
2.161300372578086826e+00 -1.950818095269599151e-02
1.926582874722102323e+00 -1.738429390678274122e-02
1.601287057330918584e+00 -1.438394017615124941e-02
1.360777910469241458e+00 -1.227255859200858563e-02
1.077034672329734155e+00 -9.692299014354416667e-03
8.121644602596523876e-01 -7.176732120236699840e-03
6.564769156114931281e-01 -5.776746062717793770e-03
1.534959362932032434e+01 -1.340075864316191967e-01
1.392728168498250696e+01 -1.222268965340408131e-01
1.261943718096497946e+01 -1.112292952042125416e-01
1.141898000868092566e+01 -1.009923264744291976e-01
1.031891085215241510e+01 -9.152569984239534995e-02
9.313073408266442144e+00 -8.294298164961608211e-02
8.394815574871570263e+00 -7.485526919199328444e-02
7.558138065450155096e+00 -6.759212792152512195e-02
6.797164838399612385e+00 -6.086786195695906981e-02
6.106285213576549964e+00 -5.487869903170709829e-02
5.420856739108264932e+00 -4.860863664673902712e-02
4.806987965821527986e+00 -4.331120025729688627e-02
4.257918804580375749e+00 -3.843292725959168016e-02
3.767960008438734576e+00 -3.400422452011913482e-02
3.331287842988391201e+00 -3.010945531938701361e-02
2.942722899083102472e+00 -2.645881744466660468e-02
2.627070033247809633e+00 -2.364686210034962904e-02
2.239022796174271690e+00 -2.001104084117909937e-02
1.996175146673359713e+00 -1.782207063089922758e-02
1.659489216712219495e+00 -1.484756155695331897e-02
1.410434554040938648e+00 -1.275984028283946858e-02
1.197914407140688864e+00 -1.070373573852119280e-02
8.421764386836906313e-01 -7.664270746047393071e-03
6.808942800383374072e-01 -6.004962010969518670e-03
1.581812516074529107e+01 -1.379094277107932864e-01
1.435795847177416285e+01 -1.258086555530312789e-01
1.301473523173274316e+01 -1.145909784818519711e-01
1.178103360428704605e+01 -1.041282826162402142e-01
1.065017009664807546e+01 -9.452488517478771501e-02
9.615526195003443632e+00 -8.552650273168599382e-02
8.670435255772629191e+00 -7.735115512650271585e-02
7.808921708966254371e+00 -6.989453059327156714e-02
7.025017784248052344e+00 -6.288155596424802041e-02
6.312958443341202042e+00 -5.660885937271987328e-02
5.667183487745051984e+00 -5.085554773044172888e-02
5.027319212708894369e+00 -4.516491967913541239e-02
4.405958105661873070e+00 -3.960804349408589969e-02
3.899874309905434266e+00 -3.502597359091701168e-02
3.448637353103517711e+00 -3.105164617718472048e-02
3.047091164919531359e+00 -2.758571790032226384e-02
2.720817190889816217e+00 -2.461441884780736847e-02
2.427988499345724360e+00 -2.197093467478646034e-02
2.068206677441570385e+00 -1.847960136601573683e-02
1.843211075787478448e+00 -1.653594074480194479e-02
1.531470059647254134e+00 -1.388530555077428959e-02
1.241820988676119786e+00 -1.129395899424670731e-02
9.708221232746823137e-01 -8.668808617509623365e-03
7.579777923880742785e-01 -6.846251180238086854e-03
1.629929422616395840e+01 -1.419741639904554820e-01
1.480032555586412357e+01 -1.295757002067599029e-01
1.342072682666033678e+01 -1.180751009921777311e-01
1.215340122114337085e+01 -1.073902094740708801e-01
1.099099101275680646e+01 -9.747594804502220101e-02
9.926728791973216559e+00 -8.831610582531899956e-02
8.954325565483687299e+00 -7.987992954003532431e-02
8.067266632224949774e+00 -7.212559862368862762e-02
7.259805516970726735e+00 -6.504803665889476172e-02
6.525933498223854379e+00 -5.858767833797916269e-02
5.860185946143191771e+00 -5.266871032671365666e-02
5.200095301864092079e+00 -4.666874779884622876e-02
4.609116500233686686e+00 -4.161656408334409030e-02
4.036155750494700101e+00 -3.627934268918919791e-02
3.570065398345794616e+00 -3.209297764465079972e-02
3.155001765600645047e+00 -2.848669162763147258e-02
2.817729113722272860e+00 -2.554564823861808776e-02
2.514891636883380244e+00 -2.268307244478013490e-02
2.142720767850583297e+00 -1.939224489021654230e-02
1.909862658579236205e+00 -1.733839575259125965e-02
1.587269595824750024e+00 -1.424992634364312394e-02
1.348698418894322959e+00 -1.226525361550883514e-02
1.067418098983762942e+00 -9.686271896074481746e-03
8.048706668469369774e-01 -7.210872321392441421e-03
4.570179050387587205e-01 -4.005700496437575135e-03
1.525464675438641926e+01 -1.333557038297624731e-01
1.383819083622467261e+01 -1.215721795112338771e-01
1.253614341228142592e+01 -1.106579724854202668e-01
1.134142666073061534e+01 -1.005136798766228801e-01
1.024695694137656332e+01 -9.106536877973234190e-02
9.246498417344705345e+00 -8.246289116302356337e-02
8.333434414704505855e+00 -7.443757859598984505e-02
7.501743324863399565e+00 -6.721819795837410960e-02
6.745488889006082012e+00 -6.049030317063829043e-02
6.059073216442387277e+00 -5.451184921895312757e-02
5.378297611642470777e+00 -4.832644166098531285e-02
4.768589460385206813e+00 -4.306690581135565188e-02
4.223412565481491576e+00 -3.819526565417646902e-02
3.737008253369933364e+00 -3.361700080141630242e-02
3.303612087853461610e+00 -2.986546779349534553e-02
2.917915898917708528e+00 -2.637213218490096905e-02
2.604779031317676186e+00 -2.352471632491484610e-02
2.219769774143827590e+00 -1.989423537510563028e-02
1.978898487933267836e+00 -1.771032885915572314e-02
1.644991747017733319e+00 -1.472374438240319980e-02
1.397989669330361728e+00 -1.274000870873136931e-02
1.119777195365548206e+00 -1.019554677817296334e-02
8.346284579495318878e-01 -7.539247767767872505e-03
6.747137043280855284e-01 -6.126727479519708877e-03
1.572131856633716041e+01 -1.372457272657331695e-01
1.426699992321667843e+01 -1.251828016149036660e-01
1.292956417026807614e+01 -1.139957274663969261e-01
1.170170812385850567e+01 -1.035186109973752072e-01
1.057645199979715400e+01 -9.393623996401338772e-02
9.547269330178213664e+00 -8.503139743161730602e-02
8.607535945000952537e+00 -7.691874568612935836e-02
7.751047745550441626e+00 -6.936934464162756997e-02
6.971929891797241652e+00 -6.249920609374471497e-02
6.264359022260372889e+00 -5.616538031128012753e-02
5.622875995295772533e+00 -5.055873530947230243e-02
4.987395812535060813e+00 -4.486477250129818073e-02
4.370374665180735363e+00 -3.951834081876347271e-02
3.867911980384699966e+00 -3.481851222198895784e-02
3.420129452220782795e+00 -3.089243094911190216e-02
3.021488975410553834e+00 -2.732071267346181803e-02
2.697805113275935973e+00 -2.436890133791496521e-02
2.407280853684660826e+00 -2.188960741812698285e-02
2.050386475304966094e+00 -1.837850204855460273e-02
1.704754475191887497e+00 -1.542775506312835804e-02
1.518093511293298281e+00 -1.382051133278584115e-02
1.230811062459339578e+00 -1.112859560086361908e-02
9.621802464286538514e-01 -8.744047604517118238e-03
7.512180719036646304e-01 -6.885050394870762154e-03
1.620063637203751483e+01 -1.412405701443214534e-01
1.470742963562347327e+01 -1.289357076312211692e-01
1.333374298639465394e+01 -1.173923786778462430e-01
1.207223123006541243e+01 -1.067302660827215560e-01
1.091548268831636292e+01 -9.687167731337591181e-02
9.856771411710887776e+00 -8.780675283571316714e-02
8.889713994854723467e+00 -7.939672595916355546e-02
8.007814918270032223e+00 -7.155820566829174112e-02
7.205266528776206769e+00 -6.461609647732256823e-02
6.476035491464027238e+00 -5.817170148929916296e-02
5.814567721803507894e+00 -5.239163868384346529e-02
5.158941378933875832e+00 -4.641186358937580275e-02
4.521920218610737230e+00 -4.089598201967473146e-02
4.003222641114750679e+00 -3.614447991287316614e-02
3.540617559291804550e+00 -3.187436223555942250e-02
3.128681885179798616e+00 -2.824455215660330934e-02
2.793966994124512215e+00 -2.536159657684835048e-02
2.493466723666691198e+00 -2.263520038106455259e-02
2.124235447878140004e+00 -1.910618683438171372e-02
1.893340025437066698e+00 -1.695969634947555593e-02
1.573359338058972989e+00 -1.409995412667519772e-02
1.275886405410191049e+00 -1.146776295663445334e-02
9.976667060732608006e-01 -9.043771755946601251e-03
7.976227306311574061e-01 -7.238924865596994135e-03
3.074172551750118942e-01 -2.805036121897324167e-03
1.515993835671755541e+01 -1.326834346068354042e-01
1.374931938445985402e+01 -1.209338788331997261e-01
1.245311855148315949e+01 -1.100332304277067824e-01
1.126414153496886961e+01 -9.993856421653604660e-02
1.017533791716805602e+01 -9.052346799249597065e-02
9.180262938030757880e+00 -8.182512917042748801e-02
8.272433832234577622e+00 -7.398268011716400971e-02
7.445696904801166305e+00 -6.681938375834717281e-02
6.694198229024876490e+00 -6.008542970780044595e-02
6.012202630334596343e+00 -5.410965162453527932e-02
5.335979602823007539e+00 -4.808471906373783938e-02
4.730351782675008998e+00 -4.267577338917562246e-02
4.142877635984841156e+00 -3.739288777476762471e-02
3.706253182170562432e+00 -3.337412924305899198e-02
3.276025624791413460e+00 -2.949752929221719291e-02
2.893370253771462952e+00 -2.613431759896750126e-02
2.582656550538927842e+00 -2.338746070663225499e-02
2.200801602260919587e+00 -1.976198425318710303e-02
1.961796588801103303e+00 -1.758733091030106888e-02
1.630626669774695614e+00 -1.458432019149403895e-02
1.385716117280592519e+00 -1.254594217485437667e-02
1.109805094892610811e+00 -1.012278757262351919e-02
8.270961096409954472e-01 -7.571462966257014662e-03
6.686238675177730295e-01 -6.154783463962208538e-03
1.562472488514211300e+01 -1.366024795918762691e-01
1.417627469707404053e+01 -1.245380656815775477e-01
1.284470335385633533e+01 -1.133146875562684452e-01
1.162256874087782954e+01 -1.029283134239758341e-01
1.050307008105035322e+01 -9.337364602737534269e-02
9.479404992111170714e+00 -8.451541858804176299e-02
8.544866751407601768e+00 -7.645234419406125859e-02
7.693447248267884397e+00 -6.891202557008610508e-02
6.919119593228609588e+00 -6.209762631855447745e-02
6.216047513081484510e+00 -5.577007472699918589e-02
5.518540219657838364e+00 -4.979792151045966259e-02
4.893715549644743312e+00 -4.406934092738185732e-02
4.334990724779073545e+00 -3.918275931858430927e-02
3.836238601731398745e+00 -3.476358176947287604e-02
3.391752670371620759e+00 -3.075474300979781639e-02
2.996220976109884582e+00 -2.712786308038240765e-02
2.674960056465538916e+00 -2.431814921913653255e-02
2.279897191140932478e+00 -2.053532677030046535e-02
2.032633291179912760e+00 -1.826740547813542753e-02
1.689854503086151594e+00 -1.511104163811401689e-02
1.436367732465346103e+00 -1.292023428563629853e-02
1.219828688943533246e+00 -1.109172951396117553e-02
9.535872799441310610e-01 -8.696747755908618149e-03
6.934186568851762322e-01 -6.253131851536417214e-03
1.610209781446567945e+01 -1.405247199713192674e-01
1.461487025729885580e+01 -1.282166373744881016e-01
1.324707185494040118e+01 -1.167662321183890739e-01
1.199138609523679833e+01 -1.061173953822603516e-01
1.084033369573938543e+01 -9.629440727314032833e-02
9.787145639962545829e+00 -8.727394444322798817e-02
8.825483064668460997e+00 -7.878762682995253674e-02
7.948703110002345085e+00 -7.108454188465694601e-02
7.150983355220315474e+00 -6.419940606685831108e-02
6.426378465001341134e+00 -5.775170969330204601e-02
5.769254401569281931e+00 -5.197660470216353135e-02
5.118014355127321835e+00 -4.609615846025728880e-02
4.485538909986529710e+00 -4.053905852658873377e-02
3.970541295426324613e+00 -3.592607415903104062e-02
3.511327391182136992e+00 -3.162727300287632159e-02
3.102506032248999457e+00 -2.797920219534237932e-02
2.770360611053532374e+00 -2.508589840902464979e-02
2.472186096388556464e+00 -2.250907950318913747e-02
2.106018291046806823e+00 -1.900381519599497748e-02
1.876915929040699149e+00 -1.681163540452890182e-02
1.559580338360844420e+00 -1.394127465720267252e-02
1.264580962097591188e+00 -1.129640818004508385e-02
9.887544051731008699e-01 -9.041219291604434688e-03
7.903955622832967709e-01 -7.263302174591372735e-03
1.659241101398788842e+01 -1.446047228750675651e-01
1.506546163463852217e+01 -1.320305680008180271e-01
1.366077053124130281e+01 -1.203074424897515177e-01
1.237040625899459911e+01 -1.094138319561843292e-01
1.118716579923586174e+01 -9.932341113448511782e-02
1.010396237432255262e+01 -8.997167524724679344e-02
9.114354904118842526e+00 -8.144570566651536392e-02
8.211640353844403606e+00 -7.359445975240021254e-02
7.390014360366148338e+00 -6.635842644962816617e-02
6.643152891511455493e+00 -5.978262730003612579e-02
5.965590019403888000e+00 -5.370677362057973969e-02
5.293848083583327480e+00 -4.782763086201202718e-02
4.692432050767521901e+00 -4.226109858348140597e-02
4.109225493292186115e+00 -3.715072113455428204e-02
3.634763873401591017e+00 -3.280792759052345714e-02
3.212322498610144184e+00 -2.892501325628113462e-02
2.868993564200388313e+00 -2.586976322024994723e-02
2.560731588455471996e+00 -2.323071341280988009e-02
2.181871319470018111e+00 -1.975924308550345773e-02
1.944872845618497381e+00 -1.763097155361800436e-02
1.616294493176015701e+00 -1.443275812095654899e-02
1.373530518181588667e+00 -1.247505278217792696e-02
1.087129488828402879e+00 -9.894530819794588455e-03
8.196498318242910752e-01 -7.448961497827300687e-03
6.625312009454499274e-01 -5.983199033464082876e-03
1.552828958358941591e+01 -1.358783562956523694e-01
1.408577161734568506e+01 -1.238398703081001612e-01
1.276014476611866932e+01 -1.126508931916170159e-01
1.154380468839834251e+01 -1.022989150255491780e-01
1.043003765930301086e+01 -9.278135486805220988e-02
9.411785807640557167e+00 -8.396726421660412332e-02
8.482589019877154968e+00 -7.587011332319437695e-02
7.636216443749084704e+00 -6.842695689427513717e-02
6.866569471627455457e+00 -6.166739097235000855e-02
6.168088036961018261e+00 -5.534363844872324661e-02
5.475123142268057741e+00 -4.942978897112079717e-02
4.854687397732338816e+00 -4.371063168111003622e-02
4.299857309706678343e+00 -3.892249697824822635e-02
3.804766869528632967e+00 -3.437965228837502191e-02
3.363606606895225504e+00 -3.028467014917901948e-02
2.971077663817464298e+00 -2.682763756850082421e-02
2.652311787839593205e+00 -2.406908205995211825e-02
2.260411153668386852e+00 -2.040043194705754709e-02
2.015060875145822106e+00 -1.813736408000763550e-02
1.675124234433780002e+00 -1.496733600790018347e-02
1.423721111277984619e+00 -1.272387043864828954e-02
1.209098720152784301e+00 -1.102130188064726415e-02
8.500242888704276911e-01 -7.720901955147165853e-03
6.871676964363508944e-01 -6.243771383624377447e-03
1.600383626774269530e+01 -1.397648697383604699e-01
1.452245135637660844e+01 -1.274960561334351206e-01
1.316060981088416426e+01 -1.160804725672717475e-01
1.191078623918361501e+01 -1.054703012754998476e-01
1.076547880038905447e+01 -9.568480729070745483e-02
9.717844545624695130e+00 -8.671052740797030589e-02
8.761483581380961283e+00 -7.824051100516295210e-02
7.889901699313369043e+00 -7.057715581943334315e-02
7.097033094413863097e+00 -6.375741896441916579e-02
6.377024975997523271e+00 -5.730156957596689582e-02
5.724144216974968558e+00 -5.153107517979627072e-02
5.077334405917222071e+00 -4.574670933160883413e-02
4.449371389881432215e+00 -4.016322225957499187e-02
3.937965737699605562e+00 -3.568281602108699935e-02
3.482181769285261907e+00 -3.136496115535988144e-02
3.076545879919248438e+00 -2.779316859931198203e-02
2.746964663900760772e+00 -2.490321160411219231e-02
2.451185639943522343e+00 -2.225218061656437582e-02
2.087859033975559164e+00 -1.888809937250193055e-02
1.860662931219658311e+00 -1.664937764323584299e-02
1.545835139416901205e+00 -1.408681547712876438e-02
1.253422664789037411e+00 -1.111590487156950344e-02
9.799051072858704359e-01 -8.868536471891794518e-03
7.650098197035301029e-01 -6.956489997111299506e-03
1.649220268682820034e+01 -1.438226625463405461e-01
1.497116088016031910e+01 -1.312839067596127396e-01
1.357243965229655025e+01 -1.195692115505645331e-01
1.228797583268486449e+01 -1.087053856808237046e-01
1.111055031986810171e+01 -9.869140107464945133e-02
1.003297434060380411e+01 -8.943940676544596957e-02
9.048696805794122611e+00 -8.084680881923657358e-02
8.151263150796934198e+00 -7.300814664792472375e-02
7.334551546746459039e+00 -6.588296773575935683e-02
6.592385743230646966e+00 -5.932628062331012780e-02
5.919280298633736059e+00 -5.329750526006937772e-02
5.251982706466234774e+00 -4.715755788026563394e-02
4.654732132291655944e+00 -4.189464658748874581e-02
4.075731877340779796e+00 -3.688435186033112156e-02
3.604809116104344735e+00 -3.255419763421818491e-02
3.185491893925452622e+00 -2.865199675561166254e-02
2.844868939149155285e+00 -2.558393841235519911e-02
2.538974890905688397e+00 -2.306486476747593092e-02
2.163126435583770935e+00 -1.959701426408367794e-02
1.927983551926426564e+00 -1.753391477798466047e-02
1.602230138010594329e+00 -1.427089512368534714e-02
1.361415831032456669e+00 -1.221828605498109267e-02
1.077361774237627134e+00 -9.663460856958676348e-03
8.123535873416980468e-01 -7.225101221934181368e-03
4.612454087670559977e-01 -4.210407501503971375e-03
1.543210121951763902e+01 -1.350990130793488786e-01
1.399556476123632009e+01 -1.231707213550526647e-01
1.267585126408948071e+01 -1.119681782891715494e-01
1.146533837845401571e+01 -1.017204682089087597e-01
1.035727631323093512e+01 -9.213390773346681606e-02
9.344479555758089973e+00 -8.340359956963713794e-02
8.420509021559201557e+00 -7.532445996864081672e-02
7.579297090456055486e+00 -6.792581016499663060e-02
6.814451411445113571e+00 -6.122523886929968906e-02
6.120357294449577878e+00 -5.490924323063951784e-02
5.432094959334253126e+00 -4.899760728150592132e-02
4.815883267415203228e+00 -4.344533159224538144e-02
4.264963320036628147e+00 -3.861778512548633135e-02
3.773494672092483349e+00 -3.407857219373664620e-02
3.335625869420477674e+00 -3.000928868140485817e-02
2.946048392602486299e+00 -2.653423316284599792e-02
2.629753013986543930e+00 -2.376179272894659439e-02
2.240984043522111779e+00 -2.026483043986939889e-02
1.997682062533774339e+00 -1.801365925082639916e-02
1.660486348939780088e+00 -1.483391497871938518e-02
1.411161240688846741e+00 -1.253236494492239624e-02
1.130210742215587594e+00 -1.000401770441372053e-02
8.423964330880231444e-01 -7.434465531138923985e-03
6.809851380507719876e-01 -6.181898882448883838e-03
1.590571511429132201e+01 -1.390613982418228145e-01
1.443036605338905787e+01 -1.268316819539913043e-01
1.307446693511823099e+01 -1.154478061090574992e-01
1.183051118615716746e+01 -1.049432562417551423e-01
1.069094087933062376e+01 -9.519193759814396916e-02
9.648865562627554127e+00 -8.609506089970689335e-02
8.697882773783485177e+00 -7.774952112671343341e-02
7.831445719420608853e+00 -7.027653551668293364e-02
7.043374961976166304e+00 -6.330756016493277460e-02
6.327926935339927894e+00 -5.685258298811746158e-02
5.679354311128522959e+00 -5.114145180928782869e-02
5.037041563651032838e+00 -4.546628608481512179e-02
4.413471165199084112e+00 -3.977931370411207090e-02
3.905751712113902929e+00 -3.538649693427722148e-02
3.453330944415026416e+00 -3.134964719420463980e-02
3.050705254263704536e+00 -2.767676153675411102e-02
2.723712464262039390e+00 -2.476462892488007217e-02
2.430292483707115370e+00 -2.209395321133551457e-02
2.069890072708549855e+00 -1.883867873571030624e-02
1.720866248683072808e+00 -1.555855130860418593e-02
1.532346720885808367e+00 -1.391499329125308118e-02
1.242336740157979902e+00 -1.101498488647445831e-02
9.711381986747570361e-01 -8.811355693144066331e-03
7.581845129923308058e-01 -6.899017337340837032e-03
1.639227372613223466e+01 -1.431544128905177793e-01
1.487718040688889509e+01 -1.306089374772487766e-01
1.348437034299161752e+01 -1.189621787997403868e-01
1.220583956198013986e+01 -1.081106960540124673e-01
1.103417112260834188e+01 -9.809407247493653892e-02
9.962231746004990285e+00 -8.881472132039452960e-02
8.983422761202033868e+00 -8.029267786475227653e-02
8.091208976874133540e+00 -7.256580454116678958e-02
7.279405772997048274e+00 -6.540179188851683034e-02
6.541935181923734355e+00 -5.889033779396220941e-02
5.873153633182012889e+00 -5.280721261100401742e-02
5.210449314002825183e+00 -4.709688678337886625e-02
4.566667246913918454e+00 -4.120435084406822573e-02
4.042518173611210131e+00 -3.653042418441421885e-02
3.575083279718468177e+00 -3.243781906650799324e-02
3.158915944965523526e+00 -2.851288000044045062e-02
2.820856789671958964e+00 -2.543636469971649258e-02
2.517395371673183835e+00 -2.271672887025650775e-02
2.144482262040420473e+00 -1.946838121257252197e-02
1.911267804430992756e+00 -1.728229205462296011e-02
1.588199957813921426e+00 -1.424964281053574776e-02
1.287862038066797998e+00 -1.147538511295650120e-02
1.006927566275106933e+00 -9.002326794385701048e-03
8.050306390121011457e-01 -7.147473031115850021e-03
3.102491103090010971e-01 -2.818287193990568883e-03
1.533617957765658701e+01 -1.345042341305054678e-01
1.390562736723447124e+01 -1.226099441858612138e-01
1.259186290652228912e+01 -1.114735223554182836e-01
1.138724386625036367e+01 -1.012327108485751304e-01
1.028484188336365257e+01 -9.168800683842123767e-02
9.277506288461880857e+00 -8.307543877838144408e-02
8.358861314554289379e+00 -7.493135119785411524e-02
7.522616384665241185e+00 -6.758179137393509339e-02
6.762578387887148601e+00 -6.094075837180767952e-02
6.072960215206532730e+00 -5.463155834001060668e-02
5.389373933714447062e+00 -4.874991816678565099e-02
4.777300692279549565e+00 -4.331590911293107388e-02
4.183599079209414207e+00 -3.785376568503921041e-02
3.742421528330071467e+00 -3.398897381344015423e-02
3.307807485784155954e+00 -3.001380733823478392e-02
2.921260931153551788e+00 -2.639535659283919963e-02
2.607458674383481334e+00 -2.362359027400541198e-02
2.221760036538062533e+00 -2.030498667274981822e-02
1.980400177323714317e+00 -1.806725195817256505e-02
1.646000954967618446e+00 -1.487385008153542347e-02
1.398730451497670613e+00 -1.251774913159125688e-02
1.120178474077404118e+00 -9.982846294031953380e-03
8.348308181587552612e-01 -7.410205196862629067e-03
6.748025343973885759e-01 -6.192365360874758917e-03
1.580795360212544054e+01 -1.384271192925463634e-01
1.433852908359660994e+01 -1.262268504555204840e-01
1.298862962968177470e+01 -1.149047385457198228e-01
1.175048409787476267e+01 -1.044396102845504271e-01
1.061671103961560547e+01 -9.472037268889434147e-02
9.580263735838981276e+00 -8.565016869580890924e-02
8.634492423519439797e+00 -7.734455475329045371e-02
7.773217536614801304e+00 -6.993293907487650729e-02
6.989968204618636882e+00 -6.295979041212551586e-02
6.279100146066020294e+00 -5.658133006745324350e-02
5.573916011346144117e+00 -5.031943553622209020e-02
4.942343974934764184e+00 -4.473984236208986692e-02
4.377714797279884884e+00 -3.958742055238659296e-02
3.873758009802699576e+00 -3.523331122950967148e-02
3.424637345788048570e+00 -3.109519398315127928e-02
3.025108546268317156e+00 -2.735940811965796582e-02
2.700604617630367521e+00 -2.443212279588002564e-02
2.301650163509179059e+00 -2.094890801788301324e-02
2.051985927574770940e+00 -1.873490479715656312e-02
1.705839995975157120e+00 -1.554612395127427660e-02
1.449831932403093049e+00 -1.302214935487908121e-02
1.231316142011971149e+00 -1.128222250247797216e-02
9.623983587014812713e-01 -8.728901538924298265e-03
6.998432517709922696e-01 -6.288114810576675255e-03
1.629253460628817152e+01 -1.425210519558236244e-01
1.478336766801576729e+01 -1.300682256415727212e-01
1.339665109370300122e+01 -1.183655030518053486e-01
1.212400829375484612e+01 -1.075767844469141116e-01
1.095816844036385440e+01 -9.759329903853881938e-02
9.891917033395355219e+00 -8.835103130454856346e-02
8.918468198222001320e+00 -7.992792370433167426e-02
8.031463046448589438e+00 -7.220236347083049122e-02
7.224519632229892352e+00 -6.504191894756389258e-02
6.491726123992655140e+00 -5.859596125272642508e-02
5.827401768349461442e+00 -5.251980495762232498e-02
5.169062595788536107e+00 -4.681628102520874607e-02
4.529901963903175677e+00 -4.098845441666140732e-02
4.009438352376703207e+00 -3.632041747746733024e-02
3.545535650718838916e+00 -3.234311635565973592e-02
3.132514484984162628e+00 -2.840663817266301377e-02
2.797001225378543232e+00 -2.532206037864137213e-02
2.495925182109187901e+00 -2.259614680713863469e-02
2.126041794015127273e+00 -1.932767668042047540e-02
1.894696834088009929e+00 -1.730903589027465994e-02
1.574300848778727113e+00 -1.426991625270421053e-02
1.276420345595823624e+00 -1.148945953967116934e-02
9.979619649534516856e-01 -8.950159507054437566e-03
7.977697322752703712e-01 -7.114726261404088516e-03
1.679034961055576858e+01 -1.466477799042897878e-01
1.524051075111778353e+01 -1.338900094803554541e-01
1.381595830959262194e+01 -1.219833567321834539e-01
1.250815506187546688e+01 -1.109617330971865296e-01
1.130942557564436868e+01 -1.007302029228972634e-01
1.021265065332870314e+01 -9.127120438177653561e-02
9.210874607937375558e+00 -8.258175497226087625e-02
8.297536960098311098e+00 -7.460090181510828367e-02
7.466302945791415624e+00 -6.727522350117200178e-02
6.710989475615733113e+00 -6.058834259561155650e-02
6.025894390711445503e+00 -5.455421795175441346e-02
5.346805089036879899e+00 -4.844373837323982107e-02
4.738965313290495196e+00 -4.301763001227967842e-02
4.149543125869183946e+00 -3.762089370250511211e-02
3.670240973901826909e+00 -3.335763632212665475e-02
3.243473834478384443e+00 -2.955588803886187790e-02
2.896644857817781471e+00 -2.629282914476342714e-02
2.585236367039855043e+00 -2.346590470569665660e-02
2.202687631403467794e+00 -2.011131533055677753e-02
1.963317813964653880e+00 -1.791504971241987543e-02
1.631622044952666828e+00 -1.490424915853706157e-02
1.386377004142468117e+00 -1.274037466768129442e-02
1.097297566336216557e+00 -1.017205992625356756e-02
8.273278384399319618e-01 -7.379986925402984115e-03
6.686748360000627223e-01 -6.023827439070960840e-03
1.571026383764798595e+01 -1.377755150401847872e-01
1.424692268269794404e+01 -1.256109364380155191e-01
1.290301413186621993e+01 -1.143227942083848009e-01
1.167083804682295067e+01 -1.038974482002767985e-01
1.054278691929313183e+01 -9.420144194676127736e-02
9.511898568561615974e+00 -8.517120891804202953e-02
8.571562706531473452e+00 -7.691553508469943512e-02
7.715380144879924629e+00 -6.956105748156050927e-02
6.936987835854665718e+00 -6.258493998169052663e-02
6.230617979489744052e+00 -5.628061402351802051e-02
5.530079485126465855e+00 -5.002686754939358188e-02
4.902957009568503999e+00 -4.452124614856015766e-02
4.342272511424298820e+00 -3.945322146319616557e-02
3.842008349627816344e+00 -3.504674310323233066e-02
3.396252492942402501e+00 -3.094509356367062050e-02
2.999747539828855558e+00 -2.722234062504826427e-02
2.677807346259989618e+00 -2.428955726959728181e-02
2.281976057656350143e+00 -2.078080174804001687e-02
2.034235696909114655e+00 -1.856772510758447625e-02
1.690945350349822629e+00 -1.558308762863020239e-02
1.437123380766910152e+00 -1.300881331153438437e-02
1.220393092360306797e+00 -1.127662778491033552e-02
8.579281680314755354e-01 -7.928192813094382327e-03
6.935573025597193686e-01 -6.223375734663046284e-03
1.619293865857067161e+01 -1.418309945418755047e-01
1.468990437769699753e+01 -1.294300299629789763e-01
1.330912630494668569e+01 -1.177611583044787108e-01
1.204246834272064604e+01 -1.070093720989062497e-01
1.088245141625376533e+01 -9.706109862003219069e-02
9.821839021076163689e+00 -8.786100240531752315e-02
8.853788839269618904e+00 -7.948765656605520646e-02
7.972055581490955944e+00 -7.180510144679032314e-02
7.169996770358098459e+00 -6.465810323011901561e-02
6.441857072887681390e+00 -5.827380557055654442e-02
5.781856084917720295e+00 -5.220424183327564138e-02
5.127977705100858152e+00 -4.650114968282990230e-02
4.493377123401899098e+00 -4.075612158152119163e-02
3.976603498590928876e+00 -3.608484621528489783e-02
3.516144877792144019e+00 -3.209055808257056663e-02
3.106298767888872270e+00 -2.843543129246399112e-02
2.773396858813557575e+00 -2.536517576009818947e-02
2.474661315552563412e+00 -2.273052073614460072e-02
2.107727963774312041e+00 -1.917219188770150420e-02
1.878309650428657607e+00 -1.731699659040625977e-02
1.560431708722430866e+00 -1.425310394551588915e-02
1.265110640244205831e+00 -1.149324220055704740e-02
9.890630560049575859e-01 -8.892301462377403751e-03
7.721658438390084367e-01 -7.202497696021781422e-03
1.668893625658975921e+01 -1.459640555365871728e-01
1.514513008303747554e+01 -1.332574269382143795e-01
1.372655408198117577e+01 -1.213852469764723219e-01
1.242478277234552309e+01 -1.103648583540346589e-01
1.123189941334177533e+01 -1.001789214822339374e-01
1.014084316631777050e+01 -9.079317465710581847e-02
9.144502991074276110e+00 -8.209559604463270710e-02
8.236503026255856952e+00 -7.419482332205669384e-02
7.410258196397731645e+00 -6.688967691473966803e-02
6.659722044914814454e+00 -6.029799725721977227e-02
5.979101323379151900e+00 -5.425384324446068385e-02
5.304515550111690736e+00 -4.821904140429607299e-02
4.700909897795590098e+00 -4.279442560541127372e-02
4.115795851766535840e+00 -3.736893966499955921e-02
3.639923017485783507e+00 -3.310768567711577098e-02
3.216387720962845975e+00 -2.944508520620217271e-02
2.872267092819097645e+00 -2.616963103677518235e-02
2.563345934118315572e+00 -2.329859286613004260e-02
2.183758580927027015e+00 -2.000013614529900716e-02
1.946307621012669964e+00 -1.778738149912262659e-02
1.617323723321537177e+00 -1.492518761146320767e-02
1.374225465616283559e+00 -1.267927713566796739e-02
1.087473554448270763e+00 -1.000366202635111570e-02
8.198875971168263499e-01 -7.343823460909063711e-03
4.654999319474428798e-01 -4.382512155910965428e-03
1.561292439079161021e+01 -1.371701932556830539e-01
1.415565214029750329e+01 -1.249636409059699804e-01
1.281770314094324092e+01 -1.137046324606479086e-01
1.159147462997781197e+01 -1.032097829443647530e-01
1.046921549349742264e+01 -9.357302970215487792e-02
9.443878927331946116e+00 -8.466338265076928105e-02
8.508935667923333668e+00 -7.645799388823643072e-02
7.657835206376504722e+00 -6.914223810435361772e-02
6.884282870004786226e+00 -6.218256611677668716e-02
6.182454258045367190e+00 -5.595665384362885630e-02
5.486647223887924696e+00 -4.970881744585101819e-02
4.863750384105040681e+00 -4.422336436577874869e-02
4.307041284137216763e+00 -3.919633837688779598e-02
3.810430857499840673e+00 -3.465584379496252504e-02
3.368008357521748319e+00 -3.081250223921437603e-02
2.974506818038417322e+00 -2.707237545277522972e-02
2.655019242570107352e+00 -2.412832113674005796e-02
2.262390384388726527e+00 -2.059580987909278085e-02
2.016685511916170626e+00 -1.838728632496937007e-02
1.676135664900862521e+00 -1.541470730508407404e-02
1.424443292487329815e+00 -1.298221723429376050e-02
1.140804943557272688e+00 -1.033658827854129839e-02
8.502290187888889017e-01 -7.641898142772688904e-03
6.872541683206605523e-01 -6.432331897938309111e-03
1.609363143796610629e+01 -1.411233291412115343e-01
1.459660940107072058e+01 -1.287596019818131321e-01
1.322199280167297353e+01 -1.171251100825284192e-01
1.196122522859552006e+01 -1.064518631099015955e-01
1.080700034905324181e+01 -9.648009109702609942e-02
9.752127403269586381e+00 -8.736076512986792886e-02
8.789518619545050981e+00 -7.901589539099977688e-02
7.912892703049383414e+00 -7.123020140310827586e-02
7.115730393201529225e+00 -6.427062150995088707e-02
6.392308515721349949e+00 -5.788251085163159670e-02
5.736562613158302959e+00 -5.186034604141217391e-02
5.087290457776073360e+00 -4.616853477955136509e-02
4.457065853415708823e+00 -4.062863466766533649e-02
3.944007020466876234e+00 -3.583490572760514997e-02
3.486998552610861335e+00 -3.189918462788797482e-02
3.080242774628645819e+00 -2.818011136392612609e-02
2.749905248628915722e+00 -2.523989205378223549e-02
2.453558817197043496e+00 -2.242487443844259215e-02
2.089561780386854917e+00 -1.899968944411617802e-02
1.737147499207132295e+00 -1.599129701776129051e-02
1.546793218535211345e+00 -1.425642503935160496e-02
1.253977632216400462e+00 -1.149652493211490885e-02
9.802277880490407602e-01 -9.137414888689731132e-03
7.651983358634906196e-01 -7.026251923008678020e-03
1.658764911577786805e+01 -1.452107252387826175e-01
1.504991311875748572e+01 -1.324989817115885538e-01
1.363748286751736138e+01 -1.207196118821212971e-01
1.234164402097712276e+01 -1.097638727827878469e-01
1.115464587996695123e+01 -9.956479128234671516e-02
1.006934582115878207e+01 -9.024922341645985613e-02
9.078545280475982082e+00 -8.161276108217277447e-02
8.175790303387607594e+00 -7.362302938887763104e-02
7.354481452631797644e+00 -6.645114134241052184e-02
6.608703461873455254e+00 -5.978040091834988662e-02
5.932502398385432585e+00 -5.373878068486223625e-02
5.262533652737932499e+00 -4.772395665746131943e-02
4.611965243050981655e+00 -4.203358215380571805e-02
4.082253013827514820e+00 -3.713514172138129843e-02
3.609968783572977014e+00 -3.284051401446108631e-02
3.189559917809198897e+00 -2.919743756068935575e-02
2.848048309687583046e+00 -2.603432581872673970e-02
2.541562956867299494e+00 -2.315855008596249057e-02
2.164965644100798059e+00 -1.967129964667482800e-02
1.929432510761743602e+00 -1.762302468000773170e-02
1.603159285876815110e+00 -1.477432884674084561e-02
1.299929345136547232e+00 -1.201507288335659784e-02
1.016360988551077815e+00 -9.172398293764347926e-03
8.125127999411594359e-01 -7.303019663831265135e-03
3.131277774578757889e-01 -3.040135261250237822e-03
1.551580307310618601e+01 -1.364515502756032950e-01
1.406455166440777305e+01 -1.242807578928200180e-01
1.273271399562375450e+01 -1.130282010166452911e-01
1.151240076039240989e+01 -1.026000922267708143e-01
1.039589831466459557e+01 -9.299919256156338743e-02
9.376175729172956608e+00 -8.415636794033852508e-02
8.446605488305491960e+00 -7.597267115551187278e-02
7.600568164415753891e+00 -6.865248678321754505e-02
6.831826594164463806e+00 -6.175120245744331743e-02
6.134545105132044540e+00 -5.560418649704883254e-02
5.443426186150905899e+00 -4.948063573375928448e-02
4.824794557368704773e+00 -4.390047094562208457e-02
4.224838857065281061e+00 -3.842101986171502642e-02
3.779055396072472650e+00 -3.437026799934015525e-02
3.339987020511723248e+00 -3.041601540130807815e-02
2.949482164356545866e+00 -2.704482507701877134e-02
2.632541712181049931e+00 -2.395227577993772408e-02
2.242964624637699966e+00 -2.039805275941304619e-02
1.999219142926203174e+00 -1.819574874506484433e-02
1.661534495074871387e+00 -1.520473594792365324e-02
1.411892160893070791e+00 -1.295004458009907551e-02
1.130633565985219358e+00 -1.030015276135029002e-02
8.425924865866664115e-01 -7.606436900589891130e-03
6.810698119328483235e-01 -6.257768560375514579e-03
1.599458459404468336e+01 -1.403703593656958071e-01
1.450366958524735495e+01 -1.280099497864999325e-01
1.313507904891050870e+01 -1.164950458441617182e-01
1.188027324220334080e+01 -1.058216631113712697e-01
1.073191049985968526e+01 -9.588715698575528412e-02
9.682723325990583163e+00 -8.681171167230858354e-02
8.725558904046938125e+00 -7.851406634680792307e-02
7.854081499355358709e+00 -7.074247234940241047e-02
7.061878629402578156e+00 -6.384121848913715258e-02
6.342926707692704724e+00 -5.744972958119467371e-02
5.630000933336742897e+00 -5.116781356624648669e-02
4.991576767017420480e+00 -4.532790235100335463e-02
4.421021072463750201e+00 -4.035041643994605187e-02
3.911708079212269151e+00 -3.565299758655159773e-02
3.458042262452251769e+00 -3.166575285744768070e-02
3.054403418415926108e+00 -2.798196921503257398e-02
2.726557938916846169e+00 -2.487455951563552134e-02
2.323655311169965376e+00 -2.111821819529646760e-02
2.071538033917220911e+00 -1.881730997875290246e-02
1.721963986648890943e+00 -1.568015599610210822e-02
1.463476098940757586e+00 -1.352119004841490640e-02
1.242871714566938346e+00 -1.137464694317309385e-02
9.714550513887540983e-01 -8.963268093008271153e-03
7.063447156244214709e-01 -6.307731441508147331e-03
1.648658783091764946e+01 -1.444446059488511958e-01
1.495504880717957441e+01 -1.317408084638863885e-01
1.354867664524887161e+01 -1.200170799293630297e-01
1.225887682985594473e+01 -1.091104748496316834e-01
1.107775460403579615e+01 -9.895248150368678164e-02
9.998191384634139922e+00 -8.967842205688719703e-02
9.012898317675176685e+00 -8.100284446671784933e-02
8.115404942185429960e+00 -7.311461270208714780e-02
7.299055680180672745e+00 -6.600566496289483887e-02
6.557994031381221944e+00 -5.933662134328995807e-02
5.886227369589551728e+00 -5.337785949433460769e-02
5.220822619080268012e+00 -4.737526303090744406e-02
4.574714535623508382e+00 -4.172869056633154994e-02
4.048876021978630391e+00 -3.687017734696603627e-02
3.580109705078684534e+00 -3.254897347434626553e-02
3.162870204332236312e+00 -2.888725972473981524e-02
2.823940844547690343e+00 -2.588165543511215805e-02
2.519888663604198165e+00 -2.300176020351309136e-02
2.146342200772231479e+00 -1.949924101485256758e-02
1.912710819207068980e+00 -1.740212213793584928e-02
1.589141385398215256e+00 -1.454149446823888199e-02
1.288424483638734186e+00 -1.191914601982258480e-02
1.007251308847256333e+00 -9.104610867006146524e-03
8.051998044792861853e-01 -7.258905639166059014e-03
1.699219143394962828e+01 -1.486400899618951776e-01
1.541894203513569295e+01 -1.356979627415277057e-01
1.397377278823504199e+01 -1.236186711004757660e-01
1.264803855872887972e+01 -1.124095469045440499e-01
1.143366723110058203e+01 -1.020340341819669372e-01
1.032289801195926948e+01 -9.244930269458025152e-02
9.308894858340794443e+00 -8.363219641670008309e-02
8.384601926852704779e+00 -7.553631367525548423e-02
7.543620598632068130e+00 -6.816307107040797675e-02
6.779722983629596023e+00 -6.136891012093528830e-02
6.086955269474875863e+00 -5.520657206682334783e-02
5.400461273856813627e+00 -4.910177854024116301e-02
4.786132296751678616e+00 -4.346229513991510529e-02
4.190406918210278775e+00 -3.812848115772813490e-02
3.706195310672006471e+00 -3.369734952867810274e-02
3.275017490635424799e+00 -2.980223802372382672e-02
2.924671581160467326e+00 -2.673179831797723241e-02
2.610074264805942512e+00 -2.375853919108043485e-02
2.223643131376731308e+00 -2.039582592606797515e-02
1.981957888992113448e+00 -1.819572395978260801e-02
1.647026883815141174e+00 -1.498188131087658213e-02
1.399460870634257281e+00 -1.278793780615259876e-02
1.107542261010189710e+00 -1.010473802349380265e-02
8.350181045523239476e-01 -7.565201707833052285e-03
6.748867819345716335e-01 -5.998975033596838993e-03
1.589571329999469107e+01 -1.395969100564949383e-01
1.441098192131366140e+01 -1.272719990183089900e-01
1.304843301408034684e+01 -1.157909941041355834e-01
1.179962334331415619e+01 -1.051558348079057320e-01
1.065717357452477287e+01 -9.526170342581583017e-02
9.613592968829539842e+00 -8.622800807743170870e-02
8.661902435627935049e+00 -7.797674273692813129e-02
7.795648472574863597e+00 -7.022526841176182644e-02
7.008329570814092691e+00 -6.338014106334785569e-02
6.293933724421791887e+00 -5.698741137832738501e-02
5.585761535833358771e+00 -5.078818060683114310e-02
4.951825735292077368e+00 -4.493691614613376517e-02
4.385184894047061022e+00 -3.999162841828765580e-02
3.879680460037050249e+00 -3.533831287797181003e-02
3.429256454175739321e+00 -3.119009410468791960e-02
3.028713651129722351e+00 -2.772336979173103261e-02
2.703549857327501638e+00 -2.469345981515393140e-02
2.303746107688310119e+00 -2.091257503102671514e-02
2.053649594972760895e+00 -1.861680693775933509e-02
1.706949900109018925e+00 -1.546257758574803506e-02
1.450632772066797083e+00 -1.333563184227339049e-02
1.231850740176312797e+00 -1.123825983444350259e-02
8.659205104042475565e-01 -7.970551591655118326e-03
7.000051217796880998e-01 -6.231586589353980445e-03
1.638586533196383499e+01 -1.436722175117640665e-01
1.486035048514220058e+01 -1.309740649578318705e-01
1.346010778218383308e+01 -1.192898265733965263e-01
1.217635584883461597e+01 -1.084262805942217828e-01
1.100123781319319960e+01 -9.830838255208479426e-02
9.927334844165844885e+00 -8.906031776481054818e-02
8.947570021786081185e+00 -8.042590904738956825e-02
8.055285237702843659e+00 -7.257551050472986487e-02
7.243920422068828024e+00 -6.553582669401278316e-02
6.507571982328368421e+00 -5.886205378960170792e-02
5.840259529764607827e+00 -5.298824074204824125e-02
5.179281744294505607e+00 -4.699588416449229644e-02
4.537858826309211224e+00 -4.131969623636572858e-02
4.015760159953354780e+00 -3.657852013411881653e-02
3.550445027777319407e+00 -3.223857685130147865e-02
3.136400547255989490e+00 -2.870599517144470023e-02
2.800145744329122000e+00 -2.554994461128638761e-02
2.498421448674043255e+00 -2.277842450464805449e-02
2.127820989985254485e+00 -1.930993771581061141e-02
1.896137379754046171e+00 -1.717075643717025021e-02
1.575202395714104364e+00 -1.451646308885214814e-02
1.277008679569485272e+00 -1.168946345961504978e-02
9.982891457950018310e-01 -9.032614021659781181e-03
7.793302928201616409e-01 -7.067881906240167794e-03
1.688944855906630949e+01 -1.478181223085218432e-01
1.532234823705971394e+01 -1.349058136974538580e-01
1.388333581465950317e+01 -1.228621141510322784e-01
1.256367728621108881e+01 -1.116955747761105844e-01
1.135526047982628661e+01 -1.013624721165024140e-01
1.025029243840004867e+01 -9.183565757504699723e-02
9.241835779081695179e+00 -8.304810884455815501e-02
8.322876540177128746e+00 -7.499185611482205027e-02
7.486945432227151365e+00 -6.759946757718912624e-02
6.727919923914978284e+00 -6.087658264434464561e-02
6.039695606735142164e+00 -5.473982327697950179e-02
5.357730759488853245e+00 -4.854741960698254200e-02
4.747653212305735337e+00 -4.306332616599191365e-02
4.156323064177506410e+00 -3.782112562784353815e-02
3.675549393327864234e+00 -3.339572022688632597e-02
3.247651938119697324e+00 -2.948243398731138776e-02
2.899986637083072694e+00 -2.639576273104797186e-02
2.587950615528558540e+00 -2.355129016996141897e-02
2.204578379771478414e+00 -2.011556041031380138e-02
1.964794244124580924e+00 -1.804028381926358129e-02
1.632654607786879986e+00 -1.474562626956485781e-02
1.387107855420654179e+00 -1.270220572712097221e-02
1.097670946382391266e+00 -1.005389183526104666e-02
8.275054808150191787e-01 -7.514091871212444720e-03
4.697889586552915775e-01 -4.302328058069779249e-03
1.579711824588507163e+01 -1.387717678510956010e-01
1.431854530442325846e+01 -1.264699624531187838e-01
1.296216793412039969e+01 -1.150555369391087768e-01
1.171936527977010911e+01 -1.045123279115116738e-01
1.058271161364414681e+01 -9.464180934678768919e-02
9.544813438432548480e+00 -8.561588644821721550e-02
8.598588229386777471e+00 -7.738033687894328716e-02
7.737398929712409057e+00 -6.967536265933033102e-02
6.955030037587661695e+00 -6.289227592156511337e-02
6.245320398543565688e+00 -5.649913536807616571e-02
5.541837827467253064e+00 -5.030800108955692240e-02
4.912199821998564531e+00 -4.467537738832454836e-02
4.349615463819425543e+00 -3.959925969798273881e-02
3.847814837890615181e+00 -3.494101892734546161e-02
3.400809977343600465e+00 -3.085219199470834797e-02
3.003279840356222863e+00 -2.736320558022276722e-02
2.680597322244009817e+00 -2.449195168636584749e-02
2.284035320668222901e+00 -2.069521255471799479e-02
2.035919476535372752e+00 -1.840394000165681415e-02
1.692059849975967589e+00 -1.523682633919926609e-02
1.437864150917847805e+00 -1.305234165088313761e-02
1.151502451885813461e+00 -1.054332082093894715e-02
8.580749338168958129e-01 -7.852822807634638608e-03
6.936268501916112994e-01 -6.231946635718736693e-03
1.628525757178668343e+01 -1.428448579655745565e-01
1.476601709184506284e+01 -1.301770710160515543e-01
1.337187013431478988e+01 -1.185297241295561604e-01
1.209419438502014721e+01 -1.076077624892839840e-01
1.092499183291349851e+01 -9.762285488641572750e-02
9.856808708950069331e+00 -8.834381774827816669e-02
8.882554884387996452e+00 -7.981657687179891103e-02
7.995514121331298796e+00 -7.201718965877579315e-02
7.189200073691040416e+00 -6.489438820523336926e-02
6.457493635102650842e+00 -5.837427528657125608e-02
5.794541233384404855e+00 -5.256974878048306654e-02
5.138110704041774390e+00 -4.659218106801588100e-02
4.501218784501852532e+00 -4.079106240240123332e-02
3.982849252827747932e+00 -3.627442519298804124e-02
3.521040579823343730e+00 -3.200815696056959897e-02
3.110087770368485938e+00 -2.830151476825359599e-02
2.776463688926954720e+00 -2.523346395121639149e-02
2.477060439676412873e+00 -2.264502790273372271e-02
2.109415106945018881e+00 -1.910696750976974626e-02
1.753608394872890441e+00 -1.600091164096630048e-02
1.561394641048610366e+00 -1.423458041945837964e-02
1.265719180664044652e+00 -1.145434564601775958e-02
9.893760557616411155e-01 -8.892503933478337549e-03
7.722896535968455378e-01 -6.994045782253228288e-03
1.678695685184283093e+01 -1.469736679474129837e-01
1.522603573438868807e+01 -1.341078009030006457e-01
1.379314834979503601e+01 -1.220694884856691476e-01
1.247953105561544440e+01 -1.109260103022255417e-01
1.127713716448170977e+01 -1.006116622961469032e-01
1.017800883755930386e+01 -9.115310045633008562e-02
9.175099824895253775e+00 -8.241713186945720526e-02
8.261543967675127220e+00 -7.449213441617681675e-02
7.430632539581129237e+00 -6.697138796523691151e-02
6.676389416306522939e+00 -6.037837942434443744e-02
5.992625402643836807e+00 -5.423958337887852671e-02
5.315336588635234172e+00 -4.825827649451641665e-02
4.657736323054900041e+00 -4.221776033384460475e-02
4.122452201716321873e+00 -3.745882850801339481e-02
3.645241110209389124e+00 -3.311546798030988448e-02
3.220472555071793419e+00 -2.917906807251637036e-02
2.875520363143715397e+00 -2.608582338376668266e-02
2.565965601160187681e+00 -2.334947860598366245e-02
2.185667297209989979e+00 -1.990819934060217289e-02
1.947799764449471560e+00 -1.756586123786852208e-02
1.618271589828083279e+00 -1.453922682269440970e-02
1.312107886572450921e+00 -1.186091130004318824e-02
1.025870785045112088e+00 -9.383786925787524630e-03
8.200549843058291266e-01 -7.500771762997132316e-03
3.159713503788152411e-01 -2.713054597033086063e-03
1.569885241775046758e+01 -1.380320478235211035e-01
1.422645666650587692e+01 -1.257697583459129187e-01
1.287617347565122117e+01 -1.144277484116564131e-01
1.163940973246745614e+01 -1.038851578134532133e-01
1.050862708191002426e+01 -9.406254994574753114e-02
9.476357228685422740e+00 -8.507423080247362990e-02
8.535547883549842396e+00 -7.686356810927996719e-02
7.679526469446344983e+00 -6.920214673232008562e-02
6.902025121473491787e+00 -6.248258101511749985e-02
6.196971380585818423e+00 -5.608761224660503003e-02
5.498157292561478116e+00 -4.989243281174785688e-02
4.872899181775646404e+00 -4.432982626394574993e-02
4.266574307297656077e+00 -3.880196249432735917e-02
3.816120490791072850e+00 -3.470588255243545195e-02
3.372542611877893393e+00 -3.063617767009739479e-02
2.978021558398752155e+00 -2.700348760200600717e-02
2.657874269094816722e+00 -2.429305858901578338e-02
2.264427747098549215e+00 -2.056766305976275716e-02
2.018283587605034235e+00 -1.828515905784564022e-02
1.677244670412997962e+00 -1.510128943514983668e-02
1.425212434042006260e+00 -1.286753901247332001e-02
1.141274758624778229e+00 -1.037580139177256798e-02
8.503856770889153260e-01 -7.782341346556460523e-03
6.874095093561541914e-01 -6.219378639316626781e-03
1.618490677986797621e+01 -1.421326036947930249e-01
1.467193875390212199e+01 -1.295977383843932851e-01
1.328396942060125951e+01 -1.178565613801081102e-01
1.201234045438516418e+01 -1.070246849314753779e-01
1.084904443621492476e+01 -9.707327276810388816e-02
9.786644380162840662e+00 -8.783625523488691744e-02
8.817897826759715230e+00 -7.934820853451828027e-02
7.936095410971341302e+00 -7.160784586898812087e-02
7.134691863660368227e+00 -6.449185743481733457e-02
6.407657706793096430e+00 -5.803247899383908587e-02
5.686843798321085330e+00 -5.154488668468756862e-02
5.041445938565066065e+00 -4.579410901924593075e-02
4.464849266802038308e+00 -4.053233767555252526e-02
3.950172151522497899e+00 -3.607083975941553777e-02
3.491778802316659824e+00 -3.189961622508884903e-02
3.084035391945442406e+00 -2.800730878365118373e-02
2.752892215872027482e+00 -2.506491617347563969e-02
2.345919068417830378e+00 -2.145086686953616775e-02
2.091269677056695642e+00 -1.906082347901625132e-02
1.738262685799220053e+00 -1.571597631997663155e-02
1.477271746300514055e+00 -1.331726110612178708e-02
1.254499486557574484e+00 -1.150998168511899872e-02
9.805351598734657337e-01 -8.958690241266688975e-03
7.129101843713311348e-01 -6.496015017591268668e-03
1.668459990379994906e+01 -1.462805136591677768e-01
1.512988990984630000e+01 -1.334259639837124256e-01
1.370321017375804296e+01 -1.214769487386252733e-01
1.239579742840634502e+01 -1.103443348534415835e-01
1.119935649630567376e+01 -1.000682744563788779e-01
1.010600947539453287e+01 -9.064984124937322529e-02
9.108732975729392223e+00 -8.203680598802173818e-02
8.200462440723226720e+00 -7.404415985919765575e-02
7.374607632556141823e+00 -6.657413377525804588e-02
6.625153754237446790e+00 -6.004736991927164119e-02
5.945908022122788239e+00 -5.390598673099092353e-02
5.273198442244078521e+00 -4.794192849746946317e-02
4.620203329123144798e+00 -4.196150577152952393e-02
4.088788339602484001e+00 -3.720506022392985890e-02
3.615094895362948257e+00 -3.297405867741259183e-02
3.193562630753695064e+00 -2.901709735823675834e-02
2.851223218045188634e+00 -2.591178878121947263e-02
2.544088083964414881e+00 -2.316841163680027210e-02
2.166844841070161287e+00 -1.990217905199662476e-02
1.930851000216279978e+00 -1.750885250932710663e-02
1.604116625731885737e+00 -1.447280144777158585e-02
1.300545037562860440e+00 -1.181832071040894196e-02
1.016702370163129476e+00 -9.323080873302625610e-03
8.126855800508165917e-01 -7.450500969416026277e-03
1.719819308493469023e+01 -1.505735559240654053e-01
1.560076966965635314e+01 -1.374298236457769662e-01
1.413462102973069534e+01 -1.251860653511653876e-01
1.279045949580030417e+01 -1.137874742903802749e-01
1.155975713294980167e+01 -1.032875204986229700e-01
1.043482984466329810e+01 -9.357204787301294513e-02
9.408290176382113401e+00 -8.463543097835340978e-02
8.472908039669983182e+00 -7.643305075570126783e-02
7.622013934785411671e+00 -6.896455830658321240e-02
6.849346431869626883e+00 -6.213408095974059381e-02
6.148885128621511598e+00 -5.587234071999767210e-02
5.454779394808680237e+00 -4.960866250624082485e-02
4.833859209336440088e+00 -4.399271750586818824e-02
4.231863893455675374e+00 -3.852495909586776957e-02
3.742570363561418922e+00 -3.418607556872486214e-02
3.306926587945328233e+00 -3.012498888080036852e-02
2.953001950400966358e+00 -2.684128893755379983e-02
2.635275330905893387e+00 -2.408289057148588902e-02
2.244998580285122891e+00 -2.055126237535801273e-02
2.000826326261970767e+00 -1.834878586156903080e-02
1.662600666525943405e+00 -1.504735707742128545e-02
1.412688084344255079e+00 -1.298606960941415048e-02
1.117874257506295210e+00 -1.031369429412491365e-02
8.427801902703252468e-01 -7.694619496618088431e-03
6.811531019943980469e-01 -6.274306114714241905e-03
1.608484736883739430e+01 -1.414339671236887752e-01
1.457812549371544897e+01 -1.289265715793906086e-01
1.319630078652190264e+01 -1.172258585739548165e-01
1.193083392455632286e+01 -1.064347312430699022e-01
1.077347935828841408e+01 -9.651975386919060818e-02
9.716758540863287053e+00 -8.731982072788435634e-02
8.753512254437845641e+00 -7.890655046302776088e-02
7.876931515130883632e+00 -7.119672977254329349e-02
7.080608378266433078e+00 -6.408648950680224943e-02
6.358251654284091892e+00 -5.769064110916845983e-02
5.642110345012516959e+00 -5.121814732128997932e-02
5.001310830516324302e+00 -4.553357461481795376e-02
4.428624443301744762e+00 -4.044098198442821340e-02
3.917754819826700707e+00 -3.581853507963270178e-02
3.462708210857572855e+00 -3.155563683604920011e-02
3.058099980767713610e+00 -2.781570354342985732e-02
2.729560543232018244e+00 -2.486454630263861335e-02
2.325841356507716728e+00 -2.136522558960837065e-02
2.073263436166277174e+00 -1.902617736451218955e-02
1.723148812155710363e+00 -1.566811370838796028e-02
1.464283681334946241e+00 -1.322111537630779078e-02
1.243419154500119639e+00 -1.142964119261373132e-02
8.739748876617835505e-01 -7.934350796285433161e-03
7.065006962551735326e-01 -6.544684697129972938e-03
1.658253773575070511e+01 -1.455589411657006171e-01
1.503411923587959720e+01 -1.327386425650107782e-01
1.361362169336758576e+01 -1.208233521316237347e-01
1.231238814220034250e+01 -1.097338091649317504e-01
1.112190004167584334e+01 -9.949630341746958095e-02
1.003435167752927626e+01 -9.012063536077305481e-02
9.042648606670136147e+00 -8.152424123438332948e-02
8.139727505072972491e+00 -7.357196730284429331e-02
7.318930199731829234e+00 -6.615142204133309112e-02
6.574165188446777108e+00 -5.968692813700437333e-02
5.899458865053667012e+00 -5.354812710304650974e-02
5.231263277723289917e+00 -4.759783824969888999e-02
4.582967735892949257e+00 -4.168434030303706794e-02
4.055329503826711424e+00 -3.692751656131108839e-02
3.585135433051100051e+00 -3.280769368720418133e-02
3.166868301599128799e+00 -2.892362115360819566e-02
2.827198329084409156e+00 -2.590388356447841448e-02
2.522417570229139816e+00 -2.316180498837191667e-02
2.148189995670270136e+00 -1.971450234896343981e-02
1.914134506026794025e+00 -1.744416226242743312e-02
1.590129351079033748e+00 -1.462116168516711633e-02
1.289061295571656496e+00 -1.176794394244511099e-02
1.007612618844239138e+00 -9.211412205129396527e-03
7.865649043191665912e-01 -7.230259024456028513e-03
1.709415816120527154e+01 -1.498046707159950974e-01
1.550296746832859363e+01 -1.367024387214275938e-01
1.404304412212912823e+01 -1.244760505199578315e-01
1.270507051611140170e+01 -1.131774985161757702e-01
1.148049626219012787e+01 -1.026530214441307709e-01
1.036139568690731316e+01 -9.302409797011862436e-02
9.340512977063323063e+00 -8.414971354698931594e-02
8.410474578843290416e+00 -7.599423645155278795e-02
7.564703518667307947e+00 -6.851267729415827512e-02
6.797022506736483116e+00 -6.165434462196488913e-02
6.101099527477471085e+00 -5.548348675520629186e-02
5.411664311249476889e+00 -4.933661353415448592e-02
4.794993423781064301e+00 -4.372966146148692113e-02
4.197342996024412187e+00 -3.823256723984006650e-02
3.711608053614624314e+00 -3.389467893652407804e-02
3.279324111851771750e+00 -2.995623141499954845e-02
2.928096770401469762e+00 -2.666110868569398010e-02
2.612836509250451744e+00 -2.385518643563448032e-02
2.225620867052597873e+00 -2.042357229398503865e-02
1.983516904465009612e+00 -1.823356946622716607e-02
1.648128498376062678e+00 -1.498242948987124276e-02
1.400192443841482337e+00 -1.286750009550492735e-02
1.107950588075310216e+00 -1.021777658458528255e-02
8.352364268478575937e-01 -7.595020037118617277e-03
4.741232933056872545e-01 -4.382525242396545506e-03
1.598497450291757360e+01 -1.406897461568179519e-01
1.448457422569616426e+01 -1.282324712368353714e-01
1.310897000834409276e+01 -1.165693801657853024e-01
1.184963352309474871e+01 -1.058135044532747121e-01
1.069818610093495614e+01 -9.591660903913160063e-02
9.647187973720496856e+00 -8.677507499593929696e-02
8.689542372831560613e+00 -7.841533064618015636e-02
7.818100839574704253e+00 -7.075269286619123577e-02
7.026741113099012281e+00 -6.365174879941366826e-02
6.309015078060737025e+00 -5.732240390378304934e-02
5.597781808015376726e+00 -5.086293952085001180e-02
4.961308705269066976e+00 -4.528201735053889732e-02
4.392714664154024895e+00 -4.011888451943525224e-02
3.885639055412084986e+00 -3.546765091870514308e-02
3.434024121396828111e+00 -3.136603020463954450e-02
3.032421450338102176e+00 -2.760609383689496474e-02
2.706480435615034708e+00 -2.464497712677095678e-02
2.305931803129527946e+00 -2.114956615616412489e-02
2.055334741154755118e+00 -1.889964758261972536e-02
1.708094993241550119e+00 -1.561460786120439335e-02
1.451446127334080849e+00 -1.311181098049380572e-02
1.162288198258626837e+00 -1.058896411304576478e-02
8.661335549653981225e-01 -7.864969391903620100e-03
7.000692689028409355e-01 -6.410127817342810459e-03
1.648071174385455251e+01 -1.448008838199492665e-01
1.493855062528832356e+01 -1.320198970108034942e-01
1.352437709787467668e+01 -1.201414141600004176e-01
1.222919780633834108e+01 -1.091755116390978469e-01
1.104479058925409518e+01 -9.890460562599406869e-02
9.963041538335698277e+00 -8.962292127073205605e-02
8.976945606803493405e+00 -8.098277285055480168e-02
8.079283396193668310e+00 -7.301076790093997959e-02
7.263624848335956230e+00 -6.583273076855480910e-02
6.523526948462659014e+00 -5.921367029135164023e-02
5.853234988602040723e+00 -5.316313143892458654e-02
5.189697741619740512e+00 -4.722939320008620601e-02
4.545968147904641654e+00 -4.147975536943419861e-02
4.022077829113211322e+00 -3.663354508502962570e-02
3.555470753508980231e+00 -3.258968246584775796e-02
3.140303186075642294e+00 -2.876999209555367032e-02
2.803309674955291708e+00 -2.574182743823905453e-02
2.500933191915940768e+00 -2.295815797158563820e-02
2.129587346978066176e+00 -1.950737505883452100e-02
1.770235840057223342e+00 -1.617787925999970497e-02
1.576171162731686337e+00 -1.439684304517893296e-02
1.277670376836146593e+00 -1.170477610788357541e-02
9.985595975557259862e-01 -9.237052452014225465e-03
7.794921982331506349e-01 -7.160800291990172643e-03
1.699031328201151680e+01 -1.489889973824149727e-01
1.540544322461549420e+01 -1.359637564110722785e-01
1.395181749614129707e+01 -1.237522301940389147e-01
1.262004502511751625e+01 -1.124836047448999482e-01
1.140144190199797514e+01 -1.020799128127913014e-01
1.028832366540991572e+01 -9.236951705573195892e-02
9.273008414852061065e+00 -8.349479032591247685e-02
8.348437044960569153e+00 -7.539516152089638379e-02
7.507801727193544217e+00 -6.795287268929738056e-02
6.744951588317245061e+00 -6.116544041884394711e-02
6.053547550987729231e+00 -5.502753472191331680e-02
5.368823281533511071e+00 -4.881257652147694831e-02
4.704160237580006232e+00 -4.291664994524732601e-02
4.163143210615772638e+00 -3.791872202899198435e-02
3.680943793890715909e+00 -3.358311495142801001e-02
3.251859383738930909e+00 -2.976578583417303914e-02
2.903404663015419551e+00 -2.646578088676230373e-02
2.590626505073078345e+00 -2.356742862012104617e-02
2.206569301492194768e+00 -2.016577870306540329e-02
1.966390637278813136e+00 -1.810952280365493022e-02
1.633682757662170637e+00 -1.491104273839724201e-02
1.324471292349858498e+00 -1.219543727691293697e-02
1.035457896849065085e+00 -9.407804893208832064e-03
8.277541323976244092e-01 -7.493536902388848835e-03
3.188866794468215304e-01 -2.998325197432755076e-03
1.588542449030517467e+01 -1.399252578161518934e-01
1.439128453479849767e+01 -1.275051873434698002e-01
1.302194295290899717e+01 -1.158926402097157915e-01
1.176868296203361552e+01 -1.051658413861732838e-01
1.062329007215188525e+01 -9.530564402681168668e-02
9.577986743568294159e+00 -8.617872190014939926e-02
8.625775767430994279e+00 -7.789403017532986473e-02
7.759668234155950195e+00 -7.028491782162998858e-02
6.973254132327308064e+00 -6.319106828789924912e-02
6.260204627169360769e+00 -5.692630577421721461e-02
5.553696751151746547e+00 -5.060658973789119996e-02
4.921634459875336098e+00 -4.486694751343361237e-02
4.308827596106923785e+00 -3.923440641180692134e-02
3.853676538873000545e+00 -3.513918086211145764e-02
3.405467050552844821e+00 -3.111408958235231323e-02
3.006895111312356761e+00 -2.750209421851585595e-02
2.683511126566969107e+00 -2.441323198059514726e-02
2.286125508174759791e+00 -2.091286475901151659e-02
2.037580548026305838e+00 -1.866779722450906398e-02
1.693124799859955676e+00 -1.554468515306269179e-02
1.438675992516737834e+00 -1.299467020983519940e-02
1.152014604301163869e+00 -1.049297151192383863e-02
8.583248729069129501e-01 -7.767022311017544346e-03
6.937984795300444762e-01 -6.352204704358227309e-03
1.637914925530013477e+01 -1.440399074274573976e-01
1.484329911346825526e+01 -1.312636518291769028e-01
1.343538362829034050e+01 -1.194302576800234383e-01
1.214641598301275316e+01 -1.084993094373816330e-01
1.096799179912173727e+01 -9.827446924713120757e-02
9.892090047243632611e+00 -8.903702768062916884e-02
8.911531030182604951e+00 -8.040920303696857951e-02
8.019228884703125004e+00 -7.248833152068463737e-02
7.208590623077371085e+00 -6.536918774246357200e-02
6.473279230670881290e+00 -5.875335460802529747e-02
5.744395386622365152e+00 -5.231958722019160873e-02
5.091988213817269404e+00 -4.634666372224307412e-02
4.509186813277925587e+00 -4.118746907325436524e-02
3.989126362618001576e+00 -3.651226445885358968e-02
3.525970752071215575e+00 -3.218950032191301991e-02
3.113993368391665850e+00 -2.842364596194490306e-02
2.779530831386044287e+00 -2.528994035807117027e-02
2.368492155150266232e+00 -2.162553431367055662e-02
2.111193319735170437e+00 -1.928061847298565001e-02
1.754767910680466336e+00 -1.610731406457237974e-02
1.491236652941337448e+00 -1.350670686403863258e-02
1.266305192564182613e+00 -1.165160400194463312e-02
9.896871718495576786e-01 -9.077059632304729578e-03
7.195396547250589858e-01 -6.482344432369163169e-03
1.688668147094237426e+01 -1.481784667668284150e-01
1.530817565444003669e+01 -1.351837165730859491e-01
1.386084593851672153e+01 -1.230030487470646500e-01
1.253530576847249911e+01 -1.117832550932504748e-01
1.132286840412026407e+01 -1.014142029520282845e-01
1.021560488656905896e+01 -9.174440559791247063e-02
9.205926996795565032e+00 -8.288873134067217818e-02
8.286703392939932300e+00 -7.485340283769852110e-02
7.451240345313508762e+00 -6.747080849108201550e-02
6.693215322905199827e+00 -6.069358840635537961e-02
6.006327616118867674e+00 -5.461859079005090822e-02
5.326271592290936496e+00 -4.842575378203400893e-02
4.666204299235332087e+00 -4.260230957260441320e-02
4.129151799032814374e+00 -3.761060423887171295e-02
3.650542902808858514e+00 -3.325283462062732232e-02
3.224680171115738236e+00 -2.956070319992637821e-02
2.878859909667049521e+00 -2.624905822218031801e-02
2.568564386604982097e+00 -2.334787611717889164e-02
2.187578150766577689e+00 -1.995300879185066961e-02
1.949330167990126039e+00 -1.784886689146577415e-02
1.619333317931670901e+00 -1.482044316952480650e-02
1.312779997111865660e+00 -1.202439688839293357e-02
1.026241744849621940e+00 -9.284142761667318194e-03
8.202438354276342380e-01 -7.386903361314081304e-03
1.740870858381712694e+01 -1.525117867983675768e-01
1.578609957848448886e+01 -1.391762952801525455e-01
1.429836215175167879e+01 -1.267599099252228190e-01
1.293528225233822582e+01 -1.152452752370796835e-01
1.168818949038330324e+01 -1.045313946646897196e-01
1.054864737548563980e+01 -9.472079711280294301e-02
9.509120164380131968e+00 -8.566877382886822767e-02
8.562419139911748189e+00 -7.736513680379497604e-02
7.701446456371891180e+00 -6.974231469811943696e-02
6.919986515113457415e+00 -6.279603301624901712e-02
6.211634368578304866e+00 -5.645215827968890626e-02
5.509855657405971385e+00 -5.021650490407674611e-02
4.882185461089373568e+00 -4.443827798344336666e-02
4.273783445607396203e+00 -3.892348521327164412e-02
3.779323028393540174e+00 -3.439942572417405836e-02
3.339199050486799880e+00 -3.047534330461036320e-02
2.981641087141453372e+00 -2.731827992976067210e-02
2.660749772774114064e+00 -2.418250352542868076e-02
2.266521120869180450e+00 -2.070202615611355448e-02
2.019961680470186760e+00 -1.842317313213367308e-02
1.678406047837253334e+00 -1.539896909564881025e-02
1.426032760300892432e+00 -1.310937169885255035e-02
1.128402290545191367e+00 -1.032540356994882634e-02
8.506483158936383182e-01 -7.687281673812345131e-03
6.874880508040498439e-01 -6.158231709058264482e-03
1.627778337077764448e+01 -1.432972353224780115e-01
1.474834363617885380e+01 -1.305456127400818622e-01
1.334673413222790472e+01 -1.187495535398580687e-01
1.206395522751400762e+01 -1.078608474382039828e-01
1.089157217784990728e+01 -9.767838155203610595e-02
9.821431047392458424e+00 -8.846601880927067174e-02
8.846475120438162421e+00 -7.984371025960208812e-02
7.959460376524176262e+00 -7.200701852272603509e-02
7.153858930492034141e+00 -6.495419615800934743e-02
6.423325927101609878e+00 -5.833525446911517337e-02
5.699259982048862305e+00 -5.196457452118181941e-02
5.051406772190750516e+00 -4.599300097074421334e-02
4.472620556885583909e+00 -4.083106752366126579e-02
3.956364327666243241e+00 -3.620955116158496023e-02
3.496695557599091675e+00 -3.194056289409061278e-02
3.087846746899038486e+00 -2.825671349805220986e-02
2.755964229433271129e+00 -2.511855451667724393e-02
2.348215363393666433e+00 -2.145230833662020373e-02
2.093068707369653669e+00 -1.911157018356553564e-02
1.739524704065587013e+00 -1.591914601708995999e-02
1.478148255529146304e+00 -1.345745562788333398e-02
1.255097498666194022e+00 -1.150473922425655077e-02
8.821140052601240678e-01 -8.097931793356135180e-03
7.130716177863114513e-01 -6.415029044265253833e-03
1.678337459342682081e+01 -1.474739202706575325e-01
1.521114498258893377e+01 -1.344998212553858152e-01
1.377015537798086697e+01 -1.223499414028280247e-01
1.245088713403777625e+01 -1.111714833377151906e-01
1.124450192036580098e+01 -1.008402141178279532e-01
1.014317039112921215e+01 -9.120879743322238276e-02
9.139077182945475997e+00 -8.239923953510421006e-02
8.225352202889609998e+00 -7.441057015843845213e-02
7.395044646575947844e+00 -6.708020107805053034e-02
6.641748757430472772e+00 -6.030863725426374722e-02
5.959423490581692739e+00 -5.430923641516659933e-02
5.283956057157275232e+00 -4.813033431567610709e-02
4.628582102953303412e+00 -4.233265399522333217e-02
4.095422427568406576e+00 -3.740024032090513706e-02
3.620314161110985030e+00 -3.301654710726046466e-02
3.197694979990559183e+00 -2.934597104980540827e-02
2.854569501691790023e+00 -2.617055846709733652e-02
2.546708905501528619e+00 -2.342299293107314925e-02
2.168776361742916770e+00 -1.984195625029205878e-02
1.932417275806980861e+00 -1.769778930459547581e-02
1.605192590579221701e+00 -1.466554480223090061e-02
1.301243104373436710e+00 -1.187788843190685194e-02
1.017088616734264095e+00 -9.273123870269021213e-03
7.939003192315113866e-01 -7.280863962803389364e-03
1.730328921558724886e+01 -1.518156396326273971e-01
1.568714706755282506e+01 -1.385038893657288273e-01
1.420570361052379837e+01 -1.261153697450930478e-01
1.284893207752687339e+01 -1.146062718515482859e-01
1.160794746305189840e+01 -1.039983639924524639e-01
1.047442496041650273e+01 -9.419556531408990185e-02
9.440589872680538619e+00 -8.521699980675859210e-02
8.499356198606232482e+00 -7.693607740006389029e-02
7.643669635712356580e+00 -6.932466969561824899e-02
6.867078493733824729e+00 -6.244922620542608938e-02
6.163353879494671617e+00 -5.611917853327134248e-02
5.466303000906127529e+00 -4.977924826962684679e-02
4.842962504640999200e+00 -4.415969469627915867e-02
4.238888577686761749e+00 -3.872066626009524476e-02
3.748099094836180534e+00 -3.420531893515844218e-02
3.311327122427336178e+00 -3.026189374441467031e-02
2.956527266739962911e+00 -2.716562809047475685e-02
2.638098482621132224e+00 -2.406228877524170875e-02
2.246992898809984318e+00 -2.063546952218023312e-02
2.002505047390230608e+00 -1.832595908113440752e-02
1.663746551910826765e+00 -1.527340259013234072e-02
1.413417727866562279e+00 -1.300796621070171577e-02
1.118332696830635964e+00 -1.033834010277404764e-02
8.430547727560053772e-01 -7.723937267748910880e-03
4.785276062949992415e-01 -4.292254989289603917e-03
1.617664545036980783e+01 -1.425721653698702185e-01
1.465367100311147652e+01 -1.299064244726380601e-01
1.325842757009363737e+01 -1.181249705986837789e-01
1.198179669247850576e+01 -1.072119707439884995e-01
1.081543126107695230e+01 -9.717172976745859503e-02
9.751131648137906893e+00 -8.794452641928408865e-02
8.781767286111922033e+00 -7.937517713385579265e-02
7.899999251233616349e+00 -7.157522425271402311e-02
7.099462383327698412e+00 -6.457768174519493143e-02
6.373643984639939752e+00 -5.797097629607614322e-02
5.654439932727581386e+00 -5.160752409618275111e-02
5.011022280170337240e+00 -4.576564763899942240e-02
4.436370132420678125e+00 -4.059737393634559044e-02
3.923927868192463198e+00 -3.583280101788700184e-02
3.467557598938642016e+00 -3.170862134718707009e-02
3.061915480113982735e+00 -2.815280031446200371e-02
2.732643065231416646e+00 -2.501083409574904326e-02
2.328053325593614442e+00 -2.134905353821859447e-02
2.074981113461379589e+00 -1.900846862256262357e-02
1.724324123476714599e+00 -1.580301680588819258e-02
1.465186861503319227e+00 -1.347825300878317985e-02
1.173179420880139823e+00 -1.080587934629495886e-02
8.742392982379932898e-01 -8.079751903721671749e-03
7.065644986814356709e-01 -6.499749488058607395e-03
1.668022920129122610e+01 -1.467499085752755617e-01
1.511447452345511167e+01 -1.338121558903790365e-01
1.367979360881054163e+01 -1.216989019190534843e-01
1.236683416278547831e+01 -1.105244600553407647e-01
1.116650631305844144e+01 -1.002287197652308171e-01
1.007107007023127387e+01 -9.065742994452295755e-02
9.072650687396450309e+00 -8.190813305058812499e-02
8.164315391084855378e+00 -7.404330793382027376e-02
7.339124931865520729e+00 -6.656863524113675046e-02
6.590575216272950954e+00 -5.996888964611764988e-02
5.912778772441853015e+00 -5.399354402035712319e-02
5.241909882317637326e+00 -4.784841536121550026e-02
4.591239149366237449e+00 -4.191935263212077240e-02
4.061858464941741076e+00 -3.719832303415496894e-02
3.590355072475182929e+00 -3.299260183530390578e-02
3.170904168122912203e+00 -2.910162770142389610e-02
2.830449639190308453e+00 -2.606480974469047029e-02
2.525061025550452865e+00 -2.322880535607693697e-02
2.150040072523246693e+00 -1.975247464090023816e-02
1.787063675540348395e+00 -1.648022929383277657e-02
1.591117479685034697e+00 -1.467664180989563388e-02
1.289732512053725744e+00 -1.174460514427791598e-02
1.007997823444435559e+00 -9.312888491553771714e-03
7.867766158751416938e-01 -7.270424708038927125e-03
1.719799748570311237e+01 -1.510446339120125048e-01
1.558840011760886313e+01 -1.377600212319894935e-01
1.411335169249773358e+01 -1.254542366486739169e-01
1.276283854379143001e+01 -1.139895759618901050e-01
1.152806438696871183e+01 -1.033427522128202714e-01
1.040052806139959607e+01 -9.360787655586619294e-02
9.372413696725798715e+00 -8.461929018641027589e-02
8.436619337753183956e+00 -7.639140997364576857e-02
7.586192786903750651e+00 -6.884780694315062455e-02
6.814503580902524504e+00 -6.203612967856498434e-02
6.115333889089461294e+00 -5.569715180123799292e-02
5.423030483448123995e+00 -4.955150183226268018e-02
4.751148723252264894e+00 -4.338138956833437893e-02
4.204373535885506108e+00 -3.852540171187353313e-02
3.717119701803767384e+00 -3.399262639232492056e-02
3.283613343422411734e+00 -3.002783854824372239e-02
2.931550670416718685e+00 -2.694000403642016206e-02
2.615654516263230978e+00 -2.409895845784194163e-02
2.227710425158789587e+00 -2.055353728626788459e-02
1.985194450788368981e+00 -1.820437166978547405e-02
1.649216018270968975e+00 -1.514062376866960602e-02
1.337043637362598458e+00 -1.214395552043017260e-02
1.045133982328208644e+00 -9.698721312212832402e-03
8.354775665893438008e-01 -7.760618968200504522e-03
3.218474910224489172e-01 -2.985983122871611970e-03
1.607588542186728020e+01 -1.418400358463944577e-01
1.455931275643190759e+01 -1.292023054151977546e-01
1.317036919441538245e+01 -1.174400575636313643e-01
1.190005514458291103e+01 -1.065958463699653164e-01
1.073965029510901026e+01 -9.659071359719850758e-02
9.681257249035860823e+00 -8.735511998559450375e-02
8.717364366874127413e+00 -7.887724083277579401e-02
7.840908558509397608e+00 -7.111920046821661179e-02
7.045430052008421207e+00 -6.412500636142171029e-02
6.324285280754610383e+00 -5.757719723046830079e-02
5.609935199144290507e+00 -5.125014154754837375e-02
4.970986235008242993e+00 -4.553786865823378910e-02
4.351626280659716350e+00 -3.987390139452696297e-02
3.891694151631679865e+00 -3.560210446147596408e-02
3.438781855404304810e+00 -3.144148592111465496e-02
3.036156392042306695e+00 -2.785369324733708365e-02
2.709469372562826717e+00 -2.489299885345828967e-02
2.308068545220672174e+00 -2.122635847190881483e-02
2.057071595297564226e+00 -1.889489543066862412e-02
1.709254621226632187e+00 -1.567379678215408481e-02
1.452262704245253611e+00 -1.344338182438075194e-02
1.162849059653834560e+00 -1.064139627527193807e-02
8.664042852936475470e-01 -8.011784213575904451e-03
7.002582277951128198e-01 -6.492829801244656002e-03
1.657743681747055930e+01 -1.459950530447642336e-01
1.501805669099034546e+01 -1.330456974611643195e-01
1.358978707468917690e+01 -1.210644498402355662e-01
1.228306942596431384e+01 -1.098867767784817845e-01
1.108890244704827488e+01 -9.962807387405785142e-02
9.999325884521175212e+00 -9.010117505446764430e-02
9.006545303549783554e+00 -8.138905838064383613e-02
8.103515245007347545e+00 -7.356126387912348408e-02
7.283518345438404040e+00 -6.611280229246818685e-02
6.539812952121860867e+00 -5.958230863470996563e-02
5.802772243764803939e+00 -5.289894770526457762e-02
5.143235916517318707e+00 -4.698714435882173079e-02
4.554112681766963711e+00 -4.160823330538526710e-02
4.028600103913800190e+00 -3.691227099497544628e-02
3.560590610431218828e+00 -3.273909360897376414e-02
3.144344242063513484e+00 -2.880839704979210394e-02
2.806524008391463543e+00 -2.584968065527118095e-02
2.391317257803151186e+00 -2.207580375311282705e-02
2.131456740589422250e+00 -1.964440774995361225e-02
1.771523860057204747e+00 -1.625543540581956409e-02
1.505387346168319151e+00 -1.386440231135826692e-02
1.278314784803832316e+00 -1.170214581770168474e-02
9.989708882612899910e-01 -9.290502184440671898e-03
7.262563926342813225e-01 -6.709166825438647903e-03
1.709319344634668525e+01 -1.502693735393916263e-01
1.548995117976435054e+01 -1.370435223212333464e-01
1.402132993440410580e+01 -1.247096294032479374e-01
1.267715748682371135e+01 -1.133244222675491991e-01
1.144851934375100733e+01 -1.027176579177254551e-01
1.032694436763478230e+01 -9.303216985023073093e-02
9.304619377621220266e+00 -8.414801427311588422e-02
8.374290795155262757e+00 -7.586922713486723979e-02
7.529086889906325020e+00 -6.837464172411840402e-02
6.762219810366783435e+00 -6.163981756184738758e-02
6.067592798948406418e+00 -5.529229288769464679e-02
5.380018548982477000e+00 -4.915010973842567216e-02
4.712904331535183289e+00 -4.305249919854080981e-02
4.170067309988923832e+00 -3.819652571214511572e-02
3.686351993350986511e+00 -3.375917380109515198e-02
3.256219912918831838e+00 -2.977774014968840449e-02
2.906839394420511979e+00 -2.669243184532248819e-02
2.593373548394391381e+00 -2.389500888717980068e-02
2.208576869620407113e+00 -2.035472767984832995e-02
1.967968275520242116e+00 -1.806866944597447511e-02
1.634780085993995824e+00 -1.498803147724069550e-02
1.325220266220041632e+00 -1.201407994474699807e-02
1.035864051116454965e+00 -9.543379487532411415e-03
8.279508164107982626e-01 -7.628471447104085909e-03
1.762384220465828832e+01 -1.546188957650433127e-01
1.597535027917470174e+01 -1.410898655650641431e-01
1.446523971095106731e+01 -1.285121118353719227e-01
1.308265376356119525e+01 -1.168011084953459178e-01
1.181853194490691017e+01 -1.059798660527458691e-01
1.066416306592229191e+01 -9.600754331083578841e-02
9.611661341167456740e+00 -8.684183755144185557e-02
8.653300461026558921e+00 -7.844183995318286529e-02
7.782199745614434505e+00 -7.068209690580382065e-02
6.991630208036308858e+00 -6.363701659025657043e-02
6.275219940029284516e+00 -5.722890944939380831e-02
5.565691100904054167e+00 -5.084483215787651000e-02
4.931118171996735633e+00 -4.508886449453179679e-02
4.316246576100403409e+00 -3.952728010743607190e-02
3.816544514930601650e+00 -3.508369365668530249e-02
3.371854937138016428e+00 -3.084248166468293167e-02
3.010635694102538729e+00 -2.762023479000326465e-02
2.686504836824249232e+00 -2.475591357480142612e-02
2.288283476091547808e+00 -2.107561466094167932e-02
2.039335086386557361e+00 -1.880189557473950154e-02
1.694327917488981372e+00 -1.553122846490083246e-02
1.439501873242737595e+00 -1.318209699746094102e-02
1.139028227963593265e+00 -1.042850339439282611e-02
8.586122567721461429e-01 -7.839112921545703105e-03
6.939150332570335200e-01 -6.424722209699756589e-03
1.647477052287503341e+01 -1.452039132830852397e-01
1.492195102468472356e+01 -1.322949131076708584e-01
1.350013917400785779e+01 -1.203486363010461552e-01
1.219965981237838015e+01 -1.092118844987991361e-01
1.101161082856568108e+01 -9.899463297680891061e-02
9.927977776854120862e+00 -8.950966914614183478e-02
8.940828767021832491e+00 -8.096602435520185159e-02
8.043255953513311240e+00 -7.303275953878717031e-02
7.228248545514494694e+00 -6.563600690535884019e-02
6.489326235100595142e+00 -5.916589116303907353e-02
5.757161932046333419e+00 -5.250202023387824657e-02
5.102255880013819578e+00 -4.665182440941868791e-02
4.517204203663149897e+00 -4.136406582370571322e-02
3.995466097180137233e+00 -3.662483266332045712e-02
3.531018934637704554e+00 -3.229587819994288872e-02
3.117937609907966312e+00 -2.852818686599611214e-02
2.782692060801819078e+00 -2.557949760343478443e-02
2.370839225854066257e+00 -2.180054271248841116e-02
2.113079361080910878e+00 -1.950675654795055655e-02
1.756071187327596927e+00 -1.612287867566994382e-02
1.492199785430416537e+00 -1.368347966704082375e-02
1.266974498196769883e+00 -1.167019646983816217e-02
8.903867428794709493e-01 -8.257297483578344283e-03
7.197031845809890305e-01 -6.674372615704894651e-03
1.698851237295388472e+01 -1.494373758184539269e-01
1.539179333724234588e+01 -1.362622040401312018e-01
1.392957044684522749e+01 -1.239718091991405952e-01
1.259176063992391548e+01 -1.126255371169810476e-01
1.136927080664032630e+01 -1.020644071048407570e-01
1.025372462063855394e+01 -9.242428638607771973e-02
9.237159844181160651e+00 -8.356634634024218133e-02
8.312242875498128569e+00 -7.532679997512937986e-02
7.472255306389532059e+00 -6.787517257965010320e-02
6.710202811331984485e+00 -6.118921049577599747e-02
6.020181059546595215e+00 -5.486735659787248670e-02
5.337309349932405134e+00 -4.872186786878746068e-02
4.674819424113666244e+00 -4.269625005643448712e-02
4.136017026537635033e+00 -3.784566165378379365e-02
3.655972252476259676e+00 -3.350752167384088431e-02
3.228957853250187693e+00 -2.971363546973085357e-02
2.882302957062832682e+00 -2.645465195586269025e-02
2.571334136536884252e+00 -2.357742834009414479e-02
2.189577851382824125e+00 -2.008558527113197406e-02
1.950906654547318153e+00 -1.791900230730407440e-02
1.620444581657729088e+00 -1.492069543215119622e-02
1.313536992210037724e+00 -1.187423975577350625e-02
1.026664645196010639e+00 -9.341951823357393797e-03
8.013241141021439917e-01 -7.369277292292772917e-03
1.751709912167630634e+01 -1.537939255945797445e-01
1.587505521592021474e+01 -1.402754377803029640e-01
1.437144361479227506e+01 -1.277301343941519285e-01
1.299528400902721970e+01 -1.160783170079421056e-01
1.173742541269848161e+01 -1.053019061001677775e-01
1.058914959619838392e+01 -9.536231947387598107e-02
9.542390382745688626e+00 -8.624421026151023184e-02
8.589609723895524240e+00 -7.784728092778067654e-02
7.723779032657761334e+00 -7.018166233633152395e-02
6.938130487776075661e+00 -6.319717741047001236e-02
6.226450884603871749e+00 -5.682943148250673565e-02
5.521690810213001122e+00 -5.050392269589661781e-02
4.891522318753937171e+00 -4.475032495014141104e-02
4.281077670642143396e+00 -3.915521208294150957e-02
3.785110981238632544e+00 -3.473814640285689814e-02
3.343721479694687471e+00 -3.058363855677839749e-02
2.985285715528999795e+00 -2.737077215322658921e-02
2.663649143478630688e+00 -2.450486017465034957e-02
2.268655726503511882e+00 -2.080595779817273269e-02
2.021640603162808247e+00 -1.862794808116570791e-02
1.679522980825710610e+00 -1.538167678270913920e-02
1.426810582351061285e+00 -1.303096464340534714e-02
1.128904963735636535e+00 -1.027639499402396329e-02
8.509406256610660968e-01 -7.650529025647107365e-03
4.829941485011258751e-01 -4.446510828210545156e-03
1.637243990581162123e+01 -1.444300814851817438e-01
1.482608814448608570e+01 -1.315341853265315497e-01
1.341074077622237049e+01 -1.196265161193307003e-01
1.211653790248592344e+01 -1.085717801657143100e-01
1.093468308394529842e+01 -9.833066721416520994e-02
9.856944061120863410e+00 -8.891275186305043488e-02
8.875440785613227135e+00 -8.039123490328253796e-02
7.983211923718980252e+00 -7.249617097993286963e-02
7.173245499673431169e+00 -6.514887378071862467e-02
6.439169053900471340e+00 -5.874663890735394578e-02
5.711924334602351827e+00 -5.209660176834775280e-02
5.061440987050947804e+00 -4.631395268790726438e-02
4.480611046174783674e+00 -4.101226721934342345e-02
3.962709416518748196e+00 -3.633813218067808576e-02
3.501631796821191855e+00 -3.203500081239564479e-02
3.091795275774151364e+00 -2.825062766364992012e-02
2.759129128300987333e+00 -2.531270215984339142e-02
2.350464570837103917e+00 -2.153073334147079243e-02
2.094874883734214155e+00 -1.923287012181970276e-02
1.740773349936175940e+00 -1.600098040549693956e-02
1.479076240196323333e+00 -1.351263471301076581e-02
1.184254876695822301e+00 -1.066421620162748794e-02
8.823944839831741049e-01 -7.904137901780294850e-03
7.132159945943875590e-01 -6.541117604126666166e-03
1.688414268726488743e+01 -1.486745383767794082e-01
1.529387348414129377e+01 -1.355317415950912374e-01
1.383817670543029621e+01 -1.232835895064060133e-01
1.250674773825042330e+01 -1.119368424824208619e-01
1.129039035169808081e+01 -1.015198086226651447e-01
1.018083869424127386e+01 -9.188526164225484238e-02
9.170024816228185216e+00 -8.302843372351827178e-02
8.250597452181226643e+00 -7.485611634823322036e-02
7.415750140171371463e+00 -6.742553858743609296e-02
6.658612605196761791e+00 -6.067484506441789271e-02
5.973149374578540005e+00 -5.449372766333488577e-02
5.294876526284749474e+00 -4.835681707215525732e-02
4.637129681956424498e+00 -4.247271785058986254e-02
4.102175793099937628e+00 -3.755074167143005598e-02
3.625685350131024887e+00 -3.326306724584138230e-02
3.201889233140487789e+00 -2.943038258129570053e-02
2.857928759141409536e+00 -2.623714849621296488e-02
2.549455866337011045e+00 -2.342346471110013512e-02
2.170725058558407472e+00 -1.988369605486303704e-02
1.804114356848745659e+00 -1.667508832907062255e-02
1.606211809767643661e+00 -1.485459166454413185e-02
1.301907307461219743e+00 -1.180277321270683209e-02
1.017471690864017120e+00 -9.286466370829894734e-03
7.941232921165244374e-01 -7.373559452767903047e-03
1.741059470041509272e+01 -1.530641053728425127e-01
1.577518176704040798e+01 -1.395434385608871342e-01
1.427801863607806254e+01 -1.270589528256417799e-01
1.290825483547740582e+01 -1.154371773683296049e-01
1.165671627687003564e+01 -1.047095071770986902e-01
1.051441093495566115e+01 -9.476089835484642621e-02
9.473500136121298709e+00 -8.569369858309910937e-02
8.526246964987606702e+00 -7.730335733757029426e-02
7.665741886604833688e+00 -6.979408672751329090e-02
6.884991153818033283e+00 -6.272645349763705802e-02
6.177996358558583978e+00 -5.645847786297905624e-02
5.477964130637761109e+00 -4.997983296560672140e-02
4.798765238624108420e+00 -4.399150255421807598e-02
4.246210551007520095e+00 -3.888231444821394628e-02
3.753830437402575715e+00 -3.448843845778259282e-02
3.315810184745755951e+00 -3.044480741035779717e-02
2.960139538498193890e+00 -2.724230748492253995e-02
2.641001548985416392e+00 -2.428105332585829210e-02
2.249191880402390264e+00 -2.058928384094899089e-02
2.004192846334067468e+00 -1.850178301432122904e-02
1.664895369392168423e+00 -1.536169479575974321e-02
1.349699035084679588e+00 -1.231437969449238924e-02
1.055002892522208136e+00 -9.556514832483348210e-03
8.432578959623744375e-01 -7.598567508393697448e-03
3.248352847918057895e-01 -2.997411157235752802e-03
1.627039746589245439e+01 -1.437575714617048972e-01
1.473060753466186590e+01 -1.308956079646644011e-01
1.332163371452923428e+01 -1.190397623573664770e-01
1.203383915676972826e+01 -1.080213501398348819e-01
1.085807543157300969e+01 -9.781823892549737498e-02
9.786163894708202804e+00 -8.855258276172608967e-02
8.810399475395618296e+00 -7.994571849013631937e-02
7.923546310845232199e+00 -7.209066697455908390e-02
7.118610306479625116e+00 -6.479041178565231318e-02
6.389305279251622949e+00 -5.845083771078068979e-02
5.666942947187687984e+00 -5.192750995600604880e-02
5.020998172408646099e+00 -4.603923518728054998e-02
4.395001154263597165e+00 -4.027518205436513010e-02
3.930154345905432223e+00 -3.611247484581067008e-02
3.472508778382854544e+00 -3.202172269077255273e-02
3.065770843817348990e+00 -2.833201162759062253e-02
2.735735199828309483e+00 -2.518889451700343299e-02
2.330311935352843200e+00 -2.139888956670224843e-02
2.076806010432403760e+00 -1.910591313543697628e-02
1.725605819970675636e+00 -1.602875787542238500e-02
1.466024095181992726e+00 -1.348639402536880132e-02
1.173783431160999591e+00 -1.065995837429215519e-02
8.745362480789281578e-01 -7.891368185818007849e-03
7.068363708185601002e-01 -6.613886347880245688e-03
1.678001299858715711e+01 -1.479805975477966606e-01
1.519627596956046389e+01 -1.348455469381459881e-01
1.374704855207585830e+01 -1.226462462993619940e-01
1.242199178985624819e+01 -1.113613245035707522e-01
1.121190727100149331e+01 -1.009769519857312281e-01
1.010824804532273369e+01 -9.138582321618340942e-02
9.103226107948076518e+00 -8.256304579345642713e-02
8.189281955910718835e+00 -7.444543371748418847e-02
7.359580237031503103e+00 -6.706457838084832479e-02
6.607296521340130901e+00 -6.032766611518450284e-02
5.861932909445942919e+00 -5.375066315850643428e-02
5.195129632954577303e+00 -4.757067373025119367e-02
4.599657678506090974e+00 -4.228180089077305387e-02
4.068509185875504919e+00 -3.744383635920311287e-02
3.595643956495075955e+00 -3.319777813011046824e-02
3.175098764268896367e+00 -2.917601460229057864e-02
2.833811599084557820e+00 -2.611875404773804019e-02
2.414393828914314533e+00 -2.215918880850729911e-02
2.152008488263292829e+00 -1.976405848343008864e-02
1.788412425601000999e+00 -1.653391285301106586e-02
1.519726899111483842e+00 -1.402991449910813773e-02
1.290401890481452929e+00 -1.202596801673488577e-02
1.008376500435354650e+00 -9.278991042096939104e-03
7.330734851219424808e-01 -6.656613970277541932e-03
1.730435662255663942e+01 -1.523472993857145907e-01
1.567550805666044234e+01 -1.388958958381641406e-01
1.418488053572109742e+01 -1.264529678801621371e-01
1.282157079158316648e+01 -1.148388814061425400e-01
1.157623724057219761e+01 -1.041451768340216077e-01
1.043999145998715861e+01 -9.424064071593565850e-02
9.404974273198812185e+00 -8.522922958742304433e-02
8.463284653606475416e+00 -7.687059429047241044e-02
7.607987450136417529e+00 -6.941149282482636518e-02
6.832235572375111587e+00 -6.237139659780103346e-02
6.129801225075068416e+00 -5.616094889887147251e-02
5.434534356757116491e+00 -4.969013274767258848e-02
4.760179785824631971e+00 -4.378199563795823201e-02
4.211559278166140174e+00 -3.867632681850418502e-02
3.722747041070458618e+00 -3.425567567752781789e-02
3.288143847683540955e+00 -3.032847143207156176e-02
2.935181413167911924e+00 -2.713232168329886285e-02
2.618557908652283661e+00 -2.417018761983226113e-02
2.229827880720178790e+00 -2.048018726421532709e-02
1.986800929535691873e+00 -1.835604723926052145e-02
1.650352184140715828e+00 -1.536467350561914781e-02
1.337801807175232893e+00 -1.234453279156400886e-02
1.045588445777141162e+00 -9.524937207756383958e-03
8.357368751843627930e-01 -7.577853204662980853e-03
1.784387276656281429e+01 -1.568068440272658293e-01
1.616857574048876245e+01 -1.430545024259602949e-01
1.463542239543459900e+01 -1.302879169353411692e-01
1.323294951702801114e+01 -1.184071545235252931e-01
1.195139071249814222e+01 -1.074390844232782499e-01
1.078182064001106966e+01 -9.733202707145557908e-02
9.715835558799698290e+00 -8.805294420511351750e-02
8.745660629286096110e+00 -7.950767438478441307e-02
7.864175929757087680e+00 -7.167901665054648985e-02
7.064324258074973883e+00 -6.456947067676976904e-02
6.339746856227598926e+00 -5.809625115432643511e-02
5.622261308219957954e+00 -5.161471239908362041e-02
4.980768835246855097e+00 -4.571880837010752069e-02
4.359283134265143467e+00 -4.004835501738780029e-02
3.854294685396328468e+00 -3.542827346795483778e-02
3.404916696295006595e+00 -3.146888938682024933e-02
3.040020635162258955e+00 -2.811012836028946651e-02
2.712556617595489161e+00 -2.504731541840219886e-02
2.310328142131693241e+00 -2.141243923561618120e-02
2.058915273444434479e+00 -1.913870367181470106e-02
1.710500781331139475e+00 -1.587387053090398223e-02
1.453104802074987711e+00 -1.358016457485842175e-02
1.149779307485918611e+00 -1.070015567331450770e-02
8.667092137498283444e-01 -7.879388840116257134e-03
7.004334176269713108e-01 -6.377925340421732037e-03
1.667611511785667489e+01 -1.472531554646817897e-01
1.509902308076701516e+01 -1.341615358174816364e-01
1.365633242598999253e+01 -1.219965150003152476e-01
1.233764397402563340e+01 -1.107483392605707051e-01
1.113375652540895189e+01 -1.004097684037794508e-01
1.003611900803942447e+01 -9.085300222130071601e-02
9.036789879539684378e+00 -8.198759251412958415e-02
8.128308837583050561e+00 -7.400633042691685815e-02
7.303685485731920224e+00 -6.668298974985589767e-02
6.556318212569432369e+00 -5.995047766503803360e-02
5.815942143615964177e+00 -5.338038888979566160e-02
5.153699001080819464e+00 -4.725073897733746142e-02
4.562406271309009220e+00 -4.206951933111376107e-02
4.035110941562463083e+00 -3.723808631616701281e-02
3.565761989356355688e+00 -3.294048413393543817e-02
3.148446931686087247e+00 -2.903347117399563554e-02
2.809795292353557628e+00 -2.598832437152982094e-02
2.393715612185649100e+00 -2.202667019935761542e-02
2.133443732170869467e+00 -1.963387902299924825e-02
1.772885224876801891e+00 -1.638428294987792286e-02
1.506402543530216631e+00 -1.400366619250613572e-02
1.278987370545346947e+00 -1.193456509598766861e-02
8.987624096231678905e-01 -8.419233658209655108e-03
7.264213543391265793e-01 -6.608646326553246388e-03
1.719832294430800346e+01 -1.515589490285487173e-01
1.557614877231314487e+01 -1.381790572161618602e-01
1.409206882351045564e+01 -1.257763113117870979e-01
1.273523443536819855e+01 -1.142036723065438103e-01
1.149614051266660475e+01 -1.035542716136975128e-01
1.036595513253027612e+01 -9.369187541362342109e-02
9.336777052695047985e+00 -8.473071884867824921e-02
8.400629619685403782e+00 -7.641556632352163037e-02
7.550571639691940007e+00 -6.896888919584202859e-02
6.779716763765657461e+00 -6.198144102041876213e-02
6.081869431370569679e+00 -5.583363574340399066e-02
5.391347950677703338e+00 -4.937548559486362038e-02
4.721717119830126208e+00 -4.353991908159141749e-02
4.177115562238865820e+00 -3.844843997444958444e-02
3.692016093895808648e+00 -3.400893498706408086e-02
3.260564260748916254e+00 -3.011873746341540287e-02
2.910302819134375607e+00 -2.696481686776380782e-02
2.596285073520718800e+00 -2.411093450268689958e-02
2.210618703454024558e+00 -2.035791083546943658e-02
1.969641659025447744e+00 -1.819299821395148342e-02
1.635927227536095652e+00 -1.524125396891192440e-02
1.325984300994888843e+00 -1.236303769998064496e-02
1.036329687996593751e+00 -9.483494868450254717e-03
8.088773744615352923e-01 -7.629817499373916893e-03
1.773579028458222240e+01 -1.560198991918810563e-01
1.606707572060098599e+01 -1.423166627999369882e-01
1.454047482475755082e+01 -1.295594457106202524e-01
1.314454869138880966e+01 -1.177625504685799185e-01
1.186936640602872295e+01 -1.068269002091754710e-01
1.070594907050488587e+01 -9.675438292764748649e-02
9.645815395981548690e+00 -8.749775885403050790e-02
8.681339340620418454e+00 -7.899195391328779625e-02
7.805141695339010255e+00 -7.127351264494043159e-02
7.010232568288475186e+00 -6.412329484744069830e-02
6.290432565384822539e+00 -5.768647920898320458e-02
5.577855889556890823e+00 -5.116599051003536264e-02
4.940754775510349361e+00 -4.540278133429119511e-02
4.323778452502489600e+00 -3.980091282634420219e-02
3.822581278756216783e+00 -3.518789977949404041e-02
3.376569024944990449e+00 -3.122604127375874089e-02
3.014423820161347578e+00 -2.787097774089080174e-02
2.689543260668657343e+00 -2.489121986552517152e-02
2.290544313736908588e+00 -2.128082870913812139e-02
2.041096832291623198e+00 -1.899900647861093791e-02
1.695574306544830101e+00 -1.570780102137142586e-02
1.440372195479595607e+00 -1.345699470735711202e-02
1.139586426514934692e+00 -1.070830594311767553e-02
8.589325096127935488e-01 -7.857278511300693283e-03
4.874476829208851947e-01 -4.654670513743471884e-03
1.657250272677365999e+01 -1.465316620663253133e-01
1.500205689703241418e+01 -1.334347971147927248e-01
1.356589243515233534e+01 -1.213194222937915429e-01
1.225362535669314568e+01 -1.101360508846791764e-01
1.105589651548165619e+01 -9.976547666665137870e-02
9.964251465124327467e+00 -9.029889875671398558e-02
8.970656908853115397e+00 -8.147845626807138919e-02
8.067666994520232393e+00 -7.354059432856704936e-02
7.248139398523356647e+00 -6.627880232226335266e-02
6.505635260726844393e+00 -5.955333885223962342e-02
5.770190202008445013e+00 -5.298402939659575817e-02
5.112571985674145836e+00 -4.707815863667164785e-02
4.525470291264359624e+00 -4.177180671003317969e-02
4.002010648610458077e+00 -3.684259457812503330e-02
3.536156503782211580e+00 -3.266113974953172711e-02
3.122040411125280635e+00 -2.887462655812747872e-02
2.785964831785319618e+00 -2.584222826314197877e-02
2.373210071678875099e+00 -2.188294489137881937e-02
2.114987902103901973e+00 -1.948982674099751858e-02
1.757434837213647016e+00 -1.622481695536354823e-02
1.493147724153689904e+00 -1.397139693976566337e-02
1.195461347803682850e+00 -1.109082236342670558e-02
8.906993668140605891e-01 -8.187633534938001598e-03
7.199289678402903681e-01 -6.842566359880090585e-03
1.709254365505544015e+01 -1.507809211004030314e-01
1.547709918209048396e+01 -1.374357614240195591e-01
1.399953213210534386e+01 -1.250717365328543884e-01
1.264913757329804511e+01 -1.135962311143188380e-01
1.141645814098642120e+01 -1.029101152630805677e-01
1.029237191714831390e+01 -9.318407877427879737e-02
9.268869951822594544e+00 -8.419917039757920940e-02
8.338286488478987124e+00 -7.595648586028361238e-02
7.493487580639286882e+00 -6.843298079010279311e-02
6.727577272118774765e+00 -6.163413073918478507e-02
6.034363661112589483e+00 -5.542065512153978440e-02
5.348546926690573855e+00 -4.904270348560228060e-02
4.683662024405736979e+00 -4.309022937743661047e-02
4.142980185368105417e+00 -3.820287137136534061e-02
3.661445210851811183e+00 -3.388542705591851556e-02
3.233321390265560424e+00 -2.995658608065845940e-02
2.885797203224963692e+00 -2.679229541891140626e-02
2.574164293908708601e+00 -2.390399037925373601e-02
2.191638850454774357e+00 -2.022143715607103986e-02
1.821406656285531556e+00 -1.688824111581674683e-02
1.621586191989732972e+00 -1.504164479240061372e-02
1.314205945347223903e+00 -1.231969181080931793e-02
1.027046499450513739e+00 -9.623865779494833808e-03
8.015696209286752305e-01 -7.441597167410366268e-03
1.762797176372040298e+01 -1.552129156440122393e-01
1.596589685008430948e+01 -1.415329883853575776e-01
1.444591541339609364e+01 -1.288055305780036741e-01
1.305647485627039472e+01 -1.170182171051144943e-01
1.178765565064147403e+01 -1.061860713366588188e-01
1.063040517319743650e+01 -9.618652666116855876e-02
9.576188799276875940e+00 -8.693110289679824298e-02
8.617338251814386396e+00 -7.845918797278868262e-02
7.746457969808504096e+00 -7.069212791136825214e-02
6.956648025509577948e+00 -6.372676139664429362e-02
6.241454099029732028e+00 -5.719775871943132833e-02
5.533696276911332035e+00 -5.085350505620255673e-02
4.847068058986296002e+00 -4.457997158907177349e-02
4.288539083868551316e+00 -3.961279681346724368e-02
3.790967250574504011e+00 -3.492875891685064127e-02
3.348396271233287980e+00 -3.096479969258046291e-02
2.989074312376585052e+00 -2.761529223911045675e-02
2.666710442736458297e+00 -2.475305144023319873e-02
2.270862207034701097e+00 -2.101738717050297134e-02
2.023418615656969788e+00 -1.864800203574258977e-02
1.680792394993423811e+00 -1.553058886480575967e-02
1.362472193150454647e+00 -1.267562124216904673e-02
1.064971178129597185e+00 -9.827317284035340730e-03
8.511717914269174567e-01 -7.834866585079397483e-03
3.278597639076523129e-01 -3.141055255552886814e-03
1.646921426655793397e+01 -1.457407373009705354e-01
1.490539370149740428e+01 -1.326869557515535092e-01
1.347581381258091326e+01 -1.206334089974625268e-01
1.216997081027699679e+01 -1.094717871719910751e-01
1.097851064367340612e+01 -9.913818822024164645e-02
9.892732661957747808e+00 -8.964148203469313181e-02
8.904943536928083603e+00 -8.094074851218867328e-02
8.007369134074645345e+00 -7.305203831732848263e-02
7.192898665144157988e+00 -6.584089371221441001e-02
6.455264475789047829e+00 -5.912573030351161302e-02
5.724796946495779970e+00 -5.259893261249054541e-02
5.071691938572905123e+00 -4.672708593692035534e-02
4.438982965500871458e+00 -4.098389820039317205e-02
3.969134574364480805e+00 -3.656556171932925231e-02
3.506675901634936920e+00 -3.241421943383750864e-02
3.095804189077675517e+00 -2.854619473252963807e-02
2.762403523555868823e+00 -2.568006790619228527e-02
2.352854922642598989e+00 -2.172114891311283449e-02
2.096801658753699282e+00 -1.933297503922234289e-02
1.742132327933622271e+00 -1.605473939232344299e-02
1.479996192916313014e+00 -1.381030919504990136e-02
1.184850418649068926e+00 -1.107571098956003884e-02
8.827138916064399821e-01 -8.163902258759906522e-03
7.134273545199881772e-01 -6.616562848229636147e-03
1.698711088440317951e+01 -1.499809578917017105e-01
1.537831723345132140e+01 -1.366761090799312739e-01
1.390742916692133058e+01 -1.242892179163743449e-01
1.256347995346135349e+01 -1.129090126371655456e-01
1.133707981412795185e+01 -1.022662892039088861e-01
1.021906632741620058e+01 -9.258491843928930154e-02
9.201364234180095636e+00 -8.364159600931446448e-02
8.276346668170313947e+00 -7.542053917936723806e-02
7.436683058346510222e+00 -6.794052274813600079e-02
6.675774484857163849e+00 -6.121181063938341965e-02
5.921951147704704432e+00 -5.424608639182589703e-02
5.247807234943320687e+00 -4.813599732115043245e-02
4.645829914455137377e+00 -4.274085742922190817e-02
4.109027339515095356e+00 -3.795740199537019771e-02
3.631156992792685667e+00 -3.354512255180068514e-02
3.206239965688393312e+00 -2.969164823966672154e-02
2.861419577362386502e+00 -2.647759236904691227e-02
2.437736873281777683e+00 -2.257385198768484605e-02
2.172758056536234772e+00 -2.007551339586971864e-02
1.805579711441713808e+00 -1.662449775832075538e-02
1.534181311589306596e+00 -1.422395737183222014e-02
1.302601761179144058e+00 -1.217059089745799356e-02
1.017925106483658082e+00 -9.579622342565066034e-03
7.399742695363819012e-01 -6.756848679118890658e-03
1.752036930930264447e+01 -1.543863510486722657e-01
1.586497970408597702e+01 -1.407214685941216847e-01
1.435174363596336633e+01 -1.280646705773771099e-01
1.296885282107526649e+01 -1.163066680049732043e-01
1.170633789363746047e+01 -1.055079676660992255e-01
1.055520045500083626e+01 -9.555706351077551675e-02
9.506887270139003476e+00 -8.627677073373445082e-02
8.553649760429497206e+00 -7.790347178521207783e-02
7.688061864797191447e+00 -7.018713055151371005e-02
6.903294029026538325e+00 -6.324127758303522973e-02
6.192815635372070915e+00 -5.676179281305811924e-02
5.489794953652623377e+00 -5.050090251224918086e-02
4.808043434518491033e+00 -4.421290873323507203e-02
4.253566915592932318e+00 -3.924689184471188974e-02
3.759637008499757460e+00 -3.464944388705953199e-02
3.320473324771731072e+00 -3.068448282766348539e-02
2.963871730438620400e+00 -2.733847249230209400e-02
2.644003083978056612e+00 -2.447196531711281348e-02
2.251357471792837295e+00 -2.087986541665763987e-02
2.005891386587889791e+00 -1.847178744606655862e-02
1.666077615507828957e+00 -1.533796076084245966e-02
1.350510515111604137e+00 -1.247637521881232205e-02
1.055503152769620367e+00 -9.782545898607183585e-03
8.435956310396669489e-01 -7.803309385535171089e-03
1.806941483216646560e+01 -1.588586562424851023e-01
1.636614555256463532e+01 -1.449182076372837191e-01
1.480903075090571086e+01 -1.319421380289000356e-01
1.338604798064851664e+01 -1.198914414281127827e-01
1.208664252903386149e+01 -1.087924702031495272e-01
1.090133711893509272e+01 -9.854608812759625691e-02
9.821579212125087111e+00 -8.915122510555881230e-02
8.839520128337012395e+00 -8.046493460830984878e-02
7.947326378327869811e+00 -7.257808224066297775e-02
7.138029522422825401e+00 -6.531607752792137345e-02
6.405139254794953274e+00 -5.876430215991731987e-02
5.679653437165079310e+00 -5.218808105594927721e-02
5.031084615816670436e+00 -4.628236821127242051e-02
4.402851873241650615e+00 -4.059780777742948848e-02
3.892555822293557899e+00 -3.596138065680244689e-02
3.438413771343582503e+00 -3.177243409671624830e-02
3.069705254765230151e+00 -2.827917263159968400e-02
2.738937631793763927e+00 -2.538494170515788115e-02
2.332632653978279791e+00 -2.160291200510838089e-02
2.078713689727333058e+00 -1.923559560518478886e-02
1.726907625474938257e+00 -1.587124899929032856e-02
1.466971347466938136e+00 -1.367805207139588704e-02
1.160684877734798670e+00 -1.081489655641025387e-02
8.748718723203503522e-01 -8.139100182362499908e-03
7.070239433800610263e-01 -6.437814921737771215e-03
1.688196521427281027e+01 -1.491380115854679944e-01
1.527988367059152885e+01 -1.358719327471583638e-01
1.381558145653185221e+01 -1.235263641406354890e-01
1.247816443462174618e+01 -1.121870404765117485e-01
1.125802782549762782e+01 -1.015920700482443456e-01
1.014605650338057785e+01 -9.195302539512928419e-02
9.134236358907301678e+00 -8.307235919457708895e-02
8.214670289626505806e+00 -7.485439539214101823e-02
7.380243337094245959e+00 -6.742371567173850722e-02
6.624226591533647124e+00 -6.075902678976354693e-02
5.875549489780854451e+00 -5.380566253182958447e-02
5.205991360234923704e+00 -4.775242165895218077e-02
4.608217358354067983e+00 -4.252504629991056551e-02
4.075319965426812630e+00 -3.759541181351514633e-02
3.601021874919998478e+00 -3.315289164735551325e-02
3.179378338957025818e+00 -2.938378093039916913e-02
2.837203961534274121e+00 -2.617833437598136512e-02
2.416895660318836736e+00 -2.240905796606547720e-02
2.154043189453047180e+00 -1.991456982310021995e-02
1.789837924142866354e+00 -1.644623476678626003e-02
1.520699500819821637e+00 -1.400002857430969645e-02
1.291121743235911223e+00 -1.193221527075605595e-02
9.072656426487391013e-01 -8.378590674412060915e-03
7.332491853687765904e-01 -6.697645743594486667e-03
1.741309953086759066e+01 -1.535031028894612015e-01
1.576448436372207773e+01 -1.398922721229899635e-01
1.425776192761908412e+01 -1.272735190378638803e-01
1.288148239512144322e+01 -1.155591259869968579e-01
1.162533417904490918e+01 -1.048035480955573223e-01
1.048037343913559560e+01 -9.489391537530357523e-02
9.437873412370194615e+00 -8.565658381412397104e-02
8.490335732063714502e+00 -7.732270239182531535e-02
7.630050135892808783e+00 -6.965501881451713340e-02
6.850285525124702346e+00 -6.272117588816919498e-02
6.144498951087940419e+00 -5.630358180949420616e-02
5.446209824390681575e+00 -5.012289412592764448e-02
4.769212052396617274e+00 -4.382177997690302196e-02
4.218791572207331697e+00 -3.885691607184225266e-02
3.728548286040835880e+00 -3.435570485194171242e-02
3.292671649737714645e+00 -3.045484277443960552e-02
2.938781209300152852e+00 -2.716591744862079452e-02
2.621466476066590001e+00 -2.433286936341872223e-02
2.231989450151639076e+00 -2.072878364453879102e-02
1.988586040248679243e+00 -1.828032918814321423e-02
1.651591400643948049e+00 -1.532384148552888223e-02
1.338573354067938759e+00 -1.226209944819607427e-02
1.046107439868981581e+00 -9.725920162558973972e-03
8.164901765241520115e-01 -7.493338711483621579e-03
1.795994876462198420e+01 -1.579769318835265723e-01
1.626347399404384220e+01 -1.440660018986973379e-01
1.471306317595689706e+01 -1.311466100293706416e-01
1.329665082395367115e+01 -1.191713620807650087e-01
1.200371304570139941e+01 -1.080695834695544338e-01
1.082464459775500742e+01 -9.785731928722586626e-02
9.750830149608479047e+00 -8.847237933482220151e-02
8.774465866650475121e+00 -7.985787336273604542e-02
7.887676021614979938e+00 -7.200244827733803810e-02
7.083515165504232769e+00 -6.482829272777002050e-02
6.355340471941733682e+00 -5.824686981524725832e-02
5.634793175110706542e+00 -5.177674223125634106e-02
4.990723032253995939e+00 -4.590344954080521206e-02
4.366992608335267256e+00 -4.019212802824109060e-02
3.860523774702552480e+00 -3.567161822701685192e-02
3.409847141081369326e+00 -3.148590772186945358e-02
3.043962609542443243e+00 -2.799761891017729654e-02
2.715760268076023110e+00 -2.506138948114411055e-02
2.312669527856923590e+00 -2.142027120598982010e-02
2.060779538341422690e+00 -1.908137053653251661e-02
1.711815680546451945e+00 -1.567636445086077399e-02
1.454075211180493321e+00 -1.352317746231584961e-02
1.150374560450410977e+00 -1.066636141276973773e-02
8.670011186836376060e-01 -8.076659802964635676e-03
4.920090300771784442e-01 -4.543490713595858474e-03
1.677708571328703613e+01 -1.482605424825647056e-01
1.518175643035610811e+01 -1.350312657530900740e-01
1.372413604806125242e+01 -1.227353512551368486e-01
1.239318837057811606e+01 -1.113591793266531238e-01
1.117939241458696031e+01 -1.009401822365849494e-01
1.007349052367108122e+01 -9.129953234086606029e-02
9.067344799784892828e+00 -8.244094227861860358e-02
8.153345678912698347e+00 -7.426105431423980774e-02
7.324101542149769273e+00 -6.688227820202145846e-02
6.573030638431171191e+00 -6.023259965287400264e-02
5.829304685514800966e+00 -5.334018395613830676e-02
5.164410700275400501e+00 -4.751303847263287777e-02
4.570923267819218871e+00 -4.211225724314007074e-02
4.041861908436350959e+00 -3.728456325777997071e-02
3.571138930264817546e+00 -3.282471897369083208e-02
3.152672373558821572e+00 -2.905957432906177557e-02
2.813197471179115894e+00 -2.586076182301955129e-02
2.396237858166491819e+00 -2.218095204075236013e-02
2.135462546137590678e+00 -1.974366812032824631e-02
1.774232300307473587e+00 -1.626129589105607121e-02
1.507404683638118970e+00 -1.376679165389967097e-02
1.206827234255418491e+00 -1.102610184379683445e-02
8.991065623300573684e-01 -8.293355746001566595e-03
7.267052586847749795e-01 -6.600210178357618189e-03
1.730602256727401667e+01 -1.526460207306172823e-01
1.566422335427818169e+01 -1.390684913745922624e-01
1.416423332150284686e+01 -1.264905403056086342e-01
1.279450092623114799e+01 -1.148310552418729535e-01
1.154467819706131770e+01 -1.040643076344476142e-01
1.040588473016966375e+01 -9.414071840878561470e-02
9.369270128351400828e+00 -8.503963304311895621e-02
8.427283902056922571e+00 -7.670526071064059925e-02
7.572322423426876448e+00 -6.920131386542134611e-02
6.797638966391620130e+00 -6.217189364221314962e-02
6.096461931116752275e+00 -5.585309169574833449e-02
5.403044657921783234e+00 -4.967297194378318681e-02
4.730802082472354009e+00 -4.350684739196068740e-02
4.184326326381939687e+00 -3.848462713518923523e-02
3.697736611907670223e+00 -3.412633469307579243e-02
3.265091517346069061e+00 -3.010865757134097848e-02
2.914015247120520513e+00 -2.696748062520964648e-02
2.599209049168643926e+00 -2.403415811732163149e-02
2.212795068338542670e+00 -2.045529025025405803e-02
1.838921823241132847e+00 -1.703017394386800720e-02
1.637133287109209023e+00 -1.516962915891169675e-02
1.326744221477097030e+00 -1.207759451110036915e-02
1.036761213526529390e+00 -9.573434838054900239e-03
8.091407918280169032e-01 -7.516425326289578011e-03
1.785070179658508138e+01 -1.571377483339742309e-01
1.616102902733923230e+01 -1.432691301543736750e-01
1.461740441977287475e+01 -1.303495951619248749e-01
1.320756800725286695e+01 -1.184212693023816293e-01
1.192104820566177814e+01 -1.073708676839327802e-01
1.074825315115432822e+01 -9.722221535097080869e-02
9.680544375858858075e+00 -8.782036243152772925e-02
8.709734988532119360e+00 -7.933275874467124456e-02
7.828402193393127817e+00 -7.148846735978132971e-02
7.029292908004933338e+00 -6.428943854991743534e-02
6.305907372508076314e+00 -5.789108003410580600e-02
5.590230301094279319e+00 -5.130233592840859752e-02
4.896023712958593954e+00 -4.506016840943148638e-02
4.331398736558139895e+00 -3.982448418069465396e-02
3.828654595336979938e+00 -3.536182172043573352e-02
3.381407691748610667e+00 -3.127133034272930323e-02
3.018339335371620358e+00 -2.779441094345683205e-02
2.692706651809867680e+00 -2.475763308750759950e-02
2.292805995691448384e+00 -2.113283315997972756e-02
2.042901660770709338e+00 -1.887988742999441305e-02
1.696901115659981141e+00 -1.556493797248125789e-02
1.375434052028957188e+00 -1.254425736716494218e-02
1.075039636232499873e+00 -9.889597372638985612e-03
8.592640468718208968e-01 -7.933553178833008604e-03
3.309114262655854510e-01 -2.945712840401843238e-03
1.667251126643530768e+01 -1.475027089873364172e-01
1.508393912074724241e+01 -1.343192535307198565e-01
1.363301205175116948e+01 -1.220832923452713215e-01
1.230855712033857863e+01 -1.107311282535136110e-01
1.110106142113212258e+01 -1.003616952024696529e-01
1.000129048171506874e+01 -9.073875764427460910e-02
9.000964967237411685e+00 -8.193035489187823484e-02
8.092423962640371116e+00 -7.379574407790809309e-02
7.268401555197050001e+00 -6.645991651948922330e-02
6.522156414410962277e+00 -5.982409267476875708e-02
5.783470290733768948e+00 -5.314570355233558252e-02
5.123117833050901737e+00 -4.715286171204477461e-02
4.483547422902574020e+00 -4.124279448137619514e-02
4.008663234475330128e+00 -3.699369114433820327e-02
3.541438088517677496e+00 -3.266877535559507828e-02
3.126226169272023014e+00 -2.889834732293623115e-02
2.789365113952900987e+00 -2.567629254902654978e-02
2.375681539997611669e+00 -2.197412227863746945e-02
2.117029055328571552e+00 -1.965470810023378645e-02
1.758800178761924959e+00 -1.621310090180484373e-02
1.494135441974229428e+00 -1.367012634514407250e-02
1.196114945230573268e+00 -1.092696599089094597e-02
8.910553432661829643e-01 -8.205992471946036565e-03
7.201208446889517667e-01 -6.723415633276631602e-03
1.719930184250551974e+01 -1.518584842603683815e-01
1.556427810436039039e+01 -1.383627782474684265e-01
1.407095503035242778e+01 -1.258443459242340468e-01
1.270783577533518560e+01 -1.142000761328086089e-01
1.146440974897813270e+01 -1.034777424698824916e-01
1.033178054576968208e+01 -9.359583051562644918e-02
9.301027238709407285e+00 -8.453568546333253830e-02
8.364641278084276266e+00 -7.625119355599756232e-02
7.514973850631641028e+00 -6.880046544306435419e-02
6.745247137709310614e+00 -6.178977029287070766e-02
5.982938430859649159e+00 -5.493243593438665306e-02
5.301203039139979367e+00 -4.884047837863600416e-02
4.692622136555101520e+00 -4.326928272048473356e-02
4.150067853344963531e+00 -3.834741343480056741e-02
3.667121051668192244e+00 -3.392191157411438701e-02
3.237790607125181630e+00 -2.994684904402726555e-02
2.889413031607240612e+00 -2.662046812456215009e-02
2.461367233205218330e+00 -2.270330958817478803e-02
2.193749026187233220e+00 -2.028201360006787191e-02
1.822960426967009884e+00 -1.691600105582618044e-02
1.548864694858635760e+00 -1.419769231874002877e-02
1.314984309287919872e+00 -1.220948730628320170e-02
1.027564186680160141e+00 -9.567646890516728897e-03
7.468912435992571819e-01 -6.960572582900877679e-03
1.774173268862316988e+01 -1.563570139882399790e-01
1.605883551050716562e+01 -1.425011436111542351e-01
1.452203934046521461e+01 -1.296482116263806272e-01
1.311890319445368291e+01 -1.177672449196582177e-01
1.183881458418845689e+01 -1.067618069986425444e-01
1.067215259001438810e+01 -9.665302093000352479e-02
9.610515655020815728e+00 -8.735366609282912975e-02
8.645406880030792607e+00 -7.885842783782852361e-02
7.769344051114621230e+00 -7.103472738038481282e-02
6.975486792789324930e+00 -6.389369551827632498e-02
6.256795157069936941e+00 -5.751034505155609711e-02
5.545914250288547898e+00 -5.096634673602287030e-02
4.856612055215829393e+00 -4.480221535859493787e-02
4.296160647691818824e+00 -3.957540373060813854e-02
3.797036434199718702e+00 -3.510418932169129952e-02
3.353176815035806335e+00 -3.107509090612391514e-02
2.992929066842259012e+00 -2.765116240594636676e-02
2.669827014586691583e+00 -2.460965326683399457e-02
2.273142136570961647e+00 -2.096583162348207227e-02
2.025216047085164561e+00 -1.884670157213135661e-02
1.682033005609516740e+00 -1.552133177123234814e-02
1.363353777420793111e+00 -1.249408122034023974e-02
1.065526982130877487e+00 -9.781819077540842428e-03
8.515413771083655270e-01 -7.858299063340540291e-03
1.830044858745247893e+01 -1.609314061868571399e-01
1.656826437600035717e+01 -1.467635985257182418e-01
1.498643862221688572e+01 -1.335999943418257896e-01
1.354215561237345788e+01 -1.214169650464319433e-01
1.222426938554299269e+01 -1.101483174082911881e-01
1.102315536205214919e+01 -9.975570920355732174e-02
9.929400374275616059e+00 -9.022433405727851852e-02
8.934840536359795138e+00 -8.142608184379307446e-02
8.031792422541345289e+00 -7.343987986542274693e-02
7.213007226916505310e+00 -6.611511044454410069e-02
6.471553837511414997e+00 -5.945932408903954053e-02
5.737859038912898946e+00 -5.284187925682156534e-02
5.082087961906934126e+00 -4.678616135647882535e-02
4.447110881756971779e+00 -4.097338295325664986e-02
3.931330765265278693e+00 -3.631469936156661582e-02
3.472470076135577344e+00 -3.207367508513967597e-02
3.099895272709030092e+00 -2.876120792428247044e-02
2.765721901720209708e+00 -2.550132197986412427e-02
2.355318464411326751e+00 -2.186879488749681952e-02
2.098766760562876588e+00 -1.950745690656028458e-02
1.743500726941923595e+00 -1.618316088397368444e-02
1.480992396950975731e+00 -1.377692121198724126e-02
1.171664180651747600e+00 -1.090637727289137451e-02
8.830795113573366439e-01 -8.137804840979983786e-03
7.136957740400928785e-01 -6.650034218071093281e-03
1.709283100360179830e+01 -1.510729080774934341e-01
1.546465597151092375e+01 -1.376145016222107276e-01
1.397811058323136457e+01 -1.251397070110660537e-01
1.262152747651106210e+01 -1.135422809352412965e-01
1.138456483624414339e+01 -1.028612716655372961e-01
1.025799194250682689e+01 -9.302208339675165083e-02
9.233170232063791616e+00 -8.407197489408672897e-02
8.302394088147945439e+00 -7.577048309364413370e-02
7.457989731592068239e+00 -6.833675400559613422e-02
6.693177233698017758e+00 -6.137864200288325328e-02
5.935995661687663905e+00 -5.459543068006279809e-02
5.259001682670072952e+00 -4.847490054621703126e-02
4.654662130590788927e+00 -4.295053022297225243e-02
4.116015187369945316e+00 -3.808553062261353650e-02
3.636749206271649992e+00 -3.372016046050273219e-02
3.210685856635913549e+00 -2.976520720216757621e-02
2.864961611398556318e+00 -2.645583208855099844e-02
2.440384398708905334e+00 -2.251478921133414496e-02
2.174886078905411413e+00 -2.009226490745049873e-02
1.807028279648578817e+00 -1.683839993401073723e-02
1.535274104572782017e+00 -1.412568869817889920e-02
1.303408692106546862e+00 -1.214576922764290350e-02
9.158589448090164176e-01 -8.509854576598868334e-03
7.401689845544957569e-01 -6.859736436453611058e-03
1.763301134214052723e+01 -1.555364940555536146e-01
1.595706101811196831e+01 -1.417333260556399299e-01
1.442697352734950123e+01 -1.289203018859167438e-01
1.303055167216045085e+01 -1.170828149353611292e-01
1.175696946690245426e+01 -1.061224773677345162e-01
1.059657617969119769e+01 -9.606085778625755855e-02
9.540864925303377930e+00 -8.680905397050638073e-02
8.581418482521481650e+00 -7.836317827624861287e-02
7.710777996133686862e+00 -7.055218293708966082e-02
6.921913927243859455e+00 -6.347268568450945003e-02
6.207978088881775491e+00 -5.709063517825987283e-02
5.501866772709910869e+00 -5.060748813932144929e-02
4.817426775146720352e+00 -4.452443301947035109e-02
4.261075585474030980e+00 -3.930593482304132330e-02
3.765617064317510643e+00 -3.483130877111255408e-02
3.325145444090025215e+00 -3.081476186372742593e-02
2.967632044577200645e+00 -2.751662228446637853e-02
2.647104664718963107e+00 -2.451430436247172343e-02
2.253658239256578710e+00 -2.078540523568267462e-02
2.007715466685467298e+00 -1.865385466879493706e-02
1.667430809652962420e+00 -1.549282331315661281e-02
1.351341580436442369e+00 -1.243244577636362473e-02
1.056007779077862363e+00 -9.664341435658096308e-03
8.241434618087097874e-01 -7.718198468686181778e-03
1.818960093784997056e+01 -1.600906755842886331e-01
1.646429579609844041e+01 -1.459738726036836354e-01
1.488930323326924032e+01 -1.328596700688640664e-01
1.345174549613849813e+01 -1.207203161838958511e-01
1.214042074543650251e+01 -1.094841391562676874e-01
1.094553393496136273e+01 -9.913157952444420773e-02
9.857878880407286104e+00 -8.961776373808656715e-02
8.869044493369207416e+00 -8.089666101827158728e-02
7.971477091141215610e+00 -7.291629971343802086e-02
7.157907908348668968e+00 -6.562868098962947039e-02
6.421225697541253830e+00 -5.903718839432140625e-02
5.692540661021828541e+00 -5.235324528165964664e-02
5.041390057097734356e+00 -4.643363561497401704e-02
4.410928731288957572e+00 -4.068760668862437396e-02
3.898962425168300605e+00 -3.604930761120270916e-02
3.443566594189927610e+00 -3.180378844839769348e-02
3.073835002225945967e+00 -2.851759825810033788e-02
2.742256547681978240e+00 -2.531020431888665947e-02
2.335124132551365417e+00 -2.171312016645579254e-02
2.080694683740221596e+00 -1.929183212278751461e-02
1.728290547707120650e+00 -1.613156769780364069e-02
1.467975221973654154e+00 -1.358362264993357230e-02
1.161276079788525317e+00 -1.074194587768525708e-02
8.751812514516199570e-01 -8.065212260855944906e-03
4.966300086734314889e-01 -4.581850474567445396e-03
1.698663471575980921e+01 -1.502796974804075092e-01
1.536536068991195236e+01 -1.368704904000958567e-01
1.388558252318092201e+01 -1.244096757168708933e-01
1.253559953329840226e+01 -1.128954577726351272e-01
1.130495408237416477e+01 -1.022513787420820247e-01
1.018457876251893701e+01 -9.242339691763569454e-02
9.165683253063704683e+00 -8.352191528769456474e-02
8.240379489169420424e+00 -7.526512433642192079e-02
7.401386626602763030e+00 -6.784216352701007147e-02
6.641481147489586512e+00 -6.094721156952816188e-02
5.889321827010638444e+00 -5.423678104698034103e-02
5.217036446660958227e+00 -4.809174268792960893e-02
4.617020944789578252e+00 -4.263559450801944484e-02
4.082289433260640976e+00 -3.765231589980755356e-02
3.606537530575246286e+00 -3.341354878266800804e-02
3.183711926327903452e+00 -2.956962824770307391e-02
2.840745259975356873e+00 -2.627340946292410634e-02
2.419549279273794706e+00 -2.231470666554097315e-02
2.156120589497829254e+00 -1.989250869007022290e-02
1.791325831044572992e+00 -1.664267146171306486e-02
1.521819405343753706e+00 -1.404301582798984233e-02
1.218322122236820348e+00 -1.115799519881990713e-02
9.076456033105804178e-01 -8.373352190994495098e-03
7.335485871405470482e-01 -6.883748208568582841e-03
1.752460664633323617e+01 -1.547023223233213729e-01
1.585552411399880945e+01 -1.409340036580255806e-01
1.433230753524758505e+01 -1.281637579397625071e-01
1.294250636839867852e+01 -1.163711041466144042e-01
1.167544531027657406e+01 -1.055086405550487577e-01
1.052129556392407217e+01 -9.547224073752048901e-02
9.471544662331373488e+00 -8.623683856319301622e-02
8.517750262720385379e+00 -7.777140587764387603e-02
7.652488741538249428e+00 -7.003047538597734212e-02
6.868726030224575396e+00 -6.308902082265509248e-02
6.159492478624681411e+00 -5.664510012871144806e-02
5.458298438719435097e+00 -5.022740678968717204e-02
4.778654341024498819e+00 -4.404782071536633703e-02
4.226278711619726458e+00 -3.901868460802154076e-02
3.734467910304642313e+00 -3.455562240872858681e-02
3.297332020783537931e+00 -3.058720475744643522e-02
2.942646764643475521e+00 -2.723959984289008734e-02
2.624507213268709727e+00 -2.430780045753760596e-02
2.234211947899191308e+00 -2.058840969088905279e-02
1.856577429503982524e+00 -1.731041412621991959e-02
1.652856387509937353e+00 -1.541479362330271455e-02
1.339428669893358181e+00 -1.236733036439397436e-02
1.046597640306791588e+00 -9.732861704499627675e-03
8.168125875385241486e-01 -7.615210861364275774e-03
1.807900329225706670e+01 -1.592458484741618163e-01
1.636063137258439681e+01 -1.451718329556999920e-01
1.479246693659849221e+01 -1.320752968684513473e-01
1.336164536143494352e+01 -1.199795282787889938e-01
1.205691375275765864e+01 -1.087384686411175111e-01
1.086836789455447772e+01 -9.842504300936037731e-02
9.786780526892691512e+00 -8.899341712891482847e-02
8.803742249341906856e+00 -8.024716012840567292e-02
7.911605557727711791e+00 -7.237714231792230501e-02
7.103159118979091247e+00 -6.511738228566621434e-02
6.371311259155669759e+00 -5.850499078656405672e-02
5.647489390548602550e+00 -5.203966829288250023e-02
4.945710171681507283e+00 -4.556430833558216403e-02
4.374988317862243292e+00 -4.047237689975118069e-02
3.866852671925808504e+00 -3.576045407897934097e-02
3.414895462395363346e+00 -3.151300554606039500e-02
3.047993049530393517e+00 -2.821976166833516445e-02
2.718998996429205839e+00 -2.523806209283516871e-02
2.315090594216906439e+00 -2.135031975058876083e-02
2.062679439554531147e+00 -1.902289390214653361e-02
1.713209583517488088e+00 -1.591490134275916693e-02
1.388576116219923051e+00 -1.289167239479644712e-02
1.085220202422754632e+00 -9.887182874910900240e-03
8.673926593593508372e-01 -7.985116777173546440e-03
3.339918096630553057e-01 -3.106472261881502907e-03
1.688070246115967521e+01 -1.494312329569495168e-01
1.526639136145336373e+01 -1.360703059087209899e-01
1.379334449321629741e+01 -1.236101562512454677e-01
1.245001774447674414e+01 -1.121800898247450190e-01
1.122583217590342386e+01 -1.015806683878534844e-01
1.011161677538460246e+01 -9.188245944049355796e-02
9.098629561313966718e+00 -8.294567247191428350e-02
8.178814038744345538e+00 -7.473860920696233368e-02
7.345032388159604686e+00 -6.732138182422392481e-02
6.590076618688921251e+00 -6.048911974313631035e-02
5.843003709657713429e+00 -5.383649071794218560e-02
5.175304345553966456e+00 -4.777897568582068627e-02
4.528746536785115850e+00 -4.186020110633529440e-02
4.048769530768695724e+00 -3.733432896505508441e-02
3.576600753720746706e+00 -3.300790217660279358e-02
3.157055742272411258e+00 -2.913912963034771125e-02
2.816674492755226300e+00 -2.607478839440007315e-02
2.398791753601828169e+00 -2.209726833640702354e-02
2.137540965939586091e+00 -1.967632422931271316e-02
1.775752928828771449e+00 -1.643060362452014936e-02
1.508433466240502341e+00 -1.394955307248327454e-02
1.207514185030649223e+00 -1.106376176157512943e-02
8.995003977715597676e-01 -8.296540360067499939e-03
7.269127403891143535e-01 -6.741818494547209724e-03
1.741660234173081534e+01 -1.538316960994400018e-01
1.575435971040783301e+01 -1.401108480381123844e-01
1.423802001125842054e+01 -1.274200300560321131e-01
1.285492668390733328e+01 -1.156304910932502150e-01
1.159428994936715718e+01 -1.048172942471555930e-01
1.044640690449315734e+01 -9.481527897728689314e-02
9.402605336793397939e+00 -8.564501036798996547e-02
8.454472311651278105e+00 -7.719868864431529698e-02
7.594609629064616563e+00 -6.950889217779124274e-02
6.815817390588652103e+00 -6.258341420987717507e-02
6.044743425607788545e+00 -5.554335446403537574e-02
5.355372180186562581e+00 -4.927310295201194068e-02
4.740109653343222540e+00 -4.366252792494885321e-02
4.191688641147112371e+00 -3.870345691187309506e-02
3.703566700970363001e+00 -3.425919818231588226e-02
3.269766704854432771e+00 -3.018326105955104754e-02
2.917717454397002363e+00 -2.704925311414100100e-02
2.485416487003080821e+00 -2.291964058579623945e-02
2.215049257708455954e+00 -2.038357378306926079e-02
1.840497360870853250e+00 -1.699983406070899525e-02
1.563731637992191281e+00 -1.453894414635327134e-02
1.327539540231734927e+00 -1.226758444585496384e-02
1.037266746685632901e+00 -9.528635026591734600e-03
7.539363976102436693e-01 -6.882170281933912802e-03
1.796876442166294296e+01 -1.583926817466169701e-01
1.625726425285364485e+01 -1.443168439320614560e-01
1.469599992127438881e+01 -1.312925638461369116e-01
1.327191805432982541e+01 -1.192581652975828049e-01
1.197375048130900410e+01 -1.080630658609903344e-01
1.079154512594901405e+01 -9.779044869782529958e-02
9.715940804594405122e+00 -8.839156061562740418e-02
8.738689902198478521e+00 -7.969767683349172904e-02
7.852078367625435540e+00 -7.188472379188544370e-02
7.048728226505214245e+00 -6.463353152803583135e-02
6.321782632166854654e+00 -5.808078980817668602e-02
5.602754298544210698e+00 -5.168248589502041218e-02
4.905939262236163501e+00 -4.520391143507704323e-02
4.339321161612368805e+00 -4.011590845087178309e-02
3.834899083542872678e+00 -3.550074000694908999e-02
3.386345979720326582e+00 -3.124884678444775354e-02
3.022374902241482975e+00 -2.794568150092340691e-02
2.695947535322216648e+00 -2.503923557884071491e-02
2.295245171623184977e+00 -2.119654425196865893e-02
2.044817322518284630e+00 -1.883110851616513412e-02
1.698206634837135409e+00 -1.573091389540223067e-02
1.376344425583454045e+00 -1.281964933668965773e-02
1.075657839014020345e+00 -9.806860169988365974e-03
8.595936961280978839e-01 -7.940977305208934620e-03
1.853775709542556882e+01 -1.630380377525374735e-01
1.677510969613708625e+01 -1.486672216196804619e-01
1.516773461038471460e+01 -1.353201438213351704e-01
1.370148843870800981e+01 -1.229594908438032680e-01
1.236485308936167549e+01 -1.115300474671154923e-01
1.114702743661975681e+01 -1.009861354546595785e-01
1.003894819990288667e+01 -9.132353918930455339e-02
9.031811682208576997e+00 -8.241522864497108358e-02
8.117681159825025361e+00 -7.432302672913466968e-02
7.289116245514283499e+00 -6.691831524672918474e-02
6.538925451321238036e+00 -6.012822176261829743e-02
5.796937126622079717e+00 -5.342490754584380830e-02
5.133905566174341573e+00 -4.736862171455000908e-02
4.491993034005556495e+00 -4.152998530352147721e-02
3.970605300714041164e+00 -3.675416934869609603e-02
3.506939901071262078e+00 -3.241548960127523665e-02
3.130512992623338153e+00 -2.891424367341859092e-02
2.792813760887941754e+00 -2.595355124106890621e-02
2.378236055175680264e+00 -2.207822364453252209e-02
2.119117977072833003e+00 -1.972295528188454036e-02
1.760248992117207756e+00 -1.630221170836485337e-02
1.495216222115250071e+00 -1.385565581630946244e-02
1.182832683144065866e+00 -1.101551539143079406e-02
8.914618234775592009e-01 -8.303300721794354758e-03
7.204357881579706024e-01 -6.616199934756422131e-03
1.730877694579250203e+01 -1.530643316689144773e-01
1.565363712128844753e+01 -1.393813024783700782e-01
1.414406194179040099e+01 -1.267341988479940007e-01
1.276766729896814923e+01 -1.149921714156366265e-01
1.151350935359512917e+01 -1.042259711327913341e-01
1.037189163338863551e+01 -9.426082731890854383e-02
9.333988180623848052e+00 -8.504832043057587720e-02
8.391611387760161023e+00 -7.672786142354139083e-02
7.537073913923713064e+00 -6.909088317978959171e-02
6.763216430078424324e+00 -6.217801318889295409e-02
5.997305756957225675e+00 -5.519403863016917461e-02
5.312767279095807815e+00 -4.897613064047794812e-02
4.701785180914905382e+00 -4.346723658062021101e-02
4.157306320719130532e+00 -3.853503659993683800e-02
3.672946695097163872e+00 -3.402124060001669031e-02
3.242366673619382578e+00 -2.997636223102031691e-02
2.893141096531777645e+00 -2.683912186175477221e-02
2.464119645249858603e+00 -2.282935001734548788e-02
2.195987154501061411e+00 -2.029577033320954446e-02
1.824450625842766183e+00 -1.691434552970477387e-02
1.550023338100606329e+00 -1.444157561056801618e-02
1.315884311865137768e+00 -1.230251892531274323e-02
9.244935023495950421e-01 -8.608354196944091596e-03
7.471655515218010857e-01 -6.901121629334823482e-03
1.785872495057189369e+01 -1.576055080082329751e-01
1.615418075588990732e+01 -1.435684435341858245e-01
1.459990775876633329e+01 -1.305869836918419624e-01
1.318256907705901781e+01 -1.185964462982485174e-01
1.189092656199784415e+01 -1.074458710305982584e-01
1.071507424147910115e+01 -9.721521656298050262e-02
9.645556062637139050e+00 -8.786122884305044844e-02
8.674053275525832163e+00 -7.921331671235250227e-02
7.792866586930966122e+00 -7.145216005168847362e-02
6.994625297063707059e+00 -6.421433774831260266e-02
6.272498457508075553e+00 -5.772131208425663323e-02
5.558443952626738849e+00 -5.132855882270562914e-02
4.866404570128508134e+00 -4.491250295374444451e-02
4.303965285251283746e+00 -3.982519301580467880e-02
3.803143982903988363e+00 -3.530984326833987164e-02
3.358116549140290896e+00 -3.116106142335008100e-02
2.996870461054786272e+00 -2.785949834524109256e-02
2.673002906244539734e+00 -2.487398095903469580e-02
2.275532381411938587e+00 -2.111679877412119682e-02
2.027148157898220227e+00 -1.871457051783852535e-02
1.683456267472500212e+00 -1.564023875000510738e-02
1.364264823717075137e+00 -1.269921696724144768e-02
1.066063011599525989e+00 -9.807596207994104601e-03
8.319641504498896944e-01 -7.790665571464299062e-03
1.842551504566861098e+01 -1.622247085936582567e-01
1.666982571870531515e+01 -1.478953229416583026e-01
1.506946028947887584e+01 -1.345898363261493202e-01
1.361001980246054366e+01 -1.222750120990322709e-01
1.227996501799611551e+01 -1.108871094615023617e-01
1.106854369695240159e+01 -1.003918798503363879e-01
9.966654832411602882e+00 -9.074591866134729123e-02
8.965430325938111622e+00 -8.191637994996953109e-02
8.056780629749118461e+00 -7.382241251222244893e-02
7.233473987517275994e+00 -6.645118870907541775e-02
6.488212562576890718e+00 -5.973197616970550572e-02
5.751140228954308320e+00 -5.306316577582174954e-02
5.092764041336940828e+00 -4.708918785093935827e-02
4.455367582842676200e+00 -4.122580091524762763e-02
3.937953611124925146e+00 -3.647806546736262479e-02
3.477693231202835911e+00 -3.223019311100246836e-02
3.104196113284857450e+00 -2.871811774337844347e-02
2.769114347381353980e+00 -2.577507297257771932e-02
2.357876852111744803e+00 -2.190075061149159355e-02
2.100855777557784076e+00 -1.956568453156258547e-02
1.744960791427076163e+00 -1.619998254916311248e-02
1.482100536382934930e+00 -1.385388009713848199e-02
1.172333780956555493e+00 -1.094666242379853556e-02
8.834964120783223018e-01 -8.267911184277224740e-03
5.012972415788786718e-01 -4.631966521237401713e-03
1.720132306646106457e+01 -1.522681136732340901e-01
1.555315598473672978e+01 -1.386631029322114572e-01
1.405039112906006160e+01 -1.260200493426396340e-01
1.268070913752452711e+01 -1.143240456209300843e-01
1.143310776253485628e+01 -1.035245853809803745e-01
1.029775983749977364e+01 -9.367814364792073634e-02
9.265817746631991980e+00 -8.451224491020747909e-02
8.329012165863895589e+00 -7.623274795855977670e-02
7.479823925868354983e+00 -6.864582138078363649e-02
6.710970285059070228e+00 -6.175054647659156820e-02
5.950225878968400828e+00 -5.482190618751356381e-02
5.270372159181234473e+00 -4.870916058141525756e-02
4.663779771834170695e+00 -4.315921355016998778e-02
4.123235430122350387e+00 -3.828677951746769365e-02
3.642482617962240266e+00 -3.380328379823238638e-02
3.215182600591876660e+00 -2.975856100264621940e-02
2.868674695107075845e+00 -2.660974675220439956e-02
2.443160781075966348e+00 -2.272712504372802894e-02
2.177078367429535533e+00 -2.019724682912602334e-02
1.808633205992795867e+00 -1.682179312958587483e-02
1.536441471483684929e+00 -1.430236636668764071e-02
1.229895975778075190e+00 -1.152103219371751648e-02
9.162838121648509970e-01 -8.512815386355048614e-03
7.404909382383831895e-01 -6.942283610420063068e-03
1.774902625936704936e+01 -1.567903719810618823e-01
1.605151007754706427e+01 -1.427913779153754392e-01
1.450406933794563002e+01 -1.298516883659945054e-01
1.309358911049895724e+01 -1.178710923543218742e-01
1.180852798195659048e+01 -1.068457504876438730e-01
1.063895344367358042e+01 -9.667297600584319472e-02
9.575502760604813091e+00 -8.730560783698193550e-02
8.609838391537172342e+00 -7.880043171186458528e-02
7.734033419238111939e+00 -7.096758044256236408e-02
6.940888568702479056e+00 -6.380364801439485090e-02
6.223498284124167945e+00 -5.733792714720059580e-02
5.514297629000776801e+00 -5.094424879199176137e-02
4.827184654652148410e+00 -4.466069540567079582e-02
4.268818350215134672e+00 -3.951616735002049657e-02
3.771739328770140620e+00 -3.502955673965867101e-02
3.330024232344117596e+00 -3.098145442745542724e-02
2.971595368742908860e+00 -2.765606482749603801e-02
2.650256597530045166e+00 -2.471554408348462448e-02
2.255951768864940199e+00 -2.102316264007859925e-02
1.874579626582299374e+00 -1.750801065613477939e-02
1.668765977255917576e+00 -1.559045916799011583e-02
1.352257586471379058e+00 -1.257326091828541749e-02
1.056560684541661965e+00 -9.871540144887936546e-03
8.245572597379768887e-01 -7.709367713729334270e-03
1.831353141760401826e+01 -1.613694994753388512e-01
1.656493356940461226e+01 -1.470981583724813024e-01
1.497150668135137153e+01 -1.338445524653478491e-01
1.351891607909305115e+01 -1.215154946268933861e-01
1.219550378746962593e+01 -1.102075398646096965e-01
1.099058555078574528e+01 -9.978677304152083760e-02
9.894723928847424688e+00 -9.020085779013570226e-02
8.899379896415656077e+00 -8.140170132688515081e-02
7.996302877855216984e+00 -7.325184789595212687e-02
7.178167144642226383e+00 -6.590055567180164164e-02
6.437868695434445954e+00 -5.933406713051741360e-02
5.705662969872546952e+00 -5.262305865344402145e-02
4.996121032818884977e+00 -4.623106493023419750e-02
4.419158218345087263e+00 -4.086311147403601934e-02
3.905525916125647701e+00 -3.617671057687463915e-02
3.448802208220076881e+00 -3.202715411278215379e-02
3.078057668181892303e+00 -2.850976428696743240e-02
2.745670957336938223e+00 -2.543522668931489858e-02
2.337702527906557748e+00 -2.179416015680253615e-02
2.082726782240005292e+00 -1.930690568288908823e-02
1.729713784624463679e+00 -1.608970808807127020e-02
1.401944757773476935e+00 -1.301833528109562141e-02
1.095614250559812763e+00 -1.023309511338988537e-02
8.756108616121768273e-01 -8.118213256390645685e-03
3.371071104926287032e-01 -3.204494387379083677e-03
1.709420142978746071e+01 -1.514386060876549422e-01
1.545301494523283203e+01 -1.378762205817660458e-01
1.395721006703350398e+01 -1.252614348196767202e-01
1.259421105164920363e+01 -1.136314696633718424e-01
1.135306919730330222e+01 -1.028751436216925746e-01
1.022393429198322856e+01 -9.300334940287970087e-02
9.197985811567290781e+00 -8.395173955693385759e-02
8.266859498882528356e+00 -7.571488423511503474e-02
7.422945347907253577e+00 -6.817868916266812962e-02
6.658995099620337754e+00 -6.129863562128560345e-02
5.903438227351355927e+00 -5.452301916331893372e-02
5.228294012958166093e+00 -4.834949450129652493e-02
4.574596208160450317e+00 -4.229353671685945337e-02
4.089468518749967529e+00 -3.794845735666979580e-02
3.612265250983641263e+00 -3.352824991946853905e-02
3.188256955226837164e+00 -2.958663838769180765e-02
2.844417130852785025e+00 -2.636596163427054260e-02
2.422249455789627692e+00 -2.261064183452416582e-02
2.158327849037132928e+00 -2.008541160187188659e-02
1.792866668128175300e+00 -1.671657780189090420e-02
1.522905541843672550e+00 -1.415193979070488578e-02
1.219042372474705926e+00 -1.136528699914694795e-02
9.080371999412754080e-01 -8.368419316991683107e-03
7.337764605377399274e-01 -6.854520790922752869e-03
1.763955108901553359e+01 -1.559105167858039487e-01
1.594918325174561069e+01 -1.419901018227834322e-01
1.440871152555852319e+01 -1.290911897142353326e-01
1.300495359046635002e+01 -1.171523238950525625e-01
1.172647079292173977e+01 -1.061759213966005505e-01
1.056327010466174521e+01 -9.604917548760807944e-02
9.505835693006780218e+00 -8.672781857087683011e-02
8.545885494554852357e+00 -7.827730297690856098e-02
7.675544013972529278e+00 -7.045764271681824453e-02
6.887414643067890196e+00 -6.335367665072973165e-02
6.107509959919839027e+00 -5.637240868761882878e-02
5.410408616957572470e+00 -5.002078084003349495e-02
4.788287592457798780e+00 -4.435062717803434779e-02
4.233880590075397521e+00 -3.929833782821806620e-02
3.740594171371617538e+00 -3.473812171682583855e-02
3.302117988085952138e+00 -3.062054680375497079e-02
2.946495532379359350e+00 -2.728213671301043045e-02
2.509720860668396281e+00 -2.332925674375453673e-02
2.236617836440093487e+00 -2.087797320825491090e-02
1.858250109909153069e+00 -1.737118154327968803e-02
1.578775168613312241e+00 -1.465788016165676250e-02
1.340314124071282809e+00 -1.247323809637661957e-02
1.047167463609320448e+00 -9.798346849151193250e-03
7.611221981369934442e-01 -7.091868530349502465e-03
1.820187416620916920e+01 -1.604921681670121447e-01
1.646037742039546359e+01 -1.462591671201340648e-01
1.487392831555589190e+01 -1.330308466150542102e-01
1.342822628656547579e+01 -1.207740937432395939e-01
1.211140627036652795e+01 -1.095075462920343107e-01
1.091284656260336661e+01 -9.913214290136367068e-02
9.823198169168524174e+00 -8.954112414118615970e-02
8.833712283453856173e+00 -8.084293047234128449e-02
7.936155713511546139e+00 -7.272317553577997695e-02
7.123181703893889605e+00 -6.542720154802379728e-02
6.387772464242948089e+00 -5.887037647179241967e-02
5.660573462300252601e+00 -5.221856736825090939e-02
4.955882770730275944e+00 -4.590145097251255996e-02
4.383159593719231140e+00 -4.054053247923653652e-02
3.873305949494346923e+00 -3.585954503433053803e-02
3.420038067088951195e+00 -3.180743153548287044e-02
3.052232060626463905e+00 -2.828365013153591803e-02
2.722434808253096250e+00 -2.519864987506097165e-02
2.317638591617679378e+00 -2.155970454028736591e-02
2.064730715300186148e+00 -1.917401888926914544e-02
1.714666334312996199e+00 -1.596852088802517763e-02
1.389597821607107875e+00 -1.288586992528047495e-02
1.085902102359700860e+00 -1.015703110319861151e-02
8.677845938760644362e-01 -7.962749063738673930e-03
1.878165272953699372e+01 -1.651898244801764115e-01
1.698733100005369678e+01 -1.506157226325028631e-01
1.535320497442092247e+01 -1.370633436355035983e-01
1.386425867152943958e+01 -1.245296359466179642e-01
1.250807819709532076e+01 -1.129540725342600554e-01
1.127340331531567408e+01 -1.022533186066862942e-01
1.015056342390170485e+01 -9.246038621711440142e-02
9.130465330707892235e+00 -8.346434314285408607e-02
8.204984920138894466e+00 -7.524757086440521381e-02
7.366447446125127030e+00 -6.770990053849859636e-02
6.607473048664116888e+00 -6.085743222526533713e-02
5.856878887694759506e+00 -5.410207802571229824e-02
5.186442714747449223e+00 -4.790142020409183382e-02
4.537483550834372714e+00 -4.195272777115408719e-02
4.010480009123189582e+00 -3.710613571905267000e-02
3.541909281695871492e+00 -3.285465450857517206e-02
3.161486402060420531e+00 -2.936660947313577200e-02
2.820367748180801382e+00 -2.610803431822749168e-02
2.401511266620205198e+00 -2.232764755202047008e-02
2.139673130582369964e+00 -1.986948608512504461e-02
1.777283946033788142e+00 -1.660540144897966128e-02
1.509621653426533205e+00 -1.405045642074315496e-02
1.194146497326783463e+00 -1.105465463077979528e-02
8.999506672781188987e-01 -8.219052658107900769e-03
7.272479987229231169e-01 -6.724762529070902987e-03
1.753046027693390485e+01 -1.550344199964079073e-01
1.584710409242906515e+01 -1.411542232588072210e-01
1.431361812829803881e+01 -1.282980094224238643e-01
1.291672289669577012e+01 -1.164044121652562103e-01
1.164483704234311112e+01 -1.054747980208707997e-01
1.048787824052442019e+01 -9.539821943274466587e-02
9.436510970585761271e+00 -8.615959972782638587e-02
8.482317820913431561e+00 -7.772053863710792765e-02
7.617391280310445545e+00 -6.992175171765493968e-02
6.834301278869030050e+00 -6.287721405066455660e-02
6.059647071732919166e+00 -5.595502812019666899e-02
5.367327100005844009e+00 -4.958965495474355195e-02
4.749611080777097705e+00 -4.402286703163913600e-02
4.199233184103849936e+00 -3.889713249894905661e-02
3.709642204833559109e+00 -3.437466614558907368e-02
3.274503279681231671e+00 -3.037461701109842385e-02
2.921694792151277920e+00 -2.703283589320375560e-02
2.488259366662202599e+00 -2.305687163044444279e-02
2.217361678692951532e+00 -2.062447343978862993e-02
1.842111630189572580e+00 -1.711563803934457867e-02
1.564950001228684551e+00 -1.450734059990895809e-02
1.328462109764972254e+00 -1.239123160523032327e-02
9.333288614034633834e-01 -8.678775073112833180e-03
7.542378338212724076e-01 -6.911553862110574736e-03
1.809044564421525791e+01 -1.596267865220850624e-01
1.635609771566943138e+01 -1.454249359236431394e-01
1.477667372316178529e+01 -1.322431705430808790e-01
1.333781387318643752e+01 -1.200292289929259515e-01
1.202773409504007418e+01 -1.088113559052596852e-01
1.083560147078797264e+01 -9.847256969367916557e-02
9.752055306992813755e+00 -8.892824829625788075e-02
8.768391783749468260e+00 -8.026948095536211303e-02
7.876393962400774384e+00 -7.219718746963993405e-02
7.068463939747537950e+00 -6.495954563516330438e-02
6.337965349225278544e+00 -5.841131935252960594e-02
5.615781504862210838e+00 -5.182030674233789602e-02
4.915993609374647910e+00 -4.554197815561733531e-02
4.347431866825742119e+00 -4.022279993792608754e-02
3.841317167159565837e+00 -3.555064742481683221e-02
3.391535399082683977e+00 -3.152132374888944044e-02
3.026519408389987564e+00 -2.809751770369624951e-02
2.699304019538603328e+00 -2.512538528490455489e-02
2.297726899832336578e+00 -2.133792936876082597e-02
2.046881413156935281e+00 -1.905892023230481083e-02
1.699701209187491235e+00 -1.583187501625860777e-02
1.377290457959436942e+00 -1.277625031762078499e-02
1.076236409397137717e+00 -9.993131955164781186e-03
8.398848421498541494e-01 -7.812183169232116489e-03
1.866798469374113623e+01 -1.643234758553410724e-01
1.688078238724952485e+01 -1.497857748586789994e-01
1.525373554596096781e+01 -1.362962020702175869e-01
1.377177920945749179e+01 -1.237941972578221611e-01
1.242225046859617699e+01 -1.122407331325208368e-01
1.119409786596658840e+01 -1.016248394936556804e-01
1.007751278230510295e+01 -9.184901360639595447e-02
9.063323265778093329e+00 -8.290756734520450533e-02
8.143480950262468099e+00 -7.470676876297523139e-02
7.310177392119213025e+00 -6.725857343273232425e-02
6.556302513260120257e+00 -6.045783357854750406e-02
5.810724975562830963e+00 -5.363609891078772313e-02
5.144880512674086859e+00 -4.754975332582342396e-02
4.500576119324838587e+00 -4.166193668106586701e-02
3.977530887677783511e+00 -3.684661629730883597e-02
3.512411520776940410e+00 -3.257436313583193105e-02
3.134931551717118126e+00 -2.919866193204544852e-02
2.796426706118519512e+00 -2.589942905214737134e-02
2.380971420022429896e+00 -2.218980234498812987e-02
2.121277365836867990e+00 -1.977722022523716039e-02
1.761804176412907763e+00 -1.641565724794666337e-02
1.496367691366289776e+00 -1.400127967184806171e-02
1.183589129711968058e+00 -1.104022933140172413e-02
8.919237401542042809e-01 -8.132663914915664108e-03
5.060240004756032528e-01 -4.704615548038716503e-03
1.742165337066455422e+01 -1.542371592873350850e-01
1.574538015701479665e+01 -1.404176259279045769e-01
1.421890787152102220e+01 -1.275873617348531330e-01
1.282886008897853003e+01 -1.157313129691140557e-01
1.156354928667883719e+01 -1.048654855017403936e-01
1.041294483278091754e+01 -9.483097793388604868e-02
9.367555799105115710e+00 -8.564226275552688783e-02
8.419171185178727868e+00 -7.722153488054193937e-02
7.559568710356716181e+00 -6.946804605106729480e-02
6.781632997683158415e+00 -6.248639548304864288e-02
6.012078598579063460e+00 -5.556248860655400162e-02
5.324480347749739551e+00 -4.933722046965030583e-02
4.711193552334026258e+00 -4.372104034607168094e-02
4.164825142983892725e+00 -3.857453469059962670e-02
3.678940766426709530e+00 -3.412234009036145543e-02
3.247109207333091607e+00 -3.022362326311959710e-02
2.897004753300177704e+00 -2.687557038017811262e-02
2.467090241320727184e+00 -2.288094219565897647e-02
2.198339242160363582e+00 -2.046551152339546459e-02
1.826157444820100340e+00 -1.695776333263364355e-02
1.551249885859963262e+00 -1.445812565056045669e-02
1.241710886376321765e+00 -1.152632877019051441e-02
9.249640792540856360e-01 -8.453335191917316430e-03
7.475117289906061391e-01 -6.976780438516153211e-03
1.797930724031854055e+01 -1.588234711928757648e-01
1.625224261798775771e+01 -1.446654930024056651e-01
1.467980179540160357e+01 -1.315242942313788466e-01
1.324786913819153611e+01 -1.193963828988400533e-01
1.194440021129422469e+01 -1.081353888554784370e-01
1.075876046058182034e+01 -9.781833968194666995e-02
9.681296034057968569e+00 -8.838817389660509616e-02
8.703448417604498388e+00 -7.971330101784318556e-02
7.816883642814286048e+00 -7.182762903729250636e-02
7.014212218114660224e+00 -6.460290619608707874e-02
6.288528013534913974e+00 -5.802593120640700541e-02
5.571233864314113049e+00 -5.149503829823207784e-02
4.876478224050111443e+00 -4.514168362665794965e-02
4.311985220920321993e+00 -3.998768354930717223e-02
3.809576118387603128e+00 -3.539251985284420227e-02
3.363195179122877576e+00 -3.126638532100960155e-02
3.001019000128502423e+00 -2.796025012528298784e-02
2.676379285735471125e+00 -2.498531449045379368e-02
2.278050460214958939e+00 -2.120032715102576626e-02
1.892742227893672302e+00 -1.761290451604160395e-02
1.684872984917650252e+00 -1.567703575273500863e-02
1.365239674340394949e+00 -1.275454408916954288e-02
1.066638292909964258e+00 -9.913317169457439015e-03
8.323358764265317289e-01 -7.741894397227094132e-03
1.855460101210717383e+01 -1.635071765499546415e-01
1.677461074908341843e+01 -1.490015267807881238e-01
1.515470091713181588e+01 -1.355425625859176808e-01
1.367961181304314700e+01 -1.230580800116471002e-01
1.233692989810501217e+01 -1.115797513366528493e-01
1.111527330473096953e+01 -1.010097994601868998e-01
1.000479843038330330e+01 -9.122279564043948852e-02
8.996603291681855907e+00 -8.234793295658658641e-02
8.082384566954784688e+00 -7.420677347417688197e-02
7.254283826732573992e+00 -6.679927072890491646e-02
6.505381878367144211e+00 -6.000922991124742201e-02
5.764771062669522550e+00 -5.337343851997752159e-02
5.047261120246475663e+00 -4.671623429141940481e-02
4.463945054581495597e+00 -4.148545772160560502e-02
3.944752924776445902e+00 -3.662386818240852965e-02
3.483194603027063074e+00 -3.233388615452622433e-02
3.108555788080369364e+00 -2.898119837039547786e-02
2.772760948120425173e+00 -2.581740500083820611e-02
2.360545738932978033e+00 -2.199556723982171863e-02
2.103001945116222959e+00 -1.962023382976310279e-02
1.746462102583034026e+00 -1.625593360711534083e-02
1.415441815538714510e+00 -1.329463472417611626e-02
1.106074361372425097e+00 -1.027872305201231809e-02
8.839618835199715141e-01 -8.093689188365815398e-03
3.402652629182751909e-01 -3.193029740951800789e-03
1.731315923828474013e+01 -1.534237247806826410e-01
1.564400195801774807e+01 -1.396467115072077270e-01
1.412461044474771299e+01 -1.268970089769567988e-01
1.274133958996364058e+01 -1.150562775224712592e-01
1.148266747382304409e+01 -1.042332902723684812e-01
1.033833019410756116e+01 -9.423738908160375627e-02
9.298951207854235790e+00 -8.511203774500189501e-02
8.356239046951829508e+00 -7.671262969009853827e-02
7.502061729341036767e+00 -6.900808116783521684e-02
6.729172016674605850e+00 -6.208723493584152736e-02
5.964820100345983533e+00 -5.518212626287103545e-02
5.282011716410129232e+00 -4.897253498369887742e-02
4.621088157971834143e+00 -4.292391970875998608e-02
4.130713610219324039e+00 -3.831129205654842246e-02
3.648391382551404494e+00 -3.386746735030773947e-02
3.219931348755528777e+00 -2.993186423219762124e-02
2.872523522839006027e+00 -2.672257627083281933e-02
2.446031003328890119e+00 -2.270458980792411721e-02
2.179388629605080840e+00 -2.030894940689479539e-02
1.810252639984460954e+00 -1.680365568367617191e-02
1.537663237708775554e+00 -1.441113988863265347e-02
1.230715055028631655e+00 -1.147556016563742141e-02
9.166967708576082563e-01 -8.418559381208333067e-03
7.407441691671678985e-01 -6.912642272031564901e-03
1.786853433408617065e+01 -1.579668797081953402e-01
1.614861746594086256e+01 -1.438439906218352549e-01
1.458329804573886790e+01 -1.307537062767190894e-01
1.315822673744565030e+01 -1.186962535652842377e-01
1.186142808235768698e+01 -1.074821295952548411e-01
1.068223593639175917e+01 -9.720985677802894409e-02
9.610885042259068811e+00 -8.782251208948019250e-02
8.638825258607953472e+00 -7.919885242570900985e-02
7.757742000163307949e+00 -7.136275645780443266e-02
6.960194544022793472e+00 -6.415647785427926186e-02
6.171281937736859291e+00 -5.699077813892843014e-02
5.466200108612119912e+00 -5.057501756389905234e-02
4.837195961369129549e+00 -4.481530606041241732e-02
4.276711554437138574e+00 -3.977475533930824314e-02
3.778118949805539639e+00 -3.518993491841253957e-02
3.335073506601779592e+00 -3.102261434734911172e-02
2.975728143866100073e+00 -2.778556216773285514e-02
2.534416823805520913e+00 -2.353703006656480620e-02
2.258425071381959803e+00 -2.105244294743866679e-02
1.876272515774112914e+00 -1.739981960851600534e-02
1.594005432225500840e+00 -1.492231388605597293e-02
1.353210796829475537e+00 -1.267052749338109206e-02
1.057201071302828810e+00 -9.914763572006523792e-03
7.683325068183197715e-01 -7.020872861440779870e-03
1.844147571091792770e+01 -1.626394454722967509e-01
1.666871188461711384e+01 -1.481827117950063888e-01
1.505589511465484165e+01 -1.347812594779646822e-01
1.358783872418594996e+01 -1.223337272390885716e-01
1.225190919103129517e+01 -1.109020112071816971e-01
1.103669489175488216e+01 -1.003833324936182492e-01
9.932557104873298570e+00 -9.072795869471191044e-02
8.930245022911119435e+00 -8.180918262516551076e-02
8.021564753433157335e+00 -7.372203880542006760e-02
7.198758798869484998e+00 -6.632695711994555932e-02
6.454760581127026775e+00 -5.960033495473159026e-02
5.719234419253068857e+00 -5.296665151773382457e-02
5.006636529876202779e+00 -4.637348418654978904e-02
4.427666191032622933e+00 -4.114463238756080332e-02
3.912238407914688132e+00 -3.638410285909190328e-02
3.454198862185245300e+00 -3.207692482563293673e-02
3.082493241735014156e+00 -2.871537749481378743e-02
2.749302561220000829e+00 -2.566965969148467253e-02
2.340305058104344749e+00 -2.185815166262989467e-02
2.084872752225596315e+00 -1.944315867672332526e-02
1.731289356629453380e+00 -1.608399678044825087e-02
1.402954522653820701e+00 -1.311215485003833746e-02
1.096290983803625441e+00 -1.020118972102611668e-02
8.760668796336184005e-01 -8.052098426015881147e-03
1.903262035267329821e+01 -1.673984930141082517e-01
1.720492725241332366e+01 -1.525902778040035268e-01
1.554308386599701741e+01 -1.388616637765822670e-01
1.403070302204863573e+01 -1.261546673910167726e-01
1.265428529731921792e+01 -1.144046087626011399e-01
1.140214394939131992e+01 -1.035530691757311494e-01
1.026409802992326981e+01 -9.365100202762957626e-02
9.230858899366731762e+00 -8.451602561936755187e-02
8.293797604120156208e+00 -7.619222975666595232e-02
7.444975434762048039e+00 -6.860448691169980517e-02
6.677159515410430402e+00 -6.167307553008626736e-02
5.917820261391041115e+00 -5.475262879659017340e-02
5.239804289993693409e+00 -4.858814811559499652e-02
4.583613291332593320e+00 -4.256807533696944923e-02
4.050967879374170799e+00 -3.769010308073004328e-02
3.577326655796793986e+00 -3.323082004602465750e-02
3.192968241009495944e+00 -2.967102757922571513e-02
2.848250107512514617e+00 -2.655266110501669496e-02
2.425071600689493234e+00 -2.266084809075509174e-02
2.160613636573218699e+00 -2.020610373909911134e-02
1.794494349759961249e+00 -1.663950584328292154e-02
1.524158571826531805e+00 -1.426864948405234985e-02
1.205595548511646298e+00 -1.130304465012374124e-02
9.085374879449898966e-01 -8.383615869373599663e-03
7.341368531168181999e-01 -6.694257022715588423e-03
1.775805738703794390e+01 -1.571045383324911615e-01
1.604542142741540189e+01 -1.430255317832344331e-01
1.448710897590836311e+01 -1.299788442506276676e-01
1.306896772020069086e+01 -1.179689294379035747e-01
1.177888550971806580e+01 -1.068006194466349645e-01
1.060609644281510811e+01 -9.657319451051528392e-02
9.540933320358172764e+00 -8.723316236234432419e-02
8.574533457989158336e+00 -7.865715458121909365e-02
7.699030786384586378e+00 -7.087307742038714831e-02
6.906688734220427506e+00 -6.368360287973426348e-02
6.122926317395846141e+00 -5.657123206473644444e-02
5.422721417256664012e+00 -5.021003795665509445e-02
4.798134379130446270e+00 -4.460016903930653920e-02
4.241746696543044592e+00 -3.943888032940960631e-02
3.746850074421347543e+00 -3.480553390340559300e-02
3.307122875834910491e+00 -3.073993777499067770e-02
2.950588835572693025e+00 -2.754659976643620070e-02
2.512772237547743703e+00 -2.335638044547393502e-02
2.239025074944009930e+00 -2.089416952181136211e-02
1.860056903553656715e+00 -1.724415009503536128e-02
1.580064127069538582e+00 -1.472074516893921541e-02
1.341272501289950014e+00 -1.248519651015853743e-02
9.422088127132716151e-01 -8.833697668075027321e-03
7.614068229525884357e-01 -6.951575041051226422e-03
1.832867809104579138e+01 -1.617369603716999060e-01
1.656319498340443985e+01 -1.473423206510329486e-01
1.495753066602106074e+01 -1.339883607748246497e-01
1.349645748130792811e+01 -1.215802960406063143e-01
1.216730002216141138e+01 -1.101975804310288826e-01
1.095860441858361511e+01 -9.972751521102962702e-02
9.860644904278625944e+00 -9.010642853821911047e-02
8.864220667345939830e+00 -8.124819874701851019e-02
7.961184728971054447e+00 -7.321689797860168880e-02
7.143573277787826470e+00 -6.583334422897173244e-02
6.404511038654919552e+00 -5.917117655593198688e-02
5.674019152508890329e+00 -5.253863052730637501e-02
4.966416699510495469e+00 -4.600944199808529311e-02
4.391542090386294284e+00 -4.078080194582619361e-02
3.880007782799455907e+00 -3.612762331873991400e-02
3.425424885659487106e+00 -3.188440046134212447e-02
3.056554051992758758e+00 -2.855463623864506334e-02
2.725948817939908064e+00 -2.540737658786237571e-02
2.320258359620139377e+00 -2.170483864223128612e-02
2.066875670289014533e+00 -1.925412359514732524e-02
1.716179830414968244e+00 -1.603137287811980810e-02
1.390579758180879200e+00 -1.292277329337085910e-02
1.086487593981381394e+00 -1.011780570181778152e-02
8.478968738514317538e-01 -7.873311489171403929e-03
1.891747623724003446e+01 -1.664895040316790864e-01
1.709713582259614029e+01 -1.517309498650583621e-01
1.544246255015055169e+01 -1.380516245883846027e-01
1.393712799134951830e+01 -1.253494498372492993e-01
1.256753178420949624e+01 -1.136793791298598144e-01
1.132201440359287048e+01 -1.029026921342750811e-01
1.019033825463054477e+01 -9.298990425791643644e-02
9.163033237135822517e+00 -8.393686286368888527e-02
8.231599872992083178e+00 -7.564896160364820155e-02
7.388167272030154997e+00 -6.810723419902461884e-02
6.625401881761394662e+00 -6.122080413274694211e-02
5.871184704457186321e+00 -5.429911895236743530e-02
5.197869977230444860e+00 -4.823404179134380132e-02
4.546355714340970522e+00 -4.219139083589450862e-02
4.017648650831400658e+00 -3.733733952918531773e-02
3.547586042036648735e+00 -3.296502327015532474e-02
3.166132320446623183e+00 -2.939544928374327598e-02
2.824084937292826503e+00 -2.636668083926243730e-02
2.404311069297573322e+00 -2.243929124638258457e-02
2.141974749380685772e+00 -1.995586063766706733e-02
1.778932575253698856e+00 -1.646690734108363641e-02
1.510807808446213318e+00 -1.413557895462750312e-02
1.194952120187584121e+00 -1.116518565783312586e-02
9.003946037939059011e-01 -8.341387866224242095e-03
5.108136769262783261e-01 -4.780226456972104521e-03
1.764789307403776419e+01 -1.561977498075975412e-01
1.594253085030821282e+01 -1.421865834401774553e-01
1.439135077194162982e+01 -1.291780304884146968e-01
1.298008884071134084e+01 -1.171907281803676731e-01
1.169669217389549054e+01 -1.061138580463749925e-01
1.053037905590171164e+01 -9.591246860178864742e-02
9.471278903584803288e+00 -8.662460535421814822e-02
8.510658712401800940e+00 -7.809160375953898281e-02
7.640604427409325439e+00 -7.035945764611836739e-02
6.853449957911210255e+00 -6.318805230572251130e-02
6.074881168340120929e+00 -5.612671416532723223e-02
5.379480573941059163e+00 -4.988733151959436063e-02
4.759363236701270594e+00 -4.419793416868065400e-02
4.206990883110443669e+00 -3.915337405608802779e-02
3.715872990064689851e+00 -3.452084149006282021e-02
3.279516418586271520e+00 -3.044058141309369941e-02
2.925693262363966429e+00 -2.723886551172156195e-02
2.491349642008678256e+00 -2.316502592486192197e-02
2.219859229049000238e+00 -2.071904330596422913e-02
1.843911046887083183e+00 -1.707719308960616370e-02
1.566246363886498738e+00 -1.451118099659981509e-02
1.253682488918914206e+00 -1.167757120451121296e-02
9.337732017334843260e-01 -8.699043154655264343e-03
7.546133707175267658e-01 -6.981627829681741511e-03
1.821610109318238102e+01 -1.608434573897948583e-01
1.645795628542265021e+01 -1.464969602307485685e-01
1.485959757373710666e+01 -1.331859956280660728e-01
1.340546454094574180e+01 -1.208476662045547129e-01
1.208304026789550534e+01 -1.094771366271043433e-01
1.088085239692747486e+01 -9.906017884227209802e-02
9.789149685534381362e+00 -8.948026701816109985e-02
8.798582189018212318e+00 -8.065139704009603727e-02
7.901098600414028006e+00 -7.259788537343472847e-02
7.088813373932034700e+00 -6.536889668503922945e-02
6.354555646470291919e+00 -5.874033572843964657e-02
5.629068034108897223e+00 -5.210656917581148878e-02
4.926448473128810512e+00 -4.571586513307435845e-02
4.355806446199188997e+00 -4.042474002099263886e-02
3.847923034303248890e+00 -3.584982017491554485e-02
3.396798656899566726e+00 -3.166508799439082117e-02
3.030827001730380221e+00 -2.823965944270556347e-02
2.702800660351539985e+00 -2.516159304078701905e-02
2.300407505303883049e+00 -2.147919728903021838e-02
1.911183249894908176e+00 -1.788738683722835079e-02
1.701197530487364329e+00 -1.593221144361201339e-02
1.378384167886734790e+00 -1.274358219776890871e-02
1.076867935587902503e+00 -1.005835011378924081e-02
8.402868233516918028e-01 -7.805175806678743902e-03
1.880269540124626815e+01 -1.656186055795292045e-01
1.698965508329793650e+01 -1.508872192503342702e-01
1.534217866854582546e+01 -1.372436016354719179e-01
1.384394689975850490e+01 -1.246135167840175945e-01
1.248124726467311874e+01 -1.129671671817606970e-01
1.124231505953082610e+01 -1.021988515395184510e-01
1.011687240892846873e+01 -9.238513208730599058e-02
9.095644062476560876e+00 -8.334278783661361323e-02
8.169810374381365037e+00 -7.508203563267107361e-02
7.331727969031871517e+00 -6.758588953622889084e-02
6.573952537276930741e+00 -6.072503260969872724e-02
5.824871395350818659e+00 -5.389495829599860732e-02
5.099168724048000811e+00 -4.736230642797823603e-02
4.509466858281629520e+00 -4.184432147252686168e-02
3.984609587461509950e+00 -3.703986493610281899e-02
3.518044809799261596e+00 -3.275600148552799268e-02
3.139513841668760463e+00 -2.917711712162982668e-02
2.800172116237219289e+00 -2.610497626292004533e-02
2.383740964522902406e+00 -2.220146852786344591e-02
2.123520771867775103e+00 -1.983948113598426807e-02
1.763455315274348179e+00 -1.635655019122446430e-02
1.429074910915771879e+00 -1.322004266332470201e-02
1.116696823373262371e+00 -1.050723206815732877e-02
8.923575128414555913e-01 -8.365376466310523937e-03
3.435060262842901668e-01 -3.138111835056535490e-03
1.753811177249646036e+01 -1.554008854497669623e-01
1.583995293992913922e+01 -1.414327832152452724e-01
1.429590615138835652e+01 -1.285032427016918610e-01
1.289168025521948913e+01 -1.165335084182681641e-01
1.161492051653843838e+01 -1.055045621944546430e-01
1.045497101399422135e+01 -9.542706378263686451e-02
9.402048566334004320e+00 -8.610852944160569955e-02
8.447229281244164056e+00 -7.762284925900006516e-02
7.582511150343320239e+00 -6.992740336982163074e-02
6.800511600999342932e+00 -6.279258624128886135e-02
6.027107931031711274e+00 -5.582209289090633852e-02
5.336582261693715523e+00 -4.951969364203585161e-02
4.668321775329185463e+00 -4.333674486255994357e-02
4.172549348972779626e+00 -3.886972600831291313e-02
3.685061547006702298e+00 -3.435874920308497338e-02
3.252081030913070325e+00 -3.028868421634214880e-02
2.901005911777035262e+00 -2.704319467854691961e-02
2.470095251266106295e+00 -2.308045675093216634e-02
2.200738937689199037e+00 -2.064810529792981963e-02
1.827891554464747603e+00 -1.702309674492683694e-02
1.552552680881936764e+00 -1.441257997291193853e-02
1.242629337283677859e+00 -1.156933496461364820e-02
9.255079381212240053e-01 -8.714903891558302418e-03
7.477941522554585330e-01 -6.973136263216753519e-03
1.810399784401692003e+01 -1.600345077112047265e-01
1.635309634014044988e+01 -1.457144913747075443e-01
1.476195426302520453e+01 -1.324392612285223980e-01
1.331477424574682722e+01 -1.201912900551727337e-01
1.199918047524744580e+01 -1.088675612940564613e-01
1.080350275533576898e+01 -9.849524866977067694e-02
9.717993699582541112e+00 -8.895232566301762567e-02
8.733401527564856437e+00 -8.017298536702860412e-02
7.841340835701824830e+00 -7.216590809735184964e-02
7.034347473925044447e+00 -6.499933763896328931e-02
6.236042501730734600e+00 -5.777634499870602791e-02
5.522909481923131025e+00 -5.124258615892893914e-02
4.886808134095439904e+00 -4.548617283848346154e-02
4.320179020297669759e+00 -4.025036877245902200e-02
3.816223997666039036e+00 -3.557444073775013760e-02
3.368443835819787679e+00 -3.138543189803750383e-02
3.005309566514536623e+00 -2.798949312413603202e-02
2.559427216847907083e+00 -2.399388517020502667e-02
2.280633225616377935e+00 -2.132555517420229446e-02
1.894617804574167952e+00 -1.773719453283694944e-02
1.609443353169208057e+00 -1.495404555175724841e-02
1.366267351198399149e+00 -1.284305267098954581e-02
1.067356943667182811e+00 -1.003593784777938487e-02
7.756493332687062203e-01 -7.261456258141741824e-03
1.868812009462554258e+01 -1.648025150790984883e-01
1.688256066423048907e+01 -1.501292934409874102e-01
1.524234048759671367e+01 -1.365347408120146655e-01
1.375108870930315597e+01 -1.239321880963494410e-01
1.239529029296241447e+01 -1.123309474517556888e-01
1.116296819057842349e+01 -1.016139473127491838e-01
1.004383829477763612e+01 -9.180395877406632987e-02
9.028595510613127928e+00 -8.284715611827901671e-02
8.108473623354363724e+00 -7.463235448668001371e-02
7.275690049746252441e+00 -6.719225171897154347e-02
6.522880718968276703e+00 -6.034582616286988943e-02
5.778911735848907938e+00 -5.357460800956999336e-02
5.058187233933872484e+00 -4.709016818457527342e-02
4.472759876763956477e+00 -4.160001704870628508e-02
3.951770504340349710e+00 -3.680097001228882503e-02
3.488834553625717927e+00 -3.260937670602637867e-02
3.113173144166849760e+00 -2.902317614379499103e-02
2.776509619899524495e+00 -2.595735745602860065e-02
2.363346033510091537e+00 -2.205789074516564460e-02
2.105257489927025993e+00 -1.978839398139220149e-02
1.748104155344974320e+00 -1.631120796997660369e-02
1.416521201789403994e+00 -1.316743598218171954e-02
1.106821550108858521e+00 -1.040088898423531007e-02
8.843986435584884065e-01 -8.363440319681961221e-03
1.929130612299642777e+01 -1.696647669301602768e-01
1.742872165733083278e+01 -1.546338671027225331e-01
1.573783980724155462e+01 -1.406860784748855120e-01
1.420088606888173288e+01 -1.277957379087347745e-01
1.280356109896517935e+01 -1.159010704721546436e-01
1.153350049123655019e+01 -1.049240489395659726e-01
1.038001814463431316e+01 -9.487231573931186046e-02
9.333170049580376215e+00 -8.561229377542263486e-02
8.384086768795354416e+00 -7.717321074457193786e-02
7.524879243271811013e+00 -6.946819495544290235e-02
6.747903465872276740e+00 -6.245080490657078931e-02
5.979697662470012887e+00 -5.547450724908993547e-02
5.293935157792788004e+00 -4.916043422817718139e-02
4.630499777521341009e+00 -4.308121431500667314e-02
4.092021491651212983e+00 -3.810686980330529883e-02
3.613284891856566539e+00 -3.375403921223660980e-02
3.224823971084193719e+00 -3.013969049682379414e-02
2.876526192656994052e+00 -2.685552849911270606e-02
2.448977859736385820e+00 -2.294516418724289186e-02
2.181850074256314276e+00 -2.051019996971024245e-02
1.812000085534110738e+00 -1.698406671227902995e-02
1.538976245293742329e+00 -1.444618845981679445e-02
1.217187886731345481e+00 -1.151719037727228813e-02
9.172280808989993206e-01 -8.645001926202723272e-03
7.411328773557636085e-01 -6.994081801108076660e-03
1.799223352101126849e+01 -1.592104029155776423e-01
1.624866555508622668e+01 -1.449379190151110219e-01
1.466473646058476454e+01 -1.317095952526277092e-01
1.322458164592238639e+01 -1.195104846402032239e-01
1.191572519183750600e+01 -1.082339571160715608e-01
1.072654894946675164e+01 -9.790182964068704086e-02
9.647234363210035468e+00 -8.838434055352199781e-02
8.668547680392780563e+00 -7.966972131024487036e-02
7.782056385607913462e+00 -7.170871285768172509e-02
6.980233684128108962e+00 -6.460264868054184373e-02
6.187203049216867257e+00 -5.738534798071461690e-02
5.478992603037310616e+00 -5.089832870068736193e-02
4.847390337141871619e+00 -4.515256251359488909e-02
4.284862564097196014e+00 -4.001785997739052553e-02
3.784656590431471290e+00 -3.533992441223707259e-02
3.340249701235156632e+00 -3.121428576119055984e-02
2.979920327304084182e+00 -2.781114928830506761e-02
2.537560478036969602e+00 -2.380935866641037055e-02
2.260994710349065073e+00 -2.115899152488254914e-02
1.878185788650353905e+00 -1.771106588382511879e-02
1.595376439261705137e+00 -1.488381807598779943e-02
1.354260768463779518e+00 -1.282416764070337493e-02
9.512252526367120931e-01 -8.936206171052219621e-03
7.687294006501447230e-01 -7.333232643831255962e-03
1.857393213121823194e+01 -1.639494261984260348e-01
1.677576450631455884e+01 -1.493299327189883952e-01
1.514286088313988543e+01 -1.357794630398189983e-01
1.365872638201881628e+01 -1.232263595394445105e-01
1.230973529823461021e+01 -1.116756767412001583e-01
1.108404331307488633e+01 -1.010032138208810937e-01
9.971191023181848578e+00 -9.124121947348315387e-02
8.961986726414613358e+00 -8.232571878949875022e-02
8.047502822387569310e+00 -7.415899702552550266e-02
7.220031114316808996e+00 -6.677671547905629501e-02
6.472103185703681483e+00 -5.994699086661903903e-02
5.733202275290008032e+00 -5.323504466121695144e-02
5.017615347739145193e+00 -4.674433185443962330e-02
4.436357862854674039e+00 -4.133660899107562126e-02
3.919228887169471598e+00 -3.654683872700250497e-02
3.459794735378152186e+00 -3.244344297098751551e-02
3.087043900774864902e+00 -2.897936612575272020e-02
2.752951060307583742e+00 -2.584468819414839982e-02
2.343110447155923648e+00 -2.189499710987694372e-02
2.087146969774519967e+00 -1.964565948508232435e-02
1.732878515332044289e+00 -1.629750630477813655e-02
1.404056890328314822e+00 -1.310577032154576667e-02
1.096956429275369738e+00 -1.028699487124687048e-02
8.560058434207564737e-01 -8.108849075046890148e-03
1.917470919990067557e+01 -1.687843654936932725e-01
1.731960147719476950e+01 -1.538111710547076239e-01
1.563599073097497794e+01 -1.399132431077324268e-01
1.410628377616656515e+01 -1.270707986835166170e-01
1.271590278533458118e+01 -1.152176566625455617e-01
1.145250150847148873e+01 -1.043113131438391100e-01
1.030546000037277388e+01 -9.425773867777517689e-02
9.264643662894339826e+00 -8.508667021299076705e-02
8.321381953501315820e+00 -7.666502679581728430e-02
7.467606020620676688e+00 -6.902431718903503932e-02
6.695619979053869741e+00 -6.204265462121531099e-02
5.932624118231295540e+00 -5.509850672092689999e-02
5.251604394154161248e+00 -4.882399983580284347e-02
4.592891135358714294e+00 -4.280194937741708949e-02
4.058421578434363575e+00 -3.785961598864506089e-02
3.583230895338854971e+00 -3.348879382282757278e-02
3.197811350788257290e+00 -2.998014956115980720e-02
2.852153515557566799e+00 -2.665437921758392198e-02
2.428033518034610427e+00 -2.280130595894651335e-02
2.163004706569490398e+00 -2.037860681113763325e-02
1.796245819452680470e+00 -1.694207650319643280e-02
1.525477503817556313e+00 -1.433514181873136659e-02
1.206451603626403246e+00 -1.138876164247923373e-02
9.090068513078201073e-01 -8.566169129548406938e-03
5.156592620690929607e-01 -4.977365673528756293e-03
1.788075178667923737e+01 -1.583719336240188291e-01
1.614460791310586174e+01 -1.441386138358667635e-01
1.456780664343579801e+01 -1.309558351340506521e-01
1.313476868668574582e+01 -1.187909971539428400e-01
1.183266176859655694e+01 -1.075811389019948189e-01
1.065000876419505715e+01 -9.728600173709973931e-02
9.576842227084044978e+00 -8.781976441653345511e-02
8.604055242935789494e+00 -7.914344131516395930e-02
7.723086429482378890e+00 -7.122835856616219208e-02
6.926440059711258534e+00 -6.417391406554680267e-02
6.138637256072335902e+00 -5.697045561749706361e-02
5.435355771189327889e+00 -5.059077752911633752e-02
4.808296532346598262e+00 -4.485124793104428020e-02
4.249868720889497631e+00 -3.961853403750513480e-02
3.753360441154145910e+00 -3.505794838792368473e-02
3.312407226518751635e+00 -3.102802805436433511e-02
2.954818409053474593e+00 -2.762013435047321400e-02
2.515893462778588496e+00 -2.361478919173300162e-02
2.241648256934710925e+00 -2.097654830926982961e-02
1.861907594078946904e+00 -1.754819747273710789e-02
1.581441778518592134e+00 -1.480325538140800021e-02
1.265807352957944554e+00 -1.181261665068550001e-02
9.427647086560664302e-01 -8.872592126230299109e-03
7.618006482411785463e-01 -7.215992930174402846e-03
1.846007146803462362e+01 -1.630737015226003117e-01
1.666935472391701367e+01 -1.485046978796722983e-01
1.504372063465691589e+01 -1.349932648443621930e-01
1.356667705268163360e+01 -1.224796963126518756e-01
1.222453962470024891e+01 -1.110127302517870257e-01
1.100550689376898461e+01 -1.004411127885503213e-01
9.898936327595903251e+00 -9.065502795614888143e-02
8.895664084447222564e+00 -8.177820237613704635e-02
7.986855065205585191e+00 -7.369187530927479024e-02
7.164689482228384421e+00 -6.621440388643819175e-02
6.421664235557729583e+00 -5.952301916548251998e-02
5.687842793048783818e+00 -5.287395212834940239e-02
4.977271280369670592e+00 -4.632742536752035983e-02
4.400265836635101735e+00 -4.105902508337811591e-02
3.886901929690178559e+00 -3.634542857875795729e-02
3.430907566209458359e+00 -3.216098701982717661e-02
3.061064792316504413e+00 -2.873182628681703044e-02
2.729597381792615352e+00 -2.566608249060927174e-02
2.323057805403037079e+00 -2.172474210705063746e-02
1.929911271223631264e+00 -1.822451071079865884e-02
1.717779031302040682e+00 -1.623293255420441353e-02
1.391713600501906622e+00 -1.303860444114445828e-02
1.087264918402660596e+00 -1.032737821965844759e-02
8.483472665691154102e-01 -8.057570734824097414e-03
1.905849167542764278e+01 -1.678838950196969437e-01
1.721082758712097061e+01 -1.529421716859052649e-01
1.553460682551476779e+01 -1.390879217315546257e-01
1.401199912919043378e+01 -1.263124922782485893e-01
1.262863796227670043e+01 -1.144556233941217832e-01
1.137195377448484201e+01 -1.036005247033230103e-01
1.023123809125701023e+01 -9.366199114178577756e-02
9.196537539885872192e+00 -8.450265480486961189e-02
8.259081452480664609e+00 -7.614001373956030827e-02
7.410667977971301390e+00 -6.848215467433634018e-02
6.643713114199237602e+00 -6.160481745841012158e-02
5.885906941035156770e+00 -5.470037101687662273e-02
5.151882919429550789e+00 -4.793420873939203963e-02
4.555587220105975277e+00 -4.255982418283674185e-02
4.025075051514661162e+00 -3.759481986865730735e-02
3.553455876955032178e+00 -3.320658253271267096e-02
3.170955008109769491e+00 -2.978730413800950716e-02
2.827999020235887784e+00 -2.659647236947122739e-02
2.407286966089040359e+00 -2.253103707122934563e-02
2.144399636715943025e+00 -2.008578559747395409e-02
1.780617015819670579e+00 -1.680943117880086962e-02
1.442904659235164866e+00 -1.356969221295645581e-02
1.127487415876702981e+00 -1.052146275897416008e-02
9.009440532661793233e-01 -8.479636982103435500e-03
3.467880835748841650e-01 -3.327641861786100920e-03
1.776961100997667131e+01 -1.574931298006160552e-01
1.604092208854903845e+01 -1.433068244246971656e-01
1.447136964217606270e+01 -1.301799402971531017e-01
1.304535444057143856e+01 -1.180566730576265710e-01
1.175003370838913597e+01 -1.068943634834792489e-01
1.057376898937769916e+01 -9.660432804416868580e-02
9.506808119441730653e+00 -8.722587439855671032e-02
8.539904110361968392e+00 -7.859117326496295464e-02
7.664496026678035534e+00 -7.072640563816920412e-02
6.872968158908904002e+00 -6.368705379424262347e-02
6.090464116491505209e+00 -5.659837307099271908e-02
5.392060425689889414e+00 -5.020843301389088520e-02
4.716307981047843434e+00 -4.400685392951195207e-02
4.215077828839654650e+00 -3.931356674396369738e-02
3.722328526214403244e+00 -3.475719891492233538e-02
3.284689640454212967e+00 -3.077355214506243344e-02
2.929924151192558224e+00 -2.741644556976864655e-02
2.494514240095472957e+00 -2.340536336622974292e-02
2.222394947816722865e+00 -2.078359637843035790e-02
1.845774007012804141e+00 -1.733934299797122713e-02
1.567630055298681935e+00 -1.471513122324090081e-02
1.254640757515030014e+00 -1.171610487232018286e-02
9.343745036980966034e-01 -8.790489653243301754e-03
7.549715469917352983e-01 -7.172732190709862204e-03
1.834654993185582228e+01 -1.621643438473403531e-01
1.656332786854553163e+01 -1.476211765454057689e-01
1.494502188880890436e+01 -1.341645838783547540e-01
1.347502680128236463e+01 -1.217215362741600887e-01
1.213980313257023624e+01 -1.103035280590436429e-01
1.092732442657532665e+01 -9.978262426104550498e-02
9.827143114589691919e+00 -9.004139678477894593e-02
8.829739111073616087e+00 -8.121868503224727309e-02
7.926595547580515877e+00 -7.318438369004880151e-02
7.109687853771060162e+00 -6.572437480333301330e-02
6.301856910308137216e+00 -5.845583937487278114e-02
5.580564410365795425e+00 -5.189421873942186292e-02
4.937253429967504381e+00 -4.596328312409221628e-02
4.364356197859087239e+00 -4.079460167241785035e-02
3.854862711702880418e+00 -3.608468546594530146e-02
3.402251759904336481e+00 -3.184317383321967621e-02
3.035337712929808696e+00 -2.846702783650350427e-02
2.584778066713210531e+00 -2.425278199803157161e-02
2.303170656928040128e+00 -2.154167755266767417e-02
1.913168529595262513e+00 -1.791099998999806653e-02
1.625125264410273829e+00 -1.531547908609907221e-02
1.379532826238083043e+00 -1.303419307818810824e-02
1.077642356620013508e+00 -1.015991206839990564e-02
7.830561481057352058e-01 -7.368330358410371018e-03
1.894254492280074587e+01 -1.669568152071219391e-01
1.710235650007569319e+01 -1.520610701268595988e-01
1.543347707117705347e+01 -1.382683352077242189e-01
1.391822422662572301e+01 -1.255259001183278711e-01
1.254175185639031831e+01 -1.137166494282716156e-01
1.129175332609316307e+01 -1.029083345464537752e-01
1.015745707133429931e+01 -9.298344391706424295e-02
9.128790696790664683e+00 -8.389889137227550531e-02
8.197032049905574880e+00 -7.558178703546045152e-02
7.354032236009155454e+00 -6.797417719749321297e-02
6.592095740057322573e+00 -6.115926187537443909e-02
5.839499319856521709e+00 -5.425629158974730470e-02
5.110584310031218713e+00 -4.755483809058329292e-02
4.518611800540927703e+00 -4.218829342931679910e-02
3.991961338383395841e+00 -3.730932476633500028e-02
3.524000717826481832e+00 -3.290728622676843823e-02
3.144386321733791512e+00 -2.949183141588799031e-02
2.804132493750603583e+00 -2.630831430841627794e-02
2.386648927704172252e+00 -2.235794960659579292e-02
2.125934672542847625e+00 -1.987606000944165327e-02
1.765150810400599513e+00 -1.658054625938567075e-02
1.430299670776242094e+00 -1.350351987997587197e-02
1.117487346142098215e+00 -1.039926963142049840e-02
8.928458763288673605e-01 -8.388248145501814648e-03
1.955833133349575803e+01 -1.718602637434552827e-01
1.765882771902167647e+01 -1.566008450736320334e-01
1.593751865927507083e+01 -1.424674509843780190e-01
1.437524301619803602e+01 -1.293779737379936456e-01
1.295622820607438541e+01 -1.173156234063758990e-01
1.166771909286650022e+01 -1.062014168924399898e-01
1.049806738518794980e+01 -9.601750927969453231e-02
9.437244865304283081e+00 -8.664008693441799247e-02
8.476142558253854986e+00 -7.808907879370331762e-02
7.606298945385468357e+00 -7.028093026134445143e-02
6.819834877639696202e+00 -6.319995967938758785e-02
6.042688135442482178e+00 -5.614842459807831143e-02
5.349006584054497360e+00 -4.984537010354795489e-02
4.678116583838201947e+00 -4.361758004149304813e-02
4.133692417141709541e+00 -3.862394325582590299e-02
3.649829428301046175e+00 -3.406987696937471138e-02
3.257185048186078902e+00 -3.048473743240130707e-02
2.905236885807533920e+00 -2.719308836570311083e-02
2.473249871264691091e+00 -2.324791457072516998e-02
2.203333730066478591e+00 -2.073267591707788488e-02
1.829767363714492667e+00 -1.711533485280033323e-02
1.553940888897474171e+00 -1.463922227583127657e-02
1.228952003858630349e+00 -1.162828757406458510e-02
9.260285876063749644e-01 -8.705331811438645623e-03
7.482174604135998219e-01 -7.005897900491574182e-03
1.823337674876769299e+01 -1.612296620710420292e-01
1.645764844122233228e+01 -1.467384079044025402e-01
1.484667355323529847e+01 -1.333287133115074186e-01
1.338378129336289568e+01 -1.209329908915266621e-01
1.205549505678022548e+01 -1.095709558667455480e-01
1.084956448705594667e+01 -9.908498271321039552e-02
9.755622984458154789e+00 -8.943712753683667749e-02
8.764214900403043629e+00 -8.063133682825318616e-02
7.866636997481791127e+00 -7.264944537619193177e-02
7.054956367567729814e+00 -6.520624199957739120e-02
6.252482237314624491e+00 -5.799971418092348535e-02
5.536185119520251163e+00 -5.148396184407723342e-02
4.897460479166026559e+00 -4.566875235498270985e-02
4.328699402476159364e+00 -4.045786994773396816e-02
3.823056285873591253e+00 -3.567330971772589981e-02
3.373908469765581675e+00 -3.151820983512119978e-02
3.009722604067261997e+00 -2.825274345690450065e-02
2.562776438730919981e+00 -2.403508495165301850e-02
2.283326204758004518e+00 -2.134507839247659980e-02
1.896595825530307922e+00 -1.769967795590005749e-02
1.610899226174254961e+00 -1.518912479989411625e-02
1.367385017961796567e+00 -1.290524014542170084e-02
9.603935308554049088e-01 -9.060865669094069624e-03
7.760880111617476373e-01 -7.247678308599796344e-03
1.882691936328582827e+01 -1.659878239999283411e-01
1.699431616587444438e+01 -1.511554900910588306e-01
1.533281087417246802e+01 -1.374068277732739540e-01
1.382478075721737554e+01 -1.247168538708289393e-01
1.245532224360430007e+01 -1.129559728291075066e-01
1.121199075358278208e+01 -1.021904294477914421e-01
1.008402858120263268e+01 -9.231359744209038931e-02
9.061421742400129986e+00 -8.326534568654009316e-02
8.135463260239637506e+00 -7.499714731571754944e-02
7.297738244348909831e+00 -6.744404946880384888e-02
6.540860075374424376e+00 -6.067376704924081626e-02
5.793375456888538722e+00 -5.379322913520475508e-02
5.069630030089706807e+00 -4.715431819972495248e-02
4.481896230428835004e+00 -4.179899939292575084e-02
3.959091514833500192e+00 -3.701023483951273313e-02
3.494677781221783963e+00 -3.274332707585689978e-02
3.117991953102321911e+00 -2.916214877902444449e-02
2.780368561760822921e+00 -2.606854971557322903e-02
2.366278551680289333e+00 -2.216300811314489069e-02
2.107661061008409220e+00 -1.964952207303429996e-02
1.749809820850159348e+00 -1.644040775953457129e-02
1.417715496028685518e+00 -1.334626193914767618e-02
1.107579820168976381e+00 -1.026936261770714301e-02
8.642177725988310355e-01 -8.128481360476077708e-03
1.944032057110386447e+01 -1.708692935675625579e-01
1.754841957324273949e+01 -1.556582483010415241e-01
1.583458277075606979e+01 -1.415743343313691505e-01
1.427957750513109403e+01 -1.285516386897473384e-01
1.286759589257993674e+01 -1.165261080885468259e-01
1.158588189438944482e+01 -1.054724278704301521e-01
1.042269219460050067e+01 -9.530785431113469874e-02
9.368097163779234293e+00 -8.601722384175387870e-02
8.412804623759640776e+00 -7.748533775123316036e-02
7.548343721814519292e+00 -6.976467744863176779e-02
6.766994918809582593e+00 -6.270581792696724999e-02
5.995178991822725401e+00 -5.560379656971684709e-02
5.306278947267729862e+00 -4.938518262951963056e-02
4.640168009513654823e+00 -4.320203417899311921e-02
4.099762703542503495e+00 -3.823477586659070060e-02
3.619455865075599910e+00 -3.376092949529110876e-02
3.229915713514415643e+00 -3.017870146025645323e-02
2.880656000350827473e+00 -2.695806683992290828e-02
2.452138319218620577e+00 -2.298519791785706701e-02
2.184345039541395028e+00 -2.050325652311689797e-02
1.813886179815471955e+00 -1.688538712070230055e-02
1.540278546169313811e+00 -1.449982856285306730e-02
1.218158059187940845e+00 -1.139489083114380089e-02
9.177611564371054298e-01 -8.615658818949887068e-03
5.205639756325486367e-01 -4.796637680155139971e-03
1.812059073773162154e+01 -1.602829883894798524e-01
1.635229739387554915e+01 -1.458328087460086797e-01
1.474866557521992938e+01 -1.324710769193985227e-01
1.329294013006285269e+01 -1.201652466458259516e-01
1.197153975103491597e+01 -1.087542129309586603e-01
1.077221667121926529e+01 -9.836428712754617665e-02
9.684573589316352482e+00 -8.876240351966184494e-02
8.699063301509891488e+00 -8.002396675867411158e-02
7.807130803454369605e+00 -7.206765524391600675e-02
7.000673174844991742e+00 -6.467493036304632070e-02
6.203560549430966020e+00 -5.752255857003945455e-02
5.492148010584029905e+00 -5.108273632000985554e-02
4.857911292054495789e+00 -4.526676111993215013e-02
4.293389752930711900e+00 -4.007196007217063427e-02
3.791475848899731993e+00 -3.535198793542470436e-02
3.345739769322265467e+00 -3.118229922816559418e-02
2.984403178342994511e+00 -2.792719147111772521e-02
2.540923201719862856e+00 -2.381035020548664949e-02
2.263819872485583584e+00 -2.113773251915464571e-02
1.880161835025216055e+00 -1.747930408655336623e-02
1.596872728401636188e+00 -1.492466960955140740e-02
1.278094315230746014e+00 -1.197727784282216421e-02
9.518375817363295965e-01 -8.954584399529914168e-03
7.690793952967007741e-01 -7.186294367150280853e-03
1.871163929970995454e+01 -1.650551172681735401e-01
1.688662377506208045e+01 -1.502699649518902392e-01
1.523259424982597920e+01 -1.365656491129880190e-01
1.373164601176682176e+01 -1.238875245063830316e-01
1.236917978511376326e+01 -1.122254458711693242e-01
1.113256164805884296e+01 -1.014881906703574144e-01
1.001101669166935082e+01 -9.167025690855128139e-02
8.994395301300423640e+00 -8.265559127279216434e-02
8.074205066907222061e+00 -7.442958270463394255e-02
7.241823153432347837e+00 -6.696549639342150306e-02
6.489958860068892221e+00 -6.018264384394026584e-02
5.747530627037455098e+00 -5.335726748676341419e-02
5.028906902497225495e+00 -4.686573894776038807e-02
4.445398126370956327e+00 -4.144175135720253728e-02
3.926444930778198561e+00 -3.668876234765141436e-02
3.465574229392080152e+00 -3.239773341532677792e-02
3.091784234062981085e+00 -2.890099085810870008e-02
2.756809098437649652e+00 -2.584539591379660453e-02
2.346046162209594055e+00 -2.201818513104773431e-02
1.948878137444333358e+00 -1.822094861738947705e-02
1.734593706325514351e+00 -1.621689438151639392e-02
1.405251189016168079e+00 -1.316134828740215222e-02
1.097735422852020193e+00 -1.034619819589409524e-02
8.565111417181305864e-01 -8.035214896453025252e-03
1.932268274664397012e+01 -1.699437796336714934e-01
1.743833084759080876e+01 -1.548003392555528934e-01
1.573202871699690952e+01 -1.407414884891261542e-01
1.418427329023461780e+01 -1.277778073314561336e-01
1.277943564555132916e+01 -1.157889043633757442e-01
1.150445831404770125e+01 -1.047976457030343478e-01
1.034770537480105901e+01 -9.463637754351399145e-02
9.299322449697649873e+00 -8.536574534846783080e-02
8.349785177587831342e+00 -7.696172243118377942e-02
7.490833419978643271e+00 -6.926083944239026791e-02
6.714632887981114351e+00 -6.218379121565269230e-02
5.947976571094945264e+00 -5.522577533138443157e-02
5.205510175390902106e+00 -4.849804370740761622e-02
4.602535663901733187e+00 -4.293615532915015520e-02
4.066132270157130080e+00 -3.792730338935664663e-02
3.589447559801119958e+00 -3.353533082843842411e-02
3.202821544469099724e+00 -2.995933264955902287e-02
2.856282366179886623e+00 -2.665299317222092831e-02
2.431187527798298387e+00 -2.277575578916490179e-02
2.165587783856054216e+00 -2.023542583402861833e-02
1.798034673160396668e+00 -1.674485826450001352e-02
1.456990539801461981e+00 -1.363421962736628169e-02
1.138405145129792517e+00 -1.063000233274770910e-02
9.096515750046354487e-01 -8.574756616132236595e-03
3.500568437440461089e-01 -3.271937485274680618e-03
1.800807333691853884e+01 -1.594342330111655215e-01
1.624734866887215290e+01 -1.450381631703771546e-01
1.465110757172601375e+01 -1.317191526605528684e-01
1.320250257968065277e+01 -1.194703920140826325e-01
1.188797921837801042e+01 -1.081068465649012433e-01
1.069522234828118812e+01 -9.773778820273527901e-02
9.613837065900431966e+00 -8.820718038459970933e-02
8.634240680775691956e+00 -7.953576747304887118e-02
7.747877087135248253e+00 -7.159628244836777067e-02
6.946678079088560054e+00 -6.425951353561783208e-02
6.154985744712077711e+00 -5.715591100351742615e-02
5.448358439262263708e+00 -5.075855869793311631e-02
4.765044036783496750e+00 -4.438279960259961660e-02
4.258270517494543661e+00 -3.978435650021717312e-02
3.760076959060722146e+00 -3.516333040336524357e-02
3.317790061555122350e+00 -3.109938463141960485e-02
2.959266124981121848e+00 -2.772445557078730832e-02
2.519300758658686412e+00 -2.365934338523024288e-02
2.244374565549084544e+00 -2.106074911534292632e-02
1.863890455578353089e+00 -1.738951796714398312e-02
1.582964518882425065e+00 -1.479525711044794162e-02
1.266805170665563196e+00 -1.193657321738881248e-02
9.433680079084593162e-01 -8.843242931121911635e-03
7.622578383367037969e-01 -7.181518533408801086e-03
1.859671048065870025e+01 -1.641903653988888157e-01
1.677928835084606263e+01 -1.494302405120785937e-01
1.513266310578895180e+01 -1.357916961473491779e-01
1.363903510722470891e+01 -1.231691877680702180e-01
1.228350573881522934e+01 -1.115556328648917850e-01
1.105364488265871792e+01 -1.008697357306240633e-01
9.938385678626646680e+00 -9.109612803984250273e-02
8.927822185968782520e+00 -8.213162289612310762e-02
8.013250260173867545e+00 -7.395274266359105897e-02
7.186263552718243020e+00 -6.654841904246545925e-02
6.368771927790005449e+00 -5.909651096273874776e-02
5.639059537458638083e+00 -5.242983456816017324e-02
4.988507257838572073e+00 -4.654016107369286781e-02
4.409156759873392950e+00 -4.116086473416127184e-02
3.894085110018525420e+00 -3.642875067515516374e-02
3.436689920206882576e+00 -3.210820659079573897e-02
3.065772160130028734e+00 -2.870210713606243316e-02
2.610521901034378978e+00 -2.443956146146874023e-02
2.325984173682466238e+00 -2.185656907210101890e-02
1.931963079324527932e+00 -1.807867954860232357e-02
1.641027851493996215e+00 -1.531122316551499808e-02
1.392912087205592897e+00 -1.306262503833180086e-02
1.088065142295923104e+00 -1.022055577232560374e-02
7.905974501433006285e-01 -7.470073546626704655e-03
1.920530550512789958e+01 -1.690524124888286017e-01
1.732856056447638693e+01 -1.539462253594182650e-01
1.562980024116074595e+01 -1.399561927391961280e-01
1.408930755919948830e+01 -1.270321468946702115e-01
1.269157761468589207e+01 -1.150936343150211483e-01
1.142337252614789200e+01 -1.041548476211363455e-01
1.027321394719931114e+01 -9.408688623108739379e-02
9.230896390367462345e+00 -8.482217583359229207e-02
8.287160821736494043e+00 -7.646677837946366796e-02
7.433682825468652666e+00 -6.878514347436942566e-02
6.662530493033502310e+00 -6.176604439519622902e-02
5.901068112560748702e+00 -5.486411992049463476e-02
5.163839538377769323e+00 -4.813683998161690653e-02
4.565213378645099240e+00 -4.266166686565540239e-02
4.032700080473104798e+00 -3.764355922828441919e-02
3.559689124042267228e+00 -3.333914952881668337e-02
3.176018245673069451e+00 -2.976849207459297472e-02
2.832178803451563809e+00 -2.647358016586117899e-02
2.410332100303201663e+00 -2.257834464126712987e-02
2.146921140868992772e+00 -2.014451883054706877e-02
1.782461807321504832e+00 -1.663983762220228035e-02
1.444245269700219048e+00 -1.353936156032674830e-02
1.128296579360402951e+00 -1.063897989126893519e-02
9.014997225219669730e-01 -8.449638015479642508e-03
1.983466796408954380e+01 -1.740610254021315584e-01
1.789592738543271366e+01 -1.585756176630556680e-01
1.614278309939919254e+01 -1.442313065302279484e-01
1.455389485815576300e+01 -1.309808071765826976e-01
1.311246014338707866e+01 -1.187393280393820166e-01
1.180482840331543493e+01 -1.074794870251746248e-01
1.061870646062292423e+01 -9.714863026202731622e-02
9.543578031642391934e+00 -8.766073589590320236e-02
8.569840890925249255e+00 -7.899774981635632187e-02
7.689015121539015674e+00 -7.109428286135105468e-02
6.892994949500423907e+00 -6.394764797601615314e-02
6.106686303586305264e+00 -5.679986740373606235e-02
5.404971655621788607e+00 -5.029625854187302209e-02
4.726481056584987961e+00 -4.408267432525213997e-02
4.176074745183502301e+00 -3.897862243665497356e-02
3.686912887119529803e+00 -3.450867191842504206e-02
3.290055279377134489e+00 -3.086632179571435416e-02
2.934352361597460490e+00 -2.750288364544896738e-02
2.497841433525596511e+00 -2.349025600990770415e-02
2.225110969534120464e+00 -2.087994189046051691e-02
1.847748009493318744e+00 -1.728787097604697967e-02
1.569110914355885678e+00 -1.478393340115339606e-02
1.240971246984732046e+00 -1.163152809257254720e-02
9.349565100686197949e-01 -8.723869956539337736e-03
7.553936583820053396e-01 -7.165634061024260884e-03
1.848220149792275890e+01 -1.632902917254569208e-01
1.667233451086272922e+01 -1.485850104181057618e-01
1.503320105768671056e+01 -1.349972604340654025e-01
1.354673622898985386e+01 -1.224217959756112861e-01
1.219828248901326084e+01 -1.108603716521144450e-01
1.097504744183103043e+01 -1.002242822332100186e-01
9.866118984769888911e+00 -9.048665204248124150e-02
8.861656181365603402e+00 -8.157906834922153128e-02
7.952680013339772813e+00 -7.344840667767973952e-02
7.131004725521579601e+00 -6.610462089767894789e-02
6.319054682861013461e+00 -5.866743709604838736e-02
5.594343210566583124e+00 -5.203977754175751619e-02
4.948336736524395540e+00 -4.615513394887457016e-02
4.373219394625324163e+00 -4.086214365692345668e-02
3.862015420441615277e+00 -3.611728649984221468e-02
3.408036954003931029e+00 -3.188746185675665062e-02
3.039926016627067629e+00 -2.849031653027949557e-02
2.588344771712917325e+00 -2.422184516857352199e-02
2.305998197424620866e+00 -2.163627587355104395e-02
1.915275595060061509e+00 -1.798855511442617322e-02
1.626671917161827130e+00 -1.518008418117992690e-02
1.380667804463127979e+00 -1.295044721444682176e-02
9.696840172221826704e-01 -9.170755980634846816e-03
7.835396835164104568e-01 -7.392707698411434686e-03
1.908827510137233219e+01 -1.681268952170848763e-01
1.721920901552359950e+01 -1.530753657107782051e-01
1.552798859069012494e+01 -1.391349077672219825e-01
1.399486319493787256e+01 -1.262610970528572907e-01
1.260418390990105308e+01 -1.143729399881695252e-01
1.134274917929517379e+01 -1.034848656893566365e-01
1.019903761469951320e+01 -9.345979345865983168e-02
9.162850408141522962e+00 -8.425470947075350270e-02
8.224883901544279396e+00 -7.595215415561579198e-02
7.376840019783155178e+00 -6.828963816246023943e-02
6.610813254524938287e+00 -6.132588483580553307e-02
5.854513452971827903e+00 -5.448702205294262552e-02
5.122502413136139410e+00 -4.775503328365442168e-02
4.528152026196105240e+00 -4.235152717831115743e-02
3.999556085314369902e+00 -3.734670825358950980e-02
3.530101830599106094e+00 -3.305663137421961661e-02
3.149368239430144989e+00 -2.955968232422577502e-02
2.808225215170070399e+00 -2.635212514579345078e-02
2.389752279594251849e+00 -2.236233065381932478e-02
2.128484631412357331e+00 -2.003830841025545234e-02
1.766987359026920057e+00 -1.660378968295938423e-02
1.431565870631495541e+00 -1.343114439426318710e-02
1.118347864938114888e+00 -1.056183822796007490e-02
8.725496763934853517e-01 -8.224125036346669262e-03
1.971519697392066917e+01 -1.731070009008826294e-01
1.778417774234624815e+01 -1.576669226504329446e-01
1.603860632549633536e+01 -1.433818226189113032e-01
1.445711750076144320e+01 -1.301646373943920187e-01
1.302291827474972230e+01 -1.179932598744906080e-01
1.172207888599526804e+01 -1.067717384482406856e-01
1.054252805426435913e+01 -9.649905638152792009e-02
9.473634749611937522e+00 -8.705878547010022228e-02
8.505795460598926994e+00 -7.844488460354916148e-02
7.630537284647331830e+00 -7.062117015128879793e-02
6.839763789585854958e+00 -6.345351946979570223e-02
6.058696106464281250e+00 -5.638085720980557519e-02
5.361926465045105061e+00 -4.991950943912945582e-02
4.688217850310931745e+00 -4.376249967877821057e-02
4.141837377128248399e+00 -3.868522410684031854e-02
3.656298783731478430e+00 -3.420089343563070816e-02
3.262534678650472753e+00 -3.056810569693363747e-02
2.909544199651571628e+00 -2.727109017608619901e-02
2.476569912311616051e+00 -2.323485921851850544e-02
2.206008586090687729e+00 -2.069656526975799382e-02
1.831731366454994347e+00 -1.717832245993859003e-02
1.555412855142306761e+00 -1.467575293729827396e-02
1.230030077126360588e+00 -1.158452520498082228e-02
9.266326854857518391e-01 -8.602122703527000785e-03
5.255311956451749200e-01 -4.984794894009892015e-03
1.836801475272526574e+01 -1.623790851102840382e-01
1.656568587500047940e+01 -1.477226814387870291e-01
1.493411324003019658e+01 -1.341745327252624187e-01
1.345494167685551723e+01 -1.216717313380160648e-01
1.211345228096595505e+01 -1.101721036745471477e-01
1.089689930573452159e+01 -9.955589981176012071e-02
9.794246364953581363e+00 -8.986614427019579132e-02
8.795849194305976226e+00 -8.100592725890840007e-02
7.892543264645761170e+00 -7.292442339403890084e-02
7.076183675004364737e+00 -6.561520461335264287e-02
6.269673264655974521e+00 -5.821585730433660733e-02
5.549803622878767051e+00 -5.168663060950033639e-02
4.908389998678406307e+00 -4.579558003977658026e-02
4.337589590628586400e+00 -4.054586244775117143e-02
3.830138353884104063e+00 -3.579570664741554831e-02
3.379558287304140762e+00 -3.165810896987664852e-02
3.014447882281049207e+00 -2.826498780822596368e-02
2.566266402104741218e+00 -2.399198336008979277e-02
2.286253237136239402e+00 -2.140391158382461481e-02
1.898715067315966731e+00 -1.788757023335721397e-02
1.612577065939011733e+00 -1.503856900871371194e-02
1.290529287050443230e+00 -1.208691836389323183e-02
9.610331849595721287e-01 -8.896941336845209936e-03
7.765615178732666601e-01 -7.313442725063664350e-03
1.897161428099342828e+01 -1.671793403769098185e-01
1.711020854078973841e+01 -1.521766482264861609e-01
1.542655095222983874e+01 -1.382843945266858110e-01
1.390074575993839012e+01 -1.254554006186418824e-01
1.251718723314424508e+01 -1.136338245441786132e-01
1.126245469476822691e+01 -1.027413477251721274e-01
1.012532874653453518e+01 -9.280391542141325223e-02
9.095230548124767722e+00 -8.368696220694922527e-02
8.163017416513360658e+00 -7.535512508452534008e-02
7.320307829042746128e+00 -6.774827279561256022e-02
6.559430404288351113e+00 -6.086373870916172990e-02
5.808209566371686172e+00 -5.407962420535777220e-02
5.081393235486289406e+00 -4.732829310558053781e-02
4.491306906214006744e+00 -4.196262381861458335e-02
3.966589674493258499e+00 -3.709159826425990208e-02
3.500763491831470287e+00 -3.281358084204315240e-02
3.122957030454082350e+00 -2.932397157634802215e-02
2.784458884928154632e+00 -2.610343668020486535e-02
2.369392895827478362e+00 -2.214001583824170422e-02
1.968071626436024735e+00 -1.851440183789499969e-02
1.751654684917243410e+00 -1.650194854039094619e-02
1.418980599907620599e+00 -1.332375840604793638e-02
1.108458518690273120e+00 -1.036433981181337713e-02
8.647845330346888293e-01 -8.137414938315523302e-03
1.959601274756012756e+01 -1.721267709473540963e-01
1.767275432639259947e+01 -1.567526667780777261e-01
1.593473246076435323e+01 -1.424903993771755029e-01
1.436079183475456666e+01 -1.293628718045427006e-01
1.293367054716515518e+01 -1.172278056085147846e-01
1.163978128595035955e+01 -1.060511371645498774e-01
1.046673556737576583e+01 -9.579182435705595189e-02
9.404153932057939258e+00 -8.641123475941288323e-02
8.442251516087171836e+00 -7.779755647218225545e-02
7.572473286013112315e+00 -7.003739022536532854e-02
6.786890032021135610e+00 -6.295457727710614126e-02
6.011004772054120870e+00 -5.585222810359492807e-02
5.260058548325122096e+00 -4.896748583642372699e-02
4.650298614218550064e+00 -4.335135920519015557e-02
4.107873286196135787e+00 -3.837692668567271176e-02
3.625976724632133052e+00 -3.387486665269563019e-02
3.235226469633246449e+00 -3.026134640127186790e-02
2.884941108749744298e+00 -2.708867091319279094e-02
2.455393268144108632e+00 -2.293613038316947780e-02
2.187046042114735744e+00 -2.047263948672977882e-02
1.815825615059484033e+00 -1.706079095422115277e-02
1.471223799348879036e+00 -1.384842568702201147e-02
1.149407335713936051e+00 -1.074647210455859786e-02
9.184379533840759668e-01 -8.470587593694013998e-03
3.533761675519096479e-01 -3.290553306914509746e-03
1.825416150718778141e+01 -1.614483251081968440e-01
1.645959822020511609e+01 -1.468346642329990959e-01
1.483547399959878632e+01 -1.333232341687036193e-01
1.336355331809002678e+01 -1.208884747264390158e-01
1.202898972639584052e+01 -1.094371894376475196e-01
1.081913943684081936e+01 -9.890032317232118342e-02
9.722863681265875968e+00 -8.923873415173719237e-02
8.730462474523095651e+00 -8.042265805439038906e-02
7.832734789060241454e+00 -7.238965447080500382e-02
7.021700357252631974e+00 -6.509691438994408275e-02
6.220575222874572319e+00 -5.780750299769087802e-02
5.505681385161882879e+00 -5.130796863498037624e-02
4.814565471107401962e+00 -4.490801975603466584e-02
4.302190908821459381e+00 -4.022502655793702697e-02
3.798502708535645755e+00 -3.546908473653591354e-02
3.351395599162680483e+00 -3.130192263143814768e-02
2.989033638565875339e+00 -2.804270711459498980e-02
2.544398510228003119e+00 -2.376655708975830561e-02
2.266674279131808856e+00 -2.117239194107083111e-02
1.882228376951993853e+00 -1.769648730329038966e-02
1.598530010264962664e+00 -1.490209152747315122e-02
1.279141059352203236e+00 -1.196445012223065762e-02
9.525404037330555962e-01 -8.789717856730399140e-03
7.695822169114375777e-01 -7.242439739735371737e-03
1.885522425659807055e+01 -1.662671874885148504e-01
1.700167600374279786e+01 -1.512922647121676123e-01
1.532554719734942950e+01 -1.374625174946562389e-01
1.380713103124693042e+01 -1.246836006343194497e-01
1.243056049867388424e+01 -1.129115183248457499e-01
1.118268412453620542e+01 -1.020708559888643119e-01
1.005194671693780073e+01 -9.217851102110628803e-02
9.028001668594541229e+00 -8.311002570671308098e-02
8.101559069692179094e+00 -7.482169355857677673e-02
7.264243010508851128e+00 -6.726815514577445809e-02
6.436999571067081760e+00 -5.981572734815254755e-02
5.698606916078761131e+00 -5.308635096587908941e-02
5.040540254421887134e+00 -4.697555990893691191e-02
4.454719514686954263e+00 -4.163756552214283729e-02
3.933981575639629913e+00 -3.684727296543086755e-02
3.471558812691796891e+00 -3.250224127739417129e-02
3.096691356780572946e+00 -2.903350898046018480e-02
2.636640994522888359e+00 -2.467168730216644582e-02
2.349125866833293053e+00 -2.195551211559109220e-02
1.951084526912340911e+00 -1.831554737474054215e-02
1.657164055841945594e+00 -1.551441702055859559e-02
1.406514346110640634e+00 -1.323465344907517188e-02
1.098633599520478121e+00 -1.033640288882035733e-02
7.982617308733237493e-01 -7.366468079065453117e-03
1.947720175960183298e+01 -1.712134543139260112e-01
1.756167839612196246e+01 -1.558711598375514817e-01
1.583133262862188850e+01 -1.416900737428155310e-01
1.426484426629374092e+01 -1.286041860534291315e-01
1.284492311136146903e+01 -1.165190626703260929e-01
1.155787723866873584e+01 -1.053979273665163752e-01
1.039136239334338718e+01 -9.517418507028907459e-02
9.335006311967667614e+00 -8.584989778112936398e-02
8.379022078281382235e+00 -7.728324683502216241e-02
7.514701814586008055e+00 -6.957762903406906896e-02
6.734312832961878215e+00 -6.251332721024284444e-02
5.963672341468317484e+00 -5.546216618288608846e-02
5.217999984801672042e+00 -4.864079694281541605e-02
4.612591858196543271e+00 -4.304379731650877228e-02
4.074107405692346973e+00 -3.813690507630171367e-02
3.595968241485531625e+00 -3.362492709960100690e-02
3.208104348562703656e+00 -3.002515097853579798e-02
2.860607914842378197e+00 -2.687904341491732796e-02
2.434400879436748433e+00 -2.279652356671712024e-02
2.168234016740823833e+00 -2.030211497637524412e-02
1.800089892659903601e+00 -1.697247394362424652e-02
1.458343533351601495e+00 -1.373817716412305615e-02
1.139257856738378205e+00 -1.067227477207267732e-02
9.102785370713214474e-01 -8.421053034269735879e-03
2.012108323147818112e+01 -1.762976585438705557e-01
1.814067081342171051e+01 -1.605745260319317580e-01
1.635382023635566640e+01 -1.460276437554042239e-01
1.473720062352945348e+01 -1.325851483657421725e-01
1.327250408690811057e+01 -1.201980819621553259e-01
1.194495469721615066e+01 -1.087896034839575116e-01
1.074183468877426328e+01 -9.830600643256746929e-02
9.651821819995104690e+00 -8.870855944187321096e-02
8.665451652568638252e+00 -7.993305497552619099e-02
7.773398452093592148e+00 -7.193384475119940502e-02
6.967572720486231219e+00 -6.468192195461369698e-02
6.171781345789018935e+00 -5.745649081310513079e-02
5.461921892251998756e+00 -5.093515729984424145e-02
4.775667114821829706e+00 -4.458947270655424372e-02
4.219117931361114238e+00 -3.947841980954838043e-02
3.724543518358719218e+00 -3.484245579821326072e-02
3.323447001549848512e+00 -3.109779060799925873e-02
2.963910526410934665e+00 -2.788208402189866833e-02
2.522805789712701863e+00 -2.368356177779420632e-02
2.247229149890501709e+00 -2.115476228921753590e-02
1.865956890666720103e+00 -1.755307441949824354e-02
1.584559936251216827e+00 -1.488580963748137483e-02
1.253106154814326745e+00 -1.184279565104413151e-02
9.440263266321838875e-01 -8.766698650000924464e-03
7.626965268056619118e-01 -7.046643307283578794e-03
1.873926746972597357e+01 -1.653721409407697684e-01
1.689346025563389375e+01 -1.504521393712220378e-01
1.522495410159071483e+01 -1.366780309958520179e-01
1.371387104221688169e+01 -1.239482183338734417e-01
1.234441943034035383e+01 -1.122251331843862054e-01
1.110324485619740642e+01 -1.014347875068899868e-01
9.979018615768826095e+00 -9.158644710641380970e-02
8.961083583545754294e+00 -8.256596493003873216e-02
8.040434722449376181e+00 -7.432434895120559881e-02
7.208579641230290491e+00 -6.682139546143991971e-02
6.386780925038300083e+00 -5.943347467331702716e-02
5.653411795117603944e+00 -5.274966746053005862e-02
4.999968903031050793e+00 -4.670995733357739821e-02
4.418463760540349838e+00 -4.137008419733512882e-02
3.901609891086013526e+00 -3.651610903480367876e-02
3.442662234179465930e+00 -3.224857950127121148e-02
3.070727337240090726e+00 -2.879887355014564693e-02
2.614238287058544330e+00 -2.453779110597896496e-02
2.329027664279913257e+00 -2.181802742340309409e-02
1.934240550647600365e+00 -1.818237083288265152e-02
1.642689585843295053e+00 -1.547436388149290264e-02
1.394207011653241901e+00 -1.318457551647806043e-02
9.791109796369117380e-01 -9.288852475090548719e-03
7.910927817272213058e-01 -7.316400953233123325e-03
1.935878315543798323e+01 -1.703042502214296705e-01
1.745109156812979023e+01 -1.550061772703572593e-01
1.572832343566685154e+01 -1.408721779768194737e-01
1.416929760590339349e+01 -1.278405980606420467e-01
1.275656410537220964e+01 -1.158106344920086933e-01
1.147637898660227762e+01 -1.047377727137675657e-01
1.031647698586431616e+01 -9.456801771413916868e-02
9.266248044624671110e+00 -8.528933618926447247e-02
8.316146343902037330e+00 -7.676863585221908870e-02
7.457414339414655480e+00 -6.912131087797175610e-02
6.682067819834521138e+00 -6.207135929653730122e-02
5.916595909228010264e+00 -5.507750300910781160e-02
5.176217855041506333e+00 -4.831258869841658504e-02
4.575099525694904301e+00 -4.274192691602285432e-02
4.040639830845917935e+00 -3.790709307980089093e-02
3.566093904050138264e+00 -3.348218963180203678e-02
3.181308182279959151e+00 -2.988041284665818309e-02
2.836512742366441575e+00 -2.668746752424839414e-02
2.413673508958926295e+00 -2.266765130804266476e-02
2.149652439449160291e+00 -2.013745507011961353e-02
1.784425624946312405e+00 -1.682936205931198637e-02
1.445619426369967764e+00 -1.358428229670969115e-02
1.129222423566856870e+00 -1.061392965161978875e-02
8.810129571175427943e-01 -8.301517022125481579e-03
2.000016447550659038e+01 -1.753508039656500594e-01
1.802760062238438010e+01 -1.596858404626297911e-01
1.624845723431573319e+01 -1.451916292687334409e-01
1.463937046896990424e+01 -1.318061464405906325e-01
1.318193789427476936e+01 -1.194483236932729064e-01
1.186138000039807672e+01 -1.080965941159668237e-01
1.066484926247344234e+01 -9.768920238669376310e-02
9.581241962713304972e+00 -8.811734408475266345e-02
8.600835487703390569e+00 -7.939431264125747234e-02
7.714385672267611405e+00 -7.145847287256634761e-02
6.913857599223914185e+00 -6.420833935802597314e-02
6.123298359094966337e+00 -5.697806865053639536e-02
5.418407015044392594e+00 -5.055023947602980960e-02
4.737064062760030225e+00 -4.425309805786998424e-02
4.184583997518449117e+00 -3.916183053078631238e-02
3.693689959996358851e+00 -3.460568671066330260e-02
3.295635128725664220e+00 -3.087461582034186844e-02
2.938892820714475107e+00 -2.762750268489236327e-02
2.501352118001356040e+00 -2.358123715874571244e-02
2.228013979358748564e+00 -2.102125547315676635e-02
1.849824804450868720e+00 -1.739973270739869626e-02
1.570698213184325676e+00 -1.483915119250697745e-02
1.242018264323820675e+00 -1.173338790928255861e-02
9.356283324295423531e-01 -8.744483063037449336e-03
5.305740539703415193e-01 -5.055141580634067711e-03
1.862369051527712926e+01 -1.644611784188546588e-01
1.678572979146632349e+01 -1.496009892935001306e-01
1.512473335953945153e+01 -1.358624856136515235e-01
1.362100993024682261e+01 -1.231741396459291593e-01
1.225866366538732244e+01 -1.115327060456893088e-01
1.102425543989481938e+01 -1.007747352234392435e-01
9.906466170654518066e+00 -9.097492996631902085e-02
8.894670060581583826e+00 -8.200224370464236079e-02
7.979704432990922136e+00 -7.380587051848497282e-02
7.153174133620851194e+00 -6.635426053569706828e-02
6.336859956330529897e+00 -5.900079976904408496e-02
5.608557572435570293e+00 -5.231156681906729694e-02
4.959750356243361580e+00 -4.635584271707331172e-02
4.382499801924202742e+00 -4.098175042297409060e-02
3.869404875300534119e+00 -3.626019115118343100e-02
3.413970280143976410e+00 -3.198565050432838897e-02
3.044849956416515457e+00 -2.854866798350428822e-02
2.592010750804822905e+00 -2.438880153992514094e-02
2.309065956037314127e+00 -2.167143583975539994e-02
1.917480391298268971e+00 -1.803426771148148450e-02
1.628443195903167995e+00 -1.540956668348395821e-02
1.303094488363229608e+00 -1.231204518129116153e-02
9.704090171337116377e-01 -9.112487285035174994e-03
7.840796139378677365e-01 -7.412686133315833127e-03
1.924069865262031698e+01 -1.693562219096153010e-01
1.734086308622420347e+01 -1.541114498106919972e-01
1.562583824147875688e+01 -1.400283212711810055e-01
1.407418623903679844e+01 -1.270130654724351271e-01
1.266860607303026143e+01 -1.150302891822891499e-01
1.139535837022295794e+01 -1.040638122601824228e-01
1.024190323221099952e+01 -9.393683014141730736e-02
9.197938600137147702e+00 -8.475452814518967537e-02
8.253707741257196417e+00 -7.632712368851936324e-02
7.400412844791722122e+00 -6.861449683082439244e-02
6.630140266506376001e+00 -6.160884985221380672e-02
5.869944078156312806e+00 -5.466405359884056459e-02
5.134705436920411259e+00 -4.798448526891582050e-02
4.537999001790491427e+00 -4.241908797099364775e-02
4.007459246043107548e+00 -3.760470345560650712e-02
3.536469688547360324e+00 -3.317670482759240563e-02
3.154620864918564749e+00 -2.968498676382737636e-02
2.812518030893015109e+00 -2.646755296902671833e-02
2.393089088690906863e+00 -2.252564062510891210e-02
1.987565669515228173e+00 -1.875436791308971243e-02
1.768976593150006105e+00 -1.672995995614472500e-02
1.432913215803254481e+00 -1.342821710410631308e-02
1.119269847136737495e+00 -1.059127724071653315e-02
8.731738965932630547e-01 -8.200381936346453141e-03
1.987959954649994998e+01 -1.743812549842431447e-01
1.791484920222676891e+01 -1.587490209775811456e-01
1.614348790665718525e+01 -1.443034114711898852e-01
1.454192419406523307e+01 -1.309857386291586878e-01
1.309179443104686946e+01 -1.186788332648511662e-01
1.177820011122443411e+01 -1.073407447622519439e-01
1.058833583366103248e+01 -9.698246171283565753e-02
9.511027789170642066e+00 -8.750515408899336989e-02
8.536553862454528740e+00 -7.885506282030119163e-02
7.655750791737959915e+00 -7.088942804287487465e-02
6.860370474475045555e+00 -6.372053592404572364e-02
6.075178984704908025e+00 -5.661513881674287707e-02
5.315521767898015781e+00 -4.961683122317227940e-02
4.698772373017570558e+00 -4.398868903687630505e-02
4.150248605505201915e+00 -3.883063634719977758e-02
3.663129621696298965e+00 -3.434935211708107367e-02
3.268093166144416806e+00 -3.064176160956373282e-02
2.914079310444597226e+00 -2.730598682754812809e-02
2.479969134734703928e+00 -2.336554854284733640e-02
2.208845506698860817e+00 -2.071195685762988736e-02
1.833815916055387296e+00 -1.723830610626610887e-02
1.485677132868830963e+00 -1.389169491790609445e-02
1.160682049018213258e+00 -1.097412008165388024e-02
9.273268868518045327e-01 -8.715390297073062273e-03
3.568131018749828298e-01 -3.359960298036849050e-03
1.850848979531366822e+01 -1.635144038550998824e-01
1.667834907599833727e+01 -1.487029323511497025e-01
1.502492064307379493e+01 -1.350006027824587063e-01
1.352859153480785714e+01 -1.223848239774871505e-01
1.217328146456385696e+01 -1.107966613423114199e-01
1.094571837783680834e+01 -1.001169093935319193e-01
9.834260893699532602e+00 -9.034137524606138114e-02
8.828535628093113985e+00 -8.141078108506336064e-02
7.919379808452471359e+00 -7.326178671757974104e-02
7.098195077217423155e+00 -6.586843367568259722e-02
6.287308478777500653e+00 -5.853610086551252339e-02
5.564054807347692311e+00 -5.193200415132293718e-02
4.864831506317876197e+00 -4.545459743073611281e-02
4.346741630018959412e+00 -4.063740495619484056e-02
3.837489448791806090e+00 -3.599017686934954940e-02
3.385551413374841889e+00 -3.181693665739262350e-02
3.019312326529199453e+00 -2.828853871649820648e-02
2.569921253828411523e+00 -2.422982050824586467e-02
2.289282485392614586e+00 -2.150974234831637411e-02
1.900925458786729250e+00 -1.787950998360753399e-02
1.614277857453775722e+00 -1.521268539935703192e-02
1.291658728408192625e+00 -1.212757206135740493e-02
9.618297485498724653e-01 -9.095077648455830721e-03
7.770229104968174871e-01 -7.265341345657579629e-03
1.912294950894506229e+01 -1.683831062479597684e-01
1.723104876324400792e+01 -1.531914486044317070e-01
1.552366112636865658e+01 -1.391673513084811242e-01
1.397941569743071888e+01 -1.261980493013371285e-01
1.258111850268504561e+01 -1.142655493051402266e-01
1.131465237330018603e+01 -1.033510283164346122e-01
1.016777737876050836e+01 -9.328443179461427814e-02
9.130014886679004960e+00 -8.413865013565419160e-02
8.191596542316633034e+00 -7.576134838574245800e-02
7.343785552924028792e+00 -6.808569126442637343e-02
6.506360693324412914e+00 -6.046647653256052857e-02
5.759175859314163759e+00 -5.363901531608389339e-02
5.093507548171162469e+00 -4.756794840458285212e-02
4.501045261261054087e+00 -4.217039909385660729e-02
3.974533487130770482e+00 -3.722946879000599979e-02
3.507013659087825808e+00 -3.284394463015530286e-02
3.128143246297439894e+00 -2.929733438007183638e-02
2.663140096055521155e+00 -2.500356680025745890e-02
2.372645345197444744e+00 -2.236877980177414890e-02
1.970489714110748913e+00 -1.856544735949795452e-02
1.673547510717969589e+00 -1.572547217572401942e-02
1.420402413710845302e+00 -1.336706045959809228e-02
1.109376060473894476e+00 -1.045475503595954224e-02
8.059724477406213783e-01 -7.505292151383576894e-03
1.975931373159508553e+01 -1.733831294415208168e-01
1.780245882139753277e+01 -1.577897897365206636e-01
1.603898348871784663e+01 -1.434212617080645180e-01
1.444490538536818391e+01 -1.301446658669133949e-01
1.300204376488168201e+01 -1.178907163010895487e-01
1.169543798801529277e+01 -1.066086550268193073e-01
1.051223300319332132e+01 -9.629944752854266432e-02
9.441278611351142658e+00 -8.685952753572914742e-02
8.472660577271412308e+00 -7.825715495787181897e-02
7.597455770421285060e+00 -7.034446883710249177e-02
6.807313678056677198e+00 -6.323506404287584926e-02
6.027438311409031080e+00 -5.616826844317823059e-02
5.273052278498237655e+00 -4.919028007794743612e-02
4.660696000553207874e+00 -4.361661291185018469e-02
4.116194887422182980e+00 -3.847866138371527911e-02
3.632797775266722429e+00 -3.408398058650968787e-02
3.240756611549459265e+00 -3.039251726116149604e-02
2.889527664428299225e+00 -2.705049462315018902e-02
2.458864685601369615e+00 -2.310439235617417833e-02
2.189886994779032037e+00 -2.053673325578767722e-02
1.817832976446283721e+00 -1.706962465881686070e-02
1.472731975085783462e+00 -1.372741503459985572e-02
1.150379992138492069e+00 -1.083250508501376955e-02
9.191356270744445167e-01 -8.677386717840195746e-03
2.041885398008281527e+01 -1.785389955865114009e-01
1.839372751055059396e+01 -1.625889956560094551e-01
1.657133258383474583e+01 -1.478299576540162141e-01
1.492554038537405070e+01 -1.342045643554810042e-01
1.343659236199398244e+01 -1.216411440200073218e-01
1.208834602969193028e+01 -1.100827786282427140e-01
1.086752055285763952e+01 -9.946560257150377504e-02
9.762574134378869672e+00 -8.975532358966804847e-02
8.762841276124808232e+00 -8.089057130928954675e-02
7.859407059308212595e+00 -7.279044168436940576e-02
7.043507483416975745e+00 -6.542944939911313207e-02
6.238023959060008394e+00 -5.811332923443921633e-02
5.519847345718061682e+00 -5.148347209581969480e-02
4.825628983795489546e+00 -4.512686052346345095e-02
4.262858366284082656e+00 -3.988589820893750915e-02
3.762749665167004931e+00 -3.529938910244631578e-02
3.357369643870530940e+00 -3.155112989287230107e-02
2.993927366303403392e+00 -2.804937660160527688e-02
2.548116347808573323e+00 -2.400123877046102597e-02
2.269707750971532878e+00 -2.135336368311524860e-02
1.884453684738249368e+00 -1.775706458679200683e-02
1.600233160881465277e+00 -1.512456790092527210e-02
1.265397824893682577e+00 -1.197526334532007103e-02
9.532261198607296926e-01 -8.994509005291516715e-03
7.701434037795108489e-01 -7.188430472114937415e-03
1.900560142517485929e+01 -1.674701499644157265e-01
1.712158325157027861e+01 -1.523317637444873140e-01
1.542194592179880175e+01 -1.383587251869123902e-01
1.388517755979912138e+01 -1.254471108236384080e-01
1.249404433062964692e+01 -1.135646633490833279e-01
1.123441124398989110e+01 -1.027001741248834144e-01
1.009415336618173242e+01 -9.267216795724407541e-02
9.062504248299571685e+00 -8.357849496316656357e-02
8.129907062165898424e+00 -7.524896771220626612e-02
7.287510151109044543e+00 -6.761842052628498634e-02
6.455621056810150193e+00 -6.005448356089171380e-02
5.713653245803628877e+00 -5.327213536821969603e-02
5.052578812671570496e+00 -4.729552594012013944e-02
4.464486218014891428e+00 -4.181336397910757896e-02
3.941838455049909928e+00 -3.694944395713952584e-02
3.477902641946901241e+00 -3.263705845674955836e-02
3.101881404297957445e+00 -2.911164177516777432e-02
2.640585588976851916e+00 -2.480160877665554126e-02
2.352364880526385260e+00 -2.217575356365716552e-02
1.953451704149535395e+00 -1.846276110534259343e-02
1.658954781137410350e+00 -1.561256842687560285e-02
1.407953341900400890e+00 -1.334704307323230851e-02
9.886131466651201238e-01 -9.287646122679156860e-03
7.987839352913538304e-01 -7.534405713553934784e-03
1.963936386731499084e+01 -1.724707167991061385e-01
1.769055596865372237e+01 -1.569478273420725489e-01
1.593481459490577734e+01 -1.426296630091077877e-01
1.434833885987271884e+01 -1.294047149532461249e-01
1.291270936491045518e+01 -1.172104668053146059e-01
1.161307537046335270e+01 -1.059770811682406444e-01
1.043649241104723302e+01 -9.572033010613849313e-02
9.371891898367028517e+00 -8.632345807847412178e-02
8.409210523901684553e+00 -7.776386907932343606e-02
7.539511220569111494e+00 -6.991092219891306692e-02
6.754544694150893314e+00 -6.285789437556751902e-02
5.980023198429434750e+00 -5.579762142642872430e-02
5.230816414293265382e+00 -4.887003786694362611e-02
4.622906370073480709e+00 -4.331858727970937240e-02
4.082390883737740062e+00 -3.824631665143991138e-02
3.602685188923806958e+00 -3.384730955704558925e-02
3.213712909919737903e+00 -3.026564767456084784e-02
2.865191899642781870e+00 -2.701983286883090016e-02
2.437904613434790146e+00 -2.296576735973868133e-02
2.171105850018728134e+00 -2.047593561294309278e-02
1.802139736283983495e+00 -1.704216622788854232e-02
1.459865251318226864e+00 -1.368474845874676632e-02
1.140251175771617609e+00 -1.074287774383905596e-02
8.895982924249569157e-01 -8.397668229381182944e-03
2.029641850181123530e+01 -1.776177112110513268e-01
1.827925454595110821e+01 -1.617192731409150819e-01
1.646473864893805583e+01 -1.470141669080829161e-01
1.482660369447261672e+01 -1.334380164690567305e-01
1.334501857119696844e+01 -1.209380320356096272e-01
1.200391372216751762e+01 -1.094226519151649812e-01
1.078983141362167864e+01 -9.887716570889862333e-02
9.691158429362094040e+00 -8.919557763845807619e-02
8.697573125387284776e+00 -8.036419721788852499e-02
7.799791268564526092e+00 -7.232114518346959009e-02
6.989236578392040045e+00 -6.501712516594955471e-02
6.189105997922641933e+00 -5.769283538869729444e-02
5.475912600463981761e+00 -5.117404250403174287e-02
4.786745892037158612e+00 -4.487218267003658528e-02
4.227966172461201211e+00 -3.965632576181425673e-02
3.731668720766994518e+00 -3.506906615939693606e-02
3.329301294499557251e+00 -3.132068353892390744e-02
2.968751192888817947e+00 -2.789248254028344268e-02
2.526512841958977518e+00 -2.387941405454989743e-02
2.250322088469199677e+00 -2.128399592061104226e-02
1.868205833796170223e+00 -1.771548299830165429e-02
1.586207448582009016e+00 -1.496825122866814357e-02
1.254258060994537960e+00 -1.188252864309140636e-02
9.447797547994365441e-01 -8.937085378707174121e-03
5.357714693881022727e-01 -5.115889849705320194e-03
1.888860582931698318e+01 -1.665652174921282980e-01
1.701255707929858474e+01 -1.515078126563750016e-01
1.532061964334547000e+01 -1.375737396460609274e-01
1.379133397444303810e+01 -1.247337216476258337e-01
1.240734581734898256e+01 -1.129157162470805498e-01
1.115460223436511811e+01 -1.020692252023283342e-01
1.002083911979512543e+01 -9.209211651035532908e-02
8.995359211696857926e+00 -8.304263911955561683e-02
8.068546127235700638e+00 -7.475729520887688939e-02
7.231597518176849704e+00 -6.717385354544751219e-02
6.405255589744866640e+00 -5.967217082237882136e-02
5.668378465629259289e+00 -5.299739797091308768e-02
5.011979793635597424e+00 -4.697746334699825360e-02
4.428159696577350424e+00 -4.156927214540726001e-02
3.909401464737537690e+00 -3.669172307931521659e-02
3.448981784585337440e+00 -3.246609218667813324e-02
3.075865349742270993e+00 -2.895748364596975252e-02
2.618190775397946091e+00 -2.462981103376557512e-02
2.332265325925114485e+00 -2.201917489692272259e-02
1.936615080338191186e+00 -1.829901805277694624e-02
1.644582452095020519e+00 -1.554018679223301454e-02
1.315929975287999154e+00 -1.235432343812271211e-02
9.799178933614460796e-01 -9.262655240241958118e-03
7.916895909781004326e-01 -7.492495137158349840e-03
1.951975488799785197e+01 -1.715499153208113470e-01
1.757902660369942538e+01 -1.560809914932498321e-01
1.583104298368897034e+01 -1.418165019666103865e-01
1.425212640417291787e+01 -1.286267999820432384e-01
1.282387441004078354e+01 -1.164907855223051847e-01
1.153116797181807485e+01 -1.053793490509065539e-01
1.036119680967107293e+01 -9.512179597005007703e-02
9.302915063860325517e+00 -8.573694492090247476e-02
8.346028361244609783e+00 -7.723866688068090069e-02
7.481927037102184208e+00 -6.949194293666408062e-02
6.702060132551496352e+00 -6.246073045495127707e-02
5.932865633577340425e+00 -5.540365061080782666e-02
5.188909888338484322e+00 -4.854763404831825835e-02
4.585381778590021717e+00 -4.300508818777681180e-02
4.048989510946037207e+00 -3.807804479977790202e-02
3.572792703460951014e+00 -3.365258341683794591e-02
3.186793251151048167e+00 -3.002983343867010602e-02
2.841018916836485886e+00 -2.679365642983544751e-02
2.417118145622714209e+00 -2.281357584601894847e-02
2.007378851461445901e+00 -1.897976628143525218e-02
1.786574255519761678e+00 -1.696975421846320595e-02
1.447060691373230679e+00 -1.364144842153891535e-02
1.130224578496847210e+00 -1.078009673731970125e-02
8.817099475650793661e-01 -8.403222108329846951e-03
2.017425884471822073e+01 -1.766632888298195481e-01
1.816519299306578006e+01 -1.608105297046016624e-01
1.635860828462480754e+01 -1.461642892048683195e-01
1.472805671429497565e+01 -1.326522069476621102e-01
1.325386363137233481e+01 -1.202000903256137537e-01
1.191984676769512141e+01 -1.087280861480245664e-01
1.071256109354804309e+01 -9.823611728621446659e-02
9.620206380067482854e+00 -8.858803633102581288e-02
8.632618018137442562e+00 -7.982943900686781391e-02
7.740549340445319615e+00 -7.182571074936314193e-02
6.935217535490314056e+00 -6.451714764850834116e-02
6.140551830435905245e+00 -5.728001964435992799e-02
5.371901784023944693e+00 -5.026372171921758558e-02
4.748079365762379211e+00 -4.448060227844850140e-02
4.193348454376678802e+00 -3.941103922798756126e-02
3.700797330094188098e+00 -3.481983438619287025e-02
3.301444469148752336e+00 -3.107769987582029853e-02
2.943725654136847059e+00 -2.781453041441591181e-02
2.504962067156127237e+00 -2.366753599273736450e-02
2.231004450961738605e+00 -2.111005431698436546e-02
1.852081289899227379e+00 -1.754563261912204380e-02
1.500354107051078412e+00 -1.420355732019228621e-02
1.172053227341440351e+00 -1.102674577177713451e-02
9.364094507049761651e-01 -8.871835980605737026e-03
3.602579001024494021e-01 -3.425107285834959586e-03
1.877190015286046432e+01 -1.656460112479274382e-01
1.690390997137548723e+01 -1.506423528456631022e-01
1.521977663831511940e+01 -1.367446069789673424e-01
1.369790690839390024e+01 -1.239743088688514822e-01
1.232112177674497921e+01 -1.122138250388594605e-01
1.107521229985858824e+01 -1.014038708474462314e-01
9.947997693103099337e+00 -9.148928502877351487e-02
8.928646186384849415e+00 -8.247840864174477149e-02
8.007528069800628145e+00 -7.424315522126385958e-02
7.176041612093725597e+00 -6.671289833229307464e-02
6.355159983737225460e+00 -5.933203092527029876e-02
5.623449544740922512e+00 -5.264349786579829160e-02
4.916133820288793643e+00 -4.605510840779207526e-02
4.392085718074804745e+00 -4.131254764395041884e-02
3.877155280256406655e+00 -3.651690999954371880e-02
3.420269568230517532e+00 -3.215955164609540784e-02
3.050098456273637737e+00 -2.879693135809513818e-02
2.595892973161082029e+00 -2.444527190528704083e-02
2.312325176959028727e+00 -2.184804916599632565e-02
1.919849280817459869e+00 -1.813258139238502903e-02
1.630261901917003042e+00 -1.545697810300152020e-02
1.304369430865126578e+00 -1.228520006249257321e-02
9.712127127023864048e-01 -9.204101453253987417e-03
7.845815524178126887e-01 -7.504463804889167748e-03
1.940064959714526793e+01 -1.705960619230457997e-01
1.746789063212148108e+01 -1.551948023412743904e-01
1.572776812764016618e+01 -1.409738388503091466e-01
1.415638229973460405e+01 -1.278425687722571369e-01
1.273542081225095046e+01 -1.157595657431007147e-01
1.144965837097287320e+01 -1.047001637412216801e-01
1.028637193413813300e+01 -9.449830347846142897e-02
9.234251440873473271e+00 -8.516599198209441612e-02
8.283335505465052151e+00 -7.671803329822424189e-02
7.424766272583465998e+00 -6.902107746550650846e-02
6.576991791111193031e+00 -6.131545097211540257e-02
5.820868191464172448e+00 -5.442089856593457925e-02
5.147350861538623867e+00 -4.821219483966713432e-02
4.548191347036526722e+00 -4.274656244040458269e-02
4.015780735444814731e+00 -3.780507116217771135e-02
3.543025731842920134e+00 -3.338296410693012556e-02
3.160083717689357474e+00 -2.981429617899672077e-02
2.690100659099154079e+00 -2.535034611136604416e-02
2.396518095542733207e+00 -2.265104531393188556e-02
1.990122500605699063e+00 -1.876376034618135527e-02
1.690192440006510921e+00 -1.607498009693494184e-02
1.434449727141661191e+00 -1.362012584148132588e-02
1.120289205983339142e+00 -1.065721158272078459e-02
8.138074800354957450e-01 -7.738682651398336512e-03
2.005248818468826855e+01 -1.756886882113340154e-01
1.805156553374185791e+01 -1.598904446421405279e-01
1.625280236537890488e+01 -1.453155961735336510e-01
1.462998334492482400e+01 -1.318420246115137862e-01
1.316319666853225989e+01 -1.194452694226563055e-01
1.183621474118161743e+01 -1.080279015918017976e-01
1.063563112608026984e+01 -9.755203866231253185e-02
9.549738062051224219e+00 -8.799094354282376018e-02
8.568216123583486166e+00 -7.928477140975379034e-02
7.681635288896016434e+00 -7.130527223569464723e-02
6.881606555384209400e+00 -6.405548585324893907e-02
6.092333871089104846e+00 -5.687084921400804155e-02
5.329032506132032054e+00 -4.991311309474737168e-02
4.709628204247767513e+00 -4.415220407341498982e-02
4.158972476330427881e+00 -3.914850881552855294e-02
3.670245406517463671e+00 -3.455851775383555341e-02
3.273969586040605062e+00 -3.081848139626897423e-02
2.918951292713602985e+00 -2.760178112715834173e-02
2.483664181186059583e+00 -2.351031874084093601e-02
2.211817658821205956e+00 -2.092454356375113289e-02
1.835979579432049036e+00 -1.736246004710316135e-02
1.487284483932282519e+00 -1.415594625659785839e-02
1.161675149604458612e+00 -1.093309249526357337e-02
9.280854943533747292e-01 -8.802422629911446639e-03
2.072905795207142177e+01 -1.809018019791506504e-01
1.865578140404911522e+01 -1.647134373924127593e-01
1.679570115807323560e+01 -1.497368962134769943e-01
1.511924390258266371e+01 -1.359283850583238862e-01
1.360492348397366946e+01 -1.231988736606368789e-01
1.223529225608144877e+01 -1.114890485002092008e-01
1.099625646215074326e+01 -1.007437043140022026e-01
9.875572050928719037e+00 -9.092036111650057817e-02
8.862373665669126765e+00 -8.193561681892330695e-02
7.946913312128963014e+00 -7.372121509344545243e-02
7.120757895751000710e+00 -6.630049446289518200e-02
6.305509639744472317e+00 -5.886171632689009975e-02
5.578763648116080276e+00 -5.216861335425539148e-02
4.876534443978209232e+00 -4.569618524606585547e-02
4.307332144493850379e+00 -4.045326329945408972e-02
3.801650849136974042e+00 -3.583563531993444462e-02
3.391808171859548526e+00 -3.190653615007557620e-02
3.024433080057293388e+00 -2.859870085453023597e-02
2.573867263651651527e+00 -2.435807152868094475e-02
2.292534925227144971e+00 -2.172076054372681225e-02
1.903254825123446459e+00 -1.795533525075605763e-02
1.616112197676859319e+00 -1.537606823311851376e-02
1.277879701038376892e+00 -1.211133183489087294e-02
9.625639408068500380e-01 -9.137517596509452458e-03
7.776288365463320806e-01 -7.382971251170153577e-03
1.928192977618216375e+01 -1.696207347257328024e-01
1.735714593795400518e+01 -1.542724297370824116e-01
1.562490173964512508e+01 -1.401129636489674979e-01
1.406113468596998395e+01 -1.270362199604007647e-01
1.264738947138246772e+01 -1.150052909288545450e-01
1.136865537892451705e+01 -1.039936382133444387e-01
1.021187910706989754e+01 -9.387275961030748517e-02
9.166108791237064679e+00 -8.457218762289547831e-02
8.221059719289534939e+00 -7.617157023949083783e-02
7.367881666938376206e+00 -6.853393476893221425e-02
6.525697919371538092e+00 -6.083946032643394730e-02
5.774929069767440915e+00 -5.398706235168221346e-02
5.106121520270479053e+00 -4.788413025073716411e-02
4.511274555170947664e+00 -4.240090569546595134e-02
3.982721470264251273e+00 -3.744685705933862435e-02
3.513616429329038393e+00 -3.309927974635246128e-02
3.133580079850602829e+00 -2.953238143200161148e-02
2.667327908926875324e+00 -2.516433431327080514e-02
2.376074708570329541e+00 -2.247880083305256460e-02
1.972991355334082542e+00 -1.859426198174139039e-02
1.675481081591842836e+00 -1.590987331725253473e-02
1.421855185299273572e+00 -1.354803222258098988e-02
9.983254072739480289e-01 -9.531332640645552232e-03
8.066279986086172249e-01 -7.645357759448522493e-03
1.993110287646877055e+01 -1.746823718020997229e-01
1.793820786864868566e+01 -1.589423326375943579e-01
1.614750626947008882e+01 -1.444193464074943478e-01
1.453227957758798183e+01 -1.310048598067798942e-01
1.307289144485680765e+01 -1.186664592272570623e-01
1.175304441320559334e+01 -1.072992722901740248e-01
1.055922567617504271e+01 -9.687602405426988528e-02
9.479569614585138027e+00 -8.737502443807144970e-02
8.504145556095297209e+00 -7.872031458029481177e-02
7.623120694170533618e+00 -7.076592976128708024e-02
6.828360941173508891e+00 -6.357325943464796347e-02
6.044488483093223508e+00 -5.643966778666877071e-02
5.286399169892760597e+00 -4.954359197659546910e-02
4.671489149460536616e+00 -4.380773619632419291e-02
4.124961592847232517e+00 -3.881712219015448495e-02
3.639853337131594202e+00 -3.432571467369340684e-02
3.246607280910131177e+00 -3.065924561244206051e-02
2.894347719217723824e+00 -2.730716529741952781e-02
2.462465236236857091e+00 -2.333499993873362072e-02
2.192923624999207899e+00 -2.072318132715793293e-02
1.820132373166339912e+00 -1.726796651207842745e-02
1.474284531691552047e+00 -1.401172648607657001e-02
1.151505296499373276e+00 -1.082996821768249934e-02
8.983126659471590836e-01 -8.560752173029862605e-03
2.060509967288465560e+01 -1.798712811542967083e-01
1.854002205364913891e+01 -1.637357561018551455e-01
1.668787634767347683e+01 -1.488280870753585783e-01
1.501923309081078450e+01 -1.350669855781152784e-01
1.351231941296815187e+01 -1.223934571769598606e-01
1.214995134347908134e+01 -1.107442367042630049e-01
1.091763914032884841e+01 -1.000445486545265272e-01
9.803499861593824249e+00 -9.025796755800899462e-02
8.796440981679046089e+00 -8.131504946982691384e-02
7.886784884204741886e+00 -7.316909397073602384e-02
7.065946438035146215e+00 -6.576371304635532378e-02
6.256140415656005871e+00 -5.839948595152467947e-02
5.534419989071992063e+00 -5.174448095499349642e-02
4.837254305505941154e+00 -4.531729201976657934e-02
4.272145093442526687e+00 -4.009673322825234310e-02
3.770282801186523258e+00 -3.551770545459946582e-02
3.363503616419628806e+00 -3.164062825739166057e-02
2.999001729825794715e+00 -2.829939714838728554e-02
2.552055554367995249e+00 -2.409066246628869049e-02
2.272974769792750038e+00 -2.147990331884693307e-02
1.886891631140466208e+00 -1.776677976226783209e-02
1.601966694204401520e+00 -1.522604269148148878e-02
1.266640230575933668e+00 -1.200486595763244208e-02
9.540715988035125550e-01 -9.068748089592787789e-03
5.409925136794977441e-01 -5.109625498124754570e-03
1.916357781190400189e+01 -1.686335031327854672e-01
1.724688246258061497e+01 -1.533504299289122075e-01
1.552242771719000380e+01 -1.392239892986626149e-01
1.396626474067393708e+01 -1.262018284441880356e-01
1.255974819096870121e+01 -1.142254725730416365e-01
1.128800095681211424e+01 -1.032635991191774572e-01
1.013786880471894492e+01 -9.320808670144258012e-02
9.098259367346290816e+00 -8.395355742149263056e-02
8.159130878835281209e+00 -7.560705111250212718e-02
7.311475284956834741e+00 -6.798753414752463364e-02
6.474865925133356903e+00 -6.034672050143830707e-02
5.729180294398780404e+00 -5.356020850305980019e-02
5.065181576493336557e+00 -4.747107445576212448e-02
4.474604645680179793e+00 -4.195293355493843329e-02
3.950014727284587579e+00 -3.715094220961687177e-02
3.484541701122275459e+00 -3.279823505307977172e-02
3.107347390826201483e+00 -2.923541433029717973e-02
2.644757584598223410e+00 -2.496386937219499322e-02
2.355774805898386060e+00 -2.229123042693157558e-02
1.956013531284675144e+00 -1.840706217194811728e-02
1.660904711280383861e+00 -1.568820570170606846e-02
1.328994419093983526e+00 -1.262037807476937105e-02
9.895035965343332851e-01 -9.431194714944348897e-03
7.994138226022077243e-01 -7.602241397879972058e-03
1.981017507828825686e+01 -1.736514630580275886e-01
1.782541341557960024e+01 -1.579683151263228946e-01
1.604255535369689056e+01 -1.435002810465483836e-01
1.443511929350648515e+01 -1.301352066095626536e-01
1.298305240758794987e+01 -1.178570724550264681e-01
1.167027352230902437e+01 -1.065452841833660763e-01
1.048319785767636780e+01 -9.617624074824143721e-02
9.409930247725222685e+00 -8.672968753638304884e-02
8.440437906552469727e+00 -7.805787340660315377e-02
7.565018625096725735e+00 -7.021376748588885330e-02
6.775568587069535909e+00 -6.306574879150622648e-02
5.996900429040344704e+00 -5.598746547591123418e-02
5.244131170181393742e+00 -4.906541165535015930e-02
4.633595925522744352e+00 -4.344526757342812018e-02
4.091214598939576064e+00 -3.846532806536342997e-02
3.609643729135736390e+00 -3.398825243975625576e-02
3.219454105992446191e+00 -3.035368579157884938e-02
2.869981340926363256e+00 -2.711788954561237391e-02
2.441545857384612273e+00 -2.304837937907259354e-02
2.027528763948150736e+00 -1.917869132895924991e-02
1.804428543654004402e+00 -1.703129518028551406e-02
1.461435573692134060e+00 -1.381394534576825192e-02
1.141349914466722737e+00 -1.077194586797102296e-02
8.903761154992840821e-01 -8.433558683847958148e-03
2.048155936781396491e+01 -1.788093787159991122e-01
1.842467284271024042e+01 -1.627226305711444443e-01
1.658049422783340177e+01 -1.478631871624790373e-01
1.491963267898797696e+01 -1.341761861431814140e-01
1.342023808108386262e+01 -1.215456720855374734e-01
1.206498712177205768e+01 -1.099300885236832726e-01
1.083958025960026994e+01 -9.931245138773960035e-02
9.731902547966361894e+00 -8.956047742931146083e-02
8.730908968397404379e+00 -8.066770586793453601e-02
7.827009090417461401e+00 -7.253700823772799011e-02
7.011542733652727399e+00 -6.522940685526111559e-02
6.207195104143946374e+00 -5.789301715654009139e-02
5.429322667575311456e+00 -5.074048391147526621e-02
4.798191799693115378e+00 -4.498242394718039022e-02
4.237209270105406489e+00 -3.972276796379809599e-02
3.739161525996527402e+00 -3.514848271743158808e-02
3.335423459072776264e+00 -3.135794168648454311e-02
2.973815863789678549e+00 -2.800107602325050196e-02
2.530394090127273454e+00 -2.380315484900069611e-02
2.253468487661576258e+00 -2.127729202810499029e-02
1.870587166099550780e+00 -1.756495480263913639e-02
1.515268434659119423e+00 -1.428467965719217546e-02
1.183656907027468286e+00 -1.114115116593627011e-02
9.456357372447318221e-01 -8.989545643684468401e-03
3.637214501110097586e-01 -3.434807572066399684e-03
1.904561149891965854e+01 -1.676004168177624154e-01
1.713702372383727024e+01 -1.523802815856532822e-01
1.542038415713780353e+01 -1.382943962734798082e-01
1.387175661378061342e+01 -1.253396903437018484e-01
1.247268442395799504e+01 -1.134206196868926680e-01
1.120782368737474854e+01 -1.024703634852248135e-01
1.006417085970119274e+01 -9.251808415107627692e-02
9.030843937031066915e+00 -8.331071845493946693e-02
8.097601055504973999e+00 -7.501730547793973580e-02
7.255395085760785179e+00 -6.741823067862326435e-02
6.424415203632387161e+00 -5.988200276714446962e-02
5.683819205324636137e+00 -5.311533324449073390e-02
4.968264745203472721e+00 -4.653714259580072482e-02
4.438214383583146017e+00 -4.156769760912212841e-02
3.917490252886955737e+00 -3.672922009395374748e-02
3.455543701116317035e+00 -3.254492309492258706e-02
3.081348112818671492e+00 -2.892984719083265682e-02
2.622322248022160185e+00 -2.474644767827824388e-02
2.335611688220618376e+00 -2.204194131793788328e-02
1.939107799061493997e+00 -1.821696431466068161e-02
1.646439324081393485e+00 -1.545684155007347009e-02
1.317283860987488620e+00 -1.245350374425429306e-02
9.807413705090880507e-01 -9.242097877033407169e-03
7.923188334019766188e-01 -7.481238304352643212e-03
1.968964853182392361e+01 -1.726326644902023144e-01
1.771297556659729366e+01 -1.570111970838676818e-01
1.593808906766266631e+01 -1.425802468667972667e-01
1.433833501277829647e+01 -1.292746899441026553e-01
1.289364862490222841e+01 -1.170554180525100463e-01
1.158796402793722358e+01 -1.058027415317738945e-01
1.040753142471483805e+01 -9.547846935554946124e-02
9.340653322378576817e+00 -8.608661100891622231e-02
8.377123134426748052e+00 -7.746113977000801398e-02
7.507374441286732036e+00 -6.966771007299388252e-02
6.648941308551595597e+00 -6.191926484100974265e-02
5.883695142735867023e+00 -5.491859210888779680e-02
5.202259568200598316e+00 -4.864059891334114594e-02
4.596114663033932679e+00 -4.310527180733468577e-02
4.057650314691210625e+00 -3.809754014210713774e-02
3.579705933581212918e+00 -3.370891050715551368e-02
3.192509578308389884e+00 -2.997966689741505056e-02
2.717514792185906636e+00 -2.558235067324310039e-02
2.420759899511071289e+00 -2.277768228258596206e-02
2.010136509604183441e+00 -1.894492498177271708e-02
1.707080633504008071e+00 -1.601014229668746430e-02
1.448701816245286711e+00 -1.368873212097466638e-02
1.131305574005153192e+00 -1.066413696794284161e-02
8.218544789423326558e-01 -7.757582689935501805e-03
2.035832045725422645e+01 -1.777933093599863290e-01
1.830966565682094327e+01 -1.617806943041339984e-01
1.647356238319699884e+01 -1.469815979631989011e-01
1.482044729257002480e+01 -1.333340444529270141e-01
1.332858922400536095e+01 -1.207588164342429243e-01
1.198056800640637043e+01 -1.092003051543477404e-01
1.076196143969915653e+01 -9.865648932969975360e-02
9.660643361190267342e+00 -8.893396389070069852e-02
8.665752493595983097e+00 -8.009093280450207963e-02
7.767617751927565983e+00 -7.201408104924217346e-02
6.957492556559101260e+00 -6.473268951594407516e-02
6.158496898443553746e+00 -5.744413442964546590e-02
5.385959872807799975e+00 -5.034251243753583294e-02
4.759427774996760618e+00 -4.460658202926245236e-02
4.202596852523409865e+00 -3.940263731806293440e-02
3.708321317821807739e+00 -3.483644136830033738e-02
3.307637780192185240e+00 -3.113168993926962100e-02
2.948814832218114468e+00 -2.778479674050519238e-02
2.508885090035349652e+00 -2.358143738853015620e-02
2.234240726917636533e+00 -2.113896210382253463e-02
1.854431336603982627e+00 -1.743121229581323650e-02
1.502076310348921417e+00 -1.415578639861162988e-02
1.173172847133869157e+00 -1.110666613918874848e-02
9.371969197360047188e-01 -8.840893627421013423e-03
2.105339082938434458e+01 -1.831051623265801676e-01
1.892804524244131414e+01 -1.666707000864932897e-01
1.702755536310716522e+01 -1.514896724914453208e-01
1.531880225145098073e+01 -1.374883466339288096e-01
1.377779948467997073e+01 -1.245983654521813089e-01
1.238593206582283024e+01 -1.127400281202082105e-01
1.112798128544139686e+01 -1.018607771542486135e-01
9.991005830026020718e+00 -9.191045682125639771e-02
8.963798474790738879e+00 -8.281809580688401229e-02
8.036521128658506541e+00 -7.449684435289699591e-02
7.199711766349863318e+00 -6.697499400470874331e-02
6.374291231985415251e+00 -5.949064510286124208e-02
5.638705882587638385e+00 -5.275008534195560483e-02
4.928331811446697408e+00 -4.623578413414621002e-02
4.352575149809514876e+00 -4.085397931035148616e-02
3.841204255219619945e+00 -3.605812086364362790e-02
3.426789885997035157e+00 -3.227283681721583586e-02
3.055449662968556801e+00 -2.871972017623479478e-02
2.600067882592134172e+00 -2.453119181776208801e-02
2.315701179558811607e+00 -2.189952509552529208e-02
1.922377903527906717e+00 -1.813293147054367491e-02
1.632226580156510787e+00 -1.546050213739104916e-02
1.290532050282568122e+00 -1.222397811970285346e-02
9.720480399751257883e-01 -9.136869854632518120e-03
7.852497121002568470e-01 -7.449924847348604606e-03
1.956952397602749372e+01 -1.716743288892997321e-01
1.760100577607345684e+01 -1.561124973231770019e-01
1.583404472736605584e+01 -1.417416882774486520e-01
1.424192752292134934e+01 -1.284960805467127154e-01
1.280472398654537791e+01 -1.163295666178885551e-01
1.150606257261125620e+01 -1.051324319757094561e-01
1.033231871505820187e+01 -9.489751632422666061e-02
9.271862608920127258e+00 -8.551943113386602235e-02
8.314187957659948225e+00 -7.693946554419218986e-02
7.450006432298245329e+00 -6.920339414075828144e-02
6.597282763245121195e+00 -6.151030381235424171e-02
5.837318587279645143e+00 -5.455551000808652601e-02
5.160619529815144269e+00 -4.837886412364790500e-02
4.558842648237575901e+00 -4.279597182691660673e-02
4.024343608942595019e+00 -3.778624583833332939e-02
3.550082047426188936e+00 -3.344118268174851166e-02
3.165771045030900233e+00 -2.979330067017324501e-02
2.694518040381114865e+00 -2.537764043012081736e-02
2.400139514247933370e+00 -2.259826288352124665e-02
1.992868747743137936e+00 -1.888125219311163200e-02
1.692228373363861227e+00 -1.590529162339407790e-02
1.435983031349892247e+00 -1.355576672934505691e-02
1.008208138910052565e+00 -9.575798215877607406e-03
8.145235749896231336e-01 -7.748326049756166893e-03
2.023542337260608548e+01 -1.768141940702117054e-01
1.819508143119952948e+01 -1.608559129942899457e-01
1.636703390088642962e+01 -1.461178060569918447e-01
1.472176785143194166e+01 -1.325246056321821853e-01
1.323731469252332538e+01 -1.200081582634916072e-01
1.189645408375709579e+01 -1.085033374222252878e-01
1.068469905077930981e+01 -9.801210255680221917e-02
9.589870868145951022e+00 -8.834557378871588096e-02
8.601010870076494896e+00 -7.955534847982510815e-02
7.708568184633407760e+00 -7.153326731056400267e-02
6.903754574180717363e+00 -6.427390400612904842e-02
6.110143389110457512e+00 -5.703066299043745707e-02
5.343077747888195894e+00 -4.998589089560088322e-02
4.720928412036225374e+00 -4.427111713902111279e-02
4.168189938759303104e+00 -3.912839251370980181e-02
3.677628930473634927e+00 -3.464583845023262720e-02
3.280060908128221264e+00 -3.090188841990070337e-02
2.924048612734224228e+00 -2.761170543409849354e-02
2.487469947899818123e+00 -2.341212485810304292e-02
2.215107385088815661e+00 -2.094113975706004757e-02
1.838352363084345908e+00 -1.736685561247651444e-02
1.489016683593219037e+00 -1.407614900860349946e-02
1.162928446189868792e+00 -1.104034051381055925e-02
9.071636788945727226e-01 -8.573914964634794106e-03
2.092797290463278870e+01 -1.820931176047598243e-01
1.881088250783820470e+01 -1.657151856625032893e-01
1.691854370350365144e+01 -1.505980014642942511e-01
1.521768900784799783e+01 -1.366525502528966873e-01
1.368424903639583512e+01 -1.238189005680841864e-01
1.229967653878689404e+01 -1.120160249342289915e-01
1.104865308479745245e+01 -1.011830937802509767e-01
9.918260610510522213e+00 -9.128214292228496729e-02
8.897265541993725435e+00 -8.224053393451309646e-02
7.975714088910978994e+00 -7.400498975806681090e-02
7.144375040852370518e+00 -6.648273434719442765e-02
6.324460816053835366e+00 -5.898922072504277081e-02
5.593969681233492253e+00 -5.238108083513815655e-02
4.888616055255560866e+00 -4.586730900492935747e-02
4.317052721077947908e+00 -4.058339696136190056e-02
3.809625332237136064e+00 -3.579630974519981690e-02
3.398246860854000406e+00 -3.200184337974842919e-02
3.029831031605251912e+00 -2.851293918415643766e-02
2.578024505214318030e+00 -2.437193336623174819e-02
2.295976510247633495e+00 -2.172211093701275839e-02
1.905862736707693683e+00 -1.805305001053914005e-02
1.617990627620581545e+00 -1.536920551074014846e-02
1.279197338544942442e+00 -1.213370813136759908e-02
9.635102266263370074e-01 -9.037726584632435611e-03
5.462677669331506003e-01 -5.227855094987039070e-03
1.944970821939953254e+01 -1.706949878189000513e-01
1.748947585767324853e+01 -1.551801496815695125e-01
1.573041061027943499e+01 -1.408783189063818053e-01
1.414605435605274764e+01 -1.276829805527862349e-01
1.271622839085079804e+01 -1.155724594538602851e-01
1.142457141052961589e+01 -1.044420591097836998e-01
1.025757073996641999e+01 -9.426253357641833919e-02
9.203405530153450087e+00 -8.492830302565068656e-02
8.251620123089605130e+00 -7.639946837207932384e-02
7.393064102711963237e+00 -6.871600017952932127e-02
6.545953488022088429e+00 -6.108348293407787205e-02
5.791088032169070310e+00 -5.416664229571945682e-02
5.119261288139726140e+00 -4.802005207226196781e-02
4.521874659963682319e+00 -4.249970376152979734e-02
3.991278893641435399e+00 -3.749145457831533357e-02
3.520680672255998456e+00 -3.314642954841818395e-02
3.139339294985714179e+00 -2.959332972817597940e-02
2.671708128098596813e+00 -2.516004384885757103e-02
2.379692854790147027e+00 -2.240524629031704143e-02
1.975723880830005497e+00 -1.869940425713625259e-02
1.677572756458397762e+00 -1.579053492963086724e-02
1.342191847152124362e+00 -1.267959558604448041e-02
9.992521672142696820e-01 -9.361161441907017711e-03
8.072591672953982611e-01 -7.649032488497516796e-03
2.011307024452185388e+01 -1.758061027664776510e-01
1.808099595239110613e+01 -1.599044284491034085e-01
1.626093856359261736e+01 -1.452292078246081031e-01
1.462350182666242127e+01 -1.316844129817046349e-01
1.314660959608658430e+01 -1.192356835717074542e-01
1.181287264052126673e+01 -1.078052386103507537e-01
1.060792830745095472e+01 -9.734041055166609002e-02
9.519510071056606293e+00 -8.774793303205191686e-02
8.536628493329988743e+00 -7.903036011092313962e-02
7.649920969346698740e+00 -7.103094085820776948e-02
6.850339247835293577e+00 -6.379084492349669511e-02
6.062107372505789016e+00 -5.659855289597842676e-02
5.300481292737258876e+00 -4.965733801680346365e-02
4.682844219914766626e+00 -4.391677876168439271e-02
4.134171411979559174e+00 -3.891671025206207279e-02
3.647155950086244047e+00 -3.438790842436045825e-02
3.252691364233591731e+00 -3.065248182054947784e-02
2.899433509645993556e+00 -2.741050406759325958e-02
2.466363289623209720e+00 -2.322566008054502418e-02
2.048048384537475730e+00 -1.938901245107816848e-02
1.822532088497147873e+00 -1.727267658222168822e-02
1.476022469946385973e+00 -1.398879417901353547e-02
1.152655952830657471e+00 -1.093794932855530859e-02
8.991160029813791699e-01 -8.504413514953223022e-03
2.080298388773618612e+01 -1.810472458624897418e-01
1.869409656783250995e+01 -1.647368847885800069e-01
1.680991108185045491e+01 -1.496777538670811258e-01
1.511699632341946575e+01 -1.357945837709800263e-01
1.359114616990184388e+01 -1.229912511582843537e-01
1.221390361737716290e+01 -1.112558744936341659e-01
1.096976988099224215e+01 -1.004552635559173845e-01
9.845990648947502422e+00 -9.061722596023932819e-02
8.831115550479974985e+00 -8.162010581860486280e-02
7.915310984970186148e+00 -7.341638583234930127e-02
7.089410128696177260e+00 -6.597926234189976924e-02
6.274997630515664504e+00 -5.858223692439088609e-02
5.487736103747512750e+00 -5.141479761238276769e-02
4.849254366189929222e+00 -4.545303957936986522e-02
4.281832193033697997e+00 -4.029413639992433793e-02
3.778170996491697409e+00 -3.551643445820139300e-02
3.369967401178215027e+00 -3.171247211979716374e-02
3.004363684288834158e+00 -2.830934099327813563e-02
2.556172589321428212e+00 -2.410893367619295485e-02
2.276384826308727405e+00 -2.143757624873425874e-02
1.889382145325224638e+00 -1.790026558022711142e-02
1.530433866037158808e+00 -1.453193809180134202e-02
1.195417067181813398e+00 -1.128688347096711182e-02
9.549400309573852219e-01 -8.930522115849810413e-03
3.672374063274266298e-01 -3.492314630666956861e-03
1.933035805741263147e+01 -1.696899463671395492e-01
1.737833665982446618e+01 -1.542371986571686449e-01
1.562728188351342951e+01 -1.399960584000941866e-01
1.405064996814578926e+01 -1.268544085595101900e-01
1.262814674347495547e+01 -1.147978709535884684e-01
1.134357058620580716e+01 -1.037247439578073971e-01
1.018324004200561284e+01 -9.360283463895760492e-02
9.135353895031848026e+00 -8.431416885913799175e-02
8.189450392299749026e+00 -7.583575981937773491e-02
7.336402273272780938e+00 -6.820948884228764109e-02
6.495032601022161955e+00 -6.060548036753376361e-02
5.745310070024607363e+00 -5.373017435648411166e-02
5.021366243124545825e+00 -4.702713474934457072e-02
4.485113272722951905e+00 -4.212369761746084795e-02
3.958532360552614815e+00 -3.727345803517632949e-02
3.491393898733001322e+00 -3.281981332213887437e-02
3.113086621963974565e+00 -2.938381559536668713e-02
2.649044544761933739e+00 -2.492846458416008229e-02
2.359404292041808571e+00 -2.220486011464860993e-02
1.958701579222444478e+00 -1.848402894515294506e-02
1.662980749544528791e+00 -1.567127075750259294e-02
1.330413977545722659e+00 -1.256951832825221535e-02
9.904245345753707186e-01 -9.256990824561979123e-03
8.001488525834569154e-01 -7.541082920903502060e-03
1.999115824174015188e+01 -1.747654625075274748e-01
1.796728713631865304e+01 -1.589173924455538900e-01
1.615527846875568940e+01 -1.442939234516976421e-01
1.452564396160742355e+01 -1.308250807442362385e-01
1.305623025457199304e+01 -1.184342547377336824e-01
1.172970326937099550e+01 -1.070613495955519134e-01
1.053157473119904708e+01 -9.664411896625482723e-02
9.449504365881246315e+00 -8.710344114646019487e-02
8.472702236489064731e+00 -7.844674420528609249e-02
7.591645601468050231e+00 -7.048480246884571143e-02
6.722423624121057095e+00 -6.260544627371945892e-02
5.947684309105109257e+00 -5.554148271269438580e-02
5.258113315815093891e+00 -4.928098815559772694e-02
4.644967732902372859e+00 -4.362984299996337800e-02
4.100306581045393806e+00 -3.858303960941019545e-02
3.617024054779074849e+00 -3.398577602732299335e-02
3.225529755178818903e+00 -3.037884596049829355e-02
2.745338350421095530e+00 -2.584027675491906012e-02
2.445444006109368740e+00 -2.302889960813130771e-02
2.030431989959029959e+00 -1.910977569783987862e-02
1.724200982518674152e+00 -1.629684503326124870e-02
1.463193802310962299e+00 -1.385162961824112915e-02
1.142540272107364308e+00 -1.081922988514772907e-02
8.299661603291726975e-01 -7.739699743636994055e-03
2.067829061172024296e+01 -1.799819961476489538e-01
1.857779538701036159e+01 -1.637208119614806667e-01
1.670177642153130648e+01 -1.487223325111587946e-01
1.501669764536432439e+01 -1.349058356395068936e-01
1.349854780001046350e+01 -1.221624685162874396e-01
1.212848510862001916e+01 -1.104832201512446904e-01
1.089122681045963503e+01 -9.979442372157663887e-02
9.774037443142086445e+00 -8.995112726406888359e-02
8.765396835311282331e+00 -8.100056074957728836e-02
7.855287595079661678e+00 -7.284606758030669205e-02
7.034787211291229525e+00 -6.547399990207294906e-02
6.225809789687278162e+00 -5.813110991100804009e-02
5.444068287956667085e+00 -5.096053930691829548e-02
4.810059421679907743e+00 -4.508420317988993259e-02
4.246938047602263566e+00 -3.991716362282703850e-02
3.747035527852474956e+00 -3.522341500777045192e-02
3.341936679857954395e+00 -3.140893114883664544e-02
2.979158779590330486e+00 -2.802316524318077332e-02
2.534489478499102333e+00 -2.391572652337976487e-02
2.256876585450798611e+00 -2.121826193829002075e-02
1.873123469114295059e+00 -1.766794099362405460e-02
1.517118327205346340e+00 -1.431629132525176311e-02
1.184859341941111976e+00 -1.115192355070243092e-02
9.465116520487912855e-01 -8.821222088960443269e-03
2.139386451047790416e+01 -1.853619019113154076e-01
1.921136985144988429e+01 -1.686851603679949685e-01
1.726766141169241919e+01 -1.533003662867087613e-01
1.552457383834954996e+01 -1.391095577516316961e-01
1.395560179142800727e+01 -1.260449534745178291e-01
1.254056381709335355e+01 -1.140386333758632992e-01
1.126298382691068767e+01 -1.030277675466265003e-01
1.010925513163011047e+01 -9.294276808828479119e-02
9.067710937699333229e+00 -8.374526948371155410e-02
8.127717708690704868e+00 -7.533242928476908962e-02
7.280196513403628167e+00 -6.771355256891177510e-02
6.444382035350463056e+00 -6.012811120063201592e-02
5.699876269388227001e+00 -5.326580789603949789e-02
4.981021152401083896e+00 -4.664953275858592374e-02
4.398546120400801840e+00 -4.130295104178101362e-02
3.881486014819000019e+00 -3.653640463711776282e-02
3.462419619186928532e+00 -3.254942767233706680e-02
3.087012302932772734e+00 -2.913079132989774764e-02
2.626672814034129111e+00 -2.481215607373102663e-02
2.339291091843505477e+00 -2.206777405302732739e-02
1.941830524427453408e+00 -1.828013986821721767e-02
1.648579537231967596e+00 -1.555001772892735008e-02
1.303360448072817146e+00 -1.234586971223832451e-02
9.816868177451069100e-01 -9.178192856023753565e-03
7.929924758743309710e-01 -7.377702891475655320e-03
1.986957345770150951e+01 -1.737588775710887656e-01
1.785398641966079225e+01 -1.579758019477234543e-01
1.605006134953613284e+01 -1.434082927575786592e-01
1.442832683423413620e+01 -1.300015012594713526e-01
1.296636361814537963e+01 -1.176667965474324368e-01
1.164694862194241054e+01 -1.063531698356296740e-01
1.045556412629660237e+01 -9.597649466059146595e-02
9.379882775659822869e+00 -8.649224318443859971e-02
8.409182871124981418e+00 -7.788282791625329715e-02
7.533742943556120508e+00 -6.997387680661439069e-02
6.670217638009503958e+00 -6.214920250415310876e-02
5.900783212100570552e+00 -5.512296889759207147e-02
5.216075164505465267e+00 -4.888372071672029279e-02
4.607355454992069888e+00 -4.329849507185381391e-02
4.066691097763039053e+00 -3.825911646171166469e-02
3.587094556932201250e+00 -3.372928933830898757e-02
3.198588610984486547e+00 -3.011639524995167808e-02
2.722154757052751339e+00 -2.566055090653672835e-02
2.424612227599186376e+00 -2.287857933720351816e-02
2.013049135898898001e+00 -1.894514092519419129e-02
1.709229216769971638e+00 -1.622075303389043308e-02
1.450350398148597009e+00 -1.375164601075817492e-02
1.018202781440651128e+00 -9.606467751053504589e-03
8.225574601318450529e-01 -7.664350084510433703e-03
2.055403764009043499e+01 -1.789831598505215449e-01
1.846194173632238744e+01 -1.627815280660772634e-01
1.659402422321629089e+01 -1.478436245796006243e-01
1.491689756040349479e+01 -1.340878298524306456e-01
1.340633589663255698e+01 -1.214016449944070042e-01
1.204358212852043764e+01 -1.097783542158836251e-01
1.081323387698995120e+01 -9.914345814943868740e-02
9.702575531656304264e+00 -8.935469890329063303e-02
8.700052028977742324e+00 -8.045527216966451289e-02
7.795687617182609941e+00 -7.234760050797266195e-02
6.980461648867591684e+00 -6.503791320046531377e-02
6.177080319504889339e+00 -5.773583752502708943e-02
5.400797970713187901e+00 -5.058255632771643806e-02
4.771361370125523749e+00 -4.479143490170621467e-02
4.212242651243359504e+00 -3.961693693837644442e-02
3.716118595187439588e+00 -3.501660569497198200e-02
3.314121676688700724e+00 -3.127434682762977869e-02
2.954178826371768984e+00 -2.788427528908401717e-02
2.512943064792004577e+00 -2.379700402521379987e-02
2.237618555717248991e+00 -2.107780820028569424e-02
1.856896874284534871e+00 -1.762462726313352226e-02
1.503917881155920622e+00 -1.418136379215402358e-02
1.174464069963371049e+00 -1.110338604258607337e-02
9.161593965709196041e-01 -8.690563876505370128e-03
2.126696876646842682e+01 -1.843391612785777733e-01
1.909287050757407656e+01 -1.677228547818112592e-01
1.715741118349001226e+01 -1.524015585303682974e-01
1.542227800347385802e+01 -1.382658591058727460e-01
1.386110488671942420e+01 -1.252657117532902098e-01
1.245344749590307742e+01 -1.133130592206327142e-01
1.118285219931680530e+01 -1.023613637779434982e-01
1.003581324086980509e+01 -9.233699842227852117e-02
9.000489319121790288e+00 -8.317420388040594470e-02
8.066363536216266894e+00 -7.484531046848993951e-02
7.224290503126505669e+00 -6.723143555719907072e-02
6.394099619940303292e+00 -5.966772321487894687e-02
5.654795820592861233e+00 -5.289887979294397025e-02
4.940937959353386866e+00 -4.633027537405867008e-02
4.362731228941187922e+00 -4.101548105403455408e-02
3.849584616415709704e+00 -3.624788450890157471e-02
3.433655625300582770e+00 -3.233589921227125741e-02
3.061122749475127858e+00 -2.888407805846354703e-02
2.604418649530013230e+00 -2.463604912807260128e-02
2.319354412955474398e+00 -2.195776487607791622e-02
1.925113032918200906e+00 -1.814060475328890115e-02
1.634293345377296314e+00 -1.546123100378303701e-02
1.291967115340872274e+00 -1.226158828179043508e-02
9.730490511809180010e-01 -9.163569931870120880e-03
5.516266500389942484e-01 -5.261498238553958574e-03
1.974841575538350114e+01 -1.727731214583433095e-01
1.774105911869470020e+01 -1.570432716178465637e-01
1.594538662022782738e+01 -1.425408291695507701e-01
1.433137315238234244e+01 -1.291854997441879427e-01
1.287696119306786713e+01 -1.169060404539154913e-01
1.156461175514681905e+01 -1.056609659696180897e-01
1.038007635515429783e+01 -9.534220014415104028e-02
9.310773660136428376e+00 -8.590028200213699339e-02
8.346108560352142547e+00 -7.733716867429546449e-02
7.476120757553528229e+00 -6.948492470737620275e-02
6.618426770888871324e+00 -6.171287819094208732e-02
5.854293715432607570e+00 -5.479817608607968904e-02
5.174362623431658648e+00 -4.854455735217896861e-02
4.570012429758596006e+00 -4.289858546655137689e-02
4.033363989400850613e+00 -3.801921496237547354e-02
3.557427900789682074e+00 -3.349767867037577174e-02
3.171910562497731068e+00 -2.987764475133563788e-02
2.699140262633711096e+00 -2.551153629624695884e-02
2.403966077971165571e+00 -2.275999539361334492e-02
1.995724285389999686e+00 -1.880817580737163472e-02
1.694473939766114157e+00 -1.604499978072415622e-02
1.355603021966806931e+00 -1.284224549027016340e-02
1.009161600104609757e+00 -9.555375750972374196e-03
8.152329095340884457e-01 -7.727969488190429385e-03
2.043015571498552418e+01 -1.779606304740168898e-01
1.834655312592856546e+01 -1.618240318091112850e-01
1.648680401854544897e+01 -1.469471390451180248e-01
1.481758899861578627e+01 -1.332432869022051325e-01
1.331463746796666392e+01 -1.206422355791604561e-01
1.195911712444905994e+01 -1.090389968222217065e-01
1.073570261054540964e+01 -9.847230816092074346e-02
9.631564156023003420e+00 -8.874481538935156955e-02
8.635110014452564542e+00 -7.990571003858860932e-02
7.736445654859160470e+00 -7.188863065649868378e-02
6.926645976128723348e+00 -6.457117403748786899e-02
6.128622122542072503e+00 -5.729456320217394399e-02
5.357780097177220924e+00 -5.016965430950334065e-02
4.732875296837257828e+00 -4.448601323750601966e-02
4.177840283732951576e+00 -3.931206693457635348e-02
3.685324437019471766e+00 -3.472777199436406781e-02
3.286514648163802121e+00 -3.104475039215159882e-02
2.929397135487900705e+00 -2.766998947799600983e-02
2.491680991908209464e+00 -2.356468189562621954e-02
2.068843478577570671e+00 -1.957694036931370909e-02
1.840959249072983361e+00 -1.744963821814860330e-02
1.490821486491747061e+00 -1.404736868795132716e-02
1.164153407176071742e+00 -1.106734668035323256e-02
9.080279061683435016e-01 -8.632387553502188574e-03
2.114041212430182526e+01 -1.832893303494867732e-01
1.897479126444740061e+01 -1.667171605104262877e-01
1.704767375778758520e+01 -1.514653956712187222e-01
1.532051774050383841e+01 -1.373934835238155572e-01
1.376705549696739794e+01 -1.244367702578109830e-01
1.236675857123670674e+01 -1.125769931652804562e-01
1.110318294703711395e+01 -1.016470009754766590e-01
9.962691511733618555e+00 -9.166683402567239736e-02
8.933651625901024573e+00 -8.257394708783638571e-02
8.005463351038891062e+00 -7.429132802742283159e-02
7.168719398791139952e+00 -6.667522867985320456e-02
6.344126779296670016e+00 -5.921506316102589235e-02
5.547341370813849259e+00 -5.192353738957148496e-02
4.901236739806074105e+00 -4.598279871861737922e-02
4.327234256202106444e+00 -4.071100376211193167e-02
3.817905008495414698e+00 -3.593961296628251506e-02
3.405170760750630965e+00 -3.210884429456709738e-02
3.035494475266322212e+00 -2.863088021109199202e-02
2.582413238030503599e+00 -2.436625728998600277e-02
2.299601573873756077e+00 -2.175388494117856328e-02
1.908515653628394704e+00 -1.798889398267821196e-02
1.545864647735901931e+00 -1.455915415120443909e-02
1.207341966881021467e+00 -1.150778168144012820e-02
9.643970156334908950e-01 -9.145649046100330637e-03
3.708189138676114549e-01 -3.546447676586347159e-03
1.962767042574026632e+01 -1.717551912071275666e-01
1.762876317019708239e+01 -1.560869791907769921e-01
1.584105639529779275e+01 -1.416699630923489717e-01
1.423489544186411848e+01 -1.283544841669735925e-01
1.278792881717738261e+01 -1.161320479070521577e-01
1.148283766206668410e+01 -1.049260287161190436e-01
1.030505423758755157e+01 -9.468117049408124319e-02
9.242167372307106277e+00 -8.528379576175708354e-02
8.283436251502743985e+00 -7.676963595212275837e-02
7.418972650839888772e+00 -6.897152718905648350e-02
6.566945033724079117e+00 -6.131487100996456385e-02
5.808083673481263531e+00 -5.437851798712051848e-02
5.075410854385480341e+00 -4.762421045740684866e-02
4.532872178353704484e+00 -4.257477176053107298e-02
4.000249287609160653e+00 -3.761231493559257649e-02
3.527899806014859418e+00 -3.329213949014563079e-02
3.145384486361956444e+00 -2.962720620943244329e-02
2.676359836901819556e+00 -2.535332168900622518e-02
2.383543860066597020e+00 -2.258237214712775429e-02
1.978562634103242068e+00 -1.866899178193390241e-02
1.679735779936558204e+00 -1.586692179767811017e-02
1.343778877103362079e+00 -1.268492195282070259e-02
1.000275327493258759e+00 -9.540787647699597307e-03
8.080716496918013414e-01 -7.680029218813620544e-03
2.030668583008275263e+01 -1.769235561065723716e-01
1.823156271232036119e+01 -1.608386360508673452e-01
1.637993161391931451e+01 -1.460292193723025378e-01
1.471867463737138237e+01 -1.323846511475439969e-01
1.322336380550737367e+01 -1.198391412455153682e-01
1.187507396389261416e+01 -1.082949641854364792e-01
1.065852520571822559e+01 -9.777740366175444175e-02
9.560879256271510584e+00 -8.811471673943413463e-02
8.570559613832363866e+00 -7.933061166294094746e-02
7.677676371824802892e+00 -7.133935571156219124e-02
6.797187785879760469e+00 -6.335653406577002045e-02
6.012933957579527977e+00 -5.624599778651960535e-02
5.315059470716456680e+00 -4.977840377850601544e-02
4.694655477535121690e+00 -4.410025715257746837e-02
4.143705052815159107e+00 -3.900717012284583840e-02
3.654912597924252271e+00 -3.446418313513962411e-02
3.259113023494507377e+00 -3.070291274110081153e-02
2.773631766236432483e+00 -2.620686278820768406e-02
2.470550644270697926e+00 -2.332275396011922533e-02
2.051084800087980664e+00 -1.939334900536602430e-02
1.741628956510671289e+00 -1.641489621869097679e-02
1.477893293031188549e+00 -1.398776926455129986e-02
1.153946823191249749e+00 -1.095532334363180475e-02
8.381926091351511454e-01 -7.892294007647987497e-03
2.101426602965931778e+01 -1.822143745604623000e-01
1.885724805393997272e+01 -1.657200803478228457e-01
1.693829876798195855e+01 -1.505049707605626286e-01
1.521926355049065904e+01 -1.365076258212172267e-01
1.367337874780027107e+01 -1.236067670653377276e-01
1.228047099163563161e+01 -1.118084638699238936e-01
1.102384864137571441e+01 -1.009233998367581320e-01
9.890116946352769389e+00 -9.099997904121785719e-02
8.867242356082362775e+00 -8.195356952744363432e-02
7.944899717875710365e+00 -7.372307581528955711e-02
7.113706159780323723e+00 -6.616116515880381133e-02
6.294580065586267814e+00 -5.875405611138292267e-02
5.503344150449235528e+00 -5.151690048509612041e-02
4.861820800687336686e+00 -4.559613264140517652e-02
4.292054404114523436e+00 -4.039199816077543304e-02
3.786476683284294875e+00 -3.561741888061092931e-02
3.376848016183300327e+00 -3.187067275981122355e-02
3.010081689856945797e+00 -2.840971132525494172e-02
2.560558546918598299e+00 -2.412794929768288452e-02
2.279926453195569191e+00 -2.160636735155602867e-02
1.892138281316009918e+00 -1.783328495843358383e-02
1.532424724723502774e+00 -1.442401270155891681e-02
1.196745810230883444e+00 -1.132325454156069867e-02
9.559054701461427994e-01 -9.096402728992255410e-03
2.175281692316895388e+01 -1.876470661979147969e-01
1.950734294413355840e+01 -1.707148773090072513e-01
1.751687455034011620e+01 -1.551210874756903391e-01
1.573724961354479923e+01 -1.407437605693007965e-01
1.413892237358875015e+01 -1.275072038829300758e-01
1.269944710518765341e+01 -1.153603230259150902e-01
1.140142412357907808e+01 -1.042066572278791958e-01
1.023039361794406865e+01 -9.400187618715433180e-02
9.173837694436491219e+00 -8.469196831361473776e-02
8.221077842371183664e+00 -7.619239642846976912e-02
7.362265160772395234e+00 -6.848061782224530714e-02
6.515814513530187924e+00 -6.080017512925391804e-02
5.762220842105017837e+00 -5.389405050590190954e-02
5.034718006842760829e+00 -4.720287848934850289e-02
4.445419830270870065e+00 -4.175558821034090068e-02
3.922491142361058447e+00 -3.686839650824359771e-02
3.498683033025275169e+00 -3.297724801901143199e-02
3.119134246075484285e+00 -2.936165771066267735e-02
2.653774167120889427e+00 -2.504621642082819483e-02
2.363297274815177040e+00 -2.236126059221901427e-02
1.961555259345085123e+00 -1.851289069152650332e-02
1.665278957796616499e+00 -1.578548190697237272e-02
1.316466531257288741e+00 -1.247576691702081964e-02
9.914893668611054478e-01 -9.371652679777821987e-03
8.008634943273643669e-01 -7.536132781006554641e-03
2.018376459722663796e+01 -1.758487614519639863e-01
1.811704769182293262e+01 -1.598315543396858496e-01
1.627364180068519062e+01 -1.450837809740147810e-01
1.462032073240068719e+01 -1.314994673503248057e-01
1.313251793560117342e+01 -1.190164409211271757e-01
1.179151139662783976e+01 -1.075313543356736790e-01
1.058184452359109962e+01 -9.702652103917848436e-02
9.490609720922329018e+00 -8.746513782981983620e-02
8.506458194124499883e+00 -7.873293177293239076e-02
7.619224620919397672e+00 -7.076950237326815052e-02
6.744604485617941236e+00 -6.283936329220966843e-02
5.965695546160814544e+00 -5.576138493324391682e-02
5.272615462772501260e+00 -4.943272486793771903e-02
4.656705906425622210e+00 -4.373771171940539493e-02
4.109797426995253744e+00 -3.864577218644412587e-02
3.624797392246548178e+00 -3.412136527984886702e-02
3.231969641415143091e+00 -3.045076565566708429e-02
2.750293321367216492e+00 -2.594417909119068472e-02
2.449549202978521745e+00 -2.307249806445857074e-02
2.033563562667838109e+00 -1.924833310182876012e-02
1.726536841976239023e+00 -1.623542962692109057e-02
1.464971014133223282e+00 -1.388221122031696279e-02
1.028326663824658871e+00 -9.732909079364058386e-03
8.307330121665419398e-01 -7.851913810501962715e-03
2.088857061195754738e+01 -1.811302501979202562e-01
1.874011101671201018e+01 -1.647117016032825232e-01
1.682938910495785478e+01 -1.495645860748981426e-01
1.511841128271167456e+01 -1.356282734299992243e-01
1.358024127081356802e+01 -1.227900928655468182e-01
1.219472624436215114e+01 -1.110461210509754576e-01
1.094503936435694058e+01 -1.002241246202196789e-01
9.817952724130895703e+00 -9.034644255643939359e-02
8.801214775905448207e+00 -8.134809688700965491e-02
7.884760622724207302e+00 -7.316502799490767761e-02
7.058953394843745066e+00 -6.565986056916253699e-02
6.245398324528073530e+00 -5.830750858774714357e-02
5.459580143543496078e+00 -5.112827998484363590e-02
4.822661500177000349e+00 -4.522689737546995575e-02
4.257025309269068636e+00 -4.007399263924105171e-02
3.755224890336366528e+00 -3.541135033288992512e-02
3.348755717493750339e+00 -3.157077988891125730e-02
2.984864799497985999e+00 -2.821666318752909935e-02
2.538808084241750418e+00 -2.391554411114498943e-02
2.260538315917954844e+00 -2.138204473307697695e-02
1.875784149124256173e+00 -1.779535762700892171e-02
1.519099172487287097e+00 -1.431217449001261945e-02
1.186209703052994557e+00 -1.117300781630879182e-02
9.252871573486192158e-01 -8.777328262954794263e-03
2.162442677674105695e+01 -1.865747666144870753e-01
1.938747822677107990e+01 -1.697128110519703081e-01
1.740537583524191589e+01 -1.541820840920972990e-01
1.563396550584761613e+01 -1.398726506958868077e-01
1.404337483211939919e+01 -1.267082848604997869e-01
1.261139408327456835e+01 -1.146106405568730752e-01
1.132049688385136221e+01 -1.035156394133263935e-01
1.015617961941582337e+01 -9.337173032544569817e-02
9.106047605975382098e+00 -8.410964935837829393e-02
8.159193515726194335e+00 -7.566689112349951618e-02
7.305918097263229605e+00 -6.800001275445573257e-02
6.465151386081060103e+00 -6.029309969608407510e-02
5.716701789263806788e+00 -5.348173481906977333e-02
4.994335196464804838e+00 -4.683619817962449139e-02
4.409341604601246800e+00 -4.142403847071812056e-02
3.890299929266557211e+00 -3.660411986578910454e-02
3.469610058699293287e+00 -3.271232918227171688e-02
3.092986272396045067e+00 -2.914949399764413251e-02
2.631325800765877521e+00 -2.486676156017651740e-02
2.343177465111153879e+00 -2.215028890346126822e-02
1.944720867946529985e+00 -1.841930373120345341e-02
1.650847708360760668e+00 -1.565653822027909467e-02
1.304961484277261663e+00 -1.235167157689751223e-02
9.827147598132897066e-01 -9.252787753606080481e-03
5.570741695974165131e-01 -5.292945092496763142e-03
2.006129883789078150e+01 -1.748289476086992977e-01
1.800296356955850285e+01 -1.589061375192497572e-01
1.616780352320037650e+01 -1.442062514898685421e-01
1.452236341311345669e+01 -1.306909640739826184e-01
1.304212286336850291e+01 -1.182415787578271066e-01
1.170842062524493876e+01 -1.068361914148367592e-01
1.050561023321711929e+01 -9.638863805813964458e-02
9.420812982697734483e+00 -8.689148985518653501e-02
8.442717453049105814e+00 -7.821065006524954843e-02
7.561240527802107536e+00 -7.027784694474101257e-02
6.692363528600750122e+00 -6.239589669911004693e-02
5.918705825861313663e+00 -5.537507601230352849e-02
5.230514465263245150e+00 -4.909436964850572710e-02
4.618961551573798729e+00 -4.339202324495405882e-02
4.076187408945544988e+00 -3.838488780325846617e-02
3.594813521353469543e+00 -3.385938867052563223e-02
3.204977379680420402e+00 -3.027218876363636790e-02
2.727107628830375941e+00 -2.576350476470304351e-02
2.428687450667858627e+00 -2.290376334233161157e-02
2.016062911675333691e+00 -1.912066166735048450e-02
1.711660383364130622e+00 -1.613717635890028756e-02
1.369251069178288871e+00 -1.289416047831868674e-02
1.019307944204301153e+00 -9.583786775675432260e-03
8.233424728581428820e-01 -7.823440027274392028e-03
2.076339521160898727e+01 -1.800945037243635583e-01
1.862332052363093027e+01 -1.637425020777288631e-01
1.672097502706830952e+01 -1.486573664473316292e-01
1.501796829871263306e+01 -1.347735890034923167e-01
1.348755001050597535e+01 -1.220347342528401297e-01
1.210932147062913877e+01 -1.102987491471438680e-01
1.086669521868657817e+01 -9.956377132187947676e-02
9.746186290049918099e+00 -8.974831351177409156e-02
8.735710370366529531e+00 -8.079170553495156060e-02
7.824987264344134275e+00 -7.266044986082521862e-02
7.004611304622591739e+00 -6.520199884705622784e-02
6.196520499523835213e+00 -5.790185992372672702e-02
5.416150592861259661e+00 -5.076950605116000576e-02
4.783789063044566525e+00 -4.489964715985378385e-02
4.222325873819563924e+00 -3.977311487848192439e-02
3.724309469786815541e+00 -3.513491398706538454e-02
3.320908690163983046e+00 -3.136275715681410142e-02
2.959846158540279326e+00 -2.799678603079404707e-02
2.517332763069306534e+00 -2.375251830014144666e-02
2.089929401622363958e+00 -1.984240540783616114e-02
1.859705365960751644e+00 -1.763465350401261650e-02
1.505923473664350531e+00 -1.426009741757688562e-02
1.175853459602619999e+00 -1.117308968238092150e-02
9.171298991291898517e-01 -8.723207760188315257e-03
2.149642541794494832e+01 -1.855070299856692029e-01
1.926815008253133144e+01 -1.687132204150956771e-01
1.729442970638303123e+01 -1.532325592181351948e-01
1.553108101058756851e+01 -1.389845191261245283e-01
1.394834653570631033e+01 -1.258884522198246703e-01
1.252382839203801979e+01 -1.138557823704852007e-01
1.123999987695667890e+01 -1.027889573840326670e-01
1.008235809214524181e+01 -9.272802480510959622e-02
9.038549278149288213e+00 -8.348698063312644246e-02
8.097643574791206333e+00 -7.512386006201039745e-02
7.249898144570378733e+00 -6.751484472031761552e-02
6.414769328862120368e+00 -5.990058132490711645e-02
5.608105366270389247e+00 -5.251302912798869876e-02
4.954241610646575644e+00 -4.653390571857572711e-02
4.373527299271626312e+00 -4.110721114552297328e-02
3.858353735257472827e+00 -3.635232438556451617e-02
3.440919576818876724e+00 -3.246124876261932690e-02
3.067080288146613487e+00 -2.893904373265267921e-02
2.609081247116310731e+00 -2.466735381426016574e-02
2.323208655410378132e+00 -2.193097436670708722e-02
1.928005907965521626e+00 -1.831790244361773679e-02
1.561531095547825876e+00 -1.485441108393280828e-02
1.219477789087186625e+00 -1.147889399051259945e-02
9.740884672760758978e-01 -9.160790284719742826e-03
3.745389699991251153e-01 -3.520980164085076632e-03
1.993918648243856140e+01 -1.738012124208064002e-01
1.788933671710776707e+01 -1.579419194362055301e-01
1.606241948557276089e+01 -1.433120490926271251e-01
1.442490072401439960e+01 -1.298568341737368625e-01
1.295223470696537049e+01 -1.174652342228166280e-01
1.162573994455145332e+01 -1.061511813719001746e-01
1.042986010372369954e+01 -9.572726959594905771e-02
9.351461172200307814e+00 -8.629405465450241952e-02
8.379300860326626577e+00 -7.766722410042048441e-02
7.503499875156307120e+00 -6.975927050568332677e-02
6.640399809804575781e+00 -6.197136582015431300e-02
5.872065939038369820e+00 -5.496473046114010164e-02
5.130470577536727639e+00 -4.813144570817311230e-02
4.581622886162807440e+00 -4.304709540424468683e-02
4.042830468205361960e+00 -3.807614268095051158e-02
3.565041666590903269e+00 -3.365639541361226117e-02
3.178287382667738914e+00 -3.006624157469386591e-02
2.704024796309806078e+00 -2.557284434510498014e-02
2.408061612619440961e+00 -2.272760723228606228e-02
1.998783618482951052e+00 -1.894356212503326559e-02
1.696799106619600872e+00 -1.603567137386273725e-02
1.357300175890437277e+00 -1.281720666936729709e-02
1.010310179096532535e+00 -9.494692533680577917e-03
8.161304238300350899e-01 -7.770015881993891892e-03
2.063859504116526722e+01 -1.790401691644686322e-01
1.850710667469409998e+01 -1.627454044645695597e-01
1.661299101997097338e+01 -1.477420568324298578e-01
1.491810706542698028e+01 -1.339074126802783649e-01
1.339538444743144652e+01 -1.212285654364838872e-01
1.202444270799780135e+01 -1.095534840241303154e-01
1.078883178402782406e+01 -9.887974599879223447e-02
9.674885715656326823e+00 -8.911689409900082348e-02
8.670561675359586218e+00 -8.021401938289018929e-02
7.765611352423035463e+00 -7.213801991039293926e-02
6.873706146365019087e+00 -6.409912923485651393e-02
6.079539773492326660e+00 -5.683462887679812531e-02
5.373051690841786687e+00 -5.036487441692134859e-02
4.745225014028600086e+00 -4.458811078363008468e-02
4.187863277233700998e+00 -3.946860119458939914e-02
3.693573255054352078e+00 -3.478873313435355136e-02
3.293264081925854736e+00 -3.109145109368160673e-02
2.802447170970475021e+00 -2.654299576402507563e-02
2.496042368246484067e+00 -2.357861297631016345e-02
2.072049435043666232e+00 -1.961406406970608168e-02
1.759359707006462381e+00 -1.667015740731275092e-02
1.492811951558329797e+00 -1.420668778898097860e-02
1.165514200004622358e+00 -1.104738872972513448e-02
8.465606682004765959e-01 -7.969665705966182123e-03
2.136880735771310569e+01 -1.844094595400871395e-01
1.914919299616489567e+01 -1.676749226224071299e-01
1.718389756785612832e+01 -1.522826987929638554e-01
1.542872941134713649e+01 -1.380893761849414370e-01
1.385376350027592629e+01 -1.250551627208410510e-01
1.243665625404540442e+01 -1.130791788544177889e-01
1.115988222225648840e+01 -1.020906524400155974e-01
1.000901875650446726e+01 -9.207545730583262256e-02
8.971564280189687324e+00 -8.288954881023735677e-02
8.036437352761099717e+00 -7.457884530309942528e-02
7.194308974110581900e+00 -6.699323097710364883e-02
6.364754396226926403e+00 -5.943095164499322819e-02
5.563672413327341637e+00 -5.209502721229674477e-02
4.914453165614616204e+00 -4.619688733615136267e-02
4.337993099840869782e+00 -4.077386081105319887e-02
3.826624859335643780e+00 -3.608525091101259102e-02
3.412389472823197156e+00 -3.220221646767134488e-02
3.041521461500314327e+00 -2.868076821240240701e-02
2.587051905806277308e+00 -2.449954500078512648e-02
2.303418892579990995e+00 -2.173464162124770852e-02
1.911431729461910312e+00 -1.812450645901324611e-02
1.547942987621667044e+00 -1.468819973420182508e-02
1.208776366517416490e+00 -1.137699718237713056e-02
9.654729390180678550e-01 -9.062455120045716933e-03
2.213310007178914418e+01 -1.899310801131760817e-01
1.981759157790556358e+01 -1.727563758121413440e-01
1.777616810585025320e+01 -1.569479961363448861e-01
1.595754513910798345e+01 -1.423918603800978511e-01
1.432789487075079649e+01 -1.289957800118838593e-01
1.286286236617285894e+01 -1.166979620915071930e-01
1.154351645425201056e+01 -1.054102662568774801e-01
1.035446686023169605e+01 -9.508152935668276462e-02
9.282491363830020603e+00 -8.565207709083604015e-02
8.316392915422587961e+00 -7.707787897051938952e-02
7.446190258841115295e+00 -6.925899565294769966e-02
6.588860811119523930e+00 -6.151785249941743583e-02
5.825773745628177736e+00 -5.452871329653731503e-02
5.089496906653773856e+00 -4.775894689254141928e-02
4.493202031547008701e+00 -4.224517220213355045e-02
3.964249495268581391e+00 -3.732919897293746070e-02
3.535579561296640971e+00 -3.339970551289611622e-02
3.151798025245977630e+00 -2.978081236124734826e-02
2.681308851590853859e+00 -2.538328970906716595e-02
2.387669313340388122e+00 -2.259821222458785125e-02
1.981649009616954116e+00 -1.875143225214823822e-02
1.682194933186657915e+00 -1.596529663132518692e-02
1.329732757761123096e+00 -1.259986389971397280e-02
1.001450213897010277e+00 -9.400859590247268721e-03
8.088707113554034489e-01 -7.593500334701214216e-03
2.051421975024691946e+01 -1.779519907356790775e-01
1.839126832548997825e+01 -1.617264438185004594e-01
1.650547458022841951e+01 -1.467920415246650734e-01
1.481865780118589448e+01 -1.330162267751739680e-01
1.330365932306407117e+01 -1.203976946247685004e-01
1.194007810176267625e+01 -1.087848315904896557e-01
1.071138738949001201e+01 -9.816668811915026105e-02
9.604000655873518255e+00 -8.846461075303552191e-02
8.605831906223821548e+00 -7.961277641687126982e-02
7.706606232882289298e+00 -7.159304803090693614e-02
6.820596366496641139e+00 -6.360833747980390585e-02
6.031844418014327580e+00 -5.638960795324769737e-02
5.330265023378163214e+00 -4.997462738607601901e-02
4.706868841469584730e+00 -4.426712646724504513e-02
4.153670392148535839e+00 -3.905890491240712054e-02
3.663150353398446413e+00 -3.450120093307892932e-02
3.265928064302992873e+00 -3.081428684577674701e-02
2.778910429402471127e+00 -2.627859713205604741e-02
2.474906361631838525e+00 -2.339891444380656424e-02
2.054412062661163496e+00 -1.942977862972179379e-02
1.744169124697555029e+00 -1.656796898689022121e-02
1.479859587531404452e+00 -1.404407172086088486e-02
1.038666327430155967e+00 -9.858709191689331297e-03
8.390502585742032338e-01 -7.850805969988744470e-03
2.124172628132978247e+01 -1.832841762285257470e-01
1.903074337209450562e+01 -1.666222754058425404e-01
1.707384026090657159e+01 -1.512960772003721921e-01
1.532680120102273236e+01 -1.371689135097129142e-01
1.375959713730406087e+01 -1.241987090769481189e-01
1.235002845086671464e+01 -1.122826034019827057e-01
1.108027445819381640e+01 -1.013544893308100936e-01
9.936083335957409446e+00 -9.140196229669875216e-02
8.904894282001531991e+00 -8.226848943762148092e-02
7.975636077975681637e+00 -7.400969334437970670e-02
7.139049825640954694e+00 -6.644872448484459571e-02
6.315026201922297133e+00 -5.894122621727210937e-02
5.519472885601895307e+00 -5.165636155083538211e-02
4.874975355282468392e+00 -4.577839010989345758e-02
4.302654163180472224e+00 -4.042123052330335448e-02
3.795130330589982393e+00 -3.574805137038949976e-02
3.384061954118443349e+00 -3.194950964006636890e-02
3.016065599707501210e+00 -2.851821558230296927e-02
2.565176930292237145e+00 -2.427845865968339747e-02
2.283825068655186641e+00 -2.152784157369146828e-02
1.894934601182747480e+00 -1.791996423981795025e-02
1.534467676313230999e+00 -1.448281821344935341e-02
1.198174283199208379e+00 -1.127359475183534361e-02
9.345195179484612202e-01 -8.859995797816901802e-03
2.200338110073988673e+01 -1.887944633599140942e-01
1.969638956260603280e+01 -1.716952034935246285e-01
1.766351056870475844e+01 -1.559547986357778804e-01
1.585305096474329822e+01 -1.414683188530408975e-01
1.423138269354299545e+01 -1.281352538804751695e-01
1.277391101817733343e+01 -1.158846907000735255e-01
1.146173143706768194e+01 -1.046608700226441119e-01
1.027953611437620296e+01 -9.439393000149658153e-02
9.213971029944897140e+00 -8.503597435049810305e-02
8.253931657414909751e+00 -7.649987100379192217e-02
7.389248271723242389e+00 -6.873572726565227442e-02
6.537696729292506781e+00 -6.097721246776206805e-02
5.779827109994760903e+00 -5.411637776753643742e-02
5.048742820983501467e+00 -4.739319644679606397e-02
4.456844145602333107e+00 -4.192220334729347686e-02
3.931753190118651098e+00 -3.699423152433757578e-02
3.506327035183093965e+00 -3.308041448589817829e-02
3.125407458725820042e+00 -2.950267077696559770e-02
2.658680080648784472e+00 -2.517706529190392659e-02
2.367413804399779220e+00 -2.243762957494206678e-02
1.964674738373157759e+00 -1.857565631761688707e-02
1.667659659361715008e+00 -1.581308061154195962e-02
1.318156864681693019e+00 -1.251613246701672663e-02
9.925933127350344831e-01 -9.324923735663853339e-03
5.626156578424315047e-01 -5.278642311326720536e-03
2.039035787999453575e+01 -1.768985405022137636e-01
1.827596757781087078e+01 -1.607345636295141045e-01
1.639851867781639783e+01 -1.458732156398656887e-01
1.471970312641769674e+01 -1.321854013644770398e-01
1.321238532300501234e+01 -1.195944268164828017e-01
1.185608222594055405e+01 -1.080526050826862844e-01
1.063438494127359668e+01 -9.749067435306546514e-02
9.533509102175644401e+00 -8.785120674910308625e-02
8.541526011598648438e+00 -7.905572133483437791e-02
7.647918143359495602e+00 -7.109154313418512838e-02
6.767867477339530424e+00 -6.312694511713522194e-02
5.984403095775985726e+00 -5.599135938432815013e-02
5.287835205805559546e+00 -4.961317951464505605e-02
4.668948889094561849e+00 -4.388067350294593688e-02
4.119826243816155475e+00 -3.874986035717723626e-02
3.632940660876859074e+00 -3.426064729348407556e-02
3.238694701318452829e+00 -3.057798815150668953e-02
2.755462572726145254e+00 -2.603754083625288776e-02
2.453898091512074942e+00 -2.326274838617341245e-02
2.036794350605434900e+00 -1.929682237536906042e-02
1.729100935852287080e+00 -1.641261799842026400e-02
1.383150311284928602e+00 -1.313519456139564633e-02
1.029541048421926730e+00 -9.728698304616185608e-03
8.315958745916526285e-01 -7.904652400090908179e-03
2.111516179684117844e+01 -1.822380632760732255e-01
1.891277895243665697e+01 -1.656456593433393021e-01
1.696426736766584398e+01 -1.503851564530540030e-01
1.522531869121005421e+01 -1.363262041168027960e-01
1.366599137719884105e+01 -1.234052348839086294e-01
1.226377602477682416e+01 -1.115363817816184405e-01
1.100112475778077581e+01 -1.006952498458634493e-01
9.863608358411948274e+00 -9.075864094115156100e-02
8.838699943232972700e+00 -8.170172707419169622e-02
7.915361834044108313e+00 -7.345794743180288078e-02
7.084121241811877745e+00 -6.598541995310083785e-02
6.265711776220905804e+00 -5.852965975452389946e-02
5.475668306360620186e+00 -5.132627797204055570e-02
4.835708949996364581e+00 -4.543808249892158924e-02
4.267606946603486939e+00 -4.018476745550823154e-02
3.763931128116360991e+00 -3.549476672184748854e-02
3.355901006127532504e+00 -3.173738208790857079e-02
2.990805199343410159e+00 -2.827067528724236736e-02
2.543472178432601982e+00 -2.409323949050192620e-02
2.111513413306377096e+00 -2.007253138874551951e-02
1.878737762156413860e+00 -1.785103025023674489e-02
1.521169081688517499e+00 -1.437591032223651741e-02
1.187750842221499736e+00 -1.128520530186169317e-02
9.263550872222483523e-01 -8.797949928526779123e-03
2.187407866189772676e+01 -1.877268150383475109e-01
1.957566837853045527e+01 -1.706951219226048866e-01
1.755127751778975309e+01 -1.550299628728762369e-01
1.574915579092068185e+01 -1.405886263941958092e-01
1.413535363721977767e+01 -1.273344682158045194e-01
1.268538087462716391e+01 -1.151652252280674776e-01
1.138050830480477416e+01 -1.039851385783982923e-01
1.020500580162645399e+01 -9.377930774873312336e-02
9.145935214103669608e+00 -8.443931111004811252e-02
8.191880998088443278e+00 -7.595224705521756714e-02
7.332716311054817027e+00 -6.824026654114369317e-02
6.486768250080795717e+00 -6.060692314019058141e-02
5.670062644651522987e+00 -5.315718414754039278e-02
5.008303386517185984e+00 -4.701181098669614949e-02
4.420696815621905529e+00 -4.166154128965482428e-02
3.899497085821574505e+00 -3.673644144756607610e-02
3.477353878082010130e+00 -3.282924534731003485e-02
3.099397943501340791e+00 -2.930557131775874194e-02
2.636207703940615321e+00 -2.495878710098838743e-02
2.347283500252919097e+00 -2.226545909297279052e-02
1.947817338586021574e+00 -1.848645233962024903e-02
1.577440340731007806e+00 -1.490901616503466712e-02
1.231797693872430211e+00 -1.174625376964338018e-02
9.839092766323488393e-01 -9.337398465335464831e-03
3.782412881733429044e-01 -3.626852779248615141e-03
2.026691034961649507e+01 -1.758757207869212358e-01
1.816111350057472151e+01 -1.597798924549372335e-01
1.629193368538879128e+01 -1.449702433617272579e-01
1.462115407662736288e+01 -1.313624714476657185e-01
1.312155694097715219e+01 -1.188323612269653329e-01
1.177261073836513816e+01 -1.073600764103821020e-01
1.055782570246643282e+01 -9.684831923406068965e-02
9.463440045089182462e+00 -8.727000687522507016e-02
8.477606865950740200e+00 -7.852524628851821620e-02
7.589735939518940988e+00 -7.059521215030417629e-02
6.715416187279507731e+00 -6.268802170882806224e-02
5.937308477651820127e+00 -5.559205173008167217e-02
5.186721066879447228e+00 -4.867255715592422316e-02
4.631348621874017191e+00 -4.360413641110973820e-02
4.086166134173866205e+00 -3.850666650941462349e-02
3.602942079026925093e+00 -3.398169735010454773e-02
3.211762120181207436e+00 -3.038527357888644656e-02
2.732265954668165353e+00 -2.584105548307047417e-02
2.433059736687698926e+00 -2.310255670311112813e-02
2.019308900786783045e+00 -1.920824564680525051e-02
1.714186077730931901e+00 -1.629099430313322647e-02
1.371069438737494428e+00 -1.301783381406391993e-02
1.020525729517041569e+00 -9.744599467043143365e-03
8.243054511118123040e-01 -7.868596089070008584e-03
2.098900785571142436e+01 -1.811778103561666742e-01
1.879521129285969039e+01 -1.646672049066878196e-01
1.685513515632399262e+01 -1.494608961523042623e-01
1.512439739816874784e+01 -1.354706352981811801e-01
1.357283827748127791e+01 -1.226179566222416473e-01
1.217805372252392004e+01 -1.108080333459078165e-01
1.092248913151538581e+01 -1.000335371642248339e-01
9.791645562959528704e+00 -9.014632012564284536e-02
8.772848104507065869e+00 -8.114125945728975497e-02
7.855482757625879664e+00 -7.295187225131533060e-02
6.951792824381676894e+00 -6.480676915724507825e-02
6.147406849661468442e+00 -5.748980201669687262e-02
5.432245160229093095e+00 -5.098385216265399061e-02
4.796778329597466417e+00 -4.514590093281046351e-02
4.232929568979228563e+00 -3.993452098375443321e-02
3.732946620577377139e+00 -3.523608977762463651e-02
3.328070762877618272e+00 -3.150335068342915296e-02
2.831795400276017283e+00 -2.676739701567194818e-02
2.521994759494776250e+00 -2.391217948535900167e-02
2.093428689669745602e+00 -1.989511999714671867e-02
1.777356678868768469e+00 -1.688243959264495997e-02
1.508012687025042764e+00 -1.440093623648244781e-02
1.177294879255934568e+00 -1.126375414144195099e-02
8.550788318052470194e-01 -8.099112235230895851e-03
2.174517922690131755e+01 -1.866350008498111335e-01
1.945538773142433797e+01 -1.696839940028132543e-01
1.743952201612902897e+01 -1.540715339256883143e-01
1.564563549367088413e+01 -1.397057482929407735e-01
1.403980156665681456e+01 -1.265136030340143214e-01
1.259736402007463596e+01 -1.144112877585932164e-01
1.129965112729795429e+01 -1.032852803370502281e-01
1.013095098597490207e+01 -9.314522039540425180e-02
9.078270367474589264e+00 -8.385838367680240046e-02
8.130185776290803190e+00 -7.542452918872953604e-02
7.276588676032353931e+00 -6.776781534203772661e-02
6.436276827608295115e+00 -6.019065295368903473e-02
5.625143501805053958e+00 -5.278030990232210340e-02
4.968150720542525711e+00 -4.667528282578108090e-02
4.384818850185999040e+00 -4.132649046145302901e-02
3.867418966522048862e+00 -3.646319601042215947e-02
3.448567136803490918e+00 -3.257061123705021904e-02
3.073503991103422539e+00 -2.913292755176081703e-02
2.613973520543895646e+00 -2.478230350764984782e-02
2.327285769842672547e+00 -2.214656473950032955e-02
1.931078662456298556e+00 -1.838224709663052042e-02
1.563726252063841304e+00 -1.481342526961996163e-02
1.221001853543222326e+00 -1.166307373029013168e-02
9.752189446048831201e-01 -9.344763222572199241e-03


==> anc/Fig18/Fig18_m0.65_scatter_data.out <==
# f_dm(%)   M^2\Delta\tau (m_sun**2 s) 10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
1.096333624454148392e+01 -8.582049477263209436e-02
1.002154340859431869e+01 -7.870577258942823562e-02
9.145017970153377362e+00 -7.188778979872290087e-02
8.331353659180978255e+00 -6.541257576886994052e-02
7.578242296244695808e+00 -5.966105530306564653e-02
6.882780982344677057e+00 -5.423729233192681187e-02
6.242370395240619985e+00 -4.921925681521183149e-02
5.653871655341745850e+00 -4.458537097667597537e-02
5.114330792276963855e+00 -4.054250722650082350e-02
4.620741223763017658e+00 -3.648300804946635889e-02
4.170085395922237481e+00 -3.309176676226838199e-02
3.759499112670243282e+00 -2.983020665161467688e-02
3.385879614645494140e+00 -2.680385238465626818e-02
3.046619881762631099e+00 -2.418456286547071565e-02
2.709767669172931992e+00 -2.151746051071251609e-02
2.407956133185989778e+00 -1.890005244270559492e-02
2.161099677250937212e+00 -1.704521184586288429e-02
1.938237211592571452e+00 -1.537598473816009781e-02
1.737220487804878255e+00 -1.358847820251335436e-02
1.556145459563897493e+00 -1.213378388611341396e-02
1.393144213406292797e+00 -1.094446921125502570e-02
1.246660089564391338e+00 -9.973378183892434024e-03
1.102581381543443095e+00 -8.667524044387087123e-03
9.856853031860225434e-01 -7.628272828698101637e-03
8.709253818827709104e-01 -6.671317958433786721e-03
7.520048791247573305e-01 -5.929252020281550184e-03
6.714268836144260399e-01 -5.286965242996266579e-03
5.993216676170006751e-01 -4.509455962926955941e-03
5.347229895104894659e-01 -3.999892171818175690e-03
4.770451357121073266e-01 -3.830282814572649741e-03
1.059037267181885866e+01 -8.301367525623117027e-02
9.673774057297613638e+00 -7.592311189805384108e-02
8.821625758817845053e+00 -6.921383707442636812e-02
8.031499621508492837e+00 -6.320435414931784013e-02
7.300972786743341381e+00 -5.738853640188415484e-02
6.627133097531524797e+00 -5.213570937868966526e-02
6.007110130279771809e+00 -4.724726962055819657e-02
5.437929850897828210e+00 -4.293726821735777827e-02
4.916579440987237426e+00 -3.882353917624283002e-02
4.440059577440106153e+00 -3.516027194805768780e-02
4.005234925126057277e+00 -3.155564086353736947e-02
3.609320674199183898e+00 -2.858264390565460125e-02
3.249416488444305084e+00 -2.561623132641458953e-02
2.891865001274165348e+00 -2.290790824847549131e-02
2.571011563629293839e+00 -2.028124033664621684e-02
2.308421513312393536e+00 -1.826031935234828998e-02
2.071206275126999063e+00 -1.636121331611782928e-02
1.857078646700001778e+00 -1.465890923372435359e-02
1.664066867345648237e+00 -1.297539301252591433e-02
1.490338623279469088e+00 -1.176526231195585727e-02
1.333903877281445549e+00 -1.046995349994427754e-02
1.180092049772670126e+00 -9.434825408671625169e-03
1.055299962715293915e+00 -8.264792393052923514e-03
9.326877780957325559e-01 -7.175630311056373049e-03
8.332454870037842021e-01 -6.610615795862927017e-03
7.193157270507549716e-01 -5.650904741740413878e-03
6.422255403310468402e-01 -5.029502747186295405e-03
5.731803490302258552e-01 -4.280253076730244043e-03
5.113966348323010225e-01 -3.968736073641352183e-03
2.366030222346589273e-01 -1.749255812880250865e-03
1.022709429520422475e+01 -8.008156111679926026e-02
9.335461092490596968e+00 -7.337804554618006236e-02
8.507430865311118140e+00 -6.693505865864812776e-02
7.740538349573017562e+00 -6.080695404995064418e-02
7.032172410668247053e+00 -5.540943922988627451e-02
6.379469623542051160e+00 -5.028203296362322716e-02
5.779486880352344258e+00 -4.564719434343880028e-02
5.229144971623018279e+00 -4.123793598666709165e-02
4.725542635703025240e+00 -3.722602149953566780e-02
4.265585148207209798e+00 -3.372731569524087258e-02
3.846197654253913356e+00 -3.031570572512688744e-02
3.464632260968637745e+00 -2.742132023849092742e-02
3.117975525249192525e+00 -2.454896020779438401e-02
2.773784627651464607e+00 -2.191014864782513116e-02
2.465127565320957892e+00 -1.935825540383755844e-02
2.212726887671230713e+00 -1.756347660288735263e-02
1.984787953588855069e+00 -1.570270189206404016e-02
1.779156729934394665e+00 -1.396546345369600352e-02
1.593903596241154963e+00 -1.237275950550718873e-02
1.427144189379077943e+00 -1.107058737188545972e-02
1.277102958272471112e+00 -1.000254562941964125e-02
1.129676407586621023e+00 -8.988357356861877492e-03
1.009947393086100487e+00 -7.863670280521161543e-03
8.924630534985332764e-01 -6.826234158894414587e-03
7.706648982780326396e-01 -6.066286060989263713e-03
6.881330052694073496e-01 -5.371489030055317734e-03
6.142270595622569829e-01 -4.772728444053207786e-03
5.481341523633315171e-01 -4.049545502372894901e-03
4.889912046596353035e-01 -3.732731213126126539e-03
1.080554906236212886e+01 -8.450014865739978454e-02
9.873391859954901761e+00 -7.751387853988767063e-02
9.006492571233955857e+00 -7.070800040308933276e-02
8.202234256024347303e+00 -6.449971085106878665e-02
7.458182974138502175e+00 -5.866439737892132494e-02
6.771599005867489751e+00 -5.330465918959838290e-02
6.139641607961208614e+00 -4.834430265215143574e-02
5.559282580812713093e+00 -4.376980959247443043e-02
5.027404985351582312e+00 -3.974787630792910725e-02
4.541013741761555700e+00 -3.575826229146341489e-02
4.097225663803978790e+00 -3.243137319759865217e-02
3.692896214121800469e+00 -2.916001743866308837e-02
3.325246223092158449e+00 -2.631585780763430471e-02
2.959834308020915294e+00 -2.340489474592502214e-02
2.660172314266524562e+00 -2.105980505560511862e-02
2.363403548428913314e+00 -1.847349332332161309e-02
2.120823574343080331e+00 -1.657024995540587464e-02
1.901802191168787459e+00 -1.506109168103826612e-02
1.704398097417056501e+00 -1.329586317456300446e-02
1.526514931391920182e+00 -1.203390223889733851e-02
1.366487307414026908e+00 -1.055830805882279448e-02
1.209092479922835528e+00 -9.452349610757942999e-03
1.081234954085129596e+00 -8.548485092823018133e-03
9.556687863080637335e-01 -7.375232340225546315e-03
8.538667058389312059e-01 -6.476456529479617495e-03
7.371881902374098905e-01 -5.763546374674357979e-03
6.581678167815357972e-01 -5.090809984293346441e-03
5.874254044196103308e-01 -4.358788004586960745e-03
5.241811703074198414e-01 -3.821371444461000178e-03
4.675732319866798825e-01 -3.496369243405092562e-03
1.043623807758320687e+01 -8.171195248322113414e-02
9.529266672025633156e+00 -7.470478115849037148e-02
8.686691114000304026e+00 -6.821653746348740888e-02
7.905872303372288634e+00 -6.230132224039024863e-02
7.184365800992273066e+00 -5.653588713597441917e-02
6.519238401192628984e+00 -5.133024433832442807e-02
5.907576792369108709e+00 -4.640493619147013915e-02
5.346337647330316578e+00 -4.209915754364459972e-02
4.832466809286876774e+00 -3.803683403631714227e-02
4.362965588186962229e+00 -3.445031359075319960e-02
3.934810866860111389e+00 -3.093527355443015728e-02
3.545063321078108398e+00 -2.788459131105815170e-02
3.190921133180910640e+00 -2.514219561411620840e-02
2.839192715162177638e+00 -2.226957106756785598e-02
2.523643624415432996e+00 -1.992538091274823758e-02
2.265599372569074177e+00 -1.785566699207436284e-02
2.032490924086098882e+00 -1.589731524175065636e-02
1.822141904418171920e+00 -1.443129421972641317e-02
1.632556262970950245e+00 -1.269957084784507570e-02
1.461887451852827091e+00 -1.149836134227990789e-02
1.308300241339380721e+00 -1.010171808757438262e-02
1.157330379498871631e+00 -9.046302258770792110e-03
1.034754631827827120e+00 -8.169073219947531328e-03
9.144930613608168724e-01 -7.042234459020785438e-03
7.897113458440926381e-01 -6.262258115038538304e-03
7.052201522005736578e-01 -5.507571899276925663e-03
6.295066603764837287e-01 -4.864688377156441319e-03
5.618218330501852931e-01 -4.158004171442399206e-03
5.012187014290302445e-01 -3.685801518678155381e-03
1.102441743945482777e+01 -8.640436301284259990e-02
1.007671566132994379e+01 -7.901484632428948385e-02
9.194672115481049346e+00 -7.227387167823548508e-02
8.376043500200188063e+00 -6.593735441058289071e-02
7.618449427055981715e+00 -6.010824044674655670e-02
6.918976533077151103e+00 -5.458538497032252440e-02
6.274810502517143007e+00 -4.952970626503518797e-02
5.683016909820326035e+00 -4.491900814512770485e-02
5.140498307066863504e+00 -4.057465684284380231e-02
4.644198354064806189e+00 -3.664028587986636887e-02
4.191130335847054411e+00 -3.309296858736934799e-02
3.778294441669141079e+00 -2.979470609164038344e-02
3.402708052546885575e+00 -2.691018636783116397e-02
3.061635743808379662e+00 -2.410603251563703947e-02
2.723075610961295023e+00 -2.147244006718929815e-02
2.419654925957233527e+00 -1.909858011370618724e-02
2.171584322982349047e+00 -1.700031589982772123e-02
1.947583422303244660e+00 -1.533437599156622748e-02
1.745582553416352267e+00 -1.384061568565240347e-02
1.563611937215114045e+00 -1.220287011778906083e-02
1.399805963719504609e+00 -1.085148109135130809e-02
1.252575027052340584e+00 -9.741066294699502262e-03
1.107809042023726986e+00 -8.736474511728573727e-03
9.903194429969909285e-01 -7.879128342057608800e-03
8.750499720933875292e-01 -6.803044554759861591e-03
7.555455761885514487e-01 -6.070569113271843779e-03
6.745571716870142343e-01 -5.345057235825554677e-03
6.021262853192276276e-01 -4.624396922859658719e-03
5.372127688793743028e-01 -4.049513349878555192e-03
4.792453274954911469e-01 -3.570051145711854342e-03
1.064905721780487191e+01 -8.349041306951099362e-02
9.726666141859173109e+00 -7.646497203786567498e-02
8.869311156117545281e+00 -6.980526657337858543e-02
8.074474501014535122e+00 -6.367326107533369250e-02
7.339520072541032114e+00 -5.779909865416017756e-02
6.661736887313905342e+00 -5.246800196735540434e-02
6.038243013733119113e+00 -4.755925858339749707e-02
5.465869211000367933e+00 -4.319707487178326560e-02
4.941572299184769257e+00 -3.919449139234970625e-02
4.462461369385096077e+00 -3.527891505870862227e-02
4.025305998779950656e+00 -3.187433254827089224e-02
3.627316539692138964e+00 -2.880771957078079662e-02
3.265534677226729521e+00 -2.600425064057452704e-02
2.906082725780674281e+00 -2.308889478385698496e-02
2.583566353081107270e+00 -2.053778048664916742e-02
2.319626183955409537e+00 -1.826005028029844060e-02
2.081225408463319049e+00 -1.635814578893828031e-02
1.866046580232691099e+00 -1.479843687115114936e-02
1.672051238326581535e+00 -1.328434816059173573e-02
1.497448226819867889e+00 -1.202319658361675377e-02
1.340256627320905558e+00 -1.044927486146921165e-02
1.185735376856109857e+00 -9.291385412176510900e-03
1.060285979263809741e+00 -8.481047510110556464e-03
9.371073992493786919e-01 -7.502340646510050060e-03
8.371615076306457848e-01 -6.606595930951773832e-03
7.226910377778895667e-01 -5.869002248583589376e-03
6.452314956142223279e-01 -5.190022763960088631e-03
5.758619959965359802e-01 -4.500108681262052039e-03
5.137959176373730896e-01 -3.869755294680283109e-03
2.376885517046732621e-01 -1.972055474662723958e-03
1.028347250350760689e+01 -8.078801380103646512e-02
9.386243265307847139e+00 -7.392401784531352216e-02
8.553093332530124826e+00 -6.743969836974864074e-02
7.781684185110478325e+00 -6.155734697974964836e-02
7.069134369738860890e+00 -5.594153198279167710e-02
6.412693120866487462e+00 -5.082791919330985342e-02
5.809298932414679761e+00 -4.597280329985747177e-02
5.255850549417389495e+00 -4.162254416108018829e-02
4.749533284898697083e+00 -3.773209305368242783e-02
4.287033915006620788e+00 -3.402591786139759489e-02
3.865395897420034643e+00 -3.061183062682512959e-02
3.481824404151660168e+00 -2.756901616521707440e-02
3.133376737071710938e+00 -2.478870169254650258e-02
2.787382762921319035e+00 -2.204224431750008775e-02
2.477122074513653072e+00 -1.984485718363682843e-02
2.223487653319474511e+00 -1.771074925038680983e-02
1.994337151846663270e+00 -1.574623510071739355e-02
1.787708604974918458e+00 -1.431800019664439434e-02
1.601529630394810555e+00 -1.273851427651699446e-02
1.433940772542207087e+00 -1.126927020222401842e-02
1.283190704624181278e+00 -1.005534023155361424e-02
1.135027275475853914e+00 -8.955114158029799445e-03
1.014718609616088729e+00 -8.176767800439689940e-03
8.966722186282237717e-01 -7.244388785663935862e-03
7.742885185481132027e-01 -6.192509345497585957e-03
6.913439636493083906e-01 -5.658504174617852260e-03
6.171082886199682482e-01 -5.036201208376620345e-03
5.506933316578631610e-01 -4.374411315049276522e-03
4.912690544741658005e-01 -3.740693875141238352e-03
1.086554086116758455e+01 -8.538399774536771514e-02
9.927569140188166941e+00 -7.816965460275120126e-02
9.055225851054457209e+00 -7.146838619824336103e-02
8.246094694229398669e+00 -6.518479026251390585e-02
7.497669699267205168e+00 -5.937227477432452383e-02
6.807130243184279728e+00 -5.392429970561754549e-02
6.171440296318751351e+00 -4.893410430998165750e-02
5.587808028550712791e+00 -4.438937443706963970e-02
5.053041376261022677e+00 -4.007518383530828121e-02
4.564049865097228320e+00 -3.621846839622257230e-02
4.117824517465933809e+00 -3.268203668902306541e-02
3.711291858560405110e+00 -2.943829247627992307e-02
3.341695528030767193e+00 -2.656573520318030249e-02
2.974387647472124474e+00 -2.373231583280463811e-02
2.673204411937927905e+00 -2.121405175218831277e-02
2.374897547447554214e+00 -1.901413605762946463e-02
2.131098026154953917e+00 -1.687195856468817409e-02
1.910958628692909000e+00 -1.515366011184114334e-02
1.712581130149187114e+00 -1.379898149971286840e-02
1.533819409462725769e+00 -1.226490485748413586e-02
1.372973626435280536e+00 -1.082728338273156871e-02
1.214831526168422826e+00 -9.567795216288962901e-03
1.086364358073863778e+00 -8.728095602393711253e-03
9.601534718743041097e-01 -7.802725366722889841e-03
8.578668992705068552e-01 -6.985487136784309867e-03
7.406461175954978104e-01 -5.963779666514366917e-03
6.612545589863244588e-01 -5.443676712889231745e-03
5.901849013817107581e-01 -4.858525862399113750e-03
5.266184229759396374e-01 -4.253766639636725501e-03
4.697488558303909434e-01 -3.615119638053914796e-03
1.049385154733637115e+01 -8.251312147150270671e-02
9.581243457147248677e+00 -7.546332070317318674e-02
8.733523462632211576e+00 -6.886598326336818010e-02
7.948018131593070912e+00 -6.287055994775150869e-02
7.222216244210760472e+00 -5.726035930326909412e-02
6.553209378324866385e+00 -5.198133888679882381e-02
5.938115438402130408e+00 -4.695795108437581661e-02
5.373710110270543794e+00 -4.279786950747924840e-02
4.857007020468572023e+00 -3.865132416747793509e-02
4.384963326589232935e+00 -3.483139278459975591e-02
3.954504669038169773e+00 -3.152601146264395748e-02
3.562706472916260303e+00 -2.831749083395481911e-02
3.206712170929812533e+00 -2.563196278368083669e-02
2.853099322207916178e+00 -2.267561713608233845e-02
2.535972482442545584e+00 -2.024408222052306514e-02
2.276559761484744371e+00 -1.827174238131551443e-02
2.042316606400524481e+00 -1.620115464943123335e-02
1.830880148632306081e+00 -1.458835303339986282e-02
1.640374528046177893e+00 -1.330724050325104990e-02
1.468873567751421749e+00 -1.181940718910080672e-02
1.314520140980754537e+00 -1.040294270570612904e-02
1.162849969534027528e+00 -9.200103929472762052e-03
1.039662183027595832e+00 -8.404784541104312612e-03
9.187960126684352469e-01 -7.517256784558682715e-03
7.934183709267899065e-01 -6.323166410285314259e-03
7.085131438151269778e-01 -5.736506771308678108e-03
6.324700003055532260e-01 -5.241670108560333823e-03
5.644592612086979377e-01 -4.721233238299380255e-03
5.035673173625911936e-01 -3.925563048267481127e-03
1.108569089924707285e+01 -8.720055267040340008e-02
1.013203547551945505e+01 -7.978809130606261124e-02
9.244434999338581704e+00 -7.289226940723553261e-02
8.420966192493770208e+00 -6.663856618141286714e-02
7.658744852967869221e+00 -6.062750328715466042e-02
6.955248525889444089e+00 -5.523715302646029640e-02
6.307409664219163936e+00 -5.017461297347471788e-02
5.712273116842799148e+00 -4.545369317627936945e-02
5.166668738589278220e+00 -4.107965476113006886e-02
4.667685107113778820e+00 -3.727688608399300912e-02
4.212199846843097895e+00 -3.350978095844774074e-02
3.797090535365002406e+00 -3.023485147536431050e-02
3.419581715325798577e+00 -2.720572362392117971e-02
3.076735252708427293e+00 -2.450435764862328100e-02
2.736411864218455392e+00 -2.176701057531482339e-02
2.431400613330407356e+00 -1.951710628694745125e-02
2.182103725864170674e+00 -1.743696678396899902e-02
1.956967590142331348e+00 -1.555598305307885100e-02
1.753949630863136600e+00 -1.412834556052686152e-02
1.571068968145773459e+00 -1.275999269020175984e-02
1.406477446314174484e+00 -1.124128961253103090e-02
1.258489964540289607e+00 -9.987021829777594298e-03
1.113030201995481416e+00 -8.842329692617133252e-03
9.949792916907663765e-01 -8.082078326670514776e-03
8.791721679999189298e-01 -7.233914508681190195e-03
7.590862732523454559e-01 -6.077424094293802474e-03
6.776862337464810704e-01 -5.512050297396837301e-03
6.049272851928976236e-01 -5.031159826666536765e-03
5.397285890642712358e-01 -4.590440713736419244e-03
4.814765278188252173e-01 -3.790081758226717355e-03
1.070794222258950867e+01 -8.430272226561397186e-02
9.779854276024261495e+00 -7.708364368500476849e-02
8.917122532287557135e+00 -7.056575365766314112e-02
8.117527426543301061e+00 -6.434517892873993505e-02
7.378235313758868763e+00 -5.855531868634125670e-02
6.696559761008683331e+00 -5.314570057576312873e-02
6.069454836794509589e+00 -4.821830244873846066e-02
5.493883443362296504e+00 -4.380416138926493397e-02
4.966735225278635646e+00 -3.951832651545366532e-02
4.485005252719453495e+00 -3.574355903625376502e-02
4.045486483140913414e+00 -3.237741866184070533e-02
3.645363689370757054e+00 -2.920649594686326733e-02
3.281652866009154845e+00 -2.617186165105169979e-02
2.920350363425185058e+00 -2.344842222092271763e-02
2.596147830525168843e+00 -2.069906890191016563e-02
2.330842400379031787e+00 -1.860973609547605587e-02
2.091267670120593003e+00 -1.670585614827725315e-02
1.875024967965506217e+00 -1.493921569552125392e-02
1.680051344253910228e+00 -1.358859963274774811e-02
1.504587914358559653e+00 -1.204716334433216483e-02
1.346625554412810510e+00 -1.078160705847756341e-02
1.191384858621154397e+00 -9.471655186749163707e-03
1.065291514057658651e+00 -8.658738081807419371e-03
9.415200112465382798e-01 -7.687329861132632773e-03
8.410991683362302185e-01 -6.686903707762561350e-03
7.260663485050241617e-01 -5.838566137468748085e-03
6.482367167905924710e-01 -5.292318558598491096e-03
5.785406595745109515e-01 -4.827651185949976415e-03
5.161906771184613385e-01 -4.124139371293544278e-03
2.387740811746875969e-01 -2.077468472198922174e-03
1.034003285047614185e+01 -8.160423935672891926e-02
9.437258859391304711e+00 -7.460745443005853406e-02
8.599058556449900692e+00 -6.795185198888901990e-02
7.823021038311765984e+00 -6.202549537517226819e-02
7.106296911973236874e+00 -5.629363806384704572e-02
6.445988605276125050e+00 -5.111430834497948661e-02
5.839251769241913692e+00 -4.651321011639276276e-02
5.282741633300134687e+00 -4.222619725016087816e-02
4.773611966244154736e+00 -3.808833306810750774e-02
4.308584750827915144e+00 -3.432566327185741784e-02
3.884718354375330751e+00 -3.112912553971730611e-02
3.499138593684727905e+00 -2.793397330643090232e-02
3.148797947425411969e+00 -2.525038934971313154e-02
2.801005430760654225e+00 -2.239371281688545823e-02
2.489241105697740153e+00 -1.990432652873120462e-02
2.234248418967719196e+00 -1.808004345856412814e-02
2.003992980833461779e+00 -1.600897939263907360e-02
1.796270031279056489e+00 -1.449686080933844726e-02
1.609166406155462470e+00 -1.305875189846253913e-02
1.440764429716941741e+00 -1.169495948957490795e-02
1.289283066349854900e+00 -1.033043865836783155e-02
1.140377060930543696e+00 -9.083871848264006219e-03
1.019510296937865546e+00 -8.311463370854917793e-03
9.008748329274670619e-01 -7.386767033984695079e-03
7.779107579135178252e-01 -6.210917739393123811e-03
6.945549220292093207e-01 -5.596789277753325999e-03
6.199903332450734661e-01 -5.070450266277844176e-03
5.532502448298997066e-01 -4.618754583456149802e-03
4.935431679184455467e-01 -3.972393551246368275e-03
1.092583566947450180e+01 -8.607410840949399067e-02
9.981917120931779408e+00 -7.885773491928139978e-02
9.104124806468387732e+00 -7.201376665255670995e-02
8.290166239810186966e+00 -6.558255027024363637e-02
7.537299406971538218e+00 -5.983194048537126414e-02
6.842722242975045610e+00 -5.444931300941061036e-02
6.203426283678991737e+00 -4.943893544209174845e-02
5.616494872550840789e+00 -4.476790947565951334e-02
5.078708603419077150e+00 -4.048572308493787741e-02
4.587085988432901829e+00 -3.676857876187320656e-02
4.138423371127888828e+00 -3.301672606885754785e-02
3.729737846753176989e+00 -2.980315868832367904e-02
3.358249330606357663e+00 -2.679340304724208560e-02
2.989010525817306085e+00 -2.407732034973487575e-02
2.686236509609331691e+00 -2.145436965417077402e-02
2.386451805982995999e+00 -1.922367929844095297e-02
2.141378271618209261e+00 -1.726717239964902645e-02
1.920183804298639441e+00 -1.533299235233067867e-02
1.720764162881318171e+00 -1.390349129836156855e-02
1.541138706898389499e+00 -1.231155890258894131e-02
1.379515651450186509e+00 -1.119149675344299072e-02
1.220570973623453792e+00 -9.773529074041838183e-03
1.091497658155268891e+00 -8.930687186758557924e-03
9.646897880964921956e-01 -7.882641551801211621e-03
8.619239991426475012e-01 -7.084000767102972308e-03
7.441116770181517293e-01 -5.949508538935273198e-03
6.643413011911131205e-01 -5.353419419773701796e-03
5.929443983438112964e-01 -4.849791324287386005e-03
5.290540312547031832e-01 -4.412821520500560986e-03
4.719419770361064081e-01 -3.827151269816246593e-03
1.055171480601046596e+01 -8.330355372886716347e-02
9.633424222894188205e+00 -7.621297388418266094e-02
8.780455033418505195e+00 -6.950577379526895472e-02
7.990248016802786957e+00 -6.339213747952283928e-02
7.260229892055846790e+00 -5.764439106588673672e-02
6.587388681458870465e+00 -5.243963540072668628e-02
5.968729830981052586e+00 -4.750836338677617149e-02
5.401120400258914600e+00 -4.298519846044738385e-02
4.881651850136652371e+00 -3.900318668275650630e-02
4.407068711824160268e+00 -3.520948912687644344e-02
3.974272414463416059e+00 -3.181779020128545910e-02
3.580362751158769896e+00 -2.875241300834828484e-02
3.222530398241416627e+00 -2.573179812538269051e-02
2.867122421620095452e+00 -2.308542910595706363e-02
2.548343260805531418e+00 -2.034894960071739062e-02
2.287577516955007884e+00 -1.842520049302916532e-02
2.052164960612243405e+00 -1.650818081555633851e-02
1.839672925015922722e+00 -1.468899161718225342e-02
1.648192793121405764e+00 -1.333977020541042731e-02
1.475878347666730761e+00 -1.180165558768550040e-02
1.320789796340154032e+00 -1.071004837669865470e-02
1.168369559569183425e+00 -9.355038141537191237e-03
1.044580598695715068e+00 -8.559870394917044184e-03
9.231215940141075382e-01 -7.556449916616493449e-03
7.971473713903325375e-01 -6.357104292738002815e-03
7.118152809527019675e-01 -5.690217115582424726e-03
6.354333402346227233e-01 -5.121346532086484826e-03
5.670966893672105824e-01 -4.631730708501000625e-03
5.059213837725483609e-01 -4.172100136433092021e-03
1.114738202955845914e+01 -8.785514357531994112e-02
1.018749451571713571e+01 -8.054091024459546222e-02
9.294602750814128456e+00 -7.349803835696343268e-02
8.466070406947547866e+00 -6.708460122016661475e-02
7.699316339507348950e+00 -6.097410400493601113e-02
6.991681126254470691e+00 -5.554919731257840915e-02
6.340092915450433075e+00 -5.042893306850919355e-02
5.741648331664473304e+00 -4.570613196553300478e-02
5.193044889467547165e+00 -4.156216338825884787e-02
4.691320232149460701e+00 -3.744740676874747098e-02
4.233330946221391500e+00 -3.392556773975063250e-02
3.816045969344048494e+00 -3.067638239773812919e-02
3.436512495057419070e+00 -2.749888223246618052e-02
3.091834761608475368e+00 -2.490530625813315233e-02
2.749793654232217222e+00 -2.206177409232555273e-02
2.443225415672844125e+00 -1.952219934665792508e-02
2.192639781169354762e+00 -1.772980695409781191e-02
1.966390427946137054e+00 -1.577812804704362831e-02
1.762358069248722625e+00 -1.427079510299359213e-02
1.578525999076433095e+00 -1.278538741630673263e-02
1.413170552041155270e+00 -1.155822899917632006e-02
1.264449672077587739e+00 -1.023706247710996602e-02
1.118251361967236068e+00 -8.947765267814921167e-03
9.996443478108553160e-01 -8.194095057474960753e-03
8.832883503779694889e-01 -7.233329902008076885e-03
7.626503004423852428e-01 -6.077908576794795875e-03
6.808389005239373626e-01 -5.434383567417011042e-03
6.077282850665678415e-01 -4.883164598215204537e-03
5.422444092491682799e-01 -4.414724170644789177e-03
4.837100728614611711e-01 -4.016232299983881274e-03
1.076721024316674757e+01 -8.495179515821035809e-02
9.833199823468133260e+00 -7.768777924267238066e-02
8.965173490565261361e+00 -7.097018488253729884e-02
8.160765393843680826e+00 -6.460994510755506404e-02
7.417097381137886636e+00 -5.892550362638659250e-02
6.731464950996689289e+00 -5.359732612518883915e-02
6.100836570308832307e+00 -4.863645581489882408e-02
5.522018138621790584e+00 -4.402350745381924946e-02
4.991942801374839256e+00 -3.983494930600590261e-02
4.507566862628448412e+00 -3.612135684830303228e-02
4.065701049176275284e+00 -3.243554081954443113e-02
3.663465436103544803e+00 -2.934661172587502490e-02
3.297870461791663210e+00 -2.633300912851613274e-02
2.934659063608640928e+00 -2.357084841041317408e-02
2.608735354938764406e+00 -2.085627965114314822e-02
2.342172565606060353e+00 -1.896312511940768594e-02
2.101309931777866957e+00 -1.705810778079222892e-02
1.884027439017606831e+00 -1.507792901193978109e-02
1.688080673992831571e+00 -1.365300404292852862e-02
1.511728706378337117e+00 -1.205885867042325553e-02
1.353051222304825663e+00 -1.110375325691801383e-02
1.197030525428191217e+00 -9.653892307982438886e-03
1.070297048851507782e+00 -8.838691342625357855e-03
9.459305931145559621e-01 -7.744526509322328944e-03
8.450871558089868563e-01 -6.766909611604456087e-03
7.294665884110667076e-01 -5.804246013119167096e-03
6.512546345535460413e-01 -5.183728005954114232e-03
5.812208403728724715e-01 -4.652875779428258807e-03
5.185854365995496984e-01 -4.385712913146952094e-03
2.398568844906484865e-01 -2.185684708841896442e-03
1.039690575937451200e+01 -8.197480135863099981e-02
9.488461199313007910e+00 -7.503953847253175269e-02
8.645145427829769247e+00 -6.845007761006449698e-02
7.864428590876422653e+00 -6.241289399292637707e-02
7.143590600522323086e+00 -5.663161161000190152e-02
6.479480327916636639e+00 -5.138666768208074304e-02
5.869293884946730877e+00 -4.679061418869271544e-02
5.309656630296138324e+00 -4.231397899419113429e-02
4.797745084261532789e+00 -3.822465932354310314e-02
4.330208900984993114e+00 -3.461984769611587548e-02
3.904077788826291417e+00 -3.120538331757515341e-02
3.516452783217797418e+00 -2.828982150852485042e-02
3.164300182765131364e+00 -2.534784995129847618e-02
2.814738032329654693e+00 -2.270007417067639380e-02
2.501360136881827234e+00 -1.995646178706262860e-02
2.245077186718270390e+00 -1.797856699901988903e-02
2.013648809820260510e+00 -1.627354881176052218e-02
1.804898929188210710e+00 -1.467525133542401695e-02
1.616831148929267936e+00 -1.305744671462100159e-02
1.447592535847100237e+00 -1.165629435972381778e-02
1.295402797669171102e+00 -1.061050832632291600e-02
1.145758921208513748e+00 -9.212934519842213427e-03
1.024301984259642806e+00 -8.447044875365213382e-03
9.050755950390645399e-01 -7.402900143211505607e-03
7.815273516403924425e-01 -6.227032284145363021e-03
6.977923161084177428e-01 -5.530193159963656992e-03
6.228872717077446053e-01 -4.931722482580079558e-03
5.558112725058300674e-01 -4.417298856396927390e-03
4.958172813627254594e-01 -4.210530183138754684e-03
1.098640811334451328e+01 -8.650385407585958752e-02
1.003649445345209479e+01 -7.924583051923467236e-02
9.153320485074560864e+00 -7.252933927307074480e-02
8.334399602261290951e+00 -6.596348366527611529e-02
7.577101972310284594e+00 -6.012728969354669273e-02
6.878433973491030251e+00 -5.463697818666839873e-02
6.235509141084431661e+00 -4.957845827718820875e-02
5.645298779613428408e+00 -4.491470330995213367e-02
5.104554252889978549e+00 -4.079962589396006478e-02
4.610257118072558669e+00 -3.674967836228040102e-02
4.159146796469615381e+00 -3.334776742927704485e-02
3.748339865605697430e+00 -3.005403396509941441e-02
3.374844990414427315e+00 -2.701653427768840529e-02
3.003633404162487697e+00 -2.396114176191080705e-02
2.699380528313781280e+00 -2.169313629747216671e-02
2.398028343164270382e+00 -1.928702065345987843e-02
2.151705976716057123e+00 -1.725933951228670812e-02
1.929416856658619173e+00 -1.551148794706688067e-02
1.729020668481008993e+00 -1.400515798846448112e-02
1.548465937161595196e+00 -1.235404907704950282e-02
1.386074819427016713e+00 -1.116054990981042716e-02
1.226342646775499867e+00 -9.982009498667739067e-03
1.096644201343019986e+00 -8.889481076348930075e-03
9.692261043186801706e-01 -7.961687146819577607e-03
8.659960681999707699e-01 -7.063172231094552722e-03
7.476024273231957062e-01 -5.931904440133009028e-03
6.674564904257778153e-01 -5.257385777026513281e-03
5.957011390872142265e-01 -4.683335674661243814e-03
5.314965419579268380e-01 -4.187347721986825477e-03
4.741350982418217064e-01 -4.044974909730215430e-03
1.060991785625850348e+01 -8.361945146079881319e-02
9.685756678279634713e+00 -7.653598639890736577e-02
8.827605761846228916e+00 -6.991959594767432895e-02
8.032722363273938626e+00 -6.371535579829741558e-02
7.298392849319704112e+00 -5.801493989765971887e-02
6.621655214883305440e+00 -5.248510876877503922e-02
5.999463616247822983e+00 -4.777482935822865984e-02
5.428749544844857944e+00 -4.302545093616237659e-02
4.906363545585747943e+00 -3.903847509948129429e-02
4.429216626418881475e+00 -3.539397022616819211e-02
3.994110991444715708e+00 -3.179327575152419288e-02
3.598134804245076257e+00 -2.871650664871975775e-02
3.238421210703344766e+00 -2.582305106136737610e-02
2.881163963124441008e+00 -2.300812639214443872e-02
2.560747430326133944e+00 -2.044795803289799901e-02
2.298663153064275821e+00 -1.828058853195644110e-02
2.062041929857173272e+00 -1.656780058389152252e-02
1.848487799225335904e+00 -1.478629399837274629e-02
1.656072613546296424e+00 -1.336716213330152968e-02
1.482883127582039773e+00 -1.177769230991526292e-02
1.327082684804109070e+00 -1.073339347346586800e-02
1.173881780783264217e+00 -9.511100682936715622e-03
1.049511331131390834e+00 -8.487494810569888928e-03
9.274471753597798296e-01 -7.593476366253539694e-03
8.008866541022053864e-01 -6.389253956847355809e-03
7.151415083614141022e-01 -5.639581304112706653e-03
6.383912561458727764e-01 -4.994294351495873023e-03
5.697311099763350262e-01 -4.440270802669722856e-03
5.082741011004684450e-01 -4.231106436042092293e-03
1.120932628070077364e+01 -8.818148600326929099e-02
1.024339660230421778e+01 -8.081652367391632674e-02
9.344890737972685102e+00 -7.391423046107391259e-02
8.511262765461291124e+00 -6.749184112410108738e-02
7.739972195092062357e+00 -6.130438795002583069e-02
7.028242137690766889e+00 -5.584624359244336200e-02
6.372960594627681274e+00 -5.066860232099889422e-02
5.771127878897436503e+00 -4.594607616240305170e-02
5.219425443705922874e+00 -4.150324385065601307e-02
4.714996665295078770e+00 -3.748979950990332516e-02
4.254479248212794218e+00 -3.389289122361163753e-02
3.835001403323095470e+00 -3.053426732639221222e-02
3.453470688042752812e+00 -2.762290132818347871e-02
3.107057535216607214e+00 -2.483798032703594602e-02
2.763219901435204573e+00 -2.210387057490371260e-02
2.455058644360543774e+00 -1.951828339004636759e-02
2.203241691318166051e+00 -1.749309696668246983e-02
1.975823803002294765e+00 -1.589853016714146833e-02
1.770801766692744028e+00 -1.420403687095247482e-02
1.586061894816899187e+00 -1.274304378000623919e-02
1.419863657768136278e+00 -1.124733193315111991e-02
1.270438068439358803e+00 -1.024783975329031892e-02
1.123539780843508584e+00 -9.052757222980042234e-03
1.004334964932983576e+00 -8.088484928658826872e-03
8.874045327560200480e-01 -7.229318936005076600e-03
7.662236868135954282e-01 -6.075548890550120686e-03
6.840407104732828536e-01 -5.351381973918743935e-03
6.105622877609917509e-01 -4.727579991804060737e-03
5.447828694803684701e-01 -4.196531287147903418e-03
4.859567430015936385e-01 -3.995947503359498741e-03
1.082668511936179812e+01 -8.528072429242611330e-02
9.886774889967387736e+00 -7.806336684552263316e-02
9.013476862275554780e+00 -7.135575271368596595e-02
8.204175795746824207e+00 -6.485384802832809548e-02
7.456168273512446376e+00 -5.908868294980207381e-02
6.766519317419046331e+00 -5.366281288256243703e-02
6.132306276501449993e+00 -4.866050965967724101e-02
5.550209077073616548e+00 -4.406364095661907676e-02
5.017261812642626495e+00 -3.997689688828495042e-02
4.530251008071386032e+00 -3.599468420493227849e-02
4.086054911488246510e+00 -3.248052022805618388e-02
3.681624416358463492e+00 -2.922562139581641460e-02
3.314088973365196367e+00 -2.648755305426878787e-02
2.949010711763286885e+00 -2.338544302099662339e-02
2.621494047380578785e+00 -2.100931571350566490e-02
2.353502730833088918e+00 -1.877988648331305188e-02
2.111472124200285183e+00 -1.674495319087993678e-02
1.893029910069707666e+00 -1.521451843601787958e-02
1.696157397126555555e+00 -1.360017790383546803e-02
1.518911189174598997e+00 -1.206531405868308329e-02
1.359476890196840815e+00 -1.073281543950490267e-02
1.202672125023258598e+00 -9.673672757584838092e-03
1.075332136512631820e+00 -8.483177725746875522e-03
9.503507900041455736e-01 -7.621446350796800065e-03
8.490751432817432720e-01 -6.846595768142853602e-03
7.328750049629011443e-01 -5.765978247706490464e-03
6.542932691481334606e-01 -5.068830716028694533e-03
5.839335637531930523e-01 -4.469680992769517816e-03
5.209767155095731406e-01 -4.168789630949241640e-03
2.409396211229542784e-01 -1.858507943345636326e-03
1.045399976053891145e+01 -8.232024084032517341e-02
9.539870885030870440e+00 -7.520316978316547718e-02
8.691475952957695483e+00 -6.876891340962375254e-02
7.906091475297996496e+00 -6.264934496109857143e-02
7.181007520068624750e+00 -5.695514934977827931e-02
6.513087200461346704e+00 -5.164470597963810583e-02
5.899439043342733058e+00 -4.677696113067111860e-02
5.336773641735387486e+00 -4.233687428531788394e-02
4.821996404782086465e+00 -3.834797210285569719e-02
4.351924105540729393e+00 -3.465655583480208024e-02
3.923545103013089452e+00 -3.109743508223527034e-02
3.533877109288240170e+00 -2.802998467269885580e-02
3.179866361268309127e+00 -2.516651387575567084e-02
2.828470633898654718e+00 -2.240132324427110064e-02
2.513511535026889732e+00 -2.000112478344866218e-02
2.255920087232729632e+00 -1.778014012337183342e-02
2.023334124354629449e+00 -1.602373175415067533e-02
1.813527827097364487e+00 -1.431059622028163850e-02
1.624586369648932438e+00 -1.301951416014391141e-02
1.454453405635443897e+00 -1.136950786676008476e-02
1.301522528988487304e+00 -1.032731058460098147e-02
1.151182451721808997e+00 -9.210111881007076312e-03
1.029122366103768726e+00 -8.058507105198097972e-03
9.092971706294161738e-01 -7.237795892981023320e-03
7.851439453672670599e-01 -6.240809793180006858e-03
7.010363562835255635e-01 -5.458639643735771659e-03
6.258030521479013286e-01 -4.785747772091532987e-03
5.584024365491977449e-01 -4.206602340742395495e-03
4.981202480552339718e-01 -3.916475810027887638e-03
1.104718312859867524e+01 -8.690858325797901074e-02
1.009132370412947566e+01 -7.942771351218821940e-02
9.202653592413840400e+00 -7.255453765248416620e-02
8.378732014604834077e+00 -6.632723344631485940e-02
7.616962594321929458e+00 -6.037036855185295980e-02
6.914302236887695408e+00 -5.480586414561925551e-02
6.267761956873917129e+00 -4.969984657332431055e-02
5.674222870308030409e+00 -4.504579368247133703e-02
5.130431239601136895e+00 -4.063747735273842004e-02
4.633435108300548499e+00 -3.669756097149892704e-02
4.179871917497893108e+00 -3.311066632148534222e-02
3.766948522950073208e+00 -2.980325896407480871e-02
3.391497418085880788e+00 -2.690592398129500532e-02
3.018400320207029530e+00 -2.382967031807506006e-02
2.712546825868984879e+00 -2.146447735859863259e-02
2.409641897286331602e+00 -1.910771493179340072e-02
2.162068104413858993e+00 -1.696878886732394384e-02
1.938670688469854353e+00 -1.537804608967871696e-02
1.737280318505453947e+00 -1.366125906169620222e-02
1.555861834059395044e+00 -1.239229507815283078e-02
1.392645666659232617e+00 -1.081185912589384401e-02
1.232114319927545942e+00 -9.711454755862694924e-03
1.101810973722208375e+00 -8.493822986214526541e-03
9.737889936262834611e-01 -7.558451776940384309e-03
8.700665363618483861e-01 -6.854638208324823241e-03
7.510931776282395722e-01 -5.910911106967912422e-03
6.705766448062769891e-01 -5.155488450413084171e-03
5.984552184251580309e-01 -4.508779808186176054e-03
5.339664848869986047e-01 -3.951906288514954804e-03
4.763241758426921546e-01 -3.668054482420619530e-03
1.066831023099307885e+01 -8.393656442266704543e-02
9.738477504547555341e+00 -7.685176363064556704e-02
8.874970259820761598e+00 -7.010725789269639519e-02
8.075347752756524500e+00 -6.376504960239057218e-02
7.336714861627628537e+00 -5.809793028306362017e-02
6.656064428109950804e+00 -5.259876385457098319e-02
6.030321565540354811e+00 -4.777605660554869182e-02
5.456437166158129237e+00 -4.313809098709590895e-02
4.931163885830168070e+00 -3.914782565122659069e-02
4.451460794413172550e+00 -3.526444575533295434e-02
4.014050745796975406e+00 -3.184406405530781914e-02
3.615948095179742694e+00 -2.860544641225044177e-02
3.254318308409119620e+00 -2.594745864359777193e-02
2.895238626919588221e+00 -2.284817758511297967e-02
2.573207734285905879e+00 -2.047381339488397317e-02
2.309760437603832095e+00 -1.821328925399533227e-02
2.071972846327979845e+00 -1.627898819306209527e-02
1.857329636125525152e+00 -1.477138046603391000e-02
1.663967134619404709e+00 -1.312764737079298756e-02
1.489922731044631243e+00 -1.183834256236893957e-02
1.333374437492207853e+00 -1.052698709022707388e-02
1.179393680948702450e+00 -9.310263288928644076e-03
1.054463420228554771e+00 -8.133688496033587498e-03
9.317994565463758594e-01 -7.240571387685647807e-03
8.046317596867744726e-01 -6.375184336462847053e-03
7.184677357701263478e-01 -5.675461633986794187e-03
6.413486357060426135e-01 -4.951345591483482210e-03
5.723633676082670041e-01 -4.330885457603093035e-03
5.106234657148085443e-01 -3.941597115506137450e-03
1.127151030871846515e+01 -8.869677495315284044e-02
1.029945813301538315e+01 -8.128269309101811280e-02
9.395352786816182800e+00 -7.421205140878117668e-02
8.556727288508456652e+00 -6.768334222921593146e-02
7.780897581535740848e+00 -6.170659540314715752e-02
7.064924733651920086e+00 -5.599280315091408056e-02
6.405928402322995652e+00 -5.087823613181617632e-02
5.800694361426113055e+00 -4.607932526410602608e-02
5.246024501872438073e+00 -4.164121283273870128e-02
4.738786390122477599e+00 -3.773452679854356895e-02
4.275786033031346633e+00 -3.391327362436798859e-02
3.854062074005768057e+00 -3.056238993178836058e-02
3.470510847388800446e+00 -2.750515700514793646e-02
3.122302064946280709e+00 -2.490521263599506513e-02
2.776679422358957261e+00 -2.195773821087861760e-02
2.467016261251785636e+00 -1.972337433432784504e-02
2.213843601466977784e+00 -1.745808269942824772e-02
1.985328478457758949e+00 -1.565426568910167210e-02
1.779257504025150594e+00 -1.398266097529861536e-02
1.593636945772569646e+00 -1.264081059678618529e-02
1.426624040036029939e+00 -1.113839121818432400e-02
1.276438349163796726e+00 -1.011026295255717557e-02
1.128834522352341940e+00 -8.955653850472816355e-03
1.009074112775296905e+00 -7.813660331232369707e-03
8.915788942196661848e-01 -6.960792709159486710e-03
7.697961230762616625e-01 -6.132707062797291067e-03
6.872425204226284556e-01 -5.481138435595099903e-03
6.133971576404643189e-01 -4.782470351962789246e-03
5.473329971436826646e-01 -4.186840784994515403e-03
4.882250377766679250e-01 -3.808350148729015491e-03
1.088635418004952804e+01 -8.586399762705447525e-02
9.940595082290450080e+00 -7.850129176790605900e-02
9.061911652357929725e+00 -7.162083178084248380e-02
8.247728305852785269e+00 -6.542277755213993240e-02
7.495304543935396246e+00 -5.956437452274505190e-02
6.801733604777944642e+00 -5.405217458081044979e-02
6.163898459109196537e+00 -4.900927886955902535e-02
5.578573802000729387e+00 -4.443117745052703460e-02
5.042640403124769577e+00 -4.005674761211568125e-02
4.552946944814360464e+00 -3.619323438861378472e-02
4.106419461748557431e+00 -3.280079691660289093e-02
3.699837739298776018e+00 -2.943317506117013732e-02
3.330429440270743502e+00 -2.648377330405434979e-02
2.963463405305605924e+00 -2.352899544416751920e-02
2.634252739822393607e+00 -2.091301997854390707e-02
2.364901828773425585e+00 -1.890146672387005289e-02
2.121639163311764165e+00 -1.674837155830630545e-02
1.902107900556043729e+00 -1.515233971948241540e-02
1.704234120260279539e+00 -1.343519421769722756e-02
1.526128917565293008e+00 -1.217271895950624953e-02
1.365930540278779803e+00 -1.069010580740287729e-02
1.208315272747329416e+00 -9.596341331200037433e-03
1.080371271555180090e+00 -8.398885902396222014e-03
9.547955393669982360e-01 -7.421490864199103109e-03
8.530589398821490921e-01 -6.682833889966684551e-03
7.362914527936715858e-01 -5.889975968423863222e-03
6.573319037427207689e-01 -5.293827985812959991e-03
5.866462871335137441e-01 -4.624241419109756737e-03
5.233667928488189292e-01 -4.138322335531484375e-03
2.420365808177316613e-01 -1.680413877704328447e-03
1.051127863337786650e+01 -8.302252800610264438e-02
9.591592691171104690e+00 -7.581332940037781298e-02
8.737979436291938740e+00 -6.918993870066884877e-02
7.947885195843876538e+00 -6.301435042939773634e-02
7.218579800396813795e+00 -5.732129254254821754e-02
6.546860999929863034e+00 -5.206953383270590541e-02
5.929725383892567869e+00 -4.721663454506194735e-02
5.363912654124658452e+00 -4.281642589829071782e-02
4.846333597322220577e+00 -3.860978512810950281e-02
4.373733430579666681e+00 -3.491217163845115878e-02
3.943075204504048692e+00 -3.144668640499596185e-02
3.551302379843589208e+00 -2.822339392473666858e-02
3.195469094384764119e+00 -2.544251067872626421e-02
2.842293608237643543e+00 -2.255702999147346857e-02
2.525675761350236748e+00 -2.019413479449220714e-02
2.266806924659358291e+00 -1.804183557293630169e-02
2.033030026793809952e+00 -1.606673918036363030e-02
1.822216652501660095e+00 -1.437491353048215952e-02
1.632341590368596718e+00 -1.290914550649263116e-02
1.461358109218162893e+00 -1.154266878642155533e-02
1.307695714321953195e+00 -1.046938170777608930e-02
1.156605982235104468e+00 -9.209190750704403933e-03
1.033947640677529423e+00 -8.053741402034761063e-03
9.135722575095697184e-01 -7.122925152811936285e-03
7.888111861430809890e-01 -6.221224105381989618e-03
7.043006841722877498e-01 -5.680656815554979526e-03
6.287188325880581630e-01 -5.107716041864479757e-03
5.609936005925652003e-01 -4.461829808620202537e-03
5.004290531246915474e-01 -3.992496322526709225e-03
1.110820061671440584e+01 -8.761503164891036588e-02
1.014632598229969673e+01 -8.018482702375882842e-02
9.252244630260102909e+00 -7.315259059671008757e-02
8.423440275897538854e+00 -6.677763123606642037e-02
7.657105288166603074e+00 -6.069705097905775393e-02
6.950317022253178934e+00 -5.525789240490291965e-02
6.300122040213119945e+00 -5.015672873050391195e-02
5.703216955789255138e+00 -4.541183738881062609e-02
5.156495795207412414e+00 -4.105619024096045233e-02
4.656749375965000048e+00 -3.723198627967901769e-02
4.200799403961257283e+00 -3.342752701521867209e-02
3.785625753764096935e+00 -3.013518112186133399e-02
3.408203385671954244e+00 -2.709563749727090382e-02
3.033167895232407929e+00 -2.428783497258714744e-02
2.725767614480861134e+00 -2.163677730546129455e-02
2.421307620453632126e+00 -1.921097782786830924e-02
2.172461049586045689e+00 -1.726540834675299035e-02
1.947943299873255540e+00 -1.557713723130645100e-02
1.745562324371260132e+00 -1.377950308313412482e-02
1.563257730957194891e+00 -1.239966906866909850e-02
1.399240732785125063e+00 -1.105110767001665772e-02
1.237928392580513126e+00 -9.913647065807334666e-03
1.106977746101396765e+00 -8.685509998174760840e-03
9.783591474925846798e-01 -7.626876454608376432e-03
8.741330247763431371e-01 -6.826445743408537416e-03
7.546087334871808272e-01 -6.042865339654863825e-03
6.736955347664974614e-01 -5.446406343214254750e-03
6.012092977631018353e-01 -4.931185453050758623e-03
5.364364278160703714e-01 -4.311535473428616642e-03
4.785129246835020944e-01 -3.848122371643479707e-03
1.072691586714054424e+01 -8.477747068733688940e-02
9.791348976190723974e+00 -7.745626224954242633e-02
8.922485437596460400e+00 -7.082046701006705636e-02
8.118136632957861920e+00 -6.433832964517664788e-02
7.375091884777126516e+00 -5.859412619563488661e-02
6.690606945815010143e+00 -5.324334878962063561e-02
6.061314990615004561e+00 -4.830645819889953230e-02
5.484276484588569645e+00 -4.378594056447752264e-02
4.956072282270540086e+00 -3.956063097717607557e-02
4.473739684635809510e+00 -3.566520268688828932e-02
4.034028993714031230e+00 -3.225771321948901066e-02
3.633829928353640160e+00 -2.902835460261263614e-02
3.270318633035919298e+00 -2.604611708049679383e-02
2.909334849250210908e+00 -2.322310337115315523e-02
2.585675609007396680e+00 -2.055444852060310870e-02
2.320935203492486831e+00 -1.868623823391729610e-02
2.081903762798787305e+00 -1.652351330470248555e-02
1.866226390964254467e+00 -1.492645069981662215e-02
1.671894347567439931e+00 -1.321146542814439356e-02
1.496962925385102006e+00 -1.190441560713875573e-02
1.339662482204289073e+00 -1.084070560959171647e-02
1.184943396380941705e+00 -9.495256672307626766e-03
1.059415509325718707e+00 -8.314648522132976616e-03
9.361592806032539293e-01 -7.303831285040518310e-03
8.084058276464824999e-01 -6.323031895563780910e-03
7.218202226861089033e-01 -5.788919106633923922e-03
6.443193427686851882e-01 -5.216174038034808447e-03
5.749969215873557138e-01 -4.730292432924720902e-03
5.129728303291485325e-01 -4.191028350902372551e-03
1.133396952788626955e+01 -8.940259651267455643e-02
1.035568313392427164e+01 -8.181777019381475391e-02
9.446073827327502670e+00 -7.491028391588805402e-02
8.602324854689188172e+00 -6.827448865986011917e-02
7.821933215271346995e+00 -6.210755113025617780e-02
7.101837653491271496e+00 -5.633549439060843433e-02
6.439022604764635282e+00 -5.122237036303870644e-02
5.830385349787025717e+00 -4.640922313725151516e-02
5.272629262966898267e+00 -4.216118537454343479e-02
4.762617219614767805e+00 -3.798767098081155119e-02
4.297166643532619901e+00 -3.434264206509082817e-02
3.873140213733213155e+00 -3.100129356147407478e-02
3.487561287824811895e+00 -2.779446063741685194e-02
3.137613514958634831e+00 -2.506288614970230560e-02
2.790247665777551678e+00 -2.222017842948668942e-02
2.478973878143026610e+00 -1.984221636856159376e-02
2.224521451437726061e+00 -1.783758873487775731e-02
1.994833153913222468e+00 -1.581799272507071821e-02
1.787782826601346686e+00 -1.417084025715903070e-02
1.601222091893746091e+00 -1.265876722445280489e-02
1.433394029352667687e+00 -1.144424719549478123e-02
1.282503562555281196e+00 -1.038694450375349070e-02
1.134145362634979781e+00 -9.092450922687060622e-03
1.013813260617610013e+00 -7.949317967845495603e-03
8.957694314279115444e-01 -6.986153415429745446e-03
7.733646389331599869e-01 -6.045909678454918466e-03
6.904409890170816189e-01 -5.539798778593283887e-03
6.162474506195735335e-01 -4.985481471836232352e-03
5.498827557704911717e-01 -4.517435530492867717e-03
4.904933325517421561e-01 -4.036119012278758210e-03
1.094634065599358941e+01 -8.636366222219278577e-02
9.994590827311395032e+00 -7.914499904398417107e-02
9.110585364675445774e+00 -7.211435781006851620e-02
8.291571425926541394e+00 -6.581853411635638085e-02
7.534729211313935693e+00 -5.987435928302342614e-02
6.837093077522826690e+00 -5.442270350978258703e-02
6.195607792017267634e+00 -4.937238598709458443e-02
5.607004897320202907e+00 -4.468809740937797897e-02
5.068178644940999789e+00 -4.041681923266934873e-02
4.575831423449049140e+00 -3.665065379640711218e-02
4.126908545698806385e+00 -3.289317782213686814e-02
3.718164447112432658e+00 -2.977573306870475237e-02
3.346803602940716882e+00 -2.664197505447360448e-02
2.977921394947493638e+00 -2.391904907968924257e-02
2.647051410215086609e+00 -2.104214178273639685e-02
2.376321428138448155e+00 -1.898118381235124746e-02
2.131860204317657548e+00 -1.703988937618092919e-02
1.911191964313834868e+00 -1.534670961345372883e-02
1.712390554024137757e+00 -1.355390697218417269e-02
1.533356126134298725e+00 -1.212651280936823811e-02
1.372392150633860330e+00 -1.093662272221897040e-02
1.214033671228047062e+00 -9.807518137421910101e-03
1.085441022036031766e+00 -8.603400712624989163e-03
9.592402887298506764e-01 -7.506729840136969721e-03
8.570416436193502019e-01 -6.671171219573421123e-03
7.397348108725680937e-01 -5.771212111753481859e-03
6.604006216707704047e-01 -5.291912104217640772e-03
5.893572354217316844e-01 -4.760730780228662404e-03
5.257712353110283177e-01 -4.276238107088548880e-03
2.431557790292786514e-01 -1.790881247731919207e-03
1.056889386383878815e+01 -8.352643671841143702e-02
9.643449018760428260e+00 -7.640937470075644111e-02
8.784670813081842056e+00 -6.976102896080423055e-02
7.989862180607568476e+00 -6.353024806171904404e-02
7.256211033011295441e+00 -5.769701563670856514e-02
6.580740245977296787e+00 -5.235705806984825711e-02
5.960130302175431716e+00 -4.750983273866542234e-02
5.391224129944169441e+00 -4.295969425281639248e-02
4.870761561086197844e+00 -3.879554452898402450e-02
4.395603867980005575e+00 -3.513116411677125184e-02
3.962672154728399843e+00 -3.166372059666554273e-02
3.568825153250374083e+00 -2.857739487731873751e-02
3.211144018479994422e+00 -2.575683610817204941e-02
2.856124680810071759e+00 -2.287456680821065361e-02
2.537898408552881957e+00 -2.032422729270419101e-02
2.277738656920229143e+00 -1.824815111872271634e-02
2.042774638173585622e+00 -1.627056235101807455e-02
1.830926898626600741e+00 -1.460155605151202025e-02
1.640129540239098738e+00 -1.295565033865181577e-02
1.468262812800882111e+00 -1.187293470054658594e-02
1.313892556469177020e+00 -1.050359180683814800e-02
1.162064522227700403e+00 -9.370643550209407230e-03
1.038801098579265059e+00 -8.211736657229927461e-03
9.178473443897230410e-01 -7.167382266081713874e-03
7.925022228243124855e-01 -6.148014216532909915e-03
7.076194794847087133e-01 -5.644217656099452529e-03
6.316310493226613421e-01 -5.045215232907045676e-03
5.636052950771107684e-01 -4.530790919012453628e-03
5.027478260095488150e-01 -4.060446755888805215e-03
1.116963699108723240e+01 -8.819038346221599878e-02
1.020159525099581899e+01 -8.071343038118321267e-02
9.302046220903237739e+00 -7.377530401005386040e-02
8.468235185167822365e+00 -6.723243617858436216e-02
7.697340422876594701e+00 -6.104451650055172512e-02
6.986518640991830509e+00 -5.555739663128454742e-02
6.332597848668776841e+00 -5.039174011411402115e-02
5.732351174792424509e+00 -4.563896110536773409e-02
5.182586549325696623e+00 -4.142157875901478908e-02
4.680079860861339647e+00 -3.731131227011004470e-02
4.221755004697983260e+00 -3.377709466047117831e-02
3.804302984578120661e+00 -3.050181744351737612e-02
3.424947194105067094e+00 -2.731646439493411183e-02
3.048016071520921244e+00 -2.431071155337450815e-02
2.739032015872774117e+00 -2.184203791186810004e-02
2.432983055321345400e+00 -1.934588078249409662e-02
2.182954578150198888e+00 -1.754748709438221435e-02
1.957235755989255477e+00 -1.571929952545976159e-02
1.753861770231486483e+00 -1.393235383920696235e-02
1.570680696503629736e+00 -1.238035624352487249e-02
1.405835798911017509e+00 -1.133041762163237640e-02
1.243776875711430030e+00 -9.962754518409501839e-03
1.112177949332783244e+00 -8.916660988336939930e-03
9.829400087901803973e-01 -7.730935125729690091e-03
8.781995131908378882e-01 -6.830871993603770953e-03
7.581343438997476536e-01 -6.049046194806759029e-03
6.768117312921706485e-01 -5.379091794708258309e-03
6.040357735338226508e-01 -4.802023034311271588e-03
5.389298138894261792e-01 -4.310687774106900655e-03
4.807149648097164829e-01 -3.841540495933428497e-03
1.078592200784028243e+01 -8.520434835513400473e-02
9.844369525060482573e+00 -7.782688024827796869e-02
8.970367394873463240e+00 -7.105143961873533476e-02
8.161138342985326588e+00 -6.490276034550115924e-02
7.413747709110304562e+00 -5.903223643397401826e-02
6.725264453470359172e+00 -5.352648591980935927e-02
6.092435648786902469e+00 -4.853644798277017419e-02
5.512148931935517915e+00 -4.390787999078691467e-02
4.981138895391310051e+00 -3.965342338446355142e-02
4.496135149940213793e+00 -3.594706852481684839e-02
4.054103631153198606e+00 -3.227002174812398233e-02
3.651764570644355778e+00 -2.916171904115103311e-02
3.286318957662718976e+00 -2.613653999959790475e-02
2.923499241023510553e+00 -2.337471351103738784e-02
2.598233361588276669e+00 -2.062868142743195035e-02
2.332109969381141124e+00 -1.853078017004083922e-02
2.091921537864601000e+00 -1.676915877589580522e-02
1.875123145802983560e+00 -1.508023755623980749e-02
1.679870498875030593e+00 -1.329228404205400581e-02
1.504048049275472643e+00 -1.182282658956794463e-02
1.345950526916370071e+00 -1.061534771339278128e-02
1.190532335070284331e+00 -9.527598424187528822e-03
1.064399964381137931e+00 -8.498192053678561494e-03
9.405294166384359222e-01 -7.366023109108606019e-03
8.121798956061903052e-01 -6.266226131217623313e-03
7.251814727020362561e-01 -5.763064952692770193e-03
6.473123588020619490e-01 -5.118814861199297815e-03
5.776648635186404368e-01 -4.566883913709812552e-03
5.153486962824173068e-01 -4.002111650736356330e-03
1.139677668730798210e+01 -8.983199809936953661e-02
1.041231720823752660e+01 -8.223045886697548379e-02
9.496955270575186958e+00 -7.514002013408403735e-02
8.648143274840395023e+00 -6.857844850226176014e-02
7.863167151459022897e+00 -6.249471952276864500e-02
7.138843870362316935e+00 -5.666494851772217040e-02
6.472256657513295153e+00 -5.155560196617896274e-02
5.860154532119890902e+00 -4.672987299902169045e-02
5.299412512333800507e+00 -4.217909769615583310e-02
4.786595297243741776e+00 -3.808264642242079057e-02
4.318634694823356490e+00 -3.443314658168940973e-02
3.892347398051337670e+00 -3.101784906204291953e-02
3.504768136313222815e+00 -2.808141902585672978e-02
3.152966037914846531e+00 -2.503167854602883491e-02
2.803815909196146094e+00 -2.248182845819094930e-02
2.490972063008548343e+00 -1.991884206460488999e-02
2.235211394624241343e+00 -1.776535261357001586e-02
2.004404560792077739e+00 -1.598035313147366104e-02
1.796308149177543223e+00 -1.435924003416078586e-02
1.608837138416346235e+00 -1.267169378142470569e-02
1.440181575451877194e+00 -1.149635258479570800e-02
1.288568775946765887e+00 -1.013690938058643340e-02
1.139476698901206175e+00 -9.104693910190267414e-03
1.018583659152223708e+00 -8.086147046207629863e-03
8.999591991200126539e-01 -7.009276010474640300e-03
7.769331547900584223e-01 -5.953389596423723680e-03
6.936385941731124660e-01 -5.485703921447853543e-03
6.191178087327915414e-01 -4.861617760427873816e-03
5.524295594926383890e-01 -4.328972930172481949e-03
4.927592084771562075e-01 -3.773499599339522493e-03
1.100663599626677858e+01 -8.684224226704910510e-02
1.004891872312928847e+01 -7.939774175521822908e-02
9.159450727363406486e+00 -7.259292980647610860e-02
8.335514235747119471e+00 -6.613679979254778740e-02
7.574217082623508901e+00 -6.016846067078267940e-02
6.872598390492444587e+00 -5.460315162981499437e-02
6.227423054222751553e+00 -4.949753023585292538e-02
5.635590332100590238e+00 -4.481192513876178229e-02
5.093764357932833775e+00 -4.062368236209777661e-02
4.598715902083736928e+00 -3.658190026395742589e-02
4.147397629649055339e+00 -3.297412507128218845e-02
3.736520480522841581e+00 -2.968402775200253141e-02
3.363246599547341287e+00 -2.679381369376813635e-02
2.992480977230455697e+00 -2.374489461402033708e-02
2.659863729320639969e+00 -2.116638292565761748e-02
2.387784038953085552e+00 -1.885908534626621821e-02
2.142115709665839862e+00 -1.704160585040021339e-02
1.920346787080412065e+00 -1.523674226718156784e-02
1.720548659212637554e+00 -1.367071111255471587e-02
1.540654673847008160e+00 -1.207330207321116733e-02
1.378866999298983265e+00 -1.098575452703694395e-02
1.219752069708764708e+00 -9.569312788112897816e-03
1.090556895449898533e+00 -8.688566503318307169e-03
9.637454701291116033e-01 -7.591589111655067286e-03
8.610347889653707787e-01 -6.656133200137088167e-03
7.431781689514644906e-01 -5.645751466493924287e-03
6.634748177881921727e-01 -5.207023936293114080e-03
5.920664155374489868e-01 -4.607807095024964682e-03
5.282364625632416377e-01 -3.953493243994150169e-03
2.442749772408256970e-01 -1.904390400449640190e-03
1.062681234195237323e+01 -8.408201272405559090e-02
9.695499687710301018e+00 -7.676562561691417652e-02
8.831576756183395105e+00 -6.998325115241912919e-02
8.032070837844571543e+00 -6.379235916931356998e-02
7.294163083110056789e+00 -5.809744532399430117e-02
6.614704137238917703e+00 -5.270257165117250842e-02
5.990640549063470210e+00 -4.766220160492019159e-02
5.418549975699092691e+00 -4.313071386856537348e-02
4.895265218228266768e+00 -3.904177965343602619e-02
4.417563917454987887e+00 -3.514716437924013392e-02
3.982336776712414927e+00 -3.166632245164174853e-02
3.586370685386255808e+00 -2.856958213861784598e-02
3.226837835954105671e+00 -2.575408324352179007e-02
2.870025691007155544e+00 -2.285187349565312095e-02
2.550203636173021149e+00 -2.037623780131638668e-02
2.288685802654886192e+00 -1.810548392465716888e-02
2.052600790572314704e+00 -1.643043784698487025e-02
1.839667630103652529e+00 -1.466179885649760220e-02
1.647924440384216815e+00 -1.306926424888690125e-02
1.475248322527944911e+00 -1.171959137076314383e-02
1.320098926237939674e+00 -1.031564484340274750e-02
1.167524361091004215e+00 -9.184947470117615573e-03
1.043703078622045366e+00 -8.344336965534332115e-03
9.221511065163932042e-01 -7.281445522008775720e-03
7.961992166935683013e-01 -6.140780529939993994e-03
7.109382747971298988e-01 -5.675253903193657780e-03
6.345428857365660313e-01 -5.004382088913820678e-03
5.662322881937789099e-01 -4.423424243767022646e-03
5.050927107953718798e-01 -3.783708840560071410e-03
1.123131086443606463e+01 -8.873530616195855758e-02
1.025719103078615646e+01 -8.122483980485167843e-02
9.351990028342259009e+00 -7.418140606352215116e-02
8.513198792371538204e+00 -6.763850322819550676e-02
7.737788585181111678e+00 -6.156641965786994325e-02
7.022799051453437968e+00 -5.603210360080737584e-02
6.365220309391421694e+00 -5.080200467844733087e-02
5.761548300348333207e+00 -4.604316628207556078e-02
5.208832697715966020e+00 -4.153115642512095890e-02
4.703588743646639259e+00 -3.750372798771291899e-02
4.242789422439363634e+00 -3.387036888254651990e-02
3.823147942743869265e+00 -3.058914684927661887e-02
3.441772228540405987e+00 -2.758166017433464137e-02
3.062890537874004782e+00 -2.437395410838003040e-02
2.752325614654648422e+00 -2.205305862786358095e-02
2.444745335035660716e+00 -1.966629687518551065e-02
2.193448106714351198e+00 -1.743390690919730326e-02
1.966638327730831026e+00 -1.560398596943324105e-02
1.762182312288127717e+00 -1.415396445314221277e-02
1.578116207900203127e+00 -1.254429545177135862e-02
1.412502225742187978e+00 -1.128742848745538027e-02
1.249628959522214755e+00 -9.826699062301902723e-03
1.117381127851911016e+00 -8.862958572932391407e-03
9.875469749324957691e-01 -7.987219876478084818e-03
8.822947810446836181e-01 -7.021826144656889875e-03
7.616669593632148239e-01 -6.124711247154272439e-03
6.799279278178438357e-01 -5.496462469071924234e-03
6.068647147903336592e-01 -4.849568517321929499e-03
5.414358028113890331e-01 -4.296784435293267250e-03
4.829400018459566457e-01 -3.660238336370114608e-03
1.084510885212306519e+01 -8.589179360982229783e-02
9.897696464731389199e+00 -7.848436131094425894e-02
9.018357645260847377e+00 -7.155951045455044568e-02
8.204225886669481937e+00 -6.528029240809339606e-02
7.452474913463288608e+00 -5.936389362342750498e-02
6.760103572699470043e+00 -5.389828896071681419e-02
6.123650507903486861e+00 -4.885715640875053917e-02
5.540194613371910215e+00 -4.423604054094387728e-02
5.006256310007725752e+00 -4.004029427481550080e-02
4.518571373471581332e+00 -3.609822818833055558e-02
4.074202114539221320e+00 -3.257687960081385309e-02
3.669769356974015295e+00 -2.930202586730232955e-02
3.302457125446796926e+00 -2.652691553186010964e-02
2.937790336132672042e+00 -2.344306251141340877e-02
2.610791114169156213e+00 -2.100473418183100571e-02
2.343361190159952478e+00 -1.866393663845792444e-02
2.101940162884730068e+00 -1.687682793398442849e-02
1.884102499006672149e+00 -1.502463353818988233e-02
1.687846650182620811e+00 -1.366773518607781492e-02
1.511169284625486275e+00 -1.204155038873375334e-02
1.352334093774946400e+00 -1.068586418048299985e-02
1.196122141584349707e+00 -9.459694913953356835e-03
1.069388750787320541e+00 -8.541995475002400404e-03
9.449261189163185026e-01 -7.706087436168689193e-03
8.159780481194824908e-01 -6.513038462218344836e-03
7.285509337767598348e-01 -5.905825876925189545e-03
6.503053748354388208e-01 -5.324177321409532052e-03
5.803328054499252708e-01 -4.704156712553361937e-03
5.177342131965578798e-01 -3.967552449038800992e-03
1.145982939999703731e+01 -9.066486235204132549e-02
1.046917042704392031e+01 -8.304937146207133636e-02
9.548178124736212524e+00 -7.576955694096673688e-02
8.694235677716239508e+00 -6.908063303070528793e-02
7.904573868321833174e+00 -6.301252071750210182e-02
7.176059548639063479e+00 -5.738494004824800515e-02
6.505592962850155203e+00 -5.198943508744802849e-02
5.890112308967269783e+00 -4.711483838111791417e-02
5.326205241421324565e+00 -4.260719671307854062e-02
4.810639467857250828e+00 -3.859226714130988695e-02
4.340164305054482696e+00 -3.471917169811959691e-02
3.911606318130766979e+00 -3.129563949695368663e-02
3.521974984801634623e+00 -2.821348756545461953e-02
3.168364625096200538e+00 -2.541649231537649462e-02
2.817444612680823468e+00 -2.256745012233461398e-02
2.502983391527007662e+00 -2.010254677734573184e-02
2.245951507932809399e+00 -1.792649569224165004e-02
2.013996867564847193e+00 -1.624739841484285074e-02
1.804867406046621214e+00 -1.447297061478757321e-02
1.616452184938946157e+00 -1.310759258258222502e-02
1.446991665470874544e+00 -1.166483103041557681e-02
1.294633416067139109e+00 -1.027336389314846728e-02
1.144808035167432791e+00 -9.104669757448127787e-03
1.023359353569851748e+00 -8.291616394755977823e-03
9.041469563513389041e-01 -7.431565538993069146e-03
7.805535308423331431e-01 -6.283152665286984538e-03
6.968459672922117099e-01 -5.695056688940441578e-03
6.219881668460094382e-01 -5.159434859196247204e-03
5.549763632147854953e-01 -4.560195520620179306e-03
4.950245560114121535e-01 -3.835308664368411360e-03
1.106717447762995832e+01 -8.772288288656165944e-02
1.010349600630881461e+01 -8.017308471084198807e-02
9.208523784869063533e+00 -7.327743942225724283e-02
8.379694470885477031e+00 -6.683518337855245961e-02
7.613892083970854152e+00 -6.082088323171975369e-02
6.908166198677347047e+00 -5.531456008459929852e-02
6.259424485814044203e+00 -5.015396377402869116e-02
5.664221465776971165e+00 -4.546904737116835155e-02
5.119483089670313625e+00 -4.099155594773280786e-02
4.621810866991976852e+00 -3.704340779596376060e-02
4.168029347516116978e+00 -3.359207003139582509e-02
3.755026865302894201e+00 -3.012481145533314406e-02
3.379739682448331006e+00 -2.724325271134578688e-02
3.007040559513417755e+00 -2.410298763571246811e-02
2.672744283342115335e+00 -2.158762507049891491e-02
2.399299178270457578e+00 -1.927316608532221240e-02
2.152384705906404960e+00 -1.723421948748115468e-02
1.929560026023309893e+00 -1.543253395077901109e-02
1.728732744474958949e+00 -1.394597424860389082e-02
1.547953221559717374e+00 -1.256161366799850819e-02
1.385368326596516431e+00 -1.121215037677704938e-02
1.225492666617522985e+00 -9.759847147783787258e-03
1.095672768863765079e+00 -8.760390512312249758e-03
9.682672933282253647e-01 -7.905242827528535104e-03
8.650544793457340953e-01 -7.158296460487423123e-03
7.466477492528916793e-01 -6.062136769830856267e-03
6.665483921721849780e-01 -5.478818759918278360e-03
5.947755956531662891e-01 -4.996237389298153336e-03
5.307016898154549578e-01 -4.166537717304019672e-03
2.453930670967512107e-01 -2.075241033441411771e-03
1.068494577677252444e+01 -8.473069913838172929e-02
9.747904221897870869e+00 -7.760915993908092114e-02
8.878606875231996653e+00 -7.064232617802657099e-02
8.074377123459546723e+00 -6.444104346509020587e-02
7.332184858007810391e+00 -5.859006845172694961e-02
6.648891160213513452e+00 -5.322128895599907011e-02
6.021212829287114765e+00 -4.832410799682259478e-02
5.446063399110077974e+00 -4.381388886364426943e-02
4.919886592271862646e+00 -3.952455364186881204e-02
4.439591809441885140e+00 -3.567347014839294950e-02
4.002054271968752630e+00 -3.218028711923855145e-02
3.604028108097160565e+00 -2.892308133024502903e-02
3.242675575678525934e+00 -2.625099150313550331e-02
2.883963581016111721e+00 -2.314428349038699304e-02
2.562520738493208494e+00 -2.058138902505241702e-02
2.299712709451637416e+00 -1.847509751412157453e-02
2.062427604006961346e+00 -1.669061879056970774e-02
1.848465305357532840e+00 -1.483218934678198590e-02
1.655737953395290951e+00 -1.342759780407081632e-02
1.482234269815548178e+00 -1.208094677428120378e-02
1.326335409328873061e+00 -1.064181875429292407e-02
1.173003719155274016e+00 -9.372456603158711708e-03
1.048605058664825673e+00 -8.420683234332728556e-03
9.264630908250290897e-01 -7.608170821782280283e-03
7.999273167497806813e-01 -6.655704108158024337e-03
7.142262248226751709e-01 -5.796937132725561714e-03
6.374683225425209487e-01 -5.267631099459979364e-03
5.688592426739205177e-01 -4.810157870996731137e-03
5.074375955811948335e-01 -4.020886717437220301e-03
1.129321716437607037e+01 -8.946921933932075466e-02
1.031297472307513985e+01 -8.198938730880368786e-02
9.402277182951412016e+00 -7.490289715175919849e-02
8.558390231484473532e+00 -6.817653213302346527e-02
7.778421335680557824e+00 -6.218605137039113356e-02
7.059332202498176834e+00 -5.648796988635755578e-02
6.397938200491000593e+00 -5.128237763460744697e-02
5.790947898097161151e+00 -4.646149037456844683e-02
5.235108784996265641e+00 -4.203338254775071392e-02
4.727131469025903421e+00 -3.809338700466037564e-02
4.263846910652622668e+00 -3.424353982535106866e-02
3.842004386593415255e+00 -3.105270297678362768e-02
3.458619028083530722e+00 -2.780702315627889276e-02
3.077824814786124463e+00 -2.483571168787655770e-02
2.765694789364157025e+00 -2.224161601826524920e-02
2.456507614749975588e+00 -1.979745910215212346e-02
2.203988046702248571e+00 -1.771578698696799764e-02
1.976040899472406354e+00 -1.588486854928748346e-02
1.770610383383589337e+00 -1.425470994497501052e-02
1.585574399908891818e+00 -1.296168353139941568e-02
1.419178005204286608e+00 -1.159169802312197753e-02
1.255517526713338272e+00 -1.008863869955625193e-02
1.122619514485141856e+00 -9.004713509506774571e-03
9.921539410748109189e-01 -8.120004568288196126e-03
8.863982344615013442e-01 -7.311936455442830801e-03
7.652299921850813647e-01 -6.158909760537642150e-03
6.831042483077878202e-01 -5.564834219389545866e-03
6.096929283979436454e-01 -5.053676877452850831e-03
5.439416448431686479e-01 -4.620365682349812479e-03
4.851650388821969195e-01 -3.878057999101024427e-03
1.090447271109902161e+01 -8.654598586153963713e-02
9.951235794996419415e+00 -7.922386829743822967e-02
9.066525196981501722e+00 -7.234198894332612151e-02
8.247576683218069249e+00 -6.590828922042309135e-02
7.491443494380256141e+00 -5.996919450383291633e-02
6.795019867237813926e+00 -5.454747935991569735e-02
6.155062555773280764e+00 -4.945568456382682526e-02
5.568268907693471270e+00 -4.484427803708011112e-02
5.031454129178722035e+00 -4.050623445864244554e-02
4.541225377131073770e+00 -3.652692294072160811e-02
4.094422773795705517e+00 -3.309926213244456655e-02
3.687881203168710709e+00 -2.972243977288874586e-02
3.318620590040408214e+00 -2.683692978140406193e-02
2.952088317792332273e+00 -2.379159010909578584e-02
2.623430706188206507e+00 -2.126071707197174990e-02
2.354631046830125918e+00 -1.908156332058805540e-02
2.112018719075997808e+00 -1.717900373803792763e-02
1.893086530101308673e+00 -1.523194251556904237e-02
1.695867002142533941e+00 -1.370092281046231958e-02
1.518301226372738233e+00 -1.247063028304149293e-02
1.358743762222257789e+00 -1.104215972269568559e-02
1.201751074244227002e+00 -9.673357051442644031e-03
1.074393218303857145e+00 -8.638832911419560417e-03
9.493228211942009720e-01 -7.799996371224337741e-03
8.197891568662947215e-01 -6.817522846011433990e-03
7.319493435844125484e-01 -5.909548821139509397e-03
6.533294970215359765e-01 -5.337814128557640848e-03
5.830190725814426989e-01 -4.846187696369599202e-03
5.201263336119693603e-01 -4.218080923578977973e-03
1.152312266644408645e+01 -9.140289087280974167e-02
1.052624535509778880e+01 -8.369605836066322524e-02
9.599599008520073085e+00 -7.655616598720152433e-02
8.740454275910424897e+00 -6.973841974561161006e-02
7.946079717928864916e+00 -6.353859480294472839e-02
7.213332997698147508e+00 -5.776534149836720644e-02
6.539152905835663887e+00 -5.242563858846065877e-02
5.920155043366084335e+00 -4.751540727039750556e-02
5.353184435552739373e+00 -4.315916004702280429e-02
4.834800096781431300e+00 -3.892013517331399663e-02
4.361773451505788657e+00 -3.516823673721110322e-02
3.930974191807196760e+00 -3.173766606342617175e-02
3.539335411900951911e+00 -2.850126887800996309e-02
3.183834651570132568e+00 -2.579814092444850798e-02
2.831075553082391227e+00 -2.280666362138652342e-02
2.515060235444408487e+00 -2.025978254053273711e-02
2.256737198916104692e+00 -1.825365509001658504e-02
2.023626144855726228e+00 -1.646787596830779840e-02
1.813437696690492817e+00 -1.460648105473226314e-02
1.624139100063217933e+00 -1.316607699790741867e-02
1.453801777368052495e+00 -1.198999619038309226e-02
1.300697808244552611e+00 -1.057829388722912427e-02
1.150216773412476412e+00 -9.268955590304857675e-03
1.028149550364523934e+00 -8.455746066236691574e-03
9.083347135826649321e-01 -7.484566038115141040e-03
7.841991030307384758e-01 -6.543116753939738628e-03
7.000809248927882811e-01 -5.669156974849990510e-03
6.248569641352511583e-01 -5.115629233026118376e-03
5.575441833558563154e-01 -4.640215462566405803e-03
4.972997106622888963e-01 -4.065818380752761474e-03
1.112801905835767968e+01 -8.830412782117003090e-02
1.015826622581845662e+01 -8.093558202134862323e-02
9.257910476658013366e+00 -7.386069773202580402e-02
8.424032053720258872e+00 -6.731210214098264089e-02
7.653728766780157677e+00 -6.125283438711813522e-02
6.944027202230013351e+00 -5.566375714535621438e-02
6.291530973099296098e+00 -5.051722684939022323e-02
5.693073887517524412e+00 -4.575466123698206100e-02
5.145265588625004938e+00 -4.140204660817030369e-02
4.644906608266945902e+00 -3.755242960268710684e-02
4.188666128469258787e+00 -3.375164320678423341e-02
3.773533928456097364e+00 -3.059868849618806522e-02
3.396281029742781676e+00 -2.749631887713083200e-02
3.021692662890327341e+00 -2.451062997326232049e-02
2.685705383984769767e+00 -2.179225114011952222e-02
2.410827852832100771e+00 -1.964816118301650899e-02
2.162692006380872112e+00 -1.747368502754198874e-02
1.938774807742966733e+00 -1.567606127718520342e-02
1.736935880210344507e+00 -1.401000697866799406e-02
1.555282866882032433e+00 -1.271972932653192730e-02
1.391869653894049597e+00 -1.148914312510341401e-02
1.231251103177665618e+00 -1.000037824727055893e-02
1.100825138588401142e+00 -8.878586177716297351e-03
9.728004092309207040e-01 -8.017265307948944972e-03
8.690741697260976339e-01 -7.177291378234185865e-03
7.501283947544211683e-01 -6.275343097167701036e-03
6.696205742722342036e-01 -5.423880969153254024e-03
5.975579609377568158e-01 -4.892197936644110401e-03
5.331658978683267991e-01 -4.432754400560061370e-03
2.465108780306381198e-01 -2.190280413315947184e-03
1.074336553599900412e+01 -8.536486877779636551e-02
9.800483357342395507e+00 -7.803267472476238531e-02
8.925943376508378435e+00 -7.129358526048656941e-02
8.116968529250298658e+00 -6.499998991745641053e-02
7.370455888108693010e+00 -5.907436738426712075e-02
6.683169926506808523e+00 -5.360731091450159080e-02
6.052030128110234664e+00 -4.863075054854794355e-02
5.473586571371332532e+00 -4.400526181536804082e-02
4.944617932969932461e+00 -3.976342667525577246e-02
4.461760987473022411e+00 -3.604024156795603007e-02
4.021863273254219884e+00 -3.252139509105465148e-02
3.621750245240621613e+00 -2.927623316417208438e-02
3.258513315402945754e+00 -2.629183440320085816e-02
2.897963693422726195e+00 -2.343674084025927987e-02
2.574929681524114056e+00 -2.078471092364371151e-02
2.310739616248387751e+00 -1.884939334815735959e-02
2.072304924576742202e+00 -1.695251535505357121e-02
1.857262980611413150e+00 -1.500203037031187965e-02
1.663577920357734552e+00 -1.342591161765026818e-02
1.489244895069131713e+00 -1.214352130443757324e-02
1.332571892419806225e+00 -1.097455245386184421e-02
1.178503261354330478e+00 -9.562341163706989181e-03
1.053506846814591391e+00 -8.496022241378221873e-03
9.307859029551932561e-01 -7.681247639510632372e-03
8.036554168059930614e-01 -6.657365285169598162e-03
7.175033570205208155e-01 -5.784413199955701704e-03
6.404177063965712513e-01 -5.186028467071382084e-03
5.714845236508211412e-01 -4.668644667236226779e-03
5.097814601961512260e-01 -4.264428539708332508e-03
1.135544730288652993e+01 -9.018988251808343626e-02
1.036900612511577258e+01 -8.245965972478420947e-02
9.452735789246387910e+00 -7.540779673497366442e-02
8.603722832169715673e+00 -6.870374195775716397e-02
7.819193599869364242e+00 -6.258936673699623532e-02
7.095918272516256842e+00 -5.689819831794346028e-02
6.430843574360936898e+00 -5.160949855490110094e-02
5.820413179326900277e+00 -4.676193991418037266e-02
5.261552422942399332e+00 -4.244487275827075329e-02
4.750852711400412431e+00 -3.826440856965410836e-02
4.285042482251776974e+00 -3.461478070715403449e-02
3.861010434244615208e+00 -3.115175119894037989e-02
3.475618670420805412e+00 -2.802817485842909462e-02
3.092815347630705425e+00 -2.506141625976222170e-02
2.779064510727700110e+00 -2.242708753183163609e-02
2.468351059227698929e+00 -1.990419007171883789e-02
2.214533709564759700e+00 -1.799969232720097234e-02
1.985483305735394222e+00 -1.616852488030117926e-02
1.779038454479051401e+00 -1.435279337017767928e-02
1.593096318172550596e+00 -1.299680847145987146e-02
1.425873256358689334e+00 -1.165764067523875937e-02
1.261406093904462011e+00 -1.035518423787093988e-02
1.127902889822579136e+00 -9.147446075313361499e-03
9.967925771585814942e-01 -8.253839594405884550e-03
8.905230798759562472e-01 -7.346935775163364671e-03
7.687930250069479055e-01 -6.191640482693435560e-03
6.862971013624417083e-01 -5.522480903110287692e-03
6.125201451409306719e-01 -4.945959340314159437e-03
5.464461113591905228e-01 -4.454132825439865301e-03
4.874202988492015720e-01 -4.101635676054211053e-03
1.096429153888185049e+01 -8.708768244667822178e-02
1.000504049772160187e+01 -7.971419514848993026e-02
9.114951502727773658e+00 -7.277510110590396097e-02
8.291076311761452544e+00 -6.635509254446787797e-02
7.530555552840614730e+00 -6.033542150875819549e-02
6.830179451457338402e+00 -5.478742804127043065e-02
6.186568230501281462e+00 -4.969828623725116440e-02
5.596535438815693375e+00 -4.499622690582478352e-02
5.056742586916184834e+00 -4.066143114223412514e-02
4.563890781962459897e+00 -3.689535570550945415e-02
4.114652891395738088e+00 -3.314557011093591243e-02
3.706025700615244389e+00 -3.000519285214634305e-02
3.334865607432659029e+00 -2.702897038484151221e-02
2.966450655208152654e+00 -2.414182944206505130e-02
2.636092807771056812e+00 -2.141627716116167868e-02
2.365950190722517110e+00 -1.920266286392720984e-02
2.122131768999054202e+00 -1.724272857745556484e-02
1.902122719153418018e+00 -1.543980950862879585e-02
1.703887651736653019e+00 -1.372940293019110636e-02
1.525508077741014823e+00 -1.244286611064563189e-02
1.365154405999371212e+00 -1.117865884329587688e-02
1.207380006904104075e+00 -9.890160594419376838e-03
1.079421563870000433e+00 -8.735282024532432105e-03
9.537813880197905103e-01 -7.893774727871036984e-03
8.236002656131067301e-01 -6.790673109429263068e-03
7.353477533920651510e-01 -5.910881337119964531e-03
6.563597775258130929e-01 -5.268210827594412872e-03
5.857246010347578746e-01 -4.712861226421316205e-03
5.225493812239864200e-01 -4.475327198269219049e-03
1.158688540918571874e+01 -9.198422581664485176e-02
1.058368420835331492e+01 -8.423853757211495485e-02
9.651166649663224462e+00 -7.695642312826178610e-02
8.786916219057594901e+00 -7.025429706384650475e-02
7.987844011672960320e+00 -6.401292580361707396e-02
7.250863602677995345e+00 -5.813412884159967209e-02
6.572799468350652319e+00 -5.285438783086681552e-02
5.950375667888221365e+00 -4.790939719692161036e-02
5.380178884113677285e+00 -4.325096419563060485e-02
4.859022806545558737e+00 -3.907046570226152538e-02
4.383463188666483212e+00 -3.536723145704064736e-02
3.950422744371453465e+00 -3.189465575050695612e-02
3.556717478072658256e+00 -2.878671573503562703e-02
3.199333302530691370e+00 -2.577572687061501985e-02
2.844816193987504516e+00 -2.304431211710871244e-02
2.527217433808396585e+00 -2.041375307532921832e-02
2.267541851821513799e+00 -1.847797053333622569e-02
2.033312042611558734e+00 -1.657098405971194066e-02
1.822041367375121679e+00 -1.473832103818651859e-02
1.631840099601434169e+00 -1.312883937336831001e-02
1.460696739640478858e+00 -1.180312345380112558e-02
1.306792381602362996e+00 -1.072057015340280826e-02
1.155628402761636142e+00 -9.434880789869225237e-03
1.032965162364601008e+00 -8.547437169864060061e-03
9.125835607712131647e-01 -7.536187671529128058e-03
7.878446273566465097e-01 -6.483369308111416700e-03
7.033158824933649633e-01 -5.639972087479979898e-03
6.277255711911862157e-01 -5.019313159747901612e-03
5.601285966461798660e-01 -4.483782607390691954e-03
4.996027194847644237e-01 -4.300544675485810410e-03
1.118920518209685966e+01 -8.886770208882402433e-02
1.021335498214629922e+01 -8.131911331479840799e-02
9.307429423619327125e+00 -7.431325982268829899e-02
8.468520229002733046e+00 -6.777669748736787902e-02
7.693721846427854949e+00 -6.167350247030831123e-02
6.979944770102439300e+00 -5.595769172750574005e-02
6.323830489924095133e+00 -5.073727566966614033e-02
5.721972887233695459e+00 -4.595424203953722003e-02
5.171229031740671722e+00 -4.166917076827660743e-02
4.668166825563488054e+00 -3.755891551857306471e-02
4.209477665572268101e+00 -3.386571046036764010e-02
3.792134528821475392e+00 -3.053806121233643839e-02
3.412901829411195465e+00 -2.760949355162278795e-02
3.036367377836095560e+00 -2.451377199710502372e-02
2.698678345463608075e+00 -2.190130267905951791e-02
2.422445916545735489e+00 -1.951333081347515763e-02
2.172999306855339263e+00 -1.771386899929396769e-02
1.947997081382003115e+00 -1.591761581877972412e-02
1.745155036139944826e+00 -1.407028149360103897e-02
1.562626342891189735e+00 -1.272079452702935994e-02
1.398446753335187420e+00 -1.129295352221631500e-02
1.237013381989605643e+00 -1.018453013836721072e-02
1.105980833872846514e+00 -8.997029030989461135e-03
9.773618437513947876e-01 -8.098533686782658295e-03
8.731243544989361061e-01 -7.193893259210790668e-03
7.536159341532941980e-01 -6.183671595888600575e-03
6.726927563722834291e-01 -5.364787803448622938e-03
6.003438485987334650e-01 -4.769715655462638051e-03
5.356295216164084216e-01 -4.491501952059254524e-03
2.476364434109793733e-01 -2.180691158218811109e-03
1.080209859931145999e+01 -8.594775061835352448e-02
9.853308127507546033e+00 -7.843760822008272182e-02
8.973490555297026106e+00 -7.165336201116108417e-02
8.159654432166261628e+00 -6.515627259972925356e-02
7.408830964826465859e+00 -5.937228598671508845e-02
6.717685035735875054e+00 -5.398378252983243586e-02
6.082941586062635686e+00 -4.880306234825725065e-02
5.501317842697174498e+00 -4.417897913766456047e-02
4.969443631849440379e+00 -3.999361092610250606e-02
4.483972972917791289e+00 -3.603604434910307602e-02
4.041721122435377289e+00 -3.248907921560177658e-02
3.639558404945831604e+00 -2.936347327529000018e-02
3.274464600712381657e+00 -2.632297265489296975e-02
2.912059222894055388e+00 -2.356480178989517685e-02
2.587338624555019173e+00 -2.098614411980288114e-02
2.321851062340041238e+00 -1.871177559336392737e-02
2.082182245146523947e+00 -1.678282942833251093e-02
1.866108850352057091e+00 -1.517128880421712844e-02
1.671418094082174122e+00 -1.341850752171343600e-02
1.496274819250097421e+00 -1.198183902872526109e-02
1.338842914001475481e+00 -1.079560716450334891e-02
1.184003619865358958e+00 -9.732422047568051182e-03
1.058408608457726219e+00 -8.570326438591822221e-03
9.351376203797714393e-01 -7.730342169556825467e-03
8.073836216920800002e-01 -6.611906614339060385e-03
7.207968865489297050e-01 -5.769026856763870802e-03
6.433670902506216649e-01 -5.099479959059251798e-03
5.741098046277216538e-01 -4.520377972675033301e-03
5.121249231626230358e-01 -4.254790799969267526e-03
1.141801754230404953e+01 -9.059725207186122842e-02
1.042539679743006609e+01 -8.291115473441752759e-02
9.503396759813194095e+00 -7.566816141294198383e-02
8.649372328744558303e+00 -6.914415266872216137e-02
7.860204606730274435e+00 -6.297634309517767537e-02
7.132719734532325440e+00 -5.718476176744749506e-02
6.463815398959675385e+00 -5.192597397494635308e-02
5.850070304164860957e+00 -4.705288071813366890e-02
5.288039032573895959e+00 -4.243926044742767772e-02
4.774620494766296019e+00 -3.832788256939462929e-02
4.306304673902218383e+00 -3.464214960446339309e-02
3.880056705688009089e+00 -3.115406407643389955e-02
3.492618312758079213e+00 -2.824501351638209617e-02
3.107841091553911195e+00 -2.494648532101962149e-02
2.792547941970132008e+00 -2.260939531855534965e-02
2.480216326376643021e+00 -2.000615953791808760e-02
2.225134455759613328e+00 -1.799707586853765279e-02
1.994936881550446461e+00 -1.607966604057575050e-02
1.787504556914143006e+00 -1.444815624388607125e-02
1.600618236436208930e+00 -1.302765745312674424e-02
1.432593043335979033e+00 -1.143705143835239448e-02
1.267347478295180130e+00 -1.027669552828265956e-02
1.133186265160015971e+00 -9.291152708335656193e-03
1.001439397451619584e+00 -8.085452510667022474e-03
8.947062119998966390e-01 -7.360745440683924383e-03
7.723559544022197132e-01 -6.222874157399986041e-03
6.894899544170953742e-01 -5.476377197335124090e-03
6.153473618839176984e-01 -4.832527245325256293e-03
5.489505778752122866e-01 -4.280416843012682659e-03
4.896829025269469060e-01 -4.022266008910810493e-03
1.102435300223748449e+01 -8.761115918789558199e-02
1.005916395853740042e+01 -8.011757405880413907e-02
9.163521332262849484e+00 -7.308172606674483152e-02
8.334791062217272284e+00 -6.655500047438601963e-02
7.569841593010114167e+00 -6.042487002554629283e-02
6.865386952995283565e+00 -5.496474019698922159e-02
6.218228869819383497e+00 -4.981093461547911327e-02
5.624822686201276234e+00 -4.509701487540110354e-02
5.082182038195534268e+00 -4.080482776530020700e-02
4.586668996728916703e+00 -3.679684624989069952e-02
4.135076271917488278e+00 -3.317955640455543670e-02
3.724278583654517583e+00 -2.987050364734014293e-02
3.351157248686180257e+00 -2.696048394149610367e-02
2.980812992623973479e+00 -2.391884948559087551e-02
2.648809961470357521e+00 -2.132119241968256224e-02
2.377322893135080495e+00 -1.901593365547625536e-02
2.132260950874947270e+00 -1.703646117624875791e-02
1.911199163827865366e+00 -1.540747752877680114e-02
1.711962139447044784e+00 -1.375309257620903683e-02
1.532714929109291635e+00 -1.240895491188679159e-02
1.371566977507712615e+00 -1.090250887992255321e-02
1.213055231065959694e+00 -9.799540694144234093e-03
1.084449909436144166e+00 -8.831322832450333449e-03
9.582576335439891846e-01 -7.694402200318428871e-03
8.274113743599188497e-01 -6.760074447664249017e-03
7.387735481743503696e-01 -5.909783126998745771e-03
6.594016565731619650e-01 -5.194055487267429036e-03
5.884301294880730504e-01 -4.573067892056650006e-03
5.249724288360035906e-01 -4.219075581983116295e-03
1.165089677846624383e+01 -9.234390749655291275e-02
1.064130441073622180e+01 -8.453679371314558322e-02
9.703097897813291794e+00 -7.727820310624888833e-02
8.833565270928051660e+00 -7.043113720560077728e-02
8.029709028674616889e+00 -6.404351951577892665e-02
7.288505165317461731e+00 -5.833145834785492118e-02
6.606634941850429321e+00 -5.280792690104717940e-02
5.980648782359701876e+00 -4.784148934264154107e-02
5.407367665734398976e+00 -4.332780262471627730e-02
4.883362967921706321e+00 -3.920954455129855437e-02
4.405242661724945386e+00 -3.527891948966543206e-02
3.969939542631110374e+00 -3.178536288215891292e-02
3.574164877258213746e+00 -2.867568269786506530e-02
3.214973339101233396e+00 -2.574179919443750700e-02
2.858604429087519438e+00 -2.299684908461043648e-02
2.539384492734806376e+00 -2.046657762785035820e-02
2.278428644418113880e+00 -1.829776367911604279e-02
2.042999705291831170e+00 -1.628326166284334645e-02
1.830703703648596470e+00 -1.475403729832997120e-02
1.639561819019260236e+00 -1.308486861223817979e-02
1.467591701912905222e+00 -1.160503687188525236e-02
1.312981948490134831e+00 -1.038817657661064014e-02
1.161041333260184993e+00 -9.330106585308192008e-03
1.037780774364678082e+00 -8.177245861042556352e-03
9.168507073670624230e-01 -7.302226548590474466e-03
7.914898791960018887e-01 -6.418905455995533790e-03
7.065795088755751907e-01 -5.607451054429725759e-03
6.306214160073163599e-01 -4.917661560136394987e-03
5.627130105014406247e-01 -4.320215292326383232e-03
5.019057283072398956e-01 -3.976115673965494209e-03
1.125064110560338726e+01 -8.925218992161529363e-02
1.026866373198475024e+01 -8.168169384713966363e-02
9.357163105953041793e+00 -7.449235759438498083e-02
8.513334749999595275e+00 -6.783088648506505058e-02
7.733977347317691375e+00 -6.169982120857051694e-02
7.016081404384504339e+00 -5.615385860290520587e-02
6.356190583777281411e+00 -5.094360628845663597e-02
5.751074622140833092e+00 -4.614140713743881267e-02
5.197247274313121501e+00 -4.157030321113654170e-02
4.691437602985250699e+00 -3.753028734222158685e-02
4.230318164699577999e+00 -3.396951926898276325e-02
3.810735129186852532e+00 -3.046269262529343116e-02
3.429555959668589615e+00 -2.739357525207334818e-02
3.051111930226342750e+00 -2.433387030494547909e-02
2.711707273388046513e+00 -2.162035268745043232e-02
2.434063980259369320e+00 -1.936585368946096633e-02
2.183436730747594368e+00 -1.748022475533648687e-02
1.957219355021038831e+00 -1.555459288236040079e-02
1.753449495274519876e+00 -1.412672658152879825e-02
1.569993958517391874e+00 -1.256993547538119704e-02
1.405033442114460573e+00 -1.103793823219441882e-02
1.242815240802385812e+00 -9.886775960584721565e-03
1.111155210783545844e+00 -8.872637096312190053e-03
9.819232782718688712e-01 -7.675913638335808177e-03
8.771836646461502740e-01 -6.923831476179937577e-03
7.571359780567230580e-01 -6.086348554595919641e-03
6.758255779203410363e-01 -5.301477963499470931e-03
6.031297854171487893e-01 -4.641135285674216279e-03
5.380931621167657219e-01 -4.195581803866458084e-03
2.487921573763957617e-01 -1.732828650374890070e-03
1.086105609591059995e+01 -8.620405869196630377e-02
9.906432518210561256e+00 -7.892627791597216225e-02
9.021179700824704994e+00 -7.192127427407007945e-02
8.202549366246822515e+00 -6.539346150567242055e-02
7.447361797397256566e+00 -5.951085324772257407e-02
6.752244938783788619e+00 -5.401704254110531456e-02
6.114013066221608561e+00 -4.906359881820289426e-02
5.529059757252715812e+00 -4.441987066747066226e-02
4.994365482156164937e+00 -4.006684119671471284e-02
4.506313756151909544e+00 -3.611944745198587131e-02
4.061732884065089699e+00 -3.254489162968239591e-02
3.657467085445330390e+00 -2.925675973921952958e-02
3.290428527965111982e+00 -2.644692362288956697e-02
2.926165730376742768e+00 -2.337920758018027095e-02
2.599802383832144681e+00 -2.079870697522033518e-02
2.332979666031128385e+00 -1.857517653321084927e-02
2.092125134827093280e+00 -1.662962349819158830e-02
1.874956639858345930e+00 -1.496010711726848685e-02
1.679348684301703365e+00 -1.350797477161510760e-02
1.503316327772375560e+00 -1.191245092056293989e-02
1.345123281003285598e+00 -1.058554297165402794e-02
1.189546831198290411e+00 -9.490592038013128187e-03
1.063342812908270041e+00 -8.525936746703760907e-03
9.394893378043497334e-01 -7.368875629947105321e-03
8.111118857145174221e-01 -6.452823674454233674e-03
7.241529857876874976e-01 -5.853416137656846166e-03
6.463488005447028950e-01 -5.110598660557246972e-03
5.767535741858270670e-01 -4.467949223301965166e-03
5.144745421195821011e-01 -4.037216428217017990e-03
1.148086117216434232e+01 -9.105902294346027159e-02
1.048200023090380384e+01 -8.341914170287524632e-02
9.554405571359458449e+00 -7.612328890961812811e-02
8.695144985904333268e+00 -6.940566783096036030e-02
7.901297626157621323e+00 -6.315895362109630318e-02
7.169635786175168946e+00 -5.728483763042874211e-02
6.496975463711359922e+00 -5.198198675486843251e-02
5.879767459177410061e+00 -4.713591803897350385e-02
5.314741158224928874e+00 -4.263324068205828071e-02
4.798493607682307704e+00 -3.859496084502815616e-02
4.327693927369839599e+00 -3.468626817706385590e-02
3.899201804751886158e+00 -3.136089876282174838e-02
3.509747447639181228e+00 -2.815008304418226137e-02
3.122957123169491922e+00 -2.503471710357645791e-02
2.806031373212563906e+00 -2.257391637806300741e-02
2.492154854496098526e+00 -2.003048649521779745e-02
2.235780629578899781e+00 -1.798407313949862765e-02
2.004431080646482233e+00 -1.596358238039707195e-02
1.795982195714945773e+00 -1.439862787257574495e-02
1.608216295955522401e+00 -1.283206402395978100e-02
1.439313001548949256e+00 -1.142167137619540772e-02
1.273320225772563097e+00 -1.021813139526642905e-02
1.138511083021600756e+00 -9.121018133079075371e-03
1.006110932821685955e+00 -7.892936542421659374e-03
8.988893441238370308e-01 -7.075126146993291829e-03
7.759188308135146483e-01 -6.241707021034509188e-03
6.926828074717491512e-01 -5.642642304495649845e-03
6.181745786269045029e-01 -4.930620798402183050e-03
5.514762169598471653e-01 -4.316436767102706761e-03
4.919455534040176325e-01 -3.895764587005072499e-03
1.108465539784199194e+01 -8.806087561411776732e-02
1.011346526065566742e+01 -8.049216265538414183e-02
9.212407088406642686e+00 -7.354540933832637295e-02
8.378741333978743100e+00 -6.706687754387491429e-02
7.609322319428128978e+00 -6.082512147276909059e-02
6.900813570156799415e+00 -5.538510988561270304e-02
6.249930825104260457e+00 -5.023953324181133079e-02
5.653374999490118569e+00 -4.551209754375502153e-02
5.107697837888618864e+00 -4.107952798240445402e-02
4.609454877587797483e+00 -3.701259132619031528e-02
4.155499652439238467e+00 -3.353371494458832341e-02
3.742542432145920639e+00 -3.005171299079444081e-02
3.367507473307701282e+00 -2.700476401193486684e-02
2.995279782220498177e+00 -2.400845315658030679e-02
2.661583507592434561e+00 -2.131262185460818318e-02
2.388712748878794478e+00 -1.914783509180332730e-02
2.142431348294928650e+00 -1.714898687175354930e-02
1.920286037085605635e+00 -1.532952988400506505e-02
1.720074502938617078e+00 -1.389695654188154161e-02
1.539955786581162389e+00 -1.233750211980727887e-02
1.377979549016053795e+00 -1.094534336275345895e-02
1.218767977432085647e+00 -9.802202084385217007e-03
1.089517558723785307e+00 -8.758009135348025082e-03
9.627346451128421245e-01 -7.574744827970100042e-03
8.312224831067310804e-01 -6.582227091126041998e-03
7.422116250291994621e-01 -5.996262446997859333e-03
6.624714253329910818e-01 -5.422710557681641175e-03
5.911357681969731104e-01 -4.759422913957742085e-03
5.273955412602095993e-01 -4.239111908580833234e-03
1.171516640315472024e+01 -9.296441034132711667e-02
1.069911502286844751e+01 -8.509241834280245609e-02
9.755212195737433589e+00 -7.780372896269296956e-02
8.880433864318613146e+00 -7.103379834510042956e-02
8.071856556039353592e+00 -6.449767761323367543e-02
7.326349012590478438e+00 -5.869199844036041003e-02
6.640507431780672043e+00 -5.313113325356844108e-02
6.011134642677816053e+00 -4.811189564471042568e-02
5.434585310097155286e+00 -4.377820039717424117e-02
4.907774770319860203e+00 -3.947691324015987352e-02
4.427149796870836873e+00 -3.562201436242692226e-02
3.989542946906167398e+00 -3.210821117883218279e-02
3.591640800086581820e+00 -2.884184297293165833e-02
3.230613375671774978e+00 -2.614500821290787619e-02
2.872445298751545195e+00 -2.318582625105243544e-02
2.551609241329878319e+00 -2.047442811499632087e-02
2.289315437014713961e+00 -1.855286952955195745e-02
2.052742979890633812e+00 -1.642809210211504042e-02
1.839366039922071483e+00 -1.471905711891652833e-02
1.647312049937459166e+00 -1.336155067557181532e-02
1.474514252571116346e+00 -1.184441420810125427e-02
1.319171515377906445e+00 -1.048926576070112471e-02
1.166455629750472678e+00 -9.401952699123016302e-03
1.042633616993559720e+00 -8.240184010519992219e-03
9.211185464694598979e-01 -7.258988031000380287e-03
7.951351310353571566e-01 -6.314234958252254622e-03
7.098539171785979152e-01 -5.758980529001212108e-03
6.335686150373865955e-01 -5.206243325770082073e-03
5.652975360160591434e-01 -4.598254327153034234e-03
5.042360746772741598e-01 -4.088067634871324699e-03
1.131233469431916561e+01 -8.996014511218650145e-02
1.032416837279201083e+01 -8.223953725571965523e-02
9.407176695432779567e+00 -7.521265997272000292e-02
8.558262295266208852e+00 -6.836538904714423159e-02
7.774323778023989107e+00 -6.216733449850584542e-02
7.052303676515617070e+00 -5.655111825783824125e-02
6.388737870484398229e+00 -5.129293110293275254e-02
5.780201842097989484e+00 -4.644063673247081359e-02
5.223417142930316004e+00 -4.201685386105914743e-02
4.714874255761047017e+00 -3.805106995735257208e-02
4.251286781929844771e+00 -3.422615942561826191e-02
3.829505908091789035e+00 -3.093807011739710400e-02
3.446360037214537542e+00 -2.772497770342663079e-02
3.065910987935215992e+00 -2.470374097036155681e-02
2.724736201312485395e+00 -2.188691986406149717e-02
2.445771336732681434e+00 -1.977126176816528663e-02
2.193886614102252608e+00 -1.776445602434957582e-02
1.966553684864819074e+00 -1.573883565439431267e-02
1.761743954409095592e+00 -1.423136516778754357e-02
1.577427426910422037e+00 -1.261291667873336297e-02
1.411641337388673811e+00 -1.133563419896323893e-02
1.248617099615165982e+00 -1.014078061429037232e-02
1.116353971356038199e+00 -9.012730920743351401e-03
9.864867816609912410e-01 -7.801798269460214104e-03
8.812538511359909732e-01 -6.958495771539456760e-03
7.606560219601520290e-01 -6.050193371221018919e-03
6.789765339203913674e-01 -5.516255674465556612e-03
6.059157942985439194e-01 -4.988137271110518710e-03
5.405569995448635812e-01 -4.453810394368277505e-03
2.499478713418121778e-01 -1.835061982338809716e-03
1.092028649009397157e+01 -8.690835055932281950e-02
9.959746118565652395e+00 -7.946876835280536344e-02
9.069225247136426304e+00 -7.256775902783643706e-02
8.245681897145297867e+00 -6.608648605740949367e-02
7.486069502828963884e+00 -6.010437610099386707e-02
6.787029027709920115e+00 -5.449381822713969536e-02
6.145118863197151171e+00 -4.931664669660148353e-02
5.557069585430602920e+00 -4.467525430792066571e-02
5.019385655572297544e+00 -4.035550025263090479e-02
4.528687873955371757e+00 -3.656456377577427252e-02
4.081764820102390168e+00 -3.299083202897817174e-02
3.675405929032166785e+00 -2.960918506460464769e-02
3.306485867687096292e+00 -2.665272310837186326e-02
2.940340421221847578e+00 -2.365252652367099209e-02
2.612278358855766314e+00 -2.097720142987572617e-02
2.344162909118150395e+00 -1.890107908475676182e-02
2.102102717110303498e+00 -1.693916047650778633e-02
1.883860971841223586e+00 -1.508190954857344807e-02
1.687279274521232608e+00 -1.364925056994995348e-02
1.510436263152445946e+00 -1.231051664353229914e-02
1.351419704503175057e+00 -1.083879616505894518e-02
1.195090042531222085e+00 -9.711469743726974455e-03
1.068327818582957667e+00 -8.633104581296817057e-03
9.438736487371198747e-01 -7.467004109287915699e-03
8.148497717843714572e-01 -6.439886610757749631e-03
7.275090850264451792e-01 -5.883375557227562419e-03
6.493376398516802483e-01 -5.285620221114620092e-03
5.794181542366909632e-01 -4.769604341563295213e-03
5.168571659951920472e-01 -4.285380450870441768e-03
1.154398237497312962e+01 -9.185909327012725667e-02
1.053886460076587106e+01 -8.400942567079670853e-02
9.605572337641115510e+00 -7.677263703799362682e-02
8.741149114962341926e+00 -7.000763704286040723e-02
7.942645931509220603e+00 -6.368193822727701014e-02
7.206803274912464197e+00 -5.772493563857410831e-02
6.530171165393807264e+00 -5.232682685601093564e-02
5.909638921085727858e+00 -4.750993526164231512e-02
5.341475320426241069e+00 -4.307782296066248878e-02
4.822401340232286948e+00 -3.884151138682992443e-02
4.349174574755636513e+00 -3.507773783223405717e-02
3.918401071495988042e+00 -3.160923003806988263e-02
3.526885382044576911e+00 -2.837780500209307472e-02
3.138082216235553279e+00 -2.543600525956640768e-02
2.819603067826317311e+00 -2.283523777631909710e-02
2.504173117628087475e+00 -2.011523177961946351e-02
2.246449274938303375e+00 -1.821404714112902223e-02
2.013983368574419064e+00 -1.619714266705311184e-02
1.804480555312582668e+00 -1.445102711736092130e-02
1.615828547709236451e+00 -1.291561499460542640e-02
1.446122472018272154e+00 -1.176112452119983456e-02
1.279294092976209551e+00 -1.041778771660561639e-02
1.143837648090166415e+00 -9.292439713403986487e-03
1.010840601947038175e+00 -8.050808064353572394e-03
9.030742992682089243e-01 -7.137136147068578323e-03
7.794873590455971835e-01 -6.300015006775501990e-03
6.958756605264029282e-01 -5.627450127701398921e-03
6.210017953698915294e-01 -5.052381685597917733e-03
5.540198157651818889e-01 -4.557272698840144839e-03
4.942083528510622381e-01 -4.123466943182406419e-03
1.114532115990429162e+01 -8.868385458714168890e-02
1.016798889525692395e+01 -8.109115548038842158e-02
9.261507070945208753e+00 -7.396787726672195140e-02
8.422800944104764653e+00 -6.740086802675661348e-02
7.648884201813589634e+00 -6.145859617752178622e-02
6.936329795710236112e+00 -5.568522050873778162e-02
6.281873582161360048e+00 -5.048995113025263326e-02
5.681943566116491873e+00 -4.570336822897782397e-02
5.133343441470810120e+00 -4.129381964979288860e-02
4.632466787768108496e+00 -3.745117221270365115e-02
4.176079646310127735e+00 -3.363654338165346369e-02
3.760945638971837646e+00 -3.046165270234069480e-02
3.383934514492705770e+00 -2.728417322634816428e-02
3.009765334157664896e+00 -2.433590205551687882e-02
2.674381887505803412e+00 -2.153973521812735728e-02
2.400194094761101127e+00 -1.951042385158481898e-02
2.152601745714910475e+00 -1.750289671606457265e-02
1.929418971363177526e+00 -1.548739113719268395e-02
1.728204476087044750e+00 -1.397881152654869771e-02
1.547211440746636413e+00 -1.235940033149178323e-02
1.384471166291956434e+00 -1.122976591451033644e-02
1.224481264350316900e+00 -9.992142740197992173e-03
1.094589071980157646e+00 -8.887291939414123168e-03
9.672136696808251166e-01 -7.692656082963943848e-03
8.350836774244462246e-01 -6.583759859447294374e-03
7.456500393314912101e-01 -6.024275867309701431e-03
6.655411940928203096e-01 -5.379136249280083194e-03
5.938414142921899508e-01 -4.823131332872011671e-03
5.298186938842580629e-01 -4.312599197641250014e-03
1.177983728638142047e+01 -9.369636723837110326e-02
1.075735377445533025e+01 -8.576052951879639674e-02
9.807492555213071839e+00 -7.825452376910095598e-02
8.927554985347995853e+00 -7.138661164504941925e-02
8.114169149098328759e+00 -6.506928219302642036e-02
7.364352221728341696e+00 -5.916923215671087560e-02
6.674658380308848393e+00 -5.357204372647950824e-02
6.041654311961535129e+00 -4.850028611229623837e-02
5.462048818570004904e+00 -4.393936893754267492e-02
4.932306876097432458e+00 -3.968160225643402317e-02
4.449118580106181220e+00 -3.591395538558484618e-02
4.009183008192686692e+00 -3.241377233907301314e-02
3.609217370591397245e+00 -2.913032042005903738e-02
3.246338775952988698e+00 -2.614916512120272693e-02
2.886354638208532108e+00 -2.335200792096174885e-02
2.563833989924950707e+00 -2.060273706394376292e-02
2.300294228250767681e+00 -1.852155045274676490e-02
2.062486254489436899e+00 -1.669954721074502074e-02
1.848123257148243104e+00 -1.480544257645846282e-02
1.655063051278637509e+00 -1.337563505826599823e-02
1.481458156781943591e+00 -1.199397198839958698e-02
1.325366356019153535e+00 -1.071793074886648496e-02
1.171871055874533774e+00 -9.582287268675250547e-03
1.047491953434919632e+00 -8.430343976367356620e-03
9.253883365474255829e-01 -7.339854617627157574e-03
7.988314929881745741e-01 -6.284001880239040508e-03
7.131363132147677808e-01 -5.757383721328816588e-03
6.365158140674568310e-01 -5.134800245555770290e-03
5.678820615306777730e-01 -4.601121665717705471e-03
5.065782189259482315e-01 -4.097626871526937470e-03
1.137441200495472948e+01 -9.055229480287155241e-02
1.038007952118388921e+01 -8.274509187935918941e-02
9.457360986925023028e+00 -7.553966064099276734e-02
8.603413408303092424e+00 -6.890160515489447690e-02
7.814949237837101492e+00 -6.263684343892554629e-02
7.088749219929973755e+00 -5.695031363909164313e-02
6.421316707415670066e+00 -5.160550211156506722e-02
5.809511236134354384e+00 -4.671643612616531438e-02
5.249633766889123088e+00 -4.233164266352113653e-02
4.738331433488753852e+00 -3.815034208606555427e-02
4.272296714534649986e+00 -3.437341358459405222e-02
3.848305145299910635e+00 -3.100930862479751166e-02
3.463164114760484136e+00 -2.805978250311851052e-02
3.080767638399312780e+00 -2.490102553771204180e-02
2.737912263950509129e+00 -2.216505891139773643e-02
2.457498808183091743e+00 -1.980860937850434378e-02
2.204373158602146887e+00 -1.778247066728648115e-02
1.975916719230248031e+00 -1.593440574741338683e-02
1.770113658194589101e+00 -1.434484517266966866e-02
1.584860895303451978e+00 -1.266381739076738629e-02
1.418275859839570163e+00 -1.150278266637066310e-02
1.254473870735931751e+00 -1.008587198965987287e-02
1.121552731928530777e+00 -9.165401169851811539e-03
9.910508487518877585e-01 -7.940277402967110126e-03
8.853554925535961351e-01 -7.003080884449038382e-03
7.641775641953616471e-01 -5.986624869956182031e-03
6.821279668379195416e-01 -5.485255004217657986e-03
6.087018031799391604e-01 -4.891881436596443727e-03
5.430208369729614404e-01 -4.294737857152757486e-03
2.511036754873500199e-01 -1.951510323386959839e-03
1.097984302333506967e+01 -8.752475724347777430e-02
1.001335329627223381e+01 -7.998580414208536493e-02
9.117400606409074015e+00 -7.291730328885089041e-02
8.288955081902935618e+00 -6.640880151722926283e-02
7.524875217838570052e+00 -6.032265200089415719e-02
6.821880154021663145e+00 -5.486248374748475126e-02
6.176471052334017386e+00 -4.950492508115721807e-02
5.585094013956803494e+00 -4.492113571833612762e-02
5.044511921150055755e+00 -4.063748751130392967e-02
4.551212332896400703e+00 -3.661045916978904885e-02
4.101941728541115495e+00 -3.299878052988215738e-02
3.693416998663342277e+00 -2.984049996858557582e-02
3.322585454338397692e+00 -2.669527620575903523e-02
2.954515112066951943e+00 -2.392536913849027669e-02
2.624839787076213682e+00 -2.115316589466415681e-02
2.355399934874045087e+00 -1.905715120686352765e-02
2.112111760899730406e+00 -1.706922118316111722e-02
1.892806769546917955e+00 -1.520167769053405900e-02
1.695267084304660443e+00 -1.369657372307197044e-02
1.517556198532515888e+00 -1.214808204562065411e-02
1.357748007614286712e+00 -1.102906703784314879e-02
1.200680990827722949e+00 -9.647848567073576131e-03
1.073312824257645071e+00 -8.740342823883954018e-03
9.482678191377216237e-01 -7.565372753475784265e-03
8.186595388276993734e-01 -6.423939199716363277e-03
7.308933396255818948e-01 -5.892525808896031773e-03
6.523378654240890029e-01 -5.228818159822587984e-03
5.820827342875547483e-01 -4.652234840782612686e-03
5.192397898708018822e-01 -4.064410307465248645e-03
1.160752560859609162e+01 -9.232583864322681244e-02
1.059607978521613170e+01 -8.452933082262741038e-02
9.656967116863643952e+00 -7.714188534495501626e-02
8.787402513872214271e+00 -7.033312600888828869e-02
7.984153840984764550e+00 -6.399772141804972725e-02
7.244085407463616733e+00 -5.815643878904071251e-02
6.563694049214224613e+00 -5.266209464752154290e-02
5.939528046911095593e+00 -4.786824548588040906e-02
5.368347066509518761e+00 -4.314663319803683367e-02
4.846487385485255928e+00 -3.895951723613896855e-02
4.370720616338093834e+00 -3.521240504310654135e-02
3.937683556826509168e+00 -3.164193120226759665e-02
3.544134150270260797e+00 -2.860167596026829892e-02
3.153375409235349203e+00 -2.533562511309740695e-02
2.833206530997149475e+00 -2.281297194509036147e-02
2.516204296650411010e+00 -2.019472307649169268e-02
2.257202883442784636e+00 -1.807787004132127909e-02
2.023540440808345942e+00 -1.639864278446120927e-02
1.813013786718109088e+00 -1.449937255761706359e-02
1.623463652793801559e+00 -1.299675176439267846e-02
1.452931942487595274e+00 -1.161907275775183289e-02
1.285273575622150943e+00 -1.020650978056200121e-02
1.149186648361681939e+00 -9.213361854580640400e-03
1.015570271072390618e+00 -8.210657635915576819e-03
9.072598351722672705e-01 -7.198333558472829949e-03
7.830920383154079678e-01 -6.357723286210643747e-03
6.990980266266688670e-01 -5.609507382966245209e-03
6.238425717316986585e-01 -4.970389987662186815e-03
5.565634145705166125e-01 -4.413668736572814826e-03
4.964711522981068992e-01 -3.837998697616207440e-03
1.120632073531569439e+01 -8.927379979666616450e-02
1.022285657047497587e+01 -8.161359645045952738e-02
9.310779372668406495e+00 -7.437474790233859767e-02
8.467173773807937565e+00 -6.768549766408531176e-02
7.688728839178871510e+00 -6.162146324126700769e-02
6.972119622729774591e+00 -5.597299950171258365e-02
6.313851049862075016e+00 -5.069736979360401491e-02
5.710749886098750672e+00 -4.588270858744600972e-02
5.159069468126164182e+00 -4.149869527803970448e-02
4.655478697948418620e+00 -3.741432557592277303e-02
4.196670289735767945e+00 -3.370803311729744095e-02
3.779348845797753764e+00 -3.036239200942340496e-02
3.400406458753582495e+00 -2.742776383979677809e-02
3.024356614179985581e+00 -2.437777097042423402e-02
2.687274819840030027e+00 -2.171639310463564093e-02
2.411675440643407775e+00 -1.940745788661477761e-02
2.162910995207741216e+00 -1.731082894040984754e-02
1.938551905640748974e+00 -1.564426786769700789e-02
1.736412918106230663e+00 -1.405469541404758341e-02
1.554492818974334778e+00 -1.237709191587573615e-02
1.390972788380787861e+00 -1.116747139808362682e-02
1.230200434440598789e+00 -9.734199601294591178e-03
1.099697528455785500e+00 -8.791374977629018775e-03
9.716926942488079977e-01 -7.811376656427329243e-03
8.389765834903001318e-01 -6.582718757016047494e-03
7.490902267307569806e-01 -6.050808804088162775e-03
6.686124766498802163e-01 -5.331985623422188895e-03
5.965629284501212659e-01 -4.713715918210149673e-03
5.322419449359296895e-01 -4.045707555037501152e-03
1.184483779084230193e+01 -9.416865654321947277e-02
1.081587293015075169e+01 -8.620859214857189146e-02
9.860192107154629682e+00 -7.876773011998088048e-02
8.974811959259158201e+00 -7.174127734847027260e-02
8.156631419704735819e+00 -6.539442940778028568e-02
7.402467817037051923e+00 -5.942365101579336062e-02
6.708858329086588412e+00 -5.397529811189670512e-02
6.072423926318506027e+00 -4.894162174782651364e-02
5.489539219614361087e+00 -4.416707840112882311e-02
4.956920015875033947e+00 -3.995595190591640783e-02
4.471209288108807023e+00 -3.595904323545324327e-02
4.028903327722670014e+00 -3.250770378604284777e-02
3.626886225797205210e+00 -2.929423521918615714e-02
3.262068697025145791e+00 -2.620681966259936005e-02
2.900279253476653274e+00 -2.328563878519780347e-02
2.576158702509240506e+00 -2.080578026329784475e-02
2.311288690744667029e+00 -1.850163116175253600e-02
2.072299638325839855e+00 -1.665562436887156952e-02
1.856883108138567273e+00 -1.496748983639747954e-02
1.662909153647718075e+00 -1.346357677244413784e-02
1.488408889429095439e+00 -1.183885015471319857e-02
1.331562637923890513e+00 -1.073268548205791491e-02
1.177372818416305034e+00 -9.353800574922303129e-03
1.052367826912238291e+00 -8.455543861419627730e-03
9.296581266253911568e-01 -7.499167971671354647e-03
8.025584456845104020e-01 -6.328989366970498402e-03
7.164523481913924741e-01 -5.832156390596580052e-03
6.394331329121417662e-01 -5.137682016075438909e-03
5.704850344819298869e-01 -4.543469035099863620e-03
5.089205852057576696e-01 -3.885573591959859841e-03
1.143677423438877661e+01 -9.106766284427755820e-02
1.043624618690582651e+01 -8.341870043194818396e-02
9.507886158731320592e+00 -7.601440009467934356e-02
8.648761273516090142e+00 -6.936090050871751567e-02
7.855678279999124491e+00 -6.312212017476709347e-02
7.125325388295293827e+00 -5.728431994255343829e-02
6.454170478952992340e+00 -5.203857968521496263e-02
5.838840252577121248e+00 -4.714073292956285494e-02
5.275971548118940646e+00 -4.249172654188141524e-02
4.761955513032827270e+00 -3.836751239396583163e-02
4.293455795011060339e+00 -3.469613902392290616e-02
3.867219860091899886e+00 -3.115307806644036781e-02
3.480112412491344287e+00 -2.805841832884428330e-02
3.095743891621747679e+00 -2.492418390762501934e-02
2.751105528466471384e+00 -2.219811697368052200e-02
2.469284950388581645e+00 -1.984186555404347102e-02
2.214887575748681670e+00 -1.778212090909492282e-02
1.985306111571692789e+00 -1.609729634172890611e-02
1.778505053271210334e+00 -1.435338402143344731e-02
1.592339784012775761e+00 -1.289562993962680044e-02
1.424910528157256051e+00 -1.139593055570239932e-02
1.260363764121188668e+00 -1.002965138317006046e-02
1.126795904202140264e+00 -9.009795413929797686e-03
9.956395902659617159e-01 -8.074849008123309579e-03
8.894571339712011859e-01 -7.230612627682836240e-03
7.676999253400155210e-01 -6.102862319382008384e-03
6.852809884968135146e-01 -5.635325781107247516e-03
6.114893715676225083e-01 -4.974794215238254567e-03
5.455059155631172274e-01 -4.218261412281473777e-03
2.522595375832413223e-01 -2.043424403301044752e-03
1.103967813472521087e+01 -8.811944792893888767e-02
1.006721814028884587e+01 -8.051045598194186970e-02
9.165772248421973245e+00 -7.353998156830826582e-02
8.332547579491670575e+00 -6.691951445289298639e-02
7.563992895022582097e+00 -6.071510303266809683e-02
6.856966563591002206e+00 -5.519124010363823940e-02
6.207852457995238993e+00 -4.997030435363933321e-02
5.613291485841237716e+00 -4.539016867820937912e-02
5.069740140145899687e+00 -4.097090930318590674e-02
4.573760476069184122e+00 -3.693388825214458104e-02
4.122120543766292222e+00 -3.328444719727294276e-02
3.711449607320799871e+00 -2.996136525864429023e-02
3.338732968970384185e+00 -2.701916743896077069e-02
2.968844624496311813e+00 -2.407025950565056319e-02
2.637478419658773277e+00 -2.139707992033649392e-02
2.366650050224899271e+00 -1.919547857931761317e-02
2.122194671448855985e+00 -1.709555109545152565e-02
1.901772821242222911e+00 -1.550442675865226251e-02
1.703294022283371234e+00 -1.383320073734609079e-02
1.524713133947544152e+00 -1.222729927795925681e-02
1.364076310725398589e+00 -1.106894630701221217e-02
1.206311440515671851e+00 -9.649271595145964692e-03
1.078302848263581915e+00 -8.672538965126441041e-03
9.526739571479307944e-01 -7.780198816961053816e-03
8.224693058710274007e-01 -6.695418123882987058e-03
7.342911538740131139e-01 -5.972620158010116809e-03
6.553678814713688183e-01 -5.443479123702760041e-03
5.847489104823848649e-01 -4.819673769579230216e-03
5.216234001637115592e-01 -4.071754476283798337e-03
1.167137105353401516e+01 -9.313372439283358617e-02
1.065349237645784441e+01 -8.511559329909862415e-02
9.708647686033433644e+00 -7.787269194707199804e-02
8.833788479094648594e+00 -7.093248274898068806e-02
8.025877232798166006e+00 -6.444639187851566864e-02
7.281467332985299024e+00 -5.865907267377274553e-02
6.597262822609775590e+00 -5.328173609501252878e-02
5.969724206621152440e+00 -4.817981545548306876e-02
5.395281692400991425e+00 -4.359809840398247427e-02
4.870642839249928358e+00 -3.946343188956828035e-02
4.392333096703147532e+00 -3.549369053024840903e-02
3.957045852213050718e+00 -3.206063472312486312e-02
3.561419064187405947e+00 -2.891853126642496274e-02
3.168668602235145126e+00 -2.561938289857153273e-02
2.846870949857666311e+00 -2.300654765255209788e-02
2.528296781833008211e+00 -2.064490839755265400e-02
2.267956491947265896e+00 -1.832751750530877202e-02
2.033197630345939366e+00 -1.654386391320952429e-02
1.821547018123635286e+00 -1.493816023539923377e-02
1.631129584298404378e+00 -1.333317880069264175e-02
1.459770892797075836e+00 -1.174641783696243023e-02
1.291253058268092557e+00 -1.038170103688824952e-02
1.154559817421780377e+00 -9.274173032194443431e-03
1.020304336515330368e+00 -8.263175256140040809e-03
9.114566347654370349e-01 -7.491551382040817324e-03
7.866967175852189742e-01 -6.353403471313665701e-03
7.023324182546960559e-01 -5.750412194877736229e-03
6.267110537938622716e-01 -5.240564357045836980e-03
5.591474620423755315e-01 -4.661022960045196027e-03
4.987350142685474941e-01 -3.929995989036576091e-03
1.126756998485178229e+01 -9.000873835171546711e-02
1.027795270159909435e+01 -8.230281237512268588e-02
9.360378935329064731e+00 -7.518351377160269189e-02
8.511695212560256962e+00 -6.845782370973187148e-02
7.728671471583850483e+00 -6.226623490250902948e-02
7.008002729875544290e+00 -5.656250118579639330e-02
6.346094787680360838e+00 -5.134251241842431590e-02
5.739573269990925652e+00 -4.650762117664410111e-02
5.184930160723141945e+00 -4.201395482603738352e-02
4.678636806860176911e+00 -3.786656662417892810e-02
4.217409568151550658e+00 -3.427359589248254318e-02
3.797900236264398099e+00 -3.075294985845834425e-02
3.417024517429533059e+00 -2.767879273111033614e-02
3.039017180355953585e+00 -2.474351432180418864e-02
2.700167752174257085e+00 -2.189334107718717698e-02
2.423254137603421565e+00 -1.979848592708170762e-02
2.173230480404728659e+00 -1.758408232326786474e-02
1.947768588144392909e+00 -1.590187571648206052e-02
1.744621360125416576e+00 -1.415495424296807879e-02
1.561843356664790461e+00 -1.284803236840929494e-02
1.397497349406539024e+00 -1.144209430977560955e-02
1.235919604530880678e+00 -9.968991725746530544e-03
1.104855758043927771e+00 -8.913388743661144337e-03
9.762069152735164401e-01 -7.948659802866811508e-03
8.428699458368089648e-01 -7.024098083701341318e-03
7.525304141300227512e-01 -6.110314393423996009e-03
6.716842562630829239e-01 -5.530878448516706770e-03
5.993095782567179342e-01 -5.035463845214198549e-03
5.346667789912378232e-01 -4.273490336422707848e-03
1.191011459420573004e+01 -9.499957871341767335e-02
1.087463638298653912e+01 -8.694883645782172654e-02
9.913072456303899216e+00 -7.953083103474915816e-02
9.022360921482205143e+00 -7.253271162805470518e-02
8.199371021372057200e+00 -6.602153235869619163e-02
7.440823274093248507e+00 -6.000536116295492745e-02
6.743251472629675725e+00 -5.443884007447338802e-02
6.103219047469940151e+00 -4.933628378162088074e-02
5.517186801907095983e+00 -4.475291190206377029e-02
4.981686008844665281e+00 -4.039426334928650913e-02
4.493351336976277643e+00 -3.644481129120803742e-02
4.048666665592977942e+00 -3.295735442678565663e-02
3.644611637653452529e+00 -2.966580658021616967e-02
3.277937434849583553e+00 -2.670937567149736167e-02
2.914274826037748234e+00 -2.366127636296322737e-02
2.588501422480304015e+00 -2.106727803304532173e-02
2.322343361340710288e+00 -1.892710053408346721e-02
2.082147528976522111e+00 -1.687889863705134205e-02
1.865678638226616171e+00 -1.528696833322954959e-02
1.670755256016798196e+00 -1.360974386714909265e-02
1.495405357721649953e+00 -1.212732101554442159e-02
1.337776125461084042e+00 -1.098147798426285168e-02
1.182874580958076072e+00 -9.567490156766094572e-03
1.057272210636223564e+00 -8.563507779126877315e-03
9.339921849103132168e-01 -7.638966893898644847e-03
8.062858903932181853e-01 -6.761248286937586623e-03
7.197683831680170563e-01 -5.874162575577778628e-03
6.423430647541977789e-01 -5.313926243073720072e-03
5.731104295320458286e-01 -4.836327554129131977e-03
5.112643527026330403e-01 -4.118369043248821387e-03
1.149942876953519999e+01 -9.191201583808697451e-02
1.049262963140778915e+01 -8.408033333762618411e-02
9.558626752053999809e+00 -7.682266981021933228e-02
8.694265406569684274e+00 -6.997043453739529295e-02
7.896616034801130724e+00 -6.365045741643836352e-02
7.162038465322165592e+00 -5.772103531947234134e-02
6.487077045438188527e+00 -5.243942455739215164e-02
5.868464213208773650e+00 -4.749367055988387015e-02
5.302394308531433786e+00 -4.298817818974397242e-02
4.785609539375402122e+00 -3.892451248518080664e-02
4.314691057754694192e+00 -3.505490167830323245e-02
3.886181051085661586e+00 -3.163710326427214559e-02
3.497061885958241412e+00 -2.839379967148094111e-02
3.110729157791761956e+00 -2.528610590663845845e-02
2.764378076720817479e+00 -2.244914355739784789e-02
2.481128524967383342e+00 -2.021619381645777674e-02
2.225427850111932671e+00 -1.812255380435257024e-02
1.994731157473592198e+00 -1.633595269173476056e-02
1.786919206476046407e+00 -1.451113550901425575e-02
1.599826892535587186e+00 -1.309392164860065551e-02
1.431638262842384046e+00 -1.162888872109708524e-02
1.266261880843309262e+00 -1.031541868235829641e-02
1.132041294311217472e+00 -9.181268509544187467e-03
1.000289302170880967e+00 -8.134202632233827890e-03
8.935922956178515841e-01 -7.413814925217426452e-03
7.712275754567533559e-01 -6.495874710086637499e-03
6.884340101557074876e-01 -5.635204625983741833e-03
6.142772000220233508e-01 -5.100718952859533209e-03
5.480104907610743314e-01 -4.485379081146256657e-03
2.534154115311176292e-01 -2.056941834030337046e-03
1.109980549377171499e+01 -8.891440753375362549e-02
1.012127517637893348e+01 -8.114539068199749794e-02
9.214462517496315286e+00 -7.406114192892440662e-02
8.376239024810280043e+00 -6.754746684635622167e-02
7.603204087751473494e+00 -6.133820348579822196e-02
6.892161383698058863e+00 -5.575072495641616999e-02
6.239443112483042064e+00 -5.060444227394629568e-02
5.641530733385406116e+00 -4.570533130801433114e-02
5.095080986775016640e+00 -4.130275221603287028e-02
4.596479861967542213e+00 -3.744060990641941145e-02
4.142473419946833602e+00 -3.380795300759666111e-02
3.729620450424167011e+00 -3.031601388110002557e-02
3.354931671436116147e+00 -2.737693489984404857e-02
2.983193626894050876e+00 -2.441076133415856497e-02
2.650147093018665689e+00 -2.155340485887659308e-02
2.377959285582460947e+00 -1.955237905694741721e-02
2.132277581997982008e+00 -1.735759448262769525e-02
1.910822003336459129e+00 -1.567167982819408362e-02
1.711332161994538081e+00 -1.392741988300738240e-02
1.531886009594614295e+00 -1.254583657802729214e-02
1.370486714808301310e+00 -1.134731934319983988e-02
1.211945850303919769e+00 -9.888492191316836100e-03
1.083293415822585537e+00 -8.802803367230145268e-03
9.571133841658835406e-01 -7.803361476507010043e-03
8.262818846010667739e-01 -6.897065387009098346e-03
7.376895901647126941e-01 -6.004434953923963592e-03
6.583978975186486338e-01 -5.406912266358237379e-03
5.874152283784055406e-01 -4.892224222975379185e-03
5.240076763443669572e-01 -4.319254605638451518e-03
1.173551749363166330e+01 -9.378035781487090161e-02
1.071111450777281426e+01 -8.582248869839197158e-02
9.760516404824791437e+00 -7.836079664279793633e-02
8.880463496945647961e+00 -7.154028860227568121e-02
8.067797493557884891e+00 -6.501924083788111763e-02
7.319109990454093939e+00 -5.913190370475148588e-02
6.631029234561215624e+00 -5.364333210775713151e-02
5.999942330872443996e+00 -4.861742093771469209e-02
5.422438916392731123e+00 -4.406670547469109661e-02
4.894945897849300565e+00 -3.976730719315140633e-02
4.414046045954558295e+00 -3.590494208263480397e-02
3.976474492011598638e+00 -3.241626987007650840e-02
3.578821461691291006e+00 -2.923125333575526258e-02
3.184041615901204381e+00 -2.603700967815991349e-02
2.860603774843492264e+00 -2.333208296570910695e-02
2.540389267015605856e+00 -2.079608333708169582e-02
2.278809930311227472e+00 -1.871275220372749931e-02
2.042854819883531903e+00 -1.682198050490136057e-02
1.830180897738205914e+00 -1.503906205052978756e-02
1.638796248811521750e+00 -1.336584532570900610e-02
1.466632620626709960e+00 -1.200793672116725642e-02
1.297297686711365028e+00 -1.069314416346244315e-02
1.159933294162150741e+00 -9.467960148920071678e-03
1.025039477602470495e+00 -8.341549252839941878e-03
9.156872690812026816e-01 -7.481157482022556850e-03
7.903526486936136575e-01 -6.427179496763214643e-03
7.055675546073094662e-01 -5.753897684091985321e-03
6.295795358560257737e-01 -5.179204596660868902e-03
5.617320997910359992e-01 -4.678701120534489895e-03
5.009993810904200817e-01 -4.158048327653535506e-03
1.132908426251375289e+01 -9.075972154609465714e-02
1.033332779205257879e+01 -8.300956819844790280e-02
9.410157893855446432e+00 -7.569268919013215358e-02
8.556419796863998783e+00 -6.898912112211173786e-02
7.768891527752034065e+00 -6.278032904256175550e-02
7.044001088708129465e+00 -5.695765615763842549e-02
6.378390781563127554e+00 -5.164579869599622564e-02
5.768579715057533086e+00 -4.676674733967656900e-02
5.210860808113928933e+00 -4.227732520463881039e-02
4.701797642295504787e+00 -3.834583289863724431e-02
4.238178552116940168e+00 -3.447945847443599499e-02
3.816464311762036488e+00 -3.117128349582800814e-02
3.433647454152129797e+00 -2.795427179525913214e-02
3.053712922064161894e+00 -2.497335683975516335e-02
2.713177876906815555e+00 -2.209457632529338370e-02
2.434851228137657309e+00 -1.990487123231281935e-02
2.183590805932730028e+00 -1.788640020963676303e-02
1.957005095018397256e+00 -1.610623089373051237e-02
1.752876805038648733e+00 -1.428000676583624819e-02
1.569193894355246144e+00 -1.282259026291756275e-02
1.404050857021305276e+00 -1.163326321785058438e-02
1.241695276657667879e+00 -1.023454337058980583e-02
1.110013987632070043e+00 -9.062922470778616776e-03
9.807313484136501724e-01 -7.989938090947454677e-03
8.467676592313143624e-01 -7.050333755310730401e-03
7.559984428991457506e-01 -6.154229740737383533e-03
6.747653182266407645e-01 -5.508292380801289509e-03
6.020562280633144914e-01 -4.951514260807201098e-03
5.370916130465458460e-01 -4.534003929911303334e-03
1.197568647716117418e+01 -9.578139162171926679e-02
1.093374808262066189e+01 -8.767953241342790749e-02
9.966154724050063862e+00 -8.008618743884060587e-02
9.070158010579314478e+00 -7.305391458377495650e-02
8.242221556042430564e+00 -6.657504714610650021e-02
7.479257302496165494e+00 -6.053709612843973659e-02
6.777765815475028433e+00 -5.489640616745362217e-02
6.134218546467935518e+00 -4.972470899077802847e-02
5.544893691775132361e+00 -4.497813761183438314e-02
5.006561630735212098e+00 -4.064412707212818748e-02
4.515634274945239390e+00 -3.681076820146134826e-02
4.068608850624875650e+00 -3.308737778720887562e-02
3.662440249586160324e+00 -2.991859338908468488e-02
3.293855617707630579e+00 -2.688130530959516665e-02
2.928270398598843194e+00 -2.403993945892550152e-02
2.600913575671766509e+00 -2.117607360022957796e-02
2.333452286601468639e+00 -1.914830438790380077e-02
2.092030503370343020e+00 -1.710288839978753653e-02
1.874499260374498322e+00 -1.541994717274460663e-02
1.678636699696971935e+00 -1.367147008291019240e-02
1.502401826014204245e+00 -1.242044005350164196e-02
1.344024187404832649e+00 -1.117316547786300664e-02
1.188403348027951223e+00 -9.784398311899160719e-03
1.062176594360208615e+00 -8.671663132346608960e-03
9.383469870185169315e-01 -7.643908225140292299e-03
8.100176010411384020e-01 -6.753378914039209757e-03
7.230871947445186576e-01 -5.888867748151515452e-03
6.452743270333891612e-01 -5.265890958253209922e-03
5.757358245821616594e-01 -4.730360771082805539e-03
5.136081201995084111e-01 -4.357096042715621377e-03
1.156246196265475135e+01 -9.255982364249304428e-02
1.054936493926992469e+01 -8.469870045735951314e-02
9.609535137017836348e+00 -7.729391422843813475e-02
8.740175631130790990e+00 -7.052498945717901313e-02
7.937757026076765143e+00 -6.417141795863018361e-02
7.198950182381949503e+00 -5.814969437440049155e-02
6.520223598848698288e+00 -5.283308211197739607e-02
5.898115906256633956e+00 -4.783977311503478241e-02
5.329015067372083081e+00 -4.333578226331274985e-02
4.809435872281520474e+00 -3.909486314534126733e-02
4.336008878529122867e+00 -3.523562549156786239e-02
3.905241563040588559e+00 -3.183132600805452239e-02
3.514100996383670683e+00 -2.872910382584035333e-02
3.125800457787612618e+00 -2.564752101287012462e-02
2.777698922373972756e+00 -2.269965341162910599e-02
2.492996857122051768e+00 -2.049355707410795494e-02
2.236055453922481284e+00 -1.842171847907463425e-02
2.004162721382424017e+00 -1.653932665192741139e-02
1.795370346752423574e+00 -1.466840754123117235e-02
1.607356834955309788e+00 -1.309395840870052063e-02
1.438365997527512041e+00 -1.186489674740161607e-02
1.272202562459214370e+00 -1.060644167919177518e-02
1.137310192964477551e+00 -9.354748155333183351e-03
1.004939014075800330e+00 -8.192350364802555504e-03
8.977388857297227132e-01 -7.479739103424462576e-03
7.747940527889720652e-01 -6.460398088164440167e-03
6.915898072356860826e-01 -5.625254447620069154e-03
6.170905975711450386e-01 -5.027842667359648694e-03
5.505150659590314355e-01 -4.759386823793922833e-03
2.545721632078934427e-01 -2.070106243751063547e-03
1.116030012326402776e+01 -8.937737464157628764e-02
1.017565967410728689e+01 -8.176974258646665938e-02
9.263324297181371847e+00 -7.449853205857699667e-02
8.420133460206750797e+00 -6.791573231386417719e-02
7.642717744039314809e+00 -6.181650479580082930e-02
6.927510973478543832e+00 -5.609639008089377377e-02
6.271096197689285390e+00 -5.080672856020355260e-02
5.670031105963002638e+00 -4.601316655913579440e-02
5.120530876398104780e+00 -4.162948730690403665e-02
4.619217149660537203e+00 -3.753377409078047927e-02
4.162826296127374093e+00 -3.385890572194712178e-02
3.747791293527533707e+00 -3.066749782827270579e-02
3.371187131170769291e+00 -2.742804951580951958e-02
2.997603052763599063e+00 -2.446928140458375089e-02
2.662911568416272079e+00 -2.170652228421683996e-02
2.389268520940022622e+00 -1.948514821628282226e-02
2.142426263643127271e+00 -1.762143622190091852e-02
1.919871185430695126e+00 -1.583832519494517491e-02
1.719418217633269297e+00 -1.401934771520031014e-02
1.539074656497086302e+00 -1.272851250726148367e-02
1.376907720084159070e+00 -1.130499425319684940e-02
1.217626758556710209e+00 -1.013163154280108044e-02
1.088321572722910524e+00 -8.933895176938322358e-03
9.615528111838362868e-01 -7.824286908538985105e-03
8.300963517447301765e-01 -6.906389147430314242e-03
7.410917269527649287e-01 -6.034978548507733895e-03
6.614309313637324328e-01 -5.367102002295014336e-03
5.900973684819021958e-01 -4.793056532176495112e-03
5.263935856870635144e-01 -4.541408212026296076e-03
1.180003749630892429e+01 -9.435834855744075489e-02
1.076922318139247103e+01 -8.641641482996847978e-02
9.812710192516659546e+00 -7.883472789820908377e-02
8.927351688607641833e+00 -7.185072992648014467e-02
8.109809321314866537e+00 -6.555589426116846530e-02
7.356835260654015940e+00 -5.958568960945075793e-02
6.664908016911550881e+00 -5.399610753835119153e-02
6.030358630388416685e+00 -4.897888115231726486e-02
5.449647103847483187e+00 -4.420367940274524260e-02
4.919313603046719052e+00 -3.993233064834160462e-02
4.435898575331115978e+00 -3.612631213811348663e-02
3.996010188384722994e+00 -3.247549226189367505e-02
3.596309364225790617e+00 -2.933135050272577329e-02
3.199431218046141279e+00 -2.613926572786388208e-02
2.874365743702123055e+00 -2.353734090351814606e-02
2.552552185710625032e+00 -2.094419199823189387e-02
2.289677621681392772e+00 -1.870405822928593656e-02
2.052558836416357391e+00 -1.678105235301989573e-02
1.838816614690891305e+00 -1.513747580375359066e-02
1.646521010299128340e+00 -1.339446893927411994e-02
1.473501799324089978e+00 -1.220027409853987298e-02
1.303369203474048499e+00 -1.072334104563696378e-02
1.165356581271330016e+00 -9.664366169755387453e-03
1.029789899946118359e+00 -8.419263175284588674e-03
9.199179033969686614e-01 -7.467579268010634749e-03
7.940412503328336813e-01 -6.500877104263693557e-03
7.088061958630176296e-01 -5.755302891048520893e-03
6.324817954233074024e-01 -5.113900080299884146e-03
5.643181942805517437e-01 -4.557383739979090943e-03
5.032732093283149855e-01 -4.320646903948775243e-03
1.139104794049082692e+01 -9.117610848664345347e-02
1.038908769375177243e+01 -8.336067544928517370e-02
9.460183077913402627e+00 -7.618945018942151204e-02
8.601434823913715277e+00 -6.934712115282724854e-02
7.809281913821136456e+00 -6.305781226874290768e-02
7.080256859734186392e+00 -5.734385464271895411e-02
6.410928136764989738e+00 -5.193919895330936093e-02
5.797630122296739685e+00 -4.701642395853126294e-02
5.236902574274938438e+00 -4.253308724120662826e-02
4.725199208235904003e+00 -3.837540312422521582e-02
4.259086150636822943e+00 -3.458415030654338890e-02
3.835161142644695431e+00 -3.120126022632266349e-02
3.450374678292452479e+00 -2.822797075174000511e-02
3.068469382164308534e+00 -2.493836046949350280e-02
2.726197135929176785e+00 -2.229387536553333743e-02
2.446490270587382110e+00 -1.987445339264346661e-02
2.193979952879732132e+00 -1.799163372334769417e-02
1.966270908898688496e+00 -1.610224884721726119e-02
1.761145252097155778e+00 -1.440364723473478575e-02
1.576593345920845879e+00 -1.279146208348412236e-02
1.410604402112063616e+00 -1.146538977156387647e-02
1.247505762186714495e+00 -1.026878637285759052e-02
1.115180723262183093e+00 -9.213810866348801087e-03
9.852692050768203647e-01 -8.029505963170107188e-03
8.506653726258197601e-01 -7.074733333214123544e-03
7.594827560987800208e-01 -6.197216454875042330e-03
6.778805609119327169e-01 -5.482889783323306732e-03
6.048389309291291038e-01 -4.862991200418296210e-03
5.395573777946303107e-01 -4.533226961057119746e-03
1.204173976764636578e+01 -9.625743028820341052e-02
1.099316363739453628e+01 -8.811671545196013422e-02
1.001961468444606496e+01 -8.054689015049780465e-02
9.118114745745360850e+00 -7.342094601092327699e-02
8.285362281047282451e+00 -6.682367026017194123e-02
7.518017925031311499e+00 -6.066355786583346038e-02
6.812476079346730273e+00 -5.514955654861242174e-02
6.165273214740969898e+00 -5.001908009952187734e-02
5.572843003023429276e+00 -4.519354829401926732e-02
5.031539418897802207e+00 -4.088660564215022830e-02
4.537949548786543552e+00 -3.682206223152483665e-02
4.088566318761090557e+00 -3.320903883222830338e-02
3.680301264920270654e+00 -2.987963519401668280e-02
3.309854780498449500e+00 -2.687039423633296939e-02
2.942434106219161460e+00 -2.392798456361249632e-02
2.613381511446294159e+00 -2.128033648438379388e-02
2.344577152148918930e+00 -1.903164313713058206e-02
2.101990010831555455e+00 -1.725365836854843293e-02
1.883342277352799687e+00 -1.544837917240245509e-02
1.686541783220420143e+00 -1.372999730832331206e-02
1.509467255854678891e+00 -1.237205271074299368e-02
1.350272249348581699e+00 -1.095518022346934732e-02
1.193955028363548276e+00 -9.816499609890966954e-03
1.067124975110993468e+00 -8.779999325201268828e-03
9.427038920577184289e-01 -7.646113913654288032e-03
8.137493116890586187e-01 -6.742700761240952127e-03
7.264074447119091005e-01 -5.901814417365557064e-03
6.482666896839435200e-01 -5.214323667898753539e-03
5.783996941191262842e-01 -4.619209387931346757e-03
5.159537641779612382e-01 -4.297948688949071623e-03
1.162585625631239594e+01 -9.303689445046212092e-02
1.060635653705389458e+01 -8.504976120586349442e-02
9.660856233183698905e+00 -7.769004501042175992e-02
8.786217266639194889e+00 -7.076673818195053367e-02
7.979019101185941487e+00 -6.438750955242028562e-02
7.235943192425117410e+00 -5.857011488402572019e-02
6.553476337737615509e+00 -5.307420048423622250e-02
5.927956737612955607e+00 -4.809581043316435434e-02
5.355717274308472220e+00 -4.338210255833666734e-02
4.833301476483184089e+00 -3.917907687379320464e-02
4.357387532039892264e+00 -3.540883047426270774e-02
3.924374861697538464e+00 -3.182126714387586291e-02
3.531161275730799520e+00 -2.869454190871290056e-02
3.140871757783463725e+00 -2.557854501898066540e-02
2.791051898466609948e+00 -2.275514660625122323e-02
2.504964042953444991e+00 -2.041613996116804081e-02
2.246683057733029010e+00 -1.822514709867413540e-02
2.013698217017709791e+00 -1.632714213691894428e-02
1.803821487028801185e+00 -1.481733851324528069e-02
1.614943726281175662e+00 -1.308905483500372169e-02
1.445125740346276944e+00 -1.182435624584527757e-02
1.278143244075119256e+00 -1.035191299298519885e-02
1.142605171788604101e+00 -9.404448210101669717e-03
1.009627317948003533e+00 -8.249265686869415928e-03
9.018873092038078854e-01 -7.420322914211358555e-03
7.783605301211905525e-01 -6.421349012525090147e-03
6.947468301911015054e-01 -5.612863203533459237e-03
6.199608305379505913e-01 -4.950738694506367013e-03
5.530608653252968576e-01 -4.440716720123459929e-03
2.557289148846692561e-01 -2.082910354481787990e-03
1.122110930738712220e+01 -8.982149836508869500e-02
1.023037509408146484e+01 -8.212164483054221198e-02
9.312505455730498483e+00 -7.492185961246695947e-02
8.464264741246402934e+00 -6.827020486587460912e-02
7.682345521025235158e+00 -6.197846281532595758e-02
6.963063429730778964e+00 -5.624456133930756663e-02
6.303030819287316788e+00 -5.099635948322078088e-02
5.698575569386779449e+00 -4.620156229966049244e-02
5.146099678790521104e+00 -4.172912168186992954e-02
4.642190853722654609e+00 -3.761579248240396606e-02
4.183349112197593200e+00 -3.388932325339617802e-02
3.766174633079032663e+00 -3.053075725098191445e-02
3.387584390844086801e+00 -2.747047765405899802e-02
3.012045861427336657e+00 -2.437669373371073936e-02
2.675676043813878913e+00 -2.185636199631327617e-02
2.400720580634067680e+00 -1.940844088527150096e-02
2.152578539245844080e+00 -1.752082689835675680e-02
1.928975115937603402e+00 -1.562500996466941947e-02
1.727504273272001400e+00 -1.410893627459076406e-02
1.546305281955829614e+00 -1.257199450141127488e-02
1.383353342286190557e+00 -1.110576391509313435e-02
1.223307666809501093e+00 -9.876906359966953347e-03
1.093402156425526961e+00 -8.969071100294200363e-03
9.659985686916354730e-01 -7.842936917607054581e-03
8.339146666191290524e-01 -6.863115391266856082e-03
7.444938637408172744e-01 -6.064226899726456350e-03
6.644650516886259073e-01 -5.324001754530669796e-03
5.928066665573058502e-01 -4.688919871075378221e-03
5.288202088217927033e-01 -4.288516400793946672e-03
1.186491365553587940e+01 -9.487006417305372807e-02
1.082759296301470719e+01 -8.669299658281826026e-02
9.865191291781156835e+00 -7.929420147233112726e-02
8.974482318551595839e+00 -7.214412163662706212e-02
8.152205631739574798e+00 -6.568125855170023342e-02
7.394913830645608144e+00 -5.965966403101597565e-02
6.698988123974390696e+00 -5.415358034441897228e-02
6.060833909132875341e+00 -4.898524009812399438e-02
5.476999367128954965e+00 -4.432844252632194698e-02
4.943833571496108803e+00 -4.008763911025719356e-02
4.457805209265700341e+00 -3.605945278847604019e-02
4.015581904283757275e+00 -3.252442378228839054e-02
3.613847033813787135e+00 -2.922353214018543616e-02
3.214913209205791489e+00 -2.612222959490765814e-02
2.888234858181883524e+00 -2.334237977678152096e-02
2.564725160039950325e+00 -2.076471623707453959e-02
2.300587635975314793e+00 -1.854114748336749621e-02
2.062284419257654822e+00 -1.659814681725208310e-02
1.847516661785791214e+00 -1.495286129522722419e-02
1.654245771786734931e+00 -1.341898188404499689e-02
1.480420692597690158e+00 -1.198699091868066224e-02
1.309454643253899375e+00 -1.046268224277146185e-02
1.170779868380509514e+00 -9.477740148431853737e-03
1.034574110603624364e+00 -8.453134574850027991e-03
9.241841596730462349e-01 -7.450767887989367434e-03
7.977304915299245902e-01 -6.509742919395650543e-03
7.120448371187257930e-01 -5.754594616649319309e-03
6.353933777502649427e-01 -5.044596350461377082e-03
5.669062035890199969e-01 -4.430490525559851317e-03
5.056188056709917111e-01 -4.045365881184231037e-03
1.145327801620182662e+01 -9.155938583561298860e-02
1.044504492447486221e+01 -8.367447028629544648e-02
9.510580403559597329e+00 -7.634525108652225056e-02
8.646579820007287864e+00 -6.963605289000875109e-02
7.849824938712818501e+00 -6.332456551862539196e-02
7.116646215719450552e+00 -5.741802861454798484e-02
6.443548271688093187e+00 -5.208630394616442505e-02
5.826902999390569882e+00 -4.716424095677578671e-02
5.263063683407176896e+00 -4.259874313745266872e-02
4.748616289520834144e+00 -3.837792504318904979e-02
4.280042714122742176e+00 -3.468325757860569319e-02
3.853896025935739988e+00 -3.112542445658367588e-02
3.467101902432775162e+00 -2.801960645950290693e-02
3.083246095116135788e+00 -2.489694010572894578e-02
2.739304574356741018e+00 -2.214550629350672123e-02
2.458166491724303349e+00 -1.983965026222547431e-02
2.204387892459512166e+00 -1.783839456767501858e-02
1.975574392771474841e+00 -1.584882375883815003e-02
1.769438929067794097e+00 -1.430474241071816831e-02
1.584001461831418656e+00 -1.275857378920727293e-02
1.417214179985209599e+00 -1.129190033217768521e-02
1.253324863647171439e+00 -9.961888013632694272e-03
1.120347958220034634e+00 -9.018712805977048899e-03
9.898420015905844416e-01 -8.045252386602948572e-03
8.545905225855360277e-01 -6.811439782360057676e-03
7.629719427505872176e-01 -6.169428642003265892e-03
6.809958035972245582e-01 -5.458641382077742028e-03
6.076285813348550890e-01 -4.773845409212372840e-03
5.420638020297335880e-01 -4.289455537884034365e-03
1.210814579149078440e+01 -9.678153255580243530e-02
1.105283870894451681e+01 -8.857169849818311014e-02
1.007330867715487521e+01 -8.080883119416687466e-02
9.166402991248469689e+00 -7.378633678882044744e-02
8.328685972832523987e+00 -6.716149391465403573e-02
7.556888880777050232e+00 -6.087763435750397079e-02
6.847373938070405508e+00 -5.529389058140637969e-02
6.196561697643552691e+00 -5.008261255974192500e-02
5.600845774073591521e+00 -4.538751554055008020e-02
5.056592302751964141e+00 -4.096357835696589483e-02
4.560388541555442821e+00 -3.692619631085108933e-02
4.108693102164863831e+00 -3.340372987817889078e-02
3.698296417853754736e+00 -2.993450749080589501e-02
3.325925085579306550e+00 -2.695532614863161563e-02
2.956611165102599692e+00 -2.388333749411701568e-02
2.625884939139756291e+00 -2.135984883248972718e-02
2.355764389157662286e+00 -1.901038603986705822e-02
2.111949518292768335e+00 -1.712241910839222905e-02
1.892271442955969274e+00 -1.522856978305899694e-02
1.694459324617312523e+00 -1.377286852655919790e-02
1.516562225228061056e+00 -1.228949287103114039e-02
1.356605417761812538e+00 -1.083238950137638788e-02
1.199510673888317225e+00 -9.564502762051851209e-03
1.072078612288886346e+00 -8.670652076130642635e-03
9.470670059636340232e-01 -7.738804412497364560e-03
8.175084050781402656e-01 -6.545741633776558897e-03
7.297336225478932015e-01 -5.931776595470775702e-03
6.512590523344977678e-01 -5.265377655393422597e-03
5.810678682169629905e-01 -4.609007938516224839e-03
5.183007849306664472e-01 -4.136312563846777056e-03
1.168953122959009860e+01 -9.354402829206798220e-02
1.066359084967805515e+01 -8.549012941142365707e-02
9.712343986734943257e+00 -7.807915629289187420e-02
8.832482739247630832e+00 -7.119889570895741870e-02
8.020597809141413848e+00 -6.472037614943390582e-02
7.273269951215562301e+00 -5.875595419976058914e-02
6.586935192397525007e+00 -5.325309429471544037e-02
5.957861993400914713e+00 -4.821281762163314583e-02
5.382583421646192079e+00 -4.362280498893349179e-02
4.857342237079070202e+00 -3.946043609206573155e-02
4.378866543646365628e+00 -3.554397276857197002e-02
3.943589871773291122e+00 -3.200809651148757429e-02
3.548355427774844806e+00 -2.872809423556833830e-02
3.156073837748621269e+00 -2.570690730885636169e-02
2.804463427522562391e+00 -2.268818966249323832e-02
2.516931228784838659e+00 -2.053771105958136084e-02
2.257379510281467550e+00 -1.822459804988228391e-02
2.023233712652995120e+00 -1.631118973615050191e-02
1.812337955113725974e+00 -1.463143680935208996e-02
1.622531700697970480e+00 -1.326958428839227974e-02
1.451910237664824521e+00 -1.178795463614467839e-02
1.284122489744538020e+00 -1.026867289311358435e-02
1.147900152130652884e+00 -9.298768115039972998e-03
1.014325675789393255e+00 -8.239665399650821301e-03
9.060416135602173959e-01 -7.208233662037736786e-03
7.819548071266911871e-01 -6.290192022852247010e-03
6.979174684705052867e-01 -5.700831572995221537e-03
6.228310635047562549e-01 -5.078377845450479829e-03
5.556081117388610435e-01 -4.313327272406323673e-03
2.568863527955074777e-01 -2.081489054800380115e-03
1.128221393809727857e+01 -9.046776946707568712e-02
1.028531629904829714e+01 -8.265653881152101867e-02
9.361930020480521364e+00 -7.538110939005408795e-02
8.508529027167774927e+00 -6.858462730773545735e-02
7.722122397245661851e+00 -6.243508878974948079e-02
6.998744093383667320e+00 -5.668908720741945573e-02
6.335046253481109169e+00 -5.134935492887118813e-02
5.727287795642133972e+00 -4.631292335127090015e-02
5.171786647031436424e+00 -4.190901803338456522e-02
4.665169465719689157e+00 -3.797575138288898644e-02
4.203889159398302766e+00 -3.422064425484516725e-02
3.784561645149126630e+00 -3.069086970201249931e-02
3.403997257403922561e+00 -2.775872410262416115e-02
3.026567032930855827e+00 -2.458463636843294733e-02
2.688526350719598224e+00 -2.188440200258440563e-02
2.412195010744588863e+00 -1.963460659022317131e-02
2.162802283939587067e+00 -1.762935412479985434e-02
1.938091064044975109e+00 -1.563998930986111591e-02
1.735641429556679771e+00 -1.406209843320875910e-02
1.553535907414572703e+00 -1.271835339244019661e-02
1.389830226232728005e+00 -1.120860066694736451e-02
1.229021892497276447e+00 -9.846649116615400349e-03
1.098482740128143620e+00 -8.924281323288723103e-03
9.704462804307629753e-01 -7.912642126029023268e-03
8.377763543244001188e-01 -6.696523887492142509e-03
7.479244732080194691e-01 -6.032203449249612208e-03
6.675081226282351121e-01 -5.463368584950492254e-03
5.955159646327095047e-01 -4.892238255000962328e-03
5.312468319565218922e-01 -4.338516614287074059e-03
1.193009027010586287e+01 -9.545862470641232334e-02
1.088622117694064073e+01 -8.736291058783189623e-02
9.917867825242442592e+00 -7.978469313224434423e-02
9.021856279000955325e+00 -7.279944590920231495e-02
8.194713434146603248e+00 -6.620292978141277540e-02
7.433059468015549953e+00 -6.013054321861400348e-02
6.733214092221735392e+00 -5.449916841715186921e-02
6.091536097082056678e+00 -4.939030613260336072e-02
5.504448485892466714e+00 -4.471642048602628844e-02
4.968425041066146797e+00 -4.034522660184811094e-02
4.479812268149939491e+00 -3.639375676233201629e-02
4.035254344201439025e+00 -3.287380555707358071e-02
3.631455860222577492e+00 -2.951810537109492844e-02
3.230453735596192200e+00 -2.629669128201546704e-02
2.902103972661643994e+00 -2.354922567065137820e-02
2.577000236977961656e+00 -2.087955001366292168e-02
2.311532691223425307e+00 -1.878282958973567784e-02
2.072048439892162364e+00 -1.681991912114981155e-02
1.856260201164927182e+00 -1.499939261127765031e-02
1.662034053189276994e+00 -1.356735091938052543e-02
1.487339585871290337e+00 -1.217912718365164911e-02
1.315581026455084013e+00 -1.060650749389235002e-02
1.176231794399902331e+00 -9.596480388692461144e-03
1.039358321261130369e+00 -8.461770309209063270e-03
9.284626585854722780e-01 -7.597434837312098260e-03
8.014262450870101029e-01 -6.416013327940217441e-03
7.153129583929805912e-01 -5.781359518457717533e-03
6.383158921120930529e-01 -5.259538283497633589e-03
5.694942128974881390e-01 -4.714537975956826187e-03
5.079644020136683258e-01 -4.176475462272199492e-03
1.151579010133492886e+01 -9.237175166077843391e-02
1.050120194654820693e+01 -8.447564873441823496e-02
9.561139725017090640e+00 -7.694382978233280101e-02
8.691997502020623045e+00 -7.013760804023450035e-02
7.890599685573977951e+00 -6.373806829556386000e-02
7.153244717935557162e+00 -5.790411720601990053e-02
6.476338164063292879e+00 -5.246818535810793271e-02
5.856247326629425487e+00 -4.748875323960084077e-02
5.289397426489485632e+00 -4.291459012287918151e-02
4.772187653016182196e+00 -3.887958129237924221e-02
4.301129633466688418e+00 -3.497694509717141909e-02
3.872746579457569283e+00 -3.154891799890860438e-02
3.483969643701795071e+00 -2.829540499883463622e-02
3.098150079237764309e+00 -2.533461793830808079e-02
2.752458635783559426e+00 -2.232854058322596841e-02
2.469872136137008400e+00 -2.018315438241698873e-02
2.214853034672026766e+00 -1.814278806690355558e-02
1.984886324224623078e+00 -1.609474286624283310e-02
1.777772289543098294e+00 -1.438518267976112569e-02
1.591436866885148627e+00 -1.302323148943573296e-02
1.423823957858355360e+00 -1.162195567797195093e-02
1.259189988051619302e+00 -1.015481195519734800e-02
1.125558984743854962e+00 -9.194430815951027194e-03
9.944147981043485185e-01 -8.111567864095907757e-03
8.585354899804468198e-01 -6.857885036691900582e-03
7.665025159719870418e-01 -6.144198823274464247e-03
6.841419832303934356e-01 -5.536419321672425564e-03
6.104198391282061875e-01 -5.039797053556668155e-03
5.445702262648369762e-01 -4.549586825528447245e-03
1.217487503542288785e+01 -9.742559064441694283e-02
1.111281665299830301e+01 -8.919299803341167177e-02
1.012726388627828555e+01 -8.146037680841711204e-02
9.214863371620944932e+00 -7.430515202464035851e-02
8.372188726795164015e+00 -6.765085897970289641e-02
7.595969163118882150e+00 -6.148711821097210123e-02
6.882411636038034075e+00 -5.583348191568032054e-02
6.227946522930094098e+00 -5.054076702348285488e-02
5.629002829948321462e+00 -4.567463207533570269e-02
5.081783318749230283e+00 -4.126039693973442002e-02
4.582869267681637382e+00 -3.735237067354379992e-02
4.128819885568636217e+00 -3.356228111281885085e-02
3.716297357529128043e+00 -3.036018850477828837e-02
3.342034267714051765e+00 -2.727066950401344989e-02
2.970857763603844237e+00 -2.423951337079821231e-02
2.638484989539958026e+00 -2.153416107276438091e-02
2.366951626166404754e+00 -1.939247677525539337e-02
2.121981618742005971e+00 -1.739175343660157719e-02
1.901200608559138638e+00 -1.540723683972449951e-02
1.702428072661631209e+00 -1.379339873037219513e-02
1.523674172335496513e+00 -1.247750079592115785e-02
1.362949805884463128e+00 -1.111274611570588038e-02
1.205116480095325571e+00 -9.712045563729756331e-03
1.077053724532061718e+00 -8.807008919462309959e-03
9.514301198695495065e-01 -7.771343973885742884e-03
8.212869673630327494e-01 -6.561667734672790679e-03
7.330998913377234638e-01 -5.877967214847496132e-03
6.542556502391895235e-01 -5.361736226468372460e-03
5.837378786520638352e-01 -4.824690511206032768e-03
5.206486996158519176e-01 -4.358013667962195963e-03
1.175350539517697079e+01 -9.417828844999996674e-02
1.072121942008583062e+01 -8.622126231938585794e-02
9.763984496371440613e+00 -7.858950922737086009e-02
8.878988660530508170e+00 -7.164863652186942433e-02
8.062288909479651267e+00 -6.523876088728901290e-02
7.310675034821438878e+00 -5.921807627383502554e-02
6.620502507852626728e+00 -5.372631259470768417e-02
5.987985643307278671e+00 -4.862404480332063739e-02
5.409526603203559603e+00 -4.399792420012370309e-02
4.881429402488201674e+00 -3.968934554506775569e-02
4.400446348819540887e+00 -3.575596228680510968e-02
3.962904789837320418e+00 -3.230655460981871063e-02
3.565626758638128280e+00 -2.906036553074681922e-02
3.171295104683975019e+00 -2.582106608872638404e-02
2.817888558242050756e+00 -2.291899721375360161e-02
2.528977047430777780e+00 -2.057373257829872917e-02
2.268084048499344085e+00 -1.852553580853295162e-02
2.032820641792779437e+00 -1.659693909160951664e-02
1.820855035799709754e+00 -1.474250247570716051e-02
1.630181503091933770e+00 -1.331597377554367273e-02
1.458702750784847568e+00 -1.198495278161862410e-02
1.290117927773597017e+00 -1.048722658459797646e-02
1.153248495400289730e+00 -9.494530267049827721e-03
1.019027529829769296e+00 -8.325540827897749685e-03
9.101959179166270175e-01 -7.295002234740632398e-03
7.855678977909149596e-01 -6.276209411108072539e-03
7.011598017800848570e-01 -5.619021477131717034e-03
6.257056238640401613e-01 -5.127874941554837716e-03
5.581574259504334945e-01 -4.488519985912722832e-03
2.580447389319422413e-01 -2.103246815152160203e-03
1.134368741372523814e+01 -9.106094480583931672e-02
1.034054266206656258e+01 -8.321253340447185010e-02
9.411520290829736624e+00 -7.590794520601874817e-02
8.553170946168517474e+00 -6.902406021433246663e-02
7.762140791684311480e+00 -6.282301950744884067e-02
7.034665890329881321e+00 -5.695935484450832809e-02
6.367232273893355554e+00 -5.163553181140909804e-02
5.756064870600352990e+00 -4.661560715986669962e-02
5.197595841177303555e+00 -4.228399617514718573e-02
4.688312836659449090e+00 -3.811085330655811926e-02
4.224551122184750263e+00 -3.437180666506237797e-02
3.803059529091976199e+00 -3.104953192593858102e-02
3.420556316519100637e+00 -2.781971417796294185e-02
3.041202037707433803e+00 -2.484116707329289686e-02
2.701380331648359778e+00 -2.210233976474761802e-02
2.423716892422983271e+00 -1.976826692619109913e-02
2.173072908232827505e+00 -1.774494009118631616e-02
1.947239587081007750e+00 -1.585444484995666634e-02
1.743792145821190021e+00 -1.410984244443806886e-02
1.560819437441322455e+00 -1.267848807451440844e-02
1.396307175730015615e+00 -1.150222085234204987e-02
1.234757055936779979e+00 -1.001655861185323480e-02
1.103612532603751806e+00 -9.079537888747966218e-03
9.749185375383283558e-01 -7.961410590842434368e-03
8.416380420296711851e-01 -6.726963533328841026e-03
7.513728256090239643e-01 -5.988962673531829720e-03
6.705875675701283845e-01 -5.356014125699646959e-03
5.982618461194953996e-01 -4.892448614118092946e-03
5.336758536469302650e-01 -4.352489659313856299e-03
1.199558440141170124e+01 -9.613156403416495133e-02
1.094521107212466582e+01 -8.798788131573649640e-02
9.970864119427501393e+00 -8.036207594304801971e-02
9.069404115577778924e+00 -7.319716232262118982e-02
8.237406994343922761e+00 -6.662431758154807593e-02
7.471393615215600192e+00 -6.054384346218796842e-02
6.767564827674117822e+00 -5.493639799253862560e-02
6.122335875800761329e+00 -4.973073533889722092e-02
5.532110539999536947e+00 -4.491740523987498152e-02
4.993142824767394572e+00 -4.056384779567693416e-02
4.501881537373457753e+00 -3.668819718392327817e-02
4.054963803126590882e+00 -3.296382222573342874e-02
3.649109270414861772e+00 -2.978397797437733197e-02
3.246077188408203806e+00 -2.637464890787925495e-02
2.916069730255324011e+00 -2.385460815239411753e-02
2.589348312590220580e+00 -2.109100386618371209e-02
2.322506478325217838e+00 -1.901901701348976403e-02
2.081890480583201697e+00 -1.705120324955419417e-02
1.865019245000149040e+00 -1.514253810383992850e-02
1.669863872528690063e+00 -1.364264894290082193e-02
1.494301276324115912e+00 -1.215022175988216512e-02
1.321707409656269094e+00 -1.085159583342810465e-02
1.181708580893849447e+00 -9.670334749448190187e-03
1.044185256476218182e+00 -8.568207224658596841e-03
9.327535038339114237e-01 -7.609861046313521477e-03
8.051219986440955045e-01 -6.417616844553925178e-03
7.185974245564277219e-01 -5.711321860902181247e-03
6.412726252505009938e-01 -5.219747256876906306e-03
5.721214446233002793e-01 -4.663369806381430054e-03
5.102907389185460385e-01 -4.135023276707209920e-03
1.157872710271690231e+01 -9.291046781269818311e-02
1.055780770715954908e+01 -8.492800075852242891e-02
9.611917984148075078e+00 -7.753328225656147543e-02
8.737628911170402191e+00 -7.062946362912983500e-02
7.931477719453158493e+00 -6.407588418258354512e-02
7.189913102858478844e+00 -5.832747382775566036e-02
6.509257913545260621e+00 -5.284302003578809220e-02
5.885799977114110071e+00 -4.780622575919894757e-02
5.315821684534867586e+00 -4.322478310071075497e-02
4.795774883407215583e+00 -3.904770545110781282e-02
4.322285609716735699e+00 -3.511700449666629864e-02
3.891661587810913758e+00 -3.173882994379418482e-02
3.500859764847378486e+00 -2.856959147882820460e-02
3.113054063359393275e+00 -2.530838641444954976e-02
2.765667752450054362e+00 -2.250921879940085898e-02
2.481678357274936353e+00 -2.014358042230696838e-02
2.225318176884540922e+00 -1.806450396398823557e-02
1.994305746488742814e+00 -1.634253418413500122e-02
1.786105725679835388e+00 -1.446293102160462613e-02
1.598907969628214909e+00 -1.303795770691549942e-02
1.430491163451915515e+00 -1.163985536307560360e-02
1.265055112456066944e+00 -1.035010007186607829e-02
1.130819910472533607e+00 -9.257660694466093160e-03
9.990281019186326716e-01 -8.177021855772674541e-03
8.624840055942486483e-01 -6.903300586540610587e-03
7.700330891933869770e-01 -6.115952696149188662e-03
6.873028791547343141e-01 -5.438439763729735477e-03
6.132149697045463643e-01 -4.976449264623769922e-03
5.470441982350322530e-01 -4.353269111875662269e-03
1.224194048957249414e+01 -9.805460461817469553e-02
1.117326727789017404e+01 -8.969548228144506863e-02
1.018156680407018655e+01 -8.201963406177593952e-02
9.263517929939993678e+00 -7.481335655147816621e-02
8.416015496192709833e+00 -6.802483833461192564e-02
7.635255241009697436e+00 -6.182158566495149499e-02
6.917631374613633533e+00 -5.606941711155545571e-02
6.259534941442737477e+00 -5.083291004644660549e-02
5.657233829707434047e+00 -4.595423194814053647e-02
5.107074123823065470e+00 -4.155159658412265616e-02
4.605573730440761793e+00 -3.741422195688832303e-02
4.149139980980095288e+00 -3.371366938952898018e-02
3.734424063201780886e+00 -3.034964325825465978e-02
3.358220369065464173e+00 -2.727247591356966872e-02
2.985136581824988866e+00 -2.431010884307726119e-02
2.651085039940159760e+00 -2.170030615636975996e-02
2.378252203137165566e+00 -1.938645256578548637e-02
2.132016366963767950e+00 -1.731559539504219994e-02
1.910189656360518295e+00 -1.558592712413389356e-02
1.710396820705950116e+00 -1.380958925951327777e-02
1.530830687200088303e+00 -1.235055491952750419e-02
1.369320542382165051e+00 -1.114543821854447649e-02
1.210722286302334361e+00 -9.860695106176766214e-03
1.082059707489111844e+00 -8.856132659875720972e-03
9.558315803093236918e-01 -7.802094442194610659e-03
8.250690009662056124e-01 -6.575722050876361274e-03
7.364661601275538372e-01 -5.820351985830186231e-03
6.572539036250899525e-01 -5.331010829652455853e-03
5.864112872007857247e-01 -4.735635493833620889e-03
5.230396079972879919e-01 -4.127927237697243817e-03
1.181794654513487863e+01 -9.479844523344145568e-02
1.077917139811405356e+01 -8.665891264799803484e-02
9.816096803387228675e+00 -7.908750237373682324e-02
8.925641137125154501e+00 -7.197758766026036981e-02
8.104248575526201037e+00 -6.545292278182700263e-02
7.348333775680771396e+00 -5.955253334005160964e-02
6.654173657118398033e+00 -5.395917959370821748e-02
6.018191884767940536e+00 -4.888728032368204468e-02
5.436598690984932425e+00 -4.411339517708624119e-02
4.905697823989989104e+00 -3.982419877185677803e-02
4.422117493195668381e+00 -3.596169748482500039e-02
3.982283695148191249e+00 -3.232768483007473354e-02
3.582958176818753948e+00 -2.916451283062189079e-02
3.186619912545046063e+00 -2.584231814394187879e-02
2.831443165979110166e+00 -2.314876003718687597e-02
2.541031376934419495e+00 -2.057159533209743443e-02
2.278860102837253709e+00 -1.857406891582151151e-02
2.042429675985634407e+00 -1.660253909548912304e-02
1.829440138978480013e+00 -1.485172826303170039e-02
1.637831305485896616e+00 -1.335901740106446717e-02
1.465548029434881716e+00 -1.180283402858063255e-02
1.296128222459889123e+00 -1.058252810662572985e-02
1.158596838669926576e+00 -9.336606746323415293e-03
1.023737422787723395e+00 -8.373773321731673575e-03
9.144166111797306096e-01 -7.381853702453789433e-03
7.891847909448841403e-01 -6.259530411768484022e-03
7.044021350896645384e-01 -5.532633604522226890e-03
6.285814992441743909e-01 -5.073056005924462576e-03
5.607096632678428838e-01 -4.589297060906680735e-03
2.592031250683769494e-01 -2.124926715120641595e-03
1.140554158380568595e+01 -9.157747469533623896e-02
1.039610029683300851e+01 -8.357691294243872748e-02
9.461451172943426968e+00 -7.629696803426554153e-02
8.597962410391966515e+00 -6.945241824821020427e-02
7.802259259667251534e+00 -6.310631294996739415e-02
7.070653717756715473e+00 -5.714941707663538650e-02
6.399542343513396681e+00 -5.191209705729421531e-02
5.785001427664955287e+00 -4.691099582620956304e-02
5.223535624104384212e+00 -4.242994182631367600e-02
4.711456207599209911e+00 -3.823648794501991605e-02
4.245240856812101171e+00 -3.443975886772873696e-02
3.821578501010338691e+00 -3.109737434359265140e-02
3.437115375634279602e+00 -2.787262021473609769e-02
3.055856902995450319e+00 -2.475901549899018478e-02
2.714331005961341692e+00 -2.203046345980686979e-02
2.435276805656998000e+00 -1.967944463477867140e-02
2.183376805187014824e+00 -1.762384511270683254e-02
1.956427838689869025e+00 -1.591895674990147225e-02
1.751987091878963065e+00 -1.415401043832312244e-02
1.568112096643203834e+00 -1.257665015900664637e-02
1.402843771898282244e+00 -1.126992341817092090e-02
1.240501230010348621e+00 -1.010729174094460170e-02
1.108745602616132198e+00 -8.907739236141022990e-03
9.794576826436838246e-01 -7.988209707958783198e-03
8.455280137881427960e-01 -6.755937651545229281e-03
7.548256999943308010e-01 -5.942224076486101597e-03
6.736670125120217678e-01 -5.243390113570816496e-03
6.010156851678315482e-01 -4.814070449175653424e-03
5.361074368272075175e-01 -4.128468871070981559e-03
1.206157187690813437e+01 -9.673559864351156945e-02
1.100448617532086182e+01 -8.848516020943678062e-02
1.002416336427884858e+01 -8.075441453785860146e-02
9.117298735556625289e+00 -7.366826504120439767e-02
8.280412916280562641e+00 -6.697103354430583577e-02
7.509901633162037626e+00 -6.082034831870822972e-02
6.802123765357204199e+00 -5.517265650593409371e-02
6.153336546024424258e+00 -4.984903503181763174e-02
5.559836500801453418e+00 -4.519577156044489452e-02
5.017921231907053858e+00 -4.086195740221357925e-02
4.524101868862820730e+00 -3.676063060550949224e-02
4.074876846328685076e+00 -3.313204346934756767e-02
3.666893936287650479e+00 -2.979506588781113963e-02
3.261822460048522387e+00 -2.653279352913204964e-02
2.930039072483282325e+00 -2.382370041445380782e-02
2.601724869299789411e+00 -2.122988645336628191e-02
2.333578452016978222e+00 -1.901725467497464989e-02
2.091732521274241030e+00 -1.694237739389433187e-02
1.873833993569404388e+00 -1.534416091674162611e-02
1.677707663206295940e+00 -1.370495449166648366e-02
1.501281116471550936e+00 -1.207914431438912757e-02
1.327881349107481235e+00 -1.080471455291648342e-02
1.187189378061270784e+00 -9.523311504678503431e-03
1.049021312822722818e+00 -8.487429287662221628e-03
9.370827383798133736e-01 -7.698671873419219575e-03
8.088230849399807854e-01 -6.504171752259453945e-03
7.218874779782609163e-01 -5.724258193254781399e-03
6.442293583889089348e-01 -5.264047675335765605e-03
5.747539316258868380e-01 -4.649050720447057104e-03
5.126018505867612207e-01 -3.977354147572134853e-03
1.164197847955139054e+01 -9.356967786736686277e-02
1.061466991033299045e+01 -8.554709589757250598e-02
9.663011095228098313e+00 -7.800594676571448449e-02
8.783447457001535952e+00 -7.101023272146171628e-02
7.972712207431490228e+00 -6.458432183662986270e-02
7.226904035805145732e+00 -5.855883898006216531e-02
6.542313465114474091e+00 -5.316825853853316547e-02
5.915438554282157924e+00 -4.815101186265426103e-02
5.342360359526037605e+00 -4.351422973255008458e-02
4.819611398645098355e+00 -3.935919437704527013e-02
4.343535389954679360e+00 -3.543186966429988372e-02
3.910675214858896354e+00 -3.194814237234872706e-02
3.517869834679872465e+00 -2.869087493153893789e-02
3.128101906063995852e+00 -2.545529120174512897e-02
2.778963461225576914e+00 -2.275579340671328443e-02
2.493484578412864305e+00 -2.027857050993812915e-02
2.235937733920124515e+00 -1.816032242888220710e-02
2.003725168752862551e+00 -1.630116457218738768e-02
1.794550681189064578e+00 -1.472091633686459407e-02
1.606380674260685426e+00 -1.321150287811119831e-02
1.437202604780376314e+00 -1.161116472513330430e-02
1.270961253878084563e+00 -1.039737454809272835e-02
1.136080836201212252e+00 -9.161902308383431184e-03
1.003652529584273312e+00 -8.171609732545008845e-03
8.664788829186679253e-01 -7.130644910686827383e-03
7.735921875504039313e-01 -6.267626743634486554e-03
6.904649566197315069e-01 -5.518454692796984605e-03
6.160101002808864301e-01 -5.092337153050911086e-03
5.495163981938899767e-01 -4.318823038256089548e-03
1.230944121993347373e+01 -9.877857272111491282e-02
1.123398472629867051e+01 -9.046100435400017403e-02
1.023609801334368719e+01 -8.258301235280772479e-02
9.312570909669592112e+00 -7.525231635628834570e-02
8.459969135037889387e+00 -6.857643446617434080e-02
7.674667182406250454e+00 -6.227068626572954124e-02
6.952904005925801378e+00 -5.649457655755445867e-02
6.291244173336762557e+00 -5.116214572203838656e-02
5.685615730912214616e+00 -4.635077131409100215e-02
5.132513338882755960e+00 -4.185891374008397781e-02
4.628299242518724377e+00 -3.774402986119129028e-02
4.169463797560121421e+00 -3.413710888551389766e-02
3.752550768874432396e+00 -3.060732035548261246e-02
3.374431779474988513e+00 -2.754398230546274001e-02
2.999484266438950275e+00 -2.444948595356192383e-02
2.663823717660672052e+00 -2.174000911658614463e-02
2.389567016207204908e+00 -1.961398274956442297e-02
2.142127686569374578e+00 -1.743078610090631475e-02
1.919190788897382260e+00 -1.569661796702104609e-02
1.718454320599790197e+00 -1.410071395911115417e-02
1.537987202064679870e+00 -1.249462018944963622e-02
1.375724756099352186e+00 -1.115930118376404732e-02
1.216363229848148375e+00 -1.000070668829034122e-02
1.087065690446162414e+00 -8.813367475818104438e-03
9.602454984722492703e-01 -7.870046498191297576e-03
8.288969610958741852e-01 -6.867216827809525560e-03
7.398615909227869158e-01 -6.038221754621288934e-03
6.602608944631664922e-01 -5.482422305184525037e-03
5.890846957495076142e-01 -4.921475572621192458e-03
5.254305163787240662e-01 -4.168575445557929846e-03
1.188276559558580558e+01 -9.549898934472607348e-02
1.083735896176473368e+01 -8.739956829570473540e-02
9.868415063227860884e+00 -7.976891660899856906e-02
8.972669254679034978e+00 -7.266750072946658034e-02
8.146423597727048715e+00 -6.602680315153702795e-02
7.386135846831288987e+00 -6.000829602443587263e-02
6.688079337533858748e+00 -5.441128550029121491e-02
6.048559230199040293e+00 -4.926113315735632103e-02
5.463763827241828075e+00 -4.459309240057490742e-02
4.930018255749510026e+00 -4.032539947764576804e-02
4.443908648321453825e+00 -3.635321832099757539e-02
4.001791131072671703e+00 -3.271429666771906442e-02
3.600357659876245009e+00 -2.939850718484526837e-02
3.201998524288377723e+00 -2.623135489850857496e-02
2.844997773716168687e+00 -2.334290846496037825e-02
2.553170340408470018e+00 -2.093838674773344094e-02
2.289690375823417057e+00 -1.881574466206591481e-02
2.052081008794683470e+00 -1.673976572873233162e-02
1.838069234361179527e+00 -1.514474992941100377e-02
1.645522660290279937e+00 -1.350181981514695512e-02
1.472393308084915642e+00 -1.198717614431469257e-02
1.302182517486776492e+00 -1.071793053505231373e-02
1.163997011598681741e+00 -9.449944697154114004e-03
1.028447315745677493e+00 -8.381639228853857496e-03
9.186613350858021665e-01 -7.612197902099809149e-03
7.928467759318071906e-01 -6.616403670821007117e-03
7.076497710032337851e-01 -5.817895803201883487e-03
6.314590733411461487e-01 -5.275708487054876078e-03
5.632619005852520511e-01 -4.664513659880136984e-03
2.603635740908979423e-01 -2.118138969055944742e-03
1.146768196480945612e+01 -9.230029638415838955e-02
1.045190563591106070e+01 -8.439684237123878940e-02
9.511606743471723746e+00 -7.691135522572009608e-02
8.643006185764324556e+00 -7.011775203571611603e-02
7.842720635025381526e+00 -6.378497990544945706e-02
7.106932195889674730e+00 -5.779897720778653242e-02
6.431990722522078485e+00 -5.243611708968017038e-02
5.814049268454418495e+00 -4.748511359067941751e-02
5.249598135218279893e+00 -4.284312291026528413e-02
4.734779653976009861e+00 -3.882236339729529945e-02
4.266118265044941182e+00 -3.497145802550967464e-02
3.840231200615161544e+00 -3.152861454822952769e-02
3.453832592975370819e+00 -2.839112888445968763e-02
3.070602129234718536e+00 -2.513938883222228624e-02
2.727325676378488328e+00 -2.230301210934256331e-02
2.446860026658688625e+00 -2.005473625605442775e-02
2.193771988236738135e+00 -1.796659219010303399e-02
1.965626795134386207e+00 -1.608301231804625323e-02
1.760248976761130235e+00 -1.457029440755445993e-02
1.575452381419208070e+00 -1.294103397976838210e-02
1.409380368066548872e+00 -1.150027360322843084e-02
1.246294313576259194e+00 -1.029549918484783978e-02
1.113885944240575965e+00 -9.074018343286062438e-03
9.839968277490392934e-01 -8.055779819792772620e-03
8.494393549480018235e-01 -7.101354522208318081e-03
7.583226030275056484e-01 -6.365756742189150608e-03
6.767517570628243107e-01 -5.599246093466317582e-03
6.037825999825737755e-01 -5.067308472893554579e-03
5.385390200074847700e-01 -4.369875901426732365e-03
1.212789722227829792e+01 -9.755525416549523654e-02
1.106403601830812633e+01 -8.926940817538855932e-02
1.007768308489866627e+01 -8.143459540679007236e-02
9.165418218716451904e+00 -7.429245400568572355e-02
8.323561460058325423e+00 -6.767147271999257585e-02
7.548565287237278376e+00 -6.147883620514859454e-02
6.836759260490725687e+00 -5.569774397679166239e-02
6.184431665865798067e+00 -5.034829691031018212e-02
5.587668983870891282e+00 -4.568944651018320979e-02
5.042867736726670103e+00 -4.125391436581500593e-02
4.546377476445265131e+00 -3.721722138348991515e-02
4.094798532175366823e+00 -3.365494611666629970e-02
3.684693294331267133e+00 -3.019087070282103560e-02
3.277583638703805757e+00 -2.697525568128823076e-02
2.944119027764701357e+00 -2.411175791684576700e-02
2.614168088258427947e+00 -2.142229913751385328e-02
2.344650425708738606e+00 -1.940361005840368983e-02
2.101653769811379746e+00 -1.721909330868567900e-02
1.882648742138659070e+00 -1.545262348765145087e-02
1.685606123828360392e+00 -1.382256353361545516e-02
1.508291093506466840e+00 -1.239648829012041965e-02
1.334066783796982847e+00 -1.106761100581360110e-02
1.192723163676086440e+00 -9.763264393776883293e-03
1.053876349642084875e+00 -8.615294014250660451e-03
9.414119729257153235e-01 -7.738549280931095176e-03
8.125281448211849611e-01 -6.827883776354124086e-03
7.252199975773110374e-01 -6.130450292411621788e-03
6.471914859610525816e-01 -5.367624228293492276e-03
5.773887031127733493e-01 -4.863807905524292208e-03
5.149132175500826802e-01 -4.208286527972471616e-03
1.170558725567965297e+01 -9.425539873233615418e-02
1.067179643577991399e+01 -8.617635883824506515e-02
9.714317878984916277e+00 -7.869171230292659747e-02
8.829652058133659054e+00 -7.158082264822691887e-02
8.014086014467277863e+00 -6.519801378862061236e-02
7.263991456301960525e+00 -5.907586228047767563e-02
6.575591585860220079e+00 -5.362887226988553857e-02
5.945231842581170767e+00 -4.854246343040222872e-02
5.369028526358970765e+00 -4.388314739033057771e-02
4.843480476751683028e+00 -3.964911053380493211e-02
4.364853478772943163e+00 -3.583647488122376767e-02
3.929781023098165349e+00 -3.227525289784065332e-02
3.534933858630547654e+00 -2.896872511580594195e-02
3.143162872070436098e+00 -2.589687821450936331e-02
2.792273137981714726e+00 -2.300499670741517830e-02
2.505418103617733205e+00 -2.070969388826619795e-02
2.246571499661374816e+00 -1.855181020215818447e-02
2.013200569382838534e+00 -1.650804951036231177e-02
1.802995636698293991e+00 -1.491918088637793002e-02
1.613918609649334757e+00 -1.327512797052460974e-02
1.443922813786275183e+00 -1.187660403324866318e-02
1.276884765680851963e+00 -1.061438535684608095e-02
1.141357332921311141e+00 -9.359065816987392414e-03
1.008293155108858086e+00 -8.263627838862683261e-03
8.704737602430875354e-01 -7.272442059919594949e-03
7.771715623971205966e-01 -6.559414367771595686e-03
6.936339054283565675e-01 -5.898092489157964746e-03
6.188404885492084784e-01 -5.151191108287813021e-03
5.520226968334575046e-01 -4.580891131375142665e-03
1.237736839504602671e+01 -9.952057808063145827e-02
1.129497522982858904e+01 -9.113432062428386549e-02
1.029086500272162397e+01 -8.332447674904122636e-02
9.361805385044485561e+00 -7.585456663536539745e-02
8.504183031634356738e+00 -6.903442482826671611e-02
7.714340472649467095e+00 -6.288823131584796167e-02
6.988530142204890439e+00 -5.707228481101502687e-02
6.323093564954403334e+00 -5.168633278774388551e-02
5.714137473608060347e+00 -4.670164869684578779e-02
5.158053292694627423e+00 -4.220261086570391978e-02
4.651182151506337625e+00 -3.822072669601142558e-02
4.189928769823715982e+00 -3.436063930449391457e-02
3.770889186068450361e+00 -3.106494393718751273e-02
3.390788111458294729e+00 -2.798534917330743055e-02
3.013916361259761700e+00 -2.478732322680831518e-02
2.676563671832103530e+00 -2.197605180344164646e-02
2.400935115959446087e+00 -1.980014296239889643e-02
2.152285352788176898e+00 -1.774615024814560696e-02
1.928247603825583134e+00 -1.583571504693973009e-02
1.726534172797570488e+00 -1.432623331982919856e-02
1.545200847376948738e+00 -1.284147678675905298e-02
1.382129256741064349e+00 -1.137241371017366776e-02
1.222026494572229449e+00 -1.017574660345871296e-02
1.092123727877848394e+00 -8.968929645775699025e-03
9.646735598668884082e-01 -7.925548637410314776e-03
8.327249212255428690e-01 -6.980315357398909903e-03
7.432761601219434189e-01 -6.294221592818818357e-03
6.633065928602677186e-01 -5.475294146062665776e-03
5.917956801919614929e-01 -4.934319796888541644e-03
5.278427889245459470e-01 -4.411746304585440447e-03
1.194791189284511645e+01 -9.622344431254525876e-02
1.089580002402419723e+01 -8.801459097438905921e-02
9.920947960258043707e+00 -8.037441718267096524e-02
9.019890155193978742e+00 -7.325865936411772583e-02
8.188755000753763724e+00 -6.670105845786032661e-02
7.424119893275220150e+00 -6.056290330743288597e-02
6.722088760470390056e+00 -5.496407776503542397e-02
6.079068703963589115e+00 -4.973506451971562714e-02
5.491053620032361415e+00 -4.498672839406399337e-02
4.954529866250607206e+00 -4.060301035263739339e-02
4.465783771079101072e+00 -3.659807811798352489e-02
4.021333771528238010e+00 -3.309910339171602545e-02
3.617814620925757119e+00 -2.973521494277534677e-02
3.217453069477512084e+00 -2.650887365288097028e-02
2.858680553720937656e+00 -2.363760009322819419e-02
2.565362802367696649e+00 -2.117658005519883202e-02
2.300554187423381247e+00 -1.905378176625222020e-02
2.061811781271961852e+00 -1.698115029582466379e-02
1.846716076503726933e+00 -1.530258677842038541e-02
1.653240367064331640e+00 -1.359115214559614496e-02
1.479284710383461432e+00 -1.227878418954629625e-02
1.308236812513664304e+00 -1.095953732917002814e-02
1.169442783719760293e+00 -9.669251326426668916e-03
1.033235264834060585e+00 -8.492603925093945502e-03
9.229091959241422227e-01 -7.723909243958244387e-03
7.965087609187302409e-01 -6.697632929913510148e-03
7.109005137406868569e-01 -6.035173004235468326e-03
6.343423802492862418e-01 -5.243031210293646639e-03
5.658541886532166831e-01 -4.846197672258909135e-03
2.615244455011718205e-01 -2.146011753424806670e-03
1.153011803597333618e+01 -9.302142963806535325e-02
1.050804339500308515e+01 -8.503164540368973734e-02
9.561950045106291540e+00 -7.752608180805259375e-02
8.688313640570223484e+00 -7.062495456671814831e-02
7.883301622544494514e+00 -6.419215776629474957e-02
7.143301976309210488e+00 -5.832958154699233178e-02
6.464615736341687402e+00 -5.280376318261927049e-02
5.843277560644017044e+00 -4.778789937743522370e-02
5.275777770842417169e+00 -4.326232520120858877e-02
4.758103441741535988e+00 -3.900448608148090329e-02
4.287064626593299010e+00 -3.525414192064906665e-02
3.858939254754479631e+00 -3.172605052415374688e-02
3.470564241808431927e+00 -2.853467203636990412e-02
3.085347355473986308e+00 -2.553093862865547445e-02
2.740364761262147564e+00 -2.258441439194549746e-02
2.458511687105155996e+00 -2.039064353454088027e-02
2.204167171286461890e+00 -1.832185738662918048e-02
1.974935571057272909e+00 -1.625475596294349845e-02
1.768511861371559579e+00 -1.466542221480209018e-02
1.582853416141148717e+00 -1.318751294998122756e-02
1.415977149284386227e+00 -1.174194224734822004e-02
1.252087397142169767e+00 -1.049415070388098718e-02
1.119034706069214513e+00 -9.250493523459560677e-03
9.885468741602769782e-01 -8.130870149944490963e-03
8.533514751856654534e-01 -7.155940296229527410e-03
7.618195060606804958e-01 -6.412440272256575077e-03
6.798391766898587152e-01 -5.778772982484029624e-03
6.065832323031156159e-01 -5.012961701558437018e-03
5.410131611293220733e-01 -4.625422821763747021e-03
1.219455589782468330e+01 -9.822418540365991657e-02
1.112395509163642693e+01 -8.982082330045515484e-02
1.013154334090764230e+01 -8.210736519159197999e-02
9.213687319414091803e+00 -7.482429051943416398e-02
8.366961484536211913e+00 -6.807091563729916750e-02
7.587506163156403360e+00 -6.185308824605938172e-02
6.871727272129135144e+00 -5.619694667098813073e-02
6.215637994372681163e+00 -5.084538996888809254e-02
5.615629562410825670e+00 -4.595393363593219122e-02
5.067892610240061657e+00 -4.151802908872761350e-02
4.568824330938565659e+00 -3.757092311495811854e-02
4.114869482532471423e+00 -3.377524973270512598e-02
3.702617050509946051e+00 -3.056200876387555818e-02
3.293405556866991990e+00 -2.706258488849189875e-02
2.958241231904524593e+00 -2.440027754671400192e-02
2.626614966155676800e+00 -2.161317554545526265e-02
2.355844717668250876e+00 -1.941450831685369652e-02
2.111576389535057885e+00 -1.749831565627013932e-02
1.891528071353975493e+00 -1.555904817493430556e-02
1.693504584450424622e+00 -1.393898072812928789e-02
1.515378203062681006e+00 -1.266976554749806201e-02
1.340275194944751114e+00 -1.117030097323664858e-02
1.198256949290902318e+00 -1.000718423249240784e-02
1.058767789326186648e+00 -8.744088322361011703e-03
9.457511790836891086e-01 -7.776963522236574750e-03
8.162364539404535213e-01 -6.849663910509480938e-03
7.285525171763613805e-01 -6.139635523373658706e-03
6.501558649293678327e-01 -5.346435740776545216e-03
5.800279745793075481e-01 -4.788436740398332135e-03
5.172698471856604918e-01 -4.444837094274632465e-03
1.176958167785608822e+01 -9.492949625792578006e-02
1.072935388234386522e+01 -8.674474361493092478e-02
9.765980256541912041e+00 -7.921694966537221050e-02
8.875989094168986071e+00 -7.214411045886348628e-02
8.055630247652119991e+00 -6.559545572289601778e-02
7.301250849037009161e+00 -5.958827044754422264e-02
6.608983556162796980e+00 -5.408502896008826610e-02
5.975144879188453828e+00 -4.892910100045761573e-02
5.395833619886967192e+00 -4.424817340094133050e-02
4.867519327615622338e+00 -3.989879489043680894e-02
4.386310843248235614e+00 -3.608160916517007266e-02
3.948968065773481584e+00 -3.240832516112680806e-02
3.552094218913625312e+00 -2.924505652561973368e-02
3.158340434045854739e+00 -2.600529772633496106e-02
2.805674415975866864e+00 -2.324198265302474670e-02
2.517361073675438377e+00 -2.081339521445346383e-02
2.257232169641805619e+00 -1.864639731110532064e-02
2.022698170422264852e+00 -1.671555484590470791e-02
1.811487604349444558e+00 -1.504482949944903163e-02
1.621456545037984087e+00 -1.333610746351261700e-02
1.450698632340504446e+00 -1.214605817581736365e-02
1.282823995258450367e+00 -1.071671538540115709e-02
1.146633886568708682e+00 -9.559025565815849543e-03
1.012971982304352814e+00 -8.355603175676004635e-03
8.744984512394857745e-01 -7.341935124344221505e-03
7.807517254470008883e-01 -6.554496682654164900e-03
6.968028542369814060e-01 -5.869388502438723128e-03
6.216824310239071893e-01 -5.106200071601318599e-03
5.545801677963255738e-01 -4.780402257734971821e-03
1.244566932565347628e+01 -1.002509307315146703e-01
1.135633581507675594e+01 -9.176324874997247860e-02
1.034601571897798955e+01 -8.373775643484164533e-02
9.411295795465616010e+00 -7.644905653397074397e-02
8.548603192612027613e+00 -6.948259888911657856e-02
7.754128264191368913e+00 -6.318892892340562117e-02
7.024228944986137257e+00 -5.733241100188598421e-02
6.355113219241191658e+00 -5.197374291718680206e-02
5.742858671462284015e+00 -4.704713973238167785e-02
5.183725638871046648e+00 -4.254225406374121526e-02
4.674086627902296343e+00 -3.832736729300226936e-02
4.210411193404082653e+00 -3.454027775767975345e-02
3.789250215563391144e+00 -3.114046756568476446e-02
3.407144443441600945e+00 -2.807544415692085973e-02
3.028385238161847681e+00 -2.503092982156076771e-02
2.689378105393126273e+00 -2.221172748033955688e-02
2.412341534086808181e+00 -1.982335834316056866e-02
2.162468415957410350e+00 -1.791278253473598328e-02
1.937368300765610840e+00 -1.597360056835702216e-02
1.734644237097020980e+00 -1.438942113844784466e-02
1.552423910701166587e+00 -1.284724468296358051e-02
1.388596899440468713e+00 -1.158811599136084537e-02
1.227699370447991933e+00 -1.027566226517339330e-02
1.097185490379051664e+00 -9.126151942576973819e-03
9.691413215451207819e-01 -7.980013107364703276e-03
8.365596613319786767e-01 -7.018981995596018479e-03
7.466950582171409945e-01 -6.260650064143555467e-03
6.663522912573689450e-01 -5.466059586625074580e-03
5.945156368688769843e-01 -4.867636893047516851e-03
5.302792462910831395e-01 -4.560599202694173328e-03
1.201338548170890164e+01 -9.689345704477757282e-02
1.095472939434812076e+01 -8.852273591423659438e-02
9.973849495318447111e+00 -8.088220413865483682e-02
9.067289879151557486e+00 -7.367021840148831047e-02
8.231388522138615826e+00 -6.700725231689494410e-02
7.462346400746805664e+00 -6.086531018841391527e-02
6.756362536665562857e+00 -5.513234806060770404e-02
6.109743755303185253e+00 -5.000035127033586324e-02
5.518507926045341350e+00 -4.516793367092934719e-02
4.979097106580849363e+00 -4.078980373873885429e-02
4.487798072003831962e+00 -3.683782360099350367e-02
4.040997337877660911e+00 -3.315245692018635448e-02
3.635397366060213464e+00 -2.995598857694997327e-02
3.232999049461341645e+00 -2.654064269948529231e-02
2.872386861330959551e+00 -2.364457018455679363e-02
2.577588742306032188e+00 -2.116754094188283419e-02
2.311517969865728883e+00 -1.899746971940076412e-02
2.071542927293887892e+00 -1.721080697308545460e-02
1.855421805126725499e+00 -1.543135979416362068e-02
1.660973694944577916e+00 -1.367853641097104000e-02
1.486195241398228006e+00 -1.230971340866512768e-02
1.314341415213894582e+00 -1.084889122087028673e-02
1.174889944105115935e+00 -9.843009408789262643e-03
1.038040469206895411e+00 -8.604033904023580467e-03
9.271671550495199643e-01 -7.829770026534260685e-03
8.001773476460537493e-01 -6.706413028215744455e-03
7.141566532633110143e-01 -5.973513676706919406e-03
6.372256871574263348e-01 -5.207553899356343920e-03
5.684525924808667696e-01 -4.754853346421075710e-03
2.626956266374932403e-01 -2.173997012719101375e-03
1.159296046007702685e+01 -9.357018344440364011e-02
1.056458401916475154e+01 -8.551590404788321498e-02
9.612694621074947321e+00 -7.803074036828351601e-02
8.733762069395639926e+00 -7.106982076094363332e-02
7.924130140121617316e+00 -6.458973258603699363e-02
7.179901704827916120e+00 -5.856460273591063137e-02
6.497341817036296874e+00 -5.316450632350724209e-02
5.872653707816151147e+00 -4.808352587358825925e-02
5.302052846125032026e+00 -4.344547357047458258e-02
4.781712230803798924e+00 -3.917878476193385751e-02
4.308123287820190050e+00 -3.542850655773848584e-02
3.877764322602113900e+00 -3.179536542252360543e-02
3.487396629576076990e+00 -2.860481203087287400e-02
3.100206806336290644e+00 -2.546655771325610773e-02
2.753463981515643422e+00 -2.271723913437125389e-02
2.470163347551623811e+00 -2.037594266725255635e-02
2.214644899126611222e+00 -1.820842222736778968e-02
1.984244346980159168e+00 -1.642615900737003434e-02
1.776848250289270625e+00 -1.475842018103833489e-02
1.590256899003765767e+00 -1.305306153034505728e-02
1.422619585955697596e+00 -1.182340596526519107e-02
1.257895116047039963e+00 -1.038206244600915068e-02
1.124183467897852839e+00 -9.418848227664117223e-03
9.931000133236401739e-01 -8.205460519877430525e-03
8.572749714567869939e-01 -7.209735678777169122e-03
7.653228268047012062e-01 -6.391631316692712034e-03
6.829334543503563504e-01 -5.694929454147548177e-03
6.093838646236572343e-01 -4.955240569795132596e-03
5.434903195010032384e-01 -4.572441759839071876e-03
1.226158809980149833e+01 -9.873567177127344496e-02
1.118426334700739311e+01 -9.035831035444959192e-02
1.018569567525960906e+01 -8.251217026405455179e-02
9.262288673281290130e+00 -7.521147041215046902e-02
8.410537182810552181e+00 -6.845924195398220280e-02
7.626548637802367914e+00 -6.215745963030888666e-02
6.906757930293966119e+00 -5.635615758984181128e-02
6.247040280476702456e+00 -5.106820437735669349e-02
5.643747229213571082e+00 -4.621075872489278230e-02
5.093100018854216593e+00 -4.177598668129658271e-02
4.591320423870537404e+00 -3.760275696217685315e-02
4.134940432889576023e+00 -3.388766817167683520e-02
3.720540806688624080e+00 -3.051253976140274465e-02
3.309232082507183925e+00 -2.714332032021836774e-02
2.972443012206085200e+00 -2.448983010270107397e-02
2.639204436058009140e+00 -2.180247064959468101e-02
2.367050484207831929e+00 -1.939350561363390249e-02
2.121582149208391055e+00 -1.745436896739658433e-02
1.900419092833554480e+00 -1.566339197270388145e-02
1.701462078378669363e+00 -1.405417475063747319e-02
1.522465312618895394e+00 -1.248105184473515851e-02
1.346523731585886896e+00 -1.100887695270417327e-02
1.203828040703060820e+00 -9.923998929061574048e-03
1.063659229010288865e+00 -8.873811622885871900e-03
9.500937325694727154e-01 -7.813888049229509095e-03
8.199931363724568545e-01 -6.869765295853921122e-03
7.319150507997769228e-01 -6.090131910843413210e-03
6.531288958710667059e-01 -5.322775255916924013e-03
5.826672460458417468e-01 -4.709136119669868684e-03
5.196264768212383034e-01 -4.338922741566698070e-03
1.183394782562871761e+01 -9.543405040176897169e-02
1.078720504218624399e+01 -8.729982043636386191e-02
9.817920744039250636e+00 -7.958987669313079272e-02
8.922530532701332007e+00 -7.249748848563657144e-02
8.097474069878888514e+00 -6.598261550318651469e-02
7.338717150051770055e+00 -5.983753260285706865e-02
6.642624362583628539e+00 -5.417232077240495547e-02
6.005192546280937904e+00 -4.910191338406201533e-02
5.422790910264795095e+00 -4.438703134113095722e-02
4.891582765708939462e+00 -4.014246617448768290e-02
4.407899548895141351e+00 -3.614602180329148234e-02
3.968275784200367973e+00 -3.253439510685737085e-02
3.569340939789780620e+00 -2.931234648632707884e-02
3.173566693227188207e+00 -2.598050784034564367e-02
2.819075693970018115e+00 -2.310346290575450087e-02
2.529368820167019027e+00 -2.083413985196361229e-02
2.267911309107812023e+00 -1.854667063361567156e-02
2.032226938512478487e+00 -1.673368633632793881e-02
1.820008317603446724e+00 -1.498303911320429845e-02
1.629065499645835136e+00 -1.339439440220102293e-02
1.457474450894733708e+00 -1.200562290329404251e-02
1.288809236037307793e+00 -1.050908130701170944e-02
1.151942421582560661e+00 -9.473700158280492709e-03
1.017650809499847542e+00 -8.447524647708681486e-03
8.785458278982422042e-01 -7.263928009917070862e-03
7.843423432424926345e-01 -6.547195992146061932e-03
7.000027846121431585e-01 -5.794423813981589531e-03
6.245350745224531597e-01 -5.058102436268164040e-03
5.571376387591937540e-01 -4.593818892000323811e-03
1.251435829697924795e+01 -1.007116855289835605e-01
1.141807714017653375e+01 -9.212924851076098598e-02
1.040147070047192734e+01 -8.413511926840046284e-02
9.461122655681734273e+00 -7.674002579722262463e-02
8.593166546123175209e+00 -6.992075759472458907e-02
7.794251886830970477e+00 -6.347727698635513560e-02
7.060178418086882068e+00 -5.758094702634945772e-02
6.387238677366830153e+00 -5.211762618710929357e-02
5.771679871937567263e+00 -4.718557861271845816e-02
5.209478343103306486e+00 -4.261510786612482393e-02
4.697208525066639773e+00 -3.842422004852527606e-02
4.231068973738757677e+00 -3.471362884638623525e-02
3.807728170123238165e+00 -3.114457217289944013e-02
3.423674458037714974e+00 -2.815873266482916623e-02
3.042980746761850597e+00 -2.497940681164717916e-02
2.702221156323352247e+00 -2.215920626471448718e-02
2.423788303032141211e+00 -1.984054268834031798e-02
2.172713738336379485e+00 -1.773958681983043087e-02
1.946497963609714166e+00 -1.605616339788924068e-02
1.742797748762193288e+00 -1.435119983365235052e-02
1.559678614026277943e+00 -1.268062715525635105e-02
1.395064542139873520e+00 -1.145884433056474846e-02
1.233423809577895325e+00 -1.002232412093065697e-02
1.102274560983165008e+00 -9.074581029276065913e-03
9.736090832233534886e-01 -8.033418063479914537e-03
8.403996766920400763e-01 -6.912634221138919642e-03
7.501604696052882604e-01 -6.223933329970620341e-03
6.694043193616520115e-01 -5.454687851183932963e-03
5.972379483225352947e-01 -4.797277903431697473e-03
5.327157036576203319e-01 -4.351938755712612787e-03
1.207923680100426544e+01 -9.730648244864040231e-02
1.101392938596919358e+01 -8.901628223824550878e-02
1.002701612501631168e+01 -8.113409292791369520e-02
9.115060010987974692e+00 -7.401387530850435381e-02
8.274158996610255556e+00 -6.727778959342074760e-02
7.500672763261592380e+00 -6.106332283262892041e-02
6.790704635181750604e+00 -5.524874892715772590e-02
6.140548260420709781e+00 -5.008631544801270263e-02
5.546131676574955982e+00 -4.533932606842446672e-02
5.003826034330251638e+00 -4.096843648283415157e-02
4.509874226520727447e+00 -3.692698406987439397e-02
4.060688680187399591e+00 -3.319619615775006721e-02
3.653013218447297650e+00 -2.984467911271282761e-02
3.248578541103349426e+00 -2.656438350748853774e-02
2.886161994563313460e+00 -2.354465294874439826e-02
2.589881858366657852e+00 -2.115105793664495346e-02
2.322481752308076519e+00 -1.893301739059268310e-02
2.081359118284101584e+00 -1.696674852010909840e-02
1.864127533749724508e+00 -1.517757272170198145e-02
1.668764112061380755e+00 -1.374237480220708366e-02
1.493126057201022316e+00 -1.208979890305399846e-02
1.320457981923424562e+00 -1.065802393254586602e-02
1.180355173328883955e+00 -9.546788906882163611e-03
1.042851738261476369e+00 -8.556575075134516956e-03
9.314251141748978169e-01 -7.506317050646588683e-03
8.038510073991412819e-01 -6.567784926423127570e-03
7.174573411584822535e-01 -5.907963811549094002e-03
6.401431364706740013e-01 -5.169238323659609141e-03
5.710537544430135393e-01 -4.487462784762440149e-03
2.638984453202076197e-01 -2.202093283566392608e-03
1.165618570513051644e+01 -9.395493132599243291e-02
1.062134691799843367e+01 -8.588422578539492425e-02
9.663659629502188153e+00 -7.830807058136723953e-02
8.779521672521875431e+00 -7.127673842545742544e-02
7.965166632759255627e+00 -6.475568456188572630e-02
7.216678881493530540e+00 -5.881710616510148898e-02
6.530351132843693840e+00 -5.324460693809688477e-02
5.902186209030146458e+00 -4.819122483873233831e-02
5.328463997726728074e+00 -4.348845746247575333e-02
4.805327219468493283e+00 -3.937527668484079590e-02
4.329239968077404299e+00 -3.540339103436584978e-02
3.896672343583646558e+00 -3.188619288262671547e-02
3.504263165031120675e+00 -2.869756704410327333e-02
3.115070704987864758e+00 -2.541518205194572347e-02
2.766590160386099395e+00 -2.255535296895690503e-02
2.481952854393573382e+00 -2.038407068668296115e-02
2.225127977798305956e+00 -1.809697464561565300e-02
1.993614398955077416e+00 -1.631547678354763192e-02
1.785184639206981894e+00 -1.453235857452751280e-02
1.597729141085485471e+00 -1.294029139624913727e-02
1.429265911372584297e+00 -1.166206038792775949e-02
1.263708977493714469e+00 -1.017492625268700060e-02
1.129432104591803210e+00 -9.110604847191908218e-03
9.976821041185510719e-01 -8.169441092882513689e-03
8.611984677279086453e-01 -6.930151210175860069e-03
7.688308595796490286e-01 -6.250928954850318818e-03
6.860705078496932563e-01 -5.636782328758664293e-03
6.121617210549933352e-01 -4.924255462541331403e-03
5.459861023240758504e-01 -4.399930820657171372e-03
1.232911652157395110e+01 -9.936867740136665073e-02
1.124489870739614261e+01 -9.086440299491450878e-02
1.024008026727457654e+01 -8.296676115684233077e-02
9.311172519345850773e+00 -7.551246189456235769e-02
8.454345761980368579e+00 -6.874166476897736189e-02
7.665918927954596285e+00 -6.248806871159139076e-02
6.942009790902986310e+00 -5.664052225313283978e-02
6.278571116114396666e+00 -5.125495863166711769e-02
5.672025017111306688e+00 -4.638831758329330091e-02
5.118385655721103156e+00 -4.187684375070102605e-02
4.614003888124780239e+00 -3.776221351544294808e-02
4.155218670574745587e+00 -3.413139302546754766e-02
3.738699213686740741e+00 -3.059062630175659117e-02
3.325276610388394616e+00 -2.735667654574227073e-02
2.986726600868370163e+00 -2.452353158757968055e-02
2.651793905960340592e+00 -2.176911255240897639e-02
2.378289098638624033e+00 -1.950466170114479106e-02
2.131633689843247303e+00 -1.737839118286461579e-02
1.909370656559523205e+00 -1.569684698047521185e-02
1.709433359391497653e+00 -1.399158373863095342e-02
1.529613530655977494e+00 -1.242176129488777557e-02
1.352772268227022456e+00 -1.097819563998346515e-02
1.209422710548117008e+00 -9.782891242211854896e-03
1.068601416564176176e+00 -8.752392433021238122e-03
9.544616272598900331e-01 -7.865574632688622156e-03
8.237498188044601877e-01 -6.669255266588166274e-03
7.352979585456272948e-01 -6.021541924038161138e-03
6.561425742699892316e-01 -5.435931047487521477e-03
5.853449852812822041e-01 -4.765178643564620987e-03
5.220047187357323981e-01 -4.253496446075918230e-03
1.189871119928536380e+01 -9.599212796736647513e-02
1.084531361471455924e+01 -8.777636250165310461e-02
9.870067882342588916e+00 -8.010682308279917785e-02
8.969411667342320982e+00 -7.292627811802943061e-02
8.139444529242179982e+00 -6.629646671453050255e-02
7.376311579546984909e+00 -6.017567633930225729e-02
6.676324031931430092e+00 -5.443759981327943309e-02
6.035430558691731839e+00 -4.934292273558651271e-02
5.449876609832539742e+00 -4.459102282313349291e-02
4.915825369839674330e+00 -4.027074611828919404e-02
4.429572855187837277e+00 -3.627788925808213272e-02
3.987632194036367039e+00 -3.276810333342029813e-02
3.586642244736244933e+00 -2.938674980549706162e-02
3.188857753025052588e+00 -2.619538455154760831e-02
2.832577337067942569e+00 -2.320214730762020991e-02
2.541412208010112916e+00 -2.089573555049380887e-02
2.278629185628217257e+00 -1.868684720398828408e-02
2.041809216773283531e+00 -1.669601781016443950e-02
1.828549019504830619e+00 -1.493984347632168301e-02
1.636717470718317857e+00 -1.347692976565848487e-02
1.464270351532526382e+00 -1.208354197077666885e-02
1.294794476816165218e+00 -1.054079594072127903e-02
1.157279019700873546e+00 -9.398810733792185498e-03
1.022377043622598736e+00 -8.420588658724931924e-03
8.825943030932515976e-01 -7.143733329993326268e-03
7.879329610379844917e-01 -6.422663859986910140e-03
7.032215249040426608e-01 -5.798726979175563255e-03
6.274257245324054155e-01 -5.255992481463848086e-03
5.596683395505007708e-01 -4.649204550959994305e-03
1.258345445777720251e+01 -1.014852169011621480e-01
1.148016052969057910e+01 -9.278523899023803645e-02
1.045720490646096579e+01 -8.483143810951150610e-02
9.511129136315696897e+00 -7.731499595670401903e-02
8.638143804466134057e+00 -7.033960787505830203e-02
7.834508979394836814e+00 -6.393687089002227097e-02
7.096278213995094397e+00 -5.801482149861227067e-02
6.419591142098990844e+00 -5.260799083341925059e-02
5.800598067103841515e+00 -4.749086386843428403e-02
5.235413356566258614e+00 -4.290026492603917635e-02
4.720345371260851408e+00 -3.883227975052688796e-02
4.251767849905850660e+00 -3.491136287610881184e-02
3.826240267632038172e+00 -3.149797066375276816e-02
3.440209448633503087e+00 -2.826507224016727715e-02
3.057577763032741203e+00 -2.526463527937956519e-02
2.715115793389523802e+00 -2.227501406116572102e-02
2.435336428386458696e+00 -2.013524335997025905e-02
2.182959060715349509e+00 -1.791483512044966808e-02
1.955701345568529037e+00 -1.613540714542267482e-02
1.750955003527654874e+00 -1.435568153803632244e-02
1.566972062185189474e+00 -1.286434486564086085e-02
1.401571462249300293e+00 -1.160037496503301714e-02
1.239148248707798716e+00 -1.011760077179912724e-02
1.107395212380597238e+00 -9.153127100649378206e-03
9.781212122659439512e-01 -8.096200712171385677e-03
8.442431054093939569e-01 -6.870922571456786199e-03
7.536258809934357483e-01 -6.174907695989598731e-03
6.724596666470619155e-01 -5.615605110690718819e-03
5.999666121051082657e-01 -5.070157801495247391e-03
5.351231015171601380e-01 -4.495135713908960523e-03
1.214558528127806447e+01 -9.811574761855569593e-02
1.107341955492815622e+01 -8.968887168196079673e-02
1.008045182692821307e+01 -8.183717805663159872e-02
9.163007885354639726e+00 -7.457117355106993029e-02
8.317221619614722172e+00 -6.785611858030987653e-02
7.539294712354645434e+00 -6.166634417825844761e-02
6.825378582065982691e+00 -5.582091222610485043e-02
6.171440083592745651e+00 -5.062885004131412181e-02
5.573865252910700896e+00 -4.574595831682078811e-02
5.028599469747365269e+00 -4.128757311028741911e-02
4.532074741086978165e+00 -3.720981809807374224e-02
4.080565520595574647e+00 -3.366291461895848380e-02
3.670791297361954086e+00 -3.019076597241843879e-02
3.264253314109413662e+00 -2.696744834647965550e-02
2.899982051833789765e+00 -2.390457673852934561e-02
2.602184631797976877e+00 -2.155823047001647827e-02
2.333494485233502669e+00 -1.933101083765715461e-02
2.091175309274314387e+00 -1.718039420925841776e-02
1.872940055899042111e+00 -1.538179446304986479e-02
1.676554529178183373e+00 -1.379847539488163535e-02
1.500106475834086295e+00 -1.232994159179517761e-02
1.326599338815675821e+00 -1.092856459205558337e-02
1.185820402552651975e+00 -9.709180947872658382e-03
1.047674650906234906e+00 -8.696188285145149341e-03
9.357250255507213454e-01 -7.641339096273879090e-03
8.075279570607881707e-01 -6.602814502079112045e-03
7.207580290536534928e-01 -5.934610350615573786e-03
6.430754445352608872e-01 -5.399397120349564740e-03
5.736605798668114042e-01 -4.681239507637919781e-03
2.651012640029219436e-01 -2.248374335939138519e-03
1.171974058176594369e+01 -9.484121709201416561e-02
1.067832146842689767e+01 -8.657502901744786039e-02
9.714836035526301927e+00 -7.907952080805374928e-02
8.825494248487135707e+00 -7.198740280002710601e-02
8.006316077932575936e+00 -6.530024328191355587e-02
7.253611639584348403e+00 -5.935047323242460815e-02
6.563426296256919201e+00 -5.376973611194010155e-02
5.931877825017694228e+00 -4.864304555488176141e-02
5.354966402192607333e+00 -4.403951406630782911e-02
4.829090181229848788e+00 -3.968839354230967870e-02
4.350495426834166679e+00 -3.576566329080805434e-02
3.915656650066003941e+00 -3.228267179213798604e-02
3.521241530365780470e+00 -2.908146756152928114e-02
3.130064785553321460e+00 -2.587506065141758141e-02
2.779845414832436301e+00 -2.290235631550661261e-02
2.493747728237142525e+00 -2.058148391269649935e-02
2.235669592658373173e+00 -1.849741349187333447e-02
2.003006407740684836e+00 -1.661712799815515465e-02
1.793572231170905917e+00 -1.475295260518130064e-02
1.605201383167204732e+00 -1.334108367208295884e-02
1.435935198499893817e+00 -1.201324482976197025e-02
1.269550694039092598e+00 -1.047944075955098246e-02
1.134681063005856583e+00 -9.311332216331529368e-03
1.002332660837369716e+00 -8.350618618053791062e-03
8.651758984993158652e-01 -7.090133541318122470e-03
7.723425182796707089e-01 -6.341287632059568018e-03
6.892075613490301622e-01 -5.704106020246993772e-03
6.149317527591056098e-01 -5.191598028242319467e-03
5.485109472806236619e-01 -4.679929658748825660e-03
1.239699624721699323e+01 -1.001113095127010855e-01
1.130586132851483860e+01 -9.162126664255988706e-02
1.029479768009195695e+01 -8.363496668534853296e-02
9.360268149927284398e+00 -7.620951097270166341e-02
8.498491824591459576e+00 -6.928781186478411014e-02
7.705436907884672060e+00 -6.293853383344071017e-02
6.977386208523600253e+00 -5.719040581724670752e-02
6.310362708514938745e+00 -5.184239422629760563e-02
5.700441539717118644e+00 -4.679858226089256279e-02
5.143834283770760685e+00 -4.227368989047963072e-02
4.636724021101942483e+00 -3.824423268059556208e-02
4.175503951544893511e+00 -3.438705675811100371e-02
3.756865177176186954e+00 -3.107299288488137370e-02
3.341321138269606195e+00 -2.755649229870072922e-02
3.001056406830238998e+00 -2.485393002009782248e-02
2.664466720363424912e+00 -2.210575620903417263e-02
2.389548551341940552e+00 -1.979908398095968011e-02
2.141700781574636725e+00 -1.770645990405939063e-02
1.918386566237875401e+00 -1.593389462946786031e-02
1.717438235165474891e+00 -1.415531564577987567e-02
1.536771032406744952e+00 -1.276866146587806415e-02
1.359121689068621075e+00 -1.135504113604324586e-02
1.215021260173826612e+00 -1.004639812164795365e-02
1.073551254152701917e+00 -8.988959739892899911e-03
9.589010274296634329e-01 -8.015628368085095726e-03
8.275369605313829258e-01 -6.800407653627605666e-03
7.386819488436380254e-01 -6.083894082956726838e-03
6.591562526689118684e-01 -5.547866778374830991e-03
5.880324533017301514e-01 -4.989826372202995144e-03
5.244083724996090323e-01 -4.486015071340598674e-03
1.196379260157652880e+01 -9.683743124626160992e-02
1.090374596835831866e+01 -8.854040809445506977e-02
9.922547739206441619e+00 -8.067880672135351039e-02
9.016478199496539503e+00 -7.358658128812627097e-02
8.181711815215491512e+00 -6.689174521352611591e-02
7.414273054888055547e+00 -6.078958039615954545e-02
6.710318488697899930e+00 -5.499508798328559683e-02
6.065797030953258506e+00 -4.987710008882458024e-02
5.477078203422807157e+00 -4.508864640386877481e-02
4.940093659643557622e+00 -4.065046579299270990e-02
4.451344417452162361e+00 -3.670398040659118150e-02
4.007102464480177595e+00 -3.301362500781777204e-02
3.604034071263476857e+00 -2.975593671338010518e-02
3.204212268684526244e+00 -2.652188707521837066e-02
2.846091861153828173e+00 -2.359838721636236397e-02
2.553495080749908386e+00 -2.107265032454610013e-02
2.289446658322908501e+00 -1.905803494257990102e-02
2.051395555748958266e+00 -1.695397711035337082e-02
1.837149730440444051e+00 -1.519269113048317410e-02
1.644377518799301496e+00 -1.358412199718559560e-02
1.471074224724924884e+00 -1.224839339904337798e-02
1.300833774341342064e+00 -1.087224999110958726e-02
1.162620557282229239e+00 -9.620848979910523804e-03
1.027113789842311053e+00 -8.622515837224701760e-03
8.866568438750829229e-01 -7.319856685010150618e-03
7.915538772989623162e-01 -6.524333710537616807e-03
7.064415897707119196e-01 -5.836894899330841158e-03
6.303163745423577824e-01 -5.328116209894814131e-03
5.621946212130116693e-01 -4.742618935787697859e-03
1.265303612131457278e+01 -1.021775028810440328e-01
1.154259525342764192e+01 -9.358016599137759794e-02
1.051325275635069012e+01 -8.544247087885795122e-02
9.561390784557248779e+00 -7.792142970871178409e-02
8.683274030677342381e+00 -7.093929706365098564e-02
7.874889136941167322e+00 -6.443040581086527385e-02
7.132558656090020044e+00 -5.845352466302990158e-02
6.452006405182730830e+00 -5.296829963344888703e-02
5.829710214299643312e+00 -4.798142610311859069e-02
5.261441731202356920e+00 -4.337161142947486975e-02
4.743667017321828716e+00 -3.907119655300322209e-02
4.272636851889325627e+00 -3.521052753268091168e-02
3.844856535587242607e+00 -3.175852787540883043e-02
3.456859611051899872e+00 -2.852465125110771257e-02
3.072298120165970481e+00 -2.538622015504125515e-02
2.728069927543901763e+00 -2.257875345650015020e-02
2.446884553740776180e+00 -2.023163922663637898e-02
2.193335999089506494e+00 -1.828122852794841768e-02
1.964904727527343908e+00 -1.640351474647455329e-02
1.759229980447786890e+00 -1.454738053684646003e-02
1.574269305720736645e+00 -1.321123627242283029e-02
1.408107170241588380e+00 -1.177546417351513913e-02
1.244918960253521556e+00 -1.040420464138161472e-02
1.112515931986171935e+00 -9.411555030353929707e-03
9.826459862112899568e-01 -8.262442133399801672e-03
8.481378048706494921e-01 -7.017516376435543879e-03
7.570987966978069972e-01 -6.249633566712488666e-03
6.755220378740607323e-01 -5.711062854302991453e-03
6.026952758876813476e-01 -5.111075271143651448e-03
5.375281214113619699e-01 -4.541134056408591829e-03
1.221228510912633958e+01 -9.877225589798015182e-02
1.113334126690881831e+01 -9.040223763839527749e-02
1.013427653915165649e+01 -8.251193814178753305e-02
9.211203271823418248e+00 -7.520128604160537800e-02
8.360513664806498824e+00 -6.834644986291173174e-02
7.578023976411943252e+00 -6.206814671640577957e-02
6.860119932020040778e+00 -5.633759934956587834e-02
6.202583951021197528e+00 -5.097660537827403138e-02
5.601681559354550366e+00 -4.607383845815055806e-02
5.053550359219229016e+00 -4.161002292114250600e-02
4.554334536956764268e+00 -3.756956292450855384e-02
4.100452950908245242e+00 -3.390243587620234145e-02
3.688575216569514481e+00 -3.059641511280402834e-02
3.279942594637126785e+00 -2.709719671686630291e-02
2.913865230551165642e+00 -2.417277114366389590e-02
2.614630938950592842e+00 -2.163058423856650120e-02
2.344510143432867899e+00 -1.943608465979995009e-02
2.101052855843045020e+00 -1.747547211085137553e-02
1.881769199241033252e+00 -1.566775864882416838e-02
1.684444032459076590e+00 -1.393242064054451071e-02
1.507086894467150273e+00 -1.265390160788982393e-02
1.332782569655469374e+00 -1.119648275446162231e-02
1.191325304692407938e+00 -9.953932718283091396e-03
1.052497563550993220e+00 -8.917814798258132808e-03
9.400391037003142936e-01 -7.858584306021742724e-03
8.112554119706079092e-01 -6.717425979306724214e-03
7.240662604802344804e-01 -5.985612518444649588e-03
6.460165661686817495e-01 -5.475346492409445542e-03
5.762674052906091582e-01 -4.959965225710046346e-03
2.663068250994931052e-01 -2.366993174756618860e-03
1.178364593235114732e+01 -9.549138967998799243e-02
1.073586439778390655e+01 -8.725802779224359207e-02
9.766455778133726895e+00 -7.957838204526654358e-02
8.871633332474210931e+00 -7.242560792122752777e-02
8.047853888126798694e+00 -6.583961570547636200e-02
7.290822535407082583e+00 -5.977318834197802716e-02
6.596750192661696488e+00 -5.425153305539431176e-02
5.961674041011195690e+00 -4.909237814041941123e-02
5.381659964239856819e+00 -4.433427236468090449e-02
4.852857482304057335e+00 -3.999558160826106185e-02
4.371843648738430232e+00 -3.612700153000954206e-02
3.934725289009058269e+00 -3.246763753893625037e-02
3.538298019448539389e+00 -2.932352624093990945e-02
3.145100920879754458e+00 -2.604325641935665431e-02
2.793100669278773207e+00 -2.325218755334426332e-02
2.505614717117519152e+00 -2.071734813237607886e-02
2.246246917090441997e+00 -1.867774689215066092e-02
2.012433786856266060e+00 -1.676184425559219815e-02
1.801988839267503861e+00 -1.497528087554813626e-02
1.612722393112116848e+00 -1.347975959531600917e-02
1.442604485627202893e+00 -1.198306479388159575e-02
1.275470900076880465e+00 -1.075650431045405142e-02
1.139941817984208017e+00 -9.514985903861778935e-03
1.006983217556188581e+00 -8.534455100768192221e-03
8.691946311517866341e-01 -7.252556729974388508e-03
7.759037962244762499e-01 -6.432258910522307450e-03
6.923768031842316706e-01 -5.728538876465472281e-03
6.177213777627940106e-01 -5.244467473523347321e-03
5.510357922371712514e-01 -4.598619165117831704e-03
1.246530875828201346e+01 -1.008161245784727628e-01
1.136717187401064066e+01 -9.223719664626910120e-02
1.034992483276629471e+01 -8.416562565287839803e-02
9.409700931191933293e+00 -7.679661987495420283e-02
8.542780736492087357e+00 -6.982755563428533208e-02
7.745177808564893240e+00 -6.338182519075592769e-02
7.012964245041023226e+00 -5.753376969745154640e-02
6.342236094571683580e+00 -5.212414540429330390e-02
5.728988610205011156e+00 -4.720575278095919675e-02
5.169343041777676007e+00 -4.266852171611359296e-02
4.659606124875930178e+00 -3.841126952194369448e-02
4.195991467852627999e+00 -3.461815597052549098e-02
3.775165287129785607e+00 -3.119688259905876657e-02
3.357484062309830986e+00 -2.773299545600204155e-02
3.015508823343748812e+00 -2.492646156803139668e-02
2.677165678101649071e+00 -2.220190413414421804e-02
2.400869134240459779e+00 -1.985562610052473906e-02
2.151801396359634744e+00 -1.796842017030683344e-02
1.927414160083199768e+00 -1.611252969299964422e-02
1.725488171557397088e+00 -1.431929050722837229e-02
1.543943809740749629e+00 -1.292387252340416320e-02
1.365478523211113071e+00 -1.137440373520074051e-02
1.220639590969114341e+00 -1.031445828573284221e-02
1.078509590481736113e+00 -9.055430121743481345e-03
9.633404275994369437e-01 -8.167524960176093807e-03
8.313479633198781471e-01 -6.933237943235308516e-03
7.420778954417784901e-01 -6.146112169219953604e-03
6.621774087369654005e-01 -5.633109129638306893e-03
5.907227085230734032e-01 -5.021944844238791263e-03
5.268120262634856665e-01 -4.386108253189969532e-03
1.202921368280197001e+01 -9.744461232521525740e-02
1.096264293070776574e+01 -8.903338010029848704e-02
9.975389384338066989e+00 -8.124148480584028609e-02
9.063870474062785121e+00 -7.400795061788657814e-02
8.224150643646321868e+00 -6.732671172178382457e-02
7.452323980081374089e+00 -6.108987549966465175e-02
6.744380998337589972e+00 -5.544060128843083385e-02
6.096371235565882785e+00 -5.014195179602187746e-02
5.504353433967170695e+00 -4.533959557638496396e-02
4.964598681838099381e+00 -4.102821470747687604e-02
4.473198419160286043e+00 -3.695603262565564512e-02
4.026619408371978182e+00 -3.325567939466023137e-02
3.621462669752649965e+00 -3.003466450161494314e-02
3.219624701579731685e+00 -2.659915342922390333e-02
2.859714248936995329e+00 -2.369897441199625421e-02
2.565645195491173425e+00 -2.124795172914476296e-02
2.300264131017599301e+00 -1.904002191399830485e-02
2.061111321360364013e+00 -1.721407196098439715e-02
1.845750441376057038e+00 -1.544809650151617031e-02
1.652064418986559202e+00 -1.369007069280274956e-02
1.477913162073094755e+00 -1.222407104881705064e-02
1.306885318678990382e+00 -1.090307713049719698e-02
1.168020578882315474e+00 -9.846345752957562023e-03
1.031857530804813239e+00 -8.675204373032032942e-03
8.907193846569140261e-01 -7.498824899957523722e-03
7.951982563848719598e-01 -6.626896659123005483e-03
7.096728598841494096e-01 -5.874294156327338617e-03
6.332148098895489241e-01 -5.391576216987725018e-03
5.647498295298744031e-01 -4.669273271212586937e-03
1.272298370335103179e+01 -1.028571173707908543e-01
1.160540893664979478e+01 -9.408569375796245471e-02
1.056970188777178521e+01 -8.604265437922321846e-02
9.612045527508655596e+00 -7.839425541579299328e-02
8.728641456417586042e+00 -7.135689824207155918e-02
7.915651892190952665e+00 -6.490484730939334590e-02
7.169042439929426358e+00 -5.888624375888212858e-02
6.484764032761367147e+00 -5.328398904718297663e-02
5.858943219753157905e+00 -4.822011357481491289e-02
5.287637939377005658e+00 -4.356812839301268947e-02
4.767007716397497319e+00 -3.930450282996316574e-02
4.293564886381322054e+00 -3.550712256525835608e-02
3.863527319363202484e+00 -3.188025877725182006e-02
3.473537310155030866e+00 -2.878265919829833125e-02
3.087018477299200203e+00 -2.550316184258590718e-02
2.741059562980209474e+00 -2.277857483693337959e-02
2.458537327365868830e+00 -2.032431981314295616e-02
2.203717468090440335e+00 -1.826645324369563159e-02
1.974175656916872468e+00 -1.637381586301858011e-02
1.767504957367919349e+00 -1.474003715085326835e-02
1.581638487393581816e+00 -1.318559185198922568e-02
1.414654411990024396e+00 -1.170150972345680544e-02
1.250708438403921541e+00 -1.044341693683569459e-02
1.117658600214685993e+00 -9.271997921107989066e-03
9.871889101368256370e-01 -8.298682129616567413e-03
8.520325043319050273e-01 -7.166176916864241443e-03
7.605772677165458795e-01 -6.324544613984597191e-03
6.786290956664864371e-01 -5.807495516949023710e-03
6.054612263442186171e-01 -5.151545355750181479e-03
5.399675006966179192e-01 -4.447447819491007377e-03
1.227933887894379694e+01 -9.941620366285408572e-02
1.119359418221909586e+01 -9.086777964774696292e-02
1.018833781958646156e+01 -8.296065743021109606e-02
9.259751179203560056e+00 -7.554223546510466236e-02
8.403941929528349064e+00 -6.881567283833124604e-02
7.617017056912567696e+00 -6.246173812624287308e-02
6.895007266193506013e+00 -5.658384541722574074e-02
6.233813831596828337e+00 -5.123419650408707338e-02
5.629702233818133728e+00 -4.639650033481685504e-02
5.078543900150719992e+00 -4.192853980359956267e-02
4.576732208832192228e+00 -3.780713763669631133e-02
4.120553159898880935e+00 -3.412672851870443558e-02
3.706508408821410860e+00 -3.066927131395963055e-02
3.295802535377503339e+00 -2.722200820063303689e-02
2.927852977886123753e+00 -2.417367706304754393e-02
2.627077246103208363e+00 -2.169807274204297101e-02
2.355649147019829748e+00 -1.945211215640322427e-02
2.110960418759659341e+00 -1.756596199406205289e-02
1.890620899199411342e+00 -1.570742170045879085e-02
1.692354221334003705e+00 -1.406581819075116216e-02
1.514132451823341219e+00 -1.261458034599539403e-02
1.338965800495263148e+00 -1.106565729984287753e-02
1.196854575605930782e+00 -1.002937399878564562e-02
1.057373805124465216e+00 -8.772412347438821034e-03
9.443690290324699976e-01 -7.936046434953039283e-03
8.149828668804275367e-01 -6.833254722908185114e-03
7.273796601880165857e-01 -6.036185656231576359e-03
6.489997732320675894e-01 -5.551770792960808269e-03
5.789138055657568893e-01 -4.889961679725752207e-03
2.675137461297417141e-01 -2.316619009327414071e-03
1.184807679559778393e+01 -9.607292575116831157e-02
1.079364020521959766e+01 -8.775521874415891099e-02
9.818280175967323942e+00 -8.006628698961799906e-02
8.918227669431157523e+00 -7.278160776380684927e-02
8.089515069933989722e+00 -6.624746816214240053e-02
7.328126635938629896e+00 -6.015967325733234672e-02
6.630149951594310309e+00 -5.442998681622530227e-02
5.991633633693012051e+00 -4.927065549669821382e-02
5.408452379101824192e+00 -4.450160163692067072e-02
4.876932716693043623e+00 -4.029583605527230911e-02
4.393297483417047289e+00 -3.626013687678023706e-02
3.953877214682637753e+00 -3.264758422178235669e-02
3.555422417629185095e+00 -2.940375952318287356e-02
3.160239100035997506e+00 -2.606653357723207748e-02
2.806509084380875318e+00 -2.318295091898491672e-02
2.517515351230319887e+00 -2.085053713236824022e-02
2.256855608912697875e+00 -1.861846327588911540e-02
2.021915617447369140e+00 -1.667837478035294821e-02
1.810440251997207151e+00 -1.506153163683696117e-02
1.620270972413577093e+00 -1.347890586125586286e-02
1.449327129947544979e+00 -1.193166849843856243e-02
1.281391106114668332e+00 -1.058053077699899931e-02
1.145212655976626248e+00 -9.584471966054749006e-03
1.011650349771782809e+00 -8.375095261821252982e-03
8.732147101578738857e-01 -7.366948853888132843e-03
7.794650741692819018e-01 -6.523842017749531194e-03
6.955657829206571829e-01 -5.751843680527070866e-03
6.205815980050494174e-01 -5.297205950130382500e-03
5.535350966920006277e-01 -4.513419322689760614e-03
1.253404084366552773e+01 -1.014104367061260253e-01
1.142892641731025982e+01 -9.269097650443992864e-02
1.040530476078586908e+01 -8.468484313018838361e-02
9.459404104250213052e+00 -7.714876342049063751e-02
8.587322755577149636e+00 -7.021695612046910395e-02
7.785154650973040269e+00 -6.381778968607471070e-02
7.048757906713841059e+00 -5.786874022117484417e-02
6.374336339826874642e+00 -5.234981872679565773e-02
5.757610565529789781e+00 -4.735437386884355088e-02
5.195031482534630207e+00 -4.276478624887239399e-02
4.682524648786575483e+00 -3.857086639864846372e-02
4.216503535705061090e+00 -3.484492805645357516e-02
3.793490201595103972e+00 -3.125799679349669513e-02
3.373668620946127739e+00 -2.790577724662567441e-02
3.029967069970114668e+00 -2.499310628746159724e-02
2.689924180909479379e+00 -2.216518610936343836e-02
2.412319355172692248e+00 -1.990744252474525161e-02
2.161902047907171553e+00 -1.790999920604893422e-02
1.936517675170245756e+00 -1.596406965528340827e-02
1.733542635884761873e+00 -1.445275145589266542e-02
1.551134159288352299e+00 -1.286974612914350453e-02
1.371850533552734452e+00 -1.126253928529333086e-02
1.226257921764402070e+00 -1.018542235413477659e-02
1.083480450287463537e+00 -8.884749635038297066e-03
9.677949996180783554e-01 -7.988806880481702510e-03
8.351628261482085813e-01 -7.029673015939191978e-03
7.454738420399189547e-01 -6.208187531257141137e-03
6.652025267696409783e-01 -5.546434084436236041e-03
5.934205811711412704e-01 -5.040720955823078941e-03
5.292243300919512450e-01 -4.281839443010492831e-03
1.209514834969862385e+01 -9.799319314493665223e-02
1.102179973579852224e+01 -8.948269146626314230e-02
1.002846063336602356e+01 -8.169404229708178422e-02
9.111523938050176241e+00 -7.441797494271921998e-02
8.266771980026520694e+00 -6.759887085389881811e-02
7.490582314932894725e+00 -6.137940496404806906e-02
6.778640970418717160e+00 -5.559101221102758644e-02
6.127019778959865270e+00 -5.031180133660872328e-02
5.531841633981624540e+00 -4.546199736036734412e-02
4.989133417413804672e+00 -4.105142349412532754e-02
4.495164733967359716e+00 -3.698357079150332155e-02
4.046312807664556921e+00 -3.341835506248382048e-02
3.639009500503354033e+00 -3.004841156047873343e-02
3.235161943869388601e+00 -2.667015569814638193e-02
2.873394303657214710e+00 -2.364895610687754723e-02
2.577812252770051771e+00 -2.136499686397598866e-02
2.311223941028761608e+00 -1.901536363388487902e-02
2.070827086971769315e+00 -1.713025834647528139e-02
1.854465937456439839e+00 -1.527588247542772601e-02
1.659751319173817130e+00 -1.379474624909260774e-02
1.484831838358975142e+00 -1.219510625095073658e-02
1.312947902639200359e+00 -1.074332741191385762e-02
1.173420600482401932e+00 -9.714816013569990000e-03
1.036614350697698583e+00 -8.466658890858017733e-03
8.948396473994443268e-01 -7.378703661304344096e-03
7.988463630440936214e-01 -6.692801170328459628e-03
7.129041299975868995e-01 -5.910909458473681544e-03
6.361166728590743613e-01 -5.264936578568618804e-03
5.673651313172086708e-01 -4.592266119808181835e-03
1.279339786260206324e+01 -1.033748330675739457e-01
1.166862176681578767e+01 -9.457597608961855473e-02
1.062643331238963462e+01 -8.633575901953988163e-02
9.662922033884377981e+00 -7.876310286530051330e-02
8.774319298149475088e+00 -7.164578517491919374e-02
7.956549065761346462e+00 -6.502747355987557876e-02
7.205610619460860455e+00 -5.898899238252756916e-02
6.517575732779752329e+00 -5.353245013309870792e-02
5.888339243863418559e+00 -4.834041956894903624e-02
5.313901554148829476e+00 -4.365648938408245999e-02
4.790592498184346404e+00 -3.949492049578040564e-02
4.314623587713324326e+00 -3.551887341836606343e-02
3.882318570144850600e+00 -3.199536500827335206e-02
3.490344661330332166e+00 -2.875597916621849826e-02
3.101884371124286943e+00 -2.561537977261495180e-02
2.754176543565685531e+00 -2.264034662708874074e-02
2.470190241151310140e+00 -2.041322074642451176e-02
2.214164141661022711e+00 -1.816717316991648193e-02
1.983467745367277768e+00 -1.625439998170612188e-02
1.775807523473993843e+00 -1.461514895440071092e-02
1.589007669066426764e+00 -1.315497071790378697e-02
1.421262401922606555e+00 -1.162163177829254011e-02
1.256505519066863252e+00 -1.024053264687661315e-02
1.122801268443200051e+00 -9.125364256607969640e-03
9.917735957720994477e-01 -8.056925177938567897e-03
8.559598237433549972e-01 -7.020575126806329579e-03
7.640568661905213776e-01 -6.359760050178626771e-03
6.817361534589121419e-01 -5.530523006868784917e-03
6.082401598054358871e-01 -4.983781434337075482e-03
5.424610763310329098e-01 -4.349579972540108461e-03
1.234680901279363674e+01 -9.986091784444642294e-02
1.125417863283800557e+01 -9.126880382179865248e-02
1.024263880706045526e+01 -8.335347645305427045e-02
9.308499224994008614e+00 -7.582377877846756264e-02
8.447730293658182177e+00 -6.898991908461334088e-02
7.656239884989322952e+00 -6.262511672396442464e-02
6.930111746333893485e+00 -5.681926416519465783e-02
6.265312323138494399e+00 -5.147748188153449672e-02
5.657827530637635327e+00 -4.645172813876157630e-02
5.103774441708886833e+00 -4.191937444533647833e-02
4.599202568749716669e+00 -3.777067511015401446e-02
4.140653368889514852e+00 -3.402424581786037822e-02
3.724441601073306796e+00 -3.073447748035645563e-02
3.311662476117879894e+00 -2.734179722645645877e-02
2.941861418230834246e+00 -2.416689201547601862e-02
2.639615865159143482e+00 -2.176061755829512834e-02
2.366855482801922594e+00 -1.946240051236959936e-02
2.120917122266817501e+00 -1.746923569332093154e-02
1.899494315647710208e+00 -1.552167419891309873e-02
1.700282462087128410e+00 -1.401398041317529833e-02
1.521186597142444974e+00 -1.253177558221261340e-02
1.345215877663290094e+00 -1.092745397749081936e-02
1.202395928915150458e+00 -9.862420159877803919e-03
1.062257658940952698e+00 -8.577856735338324976e-03
9.487423918335097239e-01 -7.659329193135801933e-03
8.187195536238086602e-01 -6.660642574410672277e-03
7.306979095050928352e-01 -6.039496609250139154e-03
6.519829802954533182e-01 -5.235134963437117206e-03
5.815703673703368493e-01 -4.736946049109547717e-03
2.687211483432384029e-01 -2.010192398165486748e-03
1.191281422174271931e+01 -9.648225586559361355e-02
1.085167893374034342e+01 -8.817938003400485614e-02
9.870313083569499213e+00 -8.035641276121555099e-02
8.964975859249072698e+00 -7.318695189599876139e-02
8.131411133495488386e+00 -6.647483246576166294e-02
7.365713964611662945e+00 -6.030759894359091072e-02
6.663847039876818812e+00 -5.465841607709391592e-02
6.021652435415263405e+00 -4.941298081542740833e-02
5.435429002552669253e+00 -4.472174039809453938e-02
4.901015144228666465e+00 -4.027543344676725451e-02
4.414836908652073788e+00 -3.627800216559531887e-02
3.973166618221011248e+00 -3.274232435754644011e-02
3.572632231151502857e+00 -2.935376049747264598e-02
3.175457093204402170e+00 -2.614426097430061491e-02
2.819928647340967043e+00 -2.314630089714021788e-02
2.529481127962344811e+00 -2.085135526315311585e-02
2.267532740491856824e+00 -1.861357783517639600e-02
2.031406171316993081e+00 -1.664921125909303926e-02
1.818983923049719342e+00 -1.487766726480061266e-02
1.627840140344257502e+00 -1.342963995512204932e-02
1.456069431238330436e+00 -1.193703043905985049e-02
1.287368750206532519e+00 -1.045808950681378913e-02
1.150489615636299146e+00 -9.442033904673756764e-03
1.016321013383278959e+00 -8.207933732160914084e-03
8.772507091160480774e-01 -7.095815440142556191e-03
7.830581611569695788e-01 -6.429060246329013073e-03
6.987563219495286360e-01 -5.779926761358616244e-03
6.234418182473047132e-01 -5.003419151984035002e-03
5.560300959126984743e-01 -4.486347080297503793e-03
1.260315793937763473e+01 -1.019725689419535009e-01
1.149100094580156650e+01 -9.327708523604520685e-02
1.046094393144805146e+01 -8.512663207834901546e-02
9.509348109470254329e+00 -7.762182659619568104e-02
8.632137197927740146e+00 -7.054159095236915700e-02
7.825241146722704322e+00 -6.406669576827767054e-02
7.084680850278347819e+00 -5.805390498412359157e-02
6.406489640956790410e+00 -5.266746471691080567e-02
5.786476249698092822e+00 -4.753637347191359136e-02
5.220772294523396084e+00 -4.292216171869506908e-02
4.705615709824447990e+00 -3.879820711610947742e-02
4.237171246347176456e+00 -3.488186212052966223e-02
3.811937924450983672e+00 -3.145943174578873930e-02
3.389955115918404704e+00 -2.793224368353641740e-02
3.044507143293410323e+00 -2.520222231949121802e-02
2.702740107389822732e+00 -2.226880795108841793e-02
2.423772333451400751e+00 -2.007470577204484297e-02
2.172187295977903609e+00 -1.799263270781838175e-02
1.945621190257291744e+00 -1.595464314102648662e-02
1.741675770019064595e+00 -1.436780355785063044e-02
1.558333377024318844e+00 -1.292136728608263979e-02
1.378237185910104801e+00 -1.129227305874000963e-02
1.231955222740450440e+00 -1.018427169730329665e-02
1.088451310093190516e+00 -8.854698488870705458e-03
9.722537553171787250e-01 -7.870689580665351029e-03
8.390306341405501245e-01 -6.892892854480752070e-03
7.489016531238146257e-01 -6.168396425322617872e-03
6.682352118735364055e-01 -5.362099547759589802e-03
5.961184538192090265e-01 -4.802386902689944996e-03
5.316373677741058623e-01 -4.321607127545497480e-03
1.216149601530011459e+01 -9.852808596850110012e-02
1.108122653853042117e+01 -9.011247149029059933e-02
1.008181488622566135e+01 -8.215844547723424873e-02
9.159363645043026025e+00 -7.476924546895903634e-02
8.309762206484681002e+00 -6.806965218294978859e-02
7.529020346640575845e+00 -6.174194234353115596e-02
6.813090800777565903e+00 -5.596356356223361472e-02
6.157929741868002793e+00 -5.070603088182885215e-02
5.559423742562316306e+00 -4.580892559793880298e-02
5.013879026418161189e+00 -4.126818023810288616e-02
4.517232171205318281e+00 -3.723554276297991877e-02
4.066024000112902215e+00 -3.348677725674983896e-02
3.656579937925528156e+00 -3.024393982357340832e-02
3.250719722886832308e+00 -2.691237290929599651e-02
2.887148924627708446e+00 -2.382532228623308185e-02
2.590121289884390610e+00 -2.132941310060697954e-02
2.322186923806444536e+00 -1.921929836127387464e-02
2.080610686982938606e+00 -1.723028579084870740e-02
1.863195679132737759e+00 -1.528800149429167081e-02
1.667543404458730283e+00 -1.378922874959297856e-02
1.491750514644855530e+00 -1.239676691668812475e-02
1.319028035201715632e+00 -1.081083558839772765e-02
1.178863030998411388e+00 -9.761064147240870389e-03
1.041371170590583706e+00 -8.484663962060974216e-03
8.990006370309046035e-01 -7.292252884123567695e-03
8.025467301938071785e-01 -6.613683587488219939e-03
7.161678247199926295e-01 -5.922451498506500420e-03
6.390208316571156510e-01 -5.141003066216075050e-03
5.699804331045428274e-01 -4.746884762080409888e-03
1.286427429280465518e+01 -1.040573745532747674e-01
1.173222521242722571e+01 -9.524646993021730623e-02
1.068343733307322552e+01 -8.693289366718214006e-02
9.714082951216283845e+00 -7.921497682837250198e-02
8.820168521555661556e+00 -7.216632491648057590e-02
7.997730640873583319e+00 -6.545587266123656378e-02
7.242531376683459143e+00 -5.934582381440346721e-02
6.550608014395328915e+00 -5.381749394851102070e-02
5.917793118594854462e+00 -4.877169642404366456e-02
5.340358232995966681e+00 -4.405636589941028247e-02
4.814196077201025936e+00 -3.965891380709461733e-02
4.335741618395714703e+00 -3.572630360165162527e-02
3.901207764378050946e+00 -3.221764688684006922e-02
3.507220463632152008e+00 -2.890583094107741086e-02
3.116784172246982010e+00 -2.573605491365326195e-02
2.767293524151161588e+00 -2.281364508042496228e-02
2.481956527081333963e+00 -2.049422381283785496e-02
2.224645173168481538e+00 -1.838196935953870237e-02
1.992800114820932667e+00 -1.644907560998458418e-02
1.784124161455173940e+00 -1.465671520010012295e-02
1.596457820527413141e+00 -1.317902291055079306e-02
1.427870391855188270e+00 -1.185846253854649229e-02
1.262322542197712449e+00 -1.035119873304254749e-02
1.128002873577988119e+00 -9.294276474065396934e-03
9.963582814073730365e-01 -8.128271836997467276e-03
8.599115655385175527e-01 -6.987457823957065640e-03
7.675506724706984141e-01 -6.340254847609671715e-03
6.848767685948649042e-01 -5.525713938115046388e-03
6.110218856745949223e-01 -4.925730894794625239e-03
5.449546519654477894e-01 -4.570189965569962202e-03
1.241484377814358808e+01 -1.005860307991846836e-01
1.131512626754503081e+01 -9.203185508351693911e-02
1.029738021068428289e+01 -8.388976575623699472e-02
9.357546070327250831e+00 -7.650026338069283727e-02
8.491682057662362837e+00 -6.955812632097808923e-02
7.695622296747299806e+00 -6.304210602156723464e-02
6.965393756289484095e+00 -5.723171868902850179e-02
6.296864135232955739e+00 -5.178808075148493006e-02
5.686158778689454074e+00 -4.680869148255600160e-02
5.129049551336898105e+00 -4.225599787801242319e-02
4.621857440245697113e+00 -3.813184890675278688e-02
4.160935795591830910e+00 -3.431865200478013272e-02
3.742572308308536044e+00 -3.088952212401829128e-02
3.327655874830383276e+00 -2.747779454357363385e-02
2.955978341865186820e+00 -2.452931314879245803e-02
2.652176796564579941e+00 -2.197387426874688326e-02
2.378085417666697676e+00 -1.970866377777493253e-02
2.130965073322131698e+00 -1.769534606640973950e-02
1.908390021378436607e+00 -1.573620801466379948e-02
1.708232711942055060e+00 -1.415929982427867502e-02
1.528279137682613920e+00 -1.265697108130344438e-02
1.351469774268846402e+00 -1.119236471742236609e-02
1.207993103549193981e+00 -1.009807665217677883e-02
1.067168607936962443e+00 -8.785510314576623278e-03
9.531157546345496723e-01 -7.782712957854203729e-03
8.224633146929515304e-01 -6.687097038767695137e-03
7.340661399633414685e-01 -6.078583090547262646e-03
6.549750730970136381e-01 -5.292298465114624734e-03
5.842301716713469428e-01 -4.869032023742180665e-03
2.699328822006198947e-01 -2.104777469602453661e-03
1.197794440577807151e+01 -9.720031499505636663e-02
1.091016334778876384e+01 -8.881881142542323582e-02
9.922802258103855522e+00 -8.094053048168750597e-02
9.011926658509036514e+00 -7.373625595395673360e-02
8.173559715263577274e+00 -6.706100432122880095e-02
7.403438099997066146e+00 -6.081395271238493327e-02
6.697661168337177173e+00 -5.510570141981451647e-02
6.051976366672263907e+00 -4.991698912707401986e-02
5.462472649010317483e+00 -4.502209216186787294e-02
4.925273507041151966e+00 -4.061483970600715532e-02
4.436481828694736507e+00 -3.665804537576525940e-02
3.992509279346263096e+00 -3.294320401372972940e-02
3.589892492654261247e+00 -2.966613463428713696e-02
3.190729221245560687e+00 -2.644916570728704508e-02
2.833438198078681136e+00 -2.347436047462338540e-02
2.541539459550307356e+00 -2.096830510431350533e-02
2.278212840157004759e+00 -1.895991007824322436e-02
2.041026445159741520e+00 -1.698701384348203641e-02
1.827527594102231534e+00 -1.505681772875068145e-02
1.635469683809986918e+00 -1.346888132845264555e-02
1.462850671392887714e+00 -1.215004990622349512e-02
1.293358193365477860e+00 -1.070183917673984443e-02
1.155827189344998507e+00 -9.665522971295146051e-03
1.020999945510136842e+00 -8.406366220017813182e-03
8.812867080742222692e-01 -7.187595830111109807e-03
7.866753429311605927e-01 -6.529509966473253171e-03
7.019593182457972702e-01 -5.816814999227587837e-03
6.263108966749925122e-01 -5.064781655641600010e-03
5.585551190342218364e-01 -4.656124893783190020e-03
1.267280058036430646e+01 -1.026834153228614183e-01
1.155338817736474510e+01 -9.392155362868290225e-02
1.051702803146542742e+01 -8.575411286568600244e-02
9.559607971074440158e+00 -7.811638847321382417e-02
8.677138940460471517e+00 -7.112914266858549883e-02
7.865655576869172272e+00 -6.455292046097987901e-02
7.120917259528680709e+00 -5.842746133614395987e-02
6.438919031758097766e+00 -5.297313281422068310e-02
5.815423691516880211e+00 -4.799545194219316524e-02
5.246717598846605490e+00 -4.335734317908920138e-02
4.728755283764328077e+00 -3.900409984586201279e-02
4.257870939366823926e+00 -3.513690950164520543e-02
3.830430593950440166e+00 -3.166368223181934699e-02
3.406288934285310432e+00 -2.811442444444680472e-02
3.059047216616705533e+00 -2.527852203624223262e-02
2.715601618133381745e+00 -2.253111926462411652e-02
2.435289789973369867e+00 -2.011541051260964594e-02
2.182472544048636109e+00 -1.804102879900564005e-02
1.954798749978034600e+00 -1.622660641358318959e-02
1.749808904153367761e+00 -1.456254481529819199e-02
1.565645298163895305e+00 -1.290787461716556492e-02
1.384631227457226110e+00 -1.155904340679075708e-02
1.237682398753737090e+00 -1.026065688529943787e-02
1.093522898389169162e+00 -9.107658227111228508e-03
9.767322402720620689e-01 -8.033328998778887023e-03
8.428984421328920007e-01 -7.036632363836393435e-03
7.523525345966471933e-01 -6.245714900476344832e-03
6.713138586372479066e-01 -5.457380126421978311e-03
5.988552009622922778e-01 -4.842272121979158440e-03
5.340547190088293927e-01 -4.442495787615222472e-03
1.222824287667277332e+01 -9.921997559053483129e-02
1.114115559429360935e+01 -9.068868669911275826e-02
1.013559361337385312e+01 -8.276746043014225618e-02
9.207536634947931731e+00 -7.526700239382345947e-02
8.352906757381706626e+00 -6.841792977693013367e-02
7.567659759922023888e+00 -6.213786763807556401e-02
6.847744964844642901e+00 -5.633147295968771867e-02
6.188886489120260848e+00 -5.095598498197449061e-02
5.587215403449848239e+00 -4.606274690881138889e-02
5.038644031202657025e+00 -4.167813504369826533e-02
4.539452898421283855e+00 -3.752820270960223470e-02
4.085851850631700977e+00 -3.374651574131868476e-02
3.674338502894566982e+00 -3.034717522137517914e-02
3.266402057084313082e+00 -2.705688118969723499e-02
2.901002627313968407e+00 -2.405488923666230378e-02
2.602430326998729448e+00 -2.148591658332489954e-02
2.333194043028327780e+00 -1.935902210357199130e-02
2.090422766685650302e+00 -1.731946140814317331e-02
1.871951673146863504e+00 -1.549547801280473994e-02
1.675353969408854837e+00 -1.392907474729583941e-02
1.498740068373133338e+00 -1.236759446882812821e-02
1.325108167764230682e+00 -1.107670686445650678e-02
1.184330002134722060e+00 -9.834516404907539533e-03
1.046221304394681528e+00 -8.700319701172529521e-03
9.031593879755548393e-01 -7.400790337353030032e-03
8.062470973435206245e-01 -6.729978928368698064e-03
7.194532297222843154e-01 -5.972991459289752475e-03
6.419355426872517256e-01 -5.211639974451701303e-03
5.725732736217490348e-01 -4.696459243706310391e-03
1.293550971278339645e+01 -1.048207667817801503e-01
1.179621718864981794e+01 -9.587679102626153749e-02
1.074091749945327656e+01 -8.757739425065727557e-02
9.765615375269385723e+00 -7.976771535470718322e-02
8.866339224620043424e+00 -7.254170897736657297e-02
8.039073852597162784e+00 -6.598873494095733316e-02
7.279541705199016555e+00 -5.980694287270699877e-02
6.583760706990123168e+00 -5.420646252354793804e-02
5.947545321535917751e+00 -4.900181318668644925e-02
5.366869613154921836e+00 -4.426562713805846233e-02
4.838005070313641021e+00 -3.992772433223502893e-02
4.356989490505581486e+00 -3.604103416598847948e-02
3.920179967624681794e+00 -3.235870210983486650e-02
3.524179061389661527e+00 -2.916343430304633305e-02
3.131772780390407185e+00 -2.585368032109208736e-02
2.780533503927243189e+00 -2.309727012832704998e-02
2.493765912687604835e+00 -2.057177122514337875e-02
2.235163810438379528e+00 -1.856957458714726672e-02
2.002186726087775259e+00 -1.662967587062749025e-02
1.792468142265414954e+00 -1.480732392504761387e-02
1.603949351870306073e+00 -1.318975504286862971e-02
1.434535917475644462e+00 -1.185147238345586607e-02
1.268139565328561869e+00 -1.057425086743541721e-02
1.133252116948767929e+00 -9.411977268760734344e-03
1.000961731021154488e+00 -8.311555398910534798e-03
8.638651359522929729e-01 -7.063602032958134040e-03
7.710444787508754505e-01 -6.430607310568987704e-03
6.880374822137620416e-01 -5.631442181422739203e-03
6.138133534602591146e-01 -4.976859888350382115e-03
5.474579832298077653e-01 -4.471379476815751965e-03
1.248325469386358577e+01 -1.012981081139958384e-01
1.137653138394084529e+01 -9.256932715175497650e-02
1.035243020430056937e+01 -8.444008901846095094e-02
9.406897626890117436e+00 -7.693787508569993605e-02
8.535861007897327823e+00 -6.993667448005468079e-02
7.735313344968072435e+00 -6.347613942287694266e-02
7.000915016510708355e+00 -5.756378183073557198e-02
6.328700300822287517e+00 -5.211613242215226011e-02
5.714552830944908735e+00 -4.718599490247023936e-02
5.154496270056295515e+00 -4.261378421047531950e-02
4.644573118163412673e+00 -3.840487739423317781e-02
4.181222363224588179e+00 -3.463545994945425865e-02
3.760720500172191283e+00 -3.104451484199623884e-02
3.343662575683857607e+00 -2.760551455355789163e-02
2.970095265499540282e+00 -2.453053333584953588e-02
2.664806913987019410e+00 -2.210278203213733236e-02
2.389356862029889061e+00 -1.970885911781103741e-02
2.141017289715192451e+00 -1.765816396721936465e-02
1.917398191359649395e+00 -1.596864472569541754e-02
1.716194133374034037e+00 -1.428837862864596950e-02
1.535412000159999790e+00 -1.261662939301526169e-02
1.357741163879004676e+00 -1.126998346593042349e-02
1.213590278183237503e+00 -9.979672059119900143e-03
1.072117280792878491e+00 -8.920120509873471701e-03
9.575061206249698698e-01 -7.931774634887096831e-03
8.262152556795961944e-01 -6.736761619434270335e-03
7.374343704215902129e-01 -6.141434304011574030e-03
6.579717620886433860e-01 -5.373994165209168387e-03
5.868985831752716598e-01 -4.742235152562074112e-03
2.711446160580012754e-01 -2.225967248915189378e-03
1.204349032103320027e+01 -9.783968480607431462e-02
1.096903633701240821e+01 -8.931050256680311827e-02
9.975576087402858505e+00 -8.151651198014014943e-02
9.059248242186907163e+00 -7.416691767137074953e-02
8.215850949541763981e+00 -6.737948244552204036e-02
7.441406295802901916e+00 -6.115355883645648416e-02
6.731637094110487496e+00 -5.536524118686764889e-02
6.082353859793430573e+00 -5.008829595304124110e-02
5.489732323816394199e+00 -4.524417411568813774e-02
4.949541206274570726e+00 -4.093272435521315422e-02
4.458224567247412118e+00 -3.683899629543602172e-02
4.011980313565786993e+00 -3.313970609071389961e-02
3.607264828279812541e+00 -2.987162982982711698e-02
3.206089865808343209e+00 -2.654407357844734347e-02
2.846985573249653623e+00 -2.358725269695747737e-02
2.553616640136228355e+00 -2.108215307326026869e-02
2.289040971554698878e+00 -1.895521191960567245e-02
2.050646719002490403e+00 -1.691898754872236260e-02
1.836115663910652840e+00 -1.523649351070335486e-02
1.643099227275716334e+00 -1.350509243484082807e-02
1.469711674899250919e+00 -1.206276478505708544e-02
1.299377681445041510e+00 -1.078266547977782194e-02
1.161164763053697868e+00 -9.541831178481865322e-03
1.025693438216040976e+00 -8.533686556646501858e-03
8.853348025876789373e-01 -7.279808056622263761e-03
7.902939790092121664e-01 -6.590203144023295233e-03
7.051623145420657934e-01 -5.852971317583229895e-03
6.291837721990594101e-01 -5.126352687329050264e-03
5.611409073119991708e-01 -4.508545004411327294e-03
1.274290659958746197e+01 -1.032608899107136519e-01
1.161631176884532479e+01 -9.449659418537846578e-02
1.057342187898867358e+01 -8.622992201360928088e-02
9.610152035059721598e+00 -7.860114579922646005e-02
8.722477815070106999e+00 -7.144360391768671270e-02
7.906234479258598569e+00 -6.491208096990502829e-02
7.157243908150237921e+00 -5.879378966251658928e-02
6.471434329858102963e+00 -5.327129408022913265e-02
5.844621274953943235e+00 -4.814288892555346200e-02
5.272704232184604045e+00 -4.347197771612776318e-02
4.752119117357315403e+00 -3.920391161912116507e-02
4.278726321600068161e+00 -3.538848810118959409e-02
3.849036050780575646e+00 -3.174504724504120107e-02
3.422731700577112068e+00 -2.829319739863061720e-02
3.073749313878545664e+00 -2.534571733328354337e-02
2.728586583630117079e+00 -2.249079917966519820e-02
2.446807246495339427e+00 -2.015108799229458139e-02
2.192800761049597202e+00 -1.803702756945678096e-02
1.963995565263199072e+00 -1.621369986796591250e-02
1.758032854693799329e+00 -1.449431103173600376e-02
1.572957219303471765e+00 -1.289001192389026100e-02
1.391093527925013174e+00 -1.148497370867698243e-02
1.243431127850556317e+00 -1.015450449959874255e-02
1.098599791483448218e+00 -9.014417578455294344e-03
9.812532736671571998e-01 -8.146951038210606053e-03
8.467775447446616033e-01 -6.944610504001429499e-03
7.558049493647641670e-01 -6.279637307375013702e-03
6.743925054009592968e-01 -5.553729706589306467e-03
6.016050882213428430e-01 -4.881816108279512720e-03
5.364787086113710357e-01 -4.276090061048255613e-03
1.229541221262207884e+01 -9.980166955169852971e-02
1.120146725094215689e+01 -9.122529844445848024e-02
1.018962827865538578e+01 -8.311577214813656300e-02
9.255959974450400196e+00 -7.575597137935739800e-02
8.396340818851840027e+00 -6.875521440868107015e-02
7.606609152176817545e+00 -6.252610514098465300e-02
6.882610353366665379e+00 -5.657066155917533923e-02
6.220079915504507895e+00 -5.119553714291894680e-02
5.615062573662058298e+00 -4.624266530181082857e-02
5.063638192359158907e+00 -4.173301164409373709e-02
4.561738386153034064e+00 -3.759492808788351265e-02
4.105700057083732979e+00 -3.396851236835022464e-02
3.692097067863606252e+00 -3.044405671243383127e-02
3.282084391281793412e+00 -2.719632952633695144e-02
2.914876563436150647e+00 -2.400808270466456285e-02
2.614843494962952430e+00 -2.164032709448090661e-02
2.344221114953636942e+00 -1.938893610135423995e-02
2.100291576779402813e+00 -1.724641006218513919e-02
1.880729913388029528e+00 -1.555968661086997579e-02
1.683206445925421235e+00 -1.388232640945266487e-02
1.505736964972502090e+00 -1.230079161284938945e-02
1.331300060597033097e+00 -1.096447729588296074e-02
1.189811146901997407e+00 -9.686445416758712734e-03
1.051083109734169518e+00 -8.599968682549113952e-03
9.073001986326122426e-01 -7.510182404061058713e-03
8.099583423616104616e-01 -6.611415437377673836e-03
7.227445093097689677e-01 -5.974101885180601451e-03
6.448502537173878002e-01 -5.282711567539573327e-03
5.751605456233794822e-01 -4.555903293107844455e-03
1.300733917786882898e+01 -1.053747148964042785e-01
1.186054908570027067e+01 -9.642301517822664259e-02
1.079866321456636413e+01 -8.804660337411736315e-02
9.817380843534252222e+00 -8.027489610194631087e-02
8.912788339650235869e+00 -7.296660757372389061e-02
8.080555102908631326e+00 -6.632312502915323205e-02
7.316786927350636738e+00 -6.017433755685199642e-02
6.617123333422100906e+00 -5.449282334799467747e-02
5.977346563982204763e+00 -4.924835323525170172e-02
5.393651574216076661e+00 -4.447044050925139796e-02
4.861839941632487339e+00 -4.020578291573747437e-02
4.378308258061487379e+00 -3.616999868744745494e-02
3.939249451709528227e+00 -3.255484380474978068e-02
3.541215534921214658e+00 -2.929474524463244328e-02
3.146815107444025372e+00 -2.602771192056563612e-02
2.793775450811722294e+00 -2.312659830869103969e-02
2.505629979210258984e+00 -2.070619009554351339e-02
2.245750619060960851e+00 -1.858536368989885043e-02
2.011583673057243615e+00 -1.655181973837378112e-02
1.800874279798359012e+00 -1.496067844148663353e-02
1.611453041613123860e+00 -1.325769780567451032e-02
1.441220276650772236e+00 -1.179724793336194531e-02
1.274053480996208743e+00 -1.052301586640568172e-02
1.138504604673868492e+00 -9.287359562103738794e-03
1.005568802209509727e+00 -8.261551713524826687e-03
8.678367678733343027e-01 -7.200718945705189555e-03
7.745955002150194391e-01 -6.344834670185087698e-03
6.912002200155237253e-01 -5.729450542279436280e-03
6.166048212459234179e-01 -5.088880987308582599e-03
5.499628828045403095e-01 -4.372364902092922175e-03
1.255205349146569027e+01 -1.019186808118787563e-01
1.143827687051224906e+01 -9.320725670379061134e-02
1.040776168140520852e+01 -8.504000849349799274e-02
9.456482355056685662e+00 -7.744702558906864376e-02
8.580371415455903872e+00 -7.032960403144268569e-02
7.775122223497686669e+00 -6.395437185095530219e-02
7.036519158053372358e+00 -5.800481242149013034e-02
6.360625195211189187e+00 -5.248464769927136536e-02
5.743148656111627837e+00 -4.739220068554503978e-02
5.179963943674712468e+00 -4.277637910426974888e-02
4.667446223759184498e+00 -3.855611186240417987e-02
4.201689324269055170e+00 -3.473837322807982880e-02
3.779011044284855902e+00 -3.133729772457111151e-02
3.359786392862385007e+00 -2.787129184556612002e-02
2.984344922433405767e+00 -2.466711314490959567e-02
2.677491328541774962e+00 -2.221081474267180486e-02
2.400642908496696482e+00 -1.984585873370278697e-02
2.151169006812542861e+00 -1.775733823321741858e-02
1.926406361340861739e+00 -1.598035601919552476e-02
1.724274429783877904e+00 -1.422767373377120149e-02
1.542553556631278466e+00 -1.271409455241010941e-02
1.364027975729853015e+00 -1.131352515272397372e-02
1.219209545631612768e+00 -9.991816646223370540e-03
1.077065953648794094e+00 -8.831486696386371682e-03
9.619007957255544250e-01 -7.992550284239738692e-03
8.300587434626992556e-01 -6.928619014992787838e-03
7.408126237281068560e-01 -6.105903882922412464e-03
6.609708082505126869e-01 -5.515218302290448432e-03
5.895669946791963767e-01 -4.753166357263019157e-03
2.723807090294336763e-01 -2.260259663277469546e-03
1.210941094977438581e+01 -9.847040291001987744e-02
1.102819067906718331e+01 -9.001424948110073321e-02
1.002861397321022707e+01 -8.205060794494975496e-02
9.106773733831298401e+00 -7.471768076905457856e-02
8.258554222091825991e+00 -6.788315872008095220e-02
7.479595305918834924e+00 -6.156442377238384445e-02
6.765838864920838525e+00 -5.584051878721549289e-02
6.113021863682426726e+00 -5.046718231507625607e-02
5.517038939151465371e+00 -4.568400375762528970e-02
4.974088795514538752e+00 -4.113238355880671077e-02
4.480099577806489819e+00 -3.706101832272301611e-02
4.031494162646627188e+00 -3.346468874709288693e-02
3.624679003037441838e+00 -3.001021190768483199e-02
3.221482941592688221e+00 -2.678259372819677755e-02
2.860599002632514321e+00 -2.378540213576364401e-02
2.565794735940024385e+00 -2.139400213473626258e-02
2.299869102952392552e+00 -1.916976366647467345e-02
2.060342439564146755e+00 -1.703562587178479235e-02
1.844707526500125372e+00 -1.535509960168599669e-02
1.650804430710714144e+00 -1.376338970239898880e-02
1.476572678405614347e+00 -1.219445923273261914e-02
1.305440645464810645e+00 -1.086569544811506922e-02
1.166548178601905628e+00 -9.595961997061910539e-03
1.030386930921945332e+00 -8.490363425671639333e-03
8.893909515878786198e-01 -7.445304657113321033e-03
7.939291438163647019e-01 -6.525022961616919019e-03
7.083999105166738364e-01 -5.868215095136498048e-03
6.320594945828684752e-01 -5.310899933907443568e-03
5.637266955897767273e-01 -4.580516232808294098e-03
1.281342545282257639e+01 -1.041182161761703417e-01
1.167960657327916785e+01 -9.515873767957791496e-02
1.063011413421671669e+01 -8.690015471530868063e-02
9.660966521594769318e+00 -7.914029140831166376e-02
8.768033620169763509e+00 -7.205332832587393876e-02
7.947070409025676518e+00 -6.539486037629188564e-02
7.193836638005496553e+00 -5.934800398740668059e-02
6.504135559700588765e+00 -5.372983300782969290e-02
5.873858721210554634e+00 -4.855275207182233738e-02
5.298970584113154025e+00 -4.384438039890457828e-02
4.775518615938243450e+00 -3.962717948592713035e-02
4.299625309171153376e+00 -3.564874689475105302e-02
3.867706634803483201e+00 -3.212705944611077974e-02
3.439269529729104047e+00 -2.861427928941717366e-02
3.088475072242358621e+00 -2.571509884202180518e-02
2.741577323662823140e+00 -2.275045020680690686e-02
2.458449774415879308e+00 -2.048962703894170040e-02
2.203147752476292798e+00 -1.833539278748676574e-02
1.973238697195897728e+00 -1.634787461307543946e-02
1.766296902865722052e+00 -1.462230095654601728e-02
1.580327422808875948e+00 -1.317568284939371268e-02
1.397555828392800459e+00 -1.171325303055721981e-02
1.249230507961260228e+00 -1.035018562358115853e-02
1.103690563013922876e+00 -9.105756344292578394e-03
9.857743070622524417e-01 -8.153557592574292232e-03
8.506646292585171576e-01 -7.001712143446357436e-03
7.592732696644127754e-01 -6.269905250920266432e-03
6.774810773137041053e-01 -5.644607712366931339e-03
6.043582919592405123e-01 -5.105237800884786757e-03
5.389026982139126787e-01 -4.411577082081431789e-03
1.236301132287777449e+01 -1.005723335190709250e-01
1.126208460459329075e+01 -9.190117231448867441e-02
1.024392681987189668e+01 -8.384009027705978390e-02
9.304601779644476878e+00 -7.637083611253525639e-02
8.440030255475633680e+00 -6.947254277698178271e-02
7.645683386304380491e+00 -6.300732752451405905e-02
6.917557319912678970e+00 -5.719077851656653722e-02
6.251363376993928966e+00 -5.173391577473628739e-02
5.643161456581862190e+00 -4.680494562563322636e-02
5.088646008596639625e+00 -4.216103276401066136e-02
4.584126956684821508e+00 -3.804339563328786727e-02
4.125820445157617478e+00 -3.423159820320015312e-02
3.710075876544204121e+00 -3.092571147043055718e-02
3.297917927855090081e+00 -2.739813433671313761e-02
2.928821980042559225e+00 -2.434388604870125691e-02
2.627274147620906053e+00 -2.186793745220284857e-02
2.355313646197135125e+00 -1.965525185711660891e-02
2.110248810436688327e+00 -1.755726675304053463e-02
1.889536871200960366e+00 -1.578815952680889118e-02
1.691103967981161915e+00 -1.403695175654494191e-02
1.512754576043030763e+00 -1.261957486039974076e-02
1.337495594416424183e+00 -1.123379428422249630e-02
1.195348754974893346e+00 -9.922426010291123671e-03
1.055956541423924699e+00 -8.737723058564086931e-03
9.114410092896695348e-01 -7.654264667471548551e-03
8.136774535263822106e-01 -6.722291232340531393e-03
7.260869090328554432e-01 -6.022785981064120685e-03
6.478020759421918573e-01 -5.416298108335538403e-03
5.777747943891331506e-01 -4.801169312077440375e-03
1.307963296350518689e+01 -1.062639896975537818e-01
1.192542320916885501e+01 -9.718010267355899068e-02
1.085667990352400558e+01 -8.881987945284877672e-02
9.869436953323324602e+00 -8.092426794137652646e-02
8.959431952931577570e+00 -7.369231183745406089e-02
8.122489145588584591e+00 -6.690953309206483512e-02
7.354246959382376936e+00 -6.067695485870279459e-02
6.650654804335577985e+00 -5.495972663391931329e-02
6.007386693815658596e+00 -4.979730713133253411e-02
5.420477842890344178e+00 -4.501900721369730268e-02
4.885884634471319821e+00 -4.051887503149156911e-02
4.399758523465103544e+00 -3.651248021345723793e-02
3.958409711230324923e+00 -3.297006775524974342e-02
3.558336571892865674e+00 -2.956371532113878306e-02
3.161925099456707411e+00 -2.636249354456836683e-02
2.807154339963550793e+00 -2.346383149173052879e-02
2.517557303235993249e+00 -2.106271967568983453e-02
2.256345210647824562e+00 -1.891577775022616412e-02
2.021069959141107208e+00 -1.681807353476494002e-02
1.809280417331303070e+00 -1.514763361091316617e-02
1.618987118496826527e+00 -1.362014319361326727e-02
1.447933644784676899e+00 -1.208924625469346564e-02
1.279984216639681094e+00 -1.076985949480763205e-02
1.143782167847032794e+00 -9.507710551028921223e-03
1.010201443727531290e+00 -8.385242300383686023e-03
8.718083997943757435e-01 -7.347886506892462553e-03
7.781873785341997252e-01 -6.450329955815873803e-03
6.943770007597465099e-01 -5.776426689070144130e-03
6.194350664707191090e-01 -5.203484468202265560e-03
5.524722047391779078e-01 -4.620536725285774755e-03
1.262127410030510788e+01 -1.027372097248916150e-01
1.150036476039008804e+01 -9.387071832694772466e-02
1.046348033756850704e+01 -8.569615360146343175e-02
9.506448418374754183e+00 -7.807502131445707982e-02
8.625055591956146017e+00 -7.098201686960171897e-02
7.815198341849760588e+00 -6.444470869522328504e-02
7.072465866332446005e+00 -5.842714812739625840e-02
6.392784693441269539e+00 -5.288775243829160061e-02
5.771777477832500836e+00 -4.782776710123738673e-02
5.205723567863208778e+00 -4.318000270205308438e-02
4.690400342786696264e+00 -3.896950563777255155e-02
4.222171497047561672e+00 -3.508227993177331916e-02
3.797334162670167768e+00 -3.159907806598370728e-02
3.375948417522915079e+00 -2.817185644733139968e-02
2.998600519811472687e+00 -2.506962013409687329e-02
2.690233448584349318e+00 -2.239886492869284582e-02
2.412074409045083634e+00 -2.025025069294660376e-02
2.161320723909892827e+00 -1.812345436039870805e-02
1.935496567032125803e+00 -1.625704754407879260e-02
1.732354726193721994e+00 -1.443040972997504910e-02
1.549769673469540976e+00 -1.307997286167220975e-02
1.370330410109715125e+00 -1.156866330016207908e-02
1.224836250709429031e+00 -1.027075884501281802e-02
1.082040751193691808e+00 -9.007122818978882325e-03
9.663315265529470732e-01 -8.158839559739426012e-03
8.339022312458024278e-01 -7.052218942013103661e-03
7.441977118953252424e-01 -6.186503197273676875e-03
6.639825760975573976e-01 -5.540041045525793094e-03
5.922764228861682190e-01 -5.032439513798218911e-03
2.736374139648019566e-01 -2.383375438527653503e-03
1.217589067292544414e+01 -9.927663114139607947e-02
1.108763269840234145e+01 -9.068853607741508838e-02
1.008203769816708473e+01 -8.272359551713170944e-02
9.154596652395701639e+00 -7.527367788761953060e-02
8.301411269244576729e+00 -6.843442430815080413e-02
7.517896534108908568e+00 -6.215436825134189325e-02
6.800161794145285654e+00 -5.625201587034760198e-02
6.143745516585937594e+00 -5.095399688026024110e-02
5.544601499143973378e+00 -4.598916819796419753e-02
4.998652025809179555e+00 -4.151249629052315704e-02
4.502106959289616128e+00 -3.746535514907996939e-02
4.051156781099573223e+00 -3.369069751962307929e-02
3.642269141403688959e+00 -3.033084898970846502e-02
3.236996843462872864e+00 -2.695503428999964854e-02
2.874281289328998401e+00 -2.403210139165799092e-02
2.577972831743820414e+00 -2.150269051838540196e-02
2.310781073614940340e+00 -1.930859113266729377e-02
2.070063985741346535e+00 -1.733759317073407802e-02
1.853354931017072493e+00 -1.557449215347918997e-02
1.658519762657925334e+00 -1.389410153533274066e-02
1.483470905528862849e+00 -1.251336697459788996e-02
1.311503630717825608e+00 -1.112585845955614550e-02
1.171955615437402232e+00 -9.835875679174842234e-03
1.035178645532783825e+00 -8.630376928951155949e-03
8.934556204716429528e-01 -7.558741537128700790e-03
7.975643086235174595e-01 -6.643146941981730412e-03
7.116592961837289177e-01 -5.927603364217310863e-03
6.349470628350893930e-01 -5.313854641117908562e-03
5.662906823890321295e-01 -4.840286407214988360e-03
1.288440584017273594e+01 -1.048165955166530106e-01
1.174326918042816281e+01 -9.586502357915732686e-02
1.068714918743098252e+01 -8.753385019353723817e-02
9.712179050867177921e+00 -7.971808674477082191e-02
8.813854227344290138e+00 -7.254687482705321488e-02
7.988139959840564686e+00 -6.597610703709586022e-02
7.230573652770770465e+00 -5.975967929679699281e-02
6.537047613101688803e+00 -5.411160863665431808e-02
5.903334394401274388e+00 -4.902615814760183377e-02
5.325266654514826392e+00 -4.431384356730418833e-02
4.799064269247907077e+00 -3.987261704573290960e-02
4.320680668986324413e+00 -3.592849396948512991e-02
3.886507048778521600e+00 -3.243371122550210012e-02
3.455874272563966176e+00 -2.886762871525667615e-02
3.103335894029632946e+00 -2.590687685680873389e-02
2.754693480245007819e+00 -2.311499679754929273e-02
2.470128637361388435e+00 -2.070235254779894535e-02
2.213539535551320991e+00 -1.856171500350287107e-02
1.982534750106244248e+00 -1.658529144726480012e-02
1.774578764839913170e+00 -1.485387405456706743e-02
1.587723412651528498e+00 -1.333849584899172991e-02
1.404073496924100217e+00 -1.178422491979439282e-02
1.255029888071963917e+00 -1.065265751891711007e-02
1.108794801068267777e+00 -9.301288160364172899e-03
9.903167453708505708e-01 -8.262230204256881122e-03
8.545589537556307347e-01 -7.162662682764217754e-03
7.627415899640612729e-01 -6.362338629175233115e-03
6.805752256853069282e-01 -5.679468962401863948e-03
6.071221033165202785e-01 -5.085820534909784446e-03
5.413725608265115286e-01 -4.653920966474979666e-03
1.243109323004388322e+01 -1.013559056555254356e-01
1.132300715381556522e+01 -9.258985095222747874e-02
1.029867149760191047e+01 -8.450148328706152956e-02
9.353683156181475056e+00 -7.694514702298113629e-02
8.483885529831281858e+00 -6.993012461894587695e-02
7.685073202726522723e+00 -6.349486319754289732e-02
6.952803715274691321e+00 -5.752509601414116519e-02
6.282932606260878572e+00 -5.205410657565285454e-02
5.671294409934693803e+00 -4.706076971535157194e-02
5.113902110541170387e+00 -4.258567107856927464e-02
4.606623128137046663e+00 -3.836848569103722129e-02
4.145944200941444002e+00 -3.451298851379324545e-02
3.728054721595491117e+00 -3.106313195669952246e-02
3.313754569890775770e+00 -2.761854366788189796e-02
2.942772376038015558e+00 -2.468653795750891042e-02
2.639812135802002135e+00 -2.201537126309940917e-02
2.366499424136305318e+00 -1.974795908911926648e-02
2.120211980320747980e+00 -1.784540366167248343e-02
1.898454529763678789e+00 -1.601565754727277829e-02
1.699013123233391154e+00 -1.421283347382324737e-02
1.519791357764590067e+00 -1.283391144844116954e-02
1.343735096349828018e+00 -1.131035416206671411e-02
1.200886363047789285e+00 -1.018320559335043202e-02
1.060844699812305780e+00 -8.897837906023772087e-03
9.156496294839463479e-01 -7.781799449186225376e-03
8.173987453858406749e-01 -6.855365676255863357e-03
7.294293087559418076e-01 -6.092109665410105554e-03
6.507718354960109197e-01 -5.428626982735828242e-03
5.804553996102230773e-01 -5.048939309059201526e-03
1.315238750631477416e+01 -1.069967616570219465e-01
1.199067673993711658e+01 -9.792972195305497951e-02
1.091521095505366112e+01 -8.935156164597768402e-02
9.921924478022690508e+00 -8.152667861186765896e-02
9.006465534763838932e+00 -7.414751667829272419e-02
8.164565041022465053e+00 -6.740659937264162349e-02
7.391883752753883208e+00 -6.117575831532540837e-02
6.684305039616106114e+00 -5.542350601848303193e-02
6.037497379599738423e+00 -5.006395945330117947e-02
5.447512983652615048e+00 -4.523766470015470886e-02
4.909966296848432776e+00 -4.082878026629963714e-02
4.421289233760861137e+00 -3.685380320794647696e-02
3.977715710674751382e+00 -3.319782438221148546e-02
3.575589621037512877e+00 -2.983151077426413750e-02
3.177118051491549355e+00 -2.648701236208906087e-02
2.820575520904546885e+00 -2.357871883673808705e-02
2.529512060682856500e+00 -2.119674094542592716e-02
2.267043754638114805e+00 -1.893731096802292804e-02
2.030556245224971246e+00 -1.708687406667288092e-02
1.817819210082705750e+00 -1.533538207387735545e-02
1.626521195380528972e+00 -1.360389970415687086e-02
1.454698642490460436e+00 -1.231528865910481649e-02
1.285930436826650869e+00 -1.084996476218976283e-02
1.149059731020196873e+00 -9.731483750201275207e-03
1.014874850911022808e+00 -8.509945451674600161e-03
8.758190359572336492e-01 -7.449671986448714971e-03
7.817771051012915029e-01 -6.556897890896886544e-03
6.975537815039692946e-01 -5.823014978745317052e-03
6.222807578534846895e-01 -5.194494351037633011e-03
5.549898696888592164e-01 -4.828450073748107203e-03
1.269097617959775981e+01 -1.033731651533341817e-01
1.156282606616202280e+01 -9.452509198630340559e-02
1.051954589940664420e+01 -8.629575949824860870e-02
9.556691541737826867e+00 -7.858466560596701067e-02
8.670052961242237899e+00 -7.147848818286806072e-02
7.855495692837703992e+00 -6.492979448123972763e-02
7.108523677376196837e+00 -5.884409329223688756e-02
6.425078991349280955e+00 -5.328656766177796572e-02
5.800747614689973908e+00 -4.822403166267084929e-02
5.231506169115127669e+00 -4.356308531057550421e-02
4.713553390455067493e+00 -3.927045007552917855e-02
4.242836577738513526e+00 -3.542551036771963285e-02
3.815791353696168287e+00 -3.177800284255728747e-02
3.392240538261120264e+00 -2.837350069642150321e-02
3.013003987167150122e+00 -2.521354699264178462e-02
2.703093151779391690e+00 -2.258558968510235646e-02
2.423505909593470786e+00 -2.031632360684820088e-02
2.171521414245948467e+00 -1.817345498059091263e-02
1.944603078691482079e+00 -1.629309947320814467e-02
1.740471915835086536e+00 -1.463460472151260731e-02
1.556985790307803263e+00 -1.304049815829885946e-02
1.376737763685632610e+00 -1.151519146251783407e-02
1.230501606369467593e+00 -1.039796997189749994e-02
1.087016276088723865e+00 -9.185061377176995806e-03
9.708321570503650744e-01 -8.275823125445802911e-03
8.377338008568562255e-01 -7.124783753282609884e-03
7.475895155728911057e-01 -6.267548939770069445e-03
6.669943439446021083e-01 -5.563921095600258063e-03
5.949986071668350585e-01 -5.070092290097984698e-03
2.748941189001702368e-01 -2.501644327559707139e-03
1.224274859196932219e+01 -9.990610533824700878e-02
1.114762376557097312e+01 -9.129275929379220000e-02
1.013577388603347806e+01 -8.319421416344563447e-02
9.202789738942511732e+00 -7.580134331292578964e-02
8.344446905734947961e+00 -6.883732052506433274e-02
7.556599474924825977e+00 -6.241003477849611791e-02
6.834757658472960351e+00 -5.659351333308024201e-02
6.174676491047876858e+00 -5.119174277905057246e-02
5.572197328386341297e+00 -4.627132117007849710e-02
5.023397897019978409e+00 -4.184625021375829729e-02
4.524225728851869910e+00 -3.768710784247711332e-02
4.070861777182124719e+00 -3.391312028696381875e-02
3.659875453834627645e+00 -3.060992164948190750e-02
3.252522901401017741e+00 -2.712436846452946290e-02
2.888004803312208324e+00 -2.408019560426002612e-02
2.590267574292010266e+00 -2.160808352140970723e-02
2.321722722078207291e+00 -1.936240106263777475e-02
2.079832603933951862e+00 -1.747764759603243415e-02
1.862042246991001182e+00 -1.564047313101630046e-02
1.666282598174922303e+00 -1.390185810741077950e-02
1.490371605024157997e+00 -1.255025291566182720e-02
1.317602260883803833e+00 -1.102875061992711868e-02
1.177380253406711930e+00 -9.966519904610471672e-03
1.039979838745565210e+00 -8.771796533017375136e-03
8.975749350358261935e-01 -7.673149727073479316e-03
8.012117571178025699e-01 -6.762646255999650059e-03
7.149210490894285508e-01 -5.986916244738665210e-03
6.378346310873101999e-01 -5.315318243287408748e-03
5.688497845422588739e-01 -4.876661938412205598e-03
1.295587912319561319e+01 -1.055037425391749106e-01
1.180731358116058693e+01 -9.650457577865030612e-02
1.074462962078750117e+01 -8.802255015453611109e-02
9.763642359539881355e+00 -8.028865796013945344e-02
8.860010176866701670e+00 -7.293621821787087123e-02
8.029342902768224377e+00 -6.628700463355192973e-02
7.267493722096494579e+00 -6.016533242043695801e-02
6.570146505361970313e+00 -5.448818593427161988e-02
5.932874340071071728e+00 -4.921241322599611417e-02
5.351779051017629740e+00 -4.445079235758636615e-02
4.822677773558373460e+00 -4.011320994347973568e-02
4.341788819352991879e+00 -3.620553184558023690e-02
3.905413494377495187e+00 -3.260339056963289933e-02
3.472579582713307467e+00 -2.900826276095685649e-02
3.118256627823827287e+00 -2.598196761286186707e-02
2.767809636827192499e+00 -2.309700059414585005e-02
2.481849286873201166e+00 -2.079863590554076325e-02
2.223997012579046473e+00 -1.854679336918081678e-02
1.991846892510952260e+00 -1.676227782096548907e-02
1.782894269369577067e+00 -1.500309848444597929e-02
1.595134462436142542e+00 -1.329562726906607754e-02
1.410614990587517603e+00 -1.175080324281430402e-02
1.260859604857992533e+00 -1.055410183465156984e-02
1.113904676966551932e+00 -9.461259855143533751e-03
9.948626218649833097e-01 -8.371533295077988532e-03
8.585083397279005268e-01 -7.326046506464297704e-03
7.662463463870674563e-01 -6.455504863464305194e-03
6.836781544088356144e-01 -5.713637339653342487e-03
6.098859146737999337e-01 -5.064351409326918636e-03
5.438488362881039873e-01 -4.648076123035200201e-03
1.249962068731765719e+01 -1.019300348328305988e-01
1.138441975986568799e+01 -9.315844978816816002e-02
1.035373323239293875e+01 -8.495778993196499707e-02
9.403026342290315753e+00 -7.737077877472954557e-02
8.528132159341627272e+00 -7.033735582830109856e-02
7.724628227656284096e+00 -6.382360921218835359e-02
6.988150775106444001e+00 -5.785132941396365497e-02
6.314622611225057192e+00 -5.236799642345141281e-02
5.699657414291461777e+00 -4.730519568057266894e-02
5.139180955682751240e+00 -4.269194146455079081e-02
4.629288105446829782e+00 -3.848103039325977137e-02
4.166218297098398970e+00 -3.478273626861261986e-02
3.746156390946855375e+00 -3.118474417923777428e-02
3.329727066390845813e+00 -2.783703615863224873e-02
2.956906797239076568e+00 -2.471463038741021634e-02
2.652415959802203904e+00 -2.216047936592632425e-02
2.377703555741586428e+00 -1.983746389166158447e-02
2.130234451859311928e+00 -1.776459122560713685e-02
1.907372188326397433e+00 -1.591304537475706285e-02
1.707002382023854459e+00 -1.438949187467855086e-02
1.526847057183912115e+00 -1.280957929616198705e-02
1.350008658221739877e+00 -1.123070841657200503e-02
1.206482144457633465e+00 -1.009124846497585701e-02
1.065733055443242261e+00 -9.048284060007330890e-03
9.198951401059328736e-01 -7.747965990462937248e-03
8.211383078064540264e-01 -6.990176541551460648e-03
7.327832438113767166e-01 -6.161595043548438906e-03
6.537446246471283473e-01 -5.439704138177132997e-03
5.831360048313130040e-01 -4.934403021932175226e-03
1.322561938027803308e+01 -1.076424011635292582e-01
1.205632144906880043e+01 -9.844130299353126556e-02
1.097412240600481326e+01 -8.987197453141768100e-02
9.974668710329579469e+00 -8.188127293596600409e-02
9.053724382503029133e+00 -7.459376426971651985e-02
8.206875112691648155e+00 -6.770562831435820994e-02
7.429815906390622615e+00 -6.141440874626936941e-02
6.718249177964868757e+00 -5.562615248214228258e-02
6.067907611613249763e+00 -5.032341659441600529e-02
5.474576654101383610e+00 -4.544144459315204582e-02
4.934255916946881371e+00 -4.106802208313620889e-02
4.442985297098950070e+00 -3.697118464648790903e-02
3.997070617631229172e+00 -3.331933637716501945e-02
3.592879601889936048e+00 -2.998489003611225570e-02
3.192370506180260303e+00 -2.660725773023288679e-02
2.834075351949531640e+00 -2.358384067168630902e-02
2.541565982190467921e+00 -2.128873873190264068e-02
2.277742298628404605e+00 -1.895388619442265124e-02
2.040161461326172265e+00 -1.707102716843538620e-02
1.826363245401486646e+00 -1.523886636253542204e-02
1.634137950009776796e+00 -1.358320061056912664e-02
1.461463640196243974e+00 -1.224345038912970189e-02
1.291896291556094978e+00 -1.073035420907415653e-02
1.154387628610177741e+00 -9.692688436535907767e-03
1.019548258094514326e+00 -8.635663174297368225e-03
8.798531309874729756e-01 -7.396809333160460874e-03
7.853486045358041290e-01 -6.664543102778212359e-03
7.007419438131903267e-01 -5.869205399727844309e-03
6.251300052659737316e-01 -5.183724326996955352e-03
5.575075346385405251e-01 -4.693126103673726443e-03
1.276122941634345587e+01 -1.039967298784939265e-01
1.162577839170404381e+01 -9.505041593038035530e-02
1.057593347208887202e+01 -8.666677385655455201e-02
9.607162749581661387e+00 -7.899014139253268674e-02
8.715347524673136448e+00 -7.180544191290839928e-02
7.895941627453575862e+00 -6.518623865234914050e-02
7.144797407499384079e+00 -5.910746065586362091e-02
6.457519183454190070e+00 -5.346533185814643374e-02
5.829760863637795332e+00 -4.832889891037937119e-02
5.257548005932685342e+00 -4.362607055544460294e-02
4.736766862954412183e+00 -3.932981320640892980e-02
4.263526262424647051e+00 -3.544566066941012145e-02
3.834299776206608001e+00 -3.195265200968544494e-02
3.408614724596850554e+00 -2.839618192512645758e-02
3.027451986180636823e+00 -2.528406208411687964e-02
2.715968385551590369e+00 -2.271720798805505759e-02
2.435040214306122497e+00 -2.037283684139801904e-02
2.181738785531188274e+00 -1.812197576220313938e-02
1.953763140656493480e+00 -1.621817760071372905e-02
1.748602440907248257e+00 -1.459143210578411551e-02
1.564266563339525185e+00 -1.297005689892926847e-02
1.383145117261550094e+00 -1.145683993691219704e-02
1.236245048209766217e+00 -1.023688559113888549e-02
1.092052736426982307e+00 -9.154165176914487098e-03
9.753327875477826314e-01 -8.074165064057774177e-03
8.415577605770906411e-01 -7.048547071464060856e-03
7.510339887738088915e-01 -6.349039455283818356e-03
6.700444216691331389e-01 -5.586842897218075726e-03
5.977248780775836767e-01 -4.890102942800494262e-03
2.761181011412133790e-01 -2.240107384621008949e-03
1.231003591735851010e+01 -1.004509100649736836e-01
1.120795263400998465e+01 -9.169523846349214580e-02
1.018977532621690507e+01 -8.357218799935929587e-02
9.251192466367459843e+00 -7.605213854567366427e-02
8.387891951445025640e+00 -6.920092177355376128e-02
7.595404829232589528e+00 -6.265465035546166628e-02
6.869435024528976363e+00 -5.687525548643903445e-02
6.205739448434684391e+00 -5.142121225038233379e-02
5.600068821744528691e+00 -4.650597666509806438e-02
5.048188371926105589e+00 -4.187893427912951078e-02
4.546457710244516726e+00 -3.773234456512000040e-02
4.090775421505471243e+00 -3.407122908038137665e-02
3.677648050821430203e+00 -3.055394033517236027e-02
3.268243873281480472e+00 -2.728637984802688432e-02
2.901829406833972502e+00 -2.412260490104473423e-02
2.602573061760971918e+00 -2.171012471970740210e-02
2.332721211781660031e+00 -1.941206541173762234e-02
2.089660930968257446e+00 -1.742359067288589206e-02
1.870766663177531486e+00 -1.550501043715652935e-02
1.674088759667767601e+00 -1.390577023199222537e-02
1.497320612036864063e+00 -1.249849139362265056e-02
1.323700891049782058e+00 -1.092569014415165594e-02
1.182861332518614805e+00 -9.767178985636440144e-03
1.044794710840770469e+00 -8.730282207038655984e-03
9.016942496000095453e-01 -7.443519569946928198e-03
8.048672237056195833e-01 -6.707334086469083322e-03
7.181988634122631332e-01 -6.046146902971521846e-03
6.407619311434712417e-01 -5.315269712310011392e-03
5.714261779065130664e-01 -4.750453546495227511e-03
1.302781701370918377e+01 -1.060156250922573568e-01
1.187176164467703998e+01 -9.691165563214726442e-02
1.080244277154439558e+01 -8.849931756512909031e-02
9.815351926372768432e+00 -8.060321720079557939e-02
8.906364553694572805e+00 -7.331523636151378309e-02
8.070937864687104835e+00 -6.657499671028579979e-02
7.304712654569716968e+00 -6.034384740249806867e-02
6.603426149360331898e+00 -5.462298318132865343e-02
5.962713631306082895e+00 -4.938955557188613732e-02
5.378324845469739657e+00 -4.457863193305316996e-02
4.846518735372843167e+00 -4.025688977749921488e-02
4.363093489809860337e+00 -3.625929931857915095e-02
3.924414410751688731e+00 -3.261735092306309453e-02
3.489334047319526899e+00 -2.894460909464870169e-02
3.133235489628309445e+00 -2.605159477853014743e-02
2.781042665164639160e+00 -2.305539965611141592e-02
2.493608054780855898e+00 -2.075155788006730062e-02
2.234475387808292357e+00 -1.852604810727638551e-02
2.001247480279801039e+00 -1.664810543340687274e-02
1.791211643190687708e+00 -1.481234883488400170e-02
1.602576489752115974e+00 -1.324768081683532113e-02
1.417169668692994877e+00 -1.171301905816080589e-02
1.266693284971199152e+00 -1.040837463810634356e-02
1.119081030500179263e+00 -9.283283376549810242e-03
9.994546919855153977e-01 -8.315917693589231982e-03
8.624577257001700969e-01 -7.079509295818004096e-03
7.697745612464305109e-01 -6.372834228133452197e-03
6.868301835073624684e-01 -5.747099833666498986e-03
6.126613539940022335e-01 -5.040803809975285578e-03
5.463454344323390721e-01 -4.501163643027749836e-03
1.256861767559531451e+01 -1.024832744618815322e-01
1.144631103204032740e+01 -9.360129020181497117e-02
1.040910046799161037e+01 -8.538489182634220742e-02
9.452613474006836825e+00 -7.770680696173157265e-02
8.572555804302311344e+00 -7.063317612531268275e-02
7.764382346032778770e+00 -6.400183765452566176e-02
7.023784352291208677e+00 -5.808196442045419905e-02
6.346468093289538537e+00 -5.253493385387702358e-02
5.728081538077660184e+00 -4.751274855856452844e-02
5.164703205889828119e+00 -4.281952912349827611e-02
4.652050631503440670e+00 -3.861629194532655712e-02
4.186492393255352162e+00 -3.473096382142153854e-02
3.764271265196633465e+00 -3.133144774151510464e-02
3.345726807809166203e+00 -2.778368266036732731e-02
2.971041218440137133e+00 -2.476707286737507910e-02
2.665056126128576786e+00 -2.219418951944313392e-02
2.389011158853224792e+00 -1.993479039445796366e-02
2.140256923397875433e+00 -1.770709574786978602e-02
1.916342587521874696e+00 -1.583367713993157760e-02
1.714991640814317764e+00 -1.418227977008868282e-02
1.534013315218389906e+00 -1.281158727252661514e-02
1.356289140240808155e+00 -1.117631109030632099e-02
1.212094253754362416e+00 -9.936830277084177446e-03
1.070650556669403564e+00 -8.864580984252591264e-03
9.241457425644621360e-01 -7.535661037196863567e-03
8.248778702270673779e-01 -6.752699472549486548e-03
7.361442541121757666e-01 -6.079866447796461112e-03
6.567309965675555139e-01 -5.480255701219643831e-03
5.857968333132601568e-01 -4.845966830530436253e-03
1.329936885968740512e+01 -1.081900641846219174e-01
1.212240194756161138e+01 -9.902235653660627912e-02
1.103334566111225001e+01 -9.038516241405485097e-02
1.002767900601388718e+01 -8.233146817171708987e-02
9.101176449663990198e+00 -7.492337029673812321e-02
8.249465611625682371e+00 -6.810281077879956624e-02
7.467862586670666047e+00 -6.171619369852976433e-02
6.752284924728678028e+00 -5.588071967450777833e-02
6.098418808763090837e+00 -5.056351516885616848e-02
5.501907271296469837e+00 -4.569989261287165511e-02
4.958599586614957033e+00 -4.113805105809708457e-02
4.464787362854425901e+00 -3.705929208949345494e-02
4.016528377344519285e+00 -3.334610750550952990e-02
3.610264228149127064e+00 -2.998076138220505393e-02
3.207768404994394196e+00 -2.674163519759386806e-02
2.847637338447212230e+00 -2.369167509859762197e-02
2.553619903698079785e+00 -2.119871090245842651e-02
2.288535858886545427e+00 -1.907483635541920922e-02
2.049797326393830943e+00 -1.709471919268331502e-02
1.834943042473329733e+00 -1.518112326898621647e-02
1.641761584924832151e+00 -1.366738944695437483e-02
1.468312029488714421e+00 -1.227545679143783250e-02
1.297865687962039605e+00 -1.071368955273594228e-02
1.159738224936673223e+00 -9.651038406726205471e-03
1.024248357851713642e+00 -8.507054633304585861e-03
8.838984281346835559e-01 -7.231824038387813305e-03
7.889201039703167551e-01 -6.479934740330572582e-03
7.039365308258775933e-01 -5.864588572059323095e-03
6.279918501733274816e-01 -5.279674918534854773e-03
5.600711520192664938e-01 -4.662057727980895884e-03
1.283199855920749677e+01 -1.045834345355493716e-01
1.168919575460948579e+01 -9.562382630828758501e-02
1.063266159165822344e+01 -8.721160739349277657e-02
9.657969549715142321e+00 -7.938476371840240409e-02
8.760839265027884792e+00 -7.226807856867963065e-02
7.936815614846129741e+00 -6.556340327755370845e-02
7.181321007597567530e+00 -5.940393209711114508e-02
6.490165550073473177e+00 -5.368337498262551466e-02
5.858984970860705133e+00 -4.861122492250709998e-02
5.283619105001947425e+00 -4.386670289649954174e-02
4.760111388189316450e+00 -3.956796376046883140e-02
4.284401337365905782e+00 -3.560426704568742107e-02
3.852934810373858543e+00 -3.206681013230339161e-02
3.425073792202944833e+00 -2.846593487432660941e-02
3.041964085011803931e+00 -2.534125602294575591e-02
2.728965555056898751e+00 -2.269164051937610019e-02
2.446594935502745649e+00 -2.037155759482755027e-02
2.192030571877277012e+00 -1.825231441805003074e-02
1.962973197729884989e+00 -1.632496848215376009e-02
1.756789002961734569e+00 -1.455491183543381958e-02
1.571570679954748417e+00 -1.308239231708022490e-02
1.389614160582697266e+00 -1.158204034198839945e-02
1.241988490050064842e+00 -1.025683397331228659e-02
1.097140894394293076e+00 -9.143558875758173859e-03
9.798210142486909469e-01 -8.053030602567715426e-03
8.453977645923655970e-01 -6.933486074972867313e-03
7.544784619747268994e-01 -6.214692299623550756e-03
6.731137039865668914e-01 -5.627269492847961074e-03
6.004624961709131847e-01 -4.892163070899922805e-03
2.773419295273118479e-01 -2.159106215503577269e-03
1.237778184766853506e+01 -1.010570892685525302e-01
1.126862541551011176e+01 -9.228743039932871262e-02
1.024412050465497082e+01 -8.420464447366711458e-02
9.299878878252568981e+00 -7.655603351775393250e-02
8.431503681679057394e+00 -6.954394543241265714e-02
7.634416149380779615e+00 -6.315605419056188885e-02
6.904378753387311107e+00 -5.717386682986772689e-02
6.236999447424261156e+00 -5.175130613377054711e-02
5.627983859072024586e+00 -4.671970775382077584e-02
5.073245707439371088e+00 -4.216847803413617535e-02
4.568783021109140030e+00 -3.803598638082140299e-02
4.110710219023340883e+00 -3.419344554045787576e-02
3.695420867520767150e+00 -3.075560742701208966e-02
3.283964845161943646e+00 -2.733894527429002463e-02
2.915669792446346165e+00 -2.437899098402182205e-02
2.614971387822044857e+00 -2.184080552958485300e-02
2.343783288642411478e+00 -1.958013284133544932e-02
2.099499791778679292e+00 -1.757401386068372859e-02
1.879598537199218544e+00 -1.562931443119923436e-02
1.681912027999042936e+00 -1.410315304684283712e-02
1.504307398682419139e+00 -1.257182302347922657e-02
1.329848648667837363e+00 -1.108462055467759888e-02
1.188342411630517681e+00 -9.827475223673939192e-03
1.049624695827911181e+00 -8.765504772359659219e-03
9.058587461860062584e-01 -7.447635276725616572e-03
8.085375985850342673e-01 -6.644019588306734198e-03
7.214766777350977156e-01 -5.958978094783479867e-03
6.437062338102564896e-01 -5.399722688298465127e-03
5.740399848479622591e-01 -4.852714147774042294e-03
1.310024319551446403e+01 -1.067677642235781571e-01
1.193674997169872043e+01 -9.765020323576038830e-02
1.086057998383101619e+01 -8.911713235437676572e-02
9.867512624849204883e+00 -8.121509732308646035e-02
8.953006174755854474e+00 -7.384811282282076339e-02
8.112738933709499278e+00 -6.703571682065295745e-02
7.342056338861864262e+00 -6.078936788219697213e-02
6.636765055535230218e+00 -5.502706481622200024e-02
5.992628345203548257e+00 -4.979036444728895255e-02
5.405173732490331062e+00 -4.499003579132367092e-02
4.870416594829567458e+00 -4.049570481646064257e-02
4.384471055242580739e+00 -3.657850578775150713e-02
3.943516702658532491e+00 -3.282092577397723032e-02
3.506214631583230101e+00 -2.921883452204493067e-02
3.148266325333467286e+00 -2.628520720678097569e-02
2.794299123524883299e+00 -2.335398505505859382e-02
2.505417160929930276e+00 -2.085413566744455729e-02
2.245094211561185382e+00 -1.884027407118598132e-02
2.010648068048649595e+00 -1.687393783417776710e-02
1.799668748789444717e+00 -1.495999693556076052e-02
1.610018517068088961e+00 -1.354256248326151171e-02
1.423753100895037260e+00 -1.195608731481798137e-02
1.272565429072430421e+00 -1.060356587951293006e-02
1.124257384033806595e+00 -9.445649717517745278e-03
1.004110597665381244e+00 -8.394170902929666209e-03
8.664501419482918410e-01 -7.131117465381207714e-03
7.733058699726043095e-01 -6.362597097085072838e-03
6.899822126058893224e-01 -5.772169806370444113e-03
6.154408442739769391e-01 -5.167975179725115865e-03
5.488761082521389500e-01 -4.642004035995285667e-03
1.263805212889186436e+01 -1.031660208157420544e-01
1.150854011860182169e+01 -9.428290130193330010e-02
1.046481451757415115e+01 -8.594590062289159116e-02
9.502600325537953196e+00 -7.829999089509942500e-02
8.617167088314484857e+00 -7.115209530578789354e-02
7.804444043296843603e+00 -6.453270953233461449e-02
7.059595759741951859e+00 -5.849449281206337697e-02
6.378504286588960959e+00 -5.292334646879509608e-02
5.756804164859310902e+00 -4.782056901926992620e-02
5.190272916561405658e+00 -4.324065856920083356e-02
4.674954549736113130e+00 -3.895908242354987477e-02
4.206980082197734561e+00 -3.503382136035413513e-02
3.782584060333340936e+00 -3.153101183975762223e-02
3.361879427170809898e+00 -2.800553484752958330e-02
2.985305694699659451e+00 -2.490378497677613739e-02
2.677751199533304760e+00 -2.239460635201699634e-02
2.400318761964863601e+00 -2.001342266257099059e-02
2.150371785435883254e+00 -1.800894996337261064e-02
1.925319857248400712e+00 -1.611358665449098837e-02
1.723023439323557948e+00 -1.432217819097790848e-02
1.541179573252867696e+00 -1.283302416661033160e-02
1.362602817770897756e+00 -1.148067125756415362e-02
1.217719946815780663e+00 -1.014129073174091858e-02
1.075568057895564644e+00 -9.039248664727592142e-03
9.284169683204646084e-01 -7.681311527972861306e-03
8.286852199092061833e-01 -6.826624062938707951e-03
7.395145403766144598e-01 -6.092049168635839222e-03
6.597173684879827915e-01 -5.524240732840090401e-03
5.884523920548900833e-01 -4.911727171635294799e-03
1.337367607524229385e+01 -1.089865697697144364e-01
1.218899692265343049e+01 -9.965884032525584857e-02
1.109287745334707687e+01 -9.102311365380670594e-02
1.008114533200339125e+01 -8.298074428279458847e-02
9.149071027414558799e+00 -7.548710621724105674e-02
8.292219247568086260e+00 -6.853886378970014404e-02
7.506201296175238014e+00 -6.219388764391019925e-02
6.786665212182550810e+00 -5.634618506398405419e-02
6.129100326837999546e+00 -5.089456522700250979e-02
5.529284496158635598e+00 -4.596555150190130556e-02
4.983149405677542276e+00 -4.148563748576320626e-02
4.486733028013096813e+00 -3.742662527040079012e-02
4.036057881600862984e+00 -3.365146060842007930e-02
3.627692864011174301e+00 -3.025531759632815731e-02
3.223184149650991870e+00 -2.686880394165396327e-02
2.861237330017177172e+00 -2.393424553760692755e-02
2.565804457563776619e+00 -2.138749010377376247e-02
2.299353423419278730e+00 -1.920708187216530263e-02
2.059467314197974463e+00 -1.722710099971656861e-02
1.843543584878950092e+00 -1.540480452847715204e-02
1.649439913207299213e+00 -1.382887642464497753e-02
1.475162134255851853e+00 -1.230796363768469487e-02
1.303912143213651786e+00 -1.098086797188713333e-02
1.165110156092936666e+00 -9.786786309513734530e-03
1.028949977316748310e+00 -8.648536148111223010e-03
8.879982808679736106e-01 -7.347553961098285749e-03
7.925581184284890002e-01 -6.528383602965875596e-03
7.071411897657156054e-01 -5.926217826824675683e-03
6.308536950806812316e-01 -5.286945978530939796e-03
5.626432555382167022e-01 -4.688938114202839159e-03
1.290319996552768700e+01 -1.053179158257613740e-01
1.175298902453801198e+01 -9.626203859357071457e-02
1.068978411996967637e+01 -8.784500849981073667e-02
9.709219272447615623e+00 -7.997599319418242925e-02
8.806712487594580807e+00 -7.271588813158562370e-02
7.977821652545009634e+00 -6.604222595310739463e-02
7.217989307471185612e+00 -5.989998103358158688e-02
6.522899614074651353e+00 -5.410044896163731382e-02
5.888316712957364807e+00 -4.898607274183076205e-02
5.309885743628898425e+00 -4.424442816780052579e-02
4.783546442676818167e+00 -3.990395376785164927e-02
4.305307531273840915e+00 -3.596540726971084873e-02
3.871638381390265504e+00 -3.226252101002692607e-02
3.441621952406837881e+00 -2.873778973159144684e-02
3.056519771897037607e+00 -2.547865359679663336e-02
2.741962724562206244e+00 -2.286717472100081860e-02
2.458199833583547100e+00 -2.048460569329339440e-02
2.202407804650531098e+00 -1.847114301772198250e-02
1.972197399602465540e+00 -1.654293237249884405e-02
1.765060454382227251e+00 -1.472150832782759960e-02
1.578909850212918409e+00 -1.326151663321178779e-02
1.396104685212833374e+00 -1.167419042836979372e-02
1.247766606289501867e+00 -1.048269169025553907e-02
1.102233176723749652e+00 -9.287064998079004249e-03
9.843078041513007026e-01 -8.237293173152599596e-03
8.493271920747813564e-01 -7.021533866734191304e-03
7.579631212687629738e-01 -6.238575178995334723e-03
6.761943033726625085e-01 -5.665478644559043993e-03
6.032001142642428038e-01 -5.101165009343566238e-03
2.785874283838482568e-01 -2.283520108704771567e-03
1.244596421022051302e+01 -1.017404766920908532e-01
1.132967377649452523e+01 -9.296822651930199133e-02
1.029888080166054465e+01 -8.472240957992881183e-02
9.348963933462904663e+00 -7.715565517961492370e-02
8.475372443170272163e+00 -7.000546703457082021e-02
7.673719586962855388e+00 -6.356025432628913119e-02
6.939492419458799688e+00 -5.759326099600790144e-02
6.268434427585527047e+00 -5.205839703277754388e-02
5.656101011953154512e+00 -4.705484016497926691e-02
5.098352676528532967e+00 -4.250370902211801638e-02
4.591198789548504244e+00 -3.828271883920299906e-02
4.130786561871892637e+00 -3.443808687933441054e-02
3.713382582029722823e+00 -3.108287899532028581e-02
3.299798673865377729e+00 -2.751395309198026093e-02
2.929644450707787673e+00 -2.443232507647514345e-02
2.627411618169873453e+00 -2.200129861032801976e-02
2.354873218483018338e+00 -1.962288691655224640e-02
2.109397636248106167e+00 -1.758000528236188312e-02
1.888430411220905603e+00 -1.588137777389186586e-02
1.689813921600045621e+00 -1.414915883739725246e-02
1.511312316969999570e+00 -1.256476580920911669e-02
1.336028265032769058e+00 -1.119046331065101305e-02
1.193887330764968668e+00 -1.001540555485992516e-02
1.054458550074067302e+00 -8.901032864809567402e-03
9.100442113512183795e-01 -7.578504141745778105e-03
8.122973272234412789e-01 -6.705817442677929237e-03
7.247945822111985237e-01 -5.957825334997387395e-03
6.466546059896569609e-01 -5.416516002892659762e-03
5.766537917894113408e-01 -4.751278808329901550e-03
1.317324856750608753e+01 -1.074975471688703610e-01
1.200213050582212837e+01 -9.827397159878475952e-02
1.091914252520223094e+01 -8.971126341386538583e-02
9.919990696182685141e+00 -8.167805177560716334e-02
9.000038842696413965e+00 -7.430741634294971143e-02
8.154735765351512455e+00 -6.739420516224195468e-02
7.379731476257464173e+00 -6.121058692616127700e-02
6.670529484507987661e+00 -5.543055587889769015e-02
6.022682940702209109e+00 -5.004075796223840522e-02
5.432074021304162947e+00 -4.518403913779713010e-02
4.894461243760456881e+00 -4.077845050897659085e-02
4.405979755713392620e+00 -3.673051659917997425e-02
3.962709106661448821e+00 -3.306963120072319018e-02
3.523127921148202280e+00 -2.946922867495447435e-02
3.163377755646519685e+00 -2.636657683079703454e-02
2.807677825887932244e+00 -2.349218160720641449e-02
2.517351737233956666e+00 -2.100244023346185818e-02
2.255713035314078407e+00 -1.887603912137860926e-02
2.020143295709279752e+00 -1.685644390517115898e-02
1.808125854388202169e+00 -1.515629019889608471e-02
1.617593729382609036e+00 -1.353953782976988554e-02
1.430336533097080087e+00 -1.189404381842302377e-02
1.278478482858574239e+00 -1.074004999770486295e-02
1.129456114947587686e+00 -9.419009854632471451e-03
1.008766503345247534e+00 -8.515274613079484509e-03
8.704647123810628218e-01 -7.230931312713637441e-03
7.768557959410065106e-01 -6.399071453707755493e-03
6.931475217727366411e-01 -5.820955732943023167e-03
6.182353729349290283e-01 -5.165229287207573176e-03
5.514067820719390500e-01 -4.521816190903501891e-03
1.270790208702827684e+01 -1.038384784193820548e-01
1.157108772571129940e+01 -9.482936551862730656e-02
1.052092057332787078e+01 -8.649812307456315741e-02
9.552847676001094968e+00 -7.870318077911048205e-02
8.662190438799996173e+00 -7.162069167537986336e-02
7.844650588671320257e+00 -6.499525337251753354e-02
7.095564295808798327e+00 -5.890189013655468958e-02
6.410642972077186919e+00 -5.330753619398569815e-02
5.785612703224055409e+00 -4.812338112473085044e-02
5.216068878183391710e+00 -4.339758545401559836e-02
4.697969139714017750e+00 -3.911112304318208749e-02
4.227469980958781015e+00 -3.533514787728377071e-02
3.800939783595116861e+00 -3.167012403952816635e-02
3.378097045651098806e+00 -2.822560342326035226e-02
2.999593615256971990e+00 -2.499582286162372463e-02
2.690482719334707618e+00 -2.252726283219587400e-02
2.411741673301849964e+00 -2.008857130870301405e-02
2.160508867184542936e+00 -1.808094798077032259e-02
1.934384700140824975e+00 -1.615624964769239030e-02
1.731066808328094009e+00 -1.446189543323100034e-02
1.548384589242873588e+00 -1.284743506718454692e-02
1.368916495300987357e+00 -1.137419206523361884e-02
1.223368248150750848e+00 -1.027782120192542899e-02
1.080553408773266222e+00 -9.004244117585522705e-03
9.326881940764669698e-01 -7.828817076996476970e-03
8.325296434501656684e-01 -6.900662506120001927e-03
7.429372542301302396e-01 -6.102846584407623301e-03
6.627456118126553442e-01 -5.554709071854523755e-03
5.911253479076862272e-01 -4.818544434098252262e-03
1.344844106425097330e+01 -1.096370063315956628e-01
1.225601838843769009e+01 -1.002848007740611003e-01
1.115291703611818619e+01 -9.155274464565134329e-02
1.013489239067812342e+01 -8.342795800215878355e-02
9.197199330691525176e+00 -7.588262848401149119e-02
8.335292553768464785e+00 -6.894463254587440693e-02
7.544769100130737982e+00 -6.249435834276299839e-02
6.821138036308046715e+00 -5.658425728919229403e-02
6.159944678788773942e+00 -5.122040693035525422e-02
5.556858306065699971e+00 -4.622558634835043090e-02
5.007774828039635473e+00 -4.174959754835727566e-02
4.508768917311167357e+00 -3.757520613639148133e-02
4.055774822999373974e+00 -3.385844639079110818e-02
3.645312985740859713e+00 -3.047896113421535644e-02
3.238703298085532367e+00 -2.699190891072067444e-02
2.874902415289763091e+00 -2.394318796323926038e-02
2.577990992796403535e+00 -2.157545155264714923e-02
2.310238549890986537e+00 -1.921387514477702202e-02
2.069171209279987433e+00 -1.719863088207600199e-02
1.852177886338423063e+00 -1.549278616764031800e-02
1.657158631671331150e+00 -1.384926933635289258e-02
1.482041474109692336e+00 -1.227438847208528125e-02
1.309958598465264190e+00 -1.088363650622369352e-02
1.170537426540502857e+00 -9.675818213589742339e-03
1.033711028963049561e+00 -8.602140899700539203e-03
8.920981336012634433e-01 -7.464407432099712074e-03
7.962332825585967111e-01 -6.576329575384603360e-03
7.103963577744307756e-01 -5.987877802632079680e-03
6.337587482962686591e-01 -5.292927356541635847e-03
5.652211885851804452e-01 -4.575269854617922301e-03
1.297488447684244939e+01 -1.059487999386049817e-01
1.181715782118079794e+01 -9.678280225867103015e-02
1.074733814449280800e+01 -8.832172858782218194e-02
9.760700649507636939e+00 -8.044297901408001272e-02
8.852828961350814652e+00 -7.315560015637352642e-02
8.019048029498376806e+00 -6.634390967032115227e-02
7.254991696251727795e+00 -6.012407804502747227e-02
6.556030044137043156e+00 -5.448441629724806029e-02
5.917861495891544976e+00 -4.915843063577279848e-02
5.336235820443921085e+00 -4.436565404373805227e-02
4.807143886092473117e+00 -4.006355435898614759e-02
4.326449663075872643e+00 -3.602844398854525981e-02
3.890463243886872036e+00 -3.245455722297036633e-02
3.458239409802907893e+00 -2.886485640078609999e-02
3.071166592245728744e+00 -2.561267608566383108e-02
2.755092618294019857e+00 -2.304111935886356266e-02
2.469839198424756077e+00 -2.059501142645593641e-02
2.212809507594934555e+00 -1.847327308457596615e-02
1.981473143852111818e+00 -1.645383836788233065e-02
1.773336466543248946e+00 -1.485522688796023574e-02
1.586306238780125444e+00 -1.323114589751284501e-02
1.402611779059295127e+00 -1.158609565726096725e-02
1.253547398643440669e+00 -1.044564628486585600e-02
1.107354695039723946e+00 -9.132299195461768271e-03
9.888471399976944687e-01 -8.248146714621679143e-03
8.532566195571972267e-01 -7.110034983857923402e-03
7.614698634563393798e-01 -6.261362599195478308e-03
6.793231673277614346e-01 -5.703148399720169189e-03
6.059511772151671138e-01 -5.015707523079374411e-03
2.798581335987695429e-01 -2.327114521587437656e-03
1.251469387204903150e+01 -1.023722740423238936e-01
1.139123374661373056e+01 -9.343876314526529392e-02
1.035397470334179282e+01 -8.523871805902381860e-02
9.398263174177406754e+00 -7.753151534269182854e-02
8.519560483321605204e+00 -7.050188838618584586e-02
7.713181980605043897e+00 -6.389716287406362050e-02
6.974826245004630110e+00 -5.788143317233446911e-02
6.299982932427587556e+00 -5.240116790162495375e-02
5.684321404418519741e+00 -4.732058001095873490e-02
5.123631978065343873e+00 -4.263347892388177907e-02
4.613775048502860798e+00 -3.841096571417184496e-02
4.150892312549439467e+00 -3.467712892034178346e-02
3.731344296538678496e+00 -3.110097668923064371e-02
3.315642125474478785e+00 -2.772788599610265595e-02
2.943619108969230069e+00 -2.452209854620465354e-02
2.639919388116576116e+00 -2.204665760754558751e-02
2.366061293606019689e+00 -1.970313749266886655e-02
2.119295480717532598e+00 -1.762305387656484465e-02
1.897322125597292519e+00 -1.578751214754091012e-02
1.697715815201048306e+00 -1.423428528385050837e-02
1.518389968088036390e+00 -1.259581262907711295e-02
1.342227372982833788e+00 -1.110047606140640922e-02
1.199445764343591181e+00 -1.001693858428268774e-02
1.059361915001323151e+00 -8.753425405225856784e-03
9.142365152437523790e-01 -7.656400320897804694e-03
8.160570558618484016e-01 -6.809257552820513308e-03
7.281333891369519140e-01 -5.996791506141083486e-03
6.496173271114685788e-01 -5.470009016618207313e-03
5.793148720685705744e-01 -4.687539885446938108e-03
1.324677592677179838e+01 -1.081788123235542104e-01
1.206794034884411282e+01 -9.892314150177894394e-02
1.097809318597167483e+01 -9.023065089386757276e-02
9.972738679859718403e+00 -8.216648127367220944e-02
9.047261699886078645e+00 -7.479154793096592924e-02
8.197058621082108587e+00 -6.785874626041309143e-02
7.417551835041842345e+00 -6.153089872253111881e-02
6.704364740802359890e+00 -5.569871797943747732e-02
6.052949402341661234e+00 -5.039908446837587652e-02
5.459164070774348509e+00 -4.548578311664408513e-02
4.918615931956473730e+00 -4.107169316001689496e-02
4.427537616743765447e+00 -3.691929938908056208e-02
3.982020833864765574e+00 -3.328156681515843235e-02
3.540192827551664312e+00 -2.954294949424584454e-02
3.178621224328304962e+00 -2.655785187423117741e-02
2.821125935462129863e+00 -2.363300718469828199e-02
2.529295397982679106e+00 -2.123055672672583341e-02
2.266400304048191483e+00 -1.902255016466217197e-02
2.029654420023522476e+00 -1.690839719386095022e-02
1.816625487408552342e+00 -1.522524880726370232e-02
1.625172270759351445e+00 -1.364737224076987068e-02
1.437043046211161634e+00 -1.194200949748715213e-02
1.284399944721551057e+00 -1.074875639976555566e-02
1.134666202343677988e+00 -9.393656047999455333e-03
1.013411633126444222e+00 -8.408993848792081782e-03
8.744851532771049651e-01 -7.361698336061198687e-03
7.804057219094087117e-01 -6.549799848399258211e-03
6.963191640020955919e-01 -5.818811927759445779e-03
6.210728904656077631e-01 -5.259340104131537096e-03
5.539158576869549488e-01 -4.512100269252056206e-03
1.277829126057491926e+01 -1.045584024565506531e-01
1.163412960989546541e+01 -9.555304486975840783e-02
1.057737660092113963e+01 -8.712522524736138196e-02
9.603337215497887769e+00 -7.928414884849481481e-02
8.707423539290056524e+00 -7.206518124140427750e-02
7.885181785278865263e+00 -6.538904822283031493e-02
7.131870317528221648e+00 -5.925440530702710124e-02
6.443098250050077525e+00 -5.361133642806256705e-02
5.814597095241579083e+00 -4.847876285648189398e-02
5.241945183755941429e+00 -4.373537400037665751e-02
4.721122585396227755e+00 -3.944508639814030965e-02
4.248227913575583159e+00 -3.548371288948780344e-02
3.819411390538034023e+00 -3.199287885621322075e-02
3.394420587024561620e+00 -2.841453466378016102e-02
3.013990783945151186e+00 -2.527207200323827729e-02
2.703366933400695338e+00 -2.260049195147956561e-02
2.423176776227741414e+00 -2.034883584875984974e-02
2.170710563665121384e+00 -1.823409447330168187e-02
1.943513239585190400e+00 -1.622348105736676552e-02
1.739176879835766965e+00 -1.462848006110855324e-02
1.555600042780381109e+00 -1.304731343352614863e-02
1.375298929795484293e+00 -1.145027215729966553e-02
1.229016549485721033e+00 -1.032113706529774570e-02
1.085586537761870751e+00 -9.017248951718783920e-03
9.369810865392821375e-01 -7.883350762937285303e-03
8.363710072505525783e-01 -7.083931151576959226e-03
7.463599680836460193e-01 -6.300892899405118736e-03
6.657914224287537763e-01 -5.596676395356532316e-03
5.938380871742137135e-01 -4.910113984506611455e-03
1.352383308218235669e+01 -1.104365095691355325e-01
1.232350965546779165e+01 -1.010145164403686568e-01
1.121337097455928777e+01 -9.219049804128638670e-02
1.018892910767221238e+01 -8.408900247864656285e-02
9.245542403480159876e+00 -7.641381229958145449e-02
8.378628570959349986e+00 -6.944532815002138482e-02
7.583543916046740385e+00 -6.304835164675572090e-02
6.855784653130074346e+00 -5.707578481908603257e-02
6.190911978514904490e+00 -5.159655299706362303e-02
5.584554207468641174e+00 -4.663380531833823117e-02
5.032593669694378491e+00 -4.208224942354580472e-02
4.530927530773895207e+00 -3.785890128625311879e-02
4.075546169399276053e+00 -3.407517935971905720e-02
3.662949551477240995e+00 -3.071455867019896521e-02
3.254227078638058490e+00 -2.736074113541133931e-02
2.888607148339779940e+00 -2.420838044045802925e-02
2.590249892067384874e+00 -2.172307555346640953e-02
2.321180600394529225e+00 -1.947817466413592422e-02
2.078901561618060612e+00 -1.742726059513565254e-02
1.860884235124042219e+00 -1.557506861476404096e-02
1.664901432560028649e+00 -1.404214088878785217e-02
1.488939122096884837e+00 -1.249914249664652727e-02
1.316060850286066231e+00 -1.099034538399382317e-02
1.175964696988069047e+00 -9.821780042426422191e-03
1.038526626184284041e+00 -8.654702342559442846e-03
8.962181567767325552e-01 -7.574676349585657102e-03
7.999053017687454137e-01 -6.809936675540568737e-03
7.136515257831458348e-01 -5.969138813967341146e-03
6.366790442268002170e-01 -5.374223699346343877e-03
5.678096727248280740e-01 -4.719875840437788052e-03
1.304709138960586579e+01 -1.067821457217698888e-01
1.188171429296253834e+01 -9.762338043003812582e-02
1.080522889003814058e+01 -8.904187992800510765e-02
9.812409731992035589e+00 -8.107912071993392256e-02
8.899145790746992191e+00 -7.371200219888526806e-02
8.060581965971760354e+00 -6.697252225906520640e-02
7.292095796420657194e+00 -6.066477622444951118e-02
6.589236551215008397e+00 -5.488660299490203537e-02
5.947577365395815718e+00 -4.965894246544717144e-02
5.362847469910192011e+00 -4.481496303948617060e-02
4.830850938908021419e+00 -4.043696379203100960e-02
4.347634316952764699e+00 -3.637539055070077715e-02
3.909372266233809068e+00 -3.277663660972234688e-02
3.474970460029521035e+00 -2.910761608193337610e-02
3.085930344182302498e+00 -2.594022238267611538e-02
2.768235239289832172e+00 -2.323555557946034578e-02
2.481545164958280925e+00 -2.089256432563138186e-02
2.223308528427779596e+00 -1.877649596678494098e-02
1.990748888101757874e+00 -1.669480963786800637e-02
1.781667616645985053e+00 -1.502117841991150622e-02
1.593706629880258907e+00 -1.351209087796308508e-02
1.409147202848048952e+00 -1.182944345307360666e-02
1.259372818821608675e+00 -1.065485546662795109e-02
1.112476213355698240e+00 -9.307831044618642899e-03
9.934464875625171887e-01 -8.409224607525730977e-03
8.572047607208933551e-01 -7.274440891712550226e-03
7.649732434734727304e-01 -6.543368440483696320e-03
6.824520312828603608e-01 -5.728445343443433826e-03
6.087060130323540541e-01 -5.190302866559220150e-03
2.811288388136907734e-01 -2.416790801278228921e-03
1.258393648008254218e+01 -1.031828627585773123e-01
1.145319009087943307e+01 -9.422341782085304207e-02
1.040941245321352149e+01 -8.587598282186691134e-02
9.447805313696273188e+00 -7.822330438510066708e-02
8.563937818115066491e+00 -7.103379649121792372e-02
7.753021934485408551e+00 -6.449027799902415370e-02
7.010453335801638985e+00 -5.837599933870982194e-02
6.331828524715005457e+00 -5.281631828498008219e-02
5.712753457632359755e+00 -4.770653262020508462e-02
5.149002717474000512e+00 -4.308210087219944279e-02
4.636490246869184872e+00 -3.885919081272523612e-02
4.171241622418555117e+00 -3.494194707185038773e-02
3.749492922616290969e+00 -3.143352491943329080e-02
3.331666032935711730e+00 -2.797162667225638541e-02
2.957742634901188605e+00 -2.493463954434446683e-02
2.652500786063862748e+00 -2.225802886389489227e-02
2.377249368729021484e+00 -2.010401121812070355e-02
2.129336984339267325e+00 -1.798950051961913099e-02
1.906217200342082529e+00 -1.600190477574396988e-02
1.705666689074412323e+00 -1.435828700115572218e-02
1.525467619206073433e+00 -1.295131972944069121e-02
1.348492543797636278e+00 -1.133205335657903011e-02
1.205021253746174192e+00 -1.021778225358352908e-02
1.064265279928579000e+00 -8.926456167488433860e-03
9.184497787072861685e-01 -7.797543377409731601e-03
8.198056991354972789e-01 -6.983455539616529803e-03
7.314767796343665252e-01 -6.282965748993175371e-03
6.525800482332801966e-01 -5.499284792779926892e-03
5.819856837390283699e-01 -4.947856810224477396e-03
1.332083046025942608e+01 -1.089911615922962013e-01
1.213419800215648792e+01 -9.963993153535588565e-02
1.103741165533493884e+01 -9.092667593403459814e-02
1.002584016585056759e+01 -8.289946144339410683e-02
9.094718001935735430e+00 -7.536477600144629585e-02
8.239556930043336891e+00 -6.846513877689883176e-02
7.455596485406658758e+00 -6.209686251961833714e-02
6.738395065602903244e+00 -5.621271678896435503e-02
6.083396147922854880e+00 -5.081343004983828598e-02
5.486342672796808984e+00 -4.592294235305295624e-02
4.942979132498479977e+00 -4.144063362335319994e-02
4.449273774696113293e+00 -3.735693121311244036e-02
4.001418009341022319e+00 -3.354689770064377130e-02
3.557275424473907321e+00 -2.986441217638123244e-02
3.193896085195353951e+00 -2.692121776580181508e-02
2.834624415663899999e+00 -2.387836960750241988e-02
2.541367856941865178e+00 -2.136869009262046606e-02
2.277097855735195520e+00 -1.918077498727780925e-02
2.039207031084696364e+00 -1.721098285713833914e-02
1.825143728710432844e+00 -1.544952560913070115e-02
1.632786541286130433e+00 -1.379070394462203648e-02
1.443756751622266465e+00 -1.224186850124578049e-02
1.290397046403958470e+00 -1.100861329215866401e-02
1.139908203467071779e+00 -9.618896496404027302e-03
1.018056684819233837e+00 -8.551369253493996264e-03
8.785265266769133330e-01 -7.479589636307895292e-03
7.840007330988506551e-01 -6.701034236136038484e-03
6.995044270855128588e-01 -5.879495125255930835e-03
6.239104079962864979e-01 -5.269606868915810427e-03
5.564221028636680000e-01 -4.754752020078759078e-03
1.284927014261759481e+01 -1.053615991271116409e-01
1.169769357798068476e+01 -9.624027720216339621e-02
1.063420396446501215e+01 -8.777930450731705192e-02
9.654220291788256247e+00 -7.992557900787886083e-02
8.752936716761281488e+00 -7.268223196694514887e-02
7.925909449695358155e+00 -6.595585835088679794e-02
7.168289766059443124e+00 -5.973958843623240755e-02
6.475643977088497927e+00 -5.406006146641453153e-02
5.843719208757901740e+00 -4.883903736257929479e-02
5.268030412063796852e+00 -4.414115845066637900e-02
4.744405200866435024e+00 -3.979231505050064704e-02
4.268992963622411985e+00 -3.580582623532196224e-02
3.837920194130272300e+00 -3.223885425421927492e-02
3.410818749667640759e+00 -2.863988179282659849e-02
3.028438283595614955e+00 -2.550113817671231103e-02
2.716251562832493693e+00 -2.284976537809826902e-02
2.434672949567940670e+00 -2.056805343097764874e-02
2.180967919185655468e+00 -1.843211729049167372e-02
1.952661891153347540e+00 -1.646834738068460660e-02
1.747364854555382818e+00 -1.480179306718729798e-02
1.562858278957762748e+00 -1.324309739628544945e-02
1.381698908396291614e+00 -1.170554142728254948e-02
1.234745887045560986e+00 -1.054305930840104474e-02
1.090618548575759794e+00 -9.208392329593270351e-03
9.412807048930299514e-01 -8.039939896685466617e-03
8.402002345115763271e-01 -7.173347382453245345e-03
7.497987225542788181e-01 -6.426053313593935688e-03
6.688422468713269842e-01 -5.636709208299855826e-03
5.965508264407410888e-01 -5.183094094696811226e-03
1.359978067429837800e+01 -1.112714021410757953e-01
1.239145025577276726e+01 -1.017341378257059364e-01
1.127418772305618688e+01 -9.292658175549568800e-02
1.024338306350720629e+01 -8.466979550661839216e-02
9.294286707013725390e+00 -7.704475254179311838e-02
8.422198929805739809e+00 -6.991476906780769163e-02
7.622605056469200946e+00 -6.346517942068109763e-02
6.890684859922326488e+00 -5.746290927083323036e-02
6.222154948437498057e+00 -5.198428908273874244e-02
5.612492671341114736e+00 -4.694865089911934991e-02
5.057516877044843540e+00 -4.241657465257876042e-02
4.553156520639651816e+00 -3.824619046798983374e-02
4.095482397774213190e+00 -3.439472095465525431e-02
3.680719559027606280e+00 -3.102596538646343674e-02
3.269969168001073623e+00 -2.755533687522901051e-02
2.902475341445633905e+00 -2.453019176139734081e-02
2.602530467744386122e+00 -2.189529889757379708e-02
2.332162859805073651e+00 -1.974694034488848685e-02
2.088723491697126455e+00 -1.771991519834807682e-02
1.869593008899401942e+00 -1.576157370945886760e-02
1.672719165828183696e+00 -1.410056974323905567e-02
1.495861732749685036e+00 -1.271859450492326613e-02
1.322191541975601181e+00 -1.120319977453689171e-02
1.181425701099168224e+00 -1.007527682339248026e-02
1.043341387099852247e+00 -8.812575588931181175e-03
9.003455933057016303e-01 -7.703564093227757530e-03
8.035641511962657857e-01 -6.874299988304877554e-03
7.169513352952839869e-01 -6.039937510606276441e-03
6.395936280567292576e-01 -5.394252466724460716e-03
5.703981568644757028e-01 -4.973379464905417109e-03
1.311974489349929662e+01 -1.075025559160030370e-01
1.194687977565881987e+01 -9.827077787231437711e-02
1.086342709879104440e+01 -8.966132694147152526e-02
9.864651074404047648e+00 -8.167043014010012814e-02
8.945897591372094837e+00 -7.426288008120895956e-02
8.102288781034191700e+00 -6.738738565041742234e-02
7.329422204502619387e+00 -6.111448457634371251e-02
6.622653815285397982e+00 -5.531655805617483740e-02
5.977452386373732551e+00 -5.000519523649836484e-02
5.389552296841559453e+00 -4.517626592540326808e-02
4.854711202668190673e+00 -4.069109108745298103e-02
4.368979747949229164e+00 -3.675366779799506961e-02
3.928398287375254316e+00 -3.298773623478669370e-02
3.491742581715154170e+00 -2.938086166194766452e-02
3.100745310589831494e+00 -2.607849431409778318e-02
2.781455326470704481e+00 -2.340116397486328298e-02
2.493365712441355075e+00 -2.099225029898138181e-02
2.233807549260624192e+00 -1.882822077823240528e-02
2.000171964225674781e+00 -1.696961419044099029e-02
1.789998766748721382e+00 -1.521938109600435261e-02
1.601200842682594994e+00 -1.352060204306316724e-02
1.415683782175834127e+00 -1.209603340277131192e-02
1.265236081902333165e+00 -1.077370447986236886e-02
1.117623866481218586e+00 -9.517437670557444759e-03
9.980475984872703155e-01 -8.578630754457111651e-03
8.611605818903056431e-01 -7.376530037128237183e-03
7.684625600527347222e-01 -6.582862890280944540e-03
6.855965206431372527e-01 -5.777955779264345310e-03
6.114794742771535452e-01 -5.284590354469923500e-03
2.824073056590045705e-01 -2.540092487889744535e-03
1.265362433376994211e+01 -1.038660198573657101e-01
1.151555183936876858e+01 -9.488224317496730953e-02
1.046525372510969021e+01 -8.645372303527103230e-02
9.497801297195815451e+00 -7.871255412787787897e-02
8.608633243260994661e+00 -7.155232721018855990e-02
7.793002678199406397e+00 -6.488255902930135932e-02
7.046200998006881377e+00 -5.884926834464710571e-02
6.363756475356153963e+00 -5.318397470849935138e-02
5.741346171585687941e+00 -4.808994943145463580e-02
5.174566990759734253e+00 -4.340813295626273077e-02
4.659324883116739535e+00 -3.911637992776072215e-02
4.191609600284213144e+00 -3.520442271011817864e-02
3.767655597858784233e+00 -3.176652721414281733e-02
3.347734862037850423e+00 -2.815048063302705988e-02
2.971876175994820901e+00 -2.503231517790324018e-02
2.665124661523638139e+00 -2.246906702379875345e-02
2.388569168868422299e+00 -2.019601106276783242e-02
2.139398392912828406e+00 -1.806599760134028690e-02
1.915185443871909143e+00 -1.621775335422480716e-02
1.713626197096067560e+00 -1.443989856067338061e-02
1.532589608640531953e+00 -1.296140856825365312e-02
1.354757714612438546e+00 -1.156682745307996245e-02
1.210619119878887595e+00 -1.033354133747656049e-02
1.069191290637707459e+00 -9.101750197718321347e-03
9.226630421708199581e-01 -7.940391776858991835e-03
8.235495006070533419e-01 -7.059057215502421122e-03
7.348383532224919135e-01 -6.299022420703261765e-03
6.555580124635314032e-01 -5.527855097868162280e-03
5.846630642118284538e-01 -5.077457322342729396e-03
1.339543248082718030e+01 -1.097052836063924786e-01
1.220085624399980517e+01 -1.003024577677438939e-01
1.109710902291890022e+01 -9.159636582595417909e-02
1.007935865484842708e+01 -8.340583826443810633e-02
9.142643862629631357e+00 -7.590770809704698585e-02
8.282341598735374788e+00 -6.887835603472741708e-02
7.493926670767062426e+00 -6.246173285453617691e-02
6.772640437694013471e+00 -5.656931473809618388e-02
6.114061547867867041e+00 -5.112574333847628300e-02
5.513686462748372819e+00 -4.616429732328652252e-02
4.967439890747278319e+00 -4.169310345119005973e-02
4.471071934911066137e+00 -3.754411917691322792e-02
4.020945935762703982e+00 -3.381029550965343466e-02
3.574534129726161691e+00 -3.016021484190061983e-02
3.209266662725492658e+00 -2.706894027131822450e-02
2.848182240945537291e+00 -2.396482319250853657e-02
2.553440315901052138e+00 -2.150475476071742748e-02
2.287905018366745313e+00 -1.926479124939376245e-02
2.048790350514937408e+00 -1.734176641719156059e-02
1.833705215900208962e+00 -1.554347527917220029e-02
1.640420903179996559e+00 -1.382250249726638298e-02
1.450500047926480462e+00 -1.233780888636315694e-02
1.296394148086366105e+00 -1.096131186510253437e-02
1.145239103584193119e+00 -9.815831663319864869e-03
1.022769725527297169e+00 -8.695278822581600786e-03
8.825679000767219229e-01 -7.598642755569883639e-03
7.876158350228152916e-01 -6.751729573331717756e-03
7.027386056296358596e-01 -5.940224103187149822e-03
6.267956201142328432e-01 -5.278718109268446673e-03
5.589521026889270328e-01 -4.849752476959398768e-03
1.292074532026593658e+01 -1.059882749093079002e-01
1.176165600389202126e+01 -9.689524052520519237e-02
1.069147314199533128e+01 -8.834619447071120901e-02
9.705428189120365090e+00 -8.041196886170721980e-02
8.798800272742399287e+00 -7.305024742362259405e-02
7.966783690356033176e+00 -6.632192835057605651e-02
7.204966994576252226e+00 -6.013339554471214266e-02
6.508517435957204889e+00 -5.442920124391493336e-02
5.872977357069244064e+00 -4.919581484705173174e-02
5.294214328579690765e+00 -4.434813314487958541e-02
4.767819252820075349e+00 -3.998290123961183856e-02
4.289938321784634745e+00 -3.612522683027186848e-02
3.856615091732853884e+00 -3.239776492620178444e-02
3.427286587421710884e+00 -2.886355946986124757e-02
3.042976844349528864e+00 -2.559559760127882305e-02
2.729240408904022974e+00 -2.309958869996883712e-02
2.446198607138093450e+00 -2.069019906210665255e-02
2.191261414908435068e+00 -1.845154776454354523e-02
1.961859927067056919e+00 -1.665956823875695825e-02
1.755562594731947534e+00 -1.491955930143020609e-02
1.570169735139871570e+00 -1.322695823312377075e-02
1.388138635391817921e+00 -1.181027306157231803e-02
1.240476439824794941e+00 -1.049659996086277879e-02
1.095645558045994061e+00 -9.398564593848092105e-03
9.456053922492195785e-01 -8.075986619195788668e-03
8.440294617726001869e-01 -7.263238501959385501e-03
7.532444786953820248e-01 -6.452026158974424365e-03
6.719087716510278030e-01 -5.676296494233076285e-03
5.992791193435195174e-01 -5.153833905991860552e-03
1.367630767512035561e+01 -1.119594348421780322e-01
1.245980659399334378e+01 -1.024135153593160319e-01
1.133536858226324462e+01 -9.347222071734635762e-02
1.029822841187339577e+01 -8.521979043909555518e-02
9.343341460722923486e+00 -7.750252759977616090e-02
8.466148508306936549e+00 -7.037798357386372550e-02
7.661806981235197433e+00 -6.385051306197582488e-02
6.925732093514263887e+00 -5.773408133246293178e-02
6.253478534810821721e+00 -5.235630800400772888e-02
5.640564118805370342e+00 -4.725930481971984259e-02
5.082616883691207121e+00 -4.258935199947802563e-02
4.575556986199693199e+00 -3.841199603322642542e-02
4.115461412979496636e+00 -3.462945432642385024e-02
3.698502346325370560e+00 -3.108171596283990784e-02
3.285711257364088755e+00 -2.774773761197238744e-02
2.916349962996532152e+00 -2.453882316714080247e-02
2.614921161784540260e+00 -2.206625408457424040e-02
2.343237325029451590e+00 -1.980195887396391310e-02
2.098545421776192299e+00 -1.767741967464987740e-02
1.878410137270356994e+00 -1.594885705223088659e-02
1.680536899096338965e+00 -1.415676244468681670e-02
1.502853123378743216e+00 -1.265680551606468765e-02
1.328335919784775054e+00 -1.131231637103714306e-02
1.186891177506528283e+00 -1.009063469767673867e-02
1.048149556919021341e+00 -8.972333502347587877e-03
9.044950063682428709e-01 -7.722802405734432996e-03
8.072230006237857136e-01 -6.938543496933946390e-03
7.202695006529821198e-01 -6.111016281774873764e-03
6.424930554946780559e-01 -5.413362938967992456e-03
5.730023361692904160e-01 -4.912000054788574419e-03
1.319297720499002757e+01 -1.081486471337650829e-01
1.201246676787081569e+01 -9.887575033089079923e-02
1.092208590844723837e+01 -9.018122204998431368e-02
9.917179205454855762e+00 -8.207381649580000604e-02
8.992857891725543951e+00 -7.464445409290855482e-02
8.144355978237349802e+00 -6.778700636151278880e-02
7.367016217913706200e+00 -6.141524012877652705e-02
6.656253396412719070e+00 -5.561213217424754163e-02
6.007497704911127556e+00 -5.024045963076672477e-02
5.416415450113050589e+00 -4.534786148092626035e-02
4.878707622308095182e+00 -4.094109843175927632e-02
4.390352382018895661e+00 -3.684591236531083169e-02
3.947520417449879027e+00 -3.319563313051868830e-02
3.508616747046619633e+00 -2.956179584124166843e-02
3.115681138358221247e+00 -2.621346149514514751e-02
2.794704245604082260e+00 -2.356492866351117543e-02
2.505209308382298605e+00 -2.108896227077215052e-02
2.244429422544741648e+00 -1.887626031751943670e-02
2.009606163088789810e+00 -1.698646532384107469e-02
1.798413235402146482e+00 -1.516605646529064003e-02
1.608695055484931080e+00 -1.352569344896527997e-02
1.422310604302522430e+00 -1.204372554714717991e-02
1.271106927909924966e+00 -1.068426984117863861e-02
1.122781582638912923e+00 -9.543353789357661779e-03
1.002679936883346112e+00 -8.440603693401693350e-03
8.651244698528132160e-01 -7.377073209401678773e-03
7.719518766319966030e-01 -6.621647144022893908e-03
6.887468190623148301e-01 -5.827243816830806299e-03
6.142939140481877835e-01 -5.149526551243724035e-03
2.836862329516327552e-01 -2.417272225462330486e-03
1.272379259956994346e+01 -1.044502389885853810e-01
1.157833083551135367e+01 -9.542127759079016558e-02
1.052147649416479958e+01 -8.701026954380211564e-02
9.548090902817941483e+00 -7.916832478986318700e-02
8.653632194637134845e+00 -7.190766575752154111e-02
7.833185444617873472e+00 -6.526795413946644142e-02
7.082234897360820014e+00 -5.902649939340801066e-02
6.395973983922329076e+00 -5.348837336521448937e-02
5.770102523630033176e+00 -4.829364390719064620e-02
5.200260318725677955e+00 -4.354371224505192151e-02
4.682245531213551359e+00 -3.924223304308963739e-02
4.212140590281618024e+00 -3.543022319317684632e-02
3.786001796686302434e+00 -3.179525573257867971e-02
3.363900798534216197e+00 -2.832658048313527535e-02
2.986177576886121177e+00 -2.508291208307503184e-02
2.677855249598166676e+00 -2.260151882271674989e-02
2.399890766698204114e+00 -2.028505548268334097e-02
2.149537527211966559e+00 -1.805133669152230586e-02
1.924192495734465158e+00 -1.626418037582912784e-02
1.721666007253799702e+00 -1.451982408888296064e-02
1.539719169949175681e+00 -1.291892362485087126e-02
1.361100581440975121e+00 -1.150871861608354814e-02
1.216219385952718834e+00 -1.020452238934990534e-02
1.074129699104910962e+00 -9.119251590053861767e-03
9.269358140872284713e-01 -7.800467812163504149e-03
8.273225501137838611e-01 -7.038419619670905486e-03
7.381999268106173018e-01 -6.313816436975375028e-03
6.585408698865787835e-01 -5.555707885128934563e-03
5.873522178772219160e-01 -4.986115026513968269e-03
1.347057803397272657e+01 -1.103462447798667229e-01
1.226819405579658273e+01 -1.008840977233362857e-01
1.115734194403460222e+01 -9.204473913046912203e-02
1.013318162225511010e+01 -8.387050100848873757e-02
9.190797068798401526e+00 -7.623770720746393670e-02
8.325470442604899546e+00 -6.927940395405449148e-02
7.532398999892009783e+00 -6.275737083403910843e-02
6.807065794879087584e+00 -5.679963002725824800e-02
6.144801014064587896e+00 -5.143274264273318963e-02
5.541190045172790235e+00 -4.639975901179230894e-02
4.992030704981140765e+00 -4.179952908322913385e-02
4.493066157222036061e+00 -3.765374371496722078e-02
4.040540930755081916e+00 -3.394190714753694826e-02
3.591797472422127324e+00 -3.014184454612742897e-02
3.224667669158345351e+00 -2.716852240390179099e-02
2.861788257550029080e+00 -2.404717126433707219e-02
2.565638905050535712e+00 -2.163871078342193000e-02
2.298777700358868525e+00 -1.934589825298754784e-02
2.058425374861096557e+00 -1.726617318648140595e-02
1.842333029538266498e+00 -1.544965078504858744e-02
1.648088297518543799e+00 -1.385144640791503325e-02
1.457263789023028666e+00 -1.230112080731248989e-02
1.302423984728125816e+00 -1.088876214329461030e-02
1.150570003701314237e+00 -9.707509924153338507e-03
1.027531669629499378e+00 -8.703819825019335626e-03
8.866326297735960260e-01 -7.440112821474722908e-03
7.912377289889283016e-01 -6.708004178084128223e-03
7.059727841737588605e-01 -6.000994040915001368e-03
6.296933416978780507e-01 -5.286657498132362777e-03
5.615162416632697440e-01 -4.743933114669414246e-03
1.299273760009925560e+01 -1.065674576895135756e-01
1.182602299005169044e+01 -9.732277534820979459e-02
1.074912517400985124e+01 -8.877501265330828284e-02
9.756927866930590554e+00 -8.082662005567027574e-02
8.844891988700055663e+00 -7.337680155676455651e-02
8.008135233887033522e+00 -6.662824720236834586e-02
7.241854929103717531e+00 -6.034554735081817944e-02
6.541496104802291711e+00 -5.459097127325648197e-02
5.902473307884115172e+00 -4.934197262922362243e-02
5.320546714464623683e+00 -4.454880037990774366e-02
4.791358378917175642e+00 -4.016790799723739952e-02
4.310888192865802715e+00 -3.617364351640332126e-02
3.875386244177603245e+00 -3.255227516588448528e-02
3.443827266754249106e+00 -2.895208755637443399e-02
3.057593319325747405e+00 -2.568574424821214869e-02
2.742229254975551811e+00 -2.301063562641373142e-02
2.457810496452780047e+00 -2.066680858955882022e-02
2.201645494562680661e+00 -1.846656011567392175e-02
1.971060015085521533e+00 -1.658480887361734810e-02
1.763814392445020474e+00 -1.477192460916605492e-02
1.577493362181004999e+00 -1.320684310284744173e-02
1.394629503291078709e+00 -1.173192298042596143e-02
1.246233408140072774e+00 -1.038582029522176590e-02
1.100672567516228106e+00 -9.254228153050559832e-03
9.499778238505085515e-01 -7.897400616228653775e-03
8.479441380346344204e-01 -7.085568640340256935e-03
7.566968025773398443e-01 -6.383418744488407633e-03
6.749752964307287328e-01 -5.715428746912601041e-03
6.020104986520211643e-01 -5.071202153665610966e-03
1.375337800845272440e+01 -1.125167775138463805e-01
1.252874387336935591e+01 -1.029066209448726010e-01
1.139706107011390301e+01 -9.395988951299211189e-02
1.035339875252381781e+01 -8.554114920040256642e-02
9.392668095902262593e+00 -7.785014608976011108e-02
8.510307998068315172e+00 -7.070719114308611497e-02
7.701307469815664497e+00 -6.411170005800016780e-02
6.961112397598046009e+00 -5.799711992621554846e-02
6.285106744382662924e+00 -5.241189514120318804e-02
5.668771205406004654e+00 -4.738952447072263680e-02
5.107832772318583459e+00 -4.275539708109377113e-02
4.598040337201101835e+00 -3.847468026220331183e-02
4.135578416010927683e+00 -3.461812682422456267e-02
3.716527642477394089e+00 -3.113066362031459422e-02
3.301578191535550655e+00 -2.766760169378653517e-02
2.930382176801736183e+00 -2.454113315571226570e-02
2.627394621289362409e+00 -2.205666821110579059e-02
2.354323100128883350e+00 -1.982153083058203757e-02
2.108486186675313956e+00 -1.762906163008145025e-02
1.887227265641312712e+00 -1.584679138622997752e-02
1.688452110302860909e+00 -1.421068405329056934e-02
1.509844514007801619e+00 -1.258997649397739990e-02
1.334512656820490362e+00 -1.119392283641595758e-02
1.192399129719955653e+00 -1.000604651845686532e-02
1.052957726738190436e+00 -8.818642310618214977e-03
9.086936955457959320e-01 -7.514926919961178314e-03
8.109336460771107147e-01 -6.737219413991444444e-03
7.235942467306936132e-01 -6.083892973978333348e-03
6.453924829326270762e-01 -5.431541120756168753e-03
5.756085872806800952e-01 -4.814462438512692559e-03
1.326689248581229030e+01 -1.087323015504405577e-01
1.207852895481647337e+01 -9.932382617215065879e-02
1.098120213430844494e+01 -9.058263140545325109e-02
9.970001123922367370e+00 -8.250112848117931164e-02
9.040023000503950357e+00 -7.494570811553930012e-02
8.186644521992208823e+00 -6.804585822474513990e-02
7.404781718519782174e+00 -6.174267023647678210e-02
6.690064462175662641e+00 -5.579485160878582678e-02
6.037610162134990688e+00 -5.050361792400029359e-02
5.443412712367603490e+00 -4.554694592862400249e-02
4.902843868268334404e+00 -4.104989478637750822e-02
4.411943957665373617e+00 -3.692947499774477949e-02
3.966760914762895496e+00 -3.325727258807065906e-02
3.525543768987892346e+00 -2.952471884429897983e-02
3.130639861476933294e+00 -2.631201765247021332e-02
2.808069815695000138e+00 -2.358879347114260783e-02
2.517174292688278303e+00 -2.118718302164193656e-02
2.255057341734687526e+00 -1.895552456549744885e-02
2.019091106603330577e+00 -1.697489846109758241e-02
1.806852340143825453e+00 -1.507643576911454203e-02
1.616231290883654248e+00 -1.356228243958388681e-02
1.428937426429210733e+00 -1.202177006126625702e-02
1.277014680827391446e+00 -1.062455360549678825e-02
1.127966913529054205e+00 -9.448581444772981633e-03
1.007312275279421909e+00 -8.331588970187108617e-03
8.691088745975014129e-01 -7.176184174357317161e-03
7.755230478105094027e-01 -6.432179077567407033e-03
6.919037184556032782e-01 -5.806911097834203950e-03
6.171083538192220219e-01 -5.044431153997972622e-03
2.849869313741291710e-01 -2.224845255460644860e-03
1.279449587956867873e+01 -1.050781443761367173e-01
1.164151503332340098e+01 -9.591983246369031879e-02
1.057802191236582878e+01 -8.743557500024058682e-02
9.598691290963632383e+00 -7.953602880057331070e-02
8.698851775617447046e+00 -7.227953347067538059e-02
7.873708715242131895e+00 -6.554576470567223534e-02
7.118405457366259625e+00 -5.929865014723672417e-02
6.428315599927782564e+00 -5.367479167632677878e-02
5.799053149163401422e+00 -4.848041510915444829e-02
5.226120981451116698e+00 -4.377720810989196853e-02
4.705339691170841832e+00 -3.946688478484551565e-02
4.232699755520955343e+00 -3.552523094913030699e-02
3.804373871481933733e+00 -3.188795627847530734e-02
3.380108903353873373e+00 -2.841271676786183767e-02
3.000524665573217398e+00 -2.523405257464480383e-02
2.690602779550362200e+00 -2.255352516364193469e-02
2.411319864502052379e+00 -2.023814853764753507e-02
2.159723864712332464e+00 -1.813733880576511026e-02
1.933244153834734913e+00 -1.626382902455471638e-02
1.729774654210286533e+00 -1.454772546100356785e-02
1.546923946279656015e+00 -1.297771959703134664e-02
1.367455516054811193e+00 -1.151445358189415527e-02
1.221859634236731162e+00 -1.017518694401884326e-02
1.079088662144715771e+00 -9.060191045906022464e-03
9.312212014709926322e-01 -7.709408681672916958e-03
8.311765887825464105e-01 -6.881271979332480998e-03
7.416116147767854994e-01 -6.170121833120378006e-03
6.615433052338015596e-01 -5.576139947661629646e-03
5.900413715426153782e-01 -4.996851895687532893e-03
1.354625320239433428e+01 -1.109932833262628898e-01
1.233594501192544080e+01 -1.014915759677184337e-01
1.121790458888491848e+01 -9.262681044570303390e-02
1.018731483273439764e+01 -8.433865157311158656e-02
9.239192199087781887e+00 -7.673344877089587068e-02
8.368789150565596913e+00 -6.961381961070654822e-02
7.571226139980495873e+00 -6.314156464175381400e-02
6.841785339987556114e+00 -5.719412111880957383e-02
6.175837756168073511e+00 -5.163117369711097554e-02
5.568852061737441517e+00 -4.665998275713351823e-02
5.016745869964403859e+00 -4.207483889886501349e-02
4.515117652877549403e+00 -3.793343638404775980e-02
4.060246472391290773e+00 -3.404833389481964900e-02
3.609259917866888934e+00 -3.029210781717359829e-02
3.240267826781955574e+00 -2.719593212057035136e-02
2.875507805313084031e+00 -2.421779441115233175e-02
2.577857597993103766e+00 -2.166269415463404138e-02
2.309687101816172206e+00 -1.944803594641821703e-02
2.068175324998337672e+00 -1.736109361832262332e-02
1.850973664589130152e+00 -1.552633340250414266e-02
1.655825369966809735e+00 -1.398192451833314177e-02
1.464052355594005261e+00 -1.235058438569574049e-02
1.308465792334846389e+00 -1.098849710486381193e-02
1.155899764895644832e+00 -9.770828681361627341e-03
1.032300496025658543e+00 -8.684521322346880692e-03
8.907034152875072941e-01 -7.389896810565316221e-03
7.948792064098829657e-01 -6.595897961838147194e-03
7.092254207138380950e-01 -5.965434502364193141e-03
6.325843662156758196e-01 -5.346659816811257654e-03
5.640803806376122331e-01 -4.811136219337517478e-03
1.306526581173235257e+01 -1.072692344280872789e-01
1.189082015347317700e+01 -9.798476204160555536e-02
1.080712435756692891e+01 -8.935235478440430035e-02
9.808832273321607786e+00 -8.132278888636540470e-02
8.891298010813338593e+00 -7.394143651411108631e-02
8.049646677284153284e+00 -6.707190518480642127e-02
7.278967685987265845e+00 -6.079616629770471375e-02
6.574639960377262504e+00 -5.499138272922478310e-02
5.932073599692107457e+00 -4.964538939757231345e-02
5.347046535516426502e+00 -4.482649768882052133e-02
4.814993728010351859e+00 -4.040278312583199527e-02
4.332083008369414401e+00 -3.645357825656020401e-02
3.894274153036473507e+00 -3.272038588578363855e-02
3.460468453325846294e+00 -2.913143471657786074e-02
3.072282692247105373e+00 -2.587085477555091731e-02
2.755349860456540512e+00 -2.313997753782701811e-02
2.469522823471888451e+00 -2.073206395394160476e-02
2.212036382626098696e+00 -1.869898740426488570e-02
1.980377543130541484e+00 -1.675241303053923853e-02
1.772066190158094079e+00 -1.486518516247554468e-02
1.584905802905561156e+00 -1.343144419916465597e-02
1.401125286311454277e+00 -1.186010728016165076e-02
1.252007124860775145e+00 -1.051807961646861710e-02
1.105797260594958864e+00 -9.352333032304800328e-03
9.543502554517975245e-01 -7.960699268574806392e-03
8.518839560472980521e-01 -7.080778364909028587e-03
7.601679799134538618e-01 -6.319060837200074499e-03
6.780926874668309345e-01 -5.720226383586836036e-03
6.047652779463654760e-01 -5.099790201542810097e-03
1.383107799704068874e+01 -1.133130228774251042e-01
1.259824845142608041e+01 -1.036319584803267746e-01
1.145926969931457329e+01 -9.456274703987851971e-02
1.040890268423636478e+01 -8.616929062883113555e-02
9.442390210700162712e+00 -7.841027502281409933e-02
8.554728912073274572e+00 -7.119211497004100664e-02
7.741076014747847012e+00 -6.455017738307844422e-02
6.996608902359081839e+00 -5.848886768684656567e-02
6.316820243838917825e+00 -5.277590332023741199e-02
5.697166068863390720e+00 -4.771459982962469870e-02
5.133174824819727533e+00 -4.306927431984437782e-02
4.620718659043695276e+00 -3.884964779832961179e-02
4.155753925438478547e+00 -3.491812392516339958e-02
3.734554363966132051e+00 -3.148321882898884316e-02
3.317457204932272585e+00 -2.788001136888821133e-02
2.944414390606940213e+00 -2.485778725998001940e-02
2.639928584781771725e+00 -2.218179586307510859e-02
2.365534933369028092e+00 -1.988793093935464773e-02
2.118431402263505792e+00 -1.789551715131123752e-02
1.896130817694434478e+00 -1.602724669285462977e-02
1.696374887697774447e+00 -1.427781456698561623e-02
1.516928335322546006e+00 -1.283879608611463580e-02
1.340689393856205669e+00 -1.139016980583159797e-02
1.197948820730670549e+00 -1.012728570619340560e-02
1.057853355720972832e+00 -8.958179200027440933e-03
9.128923847233488820e-01 -7.620273615559880302e-03
8.146606206213223844e-01 -6.775852117133959393e-03
7.269370113373369025e-01 -6.132766447293437964e-03
6.483774626941946062e-01 -5.477384582434156532e-03
5.782407055045444277e-01 -4.882487426209544679e-03
1.334130181077782495e+01 -1.094887871815428265e-01
1.214505100762702838e+01 -1.000800186092939553e-01
1.104070696270443364e+01 -9.129321118335706475e-02
1.002324334376190151e+01 -8.312241852319511570e-02
9.087704726907427144e+00 -7.555757335030598154e-02
8.229104214527231065e+00 -6.850446184136900485e-02
7.442869292037528339e+00 -6.213037513366559406e-02
6.724091879218334178e+00 -5.629005682111532655e-02
6.068109224956224068e+00 -5.081186265508168959e-02
5.470535444363784805e+00 -4.591204638160271967e-02
4.927117566869139154e+00 -4.133697264448178005e-02
4.433565163007532561e+00 -3.732783935238117440e-02
3.986108429255525110e+00 -3.348545616497791005e-02
3.542666314418577045e+00 -2.980117477336904908e-02
3.145706360026894632e+00 -2.645090019793235742e-02
2.821526096285921437e+00 -2.380547107783765812e-02
2.529139276994258001e+00 -2.127589078268159878e-02
2.265750004873853474e+00 -1.908529591265300390e-02
2.028602021390372823e+00 -1.711162932511526777e-02
1.815346825635234085e+00 -1.530274521078825965e-02
1.623783939500101470e+00 -1.369699243752048497e-02
1.435600090551473418e+00 -1.209759685648431095e-02
1.282922433744857926e+00 -1.088273455441315755e-02
1.133206518406506325e+00 -9.615652652016120489e-03
1.011968183412480959e+00 -8.539760308204004391e-03
8.730932793421896099e-01 -7.290336455677446856e-03
7.791205036235983039e-01 -6.483675624013580767e-03
6.950771967132473028e-01 -5.869921403786497460e-03
6.199407884574398286e-01 -5.257490240508366774e-03
2.863151255648850313e-01 -2.348986488766363276e-03
1.286565818095289337e+01 -1.057670628961085019e-01
1.170530783195228963e+01 -9.657323614610144324e-02
1.063488136857411526e+01 -8.809161362316916821e-02
9.649695105607866807e+00 -8.007208130204641894e-02
8.744435109000145090e+00 -7.280210616417340241e-02
7.914409057175967988e+00 -6.602240381639797040e-02
7.154813302515582230e+00 -5.981389500957878108e-02
6.460917887917362989e+00 -5.410349662202887377e-02
5.828095130961534309e+00 -4.891084398412604006e-02
5.252126004728444819e+00 -4.408548036037861217e-02
4.728529671246567645e+00 -3.972441254054890486e-02
4.253474661195772555e+00 -3.582546695006666448e-02
3.822930283381496874e+00 -3.222616040152471301e-02
3.396437080310008128e+00 -2.865139100311691125e-02
3.014954829343975184e+00 -2.543652320310747436e-02
2.703488999175426066e+00 -2.274973752625822007e-02
2.422781157069030300e+00 -2.037315716358419071e-02
2.169943611055427546e+00 -1.834915053766629153e-02
1.942369389274668734e+00 -1.642960933855780459e-02
1.737899832704649095e+00 -1.459930700497473824e-02
1.554196556015256192e+00 -1.316268038666518377e-02
1.373836964575604336e+00 -1.159701533743529543e-02
1.227499882520743490e+00 -1.039379893463936687e-02
1.084107116561967787e+00 -9.219428254019340283e-03
9.355383775688261849e-01 -7.865300633494857682e-03
8.350306274513090710e-01 -6.969533612124123069e-03
7.450389557447234523e-01 -6.199744722011446378e-03
6.645893827823622368e-01 -5.619077119152699959e-03
5.927485577801028249e-01 -4.950873691827144783e-03
1.362260211923287301e+01 -1.117961648459622898e-01
1.240414923186565765e+01 -1.021589975172349785e-01
1.127889404182461242e+01 -9.318856289928968695e-02
1.024186088188392674e+01 -8.493190285601903700e-02
9.288058378273788662e+00 -7.717047541625468576e-02
8.412413222520063627e+00 -7.011905974035122224e-02
7.610253924281984439e+00 -6.352722844373882849e-02
6.876616067887517225e+00 -5.750468756096141498e-02
6.206951393958767049e+00 -5.199968675679753072e-02
5.596736996836996880e+00 -4.699933889202208975e-02
5.041571517486753251e+00 -4.234550672844817482e-02
4.537384953821760547e+00 -3.812944106326488641e-02
4.080060706094755574e+00 -3.432882391115835152e-02
3.626722363311650987e+00 -3.061858153644858929e-02
3.255873200000984014e+00 -2.739709646140786950e-02
2.889253758255298177e+00 -2.430568628111690749e-02
2.590147882949191516e+00 -2.178587042563440504e-02
2.320651554837971808e+00 -1.951686377969836725e-02
2.077933509600359496e+00 -1.760731739968800225e-02
1.859716607067142924e+00 -1.578079507862039169e-02
1.663564728611495180e+00 -1.398440757609064125e-02
1.470913295043122293e+00 -1.235175430813750981e-02
1.314542751827856515e+00 -1.113858115004213827e-02
1.161229373456105440e+00 -9.782423736166747513e-03
1.037099114921403720e+00 -8.835643445619927039e-03
8.948025917033900489e-01 -7.516550445288607517e-03
7.985206838308379629e-01 -6.659224007578538537e-03
7.124834115205304075e-01 -6.038039565270857285e-03
6.354625065751801083e-01 -5.369586436155805893e-03
5.666627481945202272e-01 -4.730193528960121956e-03
1.313834579179004791e+01 -1.079584739731411364e-01
1.195618479824548075e+01 -9.862228101235194500e-02
1.086546386820692156e+01 -8.988890875976698891e-02
9.861105787726179628e+00 -8.187657495513478434e-02
8.938081092706354980e+00 -7.437527514842515175e-02
8.091382619355689698e+00 -6.747607759364412927e-02
7.316355597413909173e+00 -6.113290309576400322e-02
6.608052924820325025e+00 -5.531244017618046349e-02
5.961996260271559933e+00 -5.004176042201409491e-02
5.373689869720788437e+00 -4.507760708346701672e-02
4.838813498718748995e+00 -4.062703881499492992e-02
4.353285724555392200e+00 -3.658820576889829784e-02
3.913217100128142611e+00 -3.289441833694649320e-02
3.477254769664139822e+00 -2.930907857408586448e-02
3.087076462973794566e+00 -2.596612993984613593e-02
2.768496904596334574e+00 -2.337522180478256162e-02
2.481274946589753672e+00 -2.090214846848223451e-02
2.222553963989647219e+00 -1.870439178223238033e-02
1.989695071175561214e+00 -1.675302628024839466e-02
1.780415032163423783e+00 -1.506554805966512679e-02
1.592318243630117314e+00 -1.345208487573330315e-02
1.407667580521868356e+00 -1.181968781123054341e-02
1.257803764771380228e+00 -1.066941758650611152e-02
1.110947047155535605e+00 -9.358666612351049935e-03
9.587940998236584855e-01 -8.132105367323233178e-03
8.558198874876055129e-01 -7.182517656700698402e-03
7.636391572495676572e-01 -6.359849981392057781e-03
6.812230918766372101e-01 -5.769740536654247715e-03
6.075580024791362721e-01 -5.037042442325127302e-03
1.390941456615940020e+01 -1.140423101389691635e-01
1.266825742084263595e+01 -1.042587185644702485e-01
1.152183836697655828e+01 -9.516448602179114480e-02
1.046486079238268374e+01 -8.673934837945093679e-02
9.492450089825426929e+00 -7.888121103659605227e-02
8.599528806598190300e+00 -7.166881193328678012e-02
7.781010790305990632e+00 -6.500205438345230124e-02
7.032378060834688860e+00 -5.879334147893729157e-02
6.348772098430679911e+00 -5.317233009146500600e-02
5.725652244754996012e+00 -4.807237803467621917e-02
5.158667868165533577e+00 -4.328559322117221664e-02
4.643468917076174485e+00 -3.905804299547037395e-02
4.176111351881661271e+00 -3.516759711157327328e-02
3.752747649830662890e+00 -3.155826330854783618e-02
3.333495153698533997e+00 -2.812729571499409525e-02
2.958559106910839009e+00 -2.494849092662745210e-02
2.652557073356767159e+00 -2.234096642161185337e-02
2.376746766609173278e+00 -1.998741374937200443e-02
2.128470644156286173e+00 -1.797378370729816460e-02
1.905064382927003308e+00 -1.605563138360199121e-02
1.704339261623758706e+00 -1.430289586171897866e-02
1.524018598114777800e+00 -1.287148401993819247e-02
1.346995185771542980e+00 -1.131545147119537506e-02
1.203504978188997709e+00 -1.007461609947965173e-02
1.062782855909913504e+00 -8.957425312735741579e-03
9.171206627703722969e-01 -7.762925895164268612e-03
8.184121449081341870e-01 -6.850241531604942327e-03
7.302797759439803027e-01 -6.217835346977299872e-03
6.513805950023306979e-01 -5.506927795369460400e-03
5.809074283319379806e-01 -4.801792894618074972e-03
1.341628206394792855e+01 -1.102095690170769304e-01
1.221198468966216666e+01 -1.006608226486020996e-01
1.110057018646946503e+01 -9.182454550817764627e-02
1.007683194925964365e+01 -8.360922071878323925e-02
9.135630849956738686e+00 -7.599525300908202552e-02
8.272007002731767145e+00 -6.895743698179108983e-02
7.481128655282557993e+00 -6.250971880395475577e-02
6.758214402494417961e+00 -5.654068954394880775e-02
6.098679131816933996e+00 -5.110278311957452274e-02
5.497881400597816715e+00 -4.618157086861324895e-02
4.951487773620321775e+00 -4.162092809141045013e-02
4.455427372818201448e+00 -3.743358225376793719e-02
4.005578098610977023e+00 -3.371099479273777233e-02
3.559814187778802097e+00 -3.001922237144712124e-02
3.160789619696840358e+00 -2.658659837826925915e-02
2.835032396090368056e+00 -2.389942646730679535e-02
2.541205028752913986e+00 -2.136142822063715613e-02
2.276467458234089136e+00 -1.912099396755087902e-02
2.038165026533831359e+00 -1.711169049345444629e-02
1.823900159936573839e+00 -1.539523700904363995e-02
1.631381103263655152e+00 -1.367504304633824185e-02
1.442280117271580231e+00 -1.207535214611350424e-02
1.288903996219909143e+00 -1.087274696070457403e-02
1.138446123283958888e+00 -9.520523906980311521e-03
1.016636382843568054e+00 -8.561267245712017582e-03
8.771414553398276803e-01 -7.405619702065608344e-03
7.827275846822585592e-01 -6.534853667388564741e-03
6.982506749708914384e-01 -5.933077214863037227e-03
6.227761319777986859e-01 -5.250666009619569218e-03
2.876433197556408361e-01 -2.475804855562703001e-03
1.293750948363561726e+01 -1.064468325707869645e-01
1.176952613256037772e+01 -9.719295011028075693e-02
1.069235962599469403e+01 -8.855177602716272911e-02
9.700987609472564444e+00 -8.060159091285806765e-02
8.790332742796014287e+00 -7.317959459172398984e-02
7.955446474010770430e+00 -6.638662953851222348e-02
7.191493684812114040e+00 -6.010860804305739186e-02
6.493688192502315992e+00 -5.436715644792147056e-02
5.857445537313800799e+00 -4.908875833764300700e-02
5.278240948207344907e+00 -4.427008567369714043e-02
4.751923701137101830e+00 -3.988802810381621156e-02
4.274286753499036529e+00 -3.590254062122986978e-02
3.841521616680310114e+00 -3.233691216800123336e-02
3.412841427962170382e+00 -2.872608307980637973e-02
3.029429096525072307e+00 -2.554229432205733230e-02
2.716375218800489488e+00 -2.294525189584109559e-02
2.434300370987216855e+00 -2.050646450975484800e-02
2.180216980818837857e+00 -1.838044653082561777e-02
1.951509420654627069e+00 -1.637366236900541713e-02
1.746076068188045616e+00 -1.464847533245877860e-02
1.561482382656687262e+00 -1.315520414565173393e-02
1.380242796835088992e+00 -1.153352841540947714e-02
1.233231802155557943e+00 -1.038554276489645628e-02
1.089125570979220026e+00 -9.090967779111404010e-03
9.398991705734432989e-01 -7.927086511057637036e-03
8.388749313549985764e-01 -7.058325667132848806e-03
7.484755551718196287e-01 -6.228546871890981891e-03
6.676354603309229141e-01 -5.661695782138819431e-03
5.954576628359130597e-01 -4.878100892961254216e-03
1.369951715699366801e+01 -1.124167287306031271e-01
1.247287262602017854e+01 -1.027224378309763431e-01
1.134034964207837781e+01 -9.374110218876835487e-02
1.029684230455985805e+01 -8.534675202372495051e-02
9.337190436404261717e+00 -7.757594777833307087e-02
8.456368206398154896e+00 -7.045572022449902994e-02
7.649489941001581528e+00 -6.390668322300059601e-02
6.911754383017611580e+00 -5.780861614252956471e-02
6.238317476869907452e+00 -5.226833853560328841e-02
5.624730288262805189e+00 -4.715269545075500418e-02
5.066627803153341603e+00 -4.249495301315191903e-02
4.559698367606100256e+00 -3.827295981270239372e-02
4.100053664803573916e+00 -3.448131603530817796e-02
3.644344307943250705e+00 -3.061935626143096403e-02
3.271616608231143974e+00 -2.759058768747803259e-02
2.903143596094187817e+00 -2.438962722428996213e-02
2.602472270681507549e+00 -2.190667758529761533e-02
2.331643598647444193e+00 -1.958247298562572347e-02
2.087811860207169801e+00 -1.757578179492590847e-02
1.868459549545155918e+00 -1.566985131007777449e-02
1.671410691753878019e+00 -1.398334781086699868e-02
1.477774234492239325e+00 -1.234976800837782156e-02
1.320676594856379449e+00 -1.109745092000427417e-02
1.166625437190518921e+00 -9.701564206300793483e-03
1.041897733817148897e+00 -8.676178349375465726e-03
8.989467943267123173e-01 -7.576305966621676123e-03
8.022213068230527044e-01 -6.722503805198584356e-03
7.157504514721999556e-01 -5.990739387575341746e-03
6.383406469346845080e-01 -5.391732887534248127e-03
5.692460077432179855e-01 -4.638349584535700169e-03
1.321199439509550899e+01 -1.086532985037537424e-01
1.202206513213119621e+01 -9.919671014297060108e-02
1.092434398780513582e+01 -9.047614240916222739e-02
9.913711216806602167e+00 -8.228560748193979035e-02
8.985097906438255677e+00 -7.482983697789671873e-02
8.133445278084872498e+00 -6.791382962963840586e-02
7.353879380188948822e+00 -6.148563359478457363e-02
6.641598844020286663e+00 -5.560442551081747065e-02
5.991986658525648046e+00 -5.022952640518994066e-02
5.400521329688309002e+00 -4.538340171907432469e-02
4.862731357856227454e+00 -4.090641701942876463e-02
4.374687418924791515e+00 -3.677663183236624250e-02
3.932314796530609335e+00 -3.312423900305650620e-02
3.494096280363486073e+00 -2.937997199590181713e-02
3.101911508344361579e+00 -2.611689961718346650e-02
2.781757203870755646e+00 -2.343034207402667699e-02
2.493135944278442206e+00 -2.106142415363705320e-02
2.233071545353194853e+00 -1.876478973806114045e-02
1.999108177120455521e+00 -1.678197802253524051e-02
1.788779332157113711e+00 -1.505359939828406456e-02
1.599816817183394635e+00 -1.352567464752156383e-02
1.414209874732282213e+00 -1.183482541139257646e-02
1.263666857699833779e+00 -1.064760228127600850e-02
1.116114872841482697e+00 -9.304331339408847268e-03
9.632422702454700447e-01 -8.065756443260902256e-03
8.597489507125488650e-01 -7.284029752865362091e-03
7.671681027875729697e-01 -6.459742663613554821e-03
6.843626299463856366e-01 -5.753858578476054968e-03
6.103507270119069572e-01 -5.031008523960021211e-03
1.398832008378949254e+01 -1.147760631863962710e-01
1.273878403514733471e+01 -1.049947147313658041e-01
1.158480869465267027e+01 -9.581087734245531673e-02
1.052125281671487045e+01 -8.728250962450394279e-02
9.542787894532670734e+00 -7.940759056690858964e-02
8.644537799990223093e+00 -7.207999690634045442e-02
7.821292535563529214e+00 -6.535207995443022277e-02
7.068372326138500306e+00 -5.921799342797630372e-02
6.380932001303886381e+00 -5.352161611631077454e-02
5.754440463120316984e+00 -4.830987478846906352e-02
5.184259737769241205e+00 -4.362374935652346686e-02
4.666399244939014146e+00 -3.933419429741989715e-02
4.196535850710265692e+00 -3.531445144343325904e-02
3.770940935695193730e+00 -3.175443489347380688e-02
3.349567761341566197e+00 -2.823699661960850718e-02
2.972716149410280728e+00 -2.514050240266189895e-02
2.665222364833185864e+00 -2.255416200922257322e-02
2.388086479886443403e+00 -2.021163723590623310e-02
2.138546159544386871e+00 -1.809833243108103715e-02
1.914056614544879409e+00 -1.609662846902930669e-02
1.712327981823954293e+00 -1.445221765617140004e-02
1.531173057209415100e+00 -1.296422566366648224e-02
1.353307811022044005e+00 -1.135481014125521229e-02
1.209099611289257581e+00 -1.014522482495652973e-02
1.067726390482330645e+00 -8.937579809661181166e-03
9.213521222049207982e-01 -7.751977463649241569e-03
8.222101792607291459e-01 -6.998164545734068473e-03
7.336446709764885554e-01 -6.148443168000636803e-03
6.543768532512672653e-01 -5.529710634001502520e-03
5.835741511593315334e-01 -4.844992121447300355e-03
1.349186520104624343e+01 -1.109546958186868743e-01
1.227952766545372043e+01 -1.013594227069261611e-01
1.116089358866767611e+01 -9.249090365970159822e-02
1.013073380500073917e+01 -8.419974843080577087e-02
9.183794755784990826e+00 -7.652915232714392613e-02
8.315139439602079463e+00 -6.946057753513987243e-02
7.519696513216818090e+00 -6.292230791451411398e-02
6.792731774648655296e+00 -5.695825903462514717e-02
6.129464051910928468e+00 -5.150113658858649496e-02
5.525332141767828276e+00 -4.645810567882452391e-02
4.976066490317608171e+00 -4.188843430345477736e-02
4.477309296216331447e+00 -3.771140354244570392e-02
4.025160637586437495e+00 -3.398625058192879939e-02
3.577098020390121480e+00 -3.016404138499616597e-02
3.176091500053298322e+00 -2.690083853869001951e-02
2.848609247647201137e+00 -2.402592203141813709e-02
2.553273912907287890e+00 -2.163893305660738453e-02
2.287257380544037932e+00 -1.934792225496696078e-02
2.047802553899926270e+00 -1.730255907243448063e-02
1.832479218393389786e+00 -1.544958992196108702e-02
1.639040940727253703e+00 -1.384420202167613127e-02
1.448995403974213669e+00 -1.224461757327769025e-02
1.294902024867826906e+00 -1.100298659082092276e-02
1.143768639513426333e+00 -9.615642564246462687e-03
1.021327166501519113e+00 -8.576074779577788978e-03
8.811989232140240436e-01 -7.447539030161974029e-03
7.863534703384029712e-01 -6.729354010972713081e-03
7.014813955609408014e-01 -5.906223250867953523e-03
6.256388554437555261e-01 -5.323802765539759063e-03
2.889424096979712475e-01 -2.462614149870099526e-03
1.300986500504922283e+01 -1.072065018191074720e-01
1.183417909748849439e+01 -9.788439067174646568e-02
1.075018898740653484e+01 -8.925024097403978784e-02
9.752579001327188024e+00 -8.117163781020853008e-02
8.836480385972125262e+00 -7.377064413213919869e-02
7.996732645934725880e+00 -6.687711605541037108e-02
7.228313927684382634e+00 -6.057815194553697880e-02
6.526572544127964726e+00 -5.478563442076280626e-02
5.886862975043285040e+00 -4.949561574069279157e-02
5.304587110696255436e+00 -4.471170679295432410e-02
4.775395013509745823e+00 -4.030922710982573487e-02
4.295314989804439598e+00 -3.623594239987779075e-02
3.860259985575858366e+00 -3.266598765072327437e-02
3.429357215454689189e+00 -2.894897313441491607e-02
3.044001811065616625e+00 -2.575653558114928895e-02
2.729417882915579519e+00 -2.307162392474767024e-02
2.445863132207224844e+00 -2.072860108612178259e-02
2.190512999431005525e+00 -1.861696539281228538e-02
1.960758001049661692e+00 -1.657553631366430816e-02
1.754252303671442359e+00 -1.495866591556367642e-02
1.568816248762409993e+00 -1.338015240411820697e-02
1.386659254958785059e+00 -1.172890026654518740e-02
1.239003276839067302e+00 -1.054828025805055851e-02
1.094180482747673544e+00 -9.220283253727078535e-03
9.442597326198034491e-01 -7.961033292140878501e-03
8.427175478092491234e-01 -7.191940910240503596e-03
7.519301035356353857e-01 -6.467988530863600510e-03
6.707394070404438802e-01 -5.672864155333402075e-03
5.981768806469609512e-01 -5.065642392294467285e-03
1.377701308762511978e+01 -1.132817395623490486e-01
1.254214505573827054e+01 -1.035718639977672717e-01
1.140223345198148408e+01 -9.448766972456974778e-02
1.035217338496639528e+01 -8.601883183958795864e-02
9.386588350830001204e+00 -7.829671999132538363e-02
8.500544527619267043e+00 -7.104988730764728866e-02
7.689051333020431755e+00 -6.439228496044503702e-02
6.947046092103692061e+00 -5.831262095598289258e-02
6.269866035553565808e+00 -5.269128220482836161e-02
5.652972784056298217e+00 -4.758034982612953379e-02
5.091809149413378144e+00 -4.296960277113019699e-02
4.582209190633121487e+00 -3.874260180281232507e-02
4.120124795860377276e+00 -3.477572975859199306e-02
3.661970737916103502e+00 -3.094329414384309335e-02
3.287360016461303491e+00 -2.779542970904024662e-02
2.917037522932446780e+00 -2.478367402591197602e-02
2.614902153891956793e+00 -2.220496566380060141e-02
2.342751018007427355e+00 -1.994224766876674659e-02
2.097690210813980105e+00 -1.787104881588613345e-02
1.877304550573958730e+00 -1.588411266524348414e-02
1.679256654896261081e+00 -1.431080497558896540e-02
1.484689514582146597e+00 -1.267669037199136567e-02
1.326815262962246278e+00 -1.136189017650058967e-02
1.172083419209690058e+00 -9.948218909895193904e-03
1.046728626718798960e+00 -8.842426781675447045e-03
9.030909969500344747e-01 -7.713093016336106805e-03
8.059331192932041033e-01 -6.903804821030536457e-03
7.190342719363594925e-01 -6.069216346650090251e-03
6.413150249764234534e-01 -5.442531835422452155e-03
5.718611979298224846e-01 -4.875021238003506008e-03
1.328622616911891896e+01 -1.094750365672241404e-01
1.208840912503522169e+01 -1.000203836568063775e-01
1.098361736720552528e+01 -9.116642090114633612e-02
9.966668712775142325e+00 -8.296466738059539436e-02
9.032391948073438925e+00 -7.541178964355861603e-02
8.175725204591262951e+00 -6.841272371955429976e-02
7.391722924420268903e+00 -6.199669880193955235e-02
6.675433402279934647e+00 -5.613390974795234162e-02
6.022198789487951842e+00 -5.068966621490574032e-02
5.427435113492241392e+00 -4.573998278188988464e-02
4.886873228922804735e+00 -4.123635173062353138e-02
4.396117226743894157e+00 -3.720794197479126986e-02
3.951489291574354024e+00 -3.345308985534509172e-02
3.511041216178419688e+00 -2.972547376685093917e-02
3.116841873186543044e+00 -2.647017798358132848e-02
2.795070725960941083e+00 -2.365903074738219189e-02
2.505007100927518326e+00 -2.122097996858385294e-02
2.243705750979763991e+00 -1.910221752539232806e-02
2.008550912524269094e+00 -1.708763949781158531e-02
1.797212965639768623e+00 -1.522467754924350727e-02
1.607335125575662715e+00 -1.366987098402855372e-02
1.420828980711012823e+00 -1.212756752351584408e-02
1.269529950628287773e+00 -1.090272504461305310e-02
1.121306946464897702e+00 -9.526423455224456230e-03
9.677111232552845221e-01 -8.186585164811030838e-03
8.636780139374924392e-01 -7.399829841076261717e-03
7.707081806803928181e-01 -6.626743838727977738e-03
6.875178216482684679e-01 -5.820554508550348019e-03
6.131645661502953537e-01 -5.303752784604823071e-03
1.406784625942883515e+01 -1.156559196927473832e-01
1.280985069886781424e+01 -1.057489129452496013e-01
1.164825547605764910e+01 -9.652445695528956426e-02
1.057799270604003539e+01 -8.794700643177658095e-02
9.593475745871021587e+00 -7.999438203903237732e-02
8.689802332624797288e+00 -7.269630616723823935e-02
7.861816175128153006e+00 -6.590733433632620097e-02
7.104522238305352566e+00 -5.965440634824567545e-02
6.413276644059735965e+00 -5.393873285278107110e-02
5.783299617090877476e+00 -4.872361029669927679e-02
5.210129582862006004e+00 -4.395598588887512925e-02
4.689373128493945053e+00 -3.960737156846382695e-02
4.217142952871040684e+00 -3.566882948861261476e-02
3.789356146443548123e+00 -3.215891720917365970e-02
3.365791366783708050e+00 -2.849087529637124930e-02
2.987014560517612605e+00 -2.532513810338776067e-02
2.678011919096993321e+00 -2.276445117366331441e-02
2.399443746522091470e+00 -2.037202153570624730e-02
2.148689276988883012e+00 -1.828415518044392354e-02
1.923112121681035180e+00 -1.634724880883050083e-02
1.720357070873554717e+00 -1.470226149175096753e-02
1.538366559514968923e+00 -1.312214863077733676e-02
1.359626864495932175e+00 -1.160495056870637295e-02
1.214694244389517896e+00 -1.042773931730071532e-02
1.072696292604049306e+00 -9.127579602089404623e-03
9.256016860965700088e-01 -7.846143965552179744e-03
8.260082136133238828e-01 -7.092156046135576764e-03
7.370136448803890072e-01 -6.245060963574926641e-03
6.573625459775944702e-01 -5.576552947970672691e-03
5.862619457560509506e-01 -5.100722880641995333e-03
1.356802706958674065e+01 -1.117490100765627103e-01
1.234762504527171956e+01 -1.021297455885750993e-01
1.122173116561811312e+01 -9.311416150102909406e-02
1.018497524697386858e+01 -8.481106389062396944e-02
9.232399946735942109e+00 -7.710264606356344308e-02
8.358511179073149222e+00 -6.996953368770074400e-02
7.558528665657673784e+00 -6.335021882665670123e-02
6.827367625836370024e+00 -5.741702932057425601e-02
6.160411140300351640e+00 -5.185991906109124749e-02
5.553028104776578822e+00 -4.682618079148639229e-02
5.000734588752655085e+00 -4.221601572405067615e-02
4.499405858949432790e+00 -3.811771059165648678e-02
4.044846201303898603e+00 -3.428526975298247514e-02
3.594408315569942225e+00 -3.044971546757534869e-02
3.191393380409755842e+00 -2.710090632355546467e-02
2.862250031889610469e+00 -2.429434501171422872e-02
2.565506066819689401e+00 -2.183092882619985797e-02
2.298116437387803579e+00 -1.959346406598748772e-02
2.057464045641566042e+00 -1.756807433172850527e-02
1.841151262155437784e+00 -1.564615256905941415e-02
1.646715417496436462e+00 -1.411277874928878670e-02
1.455775228683873657e+00 -1.249157977439364735e-02
1.300945960491590281e+00 -1.112597666250847092e-02
1.149093664356442002e+00 -9.855510292578386483e-03
1.026076179291062873e+00 -8.733795751971628121e-03
8.852726783345467032e-01 -7.515954102566963640e-03
7.899793559945473831e-01 -6.798829841238582423e-03
7.047215577684456944e-01 -5.983335830550088122e-03
6.285382791303717465e-01 -5.465969597664080762e-03
2.902402022609709142e-01 -2.586934815357202263e-03
1.308278194376285875e+01 -1.079783732824114856e-01
1.189928340173023535e+01 -9.858704084705789683e-02
1.080836940015927539e+01 -8.981668050361192590e-02
9.804590872441627525e+00 -8.178465748128599389e-02
8.883007947818889249e+00 -7.422453186968201722e-02
8.038197671543882095e+00 -6.741250426755655833e-02
7.265506156338393140e+00 -6.105446190388021804e-02
6.559820995548706790e+00 -5.526195329818779645e-02
5.916506645255246610e+00 -4.991283182677488939e-02
5.331023994154268308e+00 -4.499789272083328656e-02
4.799062683348305214e+00 -4.056039574011069404e-02
4.316385117750868972e+00 -3.658026577890142322e-02
3.879029833647425374e+00 -3.285499226154554864e-02
3.445965916307996313e+00 -2.924679079233682630e-02
3.058658685829491741e+00 -2.592701989867924120e-02
2.742468518654613163e+00 -2.326319651397099064e-02
2.457503978481765827e+00 -2.085426041638080430e-02
2.200924021111390072e+00 -1.869440652687354848e-02
1.970006581444696758e+00 -1.685490812686923218e-02
1.762540933497028117e+00 -1.504888452453154862e-02
1.576150114868132945e+00 -1.340958927372834335e-02
1.393119601007871688e+00 -1.198362944121370531e-02
1.244777107432805785e+00 -1.067283703162091521e-02
1.099240106946566486e+00 -9.427057143579881462e-03
9.486142294339746650e-01 -8.070267378798014549e-03
8.465940872545071327e-01 -7.297479056047664718e-03
7.553846518994513648e-01 -6.513736301305722565e-03
6.738512207299346413e-01 -5.727957208918765634e-03
6.009076128031434205e-01 -5.243506205853129022e-03
1.385524608845278038e+01 -1.140495809139445427e-01
1.261187370104717154e+01 -1.042650058114507894e-01
1.146463791035693447e+01 -9.514892512362715937e-02
1.040782398881417947e+01 -8.668475870131933658e-02
9.436401995199361181e+00 -7.878532972885662899e-02
8.545067325991730911e+00 -7.154932899569078908e-02
7.728787126086189119e+00 -6.486065704392568465e-02
6.982503480310056965e+00 -5.869739694951389003e-02
6.301619274893526246e+00 -5.311977259083951880e-02
5.681276035003239855e+00 -4.799028707244819975e-02
5.117152623967858638e+00 -4.322664222197547534e-02
4.604743823907090139e+00 -3.894043669962973797e-02
4.140314428857714724e+00 -3.507684460140194499e-02
3.679851820067919554e+00 -3.127566597055690678e-02
3.303294959973306799e+00 -2.800639345176272194e-02
2.931058396977363589e+00 -2.487537251542843580e-02
2.627433026888530421e+00 -2.237919568313621876e-02
2.353858981471409262e+00 -2.005720267239037916e-02
2.107643337398269257e+00 -1.793007748310972149e-02
1.886168032464395239e+00 -1.610773560905789589e-02
1.687153832672700471e+00 -1.442297227288491870e-02
1.491608389970444648e+00 -1.276686441958299438e-02
1.333044443153107217e+00 -1.135453265769219115e-02
1.177542199279795865e+00 -1.013500711541398536e-02
1.051566993210819145e+00 -9.018555834080316247e-03
9.072698466770650061e-01 -7.859276844447255286e-03
8.096587398926938794e-01 -6.985968258447106116e-03
7.223180924005189185e-01 -6.155983813393554188e-03
6.442989339708828922e-01 -5.479455286107389779e-03
5.745065105552565887e-01 -5.019886363673031239e-03
1.336098410860809516e+01 -1.101888953322900239e-01
1.215523292839072766e+01 -1.006565758450845699e-01
1.104330266662751647e+01 -9.180063395119980596e-02
1.002004375554360571e+01 -8.354423933684609893e-02
9.080111557574088721e+00 -7.591858234773819769e-02
8.218378519927050263e+00 -6.890744784494801101e-02
7.429812310503931982e+00 -6.234102224477974796e-02
6.709398647264579019e+00 -5.644673312083257205e-02
6.052554421946812369e+00 -5.104570795212222400e-02
5.454593726711499890e+00 -4.603849514801396092e-02
4.911086301113670949e+00 -4.150038345067524892e-02
4.417837417341164752e+00 -3.737614894883722200e-02
3.970827050176580109e+00 -3.370182399999840234e-02
3.528037347965647275e+00 -2.996926804776334566e-02
3.131823533865845555e+00 -2.662877303775427335e-02
2.808478554148910789e+00 -2.388773884972517775e-02
2.516977945271072770e+00 -2.137936731577703281e-02
2.254362891734683849e+00 -1.922466882313149036e-02
2.018063042947028762e+00 -1.720492390027084095e-02
1.805694573330233421e+00 -1.539639063190099619e-02
1.614888620284237852e+00 -1.372045608305310326e-02
1.427470742138942317e+00 -1.222880207792367835e-02
1.275479475326124934e+00 -1.087561521675049943e-02
1.126502515265702220e+00 -9.715381362173943977e-03
9.721962348005729337e-01 -8.308505795831873375e-03
8.676795856891141856e-01 -7.516788238555665615e-03
7.742613097469156491e-01 -6.684509210461574320e-03
6.906730133501511881e-01 -5.887526777388236814e-03
6.159795976087319991e-01 -5.337327584522970174e-03
1.414807716020654382e+01 -1.164118057124855776e-01
1.288145288154572476e+01 -1.064370483428591918e-01
1.171222071063042769e+01 -9.713336362438175497e-02
1.063503239844326131e+01 -8.846928026226621999e-02
9.644606847883665068e+00 -8.052963600699999946e-02
8.735466421390791325e+00 -7.310716299720179667e-02
7.902606097195456591e+00 -6.627080643503642510e-02
7.141046875729391452e+00 -6.003376060526550984e-02
6.445857040058299070e+00 -5.435320136100271760e-02
5.812439337113177729e+00 -4.907755590135531171e-02
5.236092904967345696e+00 -4.422072767923966585e-02
4.712606954053836006e+00 -3.984634364029514264e-02
4.237815445932819003e+00 -3.592444918658591752e-02
3.807774562952216613e+00 -3.225893570241585712e-02
3.382065540374026291e+00 -2.874422728915992584e-02
3.001352342356379488e+00 -2.545467014058242980e-02
2.690812064450808005e+00 -2.294510111468474334e-02
2.410874718149779383e+00 -2.046499991279957659e-02
2.158900429503766372e+00 -1.833134490386843785e-02
1.932187539145783450e+00 -1.650997888518214093e-02
1.728460285059955526e+00 -1.476668258803209670e-02
1.545581127634255703e+00 -1.312993519581012042e-02
1.365949840371325053e+00 -1.171169164477816639e-02
1.220362249964461965e+00 -1.041215442481962031e-02
1.077666194725767967e+00 -9.313793749824527887e-03
9.298682293010227529e-01 -7.940795734306799886e-03
8.298363729605936490e-01 -7.186816833305278464e-03
7.403951693246958454e-01 -6.342628161909353440e-03
6.603482387039217860e-01 -5.623218105915663532e-03
5.889499466029780583e-01 -5.101292356875457464e-03
1.364478823540881436e+01 -1.124466837063154839e-01
1.241616870633583680e+01 -1.027629475287662186e-01
1.128298033481627627e+01 -9.369843106423091095e-02
1.023974517353994074e+01 -8.533184635441451449e-02
9.281310892720478378e+00 -7.756221892980849630e-02
8.402227615171389274e+00 -7.042369753022982570e-02
7.597509665191331862e+00 -6.377343470670783498e-02
6.862198396632892106e+00 -5.772200427356023039e-02
6.191581599726321272e+00 -5.221507832613875300e-02
5.580781972217030429e+00 -4.716892492534955489e-02
5.025615334962490799e+00 -4.254156969550978995e-02
4.521520958946624980e+00 -3.824668122421172323e-02
4.064621927286558467e+00 -3.444409966917085647e-02
3.611911844098379731e+00 -3.070101647464146266e-02
3.206841187024962903e+00 -2.729940713281147832e-02
2.876050244852347060e+00 -2.448156461250977634e-02
2.577779298714967915e+00 -2.197167441937520477e-02
2.309022713213169098e+00 -1.967493909405922808e-02
2.067234300903557198e+00 -1.755789184023542546e-02
1.849823305917486227e+00 -1.584391464547202713e-02
1.654487302467043452e+00 -1.412916483889877992e-02
1.462560543864290574e+00 -1.250288766861326097e-02
1.307038936130923146e+00 -1.109932973912437087e-02
1.154447468988579750e+00 -9.861788653795099460e-03
1.030825192080606634e+00 -8.893432192039548920e-03
8.893639252313148003e-01 -7.584270234287154508e-03
7.936339664835565522e-01 -6.868413152757793690e-03
7.079741465649872501e-01 -6.060957551128204335e-03
6.314380241676608163e-01 -5.369045018436954461e-03
2.915633316508328687e-01 -2.550472855432391397e-03
1.315628891743446971e+01 -1.085970255135259022e-01
1.196486033022063467e+01 -9.914073805795321770e-02
1.086692108730566453e+01 -9.037545747145106501e-02
9.857012291432933893e+00 -8.223265154766813689e-02
8.929844384230646526e+00 -7.467171867038044364e-02
8.080079919246220044e+00 -6.774463884943930647e-02
7.302855141387124327e+00 -6.135381210514509465e-02
6.593175570446116573e+00 -5.549649980341418709e-02
5.946279808847485526e+00 -5.012681692739181377e-02
5.357706413451175820e+00 -4.523001364319355344e-02
4.822771974129820727e+00 -4.076315272976694520e-02
4.337625967923668391e+00 -3.669154397933846457e-02
3.897996964508679163e+00 -3.300073039660669089e-02
3.462680668168566900e+00 -2.938390073966491711e-02
3.073379302044696892e+00 -2.609547305255613403e-02
2.755620358043415763e+00 -2.345394741949190232e-02
2.469266231549058777e+00 -2.097798866956565936e-02
2.211335042791774619e+00 -1.876920394923523722e-02
1.979329777839765381e+00 -1.682243973800576567e-02
1.770833074646120942e+00 -1.513568519966716069e-02
1.583544280081945477e+00 -1.343645285932326336e-02
1.399579947056958318e+00 -1.195324702359982713e-02
1.250555135708923959e+00 -1.060884616195662336e-02
1.104346242032242964e+00 -9.433065282536717139e-03
9.529687262481458809e-01 -8.180325336491916371e-03
8.505107610260917994e-01 -7.314704609469983160e-03
7.588664875781536701e-01 -6.559049380952077998e-03
6.769557844158993198e-01 -5.783053350017428908e-03
6.036416433347933097e-01 -5.191537427524661047e-03
1.393401945773453932e+01 -1.147503273070662883e-01
1.268224389249018103e+01 -1.048690822090376090e-01
1.152746732238589189e+01 -9.565911978675886718e-02
1.046402575906053656e+01 -8.713362681082535699e-02
9.486553594406501588e+00 -7.926703790779648928e-02
8.589889851180124936e+00 -7.192080171106216002e-02
7.768826133431002923e+00 -6.518301963718839409e-02
7.018334169886373708e+00 -5.907020211727843917e-02
6.333586911798609442e+00 -5.334923780501012180e-02
5.709859082568738309e+00 -4.815321867036641973e-02
5.142540261610805352e+00 -4.342521842105079993e-02
4.627557824364755490e+00 -3.912096862196023928e-02
4.160594068541445978e+00 -3.524230130888815482e-02
3.697748694301503214e+00 -3.136229521984887358e-02
3.319238019487473323e+00 -2.821586890179416177e-02
2.945079271022280398e+00 -2.496327186505831186e-02
2.640007694282959338e+00 -2.244827169607874207e-02
2.365069820810085766e+00 -2.017015638280409209e-02
2.117611021963541340e+00 -1.794568513747193950e-02
1.895080410264780246e+00 -1.615213954109318006e-02
1.695069045269120167e+00 -1.446281091793453870e-02
1.498595019249794547e+00 -1.279718087157759136e-02
1.339273623343968156e+00 -1.134416681004228947e-02
1.183004808175924349e+00 -1.002781640187568220e-02
1.056444031856734966e+00 -9.020896540468103034e-03
9.114487718368771141e-01 -7.749165874330795831e-03
8.134017106077097159e-01 -6.984303305142567329e-03
7.256677519497694018e-01 -6.243470034547580171e-03
6.472746496190230348e-01 -5.515974884863470568e-03
5.771539767094860940e-01 -4.948675977010982135e-03
1.343644039577526250e+01 -1.108163485676837978e-01
1.222255345261816828e+01 -1.012249553573021515e-01
1.110341634994004067e+01 -9.225313384075749246e-02
1.007380773934381857e+01 -8.398386667884391588e-02
9.128095503442841263e+00 -7.631681751868384100e-02
8.261300860708944427e+00 -6.922579766297226600e-02
7.468073681520389862e+00 -6.267881760363522292e-02
6.743670185349066593e+00 -5.675367292440781225e-02
6.083146494739942511e+00 -5.124120572681805513e-02
5.481811405939322590e+00 -4.631041043528993234e-02
4.935475534503930284e+00 -4.176096967096063622e-02
4.439586083893449775e+00 -3.753945353228024806e-02
3.990243025305205915e+00 -3.377249544948913301e-02
3.545149558566512482e+00 -2.999965383782166040e-02
3.146995326228968715e+00 -2.673309244054230399e-02
2.821964440813624186e+00 -2.397700555743773054e-02
2.528948789614627657e+00 -2.153655806754688207e-02
2.265084001800818481e+00 -1.927516799583308890e-02
2.027637000818201418e+00 -1.716369391363572333e-02
1.814202767327717458e+00 -1.546355242341171561e-02
1.622473843055076692e+00 -1.376895293322005949e-02
1.434140470595861583e+00 -1.221869498359747994e-02
1.281436533283886181e+00 -1.082802975975908494e-02
1.131740068349590844e+00 -9.575615246601554276e-03
9.766891056311514108e-01 -8.364897752479781221e-03
8.716834807531591567e-01 -7.389685423963909990e-03
7.778312290191410350e-01 -6.660260978773129698e-03
6.938537915571160175e-01 -5.954773420261395139e-03
6.188073610925554080e-01 -5.292221759787348219e-03
1.422900608572570746e+01 -1.170343536060181877e-01
1.295358787993358973e+01 -1.069926623735248800e-01
1.177676621570516957e+01 -9.763369438425344160e-02
1.069269917056002228e+01 -8.898319847937084803e-02
9.696052441351774576e+00 -8.087009688060960155e-02
8.781398484129804061e+00 -7.349542236356929048e-02
7.943696647808382139e+00 -6.655119790471980545e-02
7.177702844780470492e+00 -6.032904294709198756e-02
6.478540373435596855e+00 -5.451358633582979729e-02
5.841660004000899242e+00 -4.921838807774029517e-02
5.262257185592362774e+00 -4.447515045621310004e-02
4.735873534659129191e+00 -4.007226049224135028e-02
4.258631463671945561e+00 -3.597951866925105241e-02
3.826425602675775028e+00 -3.235357244298996821e-02
3.398487246689832375e+00 -2.877294039749802787e-02
3.015818523697349374e+00 -2.558126252974587261e-02
2.703724595197920966e+00 -2.288310415728739278e-02
2.422337931608989248e+00 -2.055532661618026530e-02
2.169140192353819607e+00 -1.837522730399133997e-02
1.941326223863461653e+00 -1.641620178321985188e-02
1.736574785429921164e+00 -1.479554569302353982e-02
1.552838838842449221e+00 -1.313468110444711637e-02
1.372304328466974699e+00 -1.166201803664709651e-02
1.226048329551388427e+00 -1.032902525935231949e-02
1.082679488528018208e+00 -9.140564094268497849e-03
9.341467224132115055e-01 -7.983484382794756723e-03
8.336661344062027412e-01 -7.041371145550665532e-03
7.437926619844339449e-01 -6.358043489770165251e-03
6.633997855948390310e-01 -5.669699987071689408e-03
5.916511062824937328e-01 -5.035800439116000504e-03
1.372221701559801765e+01 -1.130682913440317211e-01
1.248526711735610029e+01 -1.032787216403232566e-01
1.134466896385396595e+01 -9.420661242289432580e-02
1.029490448141958048e+01 -8.570722096117212863e-02
9.330487398337222515e+00 -7.794614761211245135e-02
8.446184909183399370e+00 -7.070598732584071344e-02
7.636806987801579183e+00 -6.408977473409947778e-02
6.897350281794587090e+00 -5.802062984695286613e-02
6.222946355514087813e+00 -5.238351388021959820e-02
5.608814115741606265e+00 -4.726181762785752055e-02
5.050539283579149163e+00 -4.260616515529688092e-02
4.543850130253498598e+00 -3.836955929599574627e-02
4.084541522957070292e+00 -3.449218378745816382e-02
3.629439019785850373e+00 -3.072633158506114098e-02
3.222290991036853125e+00 -2.724217285841796024e-02
2.889874531666487556e+00 -2.442229454203443187e-02
2.590129104709184116e+00 -2.192758515653465620e-02
2.320029304068252696e+00 -1.968502604495828492e-02
2.077004556165548799e+00 -1.754312285473693181e-02
1.858573068923034199e+00 -1.575418877660133068e-02
1.662259187437650443e+00 -1.414249402715917966e-02
1.469445210352628539e+00 -1.251140818572688690e-02
1.313141292332743459e+00 -1.106926220720533954e-02
1.159818672633779579e+00 -9.734555956959855746e-03
1.035612797133970142e+00 -8.765015803369099676e-03
8.934592098933866744e-01 -7.611329608158174873e-03
7.972904382096905884e-01 -6.702553144989995687e-03
7.112418545164286288e-01 -6.051409085622687541e-03
6.343621603778243356e-01 -5.268298492001597701e-03
2.929126637314529713e-01 -2.357249247921187549e-03
1.323040690269427699e+01 -1.092140524852090455e-01
1.203099147435758454e+01 -9.969378154404140435e-02
1.092601340838246493e+01 -9.083308521388067103e-02
9.909770760971845505e+00 -8.264139859079494554e-02
8.976936367471784806e+00 -7.506258612543187381e-02
8.122194602266114671e+00 -6.807812479386107785e-02
7.340396512768291970e+00 -6.165523903582722370e-02
6.626774988853336268e+00 -5.573289262148801992e-02
5.976301660316176267e+00 -5.034343771161263470e-02
5.384441848259744923e+00 -4.544076698950844789e-02
4.846766611206687614e+00 -4.096133714262644582e-02
4.358940328200811010e+00 -3.680611256708795492e-02
3.917005718646620949e+00 -3.315155310769220265e-02
3.479502233184709858e+00 -2.937727520915533672e-02
3.088179564389122334e+00 -2.613701774577499234e-02
2.768795370161173608e+00 -2.344384424195557204e-02
2.481044235115465568e+00 -2.102636591221005227e-02
2.221884923202468443e+00 -1.885075445261443980e-02
1.988662978514401214e+00 -1.676120295599368287e-02
1.779179907380638914e+00 -1.502113988441338734e-02
1.590943332924884768e+00 -1.347014478260560692e-02
1.406169836427329844e+00 -1.192858276250704543e-02
1.256338813624160000e+00 -1.055003801395875372e-02
1.109493033284298935e+00 -9.282489353273245397e-03
9.573777081973254832e-01 -8.085610553888865348e-03
8.544339027659541008e-01 -7.121318205790274324e-03
7.623501373686588645e-01 -6.379036376687708190e-03
6.800521776477974623e-01 -5.755478870508393303e-03
6.064374807177632665e-01 -5.146391705932267663e-03
1.401352927729793940e+01 -1.153787487022351482e-01
1.275317664278400009e+01 -1.054351955927624179e-01
1.159073941688557774e+01 -9.617648383330809625e-02
1.052057987598955258e+01 -8.763400576969054834e-02
9.537036695197498304e+00 -7.963156488884139128e-02
8.634955946877854061e+00 -7.230498200878175685e-02
7.809152948032989094e+00 -6.545071030120175326e-02
7.054308512703825862e+00 -5.927960453078454095e-02
6.365645123158541807e+00 -5.358645071045214231e-02
5.738533892418304028e+00 -4.838241659818708768e-02
5.168234138786417908e+00 -4.367856598480905628e-02
4.650398670132117829e+00 -3.934009057818022015e-02
4.180990106490896530e+00 -3.531649346031459635e-02
3.715814267358640066e+00 -3.150612774993460236e-02
3.335324341791912950e+00 -2.820832298892973419e-02
2.959316447893125535e+00 -2.512118909358349375e-02
2.652658811380257387e+00 -2.242130408587397414e-02
2.376280660148762269e+00 -2.009699420862087055e-02
2.127667388235590540e+00 -1.803117037784279439e-02
1.904025180131483586e+00 -1.615782967442584012e-02
1.703040805038762207e+00 -1.443036692901802573e-02
1.505619779578631467e+00 -1.275013506958777576e-02
1.345544914575011353e+00 -1.140462781712814518e-02
1.188467417072053056e+00 -9.989284310009977075e-03
1.061367241675375439e+00 -8.901899914924597465e-03
9.156776772130461595e-01 -7.656556805330227977e-03
8.171468687527975172e-01 -6.831199077877338731e-03
7.290212725455559317e-01 -6.164260509212161551e-03
6.502420712305642114e-01 -5.525717311115986574e-03
5.798219113862171925e-01 -4.948294204009696072e-03
1.351254218646376870e+01 -1.114952438979269489e-01
1.229038926443490709e+01 -1.017946562971276253e-01
1.116396624804222704e+01 -9.280114840395733977e-02
1.012790398635513611e+01 -8.447924563680778154e-02
9.176357328258967883e+00 -7.674132329116040152e-02
8.304431211588296335e+00 -6.962614582266961338e-02
7.506698474767102169e+00 -6.308950061664554687e-02
6.778140472586602350e+00 -5.704066516833220662e-02
6.113916804570841634e+00 -5.156783798074261044e-02
5.509354231362967980e+00 -4.647623985564366261e-02
4.959896861614022434e+00 -4.188731900507981776e-02
4.461480128153372249e+00 -3.777103286463356219e-02
4.009800190760347327e+00 -3.390254893178323153e-02
3.562339718772725039e+00 -3.016212322991807665e-02
3.162189051328830658e+00 -2.676102623027795321e-02
2.835529345707843873e+00 -2.406655547593789662e-02
2.541071948988886664e+00 -2.151674958607588742e-02
2.275841102483296297e+00 -1.930445779853589075e-02
2.037239728719319132e+00 -1.725584450875707401e-02
1.822762775725389917e+00 -1.548042261666113771e-02
1.630077439018418728e+00 -1.387294469021995054e-02
1.440841910777697077e+00 -1.224402308107917781e-02
1.287426223959293736e+00 -1.091520992636108023e-02
1.136977621433479246e+00 -9.568552588722736493e-03
9.812137036509710475e-01 -8.320127238376587644e-03
8.757338909324140497e-01 -7.335756559405708956e-03
7.814053316669989924e-01 -6.546909926313763603e-03
6.970356427246321429e-01 -5.913639238870739209e-03
6.216463724486008813e-01 -5.275709760740450623e-03
1.431058792292013493e+01 -1.178082306129136086e-01
1.302638889517771581e+01 -1.077228897795153156e-01
1.184173552308623201e+01 -9.831123926609092178e-02
1.075075551008728958e+01 -8.952870009624214198e-02
9.747816194089613973e+00 -8.140330228181494321e-02
8.827627236127257859e+00 -7.392621434259566415e-02
7.984990513147330660e+00 -6.702628298945645380e-02
7.214594810530150504e+00 -6.066487560134217055e-02
6.511596380436721176e+00 -5.486478683025128311e-02
5.871056696930136987e+00 -4.955455805305114536e-02
5.288467555656385599e+00 -4.466101769577465741e-02
4.759434700099087756e+00 -4.022877819241909431e-02
4.279550286588458263e+00 -3.623095252603939637e-02
3.845080826575436816e+00 -3.264017051059588115e-02
3.414973151651187866e+00 -2.891107537064612279e-02
3.030344348508206220e+00 -2.569936015623055028e-02
2.716637125945033926e+00 -2.301766022488231644e-02
2.433885028899593905e+00 -2.066551873984686510e-02
2.179448351855102217e+00 -1.854599027115833021e-02
1.950467316256423000e+00 -1.651973865020923624e-02
1.744797782789921703e+00 -1.477207368139970937e-02
1.560100298825124465e+00 -1.331754950025778629e-02
1.378728302602491240e+00 -1.175755469926666186e-02
1.231759320124873325e+00 -1.044496707580942589e-02
1.087693079501840243e+00 -9.164383297300996226e-03
9.384935854128747534e-01 -7.974666115761010199e-03
8.375154365230295106e-01 -7.026471126646096667e-03
7.471942368122767020e-01 -6.347557304191301687e-03
6.664524943046306049e-01 -5.666828605274722326e-03
5.943621059341882562e-01 -5.052496711223619132e-03
1.380030521823638523e+01 -1.138179789116133406e-01
1.255491756446499352e+01 -1.039733166916666507e-01
1.140683985192607253e+01 -9.483787957359957055e-02
1.035042013796687499e+01 -8.634051164891588803e-02
9.380002648465120885e+00 -7.845598777022193271e-02
8.490408099938138164e+00 -7.124745525236587940e-02
7.676362722363634816e+00 -6.449865791994072173e-02
6.932654094673801559e+00 -5.836157846120402365e-02
6.254397823210272378e+00 -5.273851977511041789e-02
5.636949939152772870e+00 -4.761473527842183251e-02
5.075725608254623822e+00 -4.291060091369505031e-02
4.566228684045774422e+00 -3.870954669176989577e-02
4.104571331420743263e+00 -3.480224941182914061e-02
3.647170550387600407e+00 -3.098307877312344097e-02
3.237928795100371460e+00 -2.743934662260902671e-02
2.903810321040360076e+00 -2.462470336741622023e-02
2.602520514291477571e+00 -2.205574250026912791e-02
2.331058834996725615e+00 -1.975682905891561897e-02
2.086909775637967979e+00 -1.779284571706488127e-02
1.867325393400777189e+00 -1.592495999157891515e-02
1.670094284337754198e+00 -1.416773836516726191e-02
1.476329876840966060e+00 -1.251700059054515653e-02
1.319289655981369380e+00 -1.128951535042845705e-02
1.165204478431762558e+00 -9.870831748717721552e-03
1.040403709002294397e+00 -8.883194941812432369e-03
8.975867496423508562e-01 -7.640327993720366986e-03
8.009650999855644216e-01 -6.729028469032695241e-03
7.145114385602702178e-01 -6.080486058953120561e-03
6.372862965879878550e-01 -5.432825093592341843e-03
2.942606450975407961e-01 -2.427636797042797591e-03
1.330511758983321258e+01 -1.099393595499251891e-01
1.209766918929797441e+01 -1.003817239493415836e-01
1.098555261488111867e+01 -9.148471141685300678e-02
9.962875053461514696e+00 -8.319162966889735722e-02
9.024399715219914242e+00 -7.557770992556352152e-02
8.164511330642367781e+00 -6.851231208924464522e-02
7.378297457352638311e+00 -6.206549674212213236e-02
6.660572349096153921e+00 -5.614746722983241650e-02
6.006521852766604219e+00 -5.071020017223731163e-02
5.411444628876659557e+00 -4.572270671776912376e-02
4.870795146120757479e+00 -4.120363897474999676e-02
4.380456715206798357e+00 -3.713741834847628098e-02
3.936224806577186985e+00 -3.335851129816579108e-02
3.496405690002753364e+00 -2.967911950508362109e-02
3.103053190424263086e+00 -2.630775233016850734e-02
2.782127948572590270e+00 -2.368221617654881275e-02
2.492874387175262996e+00 -2.114236698807779244e-02
2.232439848125337800e+00 -1.895032439469576321e-02
1.998085824771546282e+00 -1.701009801944174116e-02
1.787548587572644232e+00 -1.514052039583690425e-02
1.598417075946322097e+00 -1.362245529512521279e-02
1.412775975499244829e+00 -1.199693128206853927e-02
1.262256845402830230e+00 -1.080293020451699761e-02
1.114649407252635172e+00 -9.441572594050783029e-03
9.618133672566472336e-01 -8.207079075212769109e-03
8.584279443734812443e-01 -7.237019470423726800e-03
7.658746393750167636e-01 -6.436910255233163278e-03
6.831542063855225999e-01 -5.820383386193036038e-03
6.092333181007333343e-01 -5.146940114984644224e-03
1.409371596528546178e+01 -1.162107485271012403e-01
1.282468635597920859e+01 -1.062041887138391177e-01
1.165449157358556498e+01 -9.688201845215686780e-02
1.057749076691646373e+01 -8.820752344013328694e-02
9.587936217323608901e+00 -8.022009034960544960e-02
8.680435365506115275e+00 -7.274516101806680068e-02
7.849658017178954061e+00 -6.596074007286509278e-02
7.090558815477023380e+00 -5.973134903479672408e-02
6.398102457883261707e+00 -5.401395055681803420e-02
5.767427625283428227e+00 -4.874604859914945937e-02
5.193980217620243423e+00 -4.392261809291438807e-02
4.673461608701656722e+00 -3.955704466952175702e-02
4.201519004809041391e+00 -3.563536854998905490e-02
3.733892522097319144e+00 -3.166077037766219099e-02
3.351426224381261143e+00 -2.842159018773147278e-02
2.973570608156173911e+00 -2.528631435444484918e-02
2.665340211681264115e+00 -2.263955319813711065e-02
2.387661737412936080e+00 -2.025246188947450732e-02
2.137775858371236293e+00 -1.818407431446942765e-02
1.913002511540114803e+00 -1.629968233999590926e-02
1.711074292581996836e+00 -1.450073017623447653e-02
1.512684603155593832e+00 -1.281214371484579520e-02
1.351831085522773757e+00 -1.150158164055118185e-02
1.194045948934835399e+00 -1.019868072704960271e-02
1.066295939855370634e+00 -9.029038177896141909e-03
9.199360877868499875e-01 -7.811058343160160074e-03
8.209233013054764161e-01 -6.923858866405143558e-03
7.323915873205937288e-01 -6.261453892671046614e-03
6.532166993576546954e-01 -5.572480237648708319e-03
5.824898460629482910e-01 -4.918430916150870989e-03
1.358922671164110341e+01 -1.122312413856305507e-01
1.235878108162633815e+01 -1.025409071908127412e-01
1.122511823074720816e+01 -9.345861760795803885e-02
1.018232841687416190e+01 -8.503815247888178719e-02
9.225155151660423769e+00 -7.726121123240142774e-02
8.347931942177490683e+00 -7.007722061687046700e-02
7.545509651222324976e+00 -6.347226841357821170e-02
6.812734190610172824e+00 -5.742047311238450413e-02
6.144786526964669982e+00 -5.187549991282382894e-02
5.536982080447847565e+00 -4.682165739705780594e-02
4.984626194645874975e+00 -4.218666509805098913e-02
4.483449032036885384e+00 -3.796680064568589558e-02
4.029416864899219242e+00 -3.421431120697848022e-02
3.579726292474145311e+00 -3.041896471295223170e-02
3.177514392708130408e+00 -2.696978517008746801e-02
2.849197381302084775e+00 -2.423546454928026186e-02
2.553205306613226533e+00 -2.166473107976935736e-02
2.286669177221882343e+00 -1.939861658791762825e-02
2.046905166774398044e+00 -1.746753895574341617e-02
1.831336645832813748e+00 -1.564439827118156365e-02
1.637733800163632569e+00 -1.395380859373281622e-02
1.447563381659126014e+00 -1.226433208266361138e-02
1.293437376825814944e+00 -1.102256268945987598e-02
1.142283486521445512e+00 -9.745570127345509412e-03
9.857383016707906842e-01 -8.458775577574920157e-03
8.798157970238180692e-01 -7.465250281474287986e-03
7.850494962295608836e-01 -6.615654916965842992e-03
7.002580566107151627e-01 -5.989044210375859753e-03
6.244946136983146046e-01 -5.246192865812866930e-03
1.439285426227343834e+01 -1.185662909161099843e-01
1.309974395122267232e+01 -1.083813241757510260e-01
1.190720209405296970e+01 -9.892400318849559060e-02
1.080919359102820820e+01 -9.013798394834968142e-02
9.799990294572195282e+00 -8.195448340867970971e-02
8.874312837971086054e+00 -7.441307072181947702e-02
8.026577906729956524e+00 -6.745802908333910219e-02
7.251784786262409632e+00 -6.111615106859050878e-02
6.544789187913631068e+00 -5.522485180742711663e-02
5.900673053809793345e+00 -4.986080373436534846e-02
5.314935586056809491e+00 -4.496235625047850792e-02
4.783025368879190609e+00 -4.050108570645710032e-02
4.300639002571013059e+00 -3.647929039453728928e-02
3.863929759281301113e+00 -3.276005514599863305e-02
3.431572042806529943e+00 -2.916725545464923797e-02
3.044989296638429987e+00 -2.582843361856329914e-02
2.729719734375596119e+00 -2.327158859502702348e-02
2.445505848554740069e+00 -2.074864339418861989e-02
2.189773154086120499e+00 -1.858126027295927199e-02
1.959739426325055378e+00 -1.674342092198909462e-02
1.753020780149922464e+00 -1.486592964806273016e-02
1.567426620597176745e+00 -1.335476855035369961e-02
1.385154775183162990e+00 -1.173805196279779570e-02
1.237497200976714673e+00 -1.057924617907462887e-02
1.092765638369243009e+00 -9.308085821579891589e-03
9.428404484125377794e-01 -8.085185429250494465e-03
8.413792779589028825e-01 -7.130981848474023457e-03
7.506646655616469044e-01 -6.456757790697625031e-03
6.695465434354741507e-01 -5.723549307912929179e-03
5.970847333270236090e-01 -5.005350990459915897e-03
1.387900715348964553e+01 -1.145775155058038342e-01
1.262510733944210450e+01 -1.046641889240838424e-01
1.146946510242707618e+01 -9.542401874518144367e-02
1.040628713465619803e+01 -8.686832803038611883e-02
9.430048430247037317e+00 -7.896305846032991571e-02
8.535072320995482187e+00 -7.162908500964428049e-02
7.716119497837025776e+00 -6.495003126789876402e-02
6.968270253537481196e+00 -5.873335527781037985e-02
6.286253077613765505e+00 -5.310863906667893930e-02
5.665347835840467638e+00 -4.791390972167663964e-02
5.100967572198680244e+00 -4.322253438466907433e-02
4.588849620896754189e+00 -3.891069059987094236e-02
4.124733909815832433e+00 -3.498423964414384968e-02
3.664922152342403372e+00 -3.107874779443985450e-02
3.253582559912338912e+00 -2.769102001813305777e-02
2.917759014122245809e+00 -2.484822538882602849e-02
2.614976646516312009e+00 -2.223793461705077593e-02
2.342219770729577544e+00 -1.988178384310382990e-02
2.096819203568165424e+00 -1.785291493451349881e-02
1.876173756034682505e+00 -1.594202467831013631e-02
1.677939155574890373e+00 -1.421460449536880201e-02
1.483265155543033398e+00 -1.255640991978257924e-02
1.325438019629995523e+00 -1.123319504359530582e-02
1.170625013674203574e+00 -1.001686712497040430e-02
1.045245623757448339e+00 -8.881435288756189123e-03
9.017142893913150381e-01 -7.724297087964856513e-03
8.046540652774420987e-01 -6.810629037047490411e-03
7.178084004240024019e-01 -6.164910217505020947e-03
6.402268497357432864e-01 -5.461301733425451450e-03
2.955805790238483777e-01 -2.555300341990687438e-03
1.338042899782968220e+01 -1.106567843104817178e-01
1.216492139179121779e+01 -1.010180590969100706e-01
1.104554388941409471e+01 -9.201567606658402065e-02
1.001643201414839979e+01 -8.368097706694437032e-02
9.072246803780364743e+00 -7.606805982734343718e-02
8.207295687413846963e+00 -6.889675819966555037e-02
7.416378600228402007e+00 -6.244043357918845072e-02
6.694550200212706415e+00 -5.644954063905362196e-02
6.036874081775753353e+00 -5.097696022589543602e-02
5.438533045170729885e+00 -4.600086709001965923e-02
4.895012656285596897e+00 -4.144223562834858238e-02
4.402055492502343625e+00 -3.727861340356588421e-02
3.955481672049848463e+00 -3.352436759687997536e-02
3.513401104508120820e+00 -2.983681196622745696e-02
3.118051598060854968e+00 -2.647652885340650436e-02
2.795529334876850847e+00 -2.374719208167522591e-02
2.504724524175360401e+00 -2.125625507178051724e-02
2.243077047238685395e+00 -1.901330052052107797e-02
2.007554057081909260e+00 -1.709850892903424374e-02
1.795978215119354848e+00 -1.525931109471811813e-02
1.605930253645076577e+00 -1.368166344772604563e-02
1.419420145345053896e+00 -1.199654645327585117e-02
1.268174877181500459e+00 -1.074070828969248513e-02
1.119843629815068464e+00 -9.582788319766350621e-03
9.662766474422972429e-01 -8.229121166120853884e-03
8.624219859810084987e-01 -7.353929982988401115e-03
7.694318830005631993e-01 -6.494714436514220125e-03
6.863207998843325885e-01 -5.885544630499775151e-03
6.120457243852227558e-01 -5.107242382494522719e-03
1.417455043606680931e+01 -1.169082685081708484e-01
1.289679724433315222e+01 -1.067989878230102274e-01
1.171877840884945776e+01 -9.744105065155350687e-02
1.063479078327207894e+01 -8.874791183428366870e-02
9.639206494712471596e+00 -8.062233945778204958e-02
8.726208391161728528e+00 -7.317914343162423840e-02
7.890488736862306673e+00 -6.635356185165199039e-02
7.127049953223125733e+00 -6.004255125741066873e-02
6.430670916958691308e+00 -5.424783393143100402e-02
5.796498068086066269e+00 -4.896342275969859520e-02
5.219975662720647058e+00 -4.416237707529748618e-02
4.696590006069953027e+00 -3.977006018203466803e-02
4.222183710844488402e+00 -3.579741825851844722e-02
3.752150321351763740e+00 -3.180061627837547228e-02
3.367715801329296266e+00 -2.863348501161538245e-02
2.987947602075117892e+00 -2.542436647245237616e-02
2.678118612984502711e+00 -2.279365859467436320e-02
2.399075793504661824e+00 -2.040704052418149811e-02
2.147928659572897470e+00 -1.819039131061714332e-02
1.922033708653278605e+00 -1.627276433732792113e-02
1.719126467027007665e+00 -1.456941680126649583e-02
1.519819966865123995e+00 -1.287266689096195835e-02
1.358163853935697274e+00 -1.146286570314828182e-02
1.199645326357374087e+00 -1.019962336980421644e-02
1.071264911865799530e+00 -9.157248750028558135e-03
9.242057145750031122e-01 -7.877984090731116398e-03
8.246997338581552039e-01 -7.017218141711796357e-03
7.357751483644523471e-01 -6.242647826044880541e-03
6.562532171390434987e-01 -5.619099774177093755e-03
5.851747665597556436e-01 -4.861269917849082856e-03
1.366658554915738755e+01 -1.129166851568543795e-01
1.242771836558815224e+01 -1.030951668443907121e-01
1.128665231471346075e+01 -9.397163380527552567e-02
1.023730070041573370e+01 -8.550612950080828389e-02
9.274230339493353625e+00 -7.762796760185830536e-02
8.391715881541594868e+00 -7.040439250232238821e-02
7.584582042755871889e+00 -6.384962231603656668e-02
6.847711319473743785e+00 -5.774917479580724683e-02
6.176033417926643843e+00 -5.212887106774041768e-02
5.564829150977534056e+00 -4.705756016685684606e-02
5.009418977395366568e+00 -4.242710398018889606e-02
4.505631925452741271e+00 -3.815848815505785974e-02
4.049229725129610991e+00 -3.430584572221950790e-02
3.597165130709346847e+00 -3.046845240032136637e-02
3.192854851885888134e+00 -2.714278963614130333e-02
2.862913627286698404e+00 -2.425059879499696924e-02
2.565436776501896610e+00 -2.181130432725853288e-02
2.297579027811091912e+00 -1.949054182304668301e-02
2.056587836771321509e+00 -1.746952242645927189e-02
1.840025239398910051e+00 -1.556799307150639154e-02
1.645391575994177513e+00 -1.402386652064942230e-02
1.454372783743510755e+00 -1.228223412095745537e-02
1.299479812243232058e+00 -1.094561181489714721e-02
1.147612424483846372e+00 -9.743819692969026697e-03
9.903356679439521137e-01 -8.342046199345280397e-03
8.839071051054563366e-01 -7.517197368067299497e-03
7.886936607921227749e-01 -6.684567400536552476e-03
7.035109201398065393e-01 -5.945847491516764553e-03
6.274016190193982823e-01 -5.214677301214241945e-03
1.447590215264967028e+01 -1.193098073686637284e-01
1.317378094168340752e+01 -1.090780142722548307e-01
1.197319631264809203e+01 -9.952057389306405433e-02
1.086802858604052169e+01 -9.063885195196724753e-02
9.852571501958401257e+00 -8.242493940205451730e-02
8.921232001093434505e+00 -7.481557411014443104e-02
8.068525292047150188e+00 -6.783740554496264785e-02
7.289148480216245396e+00 -6.139858924615995694e-02
6.578158089756858118e+00 -5.549917772022135154e-02
5.930457499247838271e+00 -5.010578944306046112e-02
5.341507777282961555e+00 -4.522747321419630373e-02
4.806791234143156899e+00 -4.075405505597343159e-02
4.321833015372503972e+00 -3.661472106495094331e-02
3.882786217864839351e+00 -3.292252450789668466e-02
3.448227914921252690e+00 -2.930327806777131838e-02
3.059712422506524643e+00 -2.600197196883082332e-02
2.742808666237314341e+00 -2.327916860644599698e-02
2.457191419991653358e+00 -2.087627617271618774e-02
2.200229652738343145e+00 -1.866034118736704939e-02
1.969011536393688200e+00 -1.675289691650249865e-02
1.761312865254103022e+00 -1.500596369172371193e-02
1.574752942369229025e+00 -1.343709002381722299e-02
1.391684149179921448e+00 -1.176259893249071917e-02
1.243253075439304522e+00 -1.056860558276923566e-02
1.097868636770015227e+00 -9.348002639807074729e-03
9.472200818924626509e-01 -8.002257076373182551e-03
8.452604464442191601e-01 -7.212584650701792978e-03
7.541350943110173288e-01 -6.348780305610055540e-03
6.726691613257865798e-01 -5.702712902804407159e-03
5.998623625073554733e-01 -5.003154791423207459e-03
1.395836948579025716e+01 -1.153126119643979736e-01
1.269592882623330965e+01 -1.053285273662494387e-01
1.153266548339674280e+01 -9.600989447636501528e-02
1.046271257648396080e+01 -8.743867235959526529e-02
9.480382037882403523e+00 -7.940066481366672702e-02
8.579977887541943460e+00 -7.211096655121750076e-02
7.756326887582249086e+00 -6.529685009203839430e-02
7.004074379310913478e+00 -5.910151426430907545e-02
6.318205251787309074e+00 -5.337746371023067288e-02
5.693883064772943925e+00 -4.816926273122985880e-02
5.126493443203034239e+00 -4.342038810428586887e-02
4.611558326928934193e+00 -3.914728081762835349e-02
4.144978162783865550e+00 -3.516729097185027075e-02
3.682840791596664332e+00 -3.127754077312881742e-02
3.269380132991261956e+00 -2.778062218970159258e-02
2.931839111219541660e+00 -2.490729927795362619e-02
2.627493136306786159e+00 -2.237722220868271217e-02
2.353380706462429917e+00 -2.010649238103131772e-02
2.106805309135197923e+00 -1.798912239305459904e-02
1.885055841814281985e+00 -1.599794027945294905e-02
1.685859578357193689e+00 -1.436735769419299202e-02
1.490215387064935504e+00 -1.270191074997905831e-02
1.331638185539209651e+00 -1.128085784784420634e-02
1.176045548916644590e+00 -1.002729071555348919e-02
1.050123971577603843e+00 -8.869824583007010835e-03
9.059041546107218235e-01 -7.687313737657379929e-03
8.083587058681630522e-01 -6.934157006833152788e-03
7.211053622877345859e-01 -6.095901676996719892e-03
6.431775019048099340e-01 -5.487586935963821230e-03
2.969005129501559037e-01 -2.478182066149690974e-03
1.345638737325538159e+01 -1.113945200166163441e-01
1.223268724247800066e+01 -1.016566893965168694e-01
1.110596533107589323e+01 -9.262363944179664854e-02
1.007039494479318975e+01 -8.431640817758741246e-02
9.120355991679513608e+00 -7.654153654933003315e-02
8.250282559765860668e+00 -6.944373708472437179e-02
7.454785800196075840e+00 -6.287067253839948022e-02
6.728868466948815907e+00 -5.689843608940924752e-02
6.067478100851533718e+00 -5.139676642755276054e-02
5.465838202874312657e+00 -4.633884536318368108e-02
4.919308701060181477e+00 -4.177684827691428154e-02
4.423802912708006296e+00 -3.758367117883865127e-02
3.974923002230486890e+00 -3.385559755068113380e-02
3.530504167839672913e+00 -3.000749837465324296e-02
3.133115614826727846e+00 -2.671059336561991751e-02
2.808985092439755249e+00 -2.389015320928096139e-02
2.516768724659290690e+00 -2.152278769256650917e-02
2.253736664345238783e+00 -1.924248201703413277e-02
2.017088180735898462e+00 -1.723814903480560407e-02
1.804473859444686079e+00 -1.541757074454173232e-02
1.613491616797591677e+00 -1.378981572140176685e-02
1.426089375665818837e+00 -1.216242515751048137e-02
1.274102671903292183e+00 -1.081260348244422916e-02
1.125037852377501535e+00 -9.620621644842475631e-03
9.707968583816476427e-01 -8.230241014709727479e-03
8.664123123774302160e-01 -7.419755245807580120e-03
7.729956601802798755e-01 -6.658143127422484070e-03
6.894873933831424662e-01 -5.851980547684005468e-03
6.148668870916412788e-01 -5.234443883706928896e-03
1.425612667206791428e+01 -1.177205321639969160e-01
1.296948027340220655e+01 -1.076140577366032219e-01
1.178364424514606057e+01 -9.813267308936406141e-02
1.069270333653732585e+01 -8.933143651012355468e-02
9.690805519709369875e+00 -8.120929382777528072e-02
8.772223579665727300e+00 -7.376377802016076402e-02
7.931636307399320351e+00 -6.682801861147298628e-02
7.163717793483163732e+00 -6.048464781202179258e-02
6.463437588252967991e+00 -5.470527513131418634e-02
5.825718648955096057e+00 -4.940518456504242734e-02
5.246080650554636016e+00 -4.454149284011044152e-02
4.719959505257447674e+00 -4.012840778923105339e-02
4.243007870519893920e+00 -3.605856168944325535e-02
3.770419837311088429e+00 -3.216694151805783025e-02
3.384034671951019480e+00 -2.885735226385888197e-02
3.002347369351606066e+00 -2.558434734562866839e-02
2.690927374755898605e+00 -2.292704038573352421e-02
2.410537608606211357e+00 -2.056826066381607296e-02
2.158137059777497146e+00 -1.842302806024410239e-02
1.931096622993852652e+00 -1.647177964740600270e-02
1.727238643403748997e+00 -1.481859244057217445e-02
1.526962866259644835e+00 -1.311907113073014150e-02
1.364553998247190814e+00 -1.165091987193628623e-02
1.205250318472392168e+00 -1.034411594746341770e-02
1.076233883876228425e+00 -9.230273842029419057e-03
9.285041111775504952e-01 -7.967749521660842660e-03
8.285318147266318434e-01 -7.124092457850240631e-03
7.391649780788792645e-01 -6.273653907081439170e-03
6.592897349204324131e-01 -5.619319481751124459e-03
5.878670943510382330e-01 -5.031970682540627508e-03
1.374458542346277135e+01 -1.137648427942525992e-01
1.249729445049989884e+01 -1.038811771031639686e-01
1.134864821422614867e+01 -9.467802895071739111e-02
1.029269417239386897e+01 -8.612907950917314537e-02
9.323571692443920256e+00 -7.827779795733075252e-02
8.435737309202815837e+00 -7.101534023120979755e-02
7.623991207841481987e+00 -6.432425372148854736e-02
6.882839130319585053e+00 -5.814005507441683679e-02
6.207380013257650653e+00 -5.260929674892800972e-02
5.592839347252875903e+00 -4.742863736005577951e-02
5.034478256818999853e+00 -4.274694471548760866e-02
4.527926949502026233e+00 -3.853242564781943214e-02
4.069107607293111606e+00 -3.461860251421036011e-02
3.614736667960781524e+00 -3.080411311500310181e-02
3.208341115635700902e+00 -2.734216755339860527e-02
2.876722902419928118e+00 -2.455250314455118682e-02
2.577692371751584055e+00 -2.204867760867347884e-02
2.308523599070410270e+00 -1.976759007570473223e-02
2.066395555348634616e+00 -1.774481368315926691e-02
1.848713832965006798e+00 -1.577809356852531014e-02
1.653168070064962913e+00 -1.412060276007728529e-02
1.461182185827895275e+00 -1.258979201654764589e-02
1.305592691468961508e+00 -1.115624046497927339e-02
1.152983297723266132e+00 -9.917256868083961646e-03
9.949454991102021362e-01 -8.476380220380757419e-03
8.880274775909441365e-01 -7.642332255843329973e-03
7.923619011098756992e-01 -6.834238628460343953e-03
7.067700931608795756e-01 -6.018014751288346988e-03
6.303086243404819600e-01 -5.473234893081832010e-03
1.455965586928885358e+01 -1.201943308933384053e-01
1.324838975033917343e+01 -1.098756246537163084e-01
1.203965448146292516e+01 -1.002376015392009573e-01
1.092730843034383348e+01 -9.136217607263788509e-02
9.905518682131413399e+00 -8.306809909655706037e-02
8.968407512606175302e+00 -7.536705659080421282e-02
8.110684946956768115e+00 -6.839170279372946970e-02
7.326898398657780476e+00 -6.191609782984169863e-02
6.611826533223191582e+00 -5.602557754633939735e-02
5.960525044979048559e+00 -5.060285364088965010e-02
5.368329096689451241e+00 -4.557150749860088002e-02
4.830652175906991808e+00 -4.105793385134116902e-02
4.343150004273950593e+00 -3.700316126316920834e-02
3.901838769379105454e+00 -3.331590940138481893e-02
3.465000230093531641e+00 -2.961443090951598744e-02
3.074520432468530906e+00 -2.626359461545528864e-02
2.756014471880891659e+00 -2.351893274477482448e-02
2.468978469806240472e+00 -2.116885225363560746e-02
2.210686151390564902e+00 -1.899522694395230221e-02
1.978359699117232529e+00 -1.699968960282193658e-02
1.769616516544072260e+00 -1.515229402060898518e-02
1.582209110115617046e+00 -1.354934564946340403e-02
1.398213523176679685e+00 -1.204319680073326349e-02
1.249090702216269388e+00 -1.079650161903152224e-02
1.102988964612678924e+00 -9.505018108916867339e-03
9.516077926316285351e-01 -8.122130865899383420e-03
8.492036941563736452e-01 -7.326888512047575498e-03
7.576282005481425053e-01 -6.463619406780808999e-03
6.757889427776143654e-01 -5.769271873356717102e-03
6.026399916876874485e-01 -5.257922689599776531e-03
1.403849169379532746e+01 -1.161287802189578944e-01
1.276728295187220219e+01 -1.060786933280818967e-01
1.159635778418177310e+01 -9.677168783564105148e-02
1.051953989245058452e+01 -8.806416638602855562e-02
9.531013233301132814e+00 -8.002814205414830739e-02
8.625137341999263185e+00 -7.262576199965707635e-02
7.796702455184149727e+00 -6.583455907487885395e-02
7.040104135650854467e+00 -5.954325202034266989e-02
6.350376217948793922e+00 -5.383800803647414979e-02
5.722543659639512725e+00 -4.861721601828997846e-02
5.152117636090023822e+00 -4.381050821058231348e-02
4.634481433121029781e+00 -3.942612934131619479e-02
4.165412166048710674e+00 -3.554416866897364136e-02
3.700792008439508063e+00 -3.162825460065291083e-02
3.285197780125038491e+00 -2.803340606897931908e-02
2.945923709429486781e+00 -2.515948445656818883e-02
2.640082382081559764e+00 -2.255003191456658035e-02
2.364655989864594687e+00 -2.022033695171101750e-02
2.116813050915167693e+00 -1.813302343878179720e-02
1.893986028381636100e+00 -1.624897354979773154e-02
1.693825802765885236e+00 -1.454424593634251819e-02
1.497223908627328459e+00 -1.286800563454694457e-02
1.337845679613474115e+00 -1.152453515248872372e-02
1.181561537719058252e+00 -1.023308600579625645e-02
1.055015036008111196e+00 -9.053302562805969414e-03
9.101135736870262782e-01 -7.781730252776570232e-03
8.121254951901142327e-01 -7.025324754264124574e-03
7.244541300554072638e-01 -6.192389682510983026e-03
6.461350947648411003e-01 -5.632669110166109612e-03
2.982539366055534380e-01 -2.542075150387451167e-03
1.353297829036048405e+01 -1.121944653196572939e-01
1.230096989783242734e+01 -1.024240347655936550e-01
1.116677250476184646e+01 -9.334238352229184965e-02
1.012474677769894527e+01 -8.488737320168429634e-02
9.168735707274654700e+00 -7.714544632035816307e-02
8.293470447440471460e+00 -6.992385307615883727e-02
7.493462394552883765e+00 -6.332161774063012338e-02
6.763332338997033233e+00 -5.726537423653623587e-02
6.098189631254343546e+00 -5.172244366899382551e-02
5.493302158736961260e+00 -4.666155306295403232e-02
4.943852430506409767e+00 -4.205066146241839137e-02
4.445664158291663171e+00 -3.789302446619339376e-02
3.994387132299751730e+00 -3.405833086534015147e-02
3.547731271323298241e+00 -3.031188157474678027e-02
3.148321186944444516e+00 -2.688088018691979150e-02
2.822477211596583491e+00 -2.416754350030871426e-02
2.528812925143220980e+00 -2.167995240193158410e-02
2.264494535301131872e+00 -1.943692873622253695e-02
2.026697488062696006e+00 -1.740892801447858212e-02
1.813004789807405315e+00 -1.551224020474597370e-02
1.621123747689534600e+00 -1.387431506877279119e-02
1.432781174170660421e+00 -1.234707831351168801e-02
1.280033856107420931e+00 -1.102019730149013908e-02
1.130315947208947458e+00 -9.793576642327996365e-03
9.753172371835842069e-01 -8.365885329917695581e-03
8.704012653130279720e-01 -7.548757693284265623e-03
7.765866297468128066e-01 -6.729207347255085001e-03
6.926755071991124169e-01 -5.928039380111074091e-03
6.177075033204106891e-01 -5.394414357385126854e-03
1.433842703791760620e+01 -1.185529799344721968e-01
1.304275799066004993e+01 -1.083328460857492237e-01
1.184897938755999114e+01 -9.879599768324433262e-02
1.075100434271749528e+01 -8.998386272213504400e-02
9.742753131093902397e+00 -8.184188765360704554e-02
8.818575683827535983e+00 -7.425681497336025783e-02
7.973010197057567083e+00 -6.733909695887597968e-02
7.200746924134706184e+00 -6.094650028168841632e-02
6.496468689121883244e+00 -5.506997847987585293e-02
5.855208553914551750e+00 -4.971821907785367589e-02
5.272424593334845255e+00 -4.482237583420427274e-02
4.743404719110173140e+00 -4.037648999108996856e-02
4.263950678062859545e+00 -3.639293132851842416e-02
3.788930203284840204e+00 -3.232948278371203937e-02
3.400544742253018615e+00 -2.912448616119604414e-02
3.016867534710784060e+00 -2.577566345077781165e-02
2.703934388303991021e+00 -2.313350317135946105e-02
2.422020756511457318e+00 -2.071360036807045474e-02
2.168388069628544024e+00 -1.865120603608425714e-02
1.940310862778831247e+00 -1.671496878641020450e-02
1.735353211992723521e+00 -1.486633211926980357e-02
1.534169417148686598e+00 -1.315199806327524250e-02
1.370955606573462937e+00 -1.185960203468874354e-02
1.210860021622678806e+00 -1.044932887099334594e-02
1.081277123776800408e+00 -9.373299629421178239e-03
9.328025077800977671e-01 -8.132986797202297266e-03
8.323867745750834768e-01 -7.226913033094962274e-03
7.425807391023702131e-01 -6.379052831825654003e-03
6.623475902513241698e-01 -5.675630370145407465e-03
5.905676383378040128e-01 -5.160789330345670785e-03
1.382329223427399256e+01 -1.145111672756216614e-01
1.256746992545584085e+01 -1.045514273731551341e-01
1.141115308283449536e+01 -9.529782707422125576e-02
1.034847270434943844e+01 -8.676105101578146517e-02
9.373252846613283396e+00 -7.881425757034708768e-02
8.480135481021303434e+00 -7.150355448309883566e-02
7.663584104941756792e+00 -6.478147450987183087e-02
6.918235636042778580e+00 -5.854064774915796604e-02
6.238961611765886595e+00 -5.292346043766316815e-02
5.621004609409258279e+00 -4.781141990445170881e-02
5.059624404940586295e+00 -4.307829531451512484e-02
4.550408993377962119e+00 -3.875812805269651662e-02
4.089165063654091270e+00 -3.494458048979694198e-02
3.632366801307114645e+00 -3.106358910711818147e-02
3.223841876322303790e+00 -2.755361757183535237e-02
2.890572167333747444e+00 -2.478208843530818259e-02
2.590070071687996744e+00 -2.223881573304344050e-02
2.319545226264886573e+00 -1.984949005197447075e-02
2.076203273925947279e+00 -1.778562738411379462e-02
1.857481926086674173e+00 -1.600322184956504482e-02
1.660944564135748092e+00 -1.422991241134342888e-02
1.468095472037469040e+00 -1.260166774176080771e-02
1.311707646552649154e+00 -1.136726392662582019e-02
1.158407680323052080e+00 -1.001911813243446317e-02
9.995794950476020180e-01 -8.625540922301739438e-03
8.921478500764319364e-01 -7.782257212076005085e-03
7.960406370087675931e-01 -6.916380403863145801e-03
7.100538762761501310e-01 -6.104022797777099336e-03
6.332367378628406263e-01 -5.474515398318282114e-03
1.464417258704686731e+01 -1.209940857167202816e-01
1.332365747466501915e+01 -1.106032945583284438e-01
1.210668276880684502e+01 -1.009493326243292716e-01
1.098719170598742068e+01 -9.189722276883087460e-02
9.958842026702949823e+00 -8.360064933879866877e-02
9.016087775819544348e+00 -7.591486589463015966e-02
8.153129084561735240e+00 -6.880910161786182866e-02
7.364822166760961686e+00 -6.231171499972469607e-02
6.645627082044036626e+00 -5.632478907435690269e-02
5.990693004410185374e+00 -5.086064714167589512e-02
5.395310278987492936e+00 -4.591358529097465391e-02
4.854738225875084190e+00 -4.135989780728221987e-02
4.364632854146847762e+00 -3.725710278596444658e-02
3.920916282139890630e+00 -3.345497808355463176e-02
3.481834299435827340e+00 -2.976374473515701335e-02
3.089399087136975197e+00 -2.639647175924793657e-02
2.769238808892781734e+00 -2.375924348035695147e-02
2.480798969397557840e+00 -2.129198230490359639e-02
2.221245730754443315e+00 -1.907610092583010217e-02
1.987724794610601808e+00 -1.705361524069567980e-02
1.778003705646974408e+00 -1.522240418695171814e-02
1.589697236726834717e+00 -1.361285513991219824e-02
1.404792477572993636e+00 -1.207214429958103179e-02
1.254928328993234254e+00 -1.076896989941177746e-02
1.108141878546691883e+00 -9.602255948695081339e-03
9.560368410520462268e-01 -8.243120842838118356e-03
8.531469418685280193e-01 -7.442353549986844771e-03
7.611313459264922310e-01 -6.579833170973305168e-03
6.788987572859357389e-01 -5.836158653964549324e-03
6.054050128338093195e-01 -5.229644737139226701e-03
1.411937227601620748e+01 -1.168894516953861984e-01
1.283921209118600792e+01 -1.067569805686851142e-01
1.166054350987581678e+01 -9.735430314919700512e-02
1.057675368864537724e+01 -8.864652818158678949e-02
9.582104624717059593e+00 -8.054566561818822523e-02
8.670815912482829901e+00 -7.309559924503694628e-02
7.837259586091946062e+00 -6.621573309242506644e-02
7.076442353275582242e+00 -5.996516167696470945e-02
6.382780194791837225e+00 -5.415034994476677216e-02
5.751508036870029095e+00 -4.887060007308855619e-02
5.177931345292815735e+00 -4.408361516055792073e-02
4.657493996744242359e+00 -3.970282905652391947e-02
4.185930362756353773e+00 -3.571352673358527824e-02
3.718958057384700311e+00 -3.174104690031324949e-02
3.301204898227305673e+00 -2.828602407036664296e-02
2.960202348042793918e+00 -2.540693391380278998e-02
2.652777094214990417e+00 -2.272194540952553188e-02
2.375931471278060148e+00 -2.033235071700539159e-02
2.126884682738772181e+00 -1.820071238351372855e-02
1.902958287620927225e+00 -1.635582598111927355e-02
1.701825022614813943e+00 -1.456781059013426485e-02
1.504287761184954553e+00 -1.288035200853272257e-02
1.344117625270757399e+00 -1.159727238669173120e-02
1.187078495114135768e+00 -1.020078280504398138e-02
1.059941018877315733e+00 -9.200039443717058021e-03
9.143596643433563598e-01 -7.876706532443733880e-03
8.158922845120656353e-01 -7.117145986994479270e-03
7.278252787314087868e-01 -6.289856687247910409e-03
6.491138722518650095e-01 -5.567502464905308909e-03
2.996277487668532191e-01 -2.606976849338419906e-03
1.361028294861540466e+01 -1.128688762925110917e-01
1.236980483994813440e+01 -1.030395601739985678e-01
1.122819566067118835e+01 -9.388517114393181429e-02
1.017948921326590650e+01 -8.543432443099145679e-02
9.217686554078845518e+00 -7.755902861005452287e-02
8.337144628947640967e+00 -7.035660864361746591e-02
7.532316562401046411e+00 -6.373408237140454347e-02
6.798105143611407719e+00 -5.762826119845543965e-02
6.129245355661609551e+00 -5.204431852933442959e-02
5.520918289448242255e+00 -4.698155152951866836e-02
4.968537396235999104e+00 -4.232160876331558103e-02
4.467655453092015172e+00 -3.806320943861526279e-02
4.014056361414656493e+00 -3.424179882347073989e-02
3.565049787325257569e+00 -3.047540993002448642e-02
3.163574258651357329e+00 -2.704921650473440450e-02
2.836071214370409876e+00 -2.428398311235299006e-02
2.540981585751294070e+00 -2.183603870697892191e-02
2.275310559873641392e+00 -1.953845906643754751e-02
2.036336294939182778e+00 -1.742159165811510077e-02
1.821632523634969081e+00 -1.560569428366284823e-02
1.628769858820346750e+00 -1.395772302302016390e-02
1.439517044010855340e+00 -1.232148223346801220e-02
1.286013484226597114e+00 -1.109523408459469132e-02
1.135604220760994654e+00 -9.755996574110459979e-03
9.798819006408496790e-01 -8.502984993410940204e-03
8.744404109852751406e-01 -7.560950070488161624e-03
7.801775993133457376e-01 -6.800492870102584596e-03
6.958723342795626321e-01 -6.004628933357921902e-03
6.205983082650474714e-01 -5.311757459113807152e-03
1.442144509643792460e+01 -1.192618677833069407e-01
1.311666881399389517e+01 -1.089848624266248206e-01
1.191488299228877956e+01 -9.942930120455201193e-02
1.080975247336402667e+01 -9.051601618311885811e-02
9.795139129717925996e+00 -8.227765419712289308e-02
8.865415360376250220e+00 -7.471218265902287992e-02
8.014752311952738850e+00 -6.767650346276843365e-02
7.237961442102677445e+00 -6.120483402606833462e-02
6.529632257511821969e+00 -5.536399839484144880e-02
5.884794817391486355e+00 -4.998497228329576436e-02
5.298900069652035860e+00 -4.509994694827258732e-02
4.766984137964828783e+00 -4.062146568854042850e-02
4.285016515405271953e+00 -3.657073603039205645e-02
3.807452397374131436e+00 -3.248617902727347906e-02
3.417088837782302768e+00 -2.918510418680036675e-02
3.031421448276109931e+00 -2.596581749233358230e-02
2.716945979967682501e+00 -2.332164346876384672e-02
2.433627075733745482e+00 -2.085779677418309053e-02
2.178749336619621335e+00 -1.869179157250341547e-02
1.949525102563810064e+00 -1.667836170718670769e-02
1.743594058809799119e+00 -1.491184130781024464e-02
1.541375968037728139e+00 -1.318271974652238457e-02
1.377409778490841230e+00 -1.184638803346177612e-02
1.216507931961915867e+00 -1.039560451133147295e-02
1.086338288730928525e+00 -9.329695199531648844e-03
9.371827842930143815e-01 -8.027096608113792886e-03
8.362559802644429219e-01 -7.220669649919016914e-03
7.459965001258612727e-01 -6.485610971862424898e-03
6.654132115789652691e-01 -5.732038894781123391e-03
5.932857051580791019e-01 -5.059662234391144875e-03
1.390268969055300552e+01 -1.152023254893078941e-01
1.263820149174039997e+01 -1.052056435342124813e-01
1.147414080489437893e+01 -9.589683942071389189e-02
1.040463080965879072e+01 -8.722896518792846998e-02
9.423461806214399772e+00 -7.925163599157411531e-02
8.524922249343722669e+00 -7.188462477125102945e-02
7.703457320939602226e+00 -6.511650504000179862e-02
6.953895904687423801e+00 -5.893777676149017375e-02
6.270747275323477865e+00 -5.323329823748551570e-02
5.649420587385919568e+00 -4.800202753345481077e-02
5.084914344879765125e+00 -4.328324775787582152e-02
4.572994688130548546e+00 -3.898055356612344785e-02
4.109262132029132708e+00 -3.503212342721244432e-02
3.650132306844086738e+00 -3.113167465327573713e-02
3.239546660503669795e+00 -2.774012582521976494e-02
2.904529406992999885e+00 -2.479906683927074126e-02
2.602502806078778264e+00 -2.226307184659406802e-02
2.330596403951721740e+00 -1.992887318515502645e-02
2.086108997893625361e+00 -1.782337518720696068e-02
1.866259048436001100e+00 -1.596938651226115571e-02
1.668819997995689031e+00 -1.433867719879695912e-02
1.475017308182771547e+00 -1.259332749334866365e-02
1.317882253783958291e+00 -1.131778268114440322e-02
1.163833765212592963e+00 -9.931891847900071318e-03
1.004234695065546079e+00 -8.662518845309276697e-03
8.963057164126368992e-01 -7.660965845211523649e-03
7.997325837033142371e-01 -6.892140797804625907e-03
7.133376593914206865e-01 -6.190770863349417952e-03
6.361714380891198006e-01 -5.398828816836594505e-03
1.472953290871950038e+01 -1.216767204748551712e-01
1.339962524748936978e+01 -1.112079178234766236e-01
1.217442298187341265e+01 -1.014786409023335223e-01
1.104752089528104264e+01 -9.241718394631003031e-02
1.001263328613969961e+01 -8.403959919922823762e-02
9.064079093962030598e+00 -7.629753146274159681e-02
8.196013411265132831e+00 -6.919464343949661977e-02
7.402893031445476169e+00 -6.260868577898685838e-02
6.679721386740117062e+00 -5.661305258058205170e-02
6.021171338687349106e+00 -5.111320585931184574e-02
5.422441172752315630e+00 -4.609219675325768734e-02
4.878954999400741066e+00 -4.153480745292026377e-02
4.386242845326177253e+00 -3.741328849147821517e-02
3.940234322342935691e+00 -3.358984513559715168e-02
3.498826675528202923e+00 -2.983224754484165020e-02
3.104361174140187973e+00 -2.652660928285727193e-02
2.782614083679190387e+00 -2.380068489927140638e-02
2.492710571965508493e+00 -2.135448492333442277e-02
2.231810637458629731e+00 -1.914777827174306279e-02
1.997182730201387368e+00 -1.703892266275053649e-02
1.786437741708582383e+00 -1.529077241999949981e-02
1.597203784601252785e+00 -1.367482707982656601e-02
1.411387345339953470e+00 -1.202616769691722785e-02
1.260859019637032175e+00 -1.073828832426571879e-02
1.113297806453332983e+00 -9.483728744215951315e-03
9.605111075040253521e-01 -8.268210519787723076e-03
8.571246994709396105e-01 -7.305150964793819326e-03
7.646621019252726192e-01 -6.570691337623475216e-03
6.820085717942568904e-01 -5.903372202637763820e-03
6.081668501156100026e-01 -5.136531154277195789e-03
1.420095299506424524e+01 -1.175276237582064814e-01
1.291189429947808875e+01 -1.073585024435357582e-01
1.172521619399317139e+01 -9.787703856945147163e-02
1.063438571270214972e+01 -8.905250269622752568e-02
9.633574624754308147e+00 -8.094590175494939532e-02
8.716750320053941792e+00 -7.341879638860211721e-02
7.878286624260787185e+00 -6.653646810963921576e-02
7.112934628483980504e+00 -6.017865447025206455e-02
6.415328855779450556e+00 -5.437382100075160984e-02
5.780574652845687389e+00 -4.907114453783920083e-02
5.203911130723273715e+00 -4.421868828571097476e-02
4.680624143579857233e+00 -3.984152496674225885e-02
4.206631979424951595e+00 -3.581252750889311887e-02
3.737160554679886726e+00 -3.184939113291462148e-02
3.317244290842322751e+00 -2.828799620942969509e-02
2.974480986656101500e+00 -2.541117476617287679e-02
2.665531948145256624e+00 -2.280686604802893008e-02
2.387353075443220174e+00 -2.044250248972039746e-02
2.136996887304994264e+00 -1.826592554998758555e-02
1.911979769418800768e+00 -1.628906415643063127e-02
1.709873592525914976e+00 -1.458863350289880262e-02
1.511371948144146771e+00 -1.289006345601452150e-02
1.350431717880808735e+00 -1.156501539442324374e-02
1.192666425926209861e+00 -1.012876209113001275e-02
1.064867001746520048e+00 -9.106355882404312818e-03
9.186537606886129304e-01 -7.887868199582726350e-03
8.196914130451593561e-01 -6.961986876662521091e-03
7.312083779583636867e-01 -6.259408590917907647e-03
6.520926497388888077e-01 -5.499446276223541284e-03
3.010045271934013167e-01 -2.602103663270692851e-03
1.368831291133148831e+01 -1.135070627802017423e-01
1.243917877175477216e+01 -1.035926065234532706e-01
1.129013021925118565e+01 -9.436852233148998459e-02
1.023464160704160264e+01 -8.581937766204755791e-02
9.266922793470838471e+00 -7.796343594496492335e-02
8.381097607624287349e+00 -7.066148272958162890e-02
7.571516893077613553e+00 -6.396332474860946804e-02
6.833097270015659142e+00 -5.784643598108755308e-02
6.160451948189802351e+00 -5.224493425466564950e-02
5.548779651172783822e+00 -4.713955889984697972e-02
4.993417801213955620e+00 -4.245584229341520938e-02
4.489829796651455318e+00 -3.822894378645925323e-02
4.033746142768586118e+00 -3.440621173360216417e-02
3.582467578801359132e+00 -3.049450043468231869e-02
3.178946759044651849e+00 -2.714553269463036017e-02
2.849757782754274604e+00 -2.426185414590326800e-02
2.553153285314078147e+00 -2.175475480370402809e-02
2.286183889605503339e+00 -1.951023956806097887e-02
2.046046596531548634e+00 -1.743060057964489207e-02
1.830267317413912798e+00 -1.567183931582797132e-02
1.636480683346372755e+00 -1.401035816583811634e-02
1.446264103515673360e+00 -1.229244446155345304e-02
1.292048583654860083e+00 -1.102692450155697348e-02
1.140925319607094979e+00 -9.650625788245653994e-03
9.844465640981151511e-01 -8.393860078666841654e-03
8.785552689432658546e-01 -7.408421375355835926e-03
7.837991267544903717e-01 -6.625881976898756465e-03
6.990966276564203330e-01 -5.950142172587452420e-03
6.234891132096843647e-01 -5.225840670549789999e-03
1.450526945415283642e+01 -1.199355619045757715e-01
1.319121862141564350e+01 -1.095510581874659384e-01
1.198131119157963198e+01 -9.992646767475647784e-02
1.086896362641324920e+01 -9.098802587459671465e-02
9.847959986201580307e+00 -8.271169798545366381e-02
8.912528756129990626e+00 -7.502918344225217862e-02
8.056828485383441318e+00 -6.803346782043538654e-02
7.275443155084591496e+00 -6.148223777382269550e-02
6.563114304376857611e+00 -5.562420671789486404e-02
5.914697657735352720e+00 -5.021271576692489663e-02
5.325492077937705737e+00 -4.523830075708819287e-02
4.790736965598372699e+00 -4.074968536923206236e-02
4.306142144251919213e+00 -3.670208556582935100e-02
3.826179451113456143e+00 -3.264595149953949255e-02
3.433791034032762646e+00 -2.923664300843692443e-02
3.046130432198792537e+00 -2.596078968318151631e-02
2.730045833303234026e+00 -2.330261510693647925e-02
2.445327692156464838e+00 -2.086542594942741163e-02
2.189125879307660671e+00 -1.871693667489624652e-02
1.958836059934520035e+00 -1.666363788466342089e-02
1.751834905626874495e+00 -1.498166909217329978e-02
1.548647420330857560e+00 -1.323778669825705426e-02
1.383863950408220189e+00 -1.185673475434983505e-02
1.222263465809324767e+00 -1.036476717668286668e-02
1.091426135598828617e+00 -9.220189576804113316e-03
9.415670039959581628e-01 -7.937084399574139901e-03
8.401490311397928901e-01 -7.070805169453175769e-03
7.494782765569396599e-01 -6.323246671019841503e-03
6.684906381002347908e-01 -5.677220172168671863e-03
5.960037719783543020e-01 -4.981460643377996766e-03
1.398283327330486259e+01 -1.158685567268575023e-01
1.270952236555042347e+01 -1.057821356061477702e-01
1.153771001305197608e+01 -9.640054444636597664e-02
1.046125440529123907e+01 -8.773353117305968119e-02
9.473991277387050047e+00 -7.967416919051496793e-02
8.569976411678945638e+00 -7.226864036733846031e-02
7.743712154098406408e+00 -6.543906151242556701e-02
6.989705470177147717e+00 -5.917365880510151721e-02
6.302700471728321929e+00 -5.345545914698069528e-02
5.677924247950020487e+00 -4.822095083169006952e-02
5.110408886451818233e+00 -4.344300747431657089e-02
4.595679523408615630e+00 -3.912872115434711667e-02
4.129568201582785036e+00 -3.516843330910512239e-02
3.667984302139887021e+00 -3.128060148070443275e-02
3.255262136270080209e+00 -2.774936757324922287e-02
2.918531843814571758e+00 -2.489705777071299364e-02
2.615045762089711623e+00 -2.228449864531458977e-02
2.341783622796476116e+00 -2.004912971250187928e-02
2.096019950287035361e+00 -1.794423062094217466e-02
1.875134802271927636e+00 -1.596139301755281070e-02
1.676722190051654904e+00 -1.430851645351533322e-02
1.481988705557224062e+00 -1.266814034568596384e-02
1.324056861015267428e+00 -1.135072594491192202e-02
1.169269245375643695e+00 -9.926470504302304515e-03
1.008911448594205451e+00 -8.615252726590430510e-03
9.004670866439665744e-01 -7.603674023628220410e-03
8.034481545470090191e-01 -6.777599323263749573e-03
7.166498793048241556e-01 -6.063514428924826963e-03
6.391183197895003998e-01 -5.406260239304317219e-03
1.481567036357823497e+01 -1.224430205817321621e-01
1.347624822735913241e+01 -1.119184072812813013e-01
1.224266457013761311e+01 -1.020955071294687155e-01
1.110830826720916242e+01 -9.298158867572435538e-02
1.006687343483477015e+01 -8.450190087928943772e-02
9.112388986047683659e+00 -7.675684235319515936e-02
8.239123480918342679e+00 -6.955298772179324684e-02
7.441486351250212294e+00 -6.299473924057880092e-02
6.714058618517045218e+00 -5.692534267141538540e-02
6.051808354912894039e+00 -5.140065843853043603e-02
5.449814940308185029e+00 -4.632565584623326432e-02
4.903319090471253361e+00 -4.172056564920856997e-02
4.408025561993031083e+00 -3.755924121950462297e-02
3.959590735673296891e+00 -3.382266454212561752e-02
3.515899360451802735e+00 -3.004183476328191674e-02
3.119403645540461678e+00 -2.667578009157657234e-02
2.796031031314961446e+00 -2.393557678997566135e-02
2.504652603610082906e+00 -2.137149776171453838e-02
2.242506461474166546e+00 -1.915357579565405560e-02
2.006692979673013966e+00 -1.716615194028355343e-02
1.794911860014925642e+00 -1.538090962166382795e-02
1.604724100023617872e+00 -1.372786056705254179e-02
1.418040769105616938e+00 -1.212247355034272618e-02
1.266799813273860931e+00 -1.085055833651853326e-02
1.118503404029465687e+00 -9.506266389026164776e-03
9.649935155169441225e-01 -8.253975322287205804e-03
8.611069367688048981e-01 -7.283270898130434282e-03
7.682435986188367316e-01 -6.493584711366687939e-03
6.851832346213491132e-01 -5.811790710706798806e-03
6.109602377855515298e-01 -5.186093367102543802e-03
1.428325400272428070e+01 -1.183047014699638855e-01
1.298517136243675907e+01 -1.080603194634187775e-01
1.179037276964893799e+01 -9.847412828572660315e-02
1.069251493394317620e+01 -8.962854482102367015e-02
9.685402807324049235e+00 -8.146226809831044746e-02
8.762943938331675398e+00 -7.385787810348132254e-02
7.919534762456320820e+00 -6.695986197075423640e-02
7.149703856045070083e+00 -6.059019241864155303e-02
6.448252428033255157e+00 -5.476027542485280286e-02
5.809911637003715157e+00 -4.941806547104043296e-02
5.230025789525647895e+00 -4.455347163291108192e-02
4.703947423389424287e+00 -4.006071830922244142e-02
4.227383227684181399e+00 -3.611224459946693610e-02
3.755531969838908690e+00 -3.209801500287107201e-02
3.333436243993392889e+00 -2.845372405746561528e-02
2.988914221996624931e+00 -2.561613987207850274e-02
2.678414164971369082e+00 -2.292954022839291048e-02
2.398796560560041868e+00 -2.050487837548390160e-02
2.147182192927434397e+00 -1.838703228642071114e-02
1.921093102271023589e+00 -1.642333220934313540e-02
1.717948786105489845e+00 -1.475491531550049765e-02
1.518509400928792274e+00 -1.305309845727899154e-02
1.356785516870604003e+00 -1.163589317563980610e-02
1.198283899838129996e+00 -1.025903111163693066e-02
1.069885227986741016e+00 -9.214658116370951640e-03
9.229479898950310179e-01 -7.906074918239537272e-03
8.234955795489160568e-01 -6.976570070503831586e-03
7.346131994537726806e-01 -6.219532753596740404e-03
6.551369705091785178e-01 -5.634821926840461945e-03
3.023918526811676388e-01 -2.580739612471472707e-03
1.376701357428006744e+01 -1.142728163259048996e-01
1.250924213249395223e+01 -1.042593032922061874e-01
1.135255066526219636e+01 -9.497593096635760512e-02
1.029033986064136208e+01 -8.643199210828431123e-02
9.316466726064177806e+00 -7.843457952213434003e-02
8.425299824730894116e+00 -7.114884552376062044e-02
7.611013145543010339e+00 -6.445068010570900729e-02
6.868232767989060683e+00 -5.824384465848993914e-02
6.191815895352567267e+00 -5.259213864593782761e-02
5.576729455347595454e+00 -4.750302658514610199e-02
5.018444766397395895e+00 -4.273498334108433855e-02
4.512127287269732889e+00 -3.847883846064218544e-02
4.053705260019423662e+00 -3.458416904648197593e-02
3.600014071723525166e+00 -3.077405576939899398e-02
3.194380854277176773e+00 -2.733936590209509743e-02
2.863538978678195068e+00 -2.450057660181164526e-02
2.565484571432983252e+00 -2.192072376996169469e-02
2.297116276552054082e+00 -1.962242687395504212e-02
2.055778230759732761e+00 -1.765387391217381613e-02
1.838987305225410429e+00 -1.576582180243747341e-02
1.644191507872398983e+00 -1.404432632430804850e-02
1.453115412972193266e+00 -1.252440876473858052e-02
1.298106884018683793e+00 -1.115950629339238116e-02
1.146267967299659851e+00 -9.807342712494244302e-03
9.890443845903379438e-01 -8.511282274338637099e-03
8.826700701733499743e-01 -7.517322668028386841e-03
7.874258564431011465e-01 -6.677906573659610212e-03
7.023685555768049982e-01 -5.951088367469188102e-03
6.263671628767748523e-01 -5.403486756179470482e-03
1.458981349253831183e+01 -1.207668545672599680e-01
1.326650512887903588e+01 -1.103443161018207441e-01
1.204829792314042258e+01 -1.006179163955864403e-01
1.092861861184427852e+01 -9.158768934972692788e-02
9.901177275481195750e+00 -8.326101116909800925e-02
8.959909201961160363e+00 -7.559812160346111864e-02
8.099149909945319692e+00 -6.846964877361617907e-02
7.313252404795209216e+00 -6.200539708887656265e-02
6.596767179691060079e+00 -5.598608657093601809e-02
5.944743444471520810e+00 -5.053557764266337904e-02
5.352325287319980696e+00 -4.556214871551142465e-02
4.814644451175049689e+00 -4.103054376289311939e-02
4.327504669471456289e+00 -3.692620604286250829e-02
3.844931047850720596e+00 -3.282661693794380886e-02
3.450520203203641501e+00 -2.955673125748017188e-02
3.060893794004533763e+00 -2.615455945476842861e-02
2.743145686638785552e+00 -2.354903394994474486e-02
2.457088520193116299e+00 -2.100066600464777986e-02
2.199599350445594403e+00 -1.880522453216116469e-02
1.968147809911408030e+00 -1.691865469322025722e-02
1.760185845780754432e+00 -1.510475765933930008e-02
1.555928418312981343e+00 -1.335805585048740682e-02
1.390381761687780937e+00 -1.188736675175270860e-02
1.228019052741322836e+00 -1.059743737400346830e-02
1.096539250532934551e+00 -9.379762296026106227e-03
9.459520982050664273e-01 -8.116918411716455076e-03
8.440446282706461911e-01 -7.189508036027977313e-03
7.529714663701656541e-01 -6.387104193657875545e-03
6.715869594983958635e-01 -5.691772399523333144e-03
5.987897864994057295e-01 -5.174059470776967706e-03
1.406371552789222079e+01 -1.166634016085363323e-01
1.278145339254360202e+01 -1.064957248023385150e-01
1.160182489146858664e+01 -9.705737327881763798e-02
1.051841963314781658e+01 -8.827494856995732331e-02
9.524844758353294694e+00 -8.021691384568076233e-02
8.615329866740097486e+00 -7.274429625649275755e-02
7.784192202767559188e+00 -6.590943859573629438e-02
7.025836135966651241e+00 -5.960430943755969102e-02
6.334998292708293732e+00 -5.382494299506541957e-02
5.706698979633297419e+00 -4.860092026237386453e-02
5.136050721302622080e+00 -4.381117784544938387e-02
4.618579261201408492e+00 -3.938426008467709599e-02
4.149899932735593211e+00 -3.550327181051625425e-02
3.686001788911002386e+00 -3.155035679829307910e-02
3.271143398431009874e+00 -2.796683359633406196e-02
2.932693456600221182e+00 -2.514235985052326594e-02
2.627662794600189144e+00 -2.251567303403743947e-02
2.352982748435107574e+00 -2.012502484371815267e-02
2.106054580009651289e+00 -1.802947346016429281e-02
1.884050743883135315e+00 -1.616383970631943973e-02
1.684674048432811544e+00 -1.439464654925455729e-02
1.488982929180853620e+00 -1.279694171426893831e-02
1.330282454919296420e+00 -1.138505907076576076e-02
1.174704725538694206e+00 -1.013290396815690921e-02
1.013658708760863503e+00 -8.748291738159085992e-03
9.046546120554449510e-01 -7.757481865867665860e-03
8.071654293774885858e-01 -6.872934959897465147e-03
7.199667590638645365e-01 -6.105939369575573601e-03
6.420826592158161983e-01 -5.552735649893516222e-03
1.490261063732048719e+01 -1.232468481424861956e-01
1.355357771820085766e+01 -1.126513731166128296e-01
1.231148664374657464e+01 -1.027393769041269056e-01
1.116956821156721347e+01 -9.359879509943495879e-02
1.012149933075921560e+01 -8.511096620840419291e-02
9.161109539485980946e+00 -7.724689630377366834e-02
8.282476115221667712e+00 -7.005888221457018394e-02
7.480240790041283283e+00 -6.336845522067623138e-02
6.748625780932930418e+00 -5.728486790729981487e-02
6.082648972332073356e+00 -5.171243193909377811e-02
5.477271777877269265e+00 -4.669865393615729027e-02
4.927875227995599516e+00 -4.205585332732705850e-02
4.429885177801136997e+00 -3.779331238813496419e-02
3.979129901606635933e+00 -3.402639132608185901e-02
3.533143090934547814e+00 -3.020920245207378563e-02
3.134555122626948798e+00 -2.686204947789871955e-02
2.809556903821815332e+00 -2.404608269473458917e-02
2.516743448405276862e+00 -2.153844202331814742e-02
2.253232655806767237e+00 -1.926776219216885799e-02
2.016276444234422538e+00 -1.729332809884359667e-02
1.803435523599183243e+00 -1.548451888985163255e-02
1.612290952278312428e+00 -1.377134107435222000e-02
1.424749813317467861e+00 -1.225909672374876982e-02
1.272752284716492044e+00 -1.093845014937779546e-02
1.123709001605598390e+00 -9.681521593920666344e-03
9.695141643485539751e-01 -8.376917587509491794e-03
8.651382991028133684e-01 -7.413514259173394072e-03
7.718264078393708427e-01 -6.567421787018779510e-03
6.883672351430280001e-01 -5.836099096560905947e-03
6.137929938693245102e-01 -5.306089932952991715e-03
1.436632972520066076e+01 -1.190673897942310377e-01
1.305911212902194585e+01 -1.087210190468348436e-01
1.185617370846315666e+01 -9.915799166327748937e-02
1.075120028786218285e+01 -9.022413217737640379e-02
9.737609135698853891e+00 -8.197582911947429163e-02
8.809543428361827466e+00 -7.438534365493607026e-02
7.961019482213735010e+00 -6.736822283452001403e-02
7.186789512870241481e+00 -6.094355598120801409e-02
6.481303466874645203e+00 -5.505343756811563460e-02
5.839376694160343106e+00 -4.967445740450811276e-02
5.256385500325102100e+00 -4.478610003914092197e-02
4.727402355721883609e+00 -4.037043385859528932e-02
4.248353096882022228e+00 -3.626670228239460558e-02
3.773955935383102478e+00 -3.223279643221167723e-02
3.349654461143700246e+00 -2.871124930901550187e-02
3.003350990270013732e+00 -2.568521323786477489e-02
2.691333618935040750e+00 -2.307937267602090323e-02
2.410336826421155987e+00 -2.060895212340795035e-02
2.157451373160026442e+00 -1.844513967420394890e-02
1.930225196882718874e+00 -1.659764937240498436e-02
1.726129452810421405e+00 -1.481325759105744932e-02
1.525654577668604350e+00 -1.309463921636113554e-02
1.363211243903922121e+00 -1.163521376307046461e-02
1.203908002820352596e+00 -1.035777062522037599e-02
1.074906013844449948e+00 -9.187816892017794390e-03
9.272431276043533455e-01 -8.015148523837809652e-03
8.273217148173799274e-01 -7.084029663566152914e-03
7.380192635149561697e-01 -6.271366371589911191e-03
6.581888320969870865e-01 -5.616485702288856463e-03
3.037791781689340165e-01 -2.652349887781137259e-03
1.384641656676481247e+01 -1.149707627868652854e-01
1.257990004224423863e+01 -1.049527223969980300e-01
1.141547357226978754e+01 -9.561067328822135669e-02
1.034642280637011424e+01 -8.693578218701678018e-02
9.366435321932652158e+00 -7.891656643082838041e-02
8.469851468735516420e+00 -7.158163677669122926e-02
7.650739284523902839e+00 -6.479529096988151382e-02
6.903729360386620328e+00 -5.861910573080722497e-02
6.223495748335084343e+00 -5.296458810323912553e-02
5.605064176097726225e+00 -4.771165097307954184e-02
5.043561983197499821e+00 -4.304502987736749664e-02
4.534580718568718360e+00 -3.868046186729199448e-02
4.073697974018055667e+00 -3.479236518106357257e-02
3.617681345956706540e+00 -3.095982722686753744e-02
3.209977770045782108e+00 -2.749627531485856341e-02
2.877426517845651510e+00 -2.464050717486339012e-02
2.577837384502001505e+00 -2.211945291646895406e-02
2.308113277584674439e+00 -1.976656784828934033e-02
2.065641194017638238e+00 -1.765840772734492484e-02
1.847707293036907839e+00 -1.589216932412505084e-02
1.652028186109368635e+00 -1.410957211336289450e-02
1.459966722428713171e+00 -1.252842971644710195e-02
1.304251060176848664e+00 -1.112429126195912076e-02
1.151645000764059512e+00 -9.903115414201035110e-03
9.936561797762678561e-01 -8.507200637091833634e-03
8.867842974631070518e-01 -7.660788039775243835e-03
7.910965740867317297e-01 -6.763288621262479941e-03
7.056419609154146455e-01 -5.984302387445133639e-03
6.292442088118906929e-01 -5.398004371462642413e-03
1.467526452253967761e+01 -1.215120118761002788e-01
1.334237216776323365e+01 -1.110109073838489863e-01
1.211589478639218598e+01 -1.012037370153771182e-01
1.098880480980245267e+01 -9.213205052580655807e-02
9.954795806227242139e+00 -8.377788518095781456e-02
9.007788727402516571e+00 -7.599508769913175532e-02
8.141789350742532960e+00 -6.888814988915284432e-02
7.351245898291414171e+00 -6.230339177564667152e-02
6.630657882072239495e+00 -5.634440485042269131e-02
5.975008515554972810e+00 -5.085513202296751412e-02
5.379239685953141503e+00 -4.587319682339763283e-02
4.838757037358483615e+00 -4.130917480706182421e-02
4.348928762808252024e+00 -3.710761795097881899e-02
3.863927434572374420e+00 -3.300442300638897070e-02
3.467419628407274690e+00 -2.963059736828175042e-02
3.075778542461074849e+00 -2.634727002173772176e-02
2.756439822201529832e+00 -2.356401577068449257e-02
2.468918921610284922e+00 -2.113455779128223244e-02
2.210075547010011743e+00 -1.889150225706679939e-02
1.977544183256416899e+00 -1.695541159120415517e-02
1.768560590985011283e+00 -1.518701669660205839e-02
1.563292033402707171e+00 -1.342150402095561301e-02
1.396904184026472651e+00 -1.190452144020286845e-02
1.233790667413413589e+00 -1.057042426660099836e-02
1.101665791181216214e+00 -9.470054271287300235e-03
9.503376626033275265e-01 -8.127760429711311171e-03
8.479786268479956313e-01 -7.309520731107616194e-03
7.564841181662671499e-01 -6.451107657912455613e-03
6.746852241157011987e-01 -5.705418478436709816e-03
6.015782948705078459e-01 -5.142307657836458525e-03
1.414531866236164248e+01 -1.173327416870644097e-01
1.285400120129472867e+01 -1.071074445237589212e-01
1.166647533205409282e+01 -9.759023343531082750e-02
1.057596923229462504e+01 -8.878787512838445806e-02
9.576174257612203533e+00 -8.066512932089631160e-02
8.661157971563495650e+00 -7.316625455727830685e-02
7.824984720062376553e+00 -6.623529601842011172e-02
7.062219640709582968e+00 -5.991003731869952442e-02
6.367438843739948950e+00 -5.413250743752758692e-02
5.735610584858704897e+00 -4.879323539438920609e-02
5.161896498784679821e+00 -4.400738113783821820e-02
4.641585575827739341e+00 -3.963733084216149172e-02
4.170464846636082967e+00 -3.558749888503031505e-02
3.704105334932825233e+00 -3.168055053955080858e-02
3.287042862128306098e+00 -2.815643012820960925e-02
2.946886785925182384e+00 -2.516999219987484104e-02
2.640355512021549167e+00 -2.259089192302719470e-02
2.364342770488356393e+00 -2.019832253942684119e-02
2.116120087334738109e+00 -1.805892853625743269e-02
1.893020628141869111e+00 -1.622396761745261914e-02
1.692661110819827508e+00 -1.447969696183010017e-02
1.496012959623531646e+00 -1.281750558384097891e-02
1.336522223021382461e+00 -1.136628351517465774e-02
1.180231757666191594e+00 -1.009869626919901453e-02
1.018405968927521554e+00 -8.648096134490263626e-03
9.088590288536861905e-01 -7.758235778402860876e-03
8.109196703601800893e-01 -6.969079783380204007e-03
7.233024076245361256e-01 -6.148050259227328361e-03
6.450496267933073513e-01 -5.496789776227477449e-03
1.499042478820535607e+01 -1.239941214038429301e-01
1.363161325089740039e+01 -1.133001808222681844e-01
1.238087565258891409e+01 -1.033875385754919329e-01
1.123131374361565626e+01 -9.412559318927149477e-02
1.017652222866786360e+01 -8.556997139469102454e-02
9.210195350340912412e+00 -7.768703417945374556e-02
8.326333521017156514e+00 -7.039513394605113883e-02
7.519183207976672279e+00 -6.375754377239764570e-02
6.783468303881509343e+00 -5.763133937697103443e-02
6.113734446763923636e+00 -5.204063850302605848e-02
5.504996283272480362e+00 -4.686499836629966914e-02
4.952528448696087437e+00 -4.221932544203813031e-02
4.451962549153539506e+00 -3.804499189913258111e-02
3.998747485255347289e+00 -3.418491639140051885e-02
3.550461749222173946e+00 -3.031703116922597127e-02
3.149817804766642748e+00 -2.694891319839369179e-02
2.823123773743933640e+00 -2.411456880995363830e-02
2.528847285266952127e+00 -2.169158126533315967e-02
2.264042235610353782e+00 -1.940071925804973813e-02
2.025937955732559193e+00 -1.728949165221056739e-02
1.811985512772717355e+00 -1.553370013046386812e-02
1.619938789085381803e+00 -1.383307956229022466e-02
1.431480313896178469e+00 -1.226023859863631035e-02
1.278711142017739943e+00 -1.095707474795178278e-02
1.128993782185155448e+00 -9.661898571988715434e-03
9.740348131801638276e-01 -8.270423584860164476e-03
8.692059941009189217e-01 -7.420409491428862220e-03
7.754454823678882391e-01 -6.661847483889270921e-03
6.915698128307340431e-01 -5.879948700653468696e-03
6.166342007825174054e-01 -5.250604163596072314e-03
1.445025970792913661e+01 -1.198201713334380580e-01
1.313369338142753584e+01 -1.094191615431016201e-01
1.192261313605610162e+01 -9.974083856731522091e-02
1.081032922587412770e+01 -9.077166906965677962e-02
9.790251328280181298e+00 -8.247502729354730389e-02
8.856494041207414014e+00 -7.480979337568262333e-02
8.003011600738586750e+00 -6.779591107274524076e-02
7.224082377728900717e+00 -6.130933425172490486e-02
6.514584240503548784e+00 -5.541734073383155351e-02
5.869069864731111252e+00 -5.000187820440098185e-02
5.282822376657005492e+00 -4.504277194259101447e-02
4.751077268971952705e+00 -4.055618467544962885e-02
4.269356650337488901e+00 -3.647319539822674317e-02
3.792541728158784764e+00 -3.243948204127334450e-02
3.366038158752465037e+00 -2.879977356671688596e-02
3.017993787975218556e+00 -2.582283636301383953e-02
2.704361358006296623e+00 -2.313393227482430856e-02
2.421907028153410746e+00 -2.078674045637268764e-02
2.167776495529752712e+00 -1.857631751885893689e-02
1.939438728187627081e+00 -1.664558570360397810e-02
1.734312469215679275e+00 -1.493343505354026955e-02
1.532915402741882316e+00 -1.321002449186142562e-02
1.369646162396830347e+00 -1.170767098854795518e-02
1.209540364003510060e+00 -1.038778062300311882e-02
1.079964752231286518e+00 -9.195802617792934314e-03
9.315382653136755620e-01 -7.939578930600293960e-03
8.311656827241307166e-01 -7.130654580036586629e-03
7.414599321602733939e-01 -6.398797520684510604e-03
6.612590556094125605e-01 -5.589975460163728802e-03
3.051785356979973551e-01 -2.560325466498694722e-03
1.392662150842365598e+01 -1.157409760607815835e-01
1.265122271881893035e+01 -1.056201588512744038e-01
1.147891626143622723e+01 -9.621228073452646468e-02
1.040289777028191054e+01 -8.751216201040315501e-02
9.416889741724698837e+00 -7.947928910750985676e-02
8.514806481519658021e+00 -7.203837457622273843e-02
7.690847716415900592e+00 -6.524058948821327697e-02
6.939421799762348186e+00 -5.896405662217496513e-02
6.255313904088390053e+00 -5.324703898968781435e-02
5.633471466739880640e+00 -4.804633554573031762e-02
5.068934431529388718e+00 -4.330750042658364912e-02
4.557086109458579060e+00 -3.900995837901883451e-02
4.093891195007751449e+00 -3.507148294097383462e-02
3.635437735847308449e+00 -3.117572317112235480e-02
3.225626966672521245e+00 -2.762028370179080497e-02
2.891384985748759462e+00 -2.476175793059500266e-02
2.590304275484619723e+00 -2.221267383133532919e-02
2.319215932905930533e+00 -1.993813634969845636e-02
2.075504835162793604e+00 -1.779063293615053970e-02
1.856514619120825937e+00 -1.591999077408910723e-02
1.659868361859720087e+00 -1.430476678956690145e-02
1.466883712997213651e+00 -1.266125618692516552e-02
1.310395236335013092e+00 -1.121723485934732721e-02
1.157089111807662052e+00 -9.959349477670966302e-03
9.983082357902095527e-01 -8.521265307601456548e-03
8.908985247528641294e-01 -7.624449707504587191e-03
7.948050069175602861e-01 -6.848408862743501045e-03
7.089482986137259912e-01 -6.148469851774790614e-03
6.321654393142185357e-01 -5.461323653089148432e-03
1.476148808938047274e+01 -1.223417857219685490e-01
1.341898597896318002e+01 -1.117559099756467444e-01
1.218402810987927687e+01 -1.019421582902661078e-01
1.104952206967401906e+01 -9.280145474749644519e-02
1.000886823371529566e+01 -8.433314203096201056e-02
9.055975707295987220e+00 -7.657076800387054016e-02
8.184765589141488107e+00 -6.934968425458289121e-02
7.389526916422038738e+00 -6.278245266499192512e-02
6.664889679680499945e+00 -5.670961498612057256e-02
6.005542054100830640e+00 -5.119349160096158674e-02
5.406475560238900968e+00 -4.614519264202723847e-02
4.862950405507421081e+00 -4.156841345564849660e-02
4.370592690969374416e+00 -3.746364140352430316e-02
3.882956093791634977e+00 -3.331314834699480865e-02
3.484341906945927825e+00 -2.986099431976776269e-02
3.090710061238155948e+00 -2.652191158875356891e-02
2.769736273646313141e+00 -2.376166894085225342e-02
2.480801343333916886e+00 -2.135819932041055705e-02
2.220714186612658292e+00 -1.916320869170289043e-02
1.986957484308042643e+00 -1.713968582321194131e-02
1.776965994245340408e+00 -1.528738889301108073e-02
1.570698105813167489e+00 -1.352378909785262491e-02
1.403509252146891484e+00 -1.210695471045490287e-02
1.239562282085504563e+00 -1.072790799650252813e-02
1.106833720162387902e+00 -9.552046909808325700e-03
9.547573521951725484e-01 -8.171460816260748411e-03
8.519126254253452935e-01 -7.314424651629205382e-03
7.600137674624436457e-01 -6.592767747898538484e-03
6.778143739816983038e-01 -5.905615937807616629e-03
6.043855755260520990e-01 -5.245418170608557619e-03
1.422774359419564050e+01 -1.182031776892707164e-01
1.292724274823201291e+01 -1.079110197108376634e-01
1.173162754506286731e+01 -9.835837029184286984e-02
1.063395445776370352e+01 -8.946613424332625075e-02
9.627916372975837689e+00 -8.126345775457334553e-02
8.707290077360532621e+00 -7.369163311266486993e-02
7.866131507298046444e+00 -6.678439983144396352e-02
7.098802050220913706e+00 -6.036729797719254248e-02
6.400177792422985235e+00 -5.452073718201556202e-02
5.764796703445042247e+00 -4.922330392882526273e-02
5.187811166763744986e+00 -4.439289596473525862e-02
4.664827311364162732e+00 -3.991717549868623732e-02
4.191075819363212496e+00 -3.590974036097453054e-02
3.722334669361892168e+00 -3.194981576901906317e-02
3.303160159785664796e+00 -2.834371930962508584e-02
2.961211428125234413e+00 -2.543654120600778376e-02
2.653115500175239561e+00 -2.277858937030511483e-02
2.375702792541604769e+00 -2.051130356153442816e-02
2.126262549130331525e+00 -1.832889869153962042e-02
1.902035394609595143e+00 -1.641586228280193446e-02
1.700703327794092612e+00 -1.469918933821657246e-02
1.503083603516406130e+00 -1.298262687611862094e-02
1.342825328866086521e+00 -1.158831435129661566e-02
1.185770049345384880e+00 -1.028214381990495002e-02
1.023202357397457352e+00 -8.787323517933440589e-03
9.130925947132360054e-01 -7.835321644334636987e-03
8.146739113428715928e-01 -7.013995970203624336e-03
7.266541901102006040e-01 -6.324482946243687766e-03
6.480455078187188356e-01 -5.682030329129234524e-03
1.507915907767040053e+01 -1.249085519189410687e-01
1.371034309582994304e+01 -1.141482675090392113e-01
1.245086376696882624e+01 -1.041333009812312332e-01
1.129363592115970860e+01 -9.485714088750316075e-02
1.023205434553316984e+01 -8.624963331203591710e-02
9.259675065187522591e+00 -7.827400792957356357e-02
8.370434334077748062e+00 -7.097410897625276716e-02
7.558585239824820334e+00 -6.421389318414602587e-02
6.818482117846133228e+00 -5.804964904670092268e-02
6.144940095573668160e+00 -5.241232817828420099e-02
5.532842760334320431e+00 -4.728449253490689397e-02
4.977446196398834566e+00 -4.258606091342048705e-02
4.474083403845636298e+00 -3.832158596342081364e-02
4.018572029746763974e+00 -3.444941949775227191e-02
3.567894867403029302e+00 -3.068019807120456882e-02
3.165170906653051119e+00 -2.718089744381691625e-02
2.836833797657069667e+00 -2.443879104986426687e-02
2.541076617235768165e+00 -2.184956381712734041e-02
2.274888342362376026e+00 -1.959865325352336610e-02
2.035621399658142039e+00 -1.754112499347545984e-02
1.820604289821570854e+00 -1.566623151887227769e-02
1.627610544453392594e+00 -1.410157098025173125e-02
1.438262845695428727e+00 -1.246554685217822651e-02
1.284716197915497515e+00 -1.112196282214727126e-02
1.134299558377112049e+00 -9.848761378840206748e-03
9.785993544524971277e-01 -8.418875521262213224e-03
8.732737064244198155e-01 -7.507429649762037069e-03
7.790645568964056356e-01 -6.771138606504785960e-03
6.947875893355736077e-01 -6.069446842180641240e-03
6.195404461737327173e-01 -5.451960088773906248e-03
1.453497830965247672e+01 -1.206679491683013555e-01
1.320891185581065130e+01 -1.102079663399832127e-01
1.198956892235956850e+01 -1.004769933753698746e-01
1.086992130955630564e+01 -9.143447007886368327e-02
9.843389022906588792e+00 -8.308570303544440816e-02
8.903784756315650029e+00 -7.539227236871737237e-02
8.045220408216909647e+00 -6.827961948821408000e-02
7.261772036541519704e+00 -6.179309022844146210e-02
6.548163928790012633e+00 -5.582355908570674902e-02
5.899013574721088560e+00 -5.037691822932215124e-02
5.309514605416289612e+00 -4.545593148720308840e-02
4.774814808311630188e+00 -4.089160860624625055e-02
4.290601767552698398e+00 -3.684627336162397265e-02
3.811201788749628783e+00 -3.275555887314703790e-02
3.382445740111407417e+00 -2.905975294389681954e-02
3.032646283783670516e+00 -2.616203230434084939e-02
2.717421583676115304e+00 -2.338863702997535932e-02
2.433568006794418093e+00 -2.100022366627122064e-02
2.178208854622244228e+00 -1.883498490864544614e-02
1.948659777257919945e+00 -1.687794012987417491e-02
1.742584617738439645e+00 -1.502161818937082505e-02
1.540176227815160281e+00 -1.328340214487729737e-02
1.376142455572572754e+00 -1.197054205364018672e-02
1.215195244561600552e+00 -1.056218171111521220e-02
1.085039567673207861e+00 -9.405836667757391800e-03
9.359101477173248362e-01 -8.064306474289427429e-03
8.350323247444890740e-01 -7.194926672123264089e-03
7.449006008055907291e-01 -6.488900755244940075e-03
6.643431101401299221e-01 -5.765462034509079466e-03
3.065801709202127245e-01 -2.631491578947186757e-03
1.400756050953483012e+01 -1.165455640932227949e-01
1.272322585919366311e+01 -1.063684774624660268e-01
1.154289899776276407e+01 -9.691563793371796298e-02
1.045985421938926763e+01 -8.809782222663994911e-02
9.467684824887228956e+00 -8.002387436968677603e-02
8.560052989131301970e+00 -7.257848946670879264e-02
7.731226333159627373e+00 -6.570623799040495316e-02
6.975360457607500564e+00 -5.945267209156720328e-02
6.287455204304554179e+00 -5.367288248360678471e-02
5.662037255189813045e+00 -4.841809204143165263e-02
5.094381235598951285e+00 -4.366710308576766258e-02
4.579895713004276558e+00 -3.925637497423072747e-02
4.114150837967079255e+00 -3.529937450955292905e-02
3.653260147501011801e+00 -3.140313175046702959e-02
3.241406112026502750e+00 -2.788941101005455378e-02
2.905433633259226767e+00 -2.502868111804110868e-02
2.602798145137553032e+00 -2.240318534830704547e-02
2.330355734422304703e+00 -2.006842419090708665e-02
2.085431989587518409e+00 -1.807030874380768579e-02
1.865330678799278719e+00 -1.607626345571782495e-02
1.667778120726569613e+00 -1.444322084522162673e-02
1.473809798000325966e+00 -1.274057210543822448e-02
1.316605913138560346e+00 -1.145810476847461921e-02
1.162534779762176340e+00 -1.013236487164735286e-02
1.003014379073231099e+00 -8.681932455961480222e-03
8.950842942717107675e-01 -7.723506379140121850e-03
7.985234471094199149e-01 -6.892142029694391450e-03
7.122546363120375590e-01 -6.217910792177372414e-03
6.351163389480467547e-01 -5.550230258953526771e-03
1.484852237966658350e+01 -1.231899080176780681e-01
1.349636723557980567e+01 -1.125382288710558426e-01
1.225278273154161290e+01 -1.026319009923823411e-01
1.111073642140781104e+01 -9.343442589932278441e-02
1.006339577356547998e+01 -8.493147148445140404e-02
9.104506085504342039e+00 -7.706095237540346032e-02
8.228026990614893066e+00 -6.984978327715229973e-02
7.428183437040723369e+00 -6.319556030195785934e-02
6.699283601972413571e+00 -5.712725756708924435e-02
6.036201195170908917e+00 -5.156286775612486939e-02
5.433813147319477288e+00 -4.650587434185420727e-02
4.887416825963478040e+00 -4.187841771390420076e-02
4.392299592459146140e+00 -3.767679460141162145e-02
3.902126456658459031e+00 -3.350822804052241283e-02
3.501498449669605328e+00 -3.018259657126978746e-02
3.105806383229693157e+00 -2.671600082376350549e-02
2.783227293865582208e+00 -2.405105624963516098e-02
2.492767022264593901e+00 -2.153335011132014379e-02
2.231352826215304397e+00 -1.924219380566489709e-02
1.996446025994629947e+00 -1.724288255012743770e-02
1.785387977265091797e+00 -1.539642854388562597e-02
1.578165575075096250e+00 -1.361323478454999798e-02
1.410148185519890074e+00 -1.224279815028042617e-02
1.245418030040214896e+00 -1.077961290674766745e-02
1.112001667597358745e+00 -9.719957654580375569e-03
9.592351145632300735e-01 -8.306548952981945497e-03
8.559139834178621786e-01 -7.390098171024677386e-03
7.635527289960251096e-01 -6.666437511210951058e-03
6.809435238476952978e-01 -5.952755954880300376e-03
6.072037117985972232e-01 -5.310271466736279054e-03
1.431089861998790447e+01 -1.189800228191256193e-01
1.300118122911058904e+01 -1.086343174183445892e-01
1.179734687196878973e+01 -9.898978530864052661e-02
1.069245344343593196e+01 -9.006558588850765990e-02
9.680052365535866343e+00 -8.179222019644137587e-02
8.753725983267578670e+00 -7.421797019263788597e-02
7.907519270917254595e+00 -6.719082801638359692e-02
7.135776715438252538e+00 -6.080505144973429726e-02
6.433097656152921395e+00 -5.494238806460011171e-02
5.794179134999935421e+00 -4.954263609594816709e-02
5.214080093862500931e+00 -4.463996992318428059e-02
4.688122537226667497e+00 -4.019851026465093291e-02
4.211943374885363411e+00 -3.620653423075909788e-02
3.740671718959607261e+00 -3.213914050798537259e-02
3.319300024328893706e+00 -2.856523143217838678e-02
2.975578201564419434e+00 -2.569096574946946876e-02
2.665947973766752632e+00 -2.300172134790371553e-02
2.387191246977826253e+00 -2.062517162116229291e-02
2.136442207952142347e+00 -1.848177816554186226e-02
1.911110975347940499e+00 -1.654181674706891800e-02
1.708826011991041671e+00 -1.481191605025332543e-02
1.510189091750105295e+00 -1.303334311472520608e-02
1.349179254634079506e+00 -1.172818271650315214e-02
1.191377878818380864e+00 -1.033135678093897135e-02
1.028000839418404144e+00 -8.963836599293754578e-03
9.173868976047331314e-01 -7.948398639740329036e-03
8.184924008631924153e-01 -7.068191628336349674e-03
7.300254041950775541e-01 -6.380535384361812890e-03
6.510413888441302088e-01 -5.653193351287771375e-03
1.516870405586069559e+01 -1.257366503145059544e-01
1.378984663921462506e+01 -1.148867790812817952e-01
1.252150711459214172e+01 -1.048095138655686931e-01
1.135653151625138690e+01 -9.542640421479828272e-02
1.028802348677808709e+01 -8.677780616378039102e-02
9.309539104114268326e+00 -7.878847818388322322e-02
8.414784067524760047e+00 -7.140571402071861640e-02
7.598181094848570183e+00 -6.465837070376211082e-02
6.853791778165494897e+00 -5.846553965023785354e-02
6.176489718096688897e+00 -5.277352309970553129e-02
5.560968843807661877e+00 -4.759903145013205661e-02
5.002436206297734778e+00 -4.292004873438461099e-02
4.496417043109697254e+00 -3.858250756280410393e-02
4.038471445151338379e+00 -3.471287902931057684e-02
3.585366239831331292e+00 -3.083618367787500578e-02
3.180613271131909947e+00 -2.741261983468486554e-02
2.850607485305856503e+00 -2.457158458005547289e-02
2.553311895366111806e+00 -2.200664870050006439e-02
2.285839572375173212e+00 -1.970057258681397541e-02
2.045345244570774046e+00 -1.771874554021660164e-02
1.829242118128716843e+00 -1.579858359861179007e-02
1.635390302387665029e+00 -1.417302730337066316e-02
1.445052724808407962e+00 -1.247767982299920544e-02
1.290786509030519058e+00 -1.114466228265372644e-02
1.139637871062593177e+00 -9.893411744339783778e-03
9.831689304618979053e-01 -8.569093264114875652e-03
8.773414614677480516e-01 -7.594930738479743239e-03
7.826803282780243620e-01 -6.856777379138340178e-03
6.980142388809207343e-01 -6.104398262466230636e-03
6.224466915649480292e-01 -5.399041671816789088e-03
1.462055519886527044e+01 -1.214613227546179758e-01
1.328491224087949085e+01 -1.109234620867175086e-01
1.205710869283693931e+01 -1.011087449411855882e-01
1.092999617087112618e+01 -9.202190733997306360e-02
9.896917281171553782e+00 -8.358891847062399627e-02
8.951453904224102587e+00 -7.584082690844638763e-02
8.087655873462276546e+00 -6.874366323318523153e-02
7.299679184706862500e+00 -6.215471483249263712e-02
6.581906785607862354e+00 -5.617122494391682541e-02
5.929081817755386119e+00 -5.068399960759972095e-02
5.336327832026033668e+00 -4.568148001388690899e-02
4.798838628620764268e+00 -4.119911640338373010e-02
4.311910205332898371e+00 -3.700678421937411700e-02
3.830009230916303409e+00 -3.290476088516425257e-02
3.399079486157449814e+00 -2.931974815698643738e-02
3.047464515339735502e+00 -2.623755264022499881e-02
2.730601066095709850e+00 -2.358371564921236258e-02
2.445271543107756074e+00 -2.114299119645375244e-02
2.188659215845114581e+00 -1.892891242903161145e-02
1.958026462156858383e+00 -1.689169224725387344e-02
1.750856766261200681e+00 -1.510869675270816448e-02
1.547508773515690272e+00 -1.335272343857364825e-02
1.382638748748315161e+00 -1.199438083299709037e-02
1.220935761734486036e+00 -1.054438786314536303e-02
1.090140260214949253e+00 -9.471867459200299447e-03
9.402960072729464880e-01 -8.190304707266067574e-03
8.389626181210175782e-01 -7.259200363405512654e-03
7.483693127563720848e-01 -6.554654774752793206e-03
6.674363495705187832e-01 -5.866024795865555815e-03
3.079892400140947784e-01 -2.703806031811340459e-03
1.408927437947996353e+01 -1.172906067797085256e-01
1.279584334661096889e+01 -1.070091534421574453e-01
1.160744473165125612e+01 -9.749387706998034753e-02
1.051737801291053387e+01 -8.867868210211074520e-02
9.518840251961741217e+00 -8.052662655582534801e-02
8.605602248643007712e+00 -7.299240324011141423e-02
7.771839828228318758e+00 -6.609486568092960701e-02
7.011704769033562101e+00 -5.975646470650911035e-02
6.319789481022616506e+00 -5.397653491428756889e-02
5.690862605583011380e+00 -4.867321955389972837e-02
5.120117442738377989e+00 -4.385690599186117811e-02
4.602764200626239699e+00 -3.948709824997898021e-02
4.134588619820131150e+00 -3.552517974314151755e-02
3.671259262843403093e+00 -3.155067590268439970e-02
3.257246256069573853e+00 -2.806947774014107236e-02
2.919554701016993103e+00 -2.519301821331396823e-02
2.615403758927810074e+00 -2.259347626432454612e-02
2.341586527104345450e+00 -2.019754338909470273e-02
2.095359144012242325e+00 -1.811525897687423295e-02
1.874260504664432725e+00 -1.623284841891293670e-02
1.675706166422609167e+00 -1.453467648283597244e-02
1.480789853869636241e+00 -1.276867632645536585e-02
1.322817743506521371e+00 -1.147177973230211964e-02
1.167994786590945022e+00 -1.008389807587392085e-02
1.007721926687188851e+00 -8.784667450008306136e-03
8.992873724586983863e-01 -7.823289855849409336e-03
8.022725083738836416e-01 -6.935449507971687064e-03
7.155882221373778274e-01 -6.264408140922580852e-03
6.380769017599230430e-01 -5.498420833769491339e-03
1.493656246070985105e+01 -1.239491922438536314e-01
1.357444594006613414e+01 -1.132215804171821660e-01
1.232213101505407415e+01 -1.032452797432491798e-01
1.117245979110034426e+01 -9.398431951646711580e-02
1.011837571147961512e+01 -8.538392751309437090e-02
9.153465390252451428e+00 -7.754643136689889915e-02
8.271686462048599253e+00 -7.023954564497439379e-02
7.467047878520295612e+00 -6.356434715133341129e-02
6.733965904010212888e+00 -5.745026896641773628e-02
6.067162833469897265e+00 -5.187382653006473998e-02
5.461386384934939109e+00 -4.676037330023345706e-02
4.911944493101009890e+00 -4.215152302461821349e-02
4.414245042515480222e+00 -3.788701036950192780e-02
3.921384256113562117e+00 -3.370082767362290316e-02
3.518673089557099232e+00 -3.025051630704664665e-02
3.120964876514891628e+00 -2.690903893765281274e-02
2.796728536774120144e+00 -2.407924752453324824e-02
2.504779059166137856e+00 -2.162799932031908567e-02
2.242105703952727680e+00 -1.931572945575898981e-02
2.005967116710571929e+00 -1.727702597026890136e-02
1.793905575315557943e+00 -1.550479482913143074e-02
1.585701409586320887e+00 -1.370191775808841071e-02
1.416825987753545402e+00 -1.228396935355989365e-02
1.251299161220001732e+00 -1.077715149962115045e-02
1.117227425337236513e+00 -9.641825855327756239e-03
9.637238003898818128e-01 -8.408206108536438184e-03
8.599349608423569880e-01 -7.466009120730972108e-03
7.671213494554695034e-01 -6.709032039933764818e-03
6.841322355865069316e-01 -5.980556691238207018e-03
6.100320649367955150e-01 -5.242846302869451532e-03
1.439497257631410321e+01 -1.197086917016170898e-01
1.307577876328430655e+01 -1.092473454941676886e-01
1.186368590360859443e+01 -9.957197461722420984e-02
1.075152969958660343e+01 -9.057337308131632736e-02
9.732594507290231789e+00 -8.222697274171167359e-02
8.800540725390296970e+00 -7.459519486179033709e-02
7.949218382990376419e+00 -6.759267218386050269e-02
7.172980212633572883e+00 -6.109173152950311131e-02
6.466139171218649118e+00 -5.518477367331532657e-02
5.823668683527561285e+00 -4.978578752177399702e-02
5.240437027896960309e+00 -4.488344773206585231e-02
4.711638064850848906e+00 -4.044365621138281547e-02
4.232890116222709942e+00 -3.631643115967764929e-02
3.759120104593712153e+00 -3.232615067813345705e-02
3.335611050594119220e+00 -2.874923766064585093e-02
2.990123421035619788e+00 -2.576462982327775916e-02
2.678857733611144987e+00 -2.311280377833467917e-02
2.398681970360074800e+00 -2.073737121696976951e-02
2.146689906094273681e+00 -1.854720039639787266e-02
1.920275934214282110e+00 -1.652834987944137510e-02
1.716960748041252982e+00 -1.485803710765963050e-02
1.517385805619833716e+00 -1.308249538599060360e-02
1.355558757678247739e+00 -1.173308642551893453e-02
1.197022901148082186e+00 -1.029584263002474021e-02
1.032837426626868726e+00 -8.917978108361541978e-03
9.216844118226522609e-01 -8.039186767862830860e-03
8.223319287983816839e-01 -7.122179607868763321e-03
7.334579964926926099e-01 -6.404548743790880808e-03
6.540973444625706179e-01 -5.609771856143998953e-03
1.525918124272662979e+01 -1.264737569665153327e-01
1.387012200863986777e+01 -1.155617686337249150e-01
1.259283151101530684e+01 -1.053906415452132012e-01
1.141996322700468092e+01 -9.597537632844482802e-02
1.034447067713606927e+01 -8.727749696625022868e-02
9.359773801697354401e+00 -7.918299986774540722e-02
8.459599068057649163e+00 -7.179683331744607377e-02
7.637986424933199459e+00 -6.496515220467098672e-02
6.889395213485658864e+00 -5.872091540403330534e-02
6.208205809578763557e+00 -5.302495775480123297e-02
5.589273682799921872e+00 -4.779380743071370841e-02
5.027700028224027839e+00 -4.305021178973086199e-02
4.518817079028658590e+00 -3.878893387069289045e-02
4.058483954917850411e+00 -3.485463744307439049e-02
3.603057215025358584e+00 -3.093899435548183585e-02
3.196183375816627592e+00 -2.749867773494102732e-02
2.864493719809464434e+00 -2.462099917238355293e-02
2.565684952401797059e+00 -2.215226579979997362e-02
2.296860166385190194e+00 -1.980074109723124060e-02
2.055108644674799923e+00 -1.773112871047349479e-02
1.838007100672578886e+00 -1.590484378420141398e-02
1.643171024047159312e+00 -1.423224920832209285e-02
1.451912472484278238e+00 -1.248744753794321996e-02
1.296880739366034652e+00 -1.116553348784916390e-02
1.145003066006024639e+00 -9.827436418867898857e-03
9.878005439735193516e-01 -8.516998143126555329e-03
8.814116628377253182e-01 -7.670162183453967629e-03
7.862949482697920711e-01 -6.781667172742613520e-03
7.012674669282015216e-01 -6.105149821006113607e-03
6.253435194287026988e-01 -5.339232443589886357e-03
1.470699263910753629e+01 -1.221649754428680845e-01
1.336159789885747529e+01 -1.115104098246689074e-01
1.212527557810194523e+01 -1.016365207202567511e-01
1.099057153428484845e+01 -9.247725821671816393e-02
9.950856160703096975e+00 -8.400197823988556078e-02
8.999568878005929307e+00 -7.623894779899736962e-02
8.130532179212371702e+00 -6.903581708948727802e-02
7.337774156322171670e+00 -6.248631084381151002e-02
6.615970685076989710e+00 -5.644234456208434975e-02
5.959463240864085520e+00 -5.094127347822285934e-02
5.363413598931056292e+00 -4.590272701777564635e-02
4.822918667353707001e+00 -4.129849486411821258e-02
4.333472084810058966e+00 -3.716327878881021951e-02
3.848944794978323536e+00 -3.305054698855636186e-02
3.415733578926607894e+00 -2.936903009209728549e-02
3.062290486438031145e+00 -2.630356321830853647e-02
2.743821504508126452e+00 -2.356686670061086328e-02
2.457091641606102161e+00 -2.113858018057504506e-02
2.199165478477262070e+00 -1.896899595248790343e-02
1.967393147055796598e+00 -1.690218648753550462e-02
1.759212573183692063e+00 -1.519465139750201393e-02
1.554851774158241051e+00 -1.342086862580734070e-02
1.389204229962013093e+00 -1.201624317705213968e-02
1.226676278907371076e+00 -1.052392887424680006e-02
1.095271817129316982e+00 -9.376359013615888707e-03
9.447112426671797625e-01 -8.128840746311656595e-03
8.428929114975457493e-01 -7.317916525539858857e-03
7.518479497177950055e-01 -6.460578218049582537e-03
6.705546496782587296e-01 -5.777258727911236888e-03
3.094061575514977513e-01 -2.687027420232698284e-03
1.417185531245977970e+01 -1.179279901235956995e-01
1.286908253526602230e+01 -1.076062295270297786e-01
1.167264871025083828e+01 -9.799240793935694305e-02
1.057536680320824551e+01 -8.910903977537006082e-02
9.570457604212945668e+00 -8.090098309864340864e-02
8.651625382825919530e+00 -7.335178754876217622e-02
7.812846512172794355e+00 -6.640134927778904017e-02
7.048220064382250349e+00 -6.003588783844087534e-02
6.352277358173682664e+00 -5.418711812969528169e-02
5.719844872906502786e+00 -4.892413555279544191e-02
5.145965844574647008e+00 -4.404195583240450712e-02
4.625881615146669290e+00 -3.966634574838363847e-02
4.155133747329550431e+00 -3.565895825959772281e-02
3.689351246072890333e+00 -3.169506370317032307e-02
3.273214675458187450e+00 -2.807604018373487109e-02
2.933770622378414128e+00 -2.523090144366103155e-02
2.628044711862535632e+00 -2.260777800321516970e-02
2.352858383647625118e+00 -2.026877229871042185e-02
2.105479138324610311e+00 -1.815214072261686629e-02
1.883225224246431351e+00 -1.618013524209676798e-02
1.683692597249835110e+00 -1.446701099900027376e-02
1.487794869624776695e+00 -1.279474742956511479e-02
1.329085083394679234e+00 -1.145765883746927005e-02
1.173454793419713926e+00 -1.003213613691796881e-02
1.012436124574150664e+00 -8.641963461692495768e-03
9.034920919540776474e-01 -7.776937754665523041e-03
8.060215696383474793e-01 -6.977436592011531866e-03
7.189311679060002014e-01 -6.148752360083237917e-03
6.410606816981568867e-01 -5.444207792168733774e-03
1.502551930671558189e+01 -1.246465378293559884e-01
1.365326856493736329e+01 -1.138500570897305886e-01
1.239216505139631508e+01 -1.038108344405292982e-01
1.123471091478297268e+01 -9.448317337933030691e-02
1.017380636203803945e+01 -8.585486301950980004e-02
9.202827176998818359e+00 -7.785877497622327448e-02
8.315713727098774655e+00 -7.057279041883948723e-02
7.506177669094723726e+00 -6.385054823012094316e-02
6.768897957719950398e+00 -5.768321373713299061e-02
6.098269963569751262e+00 -5.205059972380602501e-02
5.489170635831282397e+00 -4.691754309731917955e-02
4.936682819130767896e+00 -4.228769299600184522e-02
4.436269946505603912e+00 -3.804558058787989999e-02
3.940843776011727417e+00 -3.383672217828879308e-02
3.536057888275093930e+00 -3.033616633167297502e-02
3.136262473085467573e+00 -2.695689856601868675e-02
2.810381030316634998e+00 -2.411859937231696296e-02
2.516885787357294735e+00 -2.159703456373962896e-02
2.252868465762136729e+00 -1.941265901675419403e-02
2.015582571776558751e+00 -1.733405344347211524e-02
1.802518835238326345e+00 -1.550709042643094900e-02
1.593250134251906092e+00 -1.371866607678332711e-02
1.423541106162955705e+00 -1.224184952749010971e-02
1.257218077266828660e+00 -1.079807372621203847e-02
1.122453183077114280e+00 -9.585510531294938810e-03
9.682969319368576189e-01 -8.316154255995378622e-03
8.639793718265610378e-01 -7.430961008188233761e-03
7.706899699149140082e-01 -6.554331058667857944e-03
6.873399373516804189e-01 -5.868549255189538585e-03
6.128814346854315476e-01 -5.198423030403532749e-03
1.447982564876254763e+01 -1.204154876761476534e-01
1.315112780312992236e+01 -1.098892059997061826e-01
1.193057420234272925e+01 -1.001284130722229632e-01
1.081109439269454597e+01 -9.108623341621854830e-02
9.785549754240026488e+00 -8.273429640681388697e-02
8.847780381012700701e+00 -7.501982663266017204e-02
7.991330774270181792e+00 -6.790542237042083984e-02
7.210431516031403198e+00 -6.145190713959730600e-02
6.499654283500258423e+00 -5.546981408015674853e-02
5.853527387987901065e+00 -5.006567991201420903e-02
5.266979578151440577e+00 -4.509422283382812091e-02
4.735249257301715531e+00 -4.060574376573836824e-02
4.254015421289795817e+00 -3.650083070336015978e-02
3.777705770772450844e+00 -3.243682954529186063e-02
3.351958141430618543e+00 -2.882787606122213381e-02
3.004706215696699267e+00 -2.586533653350988476e-02
2.691862514370956472e+00 -2.318438316773326416e-02
2.410298661857745106e+00 -2.071320503196708712e-02
2.156988533125806740e+00 -1.856323143163350273e-02
1.929472392282444604e+00 -1.659061536101839179e-02
1.725131215505731452e+00 -1.480623865264660971e-02
1.524591713212668287e+00 -1.317115888920015673e-02
1.361985456838849418e+00 -1.174729749945442776e-02
1.202676580963345288e+00 -1.033684906070560239e-02
1.037689697929138344e+00 -8.865414246863535103e-03
9.260277559090375199e-01 -7.971189507748232400e-03
8.261928548677814899e-01 -7.124305491003096735e-03
7.368905887903075547e-01 -6.281263471441524311e-03
6.571702282918560067e-01 -5.643670387081955835e-03
1.535062462629509561e+01 -1.272479330030232836e-01
1.395115511351253978e+01 -1.162671838670650409e-01
1.266483287991629858e+01 -1.060516330319966893e-01
1.148395465574845886e+01 -9.655006594183983271e-02
1.040138780093703019e+01 -8.773904187348369188e-02
9.410474305503749193e+00 -7.962715106817579158e-02
8.504762990763927277e+00 -7.217324037100691925e-02
7.678284929701503891e+00 -6.534449940497316645e-02
6.925192384434103232e+00 -5.906026716581857378e-02
6.240095604195223800e+00 -5.330132993326407165e-02
5.617693870633215347e+00 -4.811677952475125475e-02
5.053062280870982192e+00 -4.330802941031604986e-02
4.541483898424291787e+00 -3.893969527780644785e-02
4.078662143472992163e+00 -3.499987727465499188e-02
3.620794335115895546e+00 -3.117135554682745960e-02
3.211864681415282252e+00 -2.759819902482707477e-02
2.878432651743976223e+00 -2.480002114136542479e-02
2.578060578823779370e+00 -2.221404396295877798e-02
2.307951255516021760e+00 -1.990489647530601508e-02
2.064994842486846949e+00 -1.782364324862143953e-02
1.846772948519990631e+00 -1.587981453038640745e-02
1.650994869566656531e+00 -1.419373307746608914e-02
1.458772220160148736e+00 -1.262843036641404272e-02
1.303066577838365436e+00 -1.127835664287713500e-02
1.150403862631189655e+00 -9.891431206298284887e-03
9.924665924884594759e-01 -8.492338449073643172e-03
8.855705310054801105e-01 -7.635902404797738699e-03
7.899713527321626794e-01 -6.740286514773847527e-03
7.045206949754820869e-01 -6.016723464775413331e-03
6.282381326995981619e-01 -5.410484329216255078e-03
1.479429088077633203e+01 -1.229206057457590401e-01
1.343901929589453381e+01 -1.122532298520141358e-01
1.219403979442157571e+01 -1.022847911799495552e-01
1.105168761405442268e+01 -9.306681645233733091e-02
1.000525707053069624e+01 -8.459082732472129884e-02
9.048075051727778373e+00 -7.669888425922206932e-02
8.173726719244536199e+00 -6.950836800529477943e-02
7.376305887045789156e+00 -6.283543708071798184e-02
6.650242588346309880e+00 -5.676297021188462383e-02
5.989993382406858302e+00 -5.121480639708989729e-02
5.390671830928119412e+00 -4.617123053347133715e-02
4.847191405356628735e+00 -4.157950385432792467e-02
4.355116439215284352e+00 -3.742419997279973487e-02
3.868038531398469537e+00 -3.327164747287093827e-02
3.432590341037413673e+00 -2.958471529960214272e-02
3.077292884269219986e+00 -2.654780437480196500e-02
2.757210159041392217e+00 -2.373260356564765861e-02
2.468982693365808778e+00 -2.123624051343508956e-02
2.209701335756048657e+00 -1.901464371137318726e-02
1.976818284560203587e+00 -1.709731580883781452e-02
1.767580453185994882e+00 -1.522817368464633031e-02
1.562255601654581216e+00 -1.346319774713615990e-02
1.395774999137171735e+00 -1.201547515890760698e-02
1.232528121869372439e+00 -1.068870689955744857e-02
1.100417472759882109e+00 -9.464542519315772076e-03
9.491470034419712265e-01 -8.131562332913493812e-03
8.468678949399963685e-01 -7.313733020070251230e-03
7.553660496021675774e-01 -6.453306770736380767e-03
6.736729497859986759e-01 -5.869399830356322734e-03
3.108324356339797756e-01 -2.681839842853799873e-03
1.425524310343963030e+01 -1.187216400071183231e-01
1.294304258341320057e+01 -1.083232231480311253e-01
1.173837603413896069e+01 -9.863518907329565932e-02
1.063382817554976434e+01 -8.973918595295778122e-02
9.622553213972670605e+00 -8.146206543762565810e-02
8.697981139305307252e+00 -7.379437990379024426e-02
7.854123075551519229e+00 -6.683718076348951764e-02
7.084958504392885104e+00 -6.043370226929078298e-02
6.385101890565921146e+00 -5.459745058348257352e-02
5.749126089184017907e+00 -4.920293583690209249e-02
5.172028184551686003e+00 -4.435114748122787748e-02
4.649098796698571512e+00 -3.993530267178300314e-02
4.175825853893047501e+00 -3.591743109279681156e-02
3.707613310716648680e+00 -3.188421679749734589e-02
3.289258728977733526e+00 -2.831938925860396153e-02
2.948088258663215555e+00 -2.540674972970448711e-02
2.640798364896496775e+00 -2.280632701759700495e-02
2.364272379002124058e+00 -2.040547757495807940e-02
2.115619322770240451e+00 -1.822697202190876054e-02
1.892259225731603101e+00 -1.628544156564002560e-02
1.691712589804114319e+00 -1.455431404813104651e-02
1.494866287228023838e+00 -1.290767338395661969e-02
1.335368310480494314e+00 -1.151394704948436806e-02
1.179010615014510543e+00 -1.021955221949170760e-02
1.017150322461112699e+00 -8.736567044055459572e-03
9.076981820145203494e-01 -7.857813135167750207e-03
8.098125757822843829e-01 -7.004273538183578528e-03
7.222922087205642105e-01 -6.174882938518352904e-03
6.440449736957920557e-01 -5.620280202416143810e-03
1.511539332703966920e+01 -1.254969377663736063e-01
1.373291502386834928e+01 -1.146017046641888970e-01
1.246287970772488052e+01 -1.044801849771187507e-01
1.129751342923826840e+01 -9.509327799703870543e-02
1.022966489456236872e+01 -8.643249362864764695e-02
9.252620418494309718e+00 -7.840507098308142908e-02
8.360000819019601792e+00 -7.104929420847039268e-02
7.545711749770728005e+00 -6.428832000575158967e-02
6.804011081642352465e+00 -5.813008531853673666e-02
6.129569676397468747e+00 -5.246599073780831152e-02
5.517095229240998933e+00 -4.731393744891283781e-02
4.961575920804242479e+00 -4.258338355362868699e-02
4.458492585083485338e+00 -3.827770598779104555e-02
3.960411304453426151e+00 -3.408867332866577504e-02
3.553464473149624769e+00 -3.063229627255610252e-02
3.151605552552697809e+00 -2.719617927033612936e-02
2.824043960253822316e+00 -2.439914070319510256e-02
2.529051558118723175e+00 -2.180611666575993368e-02
2.263782964238519213e+00 -1.955198924104959227e-02
2.025264438832488079e+00 -1.748029489787659638e-02
1.811152801557482706e+00 -1.559485080633691602e-02
1.600827529706716046e+00 -1.378307801084153149e-02
1.430298523778902542e+00 -1.230545130150117669e-02
1.263166951724527864e+00 -1.092048547810018679e-02
1.127761923179287473e+00 -9.771149029430081442e-03
9.728700634838334249e-01 -8.465472977280397160e-03
8.680461803035179891e-01 -7.518437506629695871e-03
7.742982401725920782e-01 -6.639881366875928330e-03
6.905654885699241685e-01 -5.904690476828034287e-03
6.157323289312827130e-01 -5.379317480649115774e-03
1.456550814939789973e+01 -1.211903083682556032e-01
1.322716208328332499e+01 -1.106180926600748710e-01
1.199809869913177529e+01 -1.007699827404924253e-01
1.087116066757170074e+01 -9.165344800673375092e-02
9.839013484496014428e+00 -8.325000895035976345e-02
8.895342666606559590e+00 -7.545774098898504201e-02
8.033717421286441507e+00 -6.838246882344260758e-02
7.248287978509325491e+00 -6.181090517951784435e-02
6.533309782999205062e+00 -5.584573212206269538e-02
5.883503762632883216e+00 -5.035702474321189503e-02
5.293730910149143654e+00 -4.537618243064522883e-02
4.759118853727669851e+00 -4.087661428427929317e-02
4.275243778320088062e+00 -3.677443079631285971e-02
3.796382968500647159e+00 -3.264087459973264577e-02
3.368470480049216231e+00 -2.904416210494554715e-02
3.019429539896118619e+00 -2.599265813869925529e-02
2.704977837440075472e+00 -2.333834532674166837e-02
2.421926291198358783e+00 -2.086264812004270941e-02
2.167372765514826050e+00 -1.866380456064104312e-02
1.938746666020760623e+00 -1.676996497295402469e-02
1.733319543698241150e+00 -1.494160229273530129e-02
1.531872980368894410e+00 -1.319691439489189058e-02
1.368433427625829424e+00 -1.177655057047415077e-02
1.208341406054256328e+00 -1.046258196376470377e-02
1.042569474591099610e+00 -9.001232233331475305e-03
9.303710999954226679e-01 -8.091394478516252681e-03
8.300762837559492180e-01 -7.189477955712257271e-03
7.403615671267502751e-01 -6.345221603433794100e-03
6.602385933815535513e-01 -5.733422789783833989e-03
1.544311241793932510e+01 -1.280787365476510065e-01
1.403304197974007117e+01 -1.170264334109062665e-01
1.273746528639200548e+01 -1.067367923688617992e-01
1.154852992253726818e+01 -9.719084820212227360e-02
1.045876407650791329e+01 -8.833068371224743476e-02
9.461581738416551701e+00 -8.020267357216322168e-02
8.550249216910756900e+00 -7.261914446079371921e-02
7.718836095959320964e+00 -6.576116680301397066e-02
6.961353783719100186e+00 -5.944085791676868846e-02
6.272294711299562842e+00 -5.368925794469021906e-02
5.646402616971030852e+00 -4.836668542076751759e-02
5.078588864375213952e+00 -4.358222487127726141e-02
4.564271216760904082e+00 -3.922333770266593633e-02
4.098978939856456449e+00 -3.527868637057304801e-02
3.638736326508716701e+00 -3.130640782735460981e-02
3.227629498567722965e+00 -2.783174548274683358e-02
2.892490682432480309e+00 -2.492878249642732982e-02
2.590634833735417697e+00 -2.240334419547292816e-02
2.319103957970181984e+00 -2.004187367144983148e-02
2.074908142011236301e+00 -1.787463262655409821e-02
1.855643147935214676e+00 -1.598829670365961922e-02
1.658818715086154638e+00 -1.428875946427494471e-02
1.465749868588874572e+00 -1.263353625513050950e-02
1.309253091951809278e+00 -1.127443325515682833e-02
1.155877078940401592e+00 -1.001889762921890671e-02
9.971553069999666841e-01 -8.602734655911697254e-03
8.897293991732349028e-01 -7.736649201899615906e-03
7.937166065147204241e-01 -6.833929968190486856e-03
7.078539327879092014e-01 -6.062357433858785692e-03
6.311739579222398477e-01 -5.477008413276113208e-03
1.488253654346376997e+01 -1.237242040094188311e-01
1.351726449992626300e+01 -1.129545085873066429e-01
1.226342749061653592e+01 -1.029412925473168899e-01
1.111341702126678044e+01 -9.366762417907627258e-02
1.006021954239130700e+01 -8.507985023468500607e-02
9.096931884870347318e+00 -7.718911528029451241e-02
8.217199256960244114e+00 -6.989345310794148336e-02
7.415070020031011566e+00 -6.326287217179123179e-02
6.684684687850859675e+00 -5.715903231941334844e-02
6.020766179199567247e+00 -5.156727002079243560e-02
5.418044194828952165e+00 -4.643643640011260038e-02
4.871634697825955485e+00 -4.183337024695926720e-02
4.376894291751931121e+00 -3.764819520876753339e-02
3.887241397876456617e+00 -3.347822554230907993e-02
3.449466130002376563e+00 -2.968396415829103324e-02
3.092305448495472842e+00 -2.662615019980314052e-02
2.770622157437658384e+00 -2.392234706018981846e-02
2.480959522575211018e+00 -2.141488856780229474e-02
2.220383091934314823e+00 -1.914050955858808550e-02
1.986247471472853743e+00 -1.712273033016173743e-02
1.776058680961839498e+00 -1.529326111175032671e-02
1.569684583238286413e+00 -1.350784336582551946e-02
1.402404415802113835e+00 -1.206125311356677325e-02
1.238380426763078024e+00 -1.066646601829666571e-02
1.105609150934937279e+00 -9.598029901025855598e-03
9.536013016683815291e-01 -8.215743649547642413e-03
8.508429591290946892e-01 -7.391015514264354970e-03
7.589290824240341182e-01 -6.527606723166171944e-03
6.768268847760054996e-01 -5.800657204104411185e-03
3.123088090279171891e-01 -2.752191930275398133e-03
1.433946274737351878e+01 -1.194502611298571132e-01
1.301776328625665258e+01 -1.089662402400333047e-01
1.180470124309543145e+01 -9.926699120431277390e-02
1.069277904493196907e+01 -9.024593931441866890e-02
9.675031979082080014e+00 -8.193194367319023286e-02
8.744669091309686948e+00 -7.426066549145617091e-02
7.895661282637216338e+00 -6.725135519958490293e-02
7.122094892566198432e+00 -6.077933426875569561e-02
6.418103240696962253e+00 -5.486760037972484433e-02
5.778538075647103867e+00 -4.950135937368998346e-02
5.198301980542617606e+00 -4.457513324670287630e-02
4.672511934651330634e+00 -4.014075637615001357e-02
4.196675475258890842e+00 -3.608260315754094338e-02
3.725929194022815860e+00 -3.204513853176833849e-02
3.305425691633092633e+00 -2.848111007181001672e-02
2.962530589082641441e+00 -2.549678760105553860e-02
2.653592741057375193e+00 -2.286926445887077497e-02
2.375703124947651457e+00 -2.052510900558402601e-02
2.125820858221296739e+00 -1.830175078970691649e-02
1.901331216273814073e+00 -1.641837087940144907e-02
1.699781402968058464e+00 -1.466917289747227994e-02
1.502000514317155311e+00 -1.291552090820625998e-02
1.341696134374554150e+00 -1.152681369419197507e-02
1.184579276252560875e+00 -1.020147072559431101e-02
1.022002953643144751e+00 -8.860102647943150431e-03
9.119336985231066839e-01 -7.887519302198874385e-03
8.136044781623598121e-01 -7.058799776573415966e-03
7.256735829446647745e-01 -6.228857725645751790e-03
6.470631174742437208e-01 -5.581982662051747715e-03
1.520621176266694086e+01 -1.262564305894297578e-01
1.381335638988256598e+01 -1.153125625108560592e-01
1.253429601706594809e+01 -1.051294624824711532e-01
1.136087801332201686e+01 -9.566328451102176778e-02
1.028605323244871705e+01 -8.695767799948270205e-02
9.302791815763349348e+00 -7.888218685624910631e-02
8.404567274358951678e+00 -7.141494112670686290e-02
7.585502520781806091e+00 -6.466140803079660493e-02
6.839538859246460767e+00 -5.840230074941132193e-02
6.161202291528680597e+00 -5.270828796652998055e-02
5.545297982320981589e+00 -4.750750046372183288e-02
4.986688851663066302e+00 -4.277239289015030699e-02
4.480856134530300849e+00 -3.850740811627179766e-02
3.980115125422258870e+00 -3.423313838169045331e-02
3.571066607480794630e+00 -3.070985754626464476e-02
3.167102296296706143e+00 -2.726097254604030809e-02
2.837867016274696841e+00 -2.442854970475394696e-02
2.541357258962984034e+00 -2.193310123082386695e-02
2.274724574465798455e+00 -1.966067937509314786e-02
2.035005225955703878e+00 -1.750591111426982524e-02
1.819821242273286011e+00 -1.568146318532729136e-02
1.608428902268813854e+00 -1.384616491924959246e-02
1.437139535764686338e+00 -1.236801394383157254e-02
1.269142337813142785e+00 -1.089156132421247904e-02
1.133093994234679158e+00 -9.752906124177174174e-03
9.774506802135455308e-01 -8.392418392455735024e-03
8.721261595848770476e-01 -7.534516783373025953e-03
7.779077718316506074e-01 -6.726080012437705979e-03
6.938101858604092120e-01 -5.940465762295647420e-03
6.186149074643015888e-01 -5.324353945523959894e-03
1.465222252265725444e+01 -1.219341009790487623e-01
1.330392383587380500e+01 -1.112703299985034755e-01
1.206627357838663173e+01 -1.013517724763512429e-01
1.093174446388715459e+01 -9.217633978382218374e-02
9.892939986821982501e+00 -8.374202666610271184e-02
8.943231887498392041e+00 -7.589043815667015358e-02
8.076387234155090411e+00 -6.872468808520904027e-02
7.286333706028598201e+00 -6.216325150158320823e-02
6.567133034084680965e+00 -5.611298209903659018e-02
5.913697392119393825e+00 -5.064486667025732552e-02
5.320615067853218250e+00 -4.565544364014595402e-02
4.783117577617481686e+00 -4.103278270011866125e-02
4.296581666370513197e+00 -3.694966712925501495e-02
3.815233381077058006e+00 -3.284300736524120579e-02
3.385038369004174541e+00 -2.910252185540641162e-02
3.034200259623724971e+00 -2.611762806794571540e-02
2.718145982669025074e+00 -2.337694059515190922e-02
2.433680421513843228e+00 -2.101131743647436517e-02
2.177844695061199598e+00 -1.876290479270160266e-02
1.948043316748871989e+00 -1.674419641822897167e-02
1.741635696475947181e+00 -1.505254233832980029e-02
1.539154247525120978e+00 -1.322055926065521421e-02
1.374983046901467443e+00 -1.180406795171765923e-02
1.214034577347045119e+00 -1.040198122250795762e-02
1.047478733605120338e+00 -9.040144687820151487e-03
9.347569327744205125e-01 -8.005561637816637627e-03
8.339711046052837862e-01 -7.189354877547409969e-03
7.438338092712227789e-01 -6.409380619732750473e-03
6.633024787967780611e-01 -5.700977640148326142e-03
1.553662477937216302e+01 -1.288800049560530903e-01
1.411577274058748088e+01 -1.177193166991699624e-01
1.281077911406547365e+01 -1.073470898232405518e-01
1.161367750271350907e+01 -9.772151164599199302e-02
1.051662297345463593e+01 -8.884352907054568482e-02
9.513093914948688834e+00 -8.062348173947433971e-02
8.596106124770898305e+00 -7.309717800742089600e-02
7.759643200102465777e+00 -6.611995027358423538e-02
6.997757133129173468e+00 -5.975362031063299884e-02
6.304679229592621503e+00 -5.393088438878734792e-02
5.675237441901536783e+00 -4.863937195224054405e-02
5.104372395637182258e+00 -4.378639437967529746e-02
4.587230134344626009e+00 -3.941728725275647077e-02
4.119442101033325088e+00 -3.542150782722693070e-02
3.656706054769182757e+00 -3.146211167549789467e-02
3.243452440769799772e+00 -2.793822034948450009e-02
2.906601262514862061e+00 -2.501760808398217212e-02
2.603210457679322687e+00 -2.241677851811173586e-02
2.330324381745368711e+00 -2.010192428966893832e-02
2.084963806021869370e+00 -1.795970117666770630e-02
1.864513347350438721e+00 -1.613259921807564182e-02
1.666768964809416831e+00 -1.441963856928562583e-02
1.472737344237522006e+00 -1.265720851093109396e-02
1.315466351418452140e+00 -1.130465222393316378e-02
1.161353031021092219e+00 -9.965737835730809763e-03
1.001876078890554078e+00 -8.669183172693890882e-03
8.939270382418542660e-01 -7.674634189066672531e-03
7.974617401803808514e-01 -6.902533580845192016e-03
7.111891697592136463e-01 -6.144371389493187736e-03
6.341464005691315187e-01 -5.464003709995170557e-03
1.497169632681291596e+01 -1.244956147765843291e-01
1.359622126366947192e+01 -1.136460845293132821e-01
1.233350892525007581e+01 -1.035972213174720935e-01
1.117569705195772478e+01 -9.424844442641465425e-02
1.011562273985521898e+01 -8.562560309464749275e-02
9.146127761631046127e+00 -7.764497212963578088e-02
8.261001968460769618e+00 -7.035306280663972123e-02
7.454054655577301070e+00 -6.360611869681134789e-02
6.719578651618294707e+00 -5.745115475674279076e-02
6.051848154375955247e+00 -5.184257262490524210e-02
5.445743226438202633e+00 -4.676412739436266314e-02
4.896278250117529041e+00 -4.205484657773664314e-02
4.398837549310331774e+00 -3.784200893929234866e-02
3.906522310943254084e+00 -3.363668356723439889e-02
3.466538313053880938e+00 -2.986699534378897680e-02
3.107552458704285314e+00 -2.678841356744898067e-02
2.784126619494688981e+00 -2.399614127518842621e-02
2.492996834927438954e+00 -2.152326771871147099e-02
2.231086417759403862e+00 -1.931561534335975508e-02
1.995856780001007635e+00 -1.720761937161828514e-02
1.784574340683900084e+00 -1.544427726174422630e-02
1.577164828498046845e+00 -1.363830295902976504e-02
1.409053101914284234e+00 -1.219316818721028622e-02
1.244252135188797403e+00 -1.070611704783579719e-02
1.110805034365982324e+00 -9.613993419577821636e-03
9.580890144015788978e-01 -8.321500100594335717e-03
8.548537163025624608e-01 -7.365224151584189721e-03
7.625015767654054200e-01 -6.629374551928525830e-03
6.799811315917216881e-01 -5.816641866275128886e-03
3.137851824218544916e-01 -2.661292954226834265e-03
1.442457770858575294e+01 -1.202429527993024994e-01
1.309320635134891297e+01 -1.096988747156438515e-01
1.187166232577606628e+01 -9.991180557166305654e-02
1.075225447876129437e+01 -9.084838775946466050e-02
9.727911138378301459e+00 -8.246696882953714891e-02
8.791743717066827557e+00 -7.475929852687610011e-02
7.937620396360439479e+00 -6.766697343980482282e-02
7.159432893879499993e+00 -6.119484917642338540e-02
6.451377765336959946e+00 -5.527162541497589870e-02
5.808215199193099032e+00 -4.983105891383825953e-02
5.224700553720406759e+00 -4.493401470210611759e-02
4.696067077241422361e+00 -4.038189661517956053e-02
4.217632180258709340e+00 -3.630783819231739318e-02
3.744453572384062845e+00 -3.234203701672349468e-02
3.321688320133296735e+00 -2.863913155236223751e-02
2.977036778146287421e+00 -2.572247637504932252e-02
2.666541708555993040e+00 -2.301384758503562458e-02
2.387208758299705469e+00 -2.060821513535991689e-02
2.136035462186508749e+00 -1.851329341072054796e-02
1.910464613952956858e+00 -1.655794251767277181e-02
1.707898489863187930e+00 -1.479401733138998622e-02
1.509167010300303202e+00 -1.305966162865693399e-02
1.348054054001374569e+00 -1.167637541483143408e-02
1.190226379083663133e+00 -1.026244808563536205e-02
1.026863326683589372e+00 -8.911981726197970924e-03
9.162346846511940646e-01 -7.893394343740646815e-03
8.174296957834173982e-01 -7.066464819234682428e-03
7.290639653945935050e-01 -6.361068796331416711e-03
6.500812612526953860e-01 -5.680394120757421492e-03
1.529799545079742984e+01 -1.271236494938872141e-01
1.389464757330453537e+01 -1.160876948465805608e-01
1.260637191245531419e+01 -1.058434740837486399e-01
1.142488503091592555e+01 -9.633477526987867245e-02
1.034295617855715221e+01 -8.753279282634468528e-02
9.353279868567062394e+00 -7.942170298712696030e-02
8.449690364590994207e+00 -7.196479955307263920e-02
7.625604191577204816e+00 -6.509930177826291076e-02
6.875299268536337216e+00 -5.885919052813819163e-02
6.193004313169870656e+00 -5.310245059348723401e-02
5.573623198687969627e+00 -4.787391667065708789e-02
5.011987888364688892e+00 -4.314731329060494947e-02
4.503363053428611096e+00 -3.878597652094718101e-02
3.999972696937556638e+00 -3.447379679554873205e-02
3.588718655097796084e+00 -3.097317619302544095e-02
3.182636302435496667e+00 -2.747536934718221302e-02
2.851699451912339978e+00 -2.463546376087041856e-02
2.553707603930801540e+00 -2.206633084172402587e-02
2.285734720403135967e+00 -1.977700453156451196e-02
2.044804802514815112e+00 -1.771875989286462311e-02
1.828532750308916821e+00 -1.588928064455515446e-02
1.616145527182245134e+00 -1.406699134199200160e-02
1.443987449642009979e+00 -1.256169783027439278e-02
1.275162388595616036e+00 -1.104993961799819076e-02
1.138463959897699329e+00 -9.834831834270044149e-03
9.820322780167981547e-01 -8.483246130314783112e-03
8.762410935595303929e-01 -7.567693030272563438e-03
7.815811478850496208e-01 -6.815122620063099670e-03
6.970639196093818546e-01 -6.103383201894839807e-03
6.214974859973204646e-01 -5.457217770471684166e-03
1.473986133537396093e+01 -1.227840259457957939e-01
1.338152287619563907e+01 -1.120459567375425985e-01
1.213518153672976574e+01 -1.020954764097424250e-01
1.099286733571774377e+01 -9.286468189024017772e-02
9.947317303928192800e+00 -8.432689484893170218e-02
8.991633561714158063e+00 -7.647388845884771358e-02
8.119473645470446144e+00 -6.925808866880271697e-02
7.324575603357090792e+00 -6.261595597625363441e-02
6.601359080040805516e+00 -5.658904217133724907e-02
5.944175015659563854e+00 -5.102126603475908018e-02
5.347768889002059822e+00 -4.597135165716539906e-02
4.807237996597238272e+00 -4.142615118782095457e-02
4.318147925549619792e+00 -3.722886669065735704e-02
3.834147411060100819e+00 -3.308941783271505260e-02
3.401759994393199094e+00 -2.939821801710649704e-02
3.049109527067912939e+00 -2.640412115807299134e-02
2.731375003660648559e+00 -2.365357453844520869e-02
2.445451499054726696e+00 -2.116625684056043510e-02
2.188374439713946185e+00 -1.898006528303590457e-02
1.957431559292451384e+00 -1.695630832566577539e-02
1.749954615333954466e+00 -1.515494730279258982e-02
1.546521394549366768e+00 -1.348395974689109607e-02
1.381533346262866724e+00 -1.205978298448492914e-02
1.219813591542769693e+00 -1.057973562889914960e-02
1.052417853788286672e+00 -9.172803910887858403e-03
9.391513339549590889e-01 -8.122566012518414591e-03
8.379006304906717606e-01 -7.251893071399460704e-03
7.473358436353225720e-01 -6.531055893577565261e-03
6.663868469285209040e-01 -5.842839743308082465e-03
1.563115090131993767e+01 -1.297937125613003451e-01
1.419932878965295764e+01 -1.185741611624775843e-01
1.288486892504406356e+01 -1.081327391729409032e-01
1.167938549673978521e+01 -9.845161249288934824e-02
1.057515532334688757e+01 -8.950777807373325179e-02
9.565003108056167491e+00 -8.124418784086460954e-02
8.642403676058309614e+00 -7.360429810650333249e-02
7.800832359403138128e+00 -6.662095525916535144e-02
7.034360025610927991e+00 -6.024131375984334569e-02
6.337410604327375907e+00 -5.438708276686489429e-02
5.704343694087910421e+00 -4.902995459504864290e-02
5.130291370565285725e+00 -4.420631916185135957e-02
4.610383425974410088e+00 -3.972467834869050640e-02
4.139964037994408486e+00 -3.571802279255175544e-02
3.674894325499403092e+00 -3.180624050246747686e-02
3.259446627652592188e+00 -2.817222369798866310e-02
2.920842797866197493e+00 -2.532330060056423374e-02
2.615942516002928375e+00 -2.264584330107712387e-02
2.341615497750030528e+00 -2.027114285367955654e-02
2.095027272522573369e+00 -1.823001877389501812e-02
1.873527071552097745e+00 -1.628484345923407114e-02
1.674735260214402999e+00 -1.453409655140027075e-02
1.479754586191991850e+00 -1.289873275731019155e-02
1.321679610885094780e+00 -1.155315108394329091e-02
1.166846204099435402e+00 -1.012917824749381274e-02
1.006599338014695366e+00 -8.790929152082708684e-03
8.981349422843478703e-01 -7.783480556167913546e-03
8.012064719894060882e-01 -7.005584195794683881e-03
7.145534429905771034e-01 -6.260153093053280431e-03
6.371287092881305902e-01 -5.598047678460731265e-03
1.506179818206743803e+01 -1.253778461102520447e-01
1.367598586838325048e+01 -1.144583004295163936e-01
1.240427065662450978e+01 -1.042893301045424992e-01
1.123854989782520697e+01 -9.490255850085509148e-02
1.017147753329313353e+01 -8.621176398347213388e-02
9.195807960351841004e+00 -7.821985869429644300e-02
8.305302867783906251e+00 -7.080550499150341237e-02
7.493482284051402154e+00 -6.409616840755628930e-02
6.754661646324462865e+00 -5.790735443049293413e-02
6.083074898759736726e+00 -5.223748119589666228e-02
5.473550690702120747e+00 -4.707230332444533455e-02
4.921116715831246324e+00 -4.244186782026870830e-02
4.420897434847171681e+00 -3.812670767279763978e-02
3.926029907842039535e+00 -3.389792921596205405e-02
3.483651984769921217e+00 -3.016760073323890290e-02
3.122813605367771750e+00 -2.709255350603132634e-02
2.797682991594683699e+00 -2.423568646570486637e-02
2.505122068378504263e+00 -2.169295440683643647e-02
2.241950331546895825e+00 -1.943188709795433053e-02
2.005498888201935781e+00 -1.745989413180697863e-02
1.793158321192938720e+00 -1.561190237395787724e-02
1.584684193621917814e+00 -1.381562615860845722e-02
1.415779195685876068e+00 -1.232146374680337733e-02
1.250128433706818587e+00 -1.091341339085984130e-02
1.116105423552819609e+00 -9.797269729287006595e-03
9.625919803376342676e-01 -8.419438298944308119e-03
8.588757920250423838e-01 -7.452728681813638144e-03
7.661071686779024059e-01 -6.713943240803713769e-03
6.831634383434332936e-01 -6.000709159673497418e-03
3.152389477810676466e-01 -2.736617066325262339e-03
1.451057353929185112e+01 -1.210691878372938540e-01
1.316942831371235378e+01 -1.104480412584995519e-01
1.193927900984314228e+01 -1.005791480824448914e-01
1.081232250587880550e+01 -9.143673172080281353e-02
9.781217331090431344e+00 -8.300699348325725480e-02
8.839291671923421134e+00 -7.527990601513627478e-02
7.979923827367866984e+00 -6.816853450265072945e-02
7.197013676791448766e+00 -6.160403897330726797e-02
6.484961050909528346e+00 -5.563081050980054482e-02
5.838117900589912423e+00 -5.017490774576321977e-02
5.251369273375228630e+00 -4.520559965271922498e-02
4.719726038212003871e+00 -4.073817581477339606e-02
4.238804808346218422e+00 -3.664866426763620233e-02
3.763013687922625028e+00 -3.252418493535542271e-02
3.338061701780038693e+00 -2.891272461078614464e-02
2.991609502760032679e+00 -2.593030073819187209e-02
2.679546788352531461e+00 -2.327482552390153572e-02
2.398747164939737608e+00 -2.080676674491091852e-02
2.146386525131092071e+00 -1.863316786721068083e-02
1.919647950075303422e+00 -1.671650124504787255e-02
1.716074716262625754e+00 -1.488972082506980106e-02
1.516388613561258536e+00 -1.324556644707158663e-02
1.354467621144132661e+00 -1.181522926220088775e-02
1.195908559488733092e+00 -1.044044537909083990e-02
1.031733390870448464e+00 -9.048021026289000332e-03
9.205456713396300561e-01 -8.015481450863065280e-03
8.212667737537447943e-01 -7.131732560896125554e-03
7.324856865203197565e-01 -6.425930538434902403e-03
6.531271225056209939e-01 -5.707704932178896649e-03
1.539077487340428441e+01 -1.279929383982679747e-01
1.397671427837676816e+01 -1.168808539588989254e-01
1.267910085943757892e+01 -1.065540253490769168e-01
1.148944060653866295e+01 -9.698916840024231212e-02
1.040034059395864219e+01 -8.813874137117581886e-02
9.404430451594794960e+00 -7.995952333587105776e-02
8.495134699809744561e+00 -7.243815810791477683e-02
7.666056829908164616e+00 -6.556930564274195128e-02
6.911259470610370492e+00 -5.922491772840406815e-02
6.225134327396149025e+00 -5.347145180358200967e-02
5.602224722690161585e+00 -4.821096367920955222e-02
5.037370945330849281e+00 -4.340369916277841966e-02
4.526085257223468439e+00 -3.904723781796454879e-02
4.019930690812448582e+00 -3.477933314628824102e-02
3.606547886610636411e+00 -3.124202489433729191e-02
3.198346601869198835e+00 -2.775544286762968507e-02
2.865703441375355265e+00 -2.490279213937646521e-02
2.566167496025781869e+00 -2.226443479842327849e-02
2.296761874233744560e+00 -1.991938612272096953e-02
2.054680356922375495e+00 -1.789508121720268310e-02
1.837357415306523523e+00 -1.600431793819380444e-02
1.623867949570538149e+00 -1.415685738642742837e-02
1.450865333288946291e+00 -1.260354521536792560e-02
1.281208361521587458e+00 -1.122032131858847169e-02
1.143860667076057824e+00 -9.982901889656670136e-03
9.866831344562851935e-01 -8.640698410963319406e-03
8.803591856403161220e-01 -7.666333769169214434e-03
7.852787275536119438e-01 -6.907522577325435863e-03
7.003474581063967586e-01 -6.150839520193027501e-03
6.244074107805538398e-01 -5.460611093871604697e-03
1.482842511030490940e+01 -1.236059230280036614e-01
1.345994645220795505e+01 -1.128019316738561734e-01
1.220469152277793334e+01 -1.027724100527701856e-01
1.105455173197927543e+01 -9.347342688053285331e-02
1.000213764241814829e+01 -8.489004813984139808e-02
9.040486875797979494e+00 -7.696697536909116732e-02
8.162928561991023457e+00 -6.967618777439787969e-02
7.363328677165363878e+00 -6.303568825120695052e-02
6.635774148062240307e+00 -5.691644170873699782e-02
5.974805557016360957e+00 -5.135682881596198568e-02
5.375038086392549985e+00 -4.628799064003347175e-02
4.831607839641939073e+00 -4.166084718408967491e-02
4.339819131390550311e+00 -3.746542492932292828e-02
3.853328463965553841e+00 -3.330850605651401036e-02
3.418563014998136751e+00 -2.961543327164123385e-02
3.064080997813745988e+00 -2.653065934460904426e-02
2.744712567698155858e+00 -2.381832336087142538e-02
2.457351997950166567e+00 -2.130725568856986843e-02
2.198977511766395665e+00 -1.906993346909723747e-02
1.966835246560940442e+00 -1.715112184944558513e-02
1.758422254838314824e+00 -1.527121515908606841e-02
1.553891541381169583e+00 -1.355165790936385846e-02
1.388116540809222865e+00 -1.206831580800289162e-02
1.225598742216083670e+00 -1.074861197120391409e-02
1.057432730232670925e+00 -9.271383609536854378e-03
9.436078955429418880e-01 -8.255188285557105848e-03
8.418317666668900801e-01 -7.328955430747105364e-03
7.508493641829111498e-01 -6.605029429276806918e-03
6.695326212099286245e-01 -5.825530195651859068e-03
1.572672397618606865e+01 -1.306197646540075419e-01
1.428374572135989240e+01 -1.193446793110282816e-01
1.295973360565730559e+01 -1.088181703233500608e-01
1.174573745632336497e+01 -9.906878838527452547e-02
1.063414900252460882e+01 -9.004672340096968319e-02
9.617496630132167823e+00 -8.172206235206368186e-02
8.689059912737544522e+00 -7.409984792201410042e-02
7.842375822467404056e+00 -6.698964535669110765e-02
7.071356751089982851e+00 -6.058079376172691849e-02
6.370368225322005529e+00 -5.469679886792940676e-02
5.733701746148773815e+00 -4.931318550327403599e-02
5.156481630041471753e+00 -4.441995501450134165e-02
4.633642068330765085e+00 -4.003124852151121460e-02
4.160780430062212432e+00 -3.600669709664442580e-02
3.693129735653698287e+00 -3.197906611515342196e-02
3.275525787023596980e+00 -2.840601730977153697e-02
2.935132575293026402e+00 -2.546991770142885067e-02
2.628679399452633625e+00 -2.286265674089698122e-02
2.352974197012009494e+00 -2.044023011861180808e-02
2.105159897322735230e+00 -1.826933079392972781e-02
1.882554762909115942e+00 -1.642229943697886413e-02
1.682778810943863945e+00 -1.460722847710205045e-02
1.486780402530551326e+00 -1.297302732788730914e-02
1.328000425086287350e+00 -1.159368593876831249e-02
1.172339377177778807e+00 -1.029438869879149496e-02
1.011331888661410883e+00 -8.880550299570707726e-03
9.023728716613478307e-01 -7.893297407567945179e-03
8.049518365844330337e-01 -7.101031195516933209e-03
7.179286249128827846e-01 -6.314499077505824134e-03
6.401369662800830973e-01 -5.564736288299173411e-03
1.515298339388947468e+01 -1.261717311314041190e-01
1.375665126306424568e+01 -1.151665994035862839e-01
1.247570845065456879e+01 -1.049573267202326965e-01
1.130199245465166413e+01 -9.550972132593878172e-02
1.022780175974506278e+01 -8.674520213338442198e-02
9.245939485647788558e+00 -7.867068180326464155e-02
8.349913273597342922e+00 -7.122676614964315589e-02
7.533236488533311181e+00 -6.445585633014945526e-02
6.789961684900368333e+00 -5.822722875083877203e-02
6.114545706413178294e+00 -5.255583861721174754e-02
5.501589194204563604e+00 -4.737821519484435723e-02
4.946035179005840554e+00 -4.263618474560486316e-02
4.443194080186234629e+00 -3.841038816778089005e-02
3.945616393362651131e+00 -3.415845838775564275e-02
3.500944788576677347e+00 -3.028140034130663918e-02
3.138204358915874792e+00 -2.721354017013799878e-02
2.811411343446343025e+00 -2.441892231734539565e-02
2.517312007100835025e+00 -2.186224075712400738e-02
2.252822626550938789e+00 -1.954696980584518309e-02
2.015198222616406465e+00 -1.753493913192506748e-02
1.801779954782180893e+00 -1.570376351420247479e-02
1.592268251994403583e+00 -1.388460592464721421e-02
1.422556489117266842e+00 -1.234538381117710956e-02
1.256082298199848957e+00 -1.096762378933715393e-02
1.121405812739656893e+00 -9.753457583933887454e-03
9.671808446120819802e-01 -8.499021866852522755e-03
8.629249619978592856e-01 -7.540774550946064032e-03
7.697127566440747914e-01 -6.792666367357040776e-03
6.863555839268525860e-01 -6.029518036402284169e-03
3.166888634467473485e-01 -2.813143886254627132e-03
1.459749885329845398e+01 -1.218114235029705977e-01
1.324634759403496886e+01 -1.111210317902936728e-01
1.200752953140815826e+01 -1.011789939020572016e-01
1.087292454417379695e+01 -9.202046524126618332e-02
9.835090259132748258e+00 -8.354297021162811199e-02
8.887227556277025542e+00 -7.571248314965974002e-02
8.022549330491948183e+00 -6.849738650222070291e-02
7.235030639823940568e+00 -6.198622570512411084e-02
6.518721668643408407e+00 -5.595360980029692732e-02
5.868157103626426618e+00 -5.049839419431496890e-02
5.278151965558555148e+00 -4.546550416431203306e-02
4.743649961008691740e+00 -4.090908588770211796e-02
4.260037423233971055e+00 -3.678391719898871370e-02
3.781805828704797090e+00 -3.269995688387575261e-02
3.354587443143079550e+00 -2.906718586250472969e-02
3.006315875447202579e+00 -2.602215634629244032e-02
2.692678411042032760e+00 -2.334147066593798836e-02
2.410449768141127880e+00 -2.095757273744451241e-02
2.156778691221875377e+00 -1.869621893622665232e-02
1.928887567188219299e+00 -1.676638903666448355e-02
1.724341089127733095e+00 -1.498467114372149973e-02
1.523632953659717515e+00 -1.327635639221010772e-02
1.360951360739609983e+00 -1.180490133951275604e-02
1.201603349471620952e+00 -1.049251358541481056e-02
1.036606762390444914e+00 -9.026993680354760893e-03
9.249453840139495453e-01 -8.131411500486603397e-03
8.251286294983928293e-01 -7.197090609905912838e-03
7.359074997548674668e-01 -6.485069312898635377e-03
6.561816475748868394e-01 -5.682043750730711440e-03
1.548458360322759120e+01 -1.287607983632010900e-01
1.405969495535331149e+01 -1.175858188291457607e-01
1.275258284254870667e+01 -1.071582613543364815e-01
1.155469692266922443e+01 -9.753015427887161415e-02
1.045822709481047852e+01 -8.859408401059482019e-02
9.455932932443369410e+00 -8.040378861089537976e-02
8.540911707190732116e+00 -7.285239826369521721e-02
7.706808099965191339e+00 -6.589164473811001677e-02
6.947613848516703605e+00 -5.955752782608365187e-02
6.257463514630261514e+00 -5.373063145908866384e-02
5.631027496955312905e+00 -4.843595702876649089e-02
5.063088143883169856e+00 -4.362643208034961556e-02
4.548888169273744175e+00 -3.930568231140642299e-02
4.040097987699365234e+00 -3.489841025414703451e-02
3.624462173169334278e+00 -3.137529545405481901e-02
3.214080935682416484e+00 -2.780765459126218267e-02
2.879717955512969940e+00 -2.496811623960023402e-02
2.578677052211857390e+00 -2.239441360530014524e-02
2.307938712459631780e+00 -2.006109860889760538e-02
2.064652908660923547e+00 -1.794985130567821122e-02
1.846194897148352387e+00 -1.607014463471946597e-02
1.631681375817067181e+00 -1.423782903315510065e-02
1.457751918469536667e+00 -1.264385056378038164e-02
1.287350096512234199e+00 -1.121108293717413239e-02
1.149305082189235883e+00 -1.003012892978054696e-02
9.913666358786817900e-01 -8.655183193145253584e-03
8.845248774299867556e-01 -7.765733663264203467e-03
7.889995782189060947e-01 -6.876768479264681877e-03
7.036313832391577483e-01 -6.190529016343355659e-03
6.273245618937685064e-01 -5.417518301084245716e-03
1.491795101091503462e+01 -1.243394684647823184e-01
1.353909171174446868e+01 -1.134502524992743455e-01
1.227482752984341197e+01 -1.033170686788334597e-01
1.111681017551726924e+01 -9.397921502531801641e-02
1.005742251906136353e+01 -8.533629700690759101e-02
9.089715691041519108e+00 -7.737897567159784940e-02
8.206697941426517318e+00 -7.002018987495360614e-02
7.402296496685631055e+00 -6.335287775282896772e-02
6.670443691798155328e+00 -5.724010472700685054e-02
6.005747317044979994e+00 -5.162329713029239348e-02
5.402577322880897981e+00 -4.651138736910103572e-02
4.856070930901098315e+00 -4.184978766381676485e-02
4.361701297851870329e+00 -3.768880298565376735e-02
3.872556859638210724e+00 -3.350630527104646317e-02
3.435501313849763871e+00 -2.968810625328792072e-02
3.079182721204707374e+00 -2.665485188824813154e-02
2.758162362488967290e+00 -2.385993625849857497e-02
2.469272101403029218e+00 -2.144728269308971563e-02
2.209636875801009204e+00 -1.915809047949549454e-02
1.976342359907294233e+00 -1.716041698328814313e-02
1.766889894342675849e+00 -1.538713882491119476e-02
1.561340748255131139e+00 -1.360151674168727856e-02
1.394699735355579229e+00 -1.207464606190310381e-02
1.231449746622904406e+00 -1.070856637701320981e-02
1.062454509401093095e+00 -9.187720883991902163e-03
9.481017811072159907e-01 -8.259798323285326080e-03
8.458099085301725717e-01 -7.406345108944851346e-03
7.543848160364422517e-01 -6.556541980811307103e-03
6.726793724684485554e-01 -5.806661107857312779e-03
1.582337886061299059e+01 -1.313965253484153384e-01
1.436922282487541302e+01 -1.199928404782953512e-01
1.303532267227682517e+01 -1.094281478047908623e-01
1.181275484391461283e+01 -9.962371361671104597e-02
1.069365658466114155e+01 -9.054519690763569717e-02
9.670379693018324119e+00 -8.216495004123583468e-02
8.736074313256628088e+00 -7.443628551108398550e-02
7.884225232667978034e+00 -6.735357265898753165e-02
7.108664963940455550e+00 -6.091610687405382002e-02
6.403480562520592834e+00 -5.495297944965683162e-02
5.763209467318807455e+00 -4.958178086064025242e-02
5.182767022029569404e+00 -4.462536098076561736e-02
4.657129783521612332e+00 -4.013596247991148280e-02
4.181654511491653459e+00 -3.607562987132550969e-02
3.711557325735633572e+00 -3.209207860014476332e-02
3.291767309033227562e+00 -2.848277132809517651e-02
2.949611392116639585e+00 -2.556921540448095845e-02
2.641575467380112396e+00 -2.284243909167249509e-02
2.364409112892377429e+00 -2.048493190475903294e-02
2.115304919336435052e+00 -1.830592717056748336e-02
1.891637994644751908e+00 -1.637223068160931563e-02
1.690844345761369105e+00 -1.467915386268007702e-02
1.493895815436867558e+00 -1.298494202734247482e-02
1.334337601025798348e+00 -1.160697221583120893e-02
1.177944244209812696e+00 -1.022574136891569140e-02
1.016069742518623364e+00 -8.770131752789405918e-03
9.066324955869379254e-01 -7.883313722913539226e-03
8.087428464810496598e-01 -6.971450281999661165e-03
7.213019830597384718e-01 -6.246717527329257238e-03
6.431448442279528166e-01 -5.529550023851059412e-03
1.524522051762190955e+01 -1.268605049888244518e-01
1.383807616793395567e+01 -1.157940387009087635e-01
1.254790660294496085e+01 -1.055089938973297059e-01
1.136604476659331908e+01 -9.595888297404345235e-02
1.028461601493553168e+01 -8.718167056818619531e-02
9.296512299975773885e+00 -7.908079637732026712e-02
8.394822029421860066e+00 -7.161802554739138404e-02
7.573239170920179397e+00 -6.476163208418053707e-02
6.825654352958833826e+00 -5.849133047376215561e-02
6.146267397449109104e+00 -5.275485567635924966e-02
5.529861381624658456e+00 -4.755062272469222362e-02
4.971278314951709909e+00 -4.280434759675830897e-02
4.465564402148337386e+00 -3.848192523340346338e-02
3.965390832205301752e+00 -3.420413451307349056e-02
3.518312778426323284e+00 -3.039183483779900330e-02
3.153645065272186798e+00 -2.728957778763596229e-02
2.825191584300829284e+00 -2.445266302004494088e-02
2.529595260612885532e+00 -2.190395505951434063e-02
2.263776314292478276e+00 -1.963694885862269160e-02
2.024913501697338525e+00 -1.756450443385946039e-02
1.810464429247980123e+00 -1.566672718420043103e-02
1.599930541684505325e+00 -1.385836740328608499e-02
1.429352231090086800e+00 -1.236741259437411887e-02
1.262078395115512786e+00 -1.094356651741605797e-02
1.126723331179021237e+00 -9.700626564981678149e-03
9.717697088865292487e-01 -8.363747115837406876e-03
8.669966199241013749e-01 -7.517727871847852683e-03
7.733172334955770166e-01 -6.640484267410437860e-03
6.895916845198574174e-01 -5.970983294357734388e-03
3.181491216415568424e-01 -2.742347757717295172e-03
1.468539122317482537e+01 -1.224834573231144697e-01
1.332414253235089419e+01 -1.117024313081481368e-01
1.207643843359632285e+01 -1.017242427901874219e-01
1.093411485931926563e+01 -9.247214903415615361e-02
9.889474080046264604e+00 -8.393561726451599647e-02
8.935533850465494865e+00 -7.608271482315433210e-02
8.065531816573365376e+00 -6.883682328947632323e-02
7.273301581258634130e+00 -6.222823621840087305e-02
6.552769355854566768e+00 -5.619247870139722906e-02
5.898574832015325065e+00 -5.065585658156179089e-02
5.305200009191213262e+00 -4.564607673175739844e-02
4.767665011128851660e+00 -4.106257025255287407e-02
4.281550945703334499e+00 -3.691382500772581732e-02
3.800651879672157563e+00 -3.283596537130165777e-02
3.371228057943346457e+00 -2.915304117635873771e-02
3.021129575287095914e+00 -2.612751600330723289e-02
2.705850535341783214e+00 -2.336599536282900000e-02
2.422179120258119323e+00 -2.091762404468410289e-02
2.167269729346395390e+00 -1.877355619145572307e-02
1.938187539255671554e+00 -1.672291925835638765e-02
1.732640959561355221e+00 -1.502033035089151911e-02
1.530945262309026278e+00 -1.327288493286078730e-02
1.367460977989324311e+00 -1.180852702384534506e-02
1.207309487124240688e+00 -1.045440563642793461e-02
1.041515298226809882e+00 -8.944405958822509994e-03
9.293450966882690345e-01 -8.032979699193983081e-03
8.290131532207475340e-01 -7.174284516308765229e-03
7.393717675545187218e-01 -6.332621003700468834e-03
6.592809147166187600e-01 -5.671191628627138964e-03
1.557960191671450545e+01 -1.295037957977010212e-01
1.414359534327530810e+01 -1.182327928046199572e-01
1.282679138684847686e+01 -1.077878346702987045e-01
1.162054554990759847e+01 -9.807995342503808556e-02
1.051663147948011634e+01 -8.910884688508088902e-02
9.507865550143648647e+00 -8.083059972919419411e-02
8.587059117982521528e+00 -7.321695717141864235e-02
7.747883132148341012e+00 -6.626509378653612503e-02
6.984177314399173220e+00 -5.984404902246517888e-02
6.289944458933817373e+00 -5.402880963201034392e-02
5.659954184439337510e+00 -4.871612012566434863e-02
5.088917184338562549e+00 -4.384452087831799960e-02
4.571992397143782583e+00 -3.940924709639841150e-02
4.060320773721465493e+00 -3.503674858770416262e-02
3.642525531353175250e+00 -3.148288043674370151e-02
3.230017586363978399e+00 -2.790973310206551136e-02
2.893909727160871359e+00 -2.507716844221753033e-02
2.591298623550364777e+00 -2.244908411373100487e-02
2.319158040869297999e+00 -2.006499655511139596e-02
2.074657798130337127e+00 -1.797846872087383377e-02
1.855083029744097889e+00 -1.603173679495066214e-02
1.639494802063596435e+00 -1.417050734951760121e-02
1.464764833364554875e+00 -1.274071017930471401e-02
1.293494347971389180e+00 -1.124330462505542493e-02
1.154815844781224898e+00 -1.001219281874249876e-02
9.960797018247672385e-01 -8.641595346564945324e-03
8.886905692196576112e-01 -7.696700443698226493e-03
7.927430173092971932e-01 -6.799951958393828967e-03
7.069558789126580978e-01 -6.067870323835111886e-03
6.302623119759297454e-01 -5.438745324506986424e-03
1.500845539338976842e+01 -1.250693479141164188e-01
1.361912295308651544e+01 -1.141074825008134008e-01
1.234568500994627449e+01 -1.039563111983418109e-01
1.117966665256228964e+01 -9.454974527500042969e-02
1.011330123125657643e+01 -8.582516460736698549e-02
9.139318287951889275e+00 -7.782362319154827179e-02
8.250753047799708639e+00 -7.047481118868660632e-02
7.441502229880701869e+00 -6.370314337165729202e-02
6.705459544400002692e+00 -5.751567756707947482e-02
6.036881253936851266e+00 -5.187280550514922900e-02
5.430347552906674480e+00 -4.673533659422140357e-02
4.880841196889770472e+00 -4.210050216855504984e-02
4.383650519500538856e+00 -3.781962122468896653e-02
3.891973816817421383e+00 -3.361023759923233850e-02
3.452555667977120546e+00 -2.987307991007081068e-02
3.094367753382214037e+00 -2.679063050198186510e-02
2.771708308837526058e+00 -2.401428045474478246e-02
2.481373993469734973e+00 -2.151256248560270978e-02
2.220376200911848841e+00 -1.926932681145755374e-02
1.985864992247087013e+00 -1.725917547980721639e-02
1.775414078519082617e+00 -1.540473407026013951e-02
1.568803950521733492e+00 -1.358516179304231769e-02
1.401400671050592850e+00 -1.219521225431101363e-02
1.237300751029724699e+00 -1.078195732661601895e-02
1.067532599662309512e+00 -9.216789267049064691e-03
9.526004275918850128e-01 -8.274086871381576211e-03
8.497880503934549523e-01 -7.372548799197692869e-03
7.579420468123462262e-01 -6.509897493537025216e-03
6.758643498904974845e-01 -5.902680022754927709e-03
1.592127752940109353e+01 -1.322126266115227211e-01
1.445554109461142289e+01 -1.207656997270706856e-01
1.311168455940379474e+01 -1.100930933584162302e-01
1.188046403252364414e+01 -1.002258005768967425e-01
1.075371074553478579e+01 -9.108665634618338947e-02
9.723726923240915809e+00 -8.265355117773680316e-02
8.783453199492791796e+00 -7.492365997581222625e-02
7.926408116657823300e+00 -6.777283724086791139e-02
7.146211522861391607e+00 -6.123674612400749340e-02
6.436909828378954757e+00 -5.529096376351286951e-02
5.793045086067996507e+00 -4.982976123508613825e-02
5.209263968427899627e+00 -4.489728990506641759e-02
4.680701346334741331e+00 -4.038656821951169124e-02
4.202724423846117219e+00 -3.630584533992838731e-02
3.730076226366577874e+00 -3.223446257920397490e-02
3.308056921126825589e+00 -2.868138570874378609e-02
2.964139753428971957e+00 -2.566103670600599143e-02
2.654484439951145802e+00 -2.298404935136525232e-02
2.375939690074311272e+00 -2.056398723608278065e-02
2.125618933740180072e+00 -1.848836548588416936e-02
1.900731812532628240e+00 -1.645447006058797443e-02
1.699016000801819137e+00 -1.475977482541469127e-02
1.501058292461233012e+00 -1.302291650179212938e-02
1.340734665767638001e+00 -1.161849296254374893e-02
1.183552475597961839e+00 -1.031906924592120196e-02
1.020954919155754537e+00 -8.822226771992298933e-03
9.109320429563992905e-01 -7.920608475225148284e-03
8.125338563776661749e-01 -7.004294992069038349e-03
7.246735521464795493e-01 -6.232542189126457320e-03
6.461452494341912711e-01 -5.659243541268485327e-03
1.533852418912700344e+01 -1.276996114167058549e-01
1.392042278324078453e+01 -1.165527457396034333e-01
1.262083955618826892e+01 -1.062037293817139766e-01
1.143070206884719830e+01 -9.661634106129624033e-02
1.034195711222444736e+01 -8.773577181906495881e-02
9.347509709569775893e+00 -7.955176304582076141e-02
8.440144440317750352e+00 -7.205983464911173975e-02
7.613538099099320888e+00 -6.516419210189078326e-02
6.861563085523211925e+00 -5.888038679183713736e-02
6.178179465192133790e+00 -5.315483808979015040e-02
5.558280211474534660e+00 -4.785943471114709191e-02
4.996619469198127383e+00 -4.311103038344820532e-02
4.488218125914533729e+00 -3.875569654673644004e-02
3.985215598843824925e+00 -3.444924594954235086e-02
3.535836208606942588e+00 -3.061760233379333396e-02
3.169292507465355957e+00 -2.742566053107798468e-02
2.839100749752060171e+00 -2.463019452060996595e-02
2.541943142979406822e+00 -2.207875968588719068e-02
2.274748369512275215e+00 -1.975421520392118754e-02
2.034722407513439357e+00 -1.764662111605599937e-02
1.819196596601186933e+00 -1.575381308129103139e-02
1.607628885353946879e+00 -1.391933933604533845e-02
1.436168188586475214e+00 -1.250367398079401011e-02
1.268114124281394473e+00 -1.101608650027695487e-02
1.132043431118083809e+00 -9.861993385337466250e-03
9.764146269455646898e-01 -8.441037625974709760e-03
8.710870622712825195e-01 -7.584776593355728805e-03
7.769217103470791308e-01 -6.700816237556722621e-03
6.928689841220903034e-01 -6.026235277743794555e-03
3.196169154288848735e-01 -2.787705182830959704e-03
1.477427344857210123e+01 -1.233058538213368527e-01
1.340270501961331995e+01 -1.124709779836441520e-01
1.214607146521021264e+01 -1.024210481189826855e-01
1.099588207672664097e+01 -9.310823203368630285e-02
9.944318132288248790e+00 -8.452654847074771161e-02
8.984183372881579643e+00 -7.659206877372021216e-02
8.108940020830061712e+00 -6.933313238385840904e-02
7.311849101437625897e+00 -6.269829989633823875e-02
6.587164979375034868e+00 -5.657129187855946401e-02
5.929134981847341557e+00 -5.104169153365652190e-02
5.332437183774501932e+00 -4.594583249417358989e-02
4.791962984287705396e+00 -4.138371732672206649e-02
4.303124273200956473e+00 -3.721431388971366272e-02
3.819697421035038953e+00 -3.302704750860654265e-02
3.387986402771873795e+00 -2.933313095601696244e-02
3.036070698422903114e+00 -2.630707703977553866e-02
2.719163357120229829e+00 -2.362117066977232824e-02
2.434034245539148600e+00 -2.110732441593399927e-02
2.177795843254800801e+00 -1.892251365244498537e-02
1.947563028217556891e+00 -1.690983684068317686e-02
1.741013528947131128e+00 -1.514070946755829809e-02
1.538272735914782530e+00 -1.333118953347189189e-02
1.374027162645874212e+00 -1.198131588976047816e-02
1.213044258540722176e+00 -1.055708006973710492e-02
1.046450310222924118e+00 -9.092826772935444848e-03
9.337535591512412525e-01 -8.165370792531032040e-03
8.329296545361701831e-01 -7.253607699425614237e-03
7.428360353541697547e-01 -6.410087959720508002e-03
6.624189675129167343e-01 -5.786482353100515751e-03
1.567570385426289015e+01 -1.303807233612671035e-01
1.422838304155480671e+01 -1.190329465871825254e-01
1.290179350621351517e+01 -1.084922153117964111e-01
1.168703664410239895e+01 -9.869373678286245954e-02
1.057558234513393458e+01 -8.968056988899032744e-02
9.560240209873104078e+00 -8.136524733855812763e-02
8.633684429093040791e+00 -7.371270104418876923e-02
7.789365233869751215e+00 -6.666258168757270564e-02
7.020949847550491896e+00 -6.023760026823249403e-02
6.322828844494847722e+00 -5.434456189754431621e-02
5.689212729378550826e+00 -4.898534265426367218e-02
5.114988198078550319e+00 -4.410493496617659548e-02
4.595168753130853823e+00 -3.969230225718242688e-02
4.080758409618534088e+00 -3.532675224284692606e-02
3.660718866511235792e+00 -3.166899003736747820e-02
3.245980782019401101e+00 -2.816441696651200005e-02
2.908124345084187379e+00 -2.518940829092716077e-02
2.603979076676550264e+00 -2.261036519337410178e-02
2.330492445074709540e+00 -2.019872463170170607e-02
2.084710462368365658e+00 -1.806667357086326128e-02
1.863996850872819744e+00 -1.617411939404686527e-02
1.647406541710999539e+00 -1.428367591879744353e-02
1.471777748259572638e+00 -1.280422371394499166e-02
1.299667507306751846e+00 -1.126172799851999327e-02
1.160333282701372815e+00 -1.011033382278381243e-02
1.000822121289392408e+00 -8.710455971381347515e-03
8.929026855438115806e-01 -7.807115986557749444e-03
7.964869489607259156e-01 -6.904844014230219693e-03
7.102803745861584472e-01 -6.126011980506154350e-03
6.332160652875414852e-01 -5.530848844306510657e-03
1.509997178293279951e+01 -1.258904171851694953e-01
1.370002606754015773e+01 -1.148666522895090553e-01
1.241731023022994229e+01 -1.046089532818828133e-01
1.124319702376088337e+01 -9.510799089586827182e-02
1.016966929276159526e+01 -8.634743428467464565e-02
9.189348233908658514e+00 -7.830967623315394921e-02
8.295356532363989288e+00 -7.088970244191490633e-02
7.481193171008001741e+00 -6.411251980654718297e-02
6.740708805124333125e+00 -5.789562580623349580e-02
6.068183633929783660e+00 -5.225265515485429807e-02
5.458265070440202926e+00 -4.708799421164904658e-02
4.905741982552901170e+00 -4.232675540880730808e-02
4.405848762139664032e+00 -3.808079477616319736e-02
3.911461209086506408e+00 -3.384472786237256725e-02
3.469721497739167937e+00 -3.005196703453869023e-02
3.109669670478646619e+00 -2.692642515836936659e-02
2.785334962340622056e+00 -2.415811276581690190e-02
2.493500625399054815e+00 -2.168929270721021985e-02
2.231174260920111063e+00 -1.939226163883907630e-02
1.995545790673005415e+00 -1.730181163935372995e-02
1.783941887406066629e+00 -1.554617903138546219e-02
1.576377655364469277e+00 -1.366154796896458870e-02
1.408115621864768796e+00 -1.225493388241214766e-02
1.243223264825218166e+00 -1.077703774585505453e-02
1.072610689923526150e+00 -9.379443086031996960e-03
9.571050339001293539e-01 -8.334122057494503313e-03
8.538480680179356685e-01 -7.461635147606987713e-03
7.615133535663828335e-01 -6.595631009824875525e-03
6.790493273125463025e-01 -5.911205340882156808e-03
1.602030176887107515e+01 -1.330632625600898233e-01
1.454289242362670542e+01 -1.215142738047827881e-01
1.318889008080511083e+01 -1.108002521390313994e-01
1.194881729956728655e+01 -1.008366587708339895e-01
1.081433220653238791e+01 -9.164437949796115646e-02
9.777558747700084041e+00 -8.316006916250531789e-02
8.831387688117880330e+00 -7.534370231815526453e-02
7.969025152392007705e+00 -6.818555042679626255e-02
7.184098356436374289e+00 -6.163669265188354007e-02
6.470643286794680371e+00 -5.560551814494909401e-02
5.823067258168141080e+00 -5.015815069467828569e-02
5.235990931536631088e+00 -4.514342348634770713e-02
4.704532367875467358e+00 -4.065628192543040142e-02
4.223898082638304352e+00 -3.654965634832931659e-02
3.748751812652527438e+00 -3.245825300739323821e-02
3.324543449578468035e+00 -2.878616301781399336e-02
2.978792532669285009e+00 -2.580522687610750307e-02
2.667551802898534330e+00 -2.317789727953782283e-02
2.387575537834740746e+00 -2.072526401637684104e-02
2.135941346347380421e+00 -1.855892165376987410e-02
1.909959842622738657e+00 -1.661980071485783320e-02
1.707234108627067926e+00 -1.486166006716376983e-02
1.508273396229214081e+00 -1.306097648864391891e-02
1.347153027586171836e+00 -1.165944422052106813e-02
1.189221140322537007e+00 -1.030955816490995020e-02
1.025840095792885931e+00 -8.958203842604473693e-03
9.152921673817751014e-01 -7.966699958509071422e-03
8.164029085100181771e-01 -7.120934052821764962e-03
7.280728495677261103e-01 -6.301235484170984204e-03
6.491456546404296146e-01 -5.647089475374798655e-03
1.543283364051023021e+01 -1.285025385377923102e-01
1.400370785129581108e+01 -1.172744008592230824e-01
1.269446221714592404e+01 -1.068302836337891998e-01
1.149595567087547288e+01 -9.718616978866309597e-02
1.039990302429998614e+01 -8.824853736537122129e-02
9.398873690763290156e+00 -8.002807141282454462e-02
8.485906347612248268e+00 -7.250917199398307367e-02
7.654260776135371813e+00 -6.551472808282757243e-02
6.897703162286910050e+00 -5.920573629091618190e-02
6.210521807142846740e+00 -5.340656749876321330e-02
5.587025814557095238e+00 -4.815902520839566991e-02
5.022149597358568585e+00 -4.331908135169591084e-02
4.510977278903253840e+00 -3.898709960839641386e-02
4.005273256920457214e+00 -3.466932965135592626e-02
3.553475868514814451e+00 -3.074290002534624602e-02
3.185006729693386163e+00 -2.759340949147052330e-02
2.853078418340016853e+00 -2.470889941104562060e-02
2.554428187177106846e+00 -2.215376860699627692e-02
2.285897388539371633e+00 -1.987831401166001086e-02
2.044563518306454331e+00 -1.771151409978427224e-02
1.827988584843021069e+00 -1.587370438370635031e-02
1.615390091160751718e+00 -1.401287507789195606e-02
1.443036355892507894e+00 -1.254865443183907428e-02
1.274187514880334104e+00 -1.101867085839340447e-02
1.137448090614023188e+00 -9.890138000775323956e-03
9.810611830420941093e-01 -8.552324795541976082e-03
8.752108109761113086e-01 -7.618515614897714526e-03
7.806013422355626563e-01 -6.795094186847086201e-03
6.961450979468011280e-01 -5.984614521549591788e-03
3.211057330684544686e-01 -2.786064719196147937e-03
1.486423961922252523e+01 -1.240529417066606882e-01
1.348212759748803080e+01 -1.131447853518229713e-01
1.221641485843526809e+01 -1.029886936930132363e-01
1.105819492744167931e+01 -9.363784727180038403e-02
9.999643705999638144e+00 -8.498300050495605218e-02
9.033389562557481156e+00 -7.703492832057715067e-02
8.152661693208020921e+00 -6.970841152807276397e-02
7.350774479407859552e+00 -6.300084157283472597e-02
6.621766464829245358e+00 -5.690062437413041102e-02
5.959845569393486642e+00 -5.128887095890902886e-02
5.359792507919724613e+00 -4.624153126574202105e-02
4.816381613942407824e+00 -4.155690900721310810e-02
4.324873247095522011e+00 -3.735647728258246342e-02
3.838849669369319262e+00 -3.321611363190695582e-02
3.404794911564350102e+00 -2.945892502186662001e-02
3.051082193090374872e+00 -2.640610315945105674e-02
2.732509946642493137e+00 -2.367088850255444007e-02
2.445922820539586873e+00 -2.124081065400147336e-02
2.188424980079560100e+00 -1.901861940120190553e-02
1.957034817548211514e+00 -1.700344451002275270e-02
1.749415153843211002e+00 -1.520186389875882033e-02
1.545680840714986903e+00 -1.338825082561610064e-02
1.380611745505337717e+00 -1.199412120708831866e-02
1.218824139816275576e+00 -1.052891533194723860e-02
1.051432407013703108e+00 -9.143278126917344165e-03
9.381627893460621204e-01 -8.106524120167967959e-03
8.369099014040396467e-01 -7.272421684258436637e-03
7.463736067537726226e-01 -6.488085069645028666e-03
6.655551641083555792e-01 -5.774321110227347877e-03
1.577293138015837037e+01 -1.311367856179564972e-01
1.431411366147113640e+01 -1.197306221857036418e-01
1.297757646219942806e+01 -1.090930511156118499e-01
1.175416175237859129e+01 -9.929011816429546278e-02
1.063516867808228916e+01 -9.020293841083203146e-02
9.612998663042734648e+00 -8.180066702591076711e-02
8.680665896769548695e+00 -7.409317685672735243e-02
7.831179617138390725e+00 -6.705628856657004644e-02
7.058179638013772461e+00 -6.055821920230397559e-02
6.355936660899895507e+00 -5.465704291698068873e-02
5.718642803602262958e+00 -4.925126571470412468e-02
5.141215501052315062e+00 -4.436278890436934352e-02
4.618534895414114771e+00 -3.990014567595495665e-02
4.101275753110090072e+00 -3.542980266230694175e-02
3.679027072717564462e+00 -3.185324135574517379e-02
3.262136520698677433e+00 -2.821641656858998870e-02
2.922506671742782114e+00 -2.529935429109971337e-02
2.616768781027834390e+00 -2.264381368672570630e-02
2.341858864611960467e+00 -2.033160996403316628e-02
2.094835751332671414e+00 -1.815340876343529350e-02
1.873051501378703687e+00 -1.628188518595261383e-02
1.655320932922755839e+00 -1.439667252076586544e-02
1.478879463294454411e+00 -1.286671848627147889e-02
1.305840666642114734e+00 -1.127840200435108013e-02
1.165868141959836457e+00 -1.005266328198165318e-02
1.005586363670145200e+00 -8.653665763355994356e-03
8.971212702483052359e-01 -7.735133732096002683e-03
8.002319421514139108e-01 -6.952598806777010587e-03
7.136395959736976380e-01 -6.184298823436276162e-03
6.362003049177161751e-01 -5.501045901451309846e-03
1.519270106436735546e+01 -1.266660714852069491e-01
1.378180026172241490e+01 -1.155476985113553234e-01
1.248964267767588687e+01 -1.052335008510212333e-01
1.130729776640580297e+01 -9.570343817735295355e-02
1.022659739995011563e+01 -8.689853488433975370e-02
9.239882995300947144e+00 -7.877052299666788271e-02
8.340290802453290908e+00 -7.132718307534499647e-02
7.521170215908309586e+00 -6.446114185298587596e-02
6.776276898715166475e+00 -5.820559861992594120e-02
6.099910346872889910e+00 -5.248765518949415065e-02
5.486501137955556828e+00 -4.728763686565437552e-02
4.930852154936038012e+00 -4.259279587407887452e-02
4.428178400789620994e+00 -3.828925782227610847e-02
3.931141640484571376e+00 -3.404688227606860601e-02
3.487043026060669071e+00 -3.018164356812315374e-02
3.125082851950542029e+00 -2.710290736002487003e-02
2.799076369738366488e+00 -2.424727572718994237e-02
2.505776342825932534e+00 -2.172042737485008548e-02
2.242056439488394393e+00 -1.946875507815504919e-02
2.005232582370722216e+00 -1.738486416771665641e-02
1.792613824144127177e+00 -1.554043163394151078e-02
1.583986380984238274e+00 -1.377981851129186051e-02
1.414900445361323422e+00 -1.232533424429710193e-02
1.249149633097223377e+00 -1.080649402573853265e-02
1.077706794362181864e+00 -9.363194888000539451e-03
9.616404678513956750e-01 -8.296553133082855414e-03
8.579229700685068183e-01 -7.418007545102697255e-03
7.651161338041787552e-01 -6.668763096192792741e-03
6.822682297546851515e-01 -5.948776516859313399e-03
1.612057532449379949e+01 -1.339119714300932296e-01
1.463121145400054779e+01 -1.222899865244044537e-01
1.326689803597705364e+01 -1.115032775608052751e-01
1.201780934254689548e+01 -1.014640164883531398e-01
1.087554217220312403e+01 -9.219330341551720820e-02
9.831859663257692006e+00 -8.364677350673190015e-02
8.879693739155579024e+00 -7.583796366964232205e-02
8.011939574520479113e+00 -6.860354588385611518e-02
7.222300886624092975e+00 -6.198317938497928392e-02
6.504599331308356547e+00 -5.597612346647185683e-02
5.853318844142638255e+00 -5.044283635413843864e-02
5.262853688606811353e+00 -4.547280079336819825e-02
4.728497702089415000e+00 -4.090101714487610202e-02
4.245255831650533551e+00 -3.676942539385387454e-02
3.767571672766825142e+00 -3.264290597568645508e-02
3.341061005740336043e+00 -2.896237358441412779e-02
2.993462464499118347e+00 -2.603417917450907490e-02
2.680645340865329018e+00 -2.325316365037864361e-02
2.399264888433788379e+00 -2.084830412643469064e-02
2.146392211126990190e+00 -1.869929724909316984e-02
1.919222573291150313e+00 -1.670474059362614741e-02
1.715490749621202626e+00 -1.491356659396913045e-02
1.515529620941270972e+00 -1.318704089188595802e-02
1.353624885921827614e+00 -1.178873439512613357e-02
1.194902091179050663e+00 -1.035530456770403229e-02
1.030740056981155117e+00 -8.981790679971938043e-03
9.196547687349685418e-01 -7.954317246119347803e-03
8.202885973023245070e-01 -7.152285196336409349e-03
7.315338704735230291e-01 -6.403350995663882432e-03
6.522180266783565994e-01 -5.715837753885697446e-03
1.552825746433032172e+01 -1.293494978085101277e-01
1.408794294730476615e+01 -1.180470595793424171e-01
1.276894376322072411e+01 -1.075482054342259408e-01
1.156186718695438387e+01 -9.782985581105045625e-02
1.045838691706820356e+01 -8.885360912627862651e-02
9.450861342824852684e+00 -8.057421385038236739e-02
8.532055973453825715e+00 -7.295559644360871676e-02
7.695287983267454557e+00 -6.599741744505216445e-02
6.934276280832997408e+00 -5.961614986130000376e-02
6.243024420407645714e+00 -5.379052244320938619e-02
5.615934400980282959e+00 -4.844328787806712749e-02
5.047920914507052714e+00 -4.366029565056352146e-02
4.533942318008428174e+00 -3.921857094977105468e-02
4.025431510244475319e+00 -3.486252145170011529e-02
3.571237246062251014e+00 -3.100188739601134405e-02
3.200865699697037048e+00 -2.780454938181017854e-02
2.867174049011264270e+00 -2.492139005638634511e-02
2.566993455328087315e+00 -2.229175568125153425e-02
2.297058533642815092e+00 -1.995939786478672859e-02
2.054538080674306322e+00 -1.791121785103533259e-02
1.836836096253894102e+00 -1.601980563606869926e-02
1.623182827033188502e+00 -1.417383192042923935e-02
1.449990022261390177e+00 -1.265317776025427950e-02
1.280293441173850022e+00 -1.115593112452305594e-02
1.142884629449715028e+00 -9.996782315635166505e-03
9.857192522024629255e-01 -8.612509308426136156e-03
8.793550070835542964e-01 -7.631016354353533510e-03
7.842983950477565580e-01 -6.858972999302144144e-03
6.994186833096633915e-01 -6.077628674684593633e-03
3.226371911697126782e-01 -2.770412347783246087e-03
1.495527704781452449e+01 -1.248957655723803434e-01
1.356240450024506217e+01 -1.138889828659694348e-01
1.228743722363141089e+01 -1.037206923976297934e-01
1.112114841439180069e+01 -9.426410579788155331e-02
1.005549329946626358e+01 -8.557742358607330069e-02
9.083046547472825694e+00 -7.755539540066272441e-02
8.196716052879757797e+00 -7.020627350732314143e-02
7.389976169257327143e+00 -6.347720314908213146e-02
6.656635753800594912e+00 -5.727787703226713822e-02
5.991013863222848457e+00 -5.166303098576376096e-02
5.387527365479559016e+00 -4.652791589866558941e-02
4.840957185823957509e+00 -4.191011447174220611e-02
4.346809821328998957e+00 -3.767875227044404501e-02
3.858154333743940789e+00 -3.349087513183410941e-02
3.421848043768404235e+00 -2.976596683944473035e-02
3.066209129976606995e+00 -2.668635243851567168e-02
2.746016428350513738e+00 -2.386814260020664324e-02
2.457937243347120937e+00 -2.136982898546226431e-02
2.199091528715820143e+00 -1.914441054713864748e-02
1.966560192036343580e+00 -1.716377396848179152e-02
1.757899003344982169e+00 -1.529534712252303419e-02
1.553102730124267028e+00 -1.360303875319908776e-02
1.387264632161789635e+00 -1.214765551817412019e-02
1.224638603652530078e+00 -1.068211868086756458e-02
1.056478847365773799e+00 -9.252235982231475989e-03
9.426521094120040578e-01 -8.197678320077042904e-03
8.408911326683317089e-01 -7.310578541101065732e-03
7.499285587711541634e-01 -6.578366132891962613e-03
6.686877062666403138e-01 -5.883878066397604800e-03
1.587134278573095258e+01 -1.320720555729816836e-01
1.440073570045305118e+01 -1.205551339707308656e-01
1.305421027209009210e+01 -1.098896399704998028e-01
1.182196110639224074e+01 -9.998387642929679187e-02
1.069531264399359216e+01 -9.082715416579928425e-02
9.666392201982340282e+00 -8.241485450398973456e-02
8.728038250068648196e+00 -7.465708679176252804e-02
7.873299961529762747e+00 -6.751583191132824735e-02
7.095714197991259908e+00 -6.100245991141550056e-02
6.389237549758429502e+00 -5.504727840498237212e-02
5.748310327849487145e+00 -4.962494415743853166e-02
5.167533801215587808e+00 -4.468210420492610413e-02
4.642084851065466644e+00 -4.023746662899109483e-02
4.122053051086899345e+00 -3.575995938891340931e-02
3.697477444355194542e+00 -3.210306586127511380e-02
3.278348937493502646e+00 -2.849573934603685105e-02
2.936934157616231111e+00 -2.558135375894254188e-02
2.629653769211200309e+00 -2.290522627997168895e-02
2.353350504727945935e+00 -2.049474104297037413e-02
2.105072631736660593e+00 -1.838525284826484155e-02
1.882122450328004071e+00 -1.644143873840144682e-02
1.663377024367372670e+00 -1.453986436406879551e-02
1.485984084670761707e+00 -1.295779270790955139e-02
1.312139943266815267e+00 -1.152482459907902372e-02
1.171422870491141799e+00 -1.022328986975539790e-02
1.010390958495732683e+00 -8.825459088840092309e-03
9.014135943884017399e-01 -7.850682465996848200e-03
8.039917948728625419e-01 -7.060653872667087098e-03
7.170067722473744132e-01 -6.303604431491922899e-03
6.392382305034732815e-01 -5.635521682495090931e-03
1.528649177793025338e+01 -1.275303085481466758e-01
1.386446207591712465e+01 -1.163399855158011587e-01
1.256277375699480281e+01 -1.059557755721450972e-01
1.137204936234690322e+01 -9.635856632058112381e-02
1.028404594435533781e+01 -8.748658663361773280e-02
9.290891756904832377e+00 -7.931715899044082529e-02
8.385571039779335933e+00 -7.180989533361627208e-02
7.561422399563524799e+00 -6.494709453952965394e-02
6.812163970760567899e+00 -5.863787549676870159e-02
6.131787364958119824e+00 -5.290999222036271016e-02
5.514871814750917700e+00 -4.767554199682757371e-02
4.956172289215014182e+00 -4.290042016777357442e-02
4.450685393196375905e+00 -3.857078136713128214e-02
3.950957682826977901e+00 -3.432800755429567946e-02
3.504441520466905491e+00 -3.050124937158662369e-02
3.140593120023265516e+00 -2.735090595910467590e-02
2.812887823826761391e+00 -2.452657853275119759e-02
2.518065450098593505e+00 -2.192886007181313324e-02
2.253025112127662322e+00 -1.962365264838793200e-02
2.014993232883977914e+00 -1.763869835217097420e-02
1.801304003451493330e+00 -1.570547393496019364e-02
1.591631867743765305e+00 -1.393539300620607983e-02
1.421703415165894491e+00 -1.242333432725384323e-02
1.255182341264672985e+00 -1.102729268855100545e-02
1.082803596370615518e+00 -9.534345975691313826e-03
9.662511081637398247e-01 -8.449286247192350219e-03
8.620026310463910768e-01 -7.516382742303305900e-03
7.687325496124071122e-01 -6.761725436701647614e-03
6.854942238524472931e-01 -6.008972876862709624e-03
1.622205475808247144e+01 -1.348260977083693690e-01
1.472053127610435119e+01 -1.231253968151516665e-01
1.334576066793196425e+01 -1.122365065012853602e-01
1.208764912317812978e+01 -1.021703419995126649e-01
1.093735046830889424e+01 -9.285709000832634286e-02
9.886672861751181429e+00 -8.427448082003698160e-02
8.928383700587209759e+00 -7.633318283856679876e-02
8.055161851355173042e+00 -6.908144616103943647e-02
7.260786109739224337e+00 -6.244118361099244841e-02
6.538905612031236991e+00 -5.634222440927143249e-02
5.883829535684213852e+00 -5.080921633426424555e-02
5.290091850026512610e+00 -4.578685956741525981e-02
4.752600822775673528e+00 -4.117798401518495133e-02
4.266800598205732875e+00 -3.702261493796469433e-02
3.786503200557970850e+00 -3.288028987661749392e-02
3.357742781120229836e+00 -2.924774534553196970e-02
3.008384557303677376e+00 -2.618084337966140526e-02
2.693890926283410980e+00 -2.347158032237288763e-02
2.411006050062664663e+00 -2.100198179267226753e-02
2.156850526273886626e+00 -1.880363805713484299e-02
1.928582099971485775e+00 -1.689241007074666553e-02
1.723769150037137488e+00 -1.503809640729587664e-02
1.522858221449694627e+00 -1.335069030268031150e-02
1.360127582587458583e+00 -1.193239585804262322e-02
1.200637340695540622e+00 -1.054597925038723225e-02
1.035641932021676759e+00 -9.129447653209542615e-03
9.240251562008852115e-01 -8.086003616141795164e-03
8.242084047512903133e-01 -7.273689534501350147e-03
7.350014605068271312e-01 -6.477907124749337359e-03
6.553032412250971994e-01 -5.755209406491376863e-03
1.562497760230709609e+01 -1.302043450117326695e-01
1.417316871716527160e+01 -1.188211952216339101e-01
1.284414359887003165e+01 -1.082724006015682583e-01
1.162840037415586636e+01 -9.845474323241870662e-02
1.051743160425534285e+01 -8.943583828736456631e-02
9.503298204624154977e+00 -8.111147226403178645e-02
8.578595786929144040e+00 -7.346889934630589092e-02
7.736632353935362971e+00 -6.642437902002588934e-02
6.971096862028076657e+00 -5.999889556053067396e-02
6.275687444233726708e+00 -5.413607826713377064e-02
5.645086302924886112e+00 -4.882358207395276484e-02
5.073818405007749277e+00 -4.395278238067444609e-02
4.557073989664707447e+00 -3.954662655279890526e-02
4.045768207014970308e+00 -3.515225697420257256e-02
3.589165302164017746e+00 -3.123273892995015455e-02
3.216801135207524087e+00 -2.797922906957760886e-02
2.881387238290456843e+00 -2.511932187614893119e-02
2.579641306977549231e+00 -2.252741770454678993e-02
2.308307963466234902e+00 -2.013731263773925126e-02
2.064561478676745221e+00 -1.805595637337718135e-02
1.845767847978608156e+00 -1.616482542005006837e-02
1.631048107881066134e+00 -1.429080433405766071e-02
1.456972657395546378e+00 -1.272235193703584281e-02
1.286447128225958192e+00 -1.130853007192258661e-02
1.148365450529212461e+00 -1.006717091497460505e-02
9.903798576062124992e-01 -8.735594739616032653e-03
8.835797910432284796e-01 -7.741131211329610115e-03
7.880575044996269707e-01 -6.965040657092655060e-03
7.027058487506563367e-01 -6.232008578514616239e-03
3.241708855232606767e-01 -2.852657729348076487e-03
1.504738520335366125e+01 -1.257174195968023822e-01
1.364358467634674277e+01 -1.146593066942630107e-01
1.235920090978896013e+01 -1.043823018966101301e-01
1.118474785046752196e+01 -9.487323163308379603e-02
1.011190657947189031e+01 -8.612911815398077708e-02
9.133139078822813062e+00 -7.807556973353610430e-02
8.241141931343356930e+00 -7.065163682343281182e-02
7.429468738569684483e+00 -6.386173816513984747e-02
6.691881100067755384e+00 -5.769543272897470487e-02
6.022338617626322055e+00 -5.201430832148166289e-02
5.415393272433404626e+00 -4.686346256082674078e-02
4.865796774258904556e+00 -4.215859171987150489e-02
4.368919158696169980e+00 -3.791244762650804873e-02
3.877630447212612630e+00 -3.373495289128978364e-02
3.438948937306008702e+00 -2.991020396975912349e-02
3.081372722918856777e+00 -2.685958597144423934e-02
2.759544535229693452e+00 -2.411593918510519102e-02
2.469996527121833818e+00 -2.154920766387584743e-02
2.209867502379759596e+00 -1.927326989219032075e-02
1.976158658961835624e+00 -1.728547887000134176e-02
1.766409896246448508e+00 -1.543953556184015849e-02
1.560659058298325741e+00 -1.368028211308739556e-02
1.393929896896246801e+00 -1.218211317740124956e-02
1.230543098685393799e+00 -1.083286422096962388e-02
1.061531294048771779e+00 -9.342923623791519680e-03
9.471660645865482842e-01 -8.340824909277009744e-03
8.448770567811302312e-01 -7.399699540792221801e-03
7.535138359823865262e-01 -6.661484927494614600e-03
6.718349217613237556e-01 -5.881473486712263284e-03
1.597111745737873534e+01 -1.329222556562479063e-01
1.448851935959599224e+01 -1.213472751979634695e-01
1.313166019665928985e+01 -1.105794702706993093e-01
1.189044998634324912e+01 -1.006148462088687218e-01
1.075598388920340298e+01 -9.140794102813042110e-02
9.720352897514535684e+00 -8.289254609397735118e-02
8.775839298939848376e+00 -7.510460318786389700e-02
7.915745621701756995e+00 -6.797440158575729363e-02
7.133513369079791389e+00 -6.140675299033544060e-02
6.422921558348187787e+00 -5.541027773835600218e-02
5.778334780192588838e+00 -4.993693055258308089e-02
5.194278269302659012e+00 -4.497486886542270690e-02
4.665778830685858303e+00 -4.045487186872896712e-02
4.142946299194917081e+00 -3.598777661407774608e-02
3.715982306336338414e+00 -3.229996677815098055e-02
3.294728434429301078e+00 -2.871334859718745192e-02
2.951513959159402845e+00 -2.569684097749888943e-02
2.642670898283383529e+00 -2.305998738494011158e-02
2.364871207819997156e+00 -2.062153412121328980e-02
2.115367258410023155e+00 -1.850531911002021440e-02
1.891299454171647243e+00 -1.657472498758756976e-02
1.671446415003730479e+00 -1.467403929263880365e-02
1.493174763246551517e+00 -1.304246736561285626e-02
1.318442561306992999e+00 -1.157162412470537707e-02
1.177079516549577987e+00 -1.036977110083589504e-02
1.015210342421210887e+00 -8.949731884765048384e-03
9.057345116251981354e-01 -7.971336929410779981e-03
8.078332440048928698e-01 -7.150803446719199673e-03
7.204029059570368210e-01 -6.370662292504361904e-03
6.422838445277851971e-01 -5.618208622460600828e-03
1.538139362363389395e+01 -1.283342782661344161e-01
1.394807478400208467e+01 -1.170783402136824775e-01
1.263665764093139998e+01 -1.066278900059157014e-01
1.143748065499419830e+01 -9.695905983942554318e-02
1.034199787824102756e+01 -8.802935351564850075e-02
9.342361245321400887e+00 -7.981770947057816035e-02
8.431283524554647357e+00 -7.227645593050767425e-02
7.602027169312446375e+00 -6.531956101975507079e-02
6.848283971792413993e+00 -5.899592255332972157e-02
6.163843871182974610e+00 -5.320760726450976530e-02
5.543449205620346376e+00 -4.794797525482387412e-02
4.981597546205653870e+00 -4.315447972100325269e-02
4.473419695834032872e+00 -3.885139429679602963e-02
3.970912632035564105e+00 -3.450065861273270140e-02
3.522048576251065377e+00 -3.066093971333358828e-02
3.156249665980462193e+00 -2.752666781680831315e-02
2.826837350201172772e+00 -2.466184809248435014e-02
2.530520388001449739e+00 -2.212747112186569040e-02
2.264105923274958965e+00 -1.977834955255143232e-02
2.024770129965813847e+00 -1.771022320097386665e-02
1.810095657819523529e+00 -1.587128020136088780e-02
1.599293416743081897e+00 -1.403063929921711216e-02
1.428572629947021388e+00 -1.247361988183325054e-02
1.261235359297329106e+00 -1.107116392864767457e-02
1.087998451655113330e+00 -9.521667890832837336e-03
9.708720597921731699e-01 -8.563486930972211142e-03
8.660844641366391983e-01 -7.615560010096300049e-03
7.724300005657983581e-01 -6.835180380226764732e-03
6.887484348221064590e-01 -6.015732706604655193e-03
1.632499205129411379e+01 -1.356563746526068537e-01
1.481087843179650143e+01 -1.238733093641030403e-01
1.342553522949277678e+01 -1.129456677030975659e-01
1.215808054776810643e+01 -1.027971895450658923e-01
1.099972210162039943e+01 -9.339726187551490588e-02
9.942159705563074823e+00 -8.474297381162648746e-02
8.977484136089300293e+00 -7.680249434016137022e-02
8.098858266742340106e+00 -6.948193962148539737e-02
7.299607829007145554e+00 -6.278326765866490411e-02
6.573493281217883677e+00 -5.670599357025177256e-02
5.914523118756987330e+00 -5.112033797799168250e-02
5.317457728522724913e+00 -4.603417052819711724e-02
4.777033495562553966e+00 -4.139969412344813443e-02
4.288458362206027275e+00 -3.721333012653457728e-02
3.805599067699517946e+00 -3.311684665938421229e-02
3.374490881349297311e+00 -2.934749391969223090e-02
3.023328808637436804e+00 -2.632589669700708887e-02
2.707181651868242334e+00 -2.363936686761653264e-02
2.422868744494140802e+00 -2.115517725956855832e-02
2.167393746653352160e+00 -1.890679948386187956e-02
1.937969612471435843e+00 -1.692039389616980735e-02
1.732146777809288274e+00 -1.516260679855905603e-02
1.530260903955233287e+00 -1.341300438942703670e-02
1.366679610642431486e+00 -1.199371311219021852e-02
1.206393840129858175e+00 -1.058766237822210583e-02
1.040593975663191006e+00 -9.107784953431428271e-03
9.284076442099368220e-01 -8.189589964208361314e-03
8.281455930572162449e-01 -7.263840303372229822e-03
7.385084225798896895e-01 -6.533105769520022345e-03
6.584479235403436492e-01 -5.745257874545946220e-03
1.572292590245614186e+01 -1.310060450190157766e-01
1.425932328018385498e+01 -1.195395038846696206e-01
1.292019453674255125e+01 -1.088832646600316617e-01
1.169566627352424604e+01 -9.905966395117823953e-02
1.057705824439297793e+01 -8.994635590501877387e-02
9.556196055572504733e+00 -8.156745099533189991e-02
8.625561468726013814e+00 -7.385805149823872207e-02
7.778446136329347560e+00 -6.680967836798358539e-02
7.008168315929193426e+00 -6.035842700555300866e-02
6.308744732701812907e+00 -5.443658741525876643e-02
5.674526775551101743e+00 -4.907161954296072187e-02
5.100008787833132828e+00 -4.418362124680680347e-02
4.580301001077574874e+00 -3.971174991573513807e-02
4.066281324189318092e+00 -3.531107893818241639e-02
3.607173411405756980e+00 -3.140752010079266021e-02
3.232825664100352103e+00 -2.815259792305566458e-02
2.895731316083410167e+00 -2.520073413405808302e-02
2.592325049447960161e+00 -2.258946649193601872e-02
2.319593584535668551e+00 -2.026995801937888503e-02
2.074688291736360490e+00 -1.815095044827791035e-02
1.854785383076580363e+00 -1.620558169066007442e-02
1.638942350457670782e+00 -1.434818815841071987e-02
1.464020292228873199e+00 -1.279069976564609426e-02
1.292628060790336875e+00 -1.132646805818647226e-02
1.153874476549380468e+00 -1.005816021984759327e-02
9.951171792744307742e-01 -8.705064165671008367e-03
8.878052747258786681e-01 -7.831233616138558520e-03
7.918503334203584876e-01 -6.940244733991639096e-03
7.060697415969644508e-01 -6.204410430153599852e-03
3.257226504225618213e-01 -2.928258841316645680e-03
1.514051869288909558e+01 -1.264462576123862314e-01
1.372579937825852703e+01 -1.153162815548012948e-01
1.243174881025894507e+01 -1.049803400909446877e-01
1.124896500854727854e+01 -9.542197145763249566e-02
1.016880215723749181e+01 -8.658978980396006553e-02
9.183656323882487982e+00 -7.847847197914065154e-02
8.286121004963447945e+00 -7.103761565783128784e-02
7.469386298625527054e+00 -6.421732798654214425e-02
6.727356727254524493e+00 -5.794890952494256842e-02
6.053855028530722215e+00 -5.225470401799545139e-02
5.443462028241550676e+00 -4.708187462198110129e-02
4.890760393726053756e+00 -4.236241949428375814e-02
4.391185838611379566e+00 -3.807925612559204254e-02
3.897205098350098318e+00 -3.384294376456199044e-02
3.456227003946087173e+00 -3.004468743748520132e-02
3.096774954794420331e+00 -2.700244740793998274e-02
2.773256438904557974e+00 -2.417201537270839348e-02
2.482176704530735467e+00 -2.166490376559610659e-02
2.220678897898069160e+00 -1.940142271522823925e-02
1.985792838584111930e+00 -1.729403882239101062e-02
1.775009453846985386e+00 -1.552267486252579577e-02
1.568218380165925074e+00 -1.374106903771743146e-02
1.400672536425725534e+00 -1.221507003280240117e-02
1.236463322663025055e+00 -1.082251978720214294e-02
1.066597606448852709e+00 -9.286731018518850841e-03
9.516884234332118053e-01 -8.340718615554200063e-03
8.488671494580980470e-01 -7.475573700892202030e-03
7.571159980281151336e-01 -6.618158006520009212e-03
6.750558156428805301e-01 -5.877917153274812845e-03
1.607212673652566437e+01 -1.336962889816294131e-01
1.457735440412157857e+01 -1.220388590984488597e-01
1.320993041763873421e+01 -1.111922610321824240e-01
1.195965868306843305e+01 -1.011837957118953413e-01
1.081732389097691893e+01 -9.190414304043131866e-02
9.774765262357085760e+00 -8.334223280720499949e-02
8.824164399696625694e+00 -7.551661962857436627e-02
7.958687321351584743e+00 -6.828170537443760402e-02
7.171668784859348555e+00 -6.168513067106029535e-02
6.456845113413697490e+00 -5.566594167248564706e-02
5.808513347851924635e+00 -5.019739402584644239e-02
5.221152115285847550e+00 -4.518473056644782548e-02
4.689717675463693780e+00 -4.062614705664571030e-02
4.163959085756874678e+00 -3.611213215880848537e-02
3.734786201005870776e+00 -3.247865757632041606e-02
3.311206792714363356e+00 -2.881066362760555805e-02
2.966168428575052030e+00 -2.581013046030073560e-02
2.655753830824824302e+00 -2.309406490768902906e-02
2.376529989357147432e+00 -2.074732804653762336e-02
2.125744568781574362e+00 -1.853538142605717573e-02
1.900501306898867426e+00 -1.653950161198639371e-02
1.679569427605210219e+00 -1.462525594503672616e-02
1.500375085350756921e+00 -1.312661053197425320e-02
1.324822109111148949e+00 -1.160753416997872475e-02
1.182738385403202086e+00 -1.033146546766042402e-02
1.020079795461754646e+00 -8.913237561427879083e-03
9.100620785994730788e-01 -7.959893050490329802e-03
8.116757118048428810e-01 -7.047715805590415959e-03
7.238149337027948160e-01 -6.309595373693040361e-03
6.453623093088006746e-01 -5.599461250531510489e-03
1.547752152969757233e+01 -1.290724047329712965e-01
1.403271279657615267e+01 -1.177220462244512045e-01
1.271129636784887396e+01 -1.072129269032738308e-01
1.150354516643793623e+01 -9.746886333080728715e-02
1.040052076909866230e+01 -8.848208258681417027e-02
9.394282442688920653e+00 -8.019597188007343558e-02
8.477466637864788268e+00 -7.259613072401736866e-02
7.643035294383504485e+00 -6.564806964845312787e-02
6.884665568744723352e+00 -5.925549123012512770e-02
6.196322780615760806e+00 -5.344746330627599823e-02
5.572357894750372687e+00 -4.814542740921258501e-02
5.007298053200324617e+00 -4.335198552810848316e-02
4.496252586392280648e+00 -3.895121067874924431e-02
3.991034696244340374e+00 -3.460876360045271605e-02
3.539707009699691209e+00 -3.078089992214845180e-02
3.171975941419623801e+00 -2.755937916597178683e-02
2.840839515964487916e+00 -2.474573578964862214e-02
2.542987168615882254e+00 -2.210518120477504220e-02
2.275236952527574630e+00 -1.981201039782475026e-02
2.034716493280678939e+00 -1.775535440183148225e-02
1.818903506591428965e+00 -1.582227279023321054e-02
1.607057305601098829e+00 -1.398858039929393345e-02
1.435467452017145540e+00 -1.252271314590732917e-02
1.267314148919903571e+00 -1.107387166065304865e-02
1.093211465718879394e+00 -9.478111876615040107e-03
9.755451114793037837e-01 -8.502748147706266565e-03
8.702235350096914068e-01 -7.590724303273534840e-03
7.761274747727778811e-01 -6.713750623639454414e-03
6.920173619882299398e-01 -6.021525978192710654e-03
1.642912139136292637e+01 -1.364303738524664800e-01
1.490253072102532528e+01 -1.245566042472976004e-01
1.350618236267165173e+01 -1.135392853272619157e-01
1.222939732305392191e+01 -1.033179904387509646e-01
1.106283997564655408e+01 -9.387071340225815186e-02
9.998097560948334461e+00 -8.517547728362168113e-02
9.027121734908634565e+00 -7.714813346617326040e-02
8.142998397371012942e+00 -6.980051512319640494e-02
7.338837404354345395e+00 -6.307347303910042224e-02
6.608296223393490543e+00 -5.690501875037365376e-02
5.945508872750231433e+00 -5.133406311061801397e-02
5.345022124994200041e+00 -4.618745207874414699e-02
4.801577726331483831e+00 -4.158395731755223229e-02
4.310341817326881042e+00 -3.738715518221917555e-02
3.824749670649044031e+00 -3.316294759909636097e-02
3.391461949418673960e+00 -2.944682253226374793e-02
3.038407862072085575e+00 -2.643018150686989726e-02
2.720611975668137728e+00 -2.366773740071318605e-02
2.434824573015653915e+00 -2.118884062095670665e-02
2.177962244071500297e+00 -1.897685087977958943e-02
1.947459272659779472e+00 -1.690797354616773232e-02
1.740587919300245368e+00 -1.513594919665860010e-02
1.537687347304142582e+00 -1.337890693351771049e-02
1.373270671601445558e+00 -1.194152508818890901e-02
1.212200336126553424e+00 -1.056449598420681688e-02
1.045561537906321004e+00 -9.040130838457357751e-03
9.328847509532639526e-01 -8.108068748942700785e-03
8.321110901605126564e-01 -7.171525217344800786e-03
7.420155957117914314e-01 -6.396667470051417906e-03
6.616209880798541443e-01 -5.736809676087855671e-03
1.582205888495511559e+01 -1.317519968661988172e-01
1.434653517016903379e+01 -1.202194911439447150e-01
1.299709678833366766e+01 -1.095188943144275728e-01
1.176367018747264126e+01 -9.958682022799159039e-02
1.063728509592580451e+01 -9.044442226959741038e-02
9.609572472768917351e+00 -8.200361147529941497e-02
8.672987841364866668e+00 -7.425118658037901942e-02
7.820596625462342466e+00 -6.712446528651089261e-02
7.045592846669522125e+00 -6.061738308317557444e-02
6.342045978496906322e+00 -5.469269500318676286e-02
5.704127798607578015e+00 -4.929600175199294609e-02
5.126360629658814894e+00 -4.434149618756015598e-02
4.603788849698324803e+00 -3.988443292580992616e-02
4.086904933063962631e+00 -3.544001500640249491e-02
3.625358356098320911e+00 -3.146954361151247520e-02
3.248994410890916562e+00 -2.823118657745593216e-02
2.910164748395375867e+00 -2.532773154452733905e-02
2.605191718664534584e+00 -2.264213214170013311e-02
2.331051010822754233e+00 -2.026267856945010784e-02
2.084850178363521600e+00 -1.813767642054963866e-02
1.863840200136670289e+00 -1.619414023070797626e-02
1.646915416554499023e+00 -1.430688358922842761e-02
1.471106874326369329e+00 -1.283558740805233050e-02
1.298865543861959182e+00 -1.132715255065059289e-02
1.159448516570027454e+00 -1.009551650218832447e-02
9.998881220699784578e-01 -8.659595040458406556e-03
8.920397645983111357e-01 -7.770134276804783677e-03
7.956453340364939564e-01 -6.873321967382763249e-03
7.094340954794415843e-01 -6.216258568605877340e-03
3.272744153218629104e-01 -2.831960931152261319e-03
1.523488030726603348e+01 -1.272165061891601667e-01
1.380893291583166160e+01 -1.159760986582940162e-01
1.250508762379419991e+01 -1.056011402551101236e-01
1.131383841719648053e+01 -9.597465028724570801e-02
1.022632712526246479e+01 -8.707118692429101359e-02
9.234642849185513924e+00 -7.894253222354905009e-02
8.331451777410523007e+00 -7.142079563687851740e-02
7.509685080716489658e+00 -6.452320169026855290e-02
6.763092372471410485e+00 -5.829161199598438536e-02
6.085710124460928405e+00 -5.256250426177634660e-02
5.471804562431647589e+00 -4.731680491934834448e-02
4.916039997100723369e+00 -4.259481748334251194e-02
4.413537123867379286e+00 -3.830806290197200092e-02
3.916975994855105725e+00 -3.400243241858600524e-02
3.473565173149709029e+00 -3.021502084831335574e-02
3.112218257793487375e+00 -2.705543739575938175e-02
2.786992817457735416e+00 -2.429538214554810560e-02
2.494437313967185155e+00 -2.174491031862385224e-02
2.231611958525566486e+00 -1.942723231446214296e-02
1.995473763233569064e+00 -1.739386493010775317e-02
1.783637133993644763e+00 -1.551664781481281070e-02
1.575829166855969188e+00 -1.370988278961763653e-02
1.407423759962929788e+00 -1.231279258813388136e-02
1.242448744834802277e+00 -1.086628716442917045e-02
1.071688844620999115e+00 -9.321838031526506058e-03
9.562155499754528831e-01 -8.358525930214874208e-03
8.529550215970630456e-01 -7.441985187891543389e-03
7.607191782808360170e-01 -6.578817033583944478e-03
6.782766411496375936e-01 -5.957224150130803302e-03
1.617434276266293125e+01 -1.345205640620161236e-01
1.466723039762305802e+01 -1.227721117402902351e-01
1.328911030994219011e+01 -1.118741482162200485e-01
1.202965245590295851e+01 -1.017595397323598078e-01
1.087931940334540570e+01 -9.243101787712272588e-02
9.829654564863341548e+00 -8.385082621813448600e-02
8.872891323078919257e+00 -7.593676415940824043e-02
8.001995051218244726e+00 -6.871596483952639722e-02
7.210164786407347037e+00 -6.207417385983587249e-02
6.490991920509475932e+00 -5.598590825080317773e-02
5.838903127338270771e+00 -5.048992881896854218e-02
5.248216293894322426e+00 -4.542136999246782630e-02
4.713768960745950309e+00 -4.088534835656230937e-02
4.185204099367310526e+00 -3.637291469010722755e-02
3.753647718514936837e+00 -3.260311607361827957e-02
3.327817356292082973e+00 -2.894949158434534375e-02
2.980953876505270994e+00 -2.597576920960059654e-02
2.668899035367873651e+00 -2.326495527436178365e-02
2.388209897308348761e+00 -2.082981974925294383e-02
2.136188105428538098e+00 -1.859395924758256921e-02
1.909856960018367689e+00 -1.664075395144733877e-02
1.687699626055207736e+00 -1.469360258918250492e-02
1.507661106154155384e+00 -1.313456933435196670e-02
1.331210616170693140e+00 -1.159723295536767111e-02
1.188423859163525886e+00 -1.041695487436628334e-02
1.024958203413750768e+00 -8.982085485720697066e-03
9.143942397279382073e-01 -8.002545234497221785e-03
8.155695507702256375e-01 -7.081339747694825187e-03
7.272746247288882637e-01 -6.298229370573658371e-03
6.484405530898197378e-01 -5.704724446068796043e-03
1.557487031705126768e+01 -1.298999047411784069e-01
1.411829937793019596e+01 -1.184675367193697426e-01
1.278681723614425536e+01 -1.078823711044631373e-01
1.157030909916876915e+01 -9.806537741007995135e-02
1.045962788756668971e+01 -8.902101528584036028e-02
9.446672386104788544e+00 -8.072563936799934114e-02
8.524020589952264970e+00 -7.308407403628490451e-02
7.684413333489493070e+00 -6.604094923875541978e-02
6.921492126848757920e+00 -5.964916544737121351e-02
6.229012534931349876e+00 -5.379134859832226945e-02
5.601418369493868177e+00 -4.847523735431900904e-02
5.033170778005583657e+00 -4.359692342356281947e-02
4.519344836279498345e+00 -3.921195245577763916e-02
4.011219938114976458e+00 -3.489091129378544404e-02
3.557599264354036173e+00 -3.092454570092398325e-02
3.187890918166472964e+00 -2.773418163330790623e-02
2.855011067284225934e+00 -2.485501593851880894e-02
2.555567512068105618e+00 -2.226488038041335091e-02
2.286421065099742744e+00 -1.991184352074435587e-02
2.044680675955559135e+00 -1.781337204946155731e-02
1.827774150281317622e+00 -1.592705945920204133e-02
1.614873965808279577e+00 -1.406527661735927984e-02
1.442427383918926331e+00 -1.258685152602042993e-02
1.273401165006182501e+00 -1.110878342730276663e-02
1.098515209945672311e+00 -9.618392097986844247e-03
9.802192721564066957e-01 -8.606698256559193461e-03
8.744084592007407286e-01 -7.658542047629814976e-03
7.798280577569278726e-01 -6.774931649526628324e-03
6.953095721261927098e-01 -6.095590919701848222e-03
1.653487294143280906e+01 -1.373395036117482371e-01
1.499519861918070518e+01 -1.253789890275685825e-01
1.358771681018247435e+01 -1.142733571191202474e-01
1.230135058231712186e+01 -1.039926431787374927e-01
1.112658310929115579e+01 -9.451143585540137948e-02
1.005455920141728221e+01 -8.572823074507612828e-02
9.077265740248916970e+00 -7.767246714770977001e-02
8.187490701471730858e+00 -7.026620793906573903e-02
7.378373580611095939e+00 -6.349006204702470346e-02
6.643389096211341105e+00 -5.731707206111366637e-02
5.976807040462017717e+00 -5.164795036281841223e-02
5.372857765943468422e+00 -4.655530096754074282e-02
4.826313332915831644e+00 -4.183566924352635080e-02
4.332317883055307739e+00 -3.760088035359546860e-02
3.844222203206952404e+00 -3.341553880331286225e-02
3.408513728546089361e+00 -2.967434893473186105e-02
3.053549769917007328e+00 -2.661617545262209145e-02
2.734112505951725947e+00 -2.384755450044443933e-02
2.446856036638801246e+00 -2.137365729175760842e-02
2.188704797256364465e+00 -1.907314089900067136e-02
1.956977123125356766e+00 -1.711952283233281191e-02
1.749101077932331938e+00 -1.524139788499707764e-02
1.545142323390235939e+00 -1.346062005548265446e-02
1.379908605265644628e+00 -1.201956255359542050e-02
1.218035678961049584e+00 -1.063853698323006039e-02
1.050607860509160663e+00 -9.196660931120845955e-03
9.373620550478131142e-01 -8.242885346423669407e-03
8.361017920362905365e-01 -7.303188637756900629e-03
7.455706690648050694e-01 -6.483368669488427140e-03
6.647920793748638424e-01 -5.832090625099587387e-03
1.592253910802897465e+01 -1.326158797209911477e-01
1.443466661987791788e+01 -1.209861302199713717e-01
1.307489503276133291e+01 -1.102120845970080837e-01
1.183235958026232382e+01 -1.002244403655849353e-01
1.069813273745518956e+01 -9.098915919510817962e-02
9.663446891715853582e+00 -8.251460511090497052e-02
8.720859791601757394e+00 -7.471679069006510743e-02
7.863056711736849280e+00 -6.757912987869604815e-02
7.083395597510810937e+00 -6.105023594189172564e-02
6.375599168310591480e+00 -5.504212871638870103e-02
5.733994038805925619e+00 -4.959029519440431161e-02
5.152928600535798154e+00 -4.467647411292709203e-02
4.627391026265919471e+00 -4.017284250007715357e-02
4.107793475561198449e+00 -3.573415250143131827e-02
3.643598396064764433e+00 -3.169292141149507303e-02
3.265246622535266319e+00 -2.841278707306498647e-02
2.924656566820067916e+00 -2.550465621647167447e-02
2.618107276898347990e+00 -2.287353419785942074e-02
2.342549832893691342e+00 -2.043323946266793756e-02
2.095083953333022553e+00 -1.826015586992269304e-02
1.872932396018803569e+00 -1.636119106524700287e-02
1.654917975373554784e+00 -1.444375333580817308e-02
1.478301456062055319e+00 -1.288391636089898998e-02
1.305140407499931321e+00 -1.136920149325740780e-02
1.165081753965658828e+00 -1.018603334784265457e-02
1.004698784749674223e+00 -8.793240978681155992e-03
8.962742544707438253e-01 -7.887965583252734558e-03
7.994424018563441869e-01 -6.985364588351090052e-03
7.128440980906195490e-01 -6.199867581636898765e-03
3.288031228927870697e-01 -2.914715389240514834e-03
1.533056042683781328e+01 -1.280334298853273156e-01
1.389302075853090557e+01 -1.167346866907560121e-01
1.257925690570615984e+01 -1.062338332642718541e-01
1.137938758608519052e+01 -9.656190314995308221e-02
1.028441977318417599e+01 -8.763909905667556510e-02
9.286182250029295204e+00 -7.938473063013759545e-02
8.377142571296708695e+00 -7.186965978083936779e-02
7.550312517211067664e+00 -6.491775920466734406e-02
6.799216921100708078e+00 -5.862073105471738571e-02
6.117788674096221513e+00 -5.285291285970058345e-02
5.500315668872922004e+00 -4.763610651899680831e-02
4.941471318262522061e+00 -4.283180393147771603e-02
4.436223628599786473e+00 -3.850123749416509839e-02
3.936817376930066281e+00 -3.425899075924896536e-02
3.491090193099338101e+00 -3.036352912687472622e-02
3.127867658139433349e+00 -2.724053514433964762e-02
2.800903358664992293e+00 -2.439297476073922985e-02
2.506842348597023484e+00 -2.187691282997107980e-02
2.242574714826899740e+00 -1.954450604822112469e-02
2.005243462182214387e+00 -1.751351786128696811e-02
1.792357069930281099e+00 -1.564352569556323042e-02
1.583447037706181559e+00 -1.381137313167789954e-02
1.414260484557534614e+00 -1.232876206620911463e-02
1.248445897836713003e+00 -1.087837757738727151e-02
1.076873851927390602e+00 -9.443723615796074944e-03
9.608029090490900481e-01 -8.395271114606320251e-03
8.570428937360279331e-01 -7.542164233016083498e-03
7.643233576113100947e-01 -6.673273574624157684e-03
6.814946640972961989e-01 -5.965183982514733405e-03
1.627813689826030341e+01 -1.353761683852552633e-01
1.475825295778169455e+01 -1.235475895818252262e-01
1.336929023150232254e+01 -1.125657962577975846e-01
1.210041023492439294e+01 -1.024155447530094160e-01
1.094191846390231326e+01 -9.300037180594050712e-02
9.885070546117065149e+00 -8.436704662460542403e-02
8.922081979656617534e+00 -7.642156034553986010e-02
8.045662757922775299e+00 -6.909442250729536106e-02
7.248950256808230463e+00 -6.241468452333944622e-02
6.525519657791758910e+00 -5.632680430456401405e-02
5.869637423291682587e+00 -5.075378440314148171e-02
5.275550465099580144e+00 -4.573548797190117587e-02
4.738085604383218019e+00 -4.108893939566226478e-02
4.206537036078134228e+00 -3.653235025111671586e-02
3.772682846465606143e+00 -3.281422573014976252e-02
3.344578454146137414e+00 -2.909581286595802271e-02
2.995850048446121683e+00 -2.612947787720056037e-02
2.682164121238586052e+00 -2.340398170247059637e-02
2.400047181256314222e+00 -2.098173064097355600e-02
2.146710961798287354e+00 -1.874028009480686527e-02
1.919226686380137048e+00 -1.678608664983022650e-02
1.695974148566341544e+00 -1.485061922821461801e-02
1.514961350124667039e+00 -1.320054484071276485e-02
1.337674616810525130e+00 -1.165142342988054192e-02
1.194111828093587846e+00 -1.040105482805046139e-02
1.029894819521509408e+00 -8.963517912076704799e-03
9.187796849171233626e-01 -8.028373135015661952e-03
8.194633897356082830e-01 -7.204250812526890972e-03
7.307808227498973075e-01 -6.375296101329921798e-03
6.515141850162492476e-01 -5.698279423914148246e-03
1.567352184377669211e+01 -1.306846021847491157e-01
1.420502274128088160e+01 -1.191973207747517166e-01
1.286318436227841566e+01 -1.085207676159016255e-01
1.163782850351251952e+01 -9.866134805538218089e-02
1.051937169349808343e+01 -8.954634349798397397e-02
9.499629797256851305e+00 -8.114968351671227043e-02
8.570988037106239688e+00 -7.347471216786294335e-02
7.726156729695615510e+00 -6.643753145110668779e-02
6.958595501210074197e+00 -5.996776670353817090e-02
6.261937463379030788e+00 -5.407923179076313397e-02
5.630696013719412640e+00 -4.871493338291320307e-02
5.059246422726594972e+00 -4.388295005135704058e-02
4.542541364481778920e+00 -3.943864414103548377e-02
4.031691409433348028e+00 -3.502269723946754149e-02
3.575568710870587807e+00 -3.110934121409804354e-02
3.203849616841158987e+00 -2.793827527863232060e-02
2.869213468449093529e+00 -2.498299806177231228e-02
2.568191689756393448e+00 -2.242869515471258499e-02
2.297694814258482321e+00 -2.005385813607705667e-02
2.054767386028222731e+00 -1.791302693855331696e-02
1.836654665236161277e+00 -1.607486153715757468e-02
1.622762449415935837e+00 -1.418470480224287567e-02
1.449418493915475503e+00 -1.261963044863382774e-02
1.279583076617013093e+00 -1.113503991854402839e-02
1.103848743834246360e+00 -9.621139811398723291e-03
9.849086122389519860e-01 -8.564775025099689854e-03
8.785980924364101829e-01 -7.671228677214450738e-03
7.835286407410780862e-01 -6.879826253361593334e-03
6.986236341014662177e-01 -6.112546064144774513e-03
1.664191430282552631e+01 -1.381714862773918973e-01
1.508899276304525117e+01 -1.261348262540593623e-01
1.367026996671550876e+01 -1.149655362961321259e-01
1.237425201914789596e+01 -1.045943355680462317e-01
1.119092891580015170e+01 -9.501644866397704337e-02
1.011158178047854861e+01 -8.621175900451348573e-02
9.127854280503786555e+00 -7.809852943100238643e-02
8.232335289077282070e+00 -7.065833336014348820e-02
7.418214207623168299e+00 -6.384290198844898290e-02
6.678875514537738312e+00 -5.760021455030770593e-02
6.008299562614437761e+00 -5.193490617663798492e-02
5.400858933565266362e+00 -4.674957473191631435e-02
4.851246850627527252e+00 -4.208535991664448528e-02
4.354541629869570052e+00 -3.781251230462901597e-02
3.863744225081509942e+00 -3.361323242585897986e-02
3.425671589141482620e+00 -2.978508672837823848e-02
3.068844871508876082e+00 -2.673115404508515439e-02
2.747733610544032423e+00 -2.391348452376970343e-02
2.458928090563465840e+00 -2.142343958616947305e-02
2.199478186248160050e+00 -1.916810106750647252e-02
1.966605629197720084e+00 -1.713641833408274806e-02
1.757660741488593636e+00 -1.534641415618406314e-02
1.552644298434767700e+00 -1.354169886777466074e-02
1.386591565521117397e+00 -1.209714577793230723e-02
1.223946881152944588e+00 -1.063491899677601084e-02
1.055692946098415685e+00 -9.193734704437652588e-03
9.418534455833962316e-01 -8.179413315796475736e-03
8.401162732752218698e-01 -7.343108938817468311e-03
7.491257424178185964e-01 -6.570811231520977923e-03
6.679614479063036292e-01 -5.830268133860817825e-03
1.602430670905697951e+01 -1.333921614572716741e-01
1.452400933558070051e+01 -1.216878595062665797e-01
1.315355399090864452e+01 -1.108291119926578111e-01
1.190185114171205960e+01 -1.008006986517294284e-01
1.075960391325642362e+01 -9.151423471637537554e-02
9.717835304668010821e+00 -8.298863584793929327e-02
8.769170461821461870e+00 -7.512251887255014249e-02
7.905854297024649924e+00 -6.791395082738338473e-02
7.121492008521371098e+00 -6.132601340633644926e-02
6.409497925862442713e+00 -5.533639073417659371e-02
5.764135335730284027e+00 -4.988146497074874564e-02
5.179768019807546864e+00 -4.485464019409365205e-02
4.651230754652355692e+00 -4.032898485672183064e-02
4.128762370733110920e+00 -3.584002421896823054e-02
3.662068309796393528e+00 -3.185969222138443357e-02
3.281740130413694168e+00 -2.859373860824628022e-02
2.939266283843789740e+00 -2.562591931966464939e-02
2.631142100773556258e+00 -2.293066922346830364e-02
2.354170332723080961e+00 -2.054281704096936126e-02
2.105337017601093486e+00 -1.838251770648827513e-02
1.882120836874846548e+00 -1.640238278839614705e-02
1.663003633942022441e+00 -1.451359990051456945e-02
1.485509234452832228e+00 -1.293146274828689893e-02
1.311514800120789470e+00 -1.141060325915070964e-02
1.170729117226315230e+00 -1.015511668492596019e-02
1.009536008411179520e+00 -8.784787914135642681e-03
9.006131481023247343e-01 -7.804114915902342700e-03
8.032611616058761284e-01 -7.009304432247979652e-03
7.162541007017974026e-01 -6.182474037846069463e-03
3.303298001122030314e-01 -2.816183003349369274e-03
1.542734041754172125e+01 -1.287913840629073825e-01
1.397808438367548511e+01 -1.174238383839111693e-01
1.265427781981125577e+01 -1.068911755627918181e-01
1.144569764493354569e+01 -9.713076091225261721e-02
1.034310482879924642e+01 -8.814253843862025761e-02
9.338190895422085802e+00 -7.986208231108621325e-02
8.423221261838428120e+00 -7.227588158715077260e-02
7.591274507652201464e+00 -6.534048093726131656e-02
6.835642418381769225e+00 -5.897107700765812782e-02
6.150162847903843044e+00 -5.318365910417082593e-02
5.529141630197402790e+00 -4.786299052689918510e-02
4.967054842945235471e+00 -4.310975877521303068e-02
4.459036270116236267e+00 -3.873519577219797921e-02
3.956900520360901119e+00 -3.438988881545928383e-02
3.508736321220957244e+00 -3.055330495459120110e-02
3.143561136307702952e+00 -2.740897877601321253e-02
2.814866272043569317e+00 -2.453178959962036207e-02
2.519306771904973985e+00 -2.194375829601439426e-02
2.253675455024120033e+00 -1.970431169094556678e-02
2.015113075348496707e+00 -1.755700038950911215e-02
1.801109595732492297e+00 -1.575837544442863086e-02
1.591216422629875060e+00 -1.393883515837184006e-02
1.421104329555131551e+00 -1.238633120970588503e-02
1.254515492566528279e+00 -1.093224395419031304e-02
1.082069611462707304e+00 -9.412852650175565494e-03
9.654416673565744400e-01 -8.383860220141384212e-03
8.611842012816183223e-01 -7.487671403084355387e-03
7.679666041302461998e-01 -6.724269453453995439e-03
6.847126870449546931e-01 -6.015715779848659212e-03
1.638326164509921057e+01 -1.362285561935570044e-01
1.485034261909109254e+01 -1.243146270123454689e-01
1.345038094957699748e+01 -1.132628755975903512e-01
1.217195851063510226e+01 -1.030296651447692724e-01
1.100516216361066490e+01 -9.357528878618320833e-02
9.941039569296695078e+00 -8.486675763651509163e-02
8.971772463959315047e+00 -7.685731028984491009e-02
8.089677704955287041e+00 -6.954740592244673669e-02
7.288050431897710624e+00 -6.282314320717903577e-02
6.560340212918244873e+00 -5.665431835990485110e-02
5.900559169670480664e+00 -5.107077891465786751e-02
5.303031215964088219e+00 -4.596328988629684587e-02
4.762581976847559240e+00 -4.137626675458569436e-02
4.228101253852774022e+00 -3.676458557249692033e-02
3.791842913552962546e+00 -3.303174108489307509e-02
3.361428802762380652e+00 -2.932676904451378408e-02
3.010847026996031683e+00 -2.625729461222447297e-02
2.695498182356931949e+00 -2.356466123567012641e-02
2.411902938480483094e+00 -2.104181635850496668e-02
2.157286190983635166e+00 -1.884980976050581319e-02
1.928663986095367822e+00 -1.683071961136284322e-02
1.704268920949020938e+00 -1.488151192855697268e-02
1.522391512575556050e+00 -1.335224827816292210e-02
1.344152451572004026e+00 -1.179136120197965890e-02
1.199927054371051405e+00 -1.046958261102783061e-02
1.034836180733813782e+00 -9.029578373438566438e-03
9.232204027816914849e-01 -8.038704218708427052e-03
8.234073759951150429e-01 -7.216413819887280111e-03
7.342875970184187251e-01 -6.451052248653867116e-03
6.545878169426787574e-01 -5.777317895432517759e-03
1.577341635805506925e+01 -1.315417667403270818e-01
1.429273967773208653e+01 -1.199506641656812311e-01
1.294052111720367293e+01 -1.092253882257958469e-01
1.170605645826770491e+01 -9.929392474022359638e-02
1.057969540493015970e+01 -9.013366023948285455e-02
9.553112783052736035e+00 -8.169849248770136296e-02
8.618401214819018108e+00 -7.396863281305871007e-02
7.768261634381744329e+00 -6.684582827078940082e-02
6.995974737023502144e+00 -6.038218301489847728e-02
6.295256722182525522e+00 -5.446075456456589414e-02
5.660286020647105509e+00 -4.908116667917578058e-02
5.085597522967509221e+00 -4.413372520834502044e-02
4.565909223520980831e+00 -3.967788674963967921e-02
4.052259757855553701e+00 -3.528110629709051149e-02
3.593721974973006272e+00 -3.133196199008803084e-02
3.220031513344445706e+00 -2.807255876672581224e-02
2.883620330954592248e+00 -2.521442150522814479e-02
2.581006907007231455e+00 -2.257384966598690451e-02
2.309037924043253920e+00 -2.020766014008416531e-02
2.064872243538575791e+00 -1.809325344532099894e-02
1.845694394919626280e+00 -1.617142291103818019e-02
1.630689394510425050e+00 -1.427395490619772118e-02
1.456475150613500524e+00 -1.278088029404532075e-02
1.285804795639573506e+00 -1.128989062948602268e-02
1.109200533134538924e+00 -9.687782741148990087e-03
9.895979523214973872e-01 -8.650407099365226699e-03
8.827934249762560137e-01 -7.702870075201233811e-03
7.873192152990964310e-01 -6.919940399330292216e-03
7.019759485216505723e-01 -6.171339992903169917e-03
1.675052616933719207e+01 -1.390916589799071901e-01
1.518406985862511860e+01 -1.269669699526641826e-01
1.375383667248040709e+01 -1.157249708914715319e-01
1.244787381685349814e+01 -1.052988960565159476e-01
1.125607119584144478e+01 -9.568284323490007515e-02
1.016918179273118916e+01 -8.680381040823713368e-02
9.178903980124713868e+00 -7.861629096948442863e-02
8.277582852266487379e+00 -7.113518239724762882e-02
7.458393576261433289e+00 -6.427744707625268616e-02
6.714618434429253213e+00 -5.801672723665475540e-02
6.040062729235449623e+00 -5.229427853822012084e-02
5.429172203007585296e+00 -4.711330589082073084e-02
4.876343773445125152e+00 -4.236481314710228985e-02
4.376913652243659136e+00 -3.808648442643827042e-02
3.883383060706343315e+00 -3.386595663422217739e-02
3.442995646656238584e+00 -3.006648797253244979e-02
3.084247129321076031e+00 -2.691275605224789993e-02
2.761457678626530576e+00 -2.415014588321913805e-02
2.471174240744279604e+00 -2.159243204150188347e-02
2.210375001769343317e+00 -1.938439206265013190e-02
1.976258592823884719e+00 -1.728706618680254242e-02
1.766265689334574063e+00 -1.549790929706823528e-02
1.560205536058141940e+00 -1.368747159638368863e-02
1.393346172003230077e+00 -1.222711464243046720e-02
1.229913538877843049e+00 -1.080288483054510883e-02
1.060792056706004516e+00 -9.277638986346916847e-03
9.463448361189792379e-01 -8.286649334550410043e-03
8.441630440966338966e-01 -7.439731121867689326e-03
7.527255753979041897e-01 -6.634966468729418948e-03
6.711497198791901431e-01 -5.912071367573049768e-03
1.612749360313323876e+01 -1.343267026357029548e-01
1.461456715170927367e+01 -1.225429416516825021e-01
1.323317290772496868e+01 -1.116109416580744057e-01
1.197214631713956834e+01 -1.014720784095651251e-01
1.082167423263237005e+01 -9.215030101629827219e-02
9.772938711403767797e+00 -8.355124243730054079e-02
8.817904375092274094e+00 -7.565513888217982597e-02
7.949223595951100840e+00 -6.842410685654891356e-02
7.159879052091394414e+00 -6.181321069047029243e-02
6.443687489609005503e+00 -5.572965762425671071e-02
5.794462630283328863e+00 -5.021633833249718182e-02
5.206751021581248473e+00 -4.521865629488037303e-02
4.675308404573820908e+00 -4.069767726020090404e-02
4.149930627278028084e+00 -3.615814517481122370e-02
3.680643598404318428e+00 -3.209077566148244021e-02
3.298292832911612571e+00 -2.882077469741364459e-02
2.953912746141935219e+00 -2.580892548991240223e-02
2.644199174557789522e+00 -2.317493186480429346e-02
2.365832520591455879e+00 -2.073952584322373907e-02
2.115761579881570764e+00 -1.852254085722949625e-02
1.891394411446292612e+00 -1.655420246427696460e-02
1.671122348067176411e+00 -1.463198888108965638e-02
1.492756679448862922e+00 -1.314023505062782149e-02
1.317899574224876691e+00 -1.160267219318090320e-02
1.176392784684654913e+00 -1.033804176004887374e-02
1.014409910534304959e+00 -8.887911714961343676e-03
9.049552369451078215e-01 -7.932038136094049854e-03
8.071117320892851055e-01 -7.128117025331856191e-03
7.197073493386431098e-01 -6.379930343419085506e-03
3.319082578307527287e-01 -2.900769566193696618e-03
1.552549923324910708e+01 -1.296651771788926433e-01
1.406414497376008654e+01 -1.182032190680748079e-01
1.273017457984893852e+01 -1.076051545553636940e-01
1.151265230458692557e+01 -9.777233425465298167e-02
1.040240503950340312e+01 -8.873798367517192476e-02
9.390689278137067220e+00 -8.041549972286149428e-02
8.469808311314624305e+00 -7.277423794992615713e-02
7.632602757571546270e+00 -6.576694933421958766e-02
6.872381410904310428e+00 -5.937125221169373829e-02
6.182842108790753244e+00 -5.353155857146389002e-02
5.558177041164930721e+00 -4.825965224783243523e-02
4.992923388548178742e+00 -4.339102206218772156e-02
4.481995045680772449e+00 -3.903684148604337489e-02
3.977118730164532767e+00 -3.469086466787627693e-02
3.526516586961367938e+00 -3.080871052431426171e-02
3.159382252223745358e+00 -2.759534235075311939e-02
2.828978403021716659e+00 -2.476528951390529615e-02
2.531837797697016335e+00 -2.218149892624290964e-02
2.264795169909711969e+00 -1.986135961822854679e-02
2.025059462850826719e+00 -1.777164890255402904e-02
1.809954336591298674e+00 -1.590510349975492524e-02
1.598989638004726821e+00 -1.402054321921754332e-02
1.428038961105092319e+00 -1.259717731404550768e-02
1.260594974762180742e+00 -1.112648939636002449e-02
1.087328084812677176e+00 -9.552970687188492779e-03
9.701115915308878845e-01 -8.544049106861791726e-03
8.653290952060713748e-01 -7.595769456224084164e-03
7.716694184935753986e-01 -6.825737212885664082e-03
6.880159072908991202e-01 -6.049853772863643744e-03
1.648990418808114100e+01 -1.371410405986119019e-01
1.494373198868630048e+01 -1.251445192940274509e-01
1.353245785653017563e+01 -1.140080962133073056e-01
1.224431837022195957e+01 -1.037003795439599418e-01
1.106905846004151961e+01 -9.421745057478826679e-02
9.997574792424801515e+00 -8.545254713162235560e-02
9.021943754337304000e+00 -7.738351424566508596e-02
8.134266456670632195e+00 -6.998280525355313197e-02
7.327617547690046251e+00 -6.321740133557458841e-02
6.595417663937690023e+00 -5.706660339769047130e-02
5.931716308956531236e+00 -5.142284618472547919e-02
5.330769048798279286e+00 -4.631806309654010884e-02
4.787195881273325959e+00 -4.164123341747850982e-02
4.249796944748951866e+00 -3.705749018920823090e-02
3.811157243146729545e+00 -3.328822697218931925e-02
3.378440969581037123e+00 -2.950651637067739155e-02
3.026000505906658145e+00 -2.644911551411690057e-02
2.708984307759156440e+00 -2.370940464314484283e-02
2.423921263564730477e+00 -2.122963849442329951e-02
2.167908637112115677e+00 -1.898600766834784154e-02
1.938133342131001413e+00 -1.700350074175569978e-02
1.712625387062244764e+00 -1.501869866988491016e-02
1.529845683693553005e+00 -1.346268755164303256e-02
1.350707077086646279e+00 -1.186311996683682077e-02
1.205742280648514742e+00 -1.066491779198025687e-02
1.039843473490257519e+00 -9.209392362353208475e-03
9.276877961362761660e-01 -8.177998434251728885e-03
8.273561075480377891e-01 -7.344152032647720957e-03
7.377952517139991784e-01 -6.533357318190306622e-03
6.577467262540396264e-01 -5.791140352991395839e-03
1.587476236639428784e+01 -1.324037895946919841e-01
1.438158565467470495e+01 -1.207460429122318019e-01
1.301865920224084761e+01 -1.099338818989313987e-01
1.177498712045654727e+01 -9.994595980395314105e-02
1.064074473353486461e+01 -9.072484786894331743e-02
9.607182649800909857e+00 -8.222200426021447628e-02
8.666284592193235881e+00 -7.443037952313313887e-02
7.810796100602844128e+00 -6.729878394427990518e-02
7.033692481758024861e+00 -6.075314538051376084e-02
6.328811733825845387e+00 -5.482507104918886431e-02
5.690076398242227995e+00 -4.936260924443817977e-02
5.112088908678549259e+00 -4.444768310435680964e-02
4.589535477839887356e+00 -4.000211539148587625e-02
4.073033416114017591e+00 -3.552810959527392953e-02
3.611992035243801524e+00 -3.152627946044590790e-02
3.236260632119647429e+00 -2.829159392323859351e-02
2.898056791419740819e+00 -2.534445535953925091e-02
2.593884026237376794e+00 -2.274264947703593873e-02
2.320527966344656523e+00 -2.037977136114513602e-02
2.075052627582776754e+00 -1.818372490144185005e-02
1.854753092189743935e+00 -1.633744554274004640e-02
1.638693339866146070e+00 -1.437352307864996417e-02
1.463565671363917575e+00 -1.289310572123041412e-02
1.292053525937616465e+00 -1.136597987550493766e-02
1.114560508770417124e+00 -9.840965568857152485e-03
9.944035977338036014e-01 -8.823179295771451172e-03
8.870300300552290684e-01 -7.820637987869354102e-03
7.911198279942117662e-01 -7.029921457746906958e-03
7.053847786399609632e-01 -6.198516639308042538e-03
1.686076820534743348e+01 -1.399892778180719943e-01
1.528044499827680625e+01 -1.277901576644179249e-01
1.383847444853827113e+01 -1.164563501232245279e-01
1.252240427756309060e+01 -1.059722258961159763e-01
1.132188125166205950e+01 -9.627102671370206532e-02
1.022738100634605907e+01 -8.731632737427830193e-02
9.230457939014911517e+00 -7.909645647445492922e-02
8.323384173802795161e+00 -7.159281066115891212e-02
7.499038022078828192e+00 -6.468714193227410869e-02
6.750619148729142260e+00 -5.837118321827691053e-02
6.072164804424396323e+00 -5.262666393223675715e-02
5.457687899359080497e+00 -4.739303993639950446e-02
4.901792620311580251e+00 -4.264225388661550126e-02
4.399403888190004608e+00 -3.832250278928064219e-02
3.903230395315933521e+00 -3.406163594032713543e-02
3.460405203815899444e+00 -3.025460337385311657e-02
3.099765524003215589e+00 -2.713680441124323092e-02
2.775277583091261491e+00 -2.429937867524688266e-02
2.483474736667330873e+00 -2.180453907537636959e-02
2.221319878102470113e+00 -1.950612395171244864e-02
1.986035628734674541e+00 -1.748119132827225322e-02
1.774896863835344618e+00 -1.562604563246482517e-02
1.567840549603232825e+00 -1.375367281561817347e-02
1.400175354618139911e+00 -1.228507873431186094e-02
1.235900369739812321e+00 -1.088067850693869368e-02
1.065900312433144981e+00 -9.404981980065962172e-03
9.509431816427684758e-01 -8.438010178106282455e-03
8.482300599030508925e-01 -7.505378451004460390e-03
7.563306748350920872e-01 -6.724915693311100083e-03
6.743641073709903955e-01 -5.924910210410967541e-03
1.623224713987361767e+01 -1.351617807322982867e-01
1.470626990685289037e+01 -1.233025814888513705e-01
1.331373653751016839e+01 -1.122969315086254777e-01
1.204313265480295136e+01 -1.021221412130105810e-01
1.088443772831192646e+01 -9.272909284578005618e-02
9.828521765783367670e+00 -8.406435614822424518e-02
8.867111737087991941e+00 -7.611034023051287123e-02
7.992924309541519001e+00 -6.881878872830791971e-02
7.198731738219767529e+00 -6.215126589612931379e-02
6.478146000581603836e+00 -5.609423798979328718e-02
5.825085858978199305e+00 -5.054963684143001790e-02
5.233982359885456681e+00 -4.549224031514031985e-02
4.699521885184440251e+00 -4.092871355152225693e-02
4.171232128914626358e+00 -3.638963077311901939e-02
3.699386166090679051e+00 -3.232122588579534883e-02
3.315022506009867254e+00 -2.900791857524186168e-02
2.968816446536195475e+00 -2.596903369071566769e-02
2.657437662452597049e+00 -2.325798138538517565e-02
2.377568614600249042e+00 -2.085655620830072915e-02
2.126214685533695636e+00 -1.863510973253365566e-02
1.900717035473683314e+00 -1.670640799989290062e-02
1.679324757091922526e+00 -1.475037369686959567e-02
1.500031723576243259e+00 -1.320841707315848282e-02
1.324315607893013613e+00 -1.162280015549133939e-02
1.182092110099749682e+00 -1.043294152199419032e-02
1.019316083251863514e+00 -8.991714837051398290e-03
9.093531589769511259e-01 -8.061351698039087924e-03
8.109804819167300005e-01 -7.178103299922891992e-03
7.231654799159460412e-01 -6.366006254183128113e-03
3.335032910017090013e-01 -2.986690487048502835e-03
1.562501022044088295e+01 -1.304766365658774352e-01
1.415139529686942943e+01 -1.189423138121838558e-01
1.280691142446837105e+01 -1.082369024551718822e-01
1.158044523216015342e+01 -9.837805329297627521e-02
1.046228956689057732e+01 -8.928504468872981714e-02
9.443697436823168090e+00 -8.090293760962692649e-02
8.516883066105181754e+00 -7.320652062408347649e-02
7.674378696928741306e+00 -6.617766008410815026e-02
6.909435861410219815e+00 -5.973273250495585163e-02
6.215774727976534741e+00 -5.386210770633618333e-02
5.587383926628250563e+00 -4.849291609620932919e-02
5.018949809192549516e+00 -4.365651471732436006e-02
4.505185300576413532e+00 -3.927915070321506136e-02
3.997500492896975732e+00 -3.487204349032399509e-02
3.544447248631387382e+00 -3.099895271432572680e-02
3.175314694076579958e+00 -2.778089779496746570e-02
2.843158283765652605e+00 -2.486547935466993167e-02
2.544481593480455661e+00 -2.228679735832878039e-02
2.276074741097968257e+00 -1.999725544826816415e-02
2.035072513018130191e+00 -1.787551113556763369e-02
1.818856727028088427e+00 -1.598933512732989351e-02
1.606820282267144906e+00 -1.410155745209196003e-02
1.434986209406430957e+00 -1.263207643195159678e-02
1.266752168416767077e+00 -1.111729775929540080e-02
1.092595120108623696e+00 -9.667316326473128496e-03
9.748166538293979722e-01 -8.594554667257930242e-03
8.695255305297501236e-01 -7.704884613688271593e-03
7.753892281723305802e-01 -6.860349465180556362e-03
6.913274798772638396e-01 -6.070089086479223822e-03
1.659806748324006875e+01 -1.379662545867161305e-01
1.503835077397833686e+01 -1.258883889555489355e-01
1.361549837378732164e+01 -1.146882196086001088e-01
1.231746222622098585e+01 -1.043175094522191676e-01
1.113363676698374860e+01 -9.474367090142241099e-02
1.005472881165459498e+01 -8.592105063157276512e-02
9.072516914991050285e+00 -7.778802952952929006e-02
8.179168788420703606e+00 -7.039733784558491192e-02
7.367507953423557687e+00 -6.359721965557055268e-02
6.630839808313377048e+00 -5.735705483480953853e-02
5.963241274472429687e+00 -5.169546263513504630e-02
5.358800055281971453e+00 -4.654434191499826068e-02
4.812175653480873727e+00 -4.187129984527085402e-02
4.271680955439696170e+00 -3.726021753784120732e-02
3.830641080303020196e+00 -3.342058645989653271e-02
3.395507652607312910e+00 -2.965893782760608763e-02
3.041217987212093909e+00 -2.664045543999627938e-02
2.722512731140994013e+00 -2.381766516937830133e-02
2.435974195858964020e+00 -2.137079194800762735e-02
2.178662094627124013e+00 -1.912182767951401199e-02
1.947708072933985735e+00 -1.712104437255847905e-02
1.720988722745901311e+00 -1.515622843314201260e-02
1.537349181079747718e+00 -1.354737465245114438e-02
1.357278234754078161e+00 -1.189756006517755926e-02
1.211640814904006769e+00 -1.062902474370612700e-02
1.044854464191832033e+00 -9.167200444463473319e-03
9.321921629240347285e-01 -8.218787655342601334e-03
8.313931575424707843e-01 -7.301914172959747713e-03
7.413342108216431914e-01 -6.549665503428475644e-03
6.609119590808930633e-01 -5.794741209989592509e-03
1.597754979373841877e+01 -1.331876290748579550e-01
1.447152222785866549e+01 -1.214566255897786690e-01
1.309781211053926420e+01 -1.105632326830282008e-01
1.184478431572674673e+01 -1.005067244256719616e-01
1.070240169013488618e+01 -9.121852010019017298e-02
9.661767076312766989e+00 -8.269859572791914137e-02
8.714669578236300396e+00 -7.484463019446714604e-02
7.853715279627632384e+00 -6.764408779367392377e-02
7.071864310721269753e+00 -6.110025034251653775e-02
6.362613354722038039e+00 -5.507805501523285741e-02
5.720165622643215819e+00 -4.963859678545765042e-02
5.138815710410010063e+00 -4.468045458740193404e-02
4.613290001092331671e+00 -4.017491724174811901e-02
4.093968842993700008e+00 -3.567646955240787870e-02
3.630355739185397113e+00 -3.171928278579407706e-02
3.252623889075489050e+00 -2.843018292230514027e-02
2.912620010172553897e+00 -2.547286265513831055e-02
2.606887131684913594e+00 -2.279542340875353665e-02
2.332090923673299176e+00 -2.041696161795879608e-02
2.085291828170336537e+00 -1.827296788686138401e-02
1.863937964044837248e+00 -1.632577885254497471e-02
1.646735096445304691e+00 -1.447273107823033797e-02
1.470760116929570316e+00 -1.294184386990667422e-02
1.298315007407471633e+00 -1.137041172573667082e-02
1.119971903929574131e+00 -9.859368548371941904e-03
9.992092939549570563e-01 -8.758168757460037604e-03
8.913343484060923805e-01 -7.850299592543047433e-03
7.949256290141574199e-01 -6.972030285124732572e-03
7.087938716581915211e-01 -6.225194747385723489e-03
1.697264665663745120e+01 -1.408191421216483663e-01
1.537813362246657256e+01 -1.285265544383495384e-01
1.392412852901055764e+01 -1.171111608349058586e-01
1.259779208673317008e+01 -1.065413466605669712e-01
1.138835409731541404e+01 -9.680028343515881262e-02
1.028618977885362895e+01 -8.780352636979107950e-02
9.282559469803256746e+00 -7.955094266426598892e-02
8.369586193170231780e+00 -7.194967732148795092e-02
7.540043547414447822e+00 -6.500967419174362438e-02
6.787125570443080846e+00 -5.866837073466418112e-02
6.104491421620168445e+00 -5.289143906257702532e-02
5.486370231515114604e+00 -4.762176315730156512e-02
4.927356505193540848e+00 -4.284915145465803543e-02
4.422203523408207104e+00 -3.853352749124491078e-02
3.923221555309603481e+00 -3.419233421852491822e-02
3.478052738709775493e+00 -3.039629780644006671e-02
3.115445065515646927e+00 -2.721395259366595626e-02
2.789240238558954754e+00 -2.436804189367262549e-02
2.495890165970238606e+00 -2.182045480813624497e-02
2.232376760569649843e+00 -1.955867024697834772e-02
1.995829302847520914e+00 -1.749762859567608950e-02
1.783651233151932525e+00 -1.562268786366624237e-02
1.575562696857932599e+00 -1.381889998112299442e-02
1.407029149105601507e+00 -1.234214736845699878e-02
1.241903722278685951e+00 -1.085621872299028304e-02
1.071079211226785732e+00 -9.416357703230699566e-03
9.555479694681885405e-01 -8.363266472549903130e-03
8.523349424762606263e-01 -7.443005319235414946e-03
7.600181935577839942e-01 -6.651324128285387646e-03
6.775941530621693021e-01 -5.936988381573696065e-03
1.633839667285988995e+01 -1.359368818945265733e-01
1.479905603148308835e+01 -1.239776891580807450e-01
1.339529587582475578e+01 -1.129100153173389770e-01
1.211504793764759746e+01 -1.026664446487280530e-01
1.094790898083343933e+01 -9.320596028163559421e-02
9.884664531043473090e+00 -8.447401208399815675e-02
8.916861924744594603e+00 -7.650508630136675092e-02
8.037013495927574525e+00 -6.918384893149989723e-02
7.237918058179228176e+00 -6.247840050091014313e-02
6.512923757989163676e+00 -5.632407638024208851e-02
5.856052697957083275e+00 -5.075134541096292667e-02
5.261507846546324529e+00 -4.567669507576248289e-02
4.724016095866917730e+00 -4.109718990360899243e-02
4.192654516084658667e+00 -3.654657909368112106e-02
3.718317953156756506e+00 -3.241628408189450861e-02
3.331810654367861613e+00 -2.905867265621167594e-02
2.983769702567000248e+00 -2.609166505176156378e-02
2.670720677162722989e+00 -2.333876199338525553e-02
2.389418079207688450e+00 -2.087229521903610080e-02
2.136815684759600042e+00 -1.874058133412616692e-02
1.910073796758831488e+00 -1.673513365934075486e-02
1.687567440389865059e+00 -1.480240445525826849e-02
1.507384215900944735e+00 -1.321912457251825206e-02
1.330755754037264094e+00 -1.164132983611429646e-02
1.187837991579591135e+00 -1.041951846314224939e-02
1.024282402530702907e+00 -8.992142276063121858e-03
9.137574526957104037e-01 -7.977503787258918150e-03
8.148865072863646919e-01 -7.096857216875066335e-03
7.266646517869586042e-01 -6.320169163119868788e-03
3.350829727532536051e-01 -2.912635582339138506e-03
1.572582587143631905e+01 -1.311957141360853563e-01
1.423981814095376031e+01 -1.195845384832705943e-01
1.288461376419879834e+01 -1.088255353928502256e-01
1.164895443507617756e+01 -9.888993138862901822e-02
1.052278559119080370e+01 -8.971229132580643695e-02
9.497258565447374679e+00 -8.127964078828500694e-02
8.564377250018601728e+00 -7.354170678088715885e-02
7.716528055141674614e+00 -6.645510914797059243e-02
6.946870501513413565e+00 -5.998230822765616976e-02
6.248988788409377548e+00 -5.407294248866437170e-02
5.616945763451379747e+00 -4.871731298084816530e-02
5.045238453929865585e+00 -4.383331477348412913e-02
4.528499361426913339e+00 -3.937201195954058430e-02
4.018072551421597360e+00 -3.498031313870491460e-02
3.562436808706856972e+00 -3.104313786214760867e-02
3.191370544650130814e+00 -2.784244156648404619e-02
2.857424859185680344e+00 -2.496349820374505618e-02
2.557196887911981076e+00 -2.231255797700323895e-02
2.287376153691591085e+00 -1.996527767028792241e-02
2.045178635945715584e+00 -1.790312791013059374e-02
1.827883633470725133e+00 -1.594882905523127559e-02
1.614669215588185658e+00 -1.415735828391200858e-02
1.442073375200675356e+00 -1.264291657981274873e-02
1.272919830885790082e+00 -1.110596373598691025e-02
1.097930351003898686e+00 -9.607083037231458136e-03
9.795513718293539229e-01 -8.516887646308823195e-03
8.737301990155423859e-01 -7.607557147574345140e-03
7.791457268337050879e-01 -6.761608904724088730e-03
6.946788346089077804e-01 -6.089702771715376287e-03
1.670788309189420318e+01 -1.387603274300844569e-01
1.513415274335653571e+01 -1.266056772902291461e-01
1.369956916141199521e+01 -1.153154477942172351e-01
1.239148982265216858e+01 -1.048773379017875207e-01
1.119897053226674899e+01 -9.523331794347918156e-02
1.011252861125345071e+01 -8.636502050035113620e-02
9.123672156606895456e+00 -7.821796062916294701e-02
8.224509456102731875e+00 -7.069493493195874723e-02
7.407733444663334055e+00 -6.387064729216271330e-02
6.666651149796383180e+00 -5.764857077344548442e-02
5.995000790699771542e+00 -5.194005562328054409e-02
5.387007848724699954e+00 -4.674948553164288284e-02
4.837261037367344585e+00 -4.205076920394450191e-02
4.293772381867683841e+00 -3.736779513390309920e-02
3.850201205406466265e+00 -3.354090297524355002e-02
3.412803152346655100e+00 -2.978885887569802937e-02
3.056645810530449037e+00 -2.666839089239108479e-02
2.736234198928584771e+00 -2.393857823040513449e-02
2.448170296083321151e+00 -2.137073855820810150e-02
2.189494410145735426e+00 -1.915727939641791860e-02
1.957328913273490789e+00 -1.713473546104108888e-02
1.729519101343564680e+00 -1.513837378423615355e-02
1.544860804507927732e+00 -1.349196886139703011e-02
1.363929358672192560e+00 -1.196088278576265020e-02
1.217540184326963981e+00 -1.062071064692864629e-02
1.049984574185374830e+00 -9.152705834456218228e-03
9.367028662029033281e-01 -8.147979832602396388e-03
8.354474149034717412e-01 -7.259433112051127956e-03
7.449414252505009992e-01 -6.463174641624986998e-03
6.641161927610481630e-01 -5.827620312325754171e-03
1.608175400673535904e+01 -1.339567989529353575e-01
1.456274634866062456e+01 -1.221348565295336114e-01
1.317792361447364868e+01 -1.111857599004100472e-01
1.191532341691072716e+01 -1.010476669691603852e-01
1.076473116120844864e+01 -9.172982691398574862e-02
9.716871429297581741e+00 -8.312134652358563192e-02
8.763504052097866648e+00 -7.523402365072547060e-02
7.897019038164318161e+00 -6.800915132916253436e-02
7.110310249005248551e+00 -6.138509671782937938e-02
6.396825817427850502e+00 -5.537227719472368609e-02
5.750585605388470967e+00 -4.986263536023505250e-02
5.165842435295705748e+00 -4.491265241228906829e-02
4.637300285812715472e+00 -4.035720715769870737e-02
4.114993154449183344e+00 -3.589091011967075751e-02
3.648952166528739216e+00 -3.181496270732605408e-02
3.269141980990412755e+00 -2.851851628081599616e-02
2.927292894292541803e+00 -2.560068185093000021e-02
2.619960342972396994e+00 -2.291760187864143664e-02
2.343748103037812225e+00 -2.047902122760204141e-02
2.095676362444979901e+00 -1.836585765267882350e-02
1.873134340347754501e+00 -1.637829695967901039e-02
1.654862766563794052e+00 -1.450278001389504121e-02
1.478005568566123973e+00 -1.292971838100897067e-02
1.304674361439185359e+00 -1.144518922070804183e-02
1.125410166346524354e+00 -9.883973224809335101e-03
1.004082464515237305e+00 -8.762430219224171674e-03
8.956599680205854508e-01 -7.801423627322658268e-03
7.987325609491429113e-01 -6.952479261257811516e-03
7.122035212479620458e-01 -6.248712977297074013e-03
1.708622464790255790e+01 -1.416745135098632646e-01
1.547709480798900294e+01 -1.292940328095597002e-01
1.401090522347376499e+01 -1.178120444788471888e-01
1.267412676364411617e+01 -1.071836222464977034e-01
1.145569684805716726e+01 -9.737087432416592636e-02
1.034558203668215093e+01 -8.830833422408586320e-02
9.335120444304607190e+00 -7.998715264860603580e-02
8.416236779994230588e+00 -7.237408609314865959e-02
7.581406099676697430e+00 -6.538032130044234280e-02
6.823896190781693072e+00 -5.898719492235762751e-02
6.137079182270030131e+00 -5.316602933117209329e-02
5.515408869705577644e+00 -4.788460971253366560e-02
4.953083731702760062e+00 -4.305795989755068637e-02
4.445116568983080718e+00 -3.869352318672917429e-02
3.943432128857232044e+00 -3.441560441938052578e-02
3.495762925930374188e+00 -3.049828010341287463e-02
3.131195355502935040e+00 -2.734397555390742640e-02
2.803265697363992448e+00 -2.454838414949750761e-02
2.508330661937447026e+00 -2.193066653508703862e-02
2.243504791402078702e+00 -1.961235014940718863e-02
2.005764415646877019e+00 -1.760681081734120565e-02
1.792461778279648366e+00 -1.567660561964330859e-02
1.583316642493620252e+00 -1.389701109750649151e-02
1.413907700830215664e+00 -1.241027155454797228e-02
1.247955850633940544e+00 -1.094376949587258334e-02
1.076311535852829682e+00 -9.459285949977330743e-03
9.602136421219221729e-01 -8.385860192239389527e-03
8.564582342423517902e-01 -7.492415184700489811e-03
7.637245029969087495e-01 -6.657136876134939901e-03
6.808552088525063883e-01 -5.983880032902968993e-03
1.644617524059951208e+01 -1.367808682884667226e-01
1.489321425421765355e+01 -1.247591810669593654e-01
1.347789258424120717e+01 -1.136040085839630648e-01
1.218772484955480806e+01 -1.032865712403768094e-01
1.101202961517417123e+01 -9.376613572130804153e-02
9.941400419815657585e+00 -8.502002748968533197e-02
8.967152957201793839e+00 -7.695095285022024445e-02
8.081539256258466253e+00 -6.957194748927693351e-02
7.277433363102771224e+00 -6.282036470315598142e-02
6.548043860737730704e+00 -5.669507419824841576e-02
5.887232410004624938e+00 -5.106619063691268667e-02
5.289218196357232671e+00 -4.597675347370833165e-02
4.748658606295746765e+00 -4.131363475940965507e-02
4.214361673887466075e+00 -3.672043805203022843e-02
3.737341345278451854e+00 -3.260502968702667231e-02
3.348733961135638815e+00 -2.926228930744594406e-02
2.998911292500735293e+00 -2.620046571552201928e-02
2.684157228877160684e+00 -2.350290577047915719e-02
2.401383388512746908e+00 -2.104155850049443249e-02
2.147432040465403258e+00 -1.882615783766803871e-02
1.919525155157944862e+00 -1.685171231661785132e-02
1.695890981039089862e+00 -1.488813852158235064e-02
1.514770387395480533e+00 -1.325301038091268244e-02
1.337266604154216276e+00 -1.175972677739662957e-02
1.193620743595709799e+00 -1.047495363708368654e-02
1.029310399457485259e+00 -9.049654621752244166e-03
9.181748471612828366e-01 -8.021916852425115332e-03
8.188225998150145957e-01 -7.169426273055266342e-03
7.301730464332782944e-01 -6.429046992760339974e-03
3.366534787977981669e-01 -2.905164719533045569e-03
1.582815607451359163e+01 -1.320238461204183422e-01
1.432931447974956640e+01 -1.203319492757792541e-01
1.296323483841973534e+01 -1.095132476240551073e-01
1.171822959596793012e+01 -9.950762842907186212e-02
1.058396541086021081e+01 -9.027609904331396207e-02
9.551422714034806916e+00 -8.181263007444009028e-02
8.612345983052456688e+00 -7.402922514359938644e-02
7.759025304314283389e+00 -6.690331748008702950e-02
6.984624131604847186e+00 -6.037803618805694800e-02
6.282564576234395126e+00 -5.443551976561897959e-02
5.646777180927894157e+00 -4.901465240137296148e-02
5.071737067431925539e+00 -4.413545034217081220e-02
4.552091963122561147e+00 -3.965942664398731249e-02
4.038738206663940566e+00 -3.525730858397911616e-02
3.580696248758574729e+00 -3.126442477578597612e-02
3.207601485319055090e+00 -2.802198321056981536e-02
2.871866252288795884e+00 -2.514215595828515545e-02
2.570018170394844148e+00 -2.253437293467256547e-02
2.298827800364812379e+00 -2.012851364028191495e-02
2.055339953211833492e+00 -1.800259866812173662e-02
1.836943426246432143e+00 -1.610404703750797223e-02
1.622668164759423215e+00 -1.424800900974839378e-02
1.449167195947130837e+00 -1.268632633015020009e-02
1.279167892829539133e+00 -1.126347837648556706e-02
1.103274024367477901e+00 -9.719116816631198294e-03
9.843254507028836864e-01 -8.635427393848177369e-03
8.779857026332594794e-01 -7.671796609405344587e-03
7.829171372722385502e-01 -6.858923664653297954e-03
6.980385046536028426e-01 -6.109790231611085705e-03
1.681938733172540168e+01 -1.396455486679524238e-01
1.523142360936277839e+01 -1.274124656784236809e-01
1.378473602732175962e+01 -1.160444989004212474e-01
1.246638244564924491e+01 -1.055450483773515413e-01
1.126503295630847745e+01 -9.583097867731556196e-02
1.017095276189908226e+01 -8.691670364205196508e-02
9.175414239012448903e+00 -7.869336696006395959e-02
8.270319589666627280e+00 -7.116777649154769347e-02
7.448322880075394892e+00 -6.430354145560858437e-02
6.702721391365330739e+00 -5.798770075501470667e-02
6.027039281985672403e+00 -5.225673457153311857e-02
5.415456333371719388e+00 -4.706808835118546364e-02
4.862493047735796381e+00 -4.230707207477027443e-02
4.315976468507082942e+00 -3.761887270001207373e-02
3.870040281753745148e+00 -3.379406768259027305e-02
3.430199108533957819e+00 -2.995262138442178132e-02
3.072120114964618232e+00 -2.686197978242554907e-02
2.749997340438072424e+00 -2.404730982928435581e-02
2.460432768743125109e+00 -2.154802054744716852e-02
2.200448748572219504e+00 -1.931656066914955519e-02
1.967046853452517841e+00 -1.725647891169542966e-02
1.738060424741171284e+00 -1.528402923224572545e-02
1.552473694974489948e+00 -1.359488842896933516e-02
1.370596943757703912e+00 -1.204095523431354328e-02
1.223526289554466073e+00 -1.078675820579725469e-02
1.055115277039110344e+00 -9.308622238163187859e-03
9.412240566748615311e-01 -8.255262838901851821e-03
8.395100436140531253e-01 -7.395807011570400789e-03
7.485497325222610909e-01 -6.554727083357505570e-03
6.673275361341004519e-01 -5.839887142639450801e-03
1.618758500346062945e+01 -1.348063755172764222e-01
1.465517764867917627e+01 -1.229035040157887698e-01
1.325899274040782139e+01 -1.118766170797750870e-01
1.198668152203176440e+01 -1.016894974803529000e-01
1.082770557714319359e+01 -9.228995047195673318e-02
9.772560445477793678e+00 -8.363715023129536519e-02
8.812845610605302582e+00 -7.569083535346371461e-02
7.940694497580884637e+00 -6.841756502542199747e-02
7.149022021990747433e+00 -6.178540123716519394e-02
6.431336121820113938e+00 -5.569664617114151312e-02
5.781218119463495064e+00 -5.017906478043839685e-02
5.193049389377928371e+00 -4.513985559242381096e-02
4.661511498817131560e+00 -4.058020098432842115e-02
4.136335629392609015e+00 -3.606080456756795283e-02
3.667626829326585458e+00 -3.201905706598755230e-02
3.285810964937383449e+00 -2.874284940927713042e-02
2.942132270318805976e+00 -2.576641973612084358e-02
2.633103904555929020e+00 -2.305011906156340801e-02
2.355428793172826385e+00 -2.067789865908870386e-02
2.106125262261724806e+00 -1.848008118491250781e-02
1.882464074351382965e+00 -1.654365304926221081e-02
1.663024120398971517e+00 -1.462025063930212816e-02
1.485291111199083414e+00 -1.299973328552593392e-02
1.311079144400067564e+00 -1.152110400710230735e-02
1.130901226833228357e+00 -9.918077362775834516e-03
1.008958423329417542e+00 -8.904281510980180045e-03
9.000280171968771947e-01 -7.889158308468499289e-03
8.026211627120672931e-01 -7.070316712980085662e-03
7.156267868046145564e-01 -6.245621695782284898e-03
1.720163045377621103e+01 -1.425588272191357364e-01
1.557757731863601514e+01 -1.300894011010566009e-01
1.409872454845820577e+01 -1.185272808943313855e-01
1.275134541071546224e+01 -1.078421127472188878e-01
1.152369321736232344e+01 -9.792584213126828696e-02
1.040572067440825421e+01 -8.885098224973847492e-02
9.388295168057284812e+00 -8.046300453913303452e-02
8.463342147532950221e+00 -7.277822114960719180e-02
7.623122396687739943e+00 -6.575349380038184033e-02
6.860932793084925763e+00 -5.933464441131773570e-02
6.170070332919857847e+00 -5.349563931941868355e-02
5.544707173639180198e+00 -4.814915105676995793e-02
4.979131989650965373e+00 -4.334934218386599092e-02
4.468228465873874455e+00 -3.894712482961976835e-02
3.963743846073650268e+00 -3.456758628506213793e-02
3.513640869726891935e+00 -3.069402784128998779e-02
3.147169336073414758e+00 -2.755143214583425509e-02
2.817431340269662687e+00 -2.466601761473782850e-02
2.520946395306258303e+00 -2.210485820282004008e-02
2.254727862807921923e+00 -1.976062615814513576e-02
2.015717335736575855e+00 -1.764439735235562648e-02
1.801374055292841225e+00 -1.582580069397698797e-02
1.591101997376046961e+00 -1.397986205837685285e-02
1.420841425849749484e+00 -1.248509983405928121e-02
1.254047746201703228e+00 -1.101704234563417699e-02
1.081559653470382409e+00 -9.486341606217052816e-03
9.648859421317417251e-01 -8.504309637873163838e-03
8.606240670077506261e-01 -7.566317561829887656e-03
7.674349578643622216e-01 -6.758741228722748608e-03
6.841300181495894028e-01 -5.964380301807062877e-03
1.655558856173886184e+01 -1.376155256502525348e-01
1.498871392500142541e+01 -1.255115356403936622e-01
1.356154195892120562e+01 -1.142691329900845237e-01
1.226135501313869014e+01 -1.038896159628448918e-01
1.107691394078153024e+01 -9.432085376251149456e-02
9.998748849353859214e+00 -8.549218089676281773e-02
9.017903050691042921e+00 -7.741446832122257649e-02
8.126514336390259885e+00 -6.999198875117881857e-02
7.317286180827621500e+00 -6.320364305715914233e-02
6.583450800470769693e+00 -5.697579826230902977e-02
5.918656797240635647e+00 -5.134055675230821125e-02
5.317216238568207132e+00 -4.619526454318289427e-02
4.773463012549619577e+00 -4.158208415059830992e-02
4.236194176601556727e+00 -3.693053185166476904e-02
3.756592091468766270e+00 -3.281960933662295826e-02
3.365840817661423845e+00 -2.940441461659859881e-02
3.014121465610316353e+00 -2.636154779553706237e-02
2.697680621600746065e+00 -2.358388766376333032e-02
2.413432140364490941e+00 -2.112360369691610243e-02
2.158145253054859047e+00 -1.893447152978102593e-02
1.929021733913762304e+00 -1.688917872627256414e-02
1.704287975846281444e+00 -1.494860383215450457e-02
1.522233589662082887e+00 -1.333978674900216516e-02
1.343805724652098244e+00 -1.179673826361861237e-02
1.199451916765777781e+00 -1.048025665857633265e-02
1.034350507559636423e+00 -9.066843940488653747e-03
9.225944793772566932e-01 -8.120343448036132852e-03
8.228361213636063987e-01 -7.229630321548615769e-03
7.336836406896600771e-01 -6.438522706438886897e-03
3.382615944974410871e-01 -2.951469261412216927e-03
1.593199237005943836e+01 -1.328108302290524345e-01
1.442001452798223404e+01 -1.210444076015842751e-01
1.304288978548011002e+01 -1.101424976986221521e-01
1.178833807085244878e+01 -1.000685820681666421e-01
1.064585412276691301e+01 -9.077404245501313751e-02
9.606081835681075987e+00 -8.225062369087576819e-02
8.660790620384730687e+00 -7.441222392367348448e-02
7.801945707818869202e+00 -6.724230786150491024e-02
7.022667333105007792e+00 -6.068706063263574341e-02
6.316403663320898865e+00 -5.471206990219429356e-02
5.676815077533976073e+00 -4.927420095571204139e-02
5.098397770834486309e+00 -4.431551006137696841e-02
4.575870528391201120e+00 -3.984256993608365632e-02
4.059680390677841366e+00 -3.538399278134159165e-02
3.599045290861144775e+00 -3.143233375413989616e-02
3.223901230046299027e+00 -2.821078038278389960e-02
2.886404172691135361e+00 -2.527346455132335398e-02
2.582869425731069146e+00 -2.261153715920576762e-02
2.310326487350847113e+00 -2.024238139843098291e-02
2.065576500752598132e+00 -1.806065413957581509e-02
1.846052553592032464e+00 -1.617072542498732696e-02
1.630679746769881922e+00 -1.431252116564398109e-02
1.456309169995658515e+00 -1.274037596714299586e-02
1.285429887635968438e+00 -1.127247154510877501e-02
1.108688894511806744e+00 -9.679560777975170643e-03
9.891296372425792960e-01 -8.682133808219059251e-03
8.822525991022537317e-01 -7.747980936694314792e-03
7.867295276178798424e-01 -6.904662144760197531e-03
7.014370448042073214e-01 -6.097199096429538161e-03
1.693261550634378310e+01 -1.404683515423001128e-01
1.533004752282686134e+01 -1.281320243564742778e-01
1.387107785533624238e+01 -1.167044433250684909e-01
1.254214264970745418e+01 -1.061454378432254986e-01
1.133184641278446136e+01 -9.636731616089144747e-02
1.023002939235583852e+01 -8.735991094457072614e-02
9.227633199869963221e+00 -7.913000252398393053e-02
8.316489616969786169e+00 -7.154186977635242084e-02
7.489335137147678623e+00 -6.460828021911706187e-02
6.739057016780085618e+00 -5.830966424281917165e-02
6.059387985830815282e+00 -5.254252143651785140e-02
5.444208517260118008e+00 -4.731107497119943495e-02
4.888115710956358662e+00 -4.254485138138004718e-02
4.338469867728229623e+00 -3.780564007423117823e-02
3.890001344496556879e+00 -3.390921320914602743e-02
3.447757911209547110e+00 -3.011718430971256980e-02
3.087743997943463548e+00 -2.699590239801753430e-02
2.763936357395642140e+00 -2.415666947021662125e-02
2.472814258661361730e+00 -2.164766519508943415e-02
2.211443711470989726e+00 -1.933307863204958982e-02
1.976829550780182743e+00 -1.727381861696889245e-02
1.746675709466054327e+00 -1.526245831599603101e-02
1.560097638513742169e+00 -1.370009545450871953e-02
1.377351384820629354e+00 -1.209750978495496322e-02
1.229514029738709491e+00 -1.076863029476293580e-02
1.060271907150998949e+00 -9.283461372275801995e-03
9.457883483105343769e-01 -8.292303591606552809e-03
8.435749015621391012e-01 -7.351350616604569906e-03
7.521611025001343487e-01 -6.586863264227422153e-03
6.705769766038099933e-01 -5.814564071321939170e-03
1.629490035711842921e+01 -1.356114207786601189e-01
1.474888166229152375e+01 -1.236296294329374823e-01
1.334108725115265237e+01 -1.125291043684343850e-01
1.205895338802454830e+01 -1.022709152898950702e-01
1.089139788801579201e+01 -9.279819346470044583e-02
9.828854167790030516e+00 -8.411358951323609501e-02
8.862708640742061661e+00 -7.612728556978935746e-02
7.984846054514102676e+00 -6.880182318537891861e-02
7.188264004053733558e+00 -6.210099073940233971e-02
6.466106599174651137e+00 -5.601172768745668606e-02
5.812097536647190310e+00 -5.044634456009464835e-02
5.220532040630847526e+00 -4.540671715674307607e-02
4.685889757249705134e+00 -4.084300342237370818e-02
4.157778375812435812e+00 -3.627091106419658845e-02
3.686493264976217876e+00 -3.221321512244817303e-02
3.302587197645649564e+00 -2.888105163109321721e-02
2.957079359024151088e+00 -2.586470129234037102e-02
2.646387396784077417e+00 -2.314433412815049274e-02
2.367280196539868431e+00 -2.071487982069376149e-02
2.116666666374350303e+00 -1.854894705592559020e-02
1.891806978784207782e+00 -1.655698666176374720e-02
1.671241832919745374e+00 -1.463410073029631706e-02
1.492592955038364311e+00 -1.311174807989686636e-02
1.317553170184277533e+00 -1.158506147951321799e-02
1.136420406686477813e+00 -9.931679223498409564e-03
1.013904198944483914e+00 -8.900180623180875550e-03
9.044171267106791978e-01 -7.953976694478547341e-03
8.065338650939841703e-01 -7.051196365089507263e-03
7.190872764715924292e-01 -6.284114345895823635e-03
1.731885709243942273e+01 -1.434410154485379896e-01
1.567949967896308472e+01 -1.308828155850321473e-01
1.418785410039297901e+01 -1.192421856106483519e-01
1.282954413683302164e+01 -1.084827118213454317e-01
1.159250333335892691e+01 -9.854515124678912830e-02
1.046646621301107061e+01 -8.936711913657514883e-02
9.442092795597160304e+00 -8.094809973090406896e-02
8.510833224612394332e+00 -7.323564569635074295e-02
7.665389391666768582e+00 -6.615278617225880953e-02
6.898302410489801417e+00 -5.968233801570688168e-02
6.203318964649043643e+00 -5.378894926149251771e-02
5.574207100222937861e+00 -4.845597178511944908e-02
5.005349632519930481e+00 -4.356118514802483771e-02
4.491594615527114698e+00 -3.915483569812439058e-02
3.984288164905124496e+00 -3.480014336052868196e-02
3.531656882990616975e+00 -3.087419199077318793e-02
3.163197234250091583e+00 -2.766208555567148050e-02
2.831640980242709826e+00 -2.482700530371153777e-02
2.533612534152416718e+00 -2.221896027866596124e-02
2.266019173715517976e+00 -1.986658266235206971e-02
2.025808125262012815e+00 -1.776298700653617182e-02
1.810316949883807425e+00 -1.587450364649848483e-02
1.598955521208938357e+00 -1.403718791614268560e-02
1.427822931009397944e+00 -1.253566097729854646e-02
1.260223395894543685e+00 -1.109360890416993123e-02
1.086820048060673560e+00 -9.515690446205550199e-03
9.696210589813880620e-01 -8.532409142060106214e-03
8.648079013830708428e-01 -7.564138887044003987e-03
7.711466948054819248e-01 -6.762592174372935791e-03
6.874400237200597452e-01 -6.026647029716727770e-03
1.666677680940443551e+01 -1.385008496829125968e-01
1.508539490397194704e+01 -1.262931706725133052e-01
1.364630933657708134e+01 -1.149933788859175549e-01
1.233580904075809492e+01 -1.045357394252006272e-01
1.114258647793706558e+01 -9.488435805604322759e-02
1.005673663601157664e+01 -8.602850362103327264e-02
9.069167202190072885e+00 -7.785466912139268891e-02
8.171928316791749580e+00 -7.040568971319054181e-02
7.357643600551054597e+00 -6.357132463190900973e-02
6.619159261054020860e+00 -5.737410295733658822e-02
5.950488650956524239e+00 -5.166854285967700799e-02
5.345421670845067474e+00 -4.653446410614511808e-02
4.798619051859492224e+00 -4.180962442916364569e-02
4.258277886164281156e+00 -3.717750444285178313e-02
3.775943313541298085e+00 -3.302733286184611483e-02
3.383082478797725390e+00 -2.959039667838700080e-02
3.029437501845729130e+00 -2.653923500518411485e-02
2.711322106345457339e+00 -2.378645257678797462e-02
2.425524657507520221e+00 -2.125988279318783564e-02
2.168909120367097376e+00 -1.901935062867098070e-02
1.938675918316144831e+00 -1.700428535506638347e-02
1.712790574860191262e+00 -1.502740613426091325e-02
1.529739217010450236e+00 -1.347689032449506628e-02
1.350414614021355320e+00 -1.189495607256659676e-02
1.205347670978444974e+00 -1.060774706586609280e-02
1.039403477847160584e+00 -9.114246655385238594e-03
9.271127403557742896e-01 -8.175681302013394075e-03
8.268524714291637379e-01 -7.248114795736082874e-03
7.371949133034371160e-01 -6.528635314938355423e-03
3.399037841308453767e-01 -3.020327041913994145e-03
1.603738191629597409e+01 -1.336758250605070697e-01
1.451199986472502523e+01 -1.218339198208010093e-01
1.312355511691900034e+01 -1.108601087273050345e-01
1.185927721909118482e+01 -1.007138587278705727e-01
1.070843321936434833e+01 -9.138473438507979663e-02
9.661383696232780594e+00 -8.279232329632596477e-02
8.709653630880719533e+00 -7.492604314995907067e-02
7.845381342013436843e+00 -6.770460835351482798e-02
7.061216246525771290e+00 -6.110873739757503864e-02
6.350517385731365039e+00 -5.508746820846396192e-02
5.707156262663279023e+00 -4.961307071423125270e-02
5.125368840044730590e+00 -4.465659141691664946e-02
4.599779467049206261e+00 -4.012321299355692955e-02
4.080752464234091548e+00 -3.567207023779477709e-02
3.617584131565639627e+00 -3.163807315638803713e-02
3.240449326938941166e+00 -2.840197995529593691e-02
2.901088155521233780e+00 -2.542292793194744424e-02
2.595968371121335938e+00 -2.281585971382537464e-02
2.321953064469401085e+00 -2.036976702108273668e-02
2.075838385245066586e+00 -1.828156894845790748e-02
1.855233399105904013e+00 -1.628798105371327687e-02
1.638747572281740617e+00 -1.439511831826018745e-02
1.463471769793738941e+00 -1.291939859460789278e-02
1.291772990723254688e+00 -1.140861299868770051e-02
1.114107873041964458e+00 -9.802197808704614032e-03
9.939756012108179606e-01 -8.784786925358247650e-03
8.865710572714735616e-01 -7.832456527165463853e-03
7.905561974020496319e-01 -6.944717784430971992e-03
7.048469773391587978e-01 -6.247983185726892555e-03
1.704759110085428020e+01 -1.414197295863401371e-01
1.543001809018195658e+01 -1.289982147613601415e-01
1.395857435484621512e+01 -1.174820376022352453e-01
1.261895916641467075e+01 -1.068305088822931875e-01
1.139949443658384354e+01 -9.703316249006861682e-02
1.028970909934483480e+01 -8.797312442086091533e-02
9.280419163087891832e+00 -7.965808659703813022e-02
8.363281313570537279e+00 -7.205621757975347319e-02
7.530798388712344860e+00 -6.508359165896177023e-02
6.775836399503177176e+00 -5.869778158814100560e-02
6.092015539232972898e+00 -5.289716650022995709e-02
5.473179961205540067e+00 -4.762093212137716303e-02
4.913889509297597158e+00 -4.282879440592706616e-02
4.361120202784741551e+00 -3.807624420870109327e-02
3.910147564824768107e+00 -3.422190847156916793e-02
3.465503291487760151e+00 -3.036785645182893054e-02
3.103470903232067979e+00 -2.719258280357205945e-02
2.777936623985133302e+00 -2.438578662888803844e-02
2.485300213970385474e+00 -2.185602282150474543e-02
2.222541697836458496e+00 -1.952074069168186973e-02
1.986695049352650955e+00 -1.748943083820101926e-02
1.755309280105080916e+00 -1.543866947318218996e-02
1.567834680255589141e+00 -1.382387377505256941e-02
1.384119432517283421e+00 -1.218386428857979979e-02
1.235540476051486092e+00 -1.093703906705812898e-02
1.065432023204063272e+00 -9.444821454125494967e-03
9.504279821246340854e-01 -8.411714789945928805e-03
8.476872387149166910e-01 -7.458915328145346822e-03
7.557979207984334424e-01 -6.649404460126891701e-03
6.738365077142236537e-01 -5.988538576131996125e-03
1.640405660510116803e+01 -1.365138536765036492e-01
1.484390314670082134e+01 -1.244466430452719763e-01
1.342426991701816874e+01 -1.132680974410904540e-01
1.213197556661159027e+01 -1.029457355139966890e-01
1.095586120014069920e+01 -9.342889277082420951e-02
9.885768892232043470e+00 -8.466475776120517549e-02
8.913056331638534502e+00 -7.660785434934941351e-02
8.029498197720185360e+00 -6.926840485936573699e-02
7.227869897887416073e+00 -6.254898970504649269e-02
6.501162915345380711e+00 -5.639217149059167628e-02
5.843309582517862033e+00 -5.079687574247945814e-02
5.248223969476723205e+00 -4.571152363781104400e-02
4.710577171434668919e+00 -4.109536209902443088e-02
4.179389682648300131e+00 -3.655070070176317382e-02
3.705502249590188146e+00 -3.246366149921915689e-02
3.319418803004115848e+00 -2.912970032653078301e-02
2.972089290883277890e+00 -2.606287029694379087e-02
2.659732018094630668e+00 -2.339716388946845929e-02
2.379165885395239322e+00 -2.090599343831717194e-02
2.127268288027756693e+00 -1.869000519126938140e-02
1.901224871680461836e+00 -1.672832139066957047e-02
1.679474108812158528e+00 -1.477324308826274794e-02
1.499982125103802133e+00 -1.323867651320296060e-02
1.324054701025326963e+00 -1.167007700844037259e-02
1.141996502096137789e+00 -1.010440442217095183e-02
1.018853613903434097e+00 -9.049816819191289913e-03
9.088510700247292018e-01 -8.051142478952498169e-03
8.104915858481767099e-01 -7.139969826278457464e-03
7.225730382231597693e-01 -6.431367971011835508e-03
1.743811567201755963e+01 -1.443797526827653444e-01
1.578299375889013412e+01 -1.317365807327401384e-01
1.427814769358720426e+01 -1.200292106417223392e-01
1.290874027756539810e+01 -1.091653527482268626e-01
1.166218507969859353e+01 -9.916532364782680575e-02
1.052792618804164704e+01 -8.994132650672718998e-02
9.496414299912956380e+00 -8.146176926709422506e-02
8.558948651853437894e+00 -7.368875081888447143e-02
7.708021832647138361e+00 -6.657240016763739388e-02
6.936111742424241555e+00 -6.008116949160682146e-02
6.236836736889595834e+00 -5.417644654386529618e-02
5.604011947466196020e+00 -4.875836551000098384e-02
5.031810850293025439e+00 -4.389023651189055686e-02
4.515108261462223993e+00 -3.943238028891474928e-02
4.004992982373586585e+00 -3.503415746974605088e-02
3.549811589853016258e+00 -3.108205781183148025e-02
3.179376238123673204e+00 -2.789046684785589925e-02
2.846041839474852342e+00 -2.496903458658824085e-02
2.546423202217519055e+00 -2.238926161523248359e-02
2.277359153149419058e+00 -2.000912793644589460e-02
2.035922911371411903e+00 -1.794651437091589891e-02
1.819333441430047715e+00 -1.600700840491474375e-02
1.606859146162614271e+00 -1.414035534800631676e-02
1.434900940225527277e+00 -1.262956721643212696e-02
1.266459436383339243e+00 -1.117581165528774324e-02
1.092157705045626370e+00 -9.664087889696930736e-03
9.743639414900969742e-01 -8.662911509378057665e-03
8.690367576888828882e-01 -7.680665821460346508e-03
7.749005428619664126e-01 -6.831541345108811322e-03
6.907758633618737987e-01 -6.155824217277929000e-03
1.677962108624270954e+01 -1.393844147475069850e-01
1.518371235636424643e+01 -1.270967629566898405e-01
1.373214667775778608e+01 -1.157148141156563309e-01
1.241120436873747401e+01 -1.051988354112514817e-01
1.120897324649298632e+01 -9.550662421389451151e-02
1.011534740230061402e+01 -8.658223582336289914e-02
9.121014949423127405e+00 -7.837053654090636590e-02
8.217844060388133087e+00 -7.086647137334732560e-02
7.398343297474194280e+00 -6.400526776402090667e-02
6.655348650629086649e+00 -5.770317437996130838e-02
5.982549129932348997e+00 -5.200548747873541544e-02
5.373815395105880910e+00 -4.679474964424361338e-02
4.823906823043535574e+00 -4.210384584643996758e-02
4.280503551064366086e+00 -3.740705584660034694e-02
3.795497260845039911e+00 -3.323423202082946559e-02
3.400453816572247323e+00 -2.984377080688514067e-02
3.044909331091671501e+00 -2.670574773036277563e-02
2.725101442916303185e+00 -2.393662672409056433e-02
2.437774713777218771e+00 -2.147486244025428523e-02
2.179843070152978513e+00 -1.918221319023482446e-02
1.948371572915272631e+00 -1.719835640961725823e-02
1.721333390091314808e+00 -1.518473255438492799e-02
1.537315630046557580e+00 -1.358221988100015258e-02
1.357077731499275464e+00 -1.195166269891807798e-02
1.211319198460855784e+00 -1.072079344905050441e-02
1.044495570022739628e+00 -9.240498027699490038e-03
9.316497365349514226e-01 -8.283444856716164206e-03
8.308768083833197871e-01 -7.345146107303466773e-03
7.407832108178273867e-01 -6.553331430637359886e-03
3.415572899169369570e-01 -3.070212610416759788e-03
1.614446572367708299e+01 -1.345169205658792444e-01
1.460531667025114544e+01 -1.225804006244797240e-01
1.320525335348809115e+01 -1.115370703917782785e-01
1.193109464441844736e+01 -1.013390675621059361e-01
1.077170742308251405e+01 -9.195215810042968452e-02
9.717304156607502463e+00 -8.331149461827812297e-02
8.759125480276013676e+00 -7.536352276534048766e-02
7.889214626046150869e+00 -6.810542698531049655e-02
7.100072204532394515e+00 -6.146928989927033515e-02
6.384997037623241667e+00 -5.542201468325826802e-02
5.737814718516195178e+00 -4.991414754240685453e-02
5.152601822393852338e+00 -4.490944567949558403e-02
4.623978945142082964e+00 -4.039039923845603314e-02
4.101958164936276852e+00 -3.589509963777250123e-02
3.636274002309254794e+00 -3.188143021850971259e-02
3.257056885163015725e+00 -2.858360475599781500e-02
2.915824051570826470e+00 -2.559328311668989525e-02
2.609102744324399925e+00 -2.291235440515421162e-02
2.333636132055623147e+00 -2.053499273555715529e-02
2.086290988435152816e+00 -1.835112358761016929e-02
1.864482666872206096e+00 -1.644354509289014735e-02
1.646866649432110474e+00 -1.451560458741365731e-02
1.470722768907855915e+00 -1.299326156921575340e-02
1.298136422534401646e+00 -1.143630246261396859e-02
1.119554353719118378e+00 -9.931717003866462334e-03
9.988318035639314196e-01 -8.841588461793148043e-03
8.909022931823660230e-01 -7.922168452809720540e-03
7.944263834323422868e-01 -7.023006419659347244e-03
7.082582664605945322e-01 -6.292051026678180392e-03
1.716467649496706116e+01 -1.422892615515419512e-01
1.553166290336202593e+01 -1.297813649516995904e-01
1.404718254451760373e+01 -1.182051881030836277e-01
1.269674525467916126e+01 -1.074865056391036550e-01
1.146794079563151136e+01 -9.760070577982254969e-02
1.035005549756228760e+01 -8.849136884740217701e-02
9.333763333078740843e+00 -8.012922432273883455e-02
8.410525203765285340e+00 -7.245989014749264212e-02
7.572633896524391339e+00 -6.544698532734381791e-02
6.812994177364055659e+00 -5.906824328606204849e-02
6.124941271402092546e+00 -5.323644032168152462e-02
5.502452590325384030e+00 -4.792543608421660772e-02
4.939844502985411445e+00 -4.311160618787752280e-02
4.383899126892746523e+00 -3.834622819559743712e-02
3.930487255393545709e+00 -3.439161499481437761e-02
3.483336822772727714e+00 -3.056599742917875603e-02
3.119336183519986871e+00 -2.738889301317297409e-02
2.792034468886934739e+00 -2.449919673693961089e-02
2.497872034235261385e+00 -2.195282286233027000e-02
2.233665530491146356e+00 -1.968735920758999877e-02
1.996650430799064013e+00 -1.757960139510578515e-02
1.764056839494270612e+00 -1.556917767354898570e-02
1.575587741327056479e+00 -1.393032164655674289e-02
1.390984779052549136e+00 -1.225436173118259024e-02
1.241578233613398474e+00 -1.093767626117420240e-02
1.070667308800868467e+00 -9.436874472261377184e-03
9.550949181269979826e-01 -8.458013773674152858e-03
8.518135651359636240e-01 -7.567516256704474344e-03
7.595146273945830862e-01 -6.712161707465499720e-03
6.770956687532743157e-01 -6.012790065593930956e-03
1.651476450942138285e+01 -1.373311902741626289e-01
1.494029958797397128e+01 -1.251875305730646981e-01
1.350866950688425305e+01 -1.139361687050548938e-01
1.220610939265465511e+01 -1.035543113836422668e-01
1.102111878608702433e+01 -9.396556431602687276e-02
9.943333325844893267e+00 -8.516485572962945172e-02
8.963859765915524136e+00 -7.705294204826959592e-02
8.074576690683246127e+00 -6.965215203349293949e-02
7.267803100710745312e+00 -6.287831467672323760e-02
6.536650085664239107e+00 -5.671151886326469826e-02
5.874763327224700404e+00 -5.109466304028838918e-02
5.276102765778206027e+00 -4.597125678088948703e-02
4.735413176055690343e+00 -4.134621774309819170e-02
4.201262606315768089e+00 -3.676708008886714341e-02
3.724662296458400856e+00 -3.260916082212773209e-02
3.336548833798379299e+00 -2.923495527305585220e-02
2.987308368641427681e+00 -2.625057480010150116e-02
2.673268145638137305e+00 -2.346675818091979726e-02
2.391209352414997991e+00 -2.105194272588515811e-02
2.137917134567387301e+00 -1.883093698170145228e-02
1.910701741876284832e+00 -1.684722476599943841e-02
1.687869020124746156e+00 -1.491287160657503788e-02
1.507395938211914199e+00 -1.332989413009584220e-02
1.330593628078887258e+00 -1.171212215336808575e-02
1.147599682463598780e+00 -1.014437963151148051e-02
1.023876770349523957e+00 -9.018843535616532375e-03
9.132908787106125414e-01 -8.083665148634103584e-03
8.144640674456976592e-01 -7.229434552854911017e-03
7.261366858055176010e-01 -6.438702871283648668e-03
1.755939177237371496e+01 -1.452348969929184441e-01
1.588799847015161859e+01 -1.325150634126247284e-01
1.436970951555438525e+01 -1.207187181135860460e-01
1.298889666505461093e+01 -1.098102738387575356e-01
1.173273142690777071e+01 -9.972317722061535550e-02
1.059003059487511678e+01 -9.046018782583638285e-02
9.551305122769901956e+00 -8.193019865733651430e-02
8.607559039006911661e+00 -7.410267011861106090e-02
7.751034121307159630e+00 -6.695250526210144715e-02
6.974273914826917498e+00 -6.039876096140089218e-02
6.270747352881405057e+00 -5.443351031358866637e-02
5.634122630465686399e+00 -4.904747768309902778e-02
5.058594739789580963e+00 -4.408986328044239150e-02
4.538882553815338561e+00 -3.965426115796666373e-02
4.025799305275345574e+00 -3.520236905522317744e-02
3.568203200962595023e+00 -3.128437551125572841e-02
3.195681279651797269e+00 -2.803682059323153730e-02
2.860530098117910480e+00 -2.510991666690733440e-02
2.559329742329688795e+00 -2.245951302580839748e-02
2.288877377854090067e+00 -2.015136225322972444e-02
2.046114640071246882e+00 -1.797458048753414889e-02
1.828363560830205348e+00 -1.613286052362142634e-02
1.614882449406021214e+00 -1.424335451414459296e-02
1.442042691263852872e+00 -1.272336046806724942e-02
1.272724089502277778e+00 -1.119019850050883245e-02
1.097550038687854057e+00 -9.697985171181746841e-03
9.791263632986588750e-01 -8.620918723660046801e-03
8.732852737392694520e-01 -7.738537364503294061e-03
7.786689443853161974e-01 -6.900813820440557071e-03
6.941864665482242458e-01 -6.147723728106241868e-03
1.689442691250524931e+01 -1.401876025032751938e-01
1.528332199876852826e+01 -1.278153912778554335e-01
1.381922421277038993e+01 -1.163714809910051801e-01
1.248756788855453159e+01 -1.057879700105114618e-01
1.127613259050714056e+01 -9.602214623743852984e-02
1.017458287594627642e+01 -8.703095269920121946e-02
9.173398630214631311e+00 -7.877815092037952771e-02
8.264265973184063085e+00 -7.122053085386391424e-02
7.439393025213249189e+00 -6.430314239065200443e-02
6.691813907600471900e+00 -5.802812381820882798e-02
6.014828804611156876e+00 -5.225406846172504088e-02
5.402557591660637648e+00 -4.704894332377212995e-02
4.849357225387588066e+00 -4.229082118873704610e-02
4.302838051882162063e+00 -3.761798538584567447e-02
3.815219585475148278e+00 -3.336776453040000284e-02
3.417911972298687040e+00 -2.992234145428636707e-02
3.060462709780580326e+00 -2.687134834250164139e-02
2.738955088123304460e+00 -2.402106895163595712e-02
2.450065585851505912e+00 -2.152910056678572492e-02
2.190824262088533203e+00 -1.925944870121782879e-02
1.958156870686660334e+00 -1.719684954998062371e-02
1.729913824032460523e+00 -1.521715071038362566e-02
1.544948451462925920e+00 -1.360130044778999452e-02
1.363840865347927478e+00 -1.200758431766089929e-02
1.217311686038744067e+00 -1.074194601871758872e-02
1.049625867025893777e+00 -9.266783967881419767e-03
9.362465184199707524e-01 -8.230268058821630511e-03
8.349322146587403459e-01 -7.388265696191899899e-03
7.443982578485852653e-01 -6.532477674866894214e-03
3.432243909742059285e-01 -3.034752312182151593e-03
1.625320047652716582e+01 -1.352777000973262034e-01
1.469997119205751446e+01 -1.232634856461597289e-01
1.328798627800262722e+01 -1.121469995713273576e-01
1.200380824554965997e+01 -1.018915023369195011e-01
1.083576516136465706e+01 -9.242270706149736947e-02
9.773851549995534072e+00 -8.370906268924149796e-02
8.809156795134414963e+00 -7.575103134498771540e-02
7.933486011541064364e+00 -6.844706930866478745e-02
7.139278984437158471e+00 -6.178255208367659790e-02
6.419869043650170859e+00 -5.568474845300100395e-02
5.768709674635108087e+00 -5.016329076157591965e-02
5.180021160250118939e+00 -4.511997952006700091e-02
4.648376319737333340e+00 -4.053851901233111038e-02
4.123405691979716181e+00 -3.605677433925688624e-02
3.655047652196209640e+00 -3.196888361252279293e-02
3.273806624975776014e+00 -2.865567697898865895e-02
2.930759790941137144e+00 -2.570663249790229934e-02
2.622355321563504482e+00 -2.300709158008332894e-02
2.345387109811581272e+00 -2.060513669155400462e-02
2.096773634122705232e+00 -1.840211249006256516e-02
1.873826183617234298e+00 -1.648035794147135677e-02
1.655113057336095927e+00 -1.455914206697051828e-02
1.478006414189567241e+00 -1.301280093068702369e-02
1.304577502825172930e+00 -1.146268205014385096e-02
1.125026060882832635e+00 -9.908318841036897404e-03
1.003701153494894749e+00 -8.797701071253334615e-03
8.952467138337472097e-01 -7.856741492511431363e-03
7.983121390976223308e-01 -7.049554996011789081e-03
7.116700081591913474e-01 -6.292239432428977861e-03
1.728367880607397211e+01 -1.430884919100143815e-01
1.563465052340209027e+01 -1.305041826436605101e-01
1.413712838640625868e+01 -1.188369853448097979e-01
1.277552758203899508e+01 -1.080596821485959591e-01
1.153716525097523693e+01 -9.809032971258939415e-02
1.041112269572096416e+01 -8.894864009418934625e-02
9.387673373413491618e+00 -8.053498946612161480e-02
8.458238423072648615e+00 -7.282950892535730580e-02
7.614864638454779566e+00 -6.576523976379326786e-02
6.850464324928448256e+00 -5.930843254637937351e-02
6.158211978473778991e+00 -5.343822405566306388e-02
5.532023454138687235e+00 -4.810376006260551340e-02
4.966136297806322375e+00 -4.325639712906724499e-02
4.406967720934988897e+00 -3.844511510262705462e-02
3.950927486304493197e+00 -3.451977060672944270e-02
3.501327917180995009e+00 -3.061686804352909547e-02
3.135381914303415396e+00 -2.746628519916816114e-02
2.806275165565783603e+00 -2.461094982261320327e-02
2.510552540128936361e+00 -2.199384209641386603e-02
2.244948548679893019e+00 -1.967255281384807167e-02
2.006669862534856463e+00 -1.758561058627643170e-02
1.772857316882449963e+00 -1.553724198855949493e-02
1.583502051921680032e+00 -1.387673710420823936e-02
1.397860029524896852e+00 -1.231627918064828568e-02
1.247750671296188552e+00 -1.093651834509703873e-02
1.075915532052716062e+00 -9.427199337996792702e-03
9.598062146553183460e-01 -8.393242801557258478e-03
8.559903828965875761e-01 -7.524004494665016349e-03
7.632331444425222156e-01 -6.723935560838725616e-03
6.803547165943139019e-01 -5.995330943383966535e-03
1.662746800146333470e+01 -1.380974335330784064e-01
1.503810113901464263e+01 -1.258565398419237980e-01
1.359412360059351954e+01 -1.145420332932247237e-01
1.228107383624391602e+01 -1.040734047090127179e-01
1.108712000110240226e+01 -9.445054411220184243e-02
1.000156830034880961e+01 -8.555741338954370168e-02
9.015342963834068968e+00 -7.743744262584963123e-02
8.120116723900816069e+00 -6.999649301142474300e-02
7.308096537031566697e+00 -6.318288944974803645e-02
6.572456525578370901e+00 -5.695714535081472518e-02
5.906475730329660223e+00 -5.132718758561871653e-02
5.304318454158622131e+00 -4.615931433353577529e-02
4.760428441161031365e+00 -4.148911028727221562e-02
4.223269287341747891e+00 -3.685328169418515543e-02
3.744026316375964392e+00 -3.271728194906840803e-02
3.353763199546868634e+00 -2.935125789839833702e-02
3.002585519983977935e+00 -2.627290153029639835e-02
2.686857711390314929e+00 -2.353616342006163709e-02
2.403300637540064510e+00 -2.108846595587490769e-02
2.148689996513368339e+00 -1.883252301315473803e-02
1.920322146462885904e+00 -1.686163818389654553e-02
1.696286527796946997e+00 -1.486097536312919534e-02
1.514911911932356858e+00 -1.327565892450741254e-02
1.337143244655600194e+00 -1.176677344983585553e-02
1.153267237299982151e+00 -1.014522868588575710e-02
1.028903779419761300e+00 -8.998132551774213825e-03
9.177423348143094461e-01 -8.010690023713781804e-03
8.184446282826128849e-01 -7.184099304592496404e-03
7.297015010406319169e-01 -6.409022173578732447e-03
1.768279663988826655e+01 -1.460736499179241810e-01
1.599474575265355014e+01 -1.332681553487981285e-01
1.446261390815637782e+01 -1.213783750189206534e-01
1.307028336297186577e+01 -1.104062722254101209e-01
1.180419788659253300e+01 -1.002652973038023060e-01
1.065300199504875955e+01 -9.092407622856338301e-02
9.606864783912479666e+00 -8.234183798194406878e-02
8.656666763485226568e+00 -7.447746460942009095e-02
7.794462711868773042e+00 -6.726698973405054183e-02
7.012804960772831109e+00 -6.070405777228574107e-02
6.304953811837920696e+00 -5.472451603800985304e-02
5.664442041259211358e+00 -4.924164863509941648e-02
5.085557321792404828e+00 -4.430535249621267435e-02
4.562842878181379014e+00 -3.983843241970147497e-02
4.046867117903548916e+00 -3.537797822648058171e-02
3.586686598728789477e+00 -3.136243632351267546e-02
3.212113430941899495e+00 -2.815751816707307009e-02
2.875158035652538135e+00 -2.519788805988897734e-02
2.572340640415172075e+00 -2.258006210999079569e-02
2.300449713524128637e+00 -2.019768654919808573e-02
2.056396068947969447e+00 -1.805279415646067129e-02
1.837586800337542403e+00 -1.614653414505750131e-02
1.622962455617934729e+00 -1.424062195848345425e-02
1.449225339003059387e+00 -1.274157882114714500e-02
1.279004787869412629e+00 -1.125556186373046809e-02
1.102963032120113818e+00 -9.714968868852723316e-03
9.838907634276676806e-01 -8.616236236602290918e-03
8.775798200857750642e-01 -7.722003109727651297e-03
7.824814963146459190e-01 -6.880775263813134965e-03
6.975977583344296074e-01 -6.138832693817360651e-03
1.701118726878959109e+01 -1.410105359799201374e-01
1.538456937686613379e+01 -1.285671768768116840e-01
1.390754604917703574e+01 -1.170358357730527238e-01
1.256491328856649581e+01 -1.063929240681293908e-01
1.134420371151660056e+01 -9.655304340085915649e-02
1.023452852922339318e+01 -8.751695846043043570e-02
9.226286598575473619e+00 -7.922716303028659590e-02
8.311142692223191020e+00 -7.160881170334014445e-02
7.480816421364215429e+00 -6.466806159330783232e-02
6.728591333997237633e+00 -5.829869729786378574e-02
6.047534448006262942e+00 -5.253740372198253267e-02
5.431597386779135839e+00 -4.726773102495006318e-02
4.875159953642763000e+00 -4.250675891446433624e-02
4.325559036045032890e+00 -3.776598281011250141e-02
3.835042614338528999e+00 -3.357279560395348694e-02
3.435638438357698110e+00 -3.008918985818770028e-02
3.076194471770759442e+00 -2.697385353116528439e-02
2.752953844444111287e+00 -2.418483938936235450e-02
2.462538428467393459e+00 -2.163545006403433391e-02
2.201873588464056564e+00 -1.931251650792335794e-02
1.967965114675026772e+00 -1.727519297418238578e-02
1.738546939629788124e+00 -1.525591767237957815e-02
1.552643842244488814e+00 -1.362201541056350280e-02
1.370627888363983526e+00 -1.207115005250138269e-02
1.223323710086840377e+00 -1.075254071865645346e-02
1.054801054622824585e+00 -9.300230841320613479e-03
9.408533026548043798e-01 -8.243829553882430633e-03
8.390701001277465210e-01 -7.391419801727953758e-03
7.480556499258057546e-01 -6.601652865144174570e-03
3.449023371682618522e-01 -2.985229324803747534e-03
1.636368657187278330e+01 -1.360950288349081772e-01
1.479601825639069368e+01 -1.239913504642169845e-01
1.337191921941754735e+01 -1.128051384863039408e-01
1.207743428533352770e+01 -1.024866438422465248e-01
1.090058717899734830e+01 -9.296403782471195087e-02
9.831050380570362179e+00 -8.421374792312735780e-02
8.859714273648046756e+00 -7.618836467176139104e-02
7.978209991630770936e+00 -6.884059948937053253e-02
7.178880126309366894e+00 -6.211821938351103772e-02
6.455016726547896155e+00 -5.600162287212832185e-02
5.799870280023952773e+00 -5.045813901089395842e-02
5.207712021184573992e+00 -4.537103742016970059e-02
4.672959579657744555e+00 -4.081065873000126049e-02
4.144990095823338550e+00 -3.621836965948627141e-02
3.674113791063730705e+00 -3.215643593546081008e-02
3.290681970697152625e+00 -2.885529312833131840e-02
2.945770679907300682e+00 -2.581405425434070422e-02
2.635702187939815477e+00 -2.314023791670260718e-02
2.357263097726689516e+00 -2.073439511833675974e-02
2.107358183503156290e+00 -1.854939387965556449e-02
1.883219971192384712e+00 -1.658795175596797580e-02
1.663391316537411457e+00 -1.460065119067773670e-02
1.485371561718453748e+00 -1.304003372326357352e-02
1.311033068047260608e+00 -1.156157617541818394e-02
1.130609822584814239e+00 -9.970875629796562695e-03
1.008633070921892250e+00 -8.882176263044850098e-03
8.995941109874012742e-01 -7.889234414155696026e-03
8.022427899385320416e-01 -7.070755428686791542e-03
7.151608719020319249e-01 -6.277800687971984116e-03
1.740461127440645939e+01 -1.439758673327704019e-01
1.573948507536768737e+01 -1.312994112976611227e-01
1.422841277326735465e+01 -1.195642438023611087e-01
1.285537153917041842e+01 -1.087123083344620350e-01
1.160726722000865507e+01 -9.869944664923299693e-02
1.047286965872843467e+01 -8.948249853327686076e-02
9.442223913675681146e+00 -8.100754358365881702e-02
8.506437833449414399e+00 -7.324959593191943119e-02
7.657541013477533909e+00 -6.615536083842860071e-02
6.888251567118279794e+00 -5.969265822737985366e-02
6.191801373566454991e+00 -5.379948404225252251e-02
5.561822424353673355e+00 -4.841336030829520437e-02
4.992597029840540657e+00 -4.354059386054568576e-02
4.430202857057790489e+00 -3.870974332791027317e-02
3.971588158872217722e+00 -3.474863088323139337e-02
3.519447795172622850e+00 -3.083387291968658558e-02
3.151505631363229476e+00 -2.766034726631854887e-02
2.820595976835214458e+00 -2.476356696620973449e-02
2.523268688771248325e+00 -2.219547000176980145e-02
2.256284392317007281e+00 -1.982429240127649150e-02
2.016809112915933788e+00 -1.775894432903816350e-02
1.781797399792633518e+00 -1.567216926004565483e-02
1.591430875219507213e+00 -1.398983264173144121e-02
1.404840428517162065e+00 -1.237771528474623968e-02
1.253939264600376857e+00 -1.107055929449587799e-02
1.081285583017801866e+00 -9.557585136597842798e-03
9.645492802643991226e-01 -8.495814274853618134e-03
8.601810150960428336e-01 -7.611787511404633985e-03
7.669570760709109036e-01 -6.767923658289294944e-03
6.836926551697171117e-01 -6.003498417925346581e-03
1.674199150779876888e+01 -1.389551145371072938e-01
1.513752359991889485e+01 -1.266502582902584439e-01
1.368076670173894982e+01 -1.152520408369343274e-01
1.235708183579594355e+01 -1.047300315366639367e-01
1.115386211785072490e+01 -9.503950320302105570e-02
1.006041200552457227e+01 -8.612140213930129240e-02
9.067402687114757498e+00 -7.792759648872751854e-02
8.166155412565501592e+00 -7.041310675910017469e-02
7.348815425006720581e+00 -6.356324168321283996e-02
6.608577971051854405e+00 -5.731959085895258627e-02
5.938617569330340018e+00 -5.161562979142152868e-02
5.332829378013567379e+00 -4.644939091977313278e-02
4.785754757197893561e+00 -4.175965936733091327e-02
4.245506600220668503e+00 -3.711706886236097735e-02
3.763499993436135505e+00 -3.295957352488987357e-02
3.371103244703741009e+00 -2.953934729054525504e-02
3.018012122910206152e+00 -2.647340420297092031e-02
2.700625261951369538e+00 -2.373235483638029553e-02
2.415476408640624850e+00 -2.122389698136291358e-02
2.159506733238952148e+00 -1.896463482348626287e-02
1.929987209441356599e+00 -1.697537711542681724e-02
1.704832623428785165e+00 -1.498445849070760734e-02
1.522442741758333051e+00 -1.338248478500589367e-02
1.343829172717151188e+00 -1.184343669178609428e-02
1.158958332320036089e+00 -1.018929008773007509e-02
1.034008131591819257e+00 -9.143483058841328504e-03
9.222403148871657352e-01 -8.116873783567348302e-03
8.224276793224046811e-01 -7.278071438706304463e-03
7.332697703586472660e-01 -6.427516062479076038e-03
1.780846687091228020e+01 -1.469860141153111754e-01
1.610314189994181788e+01 -1.340773695633287743e-01
1.455697743353537810e+01 -1.221273184961215869e-01
1.315267609102182256e+01 -1.110599640175122110e-01
1.187651495328041662e+01 -1.008556295324475882e-01
1.071666922866017657e+01 -9.146101269420828239e-02
9.663060878832487433e+00 -8.283553870228678451e-02
8.706339710268661491e+00 -7.490867019741750954e-02
7.838369075540272846e+00 -6.769613860422679652e-02
7.051737934433842447e+00 -6.106071931167005723e-02
6.339448286640888774e+00 -5.502363485950224897e-02
5.694986313128388211e+00 -4.957499887587691473e-02
5.112727089726237573e+00 -4.458222501107261815e-02
4.586959022687224774e+00 -4.004433991284675476e-02
4.068083711134843128e+00 -3.556271804506489637e-02
3.605358248898729467e+00 -3.158015682223667964e-02
3.228711640372238456e+00 -2.829236375544695245e-02
2.889941448864114193e+00 -2.533894613591008982e-02
2.585502228410533565e+00 -2.269674590014791882e-02
2.312146887274990625e+00 -2.034765435947490791e-02
2.066805134718545212e+00 -1.818646315164046054e-02
1.846826990408729774e+00 -1.626664473736743124e-02
1.631102562530570621e+00 -1.432898108482785239e-02
1.456425687179895512e+00 -1.285111807455524037e-02
1.285357662433278980e+00 -1.132882694203067760e-02
1.108387728467519651e+00 -9.751262787197073276e-03
9.887769428984345410e-01 -8.750717915663645471e-03
8.818976302619635499e-01 -7.781073768036220889e-03
7.863085358971209082e-01 -6.960895939658201872e-03
7.010109795344841022e-01 -6.140395500632092954e-03
1.712987705422414209e+01 -1.418726192661864949e-01
1.548732741108359789e+01 -1.293373479151932459e-01
1.399704647659302559e+01 -1.177218156209831890e-01
1.264327339203074807e+01 -1.069975578284847462e-01
1.141304322178117836e+01 -9.712420699294696536e-02
1.029520554960187617e+01 -8.803316325773538620e-02
9.279860003053141071e+00 -7.967036878300162717e-02
8.358445798894091894e+00 -7.202896991089284551e-02
7.522741879632767414e+00 -6.502053487568787427e-02
6.765718687144832266e+00 -5.866282441203946041e-02
6.080533032589909403e+00 -5.282467694760454441e-02
5.460860890202285489e+00 -4.755335410550250858e-02
4.901148262290756286e+00 -4.275914816937895907e-02
4.348403551893255781e+00 -3.801504666544522348e-02
3.855158365034383472e+00 -3.372100267641528482e-02
3.453488461458858794e+00 -3.026980395385047914e-02
3.092002826575445340e+00 -2.713002435135863921e-02
2.767009427306423852e+00 -2.429970248345164271e-02
2.475072411853995291e+00 -2.171574502173291218e-02
2.213031868716686557e+00 -1.946766435746880713e-02
1.977912908209961573e+00 -1.741847891112790689e-02
1.747208176328495011e+00 -1.539712496741169750e-02
1.560412964741112907e+00 -1.374505852630574995e-02
1.377444805727914723e+00 -1.214241175186727036e-02
1.229393546161817063e+00 -1.079205314782075847e-02
1.060011984977698329e+00 -9.326890569119356683e-03
9.455258078195135640e-01 -8.360444002815627801e-03
8.432122804476485101e-01 -7.436614123233953669e-03
7.517271149933453245e-01 -6.629605052977038775e-03
3.465955844979112244e-01 -3.038293893025066292e-03
1.647613622505968323e+01 -1.368946537193931889e-01
1.489355106889450298e+01 -1.247286243566173847e-01
1.345704630032585136e+01 -1.134665954794060877e-01
1.215195559978264406e+01 -1.030555720080222754e-01
1.096618512789263811e+01 -9.350535263605937175e-02
9.888926255741456117e+00 -8.468248512408234341e-02
8.910816026212568630e+00 -7.659325209373653298e-02
8.023308633636434095e+00 -6.921538732047186060e-02
7.218976229414543866e+00 -6.248134503400991357e-02
6.490450675663253399e+00 -5.630778155574452798e-02
5.831440852171121847e+00 -5.069511073367050091e-02
5.235702332164522410e+00 -4.561169680530562098e-02
4.697869633408050305e+00 -4.098583470308932164e-02
4.166811039638163017e+00 -3.644238972675373223e-02
3.693277587778794224e+00 -3.234618656386681335e-02
3.307638858080138355e+00 -2.897322554171258974e-02
2.960884706843855518e+00 -2.598445628815733779e-02
2.649166274230680518e+00 -2.323361515555957477e-02
2.369201492577287294e+00 -2.079592367347278536e-02
2.117990017569660655e+00 -1.862592815736040935e-02
1.892737163719513838e+00 -1.662080339582096972e-02
1.671713649121029821e+00 -1.470558194653031302e-02
1.492785093563750998e+00 -1.313064286866958037e-02
1.317522777248001598e+00 -1.160408881466527820e-02
1.136217468990541546e+00 -9.964972145520058569e-03
1.013630943355363412e+00 -8.933571428431791306e-03
9.040452812757673318e-01 -7.986049500725558511e-03
8.061920646814041413e-01 -7.100224974897720309e-03
7.186771721335981633e-01 -6.285890230060596148e-03
1.752795925431648882e+01 -1.448191981968593445e-01
1.584586465446550463e+01 -1.320613082007268679e-01
1.432094245544199040e+01 -1.202355269923652686e-01
1.293623378564685567e+01 -1.093099875377932240e-01
1.167831204017797653e+01 -9.924371205206598823e-02
1.053535803261100590e+01 -8.996665112201752967e-02
9.497336930127428190e+00 -8.145826532199235137e-02
8.555169140012990781e+00 -7.365048017672601310e-02
7.700704545750220120e+00 -6.650704821005791467e-02
6.926494734573648948e+00 -5.998326068818977952e-02
6.225690958515079920e+00 -5.404513613300985370e-02
5.591892022796972839e+00 -4.864981573725178643e-02
5.019247284202412729e+00 -4.376455848709137619e-02
4.453649356786546498e+00 -3.888513334174811126e-02
3.992440322593070690e+00 -3.489441705550398731e-02
3.537788935441243954e+00 -3.097264197849104381e-02
3.167819666468616013e+00 -2.773937410909578863e-02
2.835128298322886931e+00 -2.489404881236720671e-02
2.536184694192495037e+00 -2.223833915230337063e-02
2.267746314462436796e+00 -1.993110555092496641e-02
2.026986729944625587e+00 -1.781469555160378887e-02
1.790776206534183235e+00 -1.575319162312937768e-02
1.599416245393624258e+00 -1.406817317107866318e-02
1.411837252928046293e+00 -1.243547306517959333e-02
1.260209169482023217e+00 -1.108735568521488669e-02
1.086661418973269067e+00 -9.560577342758025746e-03
9.693347640195889570e-01 -8.537386956960201292e-03
8.644266068836768957e-01 -7.575076304353045402e-03
7.707131959356017248e-01 -6.782104615708499547e-03
6.870539833493156667e-01 -5.998912818383809846e-03
1.685844350457568908e+01 -1.397500974795906625e-01
1.523835109990660719e+01 -1.273619126187382211e-01
1.376868976223288854e+01 -1.158945367265413334e-01
1.243405803335162751e+01 -1.053103690600714903e-01
1.122145538673006904e+01 -9.554108834526182925e-02
1.011997059557476852e+01 -8.656306117168574565e-02
9.120044213708199621e+00 -7.832284164189935727e-02
8.212662356655338058e+00 -7.079793144141970085e-02
7.390099219399575148e+00 -6.389353099370410904e-02
6.645021455263769639e+00 -5.759895554162326736e-02
5.970989015411247713e+00 -5.190485728494095841e-02
5.361560346961312007e+00 -4.668515650951472751e-02
4.811283510923917817e+00 -4.196018863631521129e-02
4.267931617829310298e+00 -3.727338654733160922e-02
3.783212580143175519e+00 -3.307289168906589472e-02
3.388608140404604452e+00 -2.965578052557491656e-02
3.033562318244833023e+00 -2.658306210929559793e-02
2.714466386015468302e+00 -2.382341357149341324e-02
2.427805871982456676e+00 -2.128110289455130769e-02
2.170487235580526697e+00 -1.908645286565348667e-02
1.939704322381601731e+00 -1.700539165374461564e-02
1.713394933537339515e+00 -1.507449875682345154e-02
1.530092501631828084e+00 -1.347152856496668799e-02
1.350535615171794213e+00 -1.190112639221299964e-02
1.164723540322218476e+00 -1.019961214668766575e-02
1.039120724406559448e+00 -9.128451296111604954e-03
9.268140407493562494e-01 -8.149525211253611304e-03
8.265035228072342699e-01 -7.229816507395284662e-03
7.368546120668373334e-01 -6.448464616184354514e-03
1.793658343505663666e+01 -1.478563966717391931e-01
1.621350051400291292e+01 -1.348684839163949711e-01
1.465263585418372116e+01 -1.228299457942468725e-01
1.323622858288807613e+01 -1.117099060630210722e-01
1.194975961467231684e+01 -1.014390774390619143e-01
1.078106350014160064e+01 -9.197758305653044864e-02
9.719829477533714623e+00 -8.331144506394523586e-02
8.756547458206663137e+00 -7.531546754706894276e-02
7.882798701798483521e+00 -6.804128223888687710e-02
7.091121020913949025e+00 -6.140268195816724062e-02
6.374262548627665836e+00 -5.534637334315117146e-02
5.725989923758955769e+00 -4.980237557507505297e-02
5.140203608419892767e+00 -4.482370270863900857e-02
4.611433301216106173e+00 -4.026787230139913798e-02
4.089490939620900711e+00 -3.578577650236526575e-02
3.624166690225710141e+00 -3.174832652076114287e-02
3.245391296977048867e+00 -2.844127086634529525e-02
2.904801789292871028e+00 -2.551876150808796151e-02
2.598720807680956923e+00 -2.280309632778536669e-02
2.323888058831262260e+00 -2.039350382473588755e-02
2.077282330455831438e+00 -1.828373807539634618e-02
1.856141654166001631e+00 -1.629479079226677646e-02
1.639256793712809746e+00 -1.445707401239088030e-02
1.463720755066195256e+00 -1.285826572501857536e-02
1.291737219873927867e+00 -1.139723539206092227e-02
1.113912946035448215e+00 -9.773700469210137506e-03
9.936714367635234302e-01 -8.752208304128416064e-03
8.862599396778007010e-01 -7.765296874473155871e-03
7.901840888445473832e-01 -6.933232404896034345e-03
7.044406015842739066e-01 -6.181203364118573532e-03
1.725085752875614276e+01 -1.427277130333962085e-01
1.559181515698520570e+01 -1.301122271815639275e-01
1.408791317474931759e+01 -1.184358136089809777e-01
1.272273610014706158e+01 -1.076422990916762329e-01
1.148281365128681308e+01 -9.770214549283344485e-02
1.035661070833382524e+01 -8.852097668897648819e-02
9.334001260462130745e+00 -8.013474922913869924e-02
8.406253524254289289e+00 -7.243649625044275286e-02
7.565201503216998802e+00 -6.540726275712356597e-02
6.803277569738142461e+00 -5.897307394421336807e-02
6.113805117024995184e+00 -5.314239762076929802e-02
5.490388658844647551e+00 -4.781595405532027693e-02
4.927352771195057102e+00 -4.298906098079455229e-02
4.371358990456893245e+00 -3.820804275983274989e-02
3.875403344608489231e+00 -3.394431950670321468e-02
3.471436949913780268e+00 -3.046139254146806863e-02
3.107997603090526528e+00 -2.725324637640023917e-02
2.781248742600840540e+00 -2.443711322674307906e-02
2.487745344989259699e+00 -2.187166758173796424e-02
2.224257639760849781e+00 -1.957604875021592278e-02
1.987910151369179257e+00 -1.750812707930347878e-02
1.756028269587723845e+00 -1.547318466628632913e-02
1.568230659006291550e+00 -1.380285903238010446e-02
1.384323590370468482e+00 -1.219117156866848101e-02
1.235501167765448383e+00 -1.090810189207732338e-02
1.065276174058914505e+00 -9.360899953269106663e-03
9.502053698956952621e-01 -8.386096559191839536e-03
8.473637529172742822e-01 -7.439171174366296206e-03
7.554448720846068666e-01 -6.695294828798153443e-03
3.482792248095832877e-01 -3.089299521399537472e-03
1.659042450290385418e+01 -1.377392391191907262e-01
1.499253351364481546e+01 -1.254918546576597460e-01
1.354342513501677381e+01 -1.141565742796571692e-01
1.222754970682690256e+01 -1.037054182677703690e-01
1.103259423826817631e+01 -9.404383315275616217e-02
9.947431417160032652e+00 -8.520724889402465918e-02
8.962483251465720002e+00 -7.706641471822424372e-02
8.069032439775106980e+00 -6.965409990247591054e-02
7.259480047502944622e+00 -6.284129639025487490e-02
6.526302195216119983e+00 -5.665345771076533976e-02
5.863240905521034385e+00 -5.104104056084775298e-02
5.263934349965136761e+00 -4.590622875813719223e-02
4.722949960046866735e+00 -4.127292290285705656e-02
4.188851041906822559e+00 -3.664847744253986461e-02
3.712589369825029184e+00 -3.256370352683047448e-02
3.324857680202768950e+00 -2.916690143685369760e-02
2.976178116240494997e+00 -2.613146681797266085e-02
2.662787527605563920e+00 -2.344005401490209181e-02
2.381366612779748593e+00 -2.093827439526914358e-02
2.128744642561547717e+00 -1.875041471333785056e-02
1.902283097652818222e+00 -1.674036712790534509e-02
1.680114234795057282e+00 -1.482487523826087235e-02
1.500267591026207992e+00 -1.323241628921262465e-02
1.324078812467899047e+00 -1.168700757664768025e-02
1.141890523607035357e+00 -1.007219598168742139e-02
1.018674449879403143e+00 -9.016861044715709581e-03
9.085132562855865457e-01 -8.034915492375612617e-03
8.101850996299672092e-01 -7.124412438340433501e-03
7.222380575826127247e-01 -6.407989012571363441e-03
1.765358528457446496e+01 -1.457492968280665602e-01
1.595411431588008355e+01 -1.328900000281097171e-01
1.441490729343543364e+01 -1.210050275089435690e-01
1.301829898692971099e+01 -1.100164309370281202e-01
1.175013582292275949e+01 -9.987089367301126008e-02
1.059864416072850091e+01 -9.054007985498326028e-02
9.553103453847786142e+00 -8.197478894789818338e-02
8.604467243231709972e+00 -7.412097516551086063e-02
7.744385678567866194e+00 -6.693900058794684249e-02
6.965194886168495358e+00 -6.038990025019188440e-02
6.259894120620336899e+00 -5.443418961213675883e-02
5.622278577115782383e+00 -4.898247380198975098e-02
5.046274641234722580e+00 -4.406532009258226634e-02
4.477378799721844160e+00 -3.915816792466745438e-02
4.013439307252084198e+00 -3.518493558356692447e-02
3.556305720975701856e+00 -3.118534035111055272e-02
3.184235148848698405e+00 -2.796800091558835494e-02
2.849719273927445506e+00 -2.503528869161394943e-02
2.549161089620493925e+00 -2.243093853119827036e-02
2.279307840159151777e+00 -2.009625755284332946e-02
2.037268001566836073e+00 -1.798572582785027893e-02
1.799804212183117924e+00 -1.589241795058594225e-02
1.607448685115088205e+00 -1.415751393580534125e-02
1.418929968618793946e+00 -1.250352226345138353e-02
1.266492621096332982e+00 -1.120345184673126812e-02
1.092063977879405012e+00 -9.671836567672563098e-03
9.741326681027491219e-01 -8.637743683724496968e-03
8.686835809088675475e-01 -7.662220016157362742e-03
7.745480118724979990e-01 -6.825806357544023269e-03
6.904586219084564158e-01 -6.145673935625260362e-03
1.697712339991579000e+01 -1.406639929604545647e-01
1.534090131820547676e+01 -1.281934070783137536e-01
1.385797866355377650e+01 -1.166445410555793372e-01
1.251202375813751644e+01 -1.059890719955063482e-01
1.128995256326917129e+01 -9.615643843219673359e-02
1.018027861299631098e+01 -8.712950654976896192e-02
9.173211737197037863e+00 -7.885387806491989116e-02
8.259625848857133690e+00 -7.123151120942042280e-02
7.431767538129275152e+00 -6.432222751190673493e-02
6.681945768001505748e+00 -5.800289167024073184e-02
6.003639378232906054e+00 -5.223324450830296728e-02
5.390550182326454554e+00 -4.700380573821734409e-02
4.837041540508854709e+00 -4.225631650643314058e-02
4.290496577652573862e+00 -3.755407563055749437e-02
3.803091583379691887e+00 -3.336710324061874233e-02
3.406204338227906803e+00 -2.993196518624435462e-02
3.049238519212658094e+00 -2.678595129394455848e-02
2.728397501502973110e+00 -2.400248116196735532e-02
2.440236169171269509e+00 -2.151992329614986488e-02
2.181509429456461202e+00 -1.924171021400163106e-02
1.949525907706784578e+00 -1.721714006102825767e-02
1.722023574528841916e+00 -1.521527705551473618e-02
1.537762464584341071e+00 -1.356028267083699695e-02
1.357295246565094482e+00 -1.197354408992375337e-02
1.170505352755979889e+00 -1.039234776081907063e-02
1.044307153602980653e+00 -9.265888264614087488e-03
9.314215132343751646e-01 -8.264475339725470271e-03
8.306016869219341459e-01 -7.332675371756037716e-03
7.404798491026731710e-01 -6.590594947892334035e-03
1.806711821593656708e+01 -1.488036266019944764e-01
1.632566097344300715e+01 -1.357188407040562650e-01
1.474990241392609391e+01 -1.236172857172960216e-01
1.332088414347566996e+01 -1.124224476299122977e-01
1.202397928021524542e+01 -1.020905641067063052e-01
1.084630741759446337e+01 -9.256663736750714300e-02
9.777270910822190686e+00 -8.381049192615086518e-02
8.807259527954299116e+00 -7.582028282885708292e-02
7.927683870158064749e+00 -6.849621092961961921e-02
7.130858920208129170e+00 -6.179123750717949864e-02
6.409526902086469136e+00 -5.568894823907855063e-02
5.757265701627470200e+00 -5.016692839536187470e-02
5.167918991992920041e+00 -4.510052899333309023e-02
4.636062104854870469e+00 -4.054035417947050163e-02
4.111147159924020578e+00 -3.603028802687424648e-02
3.643078617054355206e+00 -3.199944075441684549e-02
3.262296272572410949e+00 -2.867061389403479169e-02
2.919841219277147459e+00 -2.566371453079339948e-02
2.612095263373997334e+00 -2.302804293554226722e-02
2.335777437588777428e+00 -2.058378521593131477e-02
2.087801958611484654e+00 -1.840419360982802760e-02
1.865514315859912564e+00 -1.646765582917015039e-02
1.647538465759154969e+00 -1.456305090060774562e-02
1.471036191130006721e+00 -1.298388809549674838e-02
1.298204720440161219e+00 -1.146507624683336564e-02
1.119477018121329159e+00 -9.941779546864431757e-03
9.986420911014006752e-01 -8.880618121312449514e-03
8.906297430300675888e-01 -7.894689477115551801e-03
7.940722906577742934e-01 -7.016944633570909931e-03
7.079084797730684775e-01 -6.306670805878385189e-03
1.737403846564095744e+01 -1.436213932640193203e-01
1.569795199018185805e+01 -1.309260329957006863e-01
1.418013739169651544e+01 -1.191739230882091216e-01
1.280332363842289212e+01 -1.083161787113961494e-01
1.155346124930285612e+01 -9.828239874239404206e-02
1.041873144057717582e+01 -8.909543890011367706e-02
9.388862791778807448e+00 -8.064755737014137060e-02
8.454664179011842862e+00 -7.291247594557319356e-02
7.608078848514779224e+00 -6.581203224454908185e-02
6.841232540311594335e+00 -5.937154760459554398e-02
6.147352571454492320e+00 -5.347039418720294507e-02
5.520293244591886861e+00 -4.813153022573947448e-02
4.953884471981723436e+00 -4.329427790148811933e-02
4.394620591263828757e+00 -3.847246089251508266e-02
3.895782363020525718e+00 -3.415369204179705825e-02
3.489601009804955911e+00 -3.062522903321308193e-02
3.124150611773850006e+00 -2.748416902273818213e-02
2.795603005304695632e+00 -2.458531934071952682e-02
2.500503631078512257e+00 -2.202416003254638321e-02
2.235639552249985673e+00 -1.975149390910661482e-02
1.998018664469021877e+00 -1.763674446705979296e-02
1.764885507675571841e+00 -1.562509460257706026e-02
1.576144787482710363e+00 -1.390740940700250887e-02
1.391249719119025174e+00 -1.227826121369704655e-02
1.241680294660779893e+00 -1.100457757810612523e-02
1.070570623699109492e+00 -9.503611685838089795e-03
9.549073056471507615e-01 -8.504156130753734791e-03
8.515414846066400312e-01 -7.550085111759794777e-03
7.591749726027570144e-01 -6.722872907715822174e-03
3.499488567125273453e-01 -3.143097084237787397e-03
1.670676125818309643e+01 -1.385899458114606686e-01
1.509321570561712100e+01 -1.262517611850166033e-01
1.363096724003562343e+01 -1.148393241074610327e-01
1.230421216661062012e+01 -1.043279263922158723e-01
1.109984061869959859e+01 -9.463524088366612186e-02
1.000663195213629741e+01 -8.571677484072871833e-02
9.014739210151370585e+00 -7.754133248773555087e-02
8.115239456373185334e+00 -7.005703018010797645e-02
7.300362875399360796e+00 -6.325008248187621862e-02
6.562584494708141314e+00 -5.700169891465663163e-02
5.895310096784723619e+00 -5.132357741395659340e-02
5.292458551653184351e+00 -4.617655245767622596e-02
4.748209050380601148e+00 -4.150551286549231805e-02
4.211028741883648507e+00 -3.688755286604736283e-02
3.732103883820383938e+00 -3.273490215425669397e-02
3.342182330284484859e+00 -2.938201030362188118e-02
2.991555170014162268e+00 -2.630470789509469290e-02
2.676473531469719003e+00 -2.358068459331490868e-02
2.393569301023922957e+00 -2.111598199231536771e-02
2.139589074423406956e+00 -1.885287030819586887e-02
1.911925342186906018e+00 -1.690775132997702004e-02
1.688571234605281468e+00 -1.494978532791738958e-02
1.507819429987380833e+00 -1.330554523758902680e-02
1.330727208757000790e+00 -1.174759515206680316e-02
1.147598739439804394e+00 -1.018240220638455019e-02
1.023752947344798159e+00 -9.064633921813352105e-03
9.130490376925034512e-01 -8.139379177016410616e-03
8.141827264487481175e-01 -7.220056623862128493e-03
7.258104797262454611e-01 -6.453647577444777614e-03
1.778163310209298231e+01 -1.466325406749506843e-01
1.606414968896657669e+01 -1.336935333299028583e-01
1.451032374598283070e+01 -1.217273823692558155e-01
1.310150422273932946e+01 -1.106675353517121013e-01
1.182312050218509647e+01 -1.004660067591822692e-01
1.066267207267669193e+01 -9.105606672364817411e-02
9.609540812893515138e+00 -8.243777581668929044e-02
8.654251670156090981e+00 -7.454663440048335532e-02
7.788458945916828746e+00 -6.730663061591600493e-02
7.004206865226063172e+00 -6.072759464044979322e-02
6.294493683089054770e+00 -5.471924943207547715e-02
5.652961461924011388e+00 -4.926509900126672947e-02
5.073518983599635490e+00 -4.429627135480077721e-02
4.501269415979544775e+00 -3.940651199372637026e-02
4.034710414693797098e+00 -3.537700718631714425e-02
3.574919090993758264e+00 -3.140683775487537743e-02
3.200814678601381136e+00 -2.812838156289035677e-02
2.864445787542558630e+00 -2.521001245938665411e-02
2.562287865365195039e+00 -2.258654076792036142e-02
2.290956665370644352e+00 -2.018994338744449502e-02
2.047596550719272823e+00 -1.804540507074186076e-02
1.808925965714199613e+00 -1.596314674748453358e-02
1.615563592697147666e+00 -1.428099113824061496e-02
1.426057265840485755e+00 -1.260553010616723667e-02
1.272810268066220329e+00 -1.123669534492036277e-02
1.097492159462190919e+00 -9.690701803414983329e-03
9.789427102020700211e-01 -8.673494888656482077e-03
8.730027892687212132e-01 -7.784485030494930208e-03
7.783864490574421424e-01 -6.903864020778944545e-03
6.938735647093142722e-01 -6.173159545179148465e-03
1.709800271557030271e+01 -1.414933515005200038e-01
1.544502829299325164e+01 -1.289442208887015828e-01
1.394849968412943930e+01 -1.173129148123933790e-01
1.259113829221749015e+01 -1.065829302929837130e-01
1.135934981109432051e+01 -9.671142321412408427e-02
1.024135592710806364e+01 -8.763929276999868345e-02
9.227035335679790506e+00 -7.929140737804267480e-02
8.307198922865369539e+00 -7.166276935110166280e-02
7.473835531536830779e+00 -6.467983695655556142e-02
6.719243784643357031e+00 -5.831658841610883048e-02
6.036689772214586469e+00 -5.255243919699798677e-02
5.419913451201468391e+00 -4.728354041935710350e-02
4.863076022398097997e+00 -4.251064674086136447e-02
4.313331262229167962e+00 -3.777315546226209242e-02
3.823089304068059135e+00 -3.351547299262803287e-02
3.424050056048772550e+00 -3.008531231696563030e-02
3.065129496448727675e+00 -2.698287060660719064e-02
2.742500930195164610e+00 -2.412380336497233282e-02
2.452793535304676809e+00 -2.159278807005807557e-02
2.192678345429367237e+00 -1.934551689294566890e-02
1.959401111465155276e+00 -1.730159284348072035e-02
1.730707176724872953e+00 -1.528976402872489308e-02
1.545536633612051736e+00 -1.364872313454421407e-02
1.364071117791816334e+00 -1.204556195177122237e-02
1.176424653011941324e+00 -1.042067458447055138e-02
1.049511454783597975e+00 -9.262825851923150652e-03
9.360691687210438428e-01 -8.290289052974698578e-03
8.347122572886198633e-01 -7.436497667579034833e-03
7.441453635924155652e-01 -6.615497565951699264e-03
1.820032654920573023e+01 -1.496827257029275104e-01
1.643978228566639999e+01 -1.365042835011501254e-01
1.484862562783223972e+01 -1.243199161509650902e-01
1.340698050317502243e+01 -1.130515894994412046e-01
1.209921194124524213e+01 -1.026575184907668470e-01
1.091240549237672752e+01 -9.308791816891599791e-02
9.835443520807848117e+00 -8.429924235483825246e-02
8.858550183358646635e+00 -7.623619458962149764e-02
7.973085669691824862e+00 -6.885828407732523526e-02
7.171005106959885467e+00 -6.214285737130782750e-02
6.445115585446753670e+00 -5.600913296850774936e-02
5.788806609257298064e+00 -5.040362424028256572e-02
5.195908194003806990e+00 -4.537594164778800676e-02
4.660847086511949122e+00 -4.074806319878183924e-02
4.132939589289780002e+00 -3.620937977524046891e-02
3.662294333004227465e+00 -3.211183607343157109e-02
3.279317696812693139e+00 -2.878894954021858285e-02
2.934962838596827162e+00 -2.580760382476464734e-02
2.625536745918453541e+00 -2.312431454520018359e-02
2.347732895023116662e+00 -2.068113996497824777e-02
2.098467739737506221e+00 -1.848315619626585138e-02
1.874980887092855930e+00 -1.655748384861065875e-02
1.655845902065010034e+00 -1.463886070962841686e-02
1.478468236931878899e+00 -1.309245920224506518e-02
1.304687852052055064e+00 -1.151070670918375762e-02
1.125071834155022321e+00 -9.961375992412731598e-03
1.003616677622228837e+00 -8.856169450077779406e-03
8.950099922926375573e-01 -7.941092577460015858e-03
7.980150707795211629e-01 -7.101275367809091119e-03
7.113971293029361931e-01 -6.319031303886721469e-03
1.749966125652509774e+01 -1.444505530452392383e-01
1.580602892264615100e+01 -1.316553013623240620e-01
1.427374450919671212e+01 -1.198238181553148013e-01
1.288497725431249030e+01 -1.089033252378301675e-01
1.162502519127952105e+01 -9.883449189240924027e-02
1.048166321343621732e+01 -8.956319568289496102e-02
9.444300495511129157e+00 -8.105794491420444114e-02
8.503671322180732517e+00 -7.326688753914228913e-02
7.651381190441769675e+00 -6.615077289175548547e-02
6.879547715787535545e+00 -5.965255784845775733e-02
6.181427295189211080e+00 -5.375101017025566558e-02
5.550415529636392620e+00 -4.837828298425167484e-02
4.980620520622232483e+00 -4.347801017073315427e-02
4.418076939047139717e+00 -3.866427492645514025e-02
3.916411664035907680e+00 -3.431599911433638739e-02
3.507882191432044383e+00 -3.078136467068453425e-02
3.140406509733976836e+00 -2.757354964903869013e-02
2.810076544818459698e+00 -2.473270399868662817e-02
2.513324368418590193e+00 -2.210029935082618788e-02
2.247063543258498441e+00 -1.977177476916732596e-02
2.008185483270021443e+00 -1.767611091104534168e-02
1.773886105090225263e+00 -1.562161403371386571e-02
1.584089221560703864e+00 -1.401192197084745635e-02
1.398257478841319790e+00 -1.236521003561612091e-02
1.247886974583555686e+00 -1.105640273235240605e-02
1.075929900005273110e+00 -9.516157185385802977e-03
9.596211162916590265e-01 -8.457316250333623067e-03
8.557604488509180651e-01 -7.582988170081735729e-03
7.629572809327200833e-01 -6.722238088667395646e-03
3.516523327645140751e-01 -3.117955323196113047e-03
1.682534678517820126e+01 -1.393587571900053446e-01
1.519547564444615517e+01 -1.269393439392062506e-01
1.371985792947325677e+01 -1.154733338379876767e-01
1.238195371094779773e+01 -1.048739274752970296e-01
1.116800724599850980e+01 -9.512454356149757650e-02
1.006657999469640430e+01 -8.615108765586287909e-02
9.067605996749788844e+00 -7.794468734976978119e-02
8.161997794982003285e+00 -7.042273878580332380e-02
7.341672100226056763e+00 -6.353230767839511406e-02
6.599188999161786917e+00 -5.727008596190203554e-02
5.927787299135654386e+00 -5.159138966161957995e-02
5.321291216353728259e+00 -4.640546648659349405e-02
4.773804887651952988e+00 -4.170221791832688651e-02
4.233434213398782120e+00 -3.704673245080289390e-02
3.751745973980393778e+00 -3.288002535427414497e-02
3.359696723710304589e+00 -2.950370407093790698e-02
3.007166841422151737e+00 -2.643630454642129438e-02
2.690319768310299509e+00 -2.367241716727628772e-02
2.405839936043962624e+00 -2.114577638798525311e-02
2.150519329933150203e+00 -1.895446920165920132e-02
1.921620787268301100e+00 -1.693896874824536020e-02
1.697135608029965548e+00 -1.494502608388119207e-02
1.515424006693497194e+00 -1.337808644860295597e-02
1.337437711379869665e+00 -1.180758189787221683e-02
1.153363989243947563e+00 -1.018922030935102106e-02
1.028887500129932464e+00 -9.050615674267683056e-03
9.175925809607907713e-01 -8.073609614771059401e-03
8.181881658823461079e-01 -7.239735937676292261e-03
7.294332702047811035e-01 -6.471898599730136446e-03
1.791225622120977690e+01 -1.474426511669808537e-01
1.617620126656269974e+01 -1.344136410475021692e-01
1.460717944558842163e+01 -1.223690178232280240e-01
1.318592934391049099e+01 -1.112288724620655173e-01
1.189697771685102445e+01 -1.009779706353501200e-01
1.072752794410112998e+01 -9.153081391691138269e-02
9.666681361392258864e+00 -8.285187460612011834e-02
8.704678705639032898e+00 -7.492729883400113533e-02
7.832998986039823919e+00 -6.762533394261992237e-02
7.043609040201475935e+00 -6.101385407892389451e-02
6.329498127447317657e+00 -5.499046014339246252e-02
5.683938186643914925e+00 -4.948038940997545598e-02
5.100979999435489631e+00 -4.452025315759124829e-02
4.525350977628492366e+00 -3.957579718094984128e-02
4.056152439678916366e+00 -3.549900919506474017e-02
3.593737232334088372e+00 -3.150944629895218591e-02
3.217553862497612105e+00 -2.821406010493537203e-02
2.879311291114550198e+00 -2.528005485919102013e-02
2.575506934471424092e+00 -2.265514342165692724e-02
2.302758515549135243e+00 -2.023295039184713068e-02
2.058108019516740494e+00 -1.810347853556726339e-02
1.818101620394346307e+00 -1.597827046747153298e-02
1.623721379389978958e+00 -1.431021337583684994e-02
1.433265531905839829e+00 -1.262722620927651633e-02
1.279196609945392638e+00 -1.126885835902432208e-02
1.102983084004685477e+00 -9.708433572052387051e-03
9.838341057666387668e-01 -8.635361258974842691e-03
8.773292207154556044e-01 -7.735832775737725570e-03
7.822313073290605434e-01 -6.906530917554890708e-03
6.973374794375314378e-01 -6.174805694118651669e-03
1.722113795911495160e+01 -1.422607019651214444e-01
1.555111544382508448e+01 -1.296134431121405417e-01
1.404041498466979121e+01 -1.179279793755581146e-01
1.267137609831817180e+01 -1.071353040294460296e-01
1.142963085259003364e+01 -9.718705153174059252e-02
1.030314103688763971e+01 -8.804919652615859904e-02
9.281536547903003864e+00 -7.965711595712759996e-02
8.355294458683882652e+00 -7.197888129922795641e-02
7.516322040833318674e+00 -6.497872478729747880e-02
6.756901966150950400e+00 -5.858367600471037218e-02
6.070097484046562464e+00 -5.273836172798051364e-02
5.449528876510633779e+00 -4.745046553663165995e-02
4.889345968764511774e+00 -4.264919391011919719e-02
4.336395446494399231e+00 -3.789002270959378887e-02
3.843388180444287539e+00 -3.364189756879014392e-02
3.442053288294666391e+00 -3.015814547056062597e-02
3.081103983040346606e+00 -2.703473753406918437e-02
2.756681010014618405e+00 -2.422396611908642777e-02
2.465394807341232841e+00 -2.164429999573329669e-02
2.203929458891823234e+00 -1.934265280395916844e-02
1.969420893880369894e+00 -1.734558455495785814e-02
1.739477288483831208e+00 -1.526674172340668732e-02
1.553336244320326909e+00 -1.367621127968544903e-02
1.370942525954072178e+00 -1.206862239035658146e-02
1.182353164943242385e+00 -1.042361924573593016e-02
1.054782643708029211e+00 -9.258249216832192471e-03
9.407599757915641181e-01 -8.234093188993528781e-03
8.388245450034825801e-01 -7.373945700624306640e-03
7.478824823755957363e-01 -6.567639265157216612e-03
1.833631180379798664e+01 -1.505258079310122787e-01
1.655610520023425281e+01 -1.372643042266752100e-01
1.494900297503268050e+01 -1.249844129216512167e-01
1.349425765044489900e+01 -1.136403822219499704e-01
1.217544432771626539e+01 -1.031913689238134618e-01
1.097932463591229713e+01 -9.357030018325447618e-02
9.894293172608891851e+00 -8.471735220707428404e-02
8.910437123732217302e+00 -7.660875460288329997e-02
8.018951681327596503e+00 -6.919450194657844611e-02
7.211578539382109909e+00 -6.243746353119642573e-02
6.481047119967238146e+00 -5.625012120983227670e-02
5.820642884775102388e+00 -5.066429460438647003e-02
5.224209628563157182e+00 -4.553956064562653810e-02
4.685995061155790786e+00 -4.093427594841195921e-02
4.154921840853812220e+00 -3.634186553135217157e-02
3.681621319436799933e+00 -3.226386987137958018e-02
3.296438968180262385e+00 -2.894767307982160781e-02
2.950252828546207517e+00 -2.591677457100147880e-02
2.639131474224847729e+00 -2.318963557368561648e-02
2.359758507426613861e+00 -2.072773446056624599e-02
2.109179014447792877e+00 -1.857930118065522634e-02
1.884542744270221393e+00 -1.660864390875158025e-02
1.664268200868457726e+00 -1.462556413623599359e-02
1.485922969313557385e+00 -1.306139510607331848e-02
1.311277375430436987e+00 -1.157706341357953722e-02
1.130672764292394827e+00 -9.996990310491515180e-03
1.008614754825503335e+00 -8.872294875344660658e-03
8.994561666581228909e-01 -7.940610017380517888e-03
8.019664215151106612e-01 -7.069715105582343069e-03
7.149214434468563750e-01 -6.297723428992812490e-03
1.762769285430205457e+01 -1.452821973246703480e-01
1.591588997388042515e+01 -1.324081822402073672e-01
1.436897810212228244e+01 -1.205004964429435416e-01
1.296787528326383843e+01 -1.094952188658715186e-01
1.169752479901708853e+01 -9.937796838300118341e-02
1.054539231421056833e+01 -9.005288501267154355e-02
9.500405344603766622e+00 -8.150113136129488733e-02
8.553224310074250880e+00 -7.366534937582108755e-02
7.695127068283611038e+00 -6.651172711146426109e-02
6.918239254470391231e+00 -5.998034501779557492e-02
6.215737614977181025e+00 -5.401919690476265218e-02
5.580786532923663223e+00 -4.863121211461176457e-02
5.007570903131966844e+00 -4.373533226024481357e-02
4.441732962349997038e+00 -3.886872175178201355e-02
3.937195691883105475e+00 -3.450561919648375414e-02
3.526361773547094014e+00 -3.092518439589680632e-02
3.156863703565337964e+00 -2.771250191778549046e-02
2.824697068222553842e+00 -2.481269958911092727e-02
2.526332238394444651e+00 -2.225173897471328238e-02
2.258601850111862319e+00 -1.987530819015163180e-02
2.018402594980553744e+00 -1.779944823816792185e-02
1.782908114230871810e+00 -1.570154644604732780e-02
1.592157803312613584e+00 -1.404554932541612552e-02
1.405297233779628563e+00 -1.237488081699265538e-02
1.254182575322198012e+00 -1.104498147243274282e-02
1.081310910848488627e+00 -9.573953867053720118e-03
9.644545086600070372e-01 -8.494118289173530761e-03
8.600139030930298301e-01 -7.607345389302538723e-03
7.667481414955084063e-01 -6.806463273618539728e-03
3.534006120805872064e-01 -3.080676135364959767e-03
1.694608390592826552e+01 -1.401918990970389134e-01
1.529950864253759946e+01 -1.276937394427238304e-01
1.381016322793415263e+01 -1.161490648660954000e-01
1.246071698131073902e+01 -1.054824354438477912e-01
1.123704549773789019e+01 -9.567030286833926034e-02
1.012730798328728632e+01 -8.665625237330365493e-02
9.121103917431524266e+00 -7.837700026503725825e-02
8.209238551210452428e+00 -7.081136819283878614e-02
7.383439824046432065e+00 -6.391262755448921806e-02
6.636143422438095740e+00 -5.760874532581697349e-02
5.960606583168023498e+00 -5.186002892981408929e-02
5.350367729782353976e+00 -4.665436234436098895e-02
4.799608875142673980e+00 -4.194934007780848351e-02
4.256111137558829860e+00 -3.725169028679122668e-02
3.771634399480040756e+00 -3.307206365365971540e-02
3.377377804137998929e+00 -2.964428749494533652e-02
3.022865502016524708e+00 -2.658716215888822995e-02
2.704249236162396652e+00 -2.377348190037535669e-02
2.418235756341913234e+00 -2.130244677681068441e-02
2.161589863904202602e+00 -1.903501245563431199e-02
1.931479696595249651e+00 -1.703655690369191081e-02
1.705731704964973172e+00 -1.503354340707276950e-02
1.523123235439137080e+00 -1.345284357815150836e-02
1.344195469615971250e+00 -1.186166859589654274e-02
1.159150503411925381e+00 -1.023525690357648087e-02
1.034048958801165208e+00 -9.164459560930577828e-03
9.222075830566217602e-01 -8.134794362662423409e-03
8.222502058950668102e-01 -7.289530145438853463e-03
7.330640584471544985e-01 -6.459465910414516517e-03
1.804554529604949309e+01 -1.483579351812918112e-01
1.629030690141716065e+01 -1.352436424901206913e-01
1.470579170560755244e+01 -1.231180985973444608e-01
1.327160724130399316e+01 -1.119143131012408088e-01
1.197192404093424756e+01 -1.015740794358143823e-01
1.079327159806209657e+01 -9.209527215524108967e-02
9.724541712156707263e+00 -8.335795582542586402e-02
8.755653860454193804e+00 -7.536462624367085139e-02
7.878053084494498037e+00 -6.806256429340364067e-02
7.083482479005762222e+00 -6.138916776705367895e-02
6.364814510449219753e+00 -5.530673489621878991e-02
5.715209866808018013e+00 -4.979025248708304763e-02
5.128750986623520802e+00 -4.476612576181289438e-02
4.549741919489356690e+00 -3.979166607486711582e-02
4.077777152878762301e+00 -3.572350477778916261e-02
3.612739828668483977e+00 -3.170059624723570862e-02
3.234387882457856467e+00 -2.844125973315813835e-02
2.894282282018977526e+00 -2.544778838735334281e-02
2.588790751126032852e+00 -2.278246854126653523e-02
2.314611816429104074e+00 -2.042605096892242955e-02
2.068672428634225735e+00 -1.824596908118407759e-02
1.827358610996979493e+00 -1.616397259469191938e-02
1.631913982628937720e+00 -1.444047406596853968e-02
1.440531766436097927e+00 -1.270356452724973918e-02
1.285673349181625458e+00 -1.136545390060294571e-02
1.108513630587022014e+00 -9.822435295927968782e-03
9.887766728978033548e-01 -8.768476333901421144e-03
8.817266931102928362e-01 -7.838478662888111875e-03
7.861302127408461571e-01 -6.980092048875930454e-03
7.008083820545218945e-01 -6.188428052664507462e-03
1.734667885183124980e+01 -1.431600450835500693e-01
1.565894061509822421e+01 -1.304374465759839119e-01
1.413385334456044795e+01 -1.186715890399862861e-01
1.275280051776383772e+01 -1.078207097813147219e-01
1.150091659557505075e+01 -9.780719083295592864e-02
1.036574505685549674e+01 -8.861032584215634833e-02
9.336650510164679062e+00 -8.018615971935941222e-02
8.403990834941003740e+00 -7.246308793814916493e-02
7.559260709362668251e+00 -6.539309760309290620e-02
6.794921116436086983e+00 -5.895980485680660937e-02
6.103825626007295391e+00 -5.312858863539322851e-02
5.479395431715477827e+00 -4.780201831799492374e-02
4.915851886228598033e+00 -4.298494829611355234e-02
4.359648527086218195e+00 -3.819648725910216452e-02
3.863837172672810460e+00 -3.390424188566534131e-02
3.460195028116514582e+00 -3.038093166563222633e-02
3.097239881780832871e+00 -2.724226191102141134e-02
2.771075710812900716e+00 -2.437982136860352908e-02
2.478118983834122879e+00 -2.185753809785012658e-02
2.215283943562098568e+00 -1.955408942902326849e-02
1.979483309070605213e+00 -1.745339804889682600e-02
1.748336190334912832e+00 -1.545824023559013924e-02
1.561183376212304186e+00 -1.381565424212388357e-02
1.377850702681933326e+00 -1.216060403838657017e-02
1.188271302488308923e+00 -1.049304956624813254e-02
1.060065514595985858e+00 -9.406971678585548946e-03
9.454842713883535588e-01 -8.392830776059196501e-03
8.430558878274733159e-01 -7.506298347014347602e-03
7.516235489194731390e-01 -6.637880720084229740e-03
1.847524420695664915e+01 -1.514719178300443503e-01
1.667457401586752397e+01 -1.381129561227218416e-01
1.505110404174277505e+01 -1.257660149446947484e-01
1.358286170230410583e+01 -1.143540986495578116e-01
1.225282500467749003e+01 -1.038223943897521734e-01
1.104714622370130073e+01 -9.414500132763026219e-02
9.953905059000266675e+00 -8.525022814358519663e-02
8.962958771406229985e+00 -7.710591340028975782e-02
8.065308658527486685e+00 -6.964568072004813371e-02
7.252554305596875750e+00 -6.282180680696601571e-02
6.517338341972611637e+00 -5.663143841340680107e-02
5.852866799479328641e+00 -5.097143033137617463e-02
5.252752000964261647e+00 -4.587471767743228623e-02
4.711327471876535888e+00 -4.120135445540343971e-02
4.177213301710105853e+00 -3.662780500760064173e-02
3.701097317001002196e+00 -3.248262347289969376e-02
3.313827231414081975e+00 -2.911540418769966235e-02
2.965675330387709252e+00 -2.612862624876341813e-02
2.652832014873771627e+00 -2.335232270409576261e-02
2.371988318776583338e+00 -2.094781395930520040e-02
2.120049046911137935e+00 -1.868904787051649252e-02
1.894166259865217139e+00 -1.671826383629742424e-02
1.672722193947939084e+00 -1.478547411035748688e-02
1.493481390309021828e+00 -1.320341685526794061e-02
1.317886607985659264e+00 -1.164158448075720657e-02
1.136365088841921889e+00 -1.004382534754482033e-02
1.013651992902972587e+00 -9.011286206655052741e-03
9.039625023515204250e-01 -8.013309994346422618e-03
8.059810314535710285e-01 -7.191949385608451852e-03
7.184982555788840264e-01 -6.352553009699017997e-03
1.775837000087130235e+01 -1.461818796606003945e-01
1.602781289893836814e+01 -1.332110916379603827e-01
1.446567980149088584e+01 -1.212313868886544937e-01
1.305209550568312338e+01 -1.101716093579580558e-01
1.177108321430278792e+01 -9.997399752184227273e-02
1.060993295443583406e+01 -9.060987457880645413e-02
9.557211468501293439e+00 -8.200383063930180572e-02
8.603349897234599197e+00 -7.411951133187598406e-02
7.739336608562963349e+00 -6.690792298269637728e-02
6.957364950772233492e+00 -6.034049696821349590e-02
6.250371005367377997e+00 -5.436575367807525844e-02
5.611574735765653799e+00 -4.891694917360276534e-02
5.034878737685192895e+00 -4.400671056885231691e-02
4.465703910662755405e+00 -3.908646879020973713e-02
3.958187889231245205e+00 -3.474623233370192910e-02
3.545029821623272959e+00 -3.112687800736558749e-02
3.173429266858847519e+00 -2.791579178748914564e-02
2.839394985717286879e+00 -2.499506029293228557e-02
2.539411085214786645e+00 -2.239459014647316587e-02
2.270219983938289943e+00 -2.003206639808043782e-02
2.028801649516596139e+00 -1.790068554921788249e-02
1.792001067084387333e+00 -1.584278137221165755e-02
1.600246248662748449e+00 -1.417568805181520543e-02
1.412442683780258612e+00 -1.248079283515560189e-02
1.260496467370319174e+00 -1.114571148323023446e-02
1.086771569040416274e+00 -9.613609662477512474e-03
9.692937912274049994e-01 -8.622084243582300508e-03
8.643028448073840631e-01 -7.666451820423365870e-03
7.705994793004812271e-01 -6.853405132664763637e-03
3.551630641921523779e-01 -3.174441528112868175e-03
1.706922971142284595e+01 -1.410303742392228776e-01
1.540528354557147139e+01 -1.284506974625076181e-01
1.390173554034394598e+01 -1.168409888022643311e-01
1.254053805270114808e+01 -1.061049447142068114e-01
1.130694072483968071e+01 -9.623706337177184711e-02
1.018875972275708008e+01 -8.717004235264987078e-02
9.175224447154420204e+00 -7.884691779014432744e-02
8.257012582429295477e+00 -7.123211699938529484e-02
7.425634362954096623e+00 -6.428168808956835623e-02
6.673497239390806079e+00 -5.795597032965953826e-02
5.993694143862338564e+00 -5.220115394463282349e-02
5.379688865617769267e+00 -4.695882184300627371e-02
4.825619118786299566e+00 -4.221076215390745512e-02
4.278968002661827974e+00 -3.750230418538675475e-02
3.791710512033078739e+00 -3.326795978181149027e-02
3.395167394199023914e+00 -2.983596147280886610e-02
3.038674606594650829e+00 -2.673329462225712896e-02
2.718327538065927307e+00 -2.396158560830455309e-02
2.430770754853631033e+00 -2.144679110940343053e-02
2.172709717595185275e+00 -1.916408932995775777e-02
1.941392718982432042e+00 -1.712634303425536811e-02
1.714469859912375993e+00 -1.518479838473558476e-02
1.530853460782052089e+00 -1.357869956563448333e-02
1.350995970210986830e+00 -1.193872331494297626e-02
1.164956223567694016e+00 -1.029505246130397837e-02
1.039236266799222541e+00 -9.225380423303975244e-03
9.268266959889402967e-01 -8.251219277808658631e-03
8.263753694283355600e-01 -7.333852178562315187e-03
7.367014025203092453e-01 -6.522491107446994930e-03
1.818172525003903672e+01 -1.492403918645827388e-01
1.640648920123154042e+01 -1.360335836665193809e-01
1.480594676235409324e+01 -1.238265510592283930e-01
1.335863347109496324e+01 -1.125631528127648273e-01
1.204784979001622780e+01 -1.021777979407928333e-01
1.085983423008590520e+01 -9.261260996178059812e-02
9.783059192663843717e+00 -8.384566613993059414e-02
8.807316550904561225e+00 -7.579880556773406497e-02
7.923595882906312227e+00 -6.845100281957441912e-02
7.123707292875590014e+00 -6.173788684184831205e-02
6.400422365367916200e+00 -5.564320976808273533e-02
5.746860105399724361e+00 -5.007566417758672894e-02
5.156810133901592152e+00 -4.505494830766335057e-02
4.574320105638960854e+00 -4.004500239890339958e-02
4.099623750664893151e+00 -3.595209096328520759e-02
3.631883668433840473e+00 -3.188234228692406885e-02
3.251460524469306002e+00 -2.857243867285108249e-02
2.909487846341711759e+00 -2.563856169904999913e-02
2.602279092634060209e+00 -2.291988841657212686e-02
2.326591363388994527e+00 -2.050194154964029083e-02
2.079301808629888448e+00 -1.833442011531565691e-02
1.836652864081392167e+00 -1.620826632042857152e-02
1.640256240736566173e+00 -1.448962590632659267e-02
1.447860319323510447e+00 -1.282433402517034124e-02
1.292182297982932937e+00 -1.141431179406864060e-02
1.114096198283560879e+00 -9.890046465109648272e-03
9.937403127514873313e-01 -8.819793944601741695e-03
8.861346575846094087e-01 -7.837372442139041093e-03
7.900920666314817931e-01 -7.009721096806431802e-03
7.042835284252028094e-01 -6.236529801725140473e-03
1.747476605667781158e+01 -1.439914804634258860e-01
1.576874375637613568e+01 -1.311804878832938115e-01
1.422873265711750967e+01 -1.193432842028591540e-01
1.283541535032492753e+01 -1.084243381138211698e-01
1.157319581767099770e+01 -9.836465959385348734e-02
1.042919237329528848e+01 -8.911085045303683561e-02
9.392412845784509301e+00 -8.061938380698351059e-02
8.453226692502438411e+00 -7.284890848988519185e-02
7.602722636900617559e+00 -6.577400204886249546e-02
6.833407241505621066e+00 -5.930687334694342838e-02
6.137871911272120506e+00 -5.338795404948518813e-02
5.509549862108629625e+00 -4.803792165301781769e-02
4.942626082394207643e+00 -4.320904942015557637e-02
4.383181018591432831e+00 -3.837114391550337095e-02
3.884420604207295735e+00 -3.409986910184401032e-02
3.478567403363390209e+00 -3.057106188096504404e-02
3.113538912753500920e+00 -2.736919182776514220e-02
2.785552010134857870e+00 -2.453594556855179243e-02
2.490980257888807170e+00 -2.197435567304569654e-02
2.226734488708180582e+00 -1.962965273617512177e-02
1.989689985520127991e+00 -1.756156689703803481e-02
1.757251924077573690e+00 -1.551238345371725412e-02
1.569137167743817063e+00 -1.386524453666178845e-02
1.384836229787454798e+00 -1.225343166519508517e-02
1.194228682873997194e+00 -1.056312327165986886e-02
1.065369920023176320e+00 -9.452438156274988248e-03
9.502256111787793502e-01 -8.431075492097147434e-03
8.472914373344221373e-01 -7.487621479353897581e-03
7.553692471634064765e-01 -6.709373925462874984e-03
1.861729387740334118e+01 -1.523429458497595201e-01
1.679530852862495394e+01 -1.388985708576639111e-01
1.515495861345766926e+01 -1.264638231141183011e-01
1.367290981559552776e+01 -1.149884066852502745e-01
1.233137199739529422e+01 -1.044081399162801183e-01
1.111586298091301117e+01 -9.464851163949029866e-02
1.001431000505204238e+01 -8.572014219407236846e-02
9.016200831388983872e+00 -7.750498001376751600e-02
8.112238429393956451e+00 -6.999813954648884118e-02
7.294008729138759861e+00 -6.317140779034782772e-02
6.553976122165927620e+00 -5.691205276248169354e-02
5.885408294512437521e+00 -5.125919306578959056e-02
5.281548270199900585e+00 -4.607884863189843500e-02
4.736856753840354095e+00 -4.142903436524039695e-02
4.199649324108854387e+00 -3.677558365956258568e-02
3.720860344994528113e+00 -3.264496798460643501e-02
3.331340659469236076e+00 -2.927511393323433894e-02
2.981179096674307694e+00 -2.621103560862912685e-02
2.666593501384943998e+00 -2.351235499679654728e-02
2.384290847029005622e+00 -2.102369199193861171e-02
2.130968616896373735e+00 -1.879816065471760778e-02
1.903879351119238894e+00 -1.678911811866027823e-02
1.681228159477783368e+00 -1.484852192324083442e-02
1.501066289118641262e+00 -1.328318604555088836e-02
1.324586486196762003e+00 -1.170563264653043389e-02
1.142082374948687473e+00 -1.009005718339256105e-02
1.018788606796092289e+00 -9.032836609169841990e-03
9.085185790561344232e-01 -8.020710701234544729e-03
8.100045825677203437e-01 -7.153140834029029539e-03
7.221349917484120029e-01 -6.407523166986746517e-03
1.789186461482692536e+01 -1.469993089761864880e-01
1.614184747814109500e+01 -1.339523432401609759e-01
1.456401602870999668e+01 -1.218847222315161405e-01
1.313749008878565760e+01 -1.107638364076800885e-01
1.184574966121817141e+01 -1.005036401590502226e-01
1.067530440940726777e+01 -9.107461637233260632e-02
9.614746374162262299e+00 -8.241651285034599927e-02
8.653998972512226828e+00 -7.448983155122115840e-02
7.784027612232511828e+00 -6.726635162458613482e-02
6.997041308756714706e+00 -6.064288729465354411e-02
6.285411336842575025e+00 -5.462786129263502710e-02
5.642665809783966147e+00 -4.917432068506016191e-02
5.062440914024590732e+00 -4.419382087138065685e-02
4.489869261452842153e+00 -3.930265838698663444e-02
3.979375838661117992e+00 -3.486471368783468361e-02
3.563826063392951049e+00 -3.128837969292169036e-02
3.190169257880125286e+00 -2.801551994345793245e-02
2.854293647913987098e+00 -2.512156636752490430e-02
2.552663962818450649e+00 -2.247880144845791975e-02
2.281952602523763751e+00 -2.008545800110470014e-02
2.039257335389483838e+00 -1.796644384089233007e-02
1.801168547684818932e+00 -1.586681234230838053e-02
1.608400916414845394e+00 -1.417722964943970640e-02
1.419607067530609390e+00 -1.256575062512270413e-02
1.266911226746187280e+00 -1.121485039333552231e-02
1.092244363908271954e+00 -9.638096873612472804e-03
9.741533529277009995e-01 -8.626693846645334951e-03
8.686710664195896880e-01 -7.654431250861488435e-03
7.744593123475342900e-01 -6.878745077832443960e-03
3.569405321715895529e-01 -3.174454940910227934e-03
1.719481752902152039e+01 -1.418000609989898964e-01
1.551302285260175395e+01 -1.291450083178495301e-01
1.399502998309775315e+01 -1.174448377290579631e-01
1.262173793685637335e+01 -1.066620368076368064e-01
1.137791590518563289e+01 -9.673209402320166739e-02
1.025101389087727455e+01 -8.760152064482157330e-02
9.229990003223694117e+00 -7.924134182095000922e-02
8.305353204462278427e+00 -7.159158102914323085e-02
7.468346825270868017e+00 -6.459108855223279211e-02
6.711283677494658484e+00 -5.821840516583243891e-02
6.027105884226153343e+00 -5.241221427002101807e-02
5.409285454689373829e+00 -4.714701320609544083e-02
4.851934536077149751e+00 -4.236910777018994267e-02
4.302061212937268841e+00 -3.763719135065026616e-02
3.811918208036284117e+00 -3.342892950058555523e-02
3.413207345902819156e+00 -2.996099706030789372e-02
3.054706709094775707e+00 -2.682936362591226143e-02
2.732576689851422991e+00 -2.402154647164050569e-02
2.443426343094751374e+00 -2.153705593675971780e-02
2.183950295433576549e+00 -1.925703886266720219e-02
1.951359653886366230e+00 -1.721533605989139168e-02
1.723245020626153146e+00 -1.517354227644400651e-02
1.538655228377290296e+00 -1.354974231346309753e-02
1.357810888451829179e+00 -1.201551843238683227e-02
1.170869910184791918e+00 -1.035448932169487704e-02
1.044429413594722966e+00 -9.257024676509956543e-03
9.314647613736577458e-01 -8.234816361774742813e-03
8.305428303837785187e-01 -7.302818449856324917e-03
7.403498179081212660e-01 -6.566627102530062793e-03
1.832095446925218596e+01 -1.500499090421932025e-01
1.652489430616400767e+01 -1.367546079086510991e-01
1.490787940606583462e+01 -1.244763393412065405e-01
1.344702190853291413e+01 -1.131365905078475925e-01
1.212491784107863069e+01 -1.026954968749349134e-01
1.092739144775420712e+01 -9.306701591010235752e-02
9.842353496025809889e+00 -8.424674993686409596e-02
8.859527027661986409e+00 -7.616649973757252945e-02
7.969656833655178296e+00 -6.875993603399470355e-02
7.164563773213940223e+00 -6.202896124746828943e-02
6.436536241246397339e+00 -5.586891041646262906e-02
5.778819982636616892e+00 -5.028581932315266678e-02
5.185129186643814947e+00 -4.520914720184363023e-02
4.599094940977249024e+00 -4.017883850553503194e-02
4.121659446176143327e+00 -3.606084392495643998e-02
3.651273039541126586e+00 -3.201365425205289494e-02
3.268663500058595517e+00 -2.870192314822671287e-02
2.924773401230712722e+00 -2.570365496871386546e-02
2.615848793181256848e+00 -2.300561543579195470e-02
2.338655440549063602e+00 -2.057624693406289937e-02
2.090019458700080435e+00 -1.842187044468322765e-02
1.846138183044801373e+00 -1.625098878336565106e-02
1.648644714809283762e+00 -1.450417360251082116e-02
1.455235727514583743e+00 -1.282936469555773402e-02
1.298711849443053401e+00 -1.146242094419358017e-02
1.119735690388429017e+00 -9.857184994491988497e-03
9.987108838148737178e-01 -8.833252513490361113e-03
8.906060504852976178e-01 -7.835050252266610032e-03
7.940616492010708072e-01 -6.964116921505494537e-03
7.077705041678170605e-01 -6.263637036498401374e-03
1.760567926628014490e+01 -1.447622425948336677e-01
1.588060750052434678e+01 -1.318677020388994425e-01
1.432531908512329188e+01 -1.199552237166010699e-01
1.291922183504579991e+01 -1.089511431112773487e-01
1.164641296441290663e+01 -9.884231386167877109e-02
1.049343287498790644e+01 -8.953777987622557610e-02
9.448893790731068165e+00 -8.099738396918274019e-02
8.503003551547539729e+00 -7.318402006714301578e-02
7.646725935779043581e+00 -6.604776012374487248e-02
6.872335369113412362e+00 -5.953716583572915555e-02
6.172224177272238599e+00 -5.364137076885718697e-02
5.540129618905345055e+00 -4.825792493661795052e-02
4.969722395173813645e+00 -4.335320544057042619e-02
4.406938022767036500e+00 -3.855213825048368209e-02
3.905275443314828454e+00 -3.417971331209283120e-02
3.497052368171630565e+00 -3.063947882590399574e-02
3.129951421362301645e+00 -2.749593318842001935e-02
2.800128242867190753e+00 -2.460398368818568493e-02
2.503979447700466210e+00 -2.199879369929909692e-02
2.238230429458729631e+00 -1.966751313763836356e-02
1.999945719774196995e+00 -1.759587309148771470e-02
1.766298129084465929e+00 -1.552763745282238241e-02
1.577173210758241240e+00 -1.385734797362392877e-02
1.391885326546197010e+00 -1.226525883671590426e-02
1.200302747830208849e+00 -1.057063170759547054e-02
1.070750460343479205e+00 -9.419262488039824993e-03
9.549742441425642658e-01 -8.429785532747240823e-03
8.515421432422496384e-01 -7.476064344240236290e-03
7.591525027124004232e-01 -6.686157998585276832e-03
1.876268826160384862e+01 -1.531780420172678125e-01
1.691852622311175836e+01 -1.396465256436454361e-01
1.526064753454325107e+01 -1.271432308321102378e-01
1.376437289015411736e+01 -1.155897450668745829e-01
1.241099276001170537e+01 -1.049436598436697538e-01
1.118551173181414526e+01 -9.513798287114826058e-02
1.007547742752202602e+01 -8.613603041908673985e-02
9.070026218595796053e+00 -7.788422143839278389e-02
8.159711189924612640e+00 -7.035161424553405818e-02
7.336000622889141454e+00 -6.345114816287870940e-02
6.591137535371522027e+00 -5.718514486840602096e-02
5.918262244272498585e+00 -5.148704032246741863e-02
5.310665065688580100e+00 -4.631223355595433244e-02
4.762714409746225286e+00 -4.158786632867878669e-02
4.222239044435757371e+00 -3.696492217050406648e-02
3.740762212057202607e+00 -3.278842607437719436e-02
3.349042084240118289e+00 -2.939470299276102788e-02
2.996926982093789604e+00 -2.632034736496416394e-02
2.680587540910690958e+00 -2.354533600092724097e-02
2.396724916135741790e+00 -2.109281476085683033e-02
2.141963322796905267e+00 -1.886390172101808441e-02
1.913639357622161752e+00 -1.687268857957273382e-02
1.689861192132543044e+00 -1.486415747724342123e-02
1.508695183270581497e+00 -1.331010376431253188e-02
1.331330499207596052e+00 -1.174835942810760307e-02
1.147928120025703880e+00 -1.012834560908200746e-02
1.023939468350059778e+00 -9.022377707785722220e-03
9.131004155652986398e-01 -8.071195350132058521e-03
8.140893313623260852e-01 -7.156613796014976193e-03
7.257760540077804468e-01 -6.402214565037599864e-03
1.802832492892871485e+01 -1.478248113232796535e-01
1.625803390229699730e+01 -1.346880176305648713e-01
1.466397470289255978e+01 -1.225584190572927834e-01
1.322415180833015391e+01 -1.113620027939863644e-01
1.192144777085136376e+01 -1.010372383617963998e-01
1.074155649090080367e+01 -9.155091884270165348e-02
9.672947618087759381e+00 -8.284477160965125764e-02
8.705294107596525777e+00 -7.488902367641174507e-02
7.829355180053161334e+00 -6.759113083682070922e-02
7.037057370581780269e+00 -6.095216178020908954e-02
6.320842198566020365e+00 -5.490239468183571309e-02
5.674050192495427858e+00 -4.939561443531184648e-02
5.090249322333636250e+00 -4.441828546674175121e-02
4.514228024828294217e+00 -3.946039409918410817e-02
4.000733621309604970e+00 -3.504750467599009739e-02
3.582867580342243841e+00 -3.140732919970561088e-02
3.207084493171124429e+00 -2.818758083821705160e-02
2.869302072501204837e+00 -2.524225605997210131e-02
2.566008860161186345e+00 -2.255313772024346644e-02
2.293831104710596591e+00 -2.021669495610652414e-02
2.049822100565485083e+00 -1.807324296240854153e-02
1.810415727714941969e+00 -1.596873439805619396e-02
1.616636638586839814e+00 -1.425646397753463183e-02
1.426828774959591817e+00 -1.259203124591929367e-02
1.273339429522776234e+00 -1.120425433912578678e-02
1.097752325973434750e+00 -9.706288869664597696e-03
9.790674046041463185e-01 -8.642500640338980633e-03
8.730863282779290913e-01 -7.720816945766735898e-03
7.783783043634348031e-01 -6.838615098596160027e-03
3.587048353516371080e-01 -3.174402777939815644e-03
1.732314257746602948e+01 -1.426152602287359406e-01
1.562278232750084683e+01 -1.298704336193842457e-01
1.408970982900533464e+01 -1.181063935970663031e-01
1.270409773215495619e+01 -1.072522455282147874e-01
1.144987734830513126e+01 -9.725147774726704275e-02
1.031402911100447106e+01 -8.807857323119060167e-02
9.285504545165853330e+00 -7.966474411983041903e-02
8.354231805028005553e+00 -7.196598682165764038e-02
7.511528122183144696e+00 -6.494562775155993117e-02
6.749530491377441876e+00 -5.853615228071432780e-02
6.060927029222538565e+00 -5.272360473632740907e-02
5.439309052724704330e+00 -4.742445794105420998e-02
4.878538565792875481e+00 -4.262551893985547236e-02
4.325356635255005244e+00 -3.787296646124984484e-02
3.832349590998959776e+00 -3.357761877015632418e-02
3.431397171149241032e+00 -3.010129711401733285e-02
3.070837121533707137e+00 -2.699307298622152795e-02
2.746911995051195543e+00 -2.414914016262047561e-02
2.456145411384219823e+00 -2.160021784314383048e-02
2.195263975546505097e+00 -1.935055699363152221e-02
1.961412766903597893e+00 -1.727114845018979869e-02
1.732132933013669662e+00 -1.527537291275730957e-02
1.546500029599835457e+00 -1.363225677101723675e-02
1.364791203813700005e+00 -1.205105105792123217e-02
1.176829946378241232e+00 -1.037089962295822607e-02
1.049764235288478398e+00 -9.244833321028420037e-03
9.361494285142379912e-01 -8.273394142299564380e-03
8.347377725547148186e-01 -7.385661549140099674e-03
7.441034795415768510e-01 -6.578116302472403198e-03
1.846336717198179400e+01 -1.509264827171465928e-01
1.664566831778395084e+01 -1.375575807616766788e-01
1.501164037574969967e+01 -1.251917513174440888e-01
1.353677374032643854e+01 -1.137859686330465331e-01
1.220312832016036708e+01 -1.032782272220130054e-01
1.099581296333006009e+01 -9.360575291154743516e-02
9.902456276121897716e+00 -8.472395428446523324e-02
8.912457066107897674e+00 -7.659078686783112044e-02
8.016338003091410869e+00 -6.917562279056278796e-02
7.205789931470288678e+00 -6.236964266282841313e-02
6.472979327272769368e+00 -5.620257305367636069e-02
5.811103605819243789e+00 -5.058175089763474602e-02
5.213695451970255412e+00 -4.550389688216820855e-02
4.624198528936084962e+00 -4.042907444518458598e-02
4.143894801237939518e+00 -3.630962997938807363e-02
3.670803250494144354e+00 -3.218128939854266596e-02
3.285968587597443147e+00 -2.886695101129162569e-02
2.940191007744187512e+00 -2.584216391869208207e-02
2.629585612228986236e+00 -2.311780046068906413e-02
2.350838699390985109e+00 -2.071188889410296996e-02
2.100781673482960965e+00 -1.852108730686279070e-02
1.855664299560723096e+00 -1.637980345314855868e-02
1.657117258351967548e+00 -1.463732065694453056e-02
1.462631757351052997e+00 -1.293777587959980303e-02
1.305332508635094868e+00 -1.152903620192192655e-02
1.125412311465686210e+00 -9.913484421937093088e-03
1.003810837605723316e+00 -8.844972442672365334e-03
8.951010799383377625e-01 -7.928703104809024793e-03
7.980365111336062967e-01 -7.068090145797878941e-03
7.113592312149169539e-01 -6.294600448294930713e-03
1.773942049508929841e+01 -1.456192857998005186e-01
1.599457263549952302e+01 -1.326408015201404333e-01
1.442344544724437938e+01 -1.206515374683877345e-01
1.300446391934870505e+01 -1.095983551434049491e-01
1.172069599192970202e+01 -9.940498740726112781e-02
1.055854961271403170e+01 -9.004270682759689393e-02
9.506114873607264926e+00 -8.148390039304892474e-02
8.553383636205587948e+00 -7.363064355893640667e-02
7.691223790063009602e+00 -6.644776552665607183e-02
6.911655982662912479e+00 -5.990864444724814525e-02
6.207053669338143287e+00 -5.393545384576411278e-02
5.570981934480299991e+00 -4.855228383284256044e-02
4.997057009856810339e+00 -4.363171219994339128e-02
4.430884836392064763e+00 -3.877544807786765385e-02
3.926287911102933847e+00 -3.442620692916219249e-02
3.515682225886915369e+00 -3.087484781673491621e-02
3.146575123181487132e+00 -2.762950863459953318e-02
2.814860836939024225e+00 -2.478169794622293517e-02
2.517116504622811668e+00 -2.214607454887775745e-02
2.249913077880825174e+00 -1.983827990338978345e-02
2.010266281971994307e+00 -1.769813295430863048e-02
1.775387394143124853e+00 -1.568636592572632618e-02
1.585273597410157276e+00 -1.401739230197512898e-02
1.398990170293947344e+00 -1.237321303271631846e-02
1.206424282654933400e+00 -1.062608827851697392e-02
1.076200432809377938e+00 -9.481186561973329804e-03
9.597934360718481939e-01 -8.456908256859317630e-03
8.558133055341736739e-01 -7.583435892364051058e-03
7.629617141838589411e-01 -6.765843360715293256e-03
1.891174004298542144e+01 -1.540777684541617121e-01
1.704429830425112513e+01 -1.404589429849025795e-01
1.536836666856249956e+01 -1.278707203525438207e-01
1.385730170186122123e+01 -1.162524197478013721e-01
1.249172061538642531e+01 -1.055395060197551332e-01
1.125614662133697585e+01 -9.567823264618295631e-02
1.013743769341982315e+01 -8.662400564077832321e-02
9.124537216031344045e+00 -7.834273279239228893e-02
8.207746599571434487e+00 -7.074545752786551289e-02
7.378452240398209128e+00 -6.382939385669349208e-02
6.628720619848632367e+00 -5.751052970991736568e-02
5.951415055688517697e+00 -5.176613160281919035e-02
5.340150473215196314e+00 -4.655183466338248810e-02
4.788881309965455912e+00 -4.185772188857433962e-02
4.245180105040872398e+00 -3.714649149208079648e-02
3.760838102054754106e+00 -3.296274082603718736e-02
3.366884659751624209e+00 -2.958323481505526278e-02
3.012776211399902149e+00 -2.647779564528394275e-02
2.694673806382059222e+00 -2.371011484396215799e-02
2.409228473202562615e+00 -2.119165919887930349e-02
2.153136080956658205e+00 -1.899788572721322968e-02
1.923591601333126899e+00 -1.693699085203997229e-02
1.698569782944502116e+00 -1.501254564592005916e-02
1.516441241627874081e+00 -1.337214476474045226e-02
1.338144706931651884e+00 -1.182977893131974961e-02
1.153789589818335237e+00 -1.016058788266391809e-02
1.029107556560001857e+00 -9.061037835082802472e-03
9.177471744522636143e-01 -8.115830530086905886e-03
8.181924884353140026e-01 -7.247887304211423146e-03
7.294200345688662823e-01 -6.465840644421986735e-03
1.816792249425053640e+01 -1.486682949355747629e-01
1.637651536932195739e+01 -1.354580824692576679e-01
1.476586589484588430e+01 -1.232440428517034975e-01
1.331241627110849812e+01 -1.119742266507709333e-01
1.199825944251070098e+01 -1.016026338177363070e-01
1.080876732070854729e+01 -9.205531600615625420e-02
9.732004628148803960e+00 -8.329382276795041506e-02
8.757261357291588055e+00 -7.529066563592505534e-02
7.875214083919783725e+00 -6.796636635988817510e-02
7.077530239663115452e+00 -6.127759825886926887e-02
6.356713491166023466e+00 -5.520486341346336756e-02
5.705754350341994297e+00 -4.968168672616052328e-02
5.118342661733131571e+00 -4.465218782865987279e-02
4.538878368334076541e+00 -3.969618524542038035e-02
4.022307870286025988e+00 -3.522362775431433363e-02
3.602093462072777807e+00 -3.162297541556363667e-02
3.224100633800701221e+00 -2.832538613201939642e-02
2.884391057528105318e+00 -2.534495954443543447e-02
2.579426164430334012e+00 -2.272460131343979201e-02
2.305779803803027495e+00 -2.031091074515449166e-02
2.060434976842618671e+00 -1.816931308124236297e-02
1.819784298576160309e+00 -1.605124664035561394e-02
1.624988283029496827e+00 -1.432956841930409751e-02
1.434114751406474930e+00 -1.265833281056399744e-02
1.279807225132870041e+00 -1.129078003504803938e-02
1.103300401493290783e+00 -9.714565374082578808e-03
9.840653924512612338e-01 -8.661017231159459651e-03
8.775178995472497911e-01 -7.752906241153142974e-03
7.823004124415098293e-01 -6.895667761424736919e-03
3.604593170777352085e-01 -3.165536715655265995e-03
1.745430141847122840e+01 -1.434129289783759864e-01
1.573458261911276423e+01 -1.305947045049110355e-01
1.418613236976746705e+01 -1.187453236691345393e-01
1.278770614927258187e+01 -1.078330711214117166e-01
1.152287963170520690e+01 -9.778552499728127012e-02
1.037804829165364318e+01 -8.854883211776357066e-02
9.341705185599717964e+00 -8.009546776259936218e-02
8.403748178435455074e+00 -7.235542426701695173e-02
7.555251036225320682e+00 -6.527419887639641927e-02
6.788175127745642357e+00 -5.883289076741719803e-02
6.095162610550175941e+00 -5.296663969984111847e-02
5.469598403357379013e+00 -4.767289885271404348e-02
4.905380369943396879e+00 -4.281341007342157751e-02
4.348849475644500195e+00 -3.805552831479451503e-02
3.853027342981900194e+00 -3.378748554994593506e-02
3.449704656631312538e+00 -3.028544906220719327e-02
3.087125856639386878e+00 -2.709787354175738350e-02
2.761410445327954655e+00 -2.429288974826624911e-02
2.469050372281707872e+00 -2.172355482149927394e-02
2.206696055616498064e+00 -1.942321170365068558e-02
1.971512571793312185e+00 -1.735304374830435106e-02
1.741070062536606677e+00 -1.535801277966639469e-02
1.554495461517316546e+00 -1.371024426191082800e-02
1.371791301161666921e+00 -1.211216193898324855e-02
1.182831191062151843e+00 -1.041436514979010054e-02
1.055107727420223407e+00 -9.294229829008317928e-03
9.409223443995504699e-01 -8.272390171923981253e-03
8.389454330314800590e-01 -7.405669611144459832e-03
7.478595937133547533e-01 -6.607627612087828804e-03
1.860926193012307905e+01 -1.517623278628901784e-01
1.676911977764446249e+01 -1.383040518814726560e-01
1.511726689415393921e+01 -1.258714450935459750e-01
1.362814805743959568e+01 -1.143945618081461113e-01
1.228256902158601171e+01 -1.038070394455817697e-01
1.106521159873760851e+01 -9.410195714436928038e-02
9.963368246684682461e+00 -8.516610321073937728e-02
8.965991746698339426e+00 -7.698797441520899287e-02
8.063524149707864908e+00 -6.950529952171591308e-02
7.247488711924725102e+00 -6.270179503654536857e-02
6.509879418195861689e+00 -5.647339569893145006e-02
5.843750921161790401e+00 -5.082334049231926332e-02
5.242701976066954650e+00 -4.569376631703051667e-02
4.649586201281977971e+00 -4.060892947877514647e-02
4.166429426422084248e+00 -3.644421855426190071e-02
3.690471808801106146e+00 -3.236552864068725083e-02
3.303497821954333613e+00 -2.899557281356032745e-02
2.955757835514221554e+00 -2.594426042017620310e-02
2.643437275094653760e+00 -2.325605867672388138e-02
2.363135394787934995e+00 -2.081676776178678634e-02
2.111777068171312610e+00 -1.859884215534480037e-02
1.865253546975802479e+00 -1.644517389457782197e-02
1.665632664884655778e+00 -1.464876146467036615e-02
1.470146932856922106e+00 -1.293115021201694977e-02
1.311979914147305859e+00 -1.158537757948300585e-02
1.131168156376787692e+00 -9.996707476202624718e-03
1.008925659478385306e+00 -8.873781452821367932e-03
8.996492007201560837e-01 -7.939345991136589897e-03
8.020629712412604695e-01 -7.072312235181930223e-03
7.149497440565975026e-01 -6.307042393878707111e-03
1.787626451134471139e+01 -1.464283157861330231e-01
1.611081602269389279e+01 -1.333704100674547310e-01
1.452337628165867045e+01 -1.213078813912328580e-01
1.309101394778464567e+01 -1.101869034892304783e-01
1.179614240732128572e+01 -9.994698163616176634e-02
1.062454115026710610e+01 -9.054088950756870868e-02
9.564105703419393478e+00 -8.188246563929427180e-02
8.604390096547271938e+00 -7.399413195286885792e-02
7.736292356984401763e+00 -6.678734587080066565e-02
6.951430142381583188e+00 -6.019869743173521942e-02
6.242293441321367098e+00 -5.422253737242680588e-02
5.602111308885468155e+00 -4.876477211595894867e-02
5.024602041623273507e+00 -4.383419601771686158e-02
4.455082865470504139e+00 -3.894712736521008939e-02
3.947462136855725667e+00 -3.456216482158028930e-02
3.534538659201384547e+00 -3.098320175215925343e-02
3.163303560628562217e+00 -2.778166432405557856e-02
2.829688217727890365e+00 -2.485021833890145929e-02
2.530315960281893428e+00 -2.226950632348961845e-02
2.261652096914894550e+00 -1.992088812733817590e-02
2.020764475438230789e+00 -1.781982527312036060e-02
1.784611191856569024e+00 -1.573667417300643814e-02
1.593401017520261531e+00 -1.402344116574919669e-02
1.406189427669289005e+00 -1.238117751748462995e-02
1.212602184307021158e+00 -1.070109333237071435e-02
1.081677548510231679e+00 -9.562959224086621871e-03
9.646327483728573959e-01 -8.485832264901715591e-03
8.601369075602799397e-01 -7.596241136348323361e-03
7.668204456423741711e-01 -6.742714911839690038e-03
1.906447764226201613e+01 -1.549613153821915446e-01
1.717287081589338982e+01 -1.412526919878698273e-01
1.547810460588034154e+01 -1.285872156239844522e-01
1.395191308265079577e+01 -1.168982670951758535e-01
1.257392877601195558e+01 -1.061072508363480049e-01
1.132779249680847755e+01 -9.619941708174196970e-02
1.020027525410674407e+01 -8.710108707066428757e-02
9.179682174489437685e+00 -7.875317806299900192e-02
8.256364869769331705e+00 -7.112322941328823311e-02
7.421372394035295805e+00 -6.416108943097274808e-02
6.666700375037931892e+00 -5.781514295504859569e-02
5.985044804131966600e+00 -5.205357954835592577e-02
5.369925558317316217e+00 -4.682596079682166401e-02
4.815249068929532861e+00 -4.207592406414256692e-02
4.268311584315629403e+00 -3.736786455363560328e-02
3.781155464318017412e+00 -3.316872139860892188e-02
3.384849908594059986e+00 -2.970060166044422023e-02
3.028729367444497278e+00 -2.660656247911635797e-02
2.708909164014975612e+00 -2.384174443806103688e-02
2.421815223056951183e+00 -2.134181939513211251e-02
2.164384298092194570e+00 -1.905342910086300565e-02
1.933595283114514896e+00 -1.705255023232354547e-02
1.707361681143266141e+00 -1.507190455658566700e-02
1.524259343796763755e+00 -1.343046504412973019e-02
1.344996469911188708e+00 -1.186503629185962395e-02
1.159679659224245096e+00 -1.024445320044334480e-02
1.034334265144922105e+00 -9.151612906637941747e-03
9.224082276345380027e-01 -8.180365173213490632e-03
8.223472442889340206e-01 -7.276263149767738837e-03
7.331118372212859224e-01 -6.459309874847839889e-03
1.831081378764516998e+01 -1.495256660630980283e-01
1.649750800365128356e+01 -1.362277167252098908e-01
1.486949192473526793e+01 -1.239503229682033386e-01
1.340197613343435634e+01 -1.126136249484784718e-01
1.207612750701858673e+01 -1.021744920206269364e-01
1.087691311025191787e+01 -9.257394868854088021e-02
9.791785279749326776e+00 -8.377202809466094413e-02
8.809891337301269942e+00 -7.570052374494876113e-02
7.921606478816302754e+00 -6.835235631570776849e-02
7.118509575932267630e+00 -6.164562930270379992e-02
6.392943053042459134e+00 -5.551008159551270443e-02
5.737818827030745084e+00 -4.994934399677251197e-02
5.146816695693870791e+00 -4.491720845195411316e-02
4.563792955226534609e+00 -3.990497930812851590e-02
4.044231540816491055e+00 -3.543546405454106596e-02
3.621453298445662661e+00 -3.179122908896123839e-02
3.241289091904163477e+00 -2.847998400839309163e-02
2.899740379476902774e+00 -2.550245629133747818e-02
2.593062174163490496e+00 -2.281707676806728202e-02
2.317918875249644906e+00 -2.043735818886524211e-02
2.071121141298463808e+00 -1.826359780605686656e-02
1.829202437498637535e+00 -1.617151675803711261e-02
1.633398896864653116e+00 -1.440684491210824682e-02
1.441518436976576334e+00 -1.271230002266548857e-02
1.286358634532073664e+00 -1.138397912972735800e-02
1.108959664795546640e+00 -9.806650186031102071e-03
9.890814948988259081e-01 -8.763703159295446049e-03
8.819537264395983511e-01 -7.837339724227008683e-03
7.862316493858348965e-01 -6.967650403382768740e-03
3.622721811140573456e-01 -3.182820248856975225e-03
1.758833567677808318e+01 -1.442532385879301271e-01
1.584857051247643689e+01 -1.313495716545431680e-01
1.428411924933644883e+01 -1.194424187471860299e-01
1.287265529338578496e+01 -1.084530598608467594e-01
1.159694567748595695e+01 -9.835877079038465864e-02
1.044285203788160921e+01 -8.906920919506837453e-02
9.398699257729960621e+00 -8.057157765542544148e-02
8.453824178701783154e+00 -7.277777119824889451e-02
7.599493947059272614e+00 -6.567938927091243606e-02
6.827259551080791411e+00 -5.920072166469018959e-02
6.129779110603016612e+00 -5.330500897799832910e-02
5.500177534659739464e+00 -4.793323387493615695e-02
4.932471280723844664e+00 -4.310773411019699908e-02
4.372597989782292416e+00 -3.827176841404571206e-02
3.873879288285037692e+00 -3.398681528192725593e-02
3.468237158983000779e+00 -3.044638489337870429e-02
3.103566838557998864e+00 -2.731856253453843197e-02
2.776006514985735141e+00 -2.445903058066611208e-02
2.482040383629974922e+00 -2.187046730639784914e-02
2.218273056841128632e+00 -1.954977133097536568e-02
1.981824756950037347e+00 -1.751133487512440343e-02
1.750052641061940584e+00 -1.548774034945398122e-02
1.562530115244215700e+00 -1.378873030392936162e-02
1.378842059946604248e+00 -1.217059697441862098e-02
1.188851396733636046e+00 -1.054971210116133554e-02
1.060480318834081004e+00 -9.400892620766761881e-03
9.457095686865842898e-01 -8.387949405284162580e-03
8.431568791509527205e-01 -7.509348904988511972e-03
7.516228735716292686e-01 -6.637447973210667748e-03
1.875897217946615569e+01 -1.526794968208621817e-01
1.689509908107186931e+01 -1.391340874767220681e-01
1.522494919809429881e+01 -1.266169348177487441e-01
1.372091760079478284e+01 -1.150745858396724358e-01
1.236313071980353584e+01 -1.044387442354710455e-01
1.113560400140091033e+01 -9.464302953850636801e-02
1.002505704120166818e+01 -8.568401864847076388e-02
9.020207074418195248e+00 -7.745838000141350155e-02
8.111358319524567762e+00 -6.993705987042261873e-02
7.289680215473004488e+00 -6.307227442492685521e-02
6.547161170984544754e+00 -5.682918216248648152e-02
5.876782985801630055e+00 -5.116054599762484556e-02
5.271958196215348558e+00 -4.601972524811917542e-02
4.675204346494773233e+00 -4.089063129818910902e-02
4.189157270132551680e+00 -3.672676675508551591e-02
3.710466395022356423e+00 -3.255360988289875135e-02
3.321181366332664808e+00 -2.917762065245336697e-02
2.971427384786252013e+00 -2.616267446360281274e-02
2.657361156688376802e+00 -2.342159885749535084e-02
2.375497760390345992e+00 -2.093379324292215030e-02
2.122824014386460956e+00 -1.871719665749776301e-02
1.874959864610690419e+00 -1.655444358863820270e-02
1.674251066838789548e+00 -1.480892616346305216e-02
1.477697533536647345e+00 -1.306687934065922305e-02
1.318736078714385807e+00 -1.165192160832329016e-02
1.136944606632619870e+00 -1.005313699980808079e-02
1.014068488848348881e+00 -9.005106039754398259e-03
9.042372849196295137e-01 -8.018304427518871402e-03
8.061059401859665963e-01 -7.189711808722061212e-03
7.185452316643344828e-01 -6.354985916517744138e-03
1.801631303355849312e+01 -1.472985156461606160e-01
1.622942475514962624e+01 -1.341572412379785362e-01
1.462511819625547460e+01 -1.220269917589846681e-01
1.317898465065075975e+01 -1.108407681604361844e-01
1.187270776218345070e+01 -1.005470742785562616e-01
1.069143778864202687e+01 -9.107620260136044255e-02
9.622822001947156423e+00 -8.239844004250010401e-02
8.656082482200460504e+00 -7.444794087908439273e-02
7.781845066323121785e+00 -6.718843655815699700e-02
6.991667104605481242e+00 -6.057922961518925203e-02
6.277889426031928011e+00 -5.454880185871522486e-02
5.633599630791157331e+00 -4.910409156735811437e-02
5.052542217846986539e+00 -4.413186556235383640e-02
4.479576468610900974e+00 -3.920704130923798741e-02
3.968971771331160969e+00 -3.481304137472725907e-02
3.553554675079987568e+00 -3.121921501046860670e-02
3.180150513238440890e+00 -2.798106029628304528e-02
2.844706511378746416e+00 -2.505964316959867141e-02
2.543641558994478746e+00 -2.240736803994447177e-02
2.273474991594660821e+00 -2.005796596307066887e-02
2.031329012231980258e+00 -1.794800232718929411e-02
1.793880013753074598e+00 -1.586060264441600462e-02
1.601657132156020236e+00 -1.416440105809675491e-02
1.413421916994217931e+00 -1.249947912760284580e-02
1.218814577207359084e+00 -1.080878288324392880e-02
1.087164967737369148e+00 -9.624392263211123746e-03
9.696032304870294549e-01 -8.620141953816188793e-03
8.645233399130970442e-01 -7.674196405603304731e-03
7.706953613937098657e-01 -6.825303036021077192e-03
1.922138145611830140e+01 -1.558754145801291846e-01
1.730429466118304305e+01 -1.420763930860881596e-01
1.558991892480613473e+01 -1.293293410876061034e-01
1.404821292015849821e+01 -1.175660059222898152e-01
1.265739134999367721e+01 -1.067348324491094735e-01
1.140061439168926682e+01 -9.676204840846130972e-02
1.026393558772597459e+01 -8.761233698188722330e-02
9.235656352840392103e+00 -7.921231531299283146e-02
8.305590795551518468e+00 -7.155982073551833689e-02
7.464819905005941614e+00 -6.454272797177014465e-02
6.705072318139901455e+00 -5.817376477810565216e-02
6.019047097331493568e+00 -5.235490365069515872e-02
5.399984461441305506e+00 -4.708721300358543332e-02
4.841831368523273227e+00 -4.231166555083625685e-02
4.291636453911349847e+00 -3.760246963832354627e-02
3.801624684816964361e+00 -3.337610131608971520e-02
3.403033050266582205e+00 -2.992667001240384081e-02
3.044943486232207785e+00 -2.681821124456752053e-02
2.723291292179241374e+00 -2.402255989422690322e-02
2.434584730340536574e+00 -2.145912654781458734e-02
2.175700663346744168e+00 -1.920428862287879013e-02
1.943660190045264358e+00 -1.718597582593317519e-02
1.716194874394931125e+00 -1.519562968158826369e-02
1.532146122638587071e+00 -1.358955273932081070e-02
1.351870765552628528e+00 -1.195582440479694801e-02
1.165596310128243829e+00 -1.034432056341062084e-02
1.039592100733345514e+00 -9.207137698478353935e-03
9.270933615478328393e-01 -8.207875343433382320e-03
8.265354081960645249e-01 -7.341181782928338055e-03
7.368188647495615973e-01 -6.527530714897581375e-03
1.845733954841411872e+01 -1.503906443798777026e-01
1.662104879337234919e+01 -1.370064084963451279e-01
1.497514893751802312e+01 -1.246519948388553484e-01
1.349316205547286174e+01 -1.132451906292708116e-01
1.215540722788311889e+01 -1.027509604150657757e-01
1.094612964918391285e+01 -9.310097912095198491e-02
9.852341870998937878e+00 -8.425754053924498777e-02
8.863147968345842287e+00 -7.613687643654022674e-02
7.968555923129167162e+00 -6.873131720490693874e-02
7.159985060242108901e+00 -6.197874035986865315e-02
6.429567576904650750e+00 -5.584561526674758358e-02
5.770256358919305661e+00 -5.025014285598059655e-02
5.175572955472018677e+00 -4.517045889868221559e-02
4.588957689620798419e+00 -4.015652047605352409e-02
4.066300094978101853e+00 -3.564622592709004029e-02
3.641023630035117087e+00 -3.196997386615413328e-02
3.258692835645385255e+00 -2.864422729560033021e-02
2.915180467733553549e+00 -2.566494057016453431e-02
2.606773701295699297e+00 -2.297998162874900080e-02
2.330126227315587606e+00 -2.054012568845379680e-02
2.081991744822159873e+00 -1.837402531399192837e-02
1.838772401694532155e+00 -1.623579252636941916e-02
1.641836342286771888e+00 -1.455953758345476280e-02
1.448966526330300431e+00 -1.284361409349926361e-02
1.292996758761073117e+00 -1.148016560415561840e-02
1.114639564717839759e+00 -9.897747498648650291e-03
9.941100345293054641e-01 -8.809744505665018099e-03
8.864103408944883356e-01 -7.847660089270298844e-03
7.902191007029678582e-01 -6.997133603617400853e-03
3.641110513698621598e-01 -3.278120970871495430e-03
1.772563349726954129e+01 -1.450654388360056446e-01
1.596491958332142680e+01 -1.320863327997003067e-01
1.438402609980173352e+01 -1.201007897630628624e-01
1.295909357025189301e+01 -1.090654480672488130e-01
1.167208622306464072e+01 -9.890647510082609117e-02
1.050868332964990337e+01 -8.956404021589757514e-02
9.456369850902179408e+00 -8.100184169179568128e-02
8.504619652434065813e+00 -7.316911450586643939e-02
7.644249448014156734e+00 -6.602328155187234260e-02
6.866782377078270549e+00 -5.950658680985055488e-02
6.164747750401682325e+00 -5.358122495481538322e-02
5.531166273678908674e+00 -4.822461874842507573e-02
4.959940054539521803e+00 -4.331461595403510861e-02
4.396673578203337485e+00 -3.849215868823312875e-02
3.894953366102867243e+00 -3.416225022972754072e-02
3.486923713439259220e+00 -3.065147142773246361e-02
3.120123149972992227e+00 -2.745788548182465441e-02
2.790693452333868674e+00 -2.456837026285206560e-02
2.495105449472462489e+00 -2.198618820181965500e-02
2.229918826374972074e+00 -1.970061046358529203e-02
1.992189594131103858e+00 -1.761397757565137667e-02
1.759165105407507701e+00 -1.553850755864717367e-02
1.570606144410667149e+00 -1.391217105642346928e-02
1.385950579946982231e+00 -1.227382553416972097e-02
1.194961802151989883e+00 -1.059922793321784427e-02
1.065892445077763151e+00 -9.425985429172853078e-03
9.505087990029643663e-01 -8.423798486329852828e-03
8.474940154035718320e-01 -7.503177170959166725e-03
7.554409720903026981e-01 -6.712304533429779181e-03
1.891249374937750716e+01 -1.535251157276335265e-01
1.702394614877505319e+01 -1.398951466146116096e-01
1.533465890229709316e+01 -1.273112531577611228e-01
1.381548556913759462e+01 -1.156894399046686506e-01
1.244506863231774396e+01 -1.050024067263673339e-01
1.120696801784895769e+01 -9.516050143330938293e-02
1.008763701306569338e+01 -8.612970698436957229e-02
9.075142083413574312e+00 -7.785755009985417807e-02
8.159703020288317177e+00 -7.031182666838409201e-02
7.332349724090822640e+00 -6.341070919261398986e-02
6.584834574291440035e+00 -5.713209064830189476e-02
5.910177385029424357e+00 -5.141451545056666822e-02
5.301481352795681445e+00 -4.622843576557660733e-02
4.701035532559513008e+00 -4.109491801965420993e-02
4.212076354390664967e+00 -3.690427870604810756e-02
3.730582585036092080e+00 -3.275322516364827241e-02
3.339018656036632393e+00 -2.936736652217847299e-02
2.987319637781618464e+00 -2.626682784971377457e-02
2.671451838051101646e+00 -2.354118783320274105e-02
2.388044593186372744e+00 -2.105871685271584054e-02
2.133949045255177701e+00 -1.884772574020284960e-02
1.884722946443345037e+00 -1.663560717487154450e-02
1.682960723071509346e+00 -1.488773519544040087e-02
1.485351912548000142e+00 -1.315828774593580559e-02
1.325530811450228219e+00 -1.173064558057107173e-02
1.142762694421100234e+00 -1.011107357735744477e-02
1.019243316633266616e+00 -9.010456771585417107e-03
9.088645232521234130e-01 -8.036706583294231723e-03
8.102162524135942956e-01 -7.169213342133727400e-03
7.221951793738518033e-01 -6.415515252384543926e-03
1.815983049884101774e+01 -1.480994259394255996e-01
1.635060250671919491e+01 -1.348747401582803263e-01
1.472870761537733131e+01 -1.226680272053291415e-01
1.326847095536916576e+01 -1.114217138708879090e-01
1.195049968406244467e+01 -1.010663678282046757e-01
1.075937746239763904e+01 -9.154020540413372597e-02
9.682327768039083793e+00 -8.282070841105097780e-02
8.708473646699294690e+00 -7.483389981182056450e-02
7.827967463186107366e+00 -6.754336755526081648e-02
7.032346884936753639e+00 -6.088454450729405276e-02
6.313870109508735950e+00 -5.482666424407665190e-02
5.665450635564670101e+00 -4.931756140331089444e-02
5.080808538313986489e+00 -4.433534005534754685e-02
4.504289157236040175e+00 -3.939718762120630879e-02
3.990635319732230180e+00 -3.496504669923289343e-02
3.572768079222815807e+00 -3.136870140909640142e-02
3.197274945468186136e+00 -2.811584699252374711e-02
2.859908265894476997e+00 -2.515482818662556283e-02
2.557117853154355025e+00 -2.254469134284380061e-02
2.285459577854987767e+00 -2.013792122270934015e-02
2.041950745895385388e+00 -1.802607800300736612e-02
1.803204245566712105e+00 -1.590711675955997981e-02
1.609970129771055580e+00 -1.424383679443304296e-02
1.420776134824450532e+00 -1.258670781487773380e-02
1.225042263733298276e+00 -1.087247586224582112e-02
1.092800030575034498e+00 -9.658672809112679725e-03
9.745825950945868899e-01 -8.605835453675079322e-03
8.689787798736936519e-01 -7.674098494315175455e-03
7.746344628673998978e-01 -6.894200545818704971e-03
1.938261496807690065e+01 -1.567100116642859975e-01
1.743881728520697294e+01 -1.428312126839544338e-01
1.570396099125962408e+01 -1.300086321630171682e-01
1.414620742324543912e+01 -1.181751597016651861e-01
1.274220710964248049e+01 -1.072801608146787822e-01
1.147443869310869502e+01 -9.725519889116511496e-02
1.032849934927427782e+01 -8.804089831179766346e-02
9.292322459327536421e+00 -7.961294180060897452e-02
8.355459206595007515e+00 -7.188815696730631311e-02
7.508820061233349996e+00 -6.486237407019582180e-02
6.743869024153221758e+00 -5.843356455766070268e-02
6.053397481400214275e+00 -5.262115921582184025e-02
5.430318210864728101e+00 -4.733475632177929632e-02
4.868823822666175971e+00 -4.252321403826560958e-02
4.315273018480049849e+00 -3.776230916334050169e-02
3.822263944379472811e+00 -3.349682191084629029e-02
3.421417016684043411e+00 -3.002332331512280045e-02
3.061264937393249674e+00 -2.691878599608539882e-02
2.737755692016128783e+00 -2.407279119036009885e-02
2.447445251625381513e+00 -2.155121728171150580e-02
2.187130899400299811e+00 -1.927837740219588009e-02
1.953818104262663669e+00 -1.726797172699045743e-02
1.725149208492955388e+00 -1.520695443603543168e-02
1.540068537567188089e+00 -1.360949507809059919e-02
1.358905761643879551e+00 -1.203746723522200988e-02
1.171531503198089297e+00 -1.038357187890848361e-02
1.044982385388280921e+00 -9.222455142879787057e-03
9.318137386180730397e-01 -8.234734195770181814e-03
8.307631410714916287e-01 -7.325656488113460076e-03
7.405877461753321844e-01 -6.580918781142906272e-03
1.860781688916294030e+01 -1.511781827819427548e-01
1.674740240311092876e+01 -1.377155443851330319e-01
1.508285473770120966e+01 -1.252873042326297648e-01
1.358591470628684483e+01 -1.138171704457014988e-01
1.223584960865578353e+01 -1.032563456847287037e-01
1.101632927104716764e+01 -9.355440537125324363e-02
9.913876854741692668e+00 -8.465422128202647334e-02
8.917134142617884507e+00 -7.649864846742757130e-02
8.016080320922366553e+00 -6.906286319962200160e-02
7.201908721244540068e+00 -6.227284519674056856e-02
6.466618339610320731e+00 -5.607540438097703694e-02
5.803050942017211611e+00 -5.046211526621667554e-02
5.204600123320901162e+00 -4.537010256357719429e-02
4.614402498649015527e+00 -4.030661770043496295e-02
4.088518929483637265e+00 -3.578471137217052733e-02
3.660799633968251587e+00 -3.208376496543231121e-02
3.276233869214777883e+00 -2.877003935623928879e-02
2.930735566915828816e+00 -2.573985937038397037e-02
2.620599351033673585e+00 -2.306190420709559874e-02
2.342414429972291767e+00 -2.064193925771593691e-02
2.092941758372898420e+00 -1.846110635534112948e-02
1.848387024068514517e+00 -1.629897865984787989e-02
1.650361382925638276e+00 -1.456611899204622584e-02
1.456441337589681195e+00 -1.285715419608058491e-02
1.299679206432667211e+00 -1.145773734084347233e-02
1.120340257975883880e+00 -9.915136521135509487e-03
9.992111298077475112e-01 -8.803869915984379249e-03
8.908966885642943812e-01 -7.857043118741803903e-03
7.942756957123042749e-01 -7.026182480920724858e-03
3.659308692942797592e-01 -3.235626452241813569e-03
1.786626226268160522e+01 -1.458034300265179661e-01
1.608383345012143906e+01 -1.327392247426376626e-01
1.448567203754297594e+01 -1.206965735987375887e-01
1.304686340528256139e+01 -1.095913135015671724e-01
1.174848188932440607e+01 -9.936856109316304086e-02
1.057537846309029561e+01 -8.998945320815279758e-02
9.514833111819118727e+00 -8.137079998900591249e-02
8.556064135329483733e+00 -7.350656747946633651e-02
7.689540881868066613e+00 -6.631410343983994149e-02
6.906701366219801130e+00 -5.977672265973521526e-02
6.200064746021740625e+00 -5.381236075938926333e-02
5.562439302972502553e+00 -4.838855588092984272e-02
4.987697157990941932e+00 -4.350901214679799012e-02
4.420964611672324018e+00 -3.862683486502560548e-02
3.916268174333284335e+00 -3.427858572588279168e-02
3.505756595514144536e+00 -3.074240850567896977e-02
3.136918250779883177e+00 -2.753254287480969009e-02
2.805629040987091205e+00 -2.464322139246807528e-02
2.508387969687158936e+00 -2.207660440332761403e-02
2.241692373469160504e+00 -1.970424247794356001e-02
2.002621454040361737e+00 -1.762234965617852020e-02
1.768331247825093211e+00 -1.556578889726134042e-02
1.578747271393715623e+00 -1.391769497297984902e-02
1.393125020121756430e+00 -1.228370047690013553e-02
1.201115952070678006e+00 -1.058622594791632648e-02
1.071359316540041906e+00 -9.450205895512191895e-03
9.554181091378628476e-01 -8.398315255914015620e-03
8.518393102315601206e-01 -7.493963011696897110e-03
7.593266002217999855e-01 -6.680850375797858440e-03
1.907036675968599226e+01 -1.543149624591929614e-01
1.715573917917514990e+01 -1.406069967617125105e-01
1.544661470484723154e+01 -1.279371328263478325e-01
1.391157923066310964e+01 -1.162613853189698870e-01
1.252841401272152311e+01 -1.055074141474845739e-01
1.127952587620680625e+01 -9.561451703380073608e-02
1.015108000943062549e+01 -8.652766858256372151e-02
9.130824784938420535e+00 -7.821605279513985098e-02
8.208720755592951335e+00 -7.061325535492388172e-02
7.375515588986472970e+00 -6.368810579373482272e-02
6.623019425187584908e+00 -5.736283687915434693e-02
5.943915093518537418e+00 -5.164550950129494222e-02
5.331322740352500311e+00 -4.644178675940001388e-02
4.727214690118016094e+00 -4.125842104255676018e-02
4.235260637420925178e+00 -3.702518863192671289e-02
3.750836947070223193e+00 -3.285780826240616848e-02
3.357100953603271876e+00 -2.942302878763063470e-02
3.003352715379833171e+00 -2.638589352594469112e-02
2.685701517388636717e+00 -2.358115683181684005e-02
2.400713894682596550e+00 -2.110545959172097086e-02
2.145178123171982421e+00 -1.886084840111839495e-02
1.894651059550293226e+00 -1.669765828419976159e-02
1.691731261750786475e+00 -1.492431852925166225e-02
1.493075597150843592e+00 -1.317040547097470329e-02
1.332405837321348985e+00 -1.175179725528671670e-02
1.148630331994114240e+00 -1.013657806571822279e-02
1.024476998282278783e+00 -9.031268512876835033e-03
9.135097128345717188e-01 -8.070968658108483920e-03
8.143429594035108687e-01 -7.159924291295372174e-03
7.259100113596309578e-01 -6.383090203997545536e-03
1.830712499694136142e+01 -1.488685447096203540e-01
1.647453214952908240e+01 -1.355755394503739553e-01
1.483446090602855705e+01 -1.232951624645511890e-01
1.335947770085625663e+01 -1.119804368432001929e-01
1.202943006970019901e+01 -1.015625905037882554e-01
1.082822606352235972e+01 -9.198740646210779026e-02
9.742682591466550690e+00 -8.321281331436672368e-02
8.761504403790477014e+00 -7.517893097220976206e-02
7.874695247349322358e+00 -6.784467441198940851e-02
7.073497758685847181e+00 -6.115653464047916821e-02
6.350275519448937978e+00 -5.507490454441586053e-02
5.697705590719332136e+00 -4.956213803052392924e-02
5.109363438959558579e+00 -4.454196492829411158e-02
4.529231472673457937e+00 -3.956174540069200274e-02
4.012472860916461492e+00 -3.511640162878505722e-02
3.592233176894266133e+00 -3.149764155316924635e-02
3.214521082631955462e+00 -2.819427099268307160e-02
2.875224271953650934e+00 -2.525245908655981628e-02
2.570691971293680655e+00 -2.261114865905750754e-02
2.297529344913306293e+00 -2.023329766248590719e-02
2.052687573567311574e+00 -1.805410406671796586e-02
1.812658836608650459e+00 -1.600253678478901972e-02
1.618372399504185877e+00 -1.428320482097482878e-02
1.428154608825911387e+00 -1.260553988481746129e-02
1.231432274766896651e+00 -1.083842533534577594e-02
1.098450828384940348e+00 -9.706667758582148905e-03
9.795830357464450078e-01 -8.640290491526352729e-03
8.734494999163880946e-01 -7.723177259260457193e-03
7.785892395088969131e-01 -6.842252549888921780e-03
1.954869656775603204e+01 -1.575549524165073267e-01
1.757662581726805939e+01 -1.435870493979334028e-01
1.582057038435153373e+01 -1.306859517636394241e-01
1.424600199245200294e+01 -1.187905390060009919e-01
1.282850491229470791e+01 -1.078357499011306370e-01
1.154937654050812412e+01 -9.773677648195130963e-02
1.039400272038450090e+01 -8.847853418369759637e-02
9.349858491033003816e+00 -8.000992078344003333e-02
8.405969267597281913e+00 -7.224779132951009153e-02
7.553348457423602724e+00 -6.516920824660055178e-02
6.783161478081964013e+00 -5.874061826149146875e-02
6.088112074255818129e+00 -5.285520883030254968e-02
5.461165469471051637e+00 -4.755277377621629220e-02
4.896068024662935336e+00 -4.270743114284937525e-02
4.339144723934000858e+00 -3.792960645630037708e-02
3.843186185294050539e+00 -3.366220865561229958e-02
3.439959506160112479e+00 -3.017289632872823327e-02
3.077715859917767638e+00 -2.701664975840425628e-02
2.752365080026256017e+00 -2.420458495727839318e-02
2.460477834217599025e+00 -2.165989334814125145e-02
2.198709334221221834e+00 -1.934261122016793163e-02
1.964040317628195753e+00 -1.728942279104954752e-02
1.734191016761869264e+00 -1.530035424673073172e-02
1.548103758217945103e+00 -1.365737602815293716e-02
1.365972654738180303e+00 -1.206145324899332225e-02
1.177606713876474975e+00 -1.037585078301842857e-02
1.050386983121492479e+00 -9.295244413646139292e-03
9.366389824556431432e-01 -8.272281301478846480e-03
8.350421847065848668e-01 -7.392814425928840097e-03
7.443615630192838006e-01 -6.545209849028977081e-03
1.876222847232068602e+01 -1.520012253389512180e-01
1.687663324949830468e+01 -1.384587259999955910e-01
1.519267558953686681e+01 -1.259541848768709615e-01
1.368031119595989686e+01 -1.144225678801712581e-01
1.231755450746642921e+01 -1.038014972754350285e-01
1.108756306628115951e+01 -9.405408609920462570e-02
9.976194672040767486e+00 -8.509734124546958212e-02
8.971831707689657875e+00 -7.691193381924860129e-02
8.064202474303270307e+00 -6.942031046730176569e-02
7.244270848267671425e+00 -6.259283148175537326e-02
6.504066193333699175e+00 -5.638969001656932850e-02
5.836184341361719596e+00 -5.072731044458915484e-02
5.233880788633812564e+00 -4.559636095553892127e-02
4.640138303397709940e+00 -4.052978295260926955e-02
4.111026146942312387e+00 -3.597778896215223648e-02
3.680753106840148448e+00 -3.226468261185647807e-02
3.293962909700086872e+00 -2.889394033319373986e-02
2.946539037600239386e+00 -2.590818094840705368e-02
2.634618342666263047e+00 -2.319795602857381567e-02
2.354836637724926351e+00 -2.071416896880213729e-02
2.104007216846170980e+00 -1.851608544366564746e-02
1.858065394530400427e+00 -1.638966293464422241e-02
1.658956931903927012e+00 -1.463957661235874147e-02
1.464039274124175005e+00 -1.294036352454196008e-02
1.306382469560216864e+00 -1.151741137956986509e-02
1.126163170458947205e+00 -9.931314579760125438e-03
1.004335518411734185e+00 -8.898463878738688271e-03
8.954895258814037362e-01 -7.916700481711645004e-03
7.983421403881075795e-01 -7.063372425601848956e-03
3.677494294838901667e-01 -3.280134717293820348e-03
1.801050908786720584e+01 -1.466099574411983408e-01
1.620528037878144900e+01 -1.334762157039407204e-01
1.458942505103455467e+01 -1.213604893513030303e-01
1.313630615860649797e+01 -1.101920821442811671e-01
1.182613632745426102e+01 -9.989814748591718807e-02
1.064302926955707740e+01 -9.047487288484096224e-02
9.574140502736099734e+00 -8.182652185617025897e-02
8.608131441344225365e+00 -7.390782780455355805e-02
7.735427025904920484e+00 -6.669085718510275873e-02
6.947224619384423150e+00 -6.009660180903788479e-02
6.235769082692179666e+00 -5.410703943333634858e-02
5.594108993118749318e+00 -4.868482734501185932e-02
5.015707674942002647e+00 -4.372998812440898053e-02
4.445481923101770150e+00 -3.885187603774032522e-02
3.937762433309785592e+00 -3.448424983940680949e-02
3.524877575432034504e+00 -3.091395970456794345e-02
3.153869346787451455e+00 -2.768335903676067203e-02
2.820688515422122844e+00 -2.479688292944754943e-02
2.521749009707726863e+00 -2.220182185630610941e-02
2.253572183779489535e+00 -1.985706927993035817e-02
2.013203774624531484e+00 -1.772785548330968464e-02
1.777632608230643063e+00 -1.569163317641741190e-02
1.586931179197721420e+00 -1.402442136554161826e-02
1.400351769515401523e+00 -1.238952533987020162e-02
1.207334478115742238e+00 -1.063913885684552099e-02
1.076892744361156673e+00 -9.520906041984883439e-03
9.603607829097030590e-01 -8.514827790490269582e-03
8.562002846619682916e-01 -7.573924338202670838e-03
7.632201830889437932e-01 -6.721030786009108728e-03
1.923274778587908429e+01 -1.551776415728507996e-01
1.729083752608055846e+01 -1.413851618486003381e-01
1.556092464339722170e+01 -1.286483730557685945e-01
1.400961513049250584e+01 -1.169005825816714222e-01
1.261300233879523525e+01 -1.060896632936936257e-01
1.135324286709711750e+01 -9.614274386639444503e-02
1.021541858243696765e+01 -8.700652778370886187e-02
9.187281038393194876e+00 -7.866199202973775395e-02
8.258388774843117730e+00 -7.101336195455697220e-02
7.419212598125289659e+00 -6.403366557368961320e-02
6.661555800263315952e+00 -5.770922750354519348e-02
5.978009006749044119e+00 -5.193407477901190034e-02
5.361525204309013581e+00 -4.670075470111346994e-02
4.753653491626018024e+00 -4.150214027099777270e-02
4.258717030883022225e+00 -3.723892662906284207e-02
3.771401546216011091e+00 -3.304184021488987960e-02
3.375354853089377549e+00 -2.962802424452377556e-02
3.019503900054635093e+00 -2.653358736623619499e-02
2.700105868154348165e+00 -2.377098876988930493e-02
2.413483699372689806e+00 -2.123094536746967728e-02
2.156483739165119928e+00 -1.898856476720834144e-02
1.904626340236674098e+00 -1.680198037516486900e-02
1.700647486647872020e+00 -1.498020902733593687e-02
1.500865780481156042e+00 -1.323332841612957431e-02
1.339320281393190371e+00 -1.184687237312334780e-02
1.154610306505612805e+00 -1.021260493271858479e-02
1.029767994892738958e+00 -9.105909305303742929e-03
9.181614413058427626e-01 -8.095075583609058836e-03
8.185299252068977127e-01 -7.242256211203899723e-03
7.296311381976149368e-01 -6.423244701630821847e-03
1.845843369044722948e+01 -1.496857222892326034e-01
1.660121977190744857e+01 -1.363065188990393029e-01
1.494223792151262131e+01 -1.239545390500050442e-01
1.345222384245125724e+01 -1.125813020156231220e-01
1.210981629567247531e+01 -1.020946556288040430e-01
1.089824725785178750e+01 -9.248491419956569870e-02
9.803921587591995390e+00 -8.365918133010558089e-02
8.815217691983361803e+00 -7.558412567091742085e-02
7.921964494243455057e+00 -6.820865923034695466e-02
7.115206678079488256e+00 -6.150459459668189410e-02
6.387067957317634104e+00 -5.536587357334712967e-02
5.730283902620868730e+00 -4.980531268059734673e-02
5.138166775621300530e+00 -4.476793363526545416e-02
4.554500269183915151e+00 -3.977923865760508992e-02
4.034601684145205702e+00 -3.530295795924094648e-02
3.611852246648394882e+00 -3.164524466861953073e-02
3.231898705774363556e+00 -2.838903130204719141e-02
2.890711869836820824e+00 -2.541135651190660344e-02
2.584429648076746577e+00 -2.273528484353919826e-02
2.309774485831634916e+00 -2.031437690434526044e-02
2.063560205749636278e+00 -1.819892888538622230e-02
1.822174862717833577e+00 -1.607246162222404975e-02
1.626839140657686977e+00 -1.433510871309000984e-02
1.435579324800587031e+00 -1.266454396019637586e-02
1.237843328365906936e+00 -1.091798078232694182e-02
1.104133972219386806e+00 -9.759477611834030397e-03
9.846333167697793876e-01 -8.703881593209226650e-03
8.779266612277448756e-01 -7.735976071348135176e-03
7.826023515562592348e-01 -6.907138429765800371e-03
1.971988574143831841e+01 -1.584007096778647372e-01
1.771797242739447142e+01 -1.443495508151070583e-01
1.593973977168301204e+01 -1.313796849756664609e-01
1.434769342989302920e+01 -1.194092292458649590e-01
1.291620664416472586e+01 -1.083858109390034574e-01
1.162562131504184926e+01 -9.825089642910625476e-02
1.046054790043221772e+01 -8.894948702551300213e-02
9.408107047158834391e+00 -8.041681092694175081e-02
8.457240640160499368e+00 -7.263614849400248930e-02
7.598423160631223361e+00 -6.551359864077747897e-02
6.822935154690237702e+00 -5.902180868301461214e-02
6.123243894722017799e+00 -5.314523432698217698e-02
5.492303300919101794e+00 -4.777399582782933252e-02
4.923611875179424224e+00 -4.294640392961619757e-02
4.363239397682870724e+00 -3.813177526983482085e-02
3.864324848547669777e+00 -3.382692437470217334e-02
3.458722560099084742e+00 -3.032934369618473999e-02
3.094372890390614028e+00 -2.715693884915197295e-02
2.767157238425905774e+00 -2.430660179958591544e-02
2.473624655469444544e+00 -2.177948720913421010e-02
2.210408302213753284e+00 -1.948099023642349548e-02
1.974465432013133181e+00 -1.739389934482514499e-02
1.743305086996892905e+00 -1.537080682367283554e-02
1.556215013077461462e+00 -1.369932730184035899e-02
1.373093259161145996e+00 -1.211492954496292372e-02
1.183722299684113910e+00 -1.043282668636595807e-02
1.055774031486126585e+00 -9.325302323107796318e-03
9.414786241917111331e-01 -8.284154638662596937e-03
8.393449565458291906e-01 -7.391684978264015729e-03
7.481436713039728570e-01 -6.592940664929559588e-03
1.892127066888670228e+01 -1.527966624052495559e-01
1.700889665930338168e+01 -1.391730972710352177e-01
1.530472156304412223e+01 -1.266072684921623337e-01
1.377642867541784000e+01 -1.150031716689584038e-01
1.240076968440097716e+01 -1.043372706786407367e-01
1.115978757711336478e+01 -9.453071203417869051e-02
1.003941192045740749e+01 -8.552415358384451993e-02
9.027249305834612159e+00 -7.728807639585898170e-02
8.113006320460121046e+00 -6.975632784813300125e-02
7.287303545506089719e+00 -6.289414597891654357e-02
6.541965173243744935e+00 -5.664475125874426920e-02
5.869685802615292936e+00 -5.097299172947544754e-02
5.263586139091640526e+00 -4.583032308383272468e-02
4.666134501930689460e+00 -4.072274268924084423e-02
4.133817471777947006e+00 -3.613535515251320440e-02
3.700950117933596406e+00 -3.239650219934346598e-02
3.311877560656849795e+00 -2.906201709246801143e-02
2.962455834696647194e+00 -2.601854850350080600e-02
2.648736407678213389e+00 -2.325811728558849906e-02
2.367346154846608819e+00 -2.081673490425374473e-02
2.115142538956096718e+00 -1.862068721549083733e-02
1.867878856960273115e+00 -1.647426429252699456e-02
1.667696286460152555e+00 -1.467109859341414642e-02
1.471682046844381642e+00 -1.294659883043075901e-02
1.313198461817887353e+00 -1.159326841555603088e-02
1.132026901838611765e+00 -9.964669192538274170e-03
1.009544196524660542e+00 -8.908042346946181550e-03
9.001218265034830468e-01 -7.910134750945639961e-03
8.024133590637749780e-01 -7.103253458168791445e-03
3.696540960664028708e-01 -3.224396513416031076e-03
1.815862171806217873e+01 -1.473686192523593064e-01
1.632949285226654013e+01 -1.341557497061776072e-01
1.469521756402979129e+01 -1.219694190068794648e-01
1.322728897925123981e+01 -1.107373194072976824e-01
1.190489783153751446e+01 -1.004059816368567670e-01
1.071174242968882950e+01 -9.091788135632909718e-02
9.634259623249482374e+00 -8.222207495435465696e-02
8.660970772853685773e+00 -7.426190910903912590e-02
7.781917544623855321e+00 -6.699753632850463658e-02
6.988170398436249542e+00 -6.038433518857592996e-02
6.272016034977593968e+00 -5.435927654333150977e-02
5.626131506315180886e+00 -4.888905772333809741e-02
5.043981081910500208e+00 -4.395552936300142766e-02
4.470282271555406695e+00 -3.902391821436027031e-02
3.959445558227602024e+00 -3.462822474038344117e-02
3.544185847130249645e+00 -3.103761207936595393e-02
3.170957140792037166e+00 -2.782589268244942127e-02
2.835900140794258117e+00 -2.488744841352038065e-02
2.535217505140150429e+00 -2.227147418704547577e-02
2.265555437819376294e+00 -1.993299969794790766e-02
2.023848103172431134e+00 -1.782117772832056066e-02
1.786989881739162289e+00 -1.575312552449978018e-02
1.595296477741182217e+00 -1.403122137781770765e-02
1.407612822739878089e+00 -1.238299051804488474e-02
1.213631415891385457e+00 -1.071740291051418922e-02
1.082457263891253740e+00 -9.572869613976877495e-03
9.653324593017919009e-01 -8.513432301673716854e-03
8.605967058298756855e-01 -7.559289361340328604e-03
7.671176437023022876e-01 -6.786870862170100473e-03
1.940019475305229335e+01 -1.559992865316470467e-01
1.742933752957241822e+01 -1.421244474334883712e-01
1.567778863252487298e+01 -1.293171414614605608e-01
1.410946233534422767e+01 -1.174997933680769907e-01
1.269924335338424548e+01 -1.066243411387046702e-01
1.142810295423022104e+01 -9.663230490665307426e-02
1.028065417682636706e+01 -8.744379571973419363e-02
9.244459786998239892e+00 -7.903494513182353354e-02
8.308637311093697519e+00 -7.137581963455771894e-02
7.463527432813039653e+00 -6.437199806311438843e-02
6.700669781211011866e+00 -5.797626425172913711e-02
6.012517273457421041e+00 -5.217811907552452610e-02
5.392124160189042392e+00 -4.691452329768597967e-02
4.780363406758310951e+00 -4.170610928101052550e-02
4.282393194868954645e+00 -3.742633607065649903e-02
3.792179519185147285e+00 -3.319592098972096866e-02
3.393774813544615299e+00 -2.976760687152585003e-02
3.035899097481267184e+00 -2.665512735648433232e-02
2.714633701130463539e+00 -2.384276195888038880e-02
2.426414894625286589e+00 -2.136414885588292303e-02
2.168008589331455127e+00 -1.909969632797708580e-02
1.914669252373461195e+00 -1.686020148219202069e-02
1.709603521966628126e+00 -1.506845154298812675e-02
1.508723039571227442e+00 -1.329067347618647504e-02
1.346258612522518217e+00 -1.186491807131528908e-02
1.160619078368517521e+00 -1.023562565467645361e-02
1.035095104808773758e+00 -9.163658541169031335e-03
9.229539824625263567e-01 -8.135837141450467588e-03
8.227497136334310790e-01 -7.239161981533917545e-03
7.333552318741676235e-01 -6.502732614116276712e-03
1.861394181623426292e+01 -1.504832461206891958e-01
1.673090716249399890e+01 -1.370314781850074382e-01
1.505216548814801136e+01 -1.246178687341312347e-01
1.354661713638023990e+01 -1.131710664046414183e-01
1.219140763621775392e+01 -1.026451020640218592e-01
1.096933546033985252e+01 -9.297991323467202918e-02
9.866046588790599259e+00 -8.410995368006606021e-02
8.869662916345966153e+00 -7.599678216749269910e-02
7.969837916880259776e+00 -6.858614085438095864e-02
7.157451339233647403e+00 -6.181058755985886777e-02
6.424326800112077684e+00 -5.567735664107642535e-02
5.763181004172419186e+00 -5.008442085320953530e-02
5.167295619473413204e+00 -4.502594885765482530e-02
4.580057727335859141e+00 -3.999014076429385084e-02
4.057006679298384988e+00 -3.549432756220217283e-02
3.631638832943510309e+00 -3.184760351232054226e-02
3.249510499577149769e+00 -2.850516969765093389e-02
2.906338582530108461e+00 -2.556501914738864428e-02
2.598301228531878060e+00 -2.284149819501547427e-02
2.322115099572795494e+00 -2.046453553229924532e-02
2.074546771152349756e+00 -1.826721086422574900e-02
1.831834818427455991e+00 -1.615977746814040161e-02
1.635349188562655209e+00 -1.442006044731754255e-02
1.443094697364715184e+00 -1.272346166737388547e-02
1.244295450895165578e+00 -1.100504352804995700e-02
1.109869986129157438e+00 -9.803722676053791898e-03
9.897232943114722126e-01 -8.772308411811804638e-03
8.824810649158885134e-01 -7.790751224960390867e-03
7.866214907324194927e-01 -6.973242979971460906e-03
1.989666997995992048e+01 -1.592695831432155706e-01
1.786294215718586997e+01 -1.451355934701138162e-01
1.606155352616737630e+01 -1.320912216782186011e-01
1.445156023141783486e+01 -1.200636296947282938e-01
1.300556602580474674e+01 -1.089804781386940757e-01
1.170311924797845471e+01 -9.878629671178923433e-02
1.052808893924304456e+01 -8.943097343587243231e-02
9.467169535889279786e+00 -8.086126334550758354e-02
8.509105069423421597e+00 -7.302068372100356530e-02
7.644068161971611097e+00 -6.587239990061541373e-02
6.863193193314337748e+00 -5.936230530650527665e-02
6.158785062527714516e+00 -5.342582272993050968e-02
5.523738592975424133e+00 -4.806483360596124077e-02
4.951475379257106901e+00 -4.317128630688114171e-02
4.387571998126597705e+00 -3.834267449597060506e-02
3.885681654378879912e+00 -3.402768185022506109e-02
3.477720136991707012e+00 -3.051580207529000846e-02
3.111180186359863598e+00 -2.732831234929865641e-02
2.782080166208597216e+00 -2.446329371175832296e-02
2.486859204879180218e+00 -2.187937698312950041e-02
2.222169989331366668e+00 -1.959431984265641927e-02
1.984960907918726480e+00 -1.750270768107715230e-02
1.752512248665263117e+00 -1.548810592458311347e-02
1.564394360807712436e+00 -1.384156858868627188e-02
1.380280845587418925e+00 -1.217770101781092719e-02
1.189931752488026628e+00 -1.054223094116910238e-02
1.061229975585467056e+00 -9.389903855672947219e-03
9.463320608016707602e-01 -8.396497266604303900e-03
8.436656623654664733e-01 -7.459289198631063010e-03
7.519803094576290592e-01 -6.675145428960306895e-03
1.908504150022386270e+01 -1.536493141074881941e-01
1.714459635725883757e+01 -1.399463677817651686e-01
1.541934005027965071e+01 -1.273015006263716331e-01
1.387450674677854501e+01 -1.156512715721431384e-01
1.248533561716474516e+01 -1.049188985386529660e-01
1.123332679897354325e+01 -9.505629653574844407e-02
1.010361108622165105e+01 -8.601341185886536567e-02
9.083458625560437483e+00 -7.772231174093124917e-02
8.162432373911972405e+00 -7.016819711603256016e-02
7.330783194588697427e+00 -6.327986997795614910e-02
6.580392363680951817e+00 -5.699275085074810565e-02
5.903652694595298733e+00 -5.126996334580755099e-02
5.293638126387254950e+00 -4.609251089528595274e-02
4.692369449243313895e+00 -4.096876873014975579e-02
4.156816849779127132e+00 -3.638195910297661179e-02
3.721342344873086017e+00 -3.262786472449689945e-02
3.329952943683009980e+00 -2.924464815637712115e-02
2.978502644135030408e+00 -2.617345260971386603e-02
2.662993910108620632e+00 -2.344872957715199088e-02
2.380012848169868356e+00 -2.097831426818752565e-02
2.126344277601713184e+00 -1.875792013050814680e-02
1.877750824888072323e+00 -1.655735704889143428e-02
1.676502194729623252e+00 -1.483372610600309192e-02
1.479426252545662068e+00 -1.308369010855653901e-02
1.320061928636535820e+00 -1.168982252442348803e-02
1.137933912366217104e+00 -1.009565471612719825e-02
1.014788228958743321e+00 -8.992098943819214207e-03
9.047977153217576785e-01 -8.034886813116391691e-03
8.065531788766889809e-01 -7.134626870282775347e-03
3.715534094820039934e-01 -3.299679015142700702e-03
1.831096847730844956e+01 -1.481920703531344197e-01
1.645662513421562068e+01 -1.349145614711522723e-01
1.480309879484177671e+01 -1.226589040720431623e-01
1.331996492033002433e+01 -1.113665456957836641e-01
1.198516257867412094e+01 -1.009789267033465721e-01
1.078153494145950830e+01 -9.142985122508827389e-02
9.695278311751870604e+00 -8.269167525759099635e-02
8.714497429616193003e+00 -7.470213954681212409e-02
7.828971455438349381e+00 -6.739924785316275813e-02
7.029700651830190772e+00 -6.075645896605674778e-02
6.308631717981418419e+00 -5.470291549556518390e-02
5.658491328399003706e+00 -4.920457927604904996e-02
5.072695384471114899e+00 -4.421042364795138568e-02
4.495404316540057010e+00 -3.927929515526672188e-02
3.981442556533507648e+00 -3.486928940910725278e-02
3.563654259047511541e+00 -3.126405488746047956e-02
3.188290221840419658e+00 -2.799540460920700927e-02
2.851303769771431629e+00 -2.509752531147981316e-02
2.548889934474502184e+00 -2.243662776566524367e-02
2.277680818959643361e+00 -2.009363863306212056e-02
2.034593700691943230e+00 -1.793356017320757445e-02
1.796396647744231245e+00 -1.585533998610734810e-02
1.603705798580061570e+00 -1.418251539880965861e-02
1.415047111548592307e+00 -1.251341697812484097e-02
1.219963350706808169e+00 -1.081037493935987567e-02
1.088119657313701749e+00 -9.622378142178530241e-03
9.703332671285911371e-01 -8.607846335664267809e-03
8.650364981566424083e-01 -7.689643242171137656e-03
7.710806038114795813e-01 -6.854007813449617195e-03
1.957313070127245780e+01 -1.568577485902502011e-01
1.757143739649578507e+01 -1.428978208170975650e-01
1.579721990470139303e+01 -1.300224742329397776e-01
1.421121317696196762e+01 -1.181507687237593751e-01
1.278689638614409141e+01 -1.072167174340192264e-01
1.150404797010147284e+01 -9.716391751652159181e-02
1.034698716968190269e+01 -8.793785971869336193e-02
9.302612380559750704e+00 -7.950075872445752645e-02
8.359621841450554314e+00 -7.176758203337099684e-02
7.508399328220531466e+00 -6.472649490864521016e-02
6.740309148720881716e+00 -5.832498170082803246e-02
6.047435739030495583e+00 -5.250217267382559921e-02
5.423057996551956528e+00 -4.721390439755551727e-02
4.807356061955705862e+00 -4.194591412806642633e-02
4.306308591930481988e+00 -3.765349760667359436e-02
3.813164051855232550e+00 -3.341504437462807647e-02
3.412368702353159478e+00 -2.995169071900444929e-02
3.052447872080681357e+00 -2.681898896998940324e-02
2.729287132737384880e+00 -2.402712946499826335e-02
2.439423653411901149e+00 -2.150827275662956298e-02
2.179581541299709269e+00 -1.924300904323244382e-02
1.924859564921800548e+00 -1.698149421114515667e-02
1.718629027422597488e+00 -1.519857318696509092e-02
1.516634465376544449e+00 -1.342553601898828324e-02
1.353374228611182728e+00 -1.196871107472344091e-02
1.166647017768163597e+00 -1.031652128848767336e-02
1.040509537891459280e+00 -9.203741883584757102e-03
9.277555179666262530e-01 -8.247497271531126911e-03
8.270123180964362719e-01 -7.350532655657634855e-03
7.371421113879008669e-01 -6.555802827500947436e-03
1.877424155755590718e+01 -1.512957184894587193e-01
1.686374234636390668e+01 -1.377667074057596364e-01
1.516452188895244291e+01 -1.252812131702593090e-01
1.364281942216575771e+01 -1.137830226574329390e-01
1.227449638766350226e+01 -1.031983989024161941e-01
1.104151152104893008e+01 -9.346421180264186113e-02
9.929110917725502361e+00 -8.456329457043328113e-02
8.924946439162392053e+00 -7.639603037077655201e-02
8.018401510348136085e+00 -6.894388073187612820e-02
7.200218050402876102e+00 -6.215331531558478811e-02
6.462084312681305676e+00 -5.596671813342223023e-02
5.796539790529964264e+00 -5.035374839123912816e-02
5.196849919568551357e+00 -4.525955693524354867e-02
4.605842439078207562e+00 -4.023025033311587728e-02
4.079620583086158270e+00 -3.571140396288492724e-02
3.651753945667164825e+00 -3.200249849914483385e-02
3.267297734460963721e+00 -2.870298049140126637e-02
2.922089015681297308e+00 -2.568057720113721756e-02
2.612294108939273052e+00 -2.302245540890453593e-02
2.334532425925085253e+00 -2.058457594055201553e-02
2.085590861101647153e+00 -1.839862225891958705e-02
1.841556490674685298e+00 -1.624427659920076386e-02
1.644056858402645371e+00 -1.454723915537079262e-02
1.450658556264511123e+00 -1.285729047492995859e-02
1.250780239313106001e+00 -1.109454235999315225e-02
1.115656131776716631e+00 -9.863152885545458173e-03
9.948916224548970400e-01 -8.801778912004450811e-03
8.870445991349285020e-01 -7.889748136742969625e-03
7.906487024920333395e-01 -7.038499669847356546e-03
2.007970559927709431e+01 -1.601134764555994516e-01
1.801213263741689730e+01 -1.458987442690490299e-01
1.618618186040652418e+01 -1.327893242798346973e-01
1.455748549916319412e+01 -1.206861649488954469e-01
1.309646348487165035e+01 -1.095500298627806041e-01
1.178184431536837629e+01 -9.930364887853401767e-02
1.059664184747903981e+01 -8.989527314284963266e-02
9.527137246137652227e+00 -8.129231784052019794e-02
8.561714762149918556e+00 -7.340212984485901260e-02
7.690304883588994223e+00 -6.621165715286819742e-02
6.903999934312272657e+00 -5.966899454415493242e-02
6.194827829506504457e+00 -5.371405023926645317e-02
5.555505226300814670e+00 -4.829946582938104971e-02
4.979617105748063821e+00 -4.342729519595577015e-02
4.412263027068335397e+00 -3.855792371716170591e-02
3.907297975507364463e+00 -3.421169743055283569e-02
3.496875659881188092e+00 -3.065609152254070852e-02
3.128156287322118700e+00 -2.746930206116572626e-02
2.797220625511253278e+00 -2.461312156600170553e-02
2.500299196969667737e+00 -2.202184702839269856e-02
2.234039239915388553e+00 -1.969156572570297456e-02
1.995510548425956765e+00 -1.759598175686449134e-02
1.761780011182539241e+00 -1.553977149775573850e-02
1.572650779905780061e+00 -1.388399866886098205e-02
1.387529874853733469e+00 -1.229357953784716156e-02
1.196165943860215908e+00 -1.060589442156864570e-02
1.066774216708686662e+00 -9.429697396907708862e-03
9.512563014051342858e-01 -8.441183605062621206e-03
8.480191923119470010e-01 -7.544061128191557539e-03
7.558892724959526133e-01 -6.729428103289048294e-03
1.925397945933708499e+01 -1.544406469687535366e-01
1.728385812853143122e+01 -1.406613216951159706e-01
1.553653394988815428e+01 -1.279532644314423928e-01
1.397441689225527384e+01 -1.162378719202507987e-01
1.257145416369219149e+01 -1.054502603737583061e-01
1.130808899698690695e+01 -9.552233820273083043e-02
1.016875374793783493e+01 -8.644930510684797897e-02
9.140488305995008389e+00 -7.811801321845415758e-02
8.212488997033009497e+00 -7.051363304381870478e-02
7.374925593380719846e+00 -6.357581140388537944e-02
6.619342562356407278e+00 -5.727524857852513140e-02
5.937952537760715188e+00 -5.154797759362255566e-02
5.324037716096547967e+00 -4.634790059462610967e-02
4.718841428618163469e+00 -4.116863223677982853e-02
4.179991342685370981e+00 -3.657486298451980561e-02
3.741943470287434348e+00 -3.276757998452035914e-02
3.348255101038076553e+00 -2.937331313569557442e-02
2.994754682610902830e+00 -2.630926920810237879e-02
2.677444393136051204e+00 -2.354217930491597777e-02
2.392854494245936436e+00 -2.109872666994139570e-02
2.137736976662241606e+00 -1.885839589039852923e-02
1.887717960849541576e+00 -1.666151266538241221e-02
1.685351396082405584e+00 -1.489225048592970370e-02
1.487219582234081905e+00 -1.313568137202184190e-02
1.327001689080875346e+00 -1.172795643097063363e-02
1.143881837136511148e+00 -1.013815541151326903e-02
1.020091203589869044e+00 -9.011251909097659635e-03
9.094932108525107806e-01 -8.066069658807564421e-03
8.107274768918191210e-01 -7.180846212995223299e-03
3.734358510683204457e-01 -3.340351906889917413e-03
1.846781172808607252e+01 -1.489357960313033580e-01
1.658694445775226711e+01 -1.355883873326738098e-01
1.491331876822176739e+01 -1.232634308171414173e-01
1.341438113738205828e+01 -1.119170021514385022e-01
1.206672077374875407e+01 -1.014760608649195595e-01
1.085250343926708183e+01 -9.189181221205174055e-02
9.757129493469697934e+00 -8.308941773450383150e-02
8.768838694435689973e+00 -7.506514417255789884e-02
7.876722279809002636e+00 -6.772759878912647247e-02
7.071735929307637392e+00 -6.103047781486300311e-02
6.345718730709450028e+00 -5.494650480055342928e-02
5.691245171062162100e+00 -4.942868813658777422e-02
5.101714422236898194e+00 -4.443601378675137575e-02
4.520786168289739670e+00 -3.946961566063969529e-02
4.003695263264337889e+00 -3.501681402514129210e-02
3.583325797012383074e+00 -3.138670494751852336e-02
3.205807058901836371e+00 -2.815690787239764903e-02
2.866817380393039905e+00 -2.520638322858809524e-02
2.562661812990228771e+00 -2.254754535145220978e-02
2.289903833489503882e+00 -2.014810480200712392e-02
2.045464015114729417e+00 -1.804561753305889207e-02
1.806021285339389992e+00 -1.592135132791432095e-02
1.612161761802700655e+00 -1.423909341358367726e-02
1.422515302018846350e+00 -1.256468148238809070e-02
1.226348339159776035e+00 -1.085515148976626612e-02
1.093815597322591371e+00 -9.670980586300994761e-03
9.753952301883035414e-01 -8.608174917977667526e-03
8.695363741798525226e-01 -7.708272316428451537e-03
7.750642831362890561e-01 -6.879435322694215683e-03
1.975193654697581636e+01 -1.576308019959650475e-01
1.771738696493370213e+01 -1.436050790167742175e-01
1.591944853495039247e+01 -1.306578783232546503e-01
1.431521373096221161e+01 -1.187144784999120128e-01
1.287627254003231236e+01 -1.077284066796442979e-01
1.158147045616346560e+01 -9.761581431701030209e-02
1.041438552310572163e+01 -8.835601948578768183e-02
9.361535722292041228e+00 -7.986858077583723625e-02
8.411329573877154075e+00 -7.210308117110536541e-02
7.553853881073512078e+00 -6.502132030388622919e-02
6.780360193310734473e+00 -5.858589053052930956e-02
6.082837849520523754e+00 -5.271526912167472795e-02
5.454296208628448106e+00 -4.739771907332840373e-02
4.834757174170945859e+00 -4.213347906943113591e-02
4.330605496550532507e+00 -3.781561967734873436e-02
3.834400190392965424e+00 -3.354148352115991771e-02
3.431189544114072287e+00 -3.006182934753721600e-02
3.069123394432762275e+00 -2.694476740500766423e-02
2.744080764945620921e+00 -2.411608693597047312e-02
2.452525877819624611e+00 -2.156189287749098876e-02
2.191202864107305359e+00 -1.927610848581921485e-02
1.935113663301644360e+00 -1.706154454521532915e-02
1.727769274783488074e+00 -1.525931674817589817e-02
1.524709576889003104e+00 -1.343079965213852395e-02
1.360520254289351305e+00 -1.201708785677550913e-02
1.172777153444238385e+00 -1.038083583762462389e-02
1.045941971356901146e+00 -9.232751603199093951e-03
9.325770422032180207e-01 -8.257184876780640156e-03
8.313312873538185599e-01 -7.356373454212340735e-03
7.409488352198466687e-01 -6.566647768045095514e-03
1.893963061500388889e+01 -1.520210316028419439e-01
1.700025693450068687e+01 -1.384174939833111295e-01
1.527949153496975043e+01 -1.258765193089737278e-01
1.374091073739058899e+01 -1.143141806006622713e-01
1.235911065868536518e+01 -1.036749756089758168e-01
1.111486234236298110e+01 -9.389833157779003958e-02
9.993077172160566235e+00 -8.493788248845221545e-02
8.980972191145056627e+00 -7.673302747324367568e-02
8.067622749882234601e+00 -6.924763436659514548e-02
7.243596383338711142e+00 -6.243008957904633283e-02
6.500349395241967088e+00 -5.621709659625093169e-02
5.830307202118713228e+00 -5.056407703863963210e-02
5.226714536972522751e+00 -4.546926991163524612e-02
4.631875484184753589e+00 -4.038968144027340473e-02
4.102442392629388479e+00 -3.585173499829882870e-02
3.672020213919077847e+00 -3.215345277815893216e-02
3.285264221444716970e+00 -2.879694216363628406e-02
2.938073310652169923e+00 -2.578657167994213156e-02
2.626533468448533970e+00 -2.305458644086592901e-02
2.347159395280554506e+00 -2.064236717940973881e-02
2.096731435722122949e+00 -1.845814917335124664e-02
1.851329044014424330e+00 -1.632815143449962633e-02
1.652780285307235086e+00 -1.457576923543032511e-02
1.458355668550758155e+00 -1.283377618940714088e-02
1.257288602052344384e+00 -1.107282557418768493e-02
1.121479831191986021e+00 -9.918020073810946552e-03
1.000090230501368804e+00 -8.811720874238926360e-03
8.916262089102988675e-01 -7.880517027690383050e-03
7.947712462097936692e-01 -6.999011963206755969e-03
2.026952949594440767e+01 -1.608654499818472638e-01
1.816559881552095135e+01 -1.465801774491134191e-01
1.631386323904303737e+01 -1.334024909113573354e-01
1.466562892443438137e+01 -1.212417046141356786e-01
1.318927830931323442e+01 -1.100445696260775874e-01
1.186196390436261972e+01 -9.974489397954440506e-02
1.066621016286527635e+01 -9.029042223953835655e-02
9.587960159464470777e+00 -8.162008914865662157e-02
8.614984633853541851e+00 -7.372304156211409443e-02
7.737170002325760798e+00 -6.649798633058243147e-02
6.945317342120538306e+00 -5.991265721393031207e-02
6.231278308841216251e+00 -5.392492774033862818e-02
5.587661668336673770e+00 -4.850675877171942152e-02
5.008152815967505056e+00 -4.355960005459637296e-02
4.437209048093605723e+00 -3.868296886404731100e-02
3.929110229560560441e+00 -3.432340127726335455e-02
3.516197480684915444e+00 -3.078195566018917043e-02
3.145369531129585283e+00 -2.757324111535186528e-02
2.812459534408815909e+00 -2.469318484132946787e-02
2.513851430702313650e+00 -2.206204379116324943e-02
2.246066751036681186e+00 -1.972202954364726118e-02
2.006187436228754617e+00 -1.765698676531155323e-02
1.771164551603558790e+00 -1.559027855588446081e-02
1.580959397542980316e+00 -1.391015334017745193e-02
1.394841033118651819e+00 -1.226093408697698575e-02
1.202427624562864450e+00 -1.057592149000076073e-02
1.072395988395263622e+00 -9.468951159554697336e-03
9.562092012157720200e-01 -8.438695312663776343e-03
8.524797390732132829e-01 -7.518482871006739766e-03
7.598496723318820534e-01 -6.674075122483649758e-03
1.942884172973606383e+01 -1.551717231034297761e-01
1.742686112955994204e+01 -1.413222343530183278e-01
1.565639658694612990e+01 -1.285481786279780436e-01
1.407638746522967921e+01 -1.167675449537068783e-01
1.265913849222702403e+01 -1.059214190861209465e-01
1.138403912506054283e+01 -9.596256881165565744e-02
1.023485233998381005e+01 -8.682787803730981913e-02
9.198366173480275521e+00 -7.847263205898998006e-02
8.263238111681065590e+00 -7.081340330373996073e-02
7.419539120545047162e+00 -6.384701094891674644e-02
6.658704507095038139e+00 -5.750766700614536736e-02
5.972794492383104448e+00 -5.175360120873170183e-02
5.354774003456135745e+00 -4.652476573979884289e-02
4.745751488865038503e+00 -4.132799625780521346e-02
4.203582829456380843e+00 -3.667645818528484508e-02
3.762770177478924616e+00 -3.291096153550111814e-02
3.366788055908351396e+00 -2.947524709240424701e-02
3.011131830249319741e+00 -2.639424273448933225e-02
2.692013154161926103e+00 -2.362127662715978599e-02
2.405793984173904665e+00 -2.111536907694387677e-02
2.149225301066824301e+00 -1.887331179669089753e-02
1.897833759985380286e+00 -1.668715435847599460e-02
1.694348523337688928e+00 -1.491808002450256861e-02
1.495044692133407516e+00 -1.314829567908717273e-02
1.334036177180429883e+00 -1.172951846231041692e-02
1.149896696471836011e+00 -1.012247830516848322e-02
1.025420016791539934e+00 -9.053114882346297715e-03
9.142071398611175681e-01 -8.073460162107658211e-03
8.150076258515711602e-01 -7.193279534512550012e-03
3.753634892046395777e-01 -3.310400279218389530e-03
1.862943425614555082e+01 -1.496538587723809377e-01
1.672061497503430516e+01 -1.362299590667222782e-01
1.502602002779360646e+01 -1.238529770505406302e-01
1.351066243838832470e+01 -1.124380282147861704e-01
1.214978663194965058e+01 -1.019486877276510883e-01
1.092456920724509395e+01 -9.231337369760450606e-02
9.820122373346666933e+00 -8.347736614205321370e-02
8.823896529780792974e+00 -7.539972274347445103e-02
7.925090486527344602e+00 -6.802360257424121259e-02
7.114293817116388752e+00 -6.131116034932789643e-02
6.383308921530435498e+00 -5.520440773211686414e-02
5.724395317874023448e+00 -4.964403241346779933e-02
5.131061500775276230e+00 -4.463080194167153708e-02
4.546439709540937457e+00 -3.963329148578034061e-02
4.026169334065585304e+00 -3.517898227843346826e-02
3.603248507992880878e+00 -3.153291357472836481e-02
3.223467237850055511e+00 -2.825125554019404864e-02
2.882448826547413745e+00 -2.527605701672144128e-02
2.576556468419262114e+00 -2.260990631059434097e-02
2.302260928422390052e+00 -2.025515334217416891e-02
2.056424164679167887e+00 -1.809571802270285024e-02
1.815680384237204237e+00 -1.598223019103414341e-02
1.620753653287055895e+00 -1.429321876460063097e-02
1.430024126438949938e+00 -1.258075267288177000e-02
1.232801883596875703e+00 -1.084494316231986860e-02
1.099584711308138063e+00 -9.703652430497549178e-03
9.804784099271988129e-01 -8.661637165237854458e-03
8.740623468382611172e-01 -7.733199291624880123e-03
7.791053141274312255e-01 -6.846303258105603494e-03
1.993728076734321775e+01 -1.584035619952240403e-01
1.786770345990933606e+01 -1.443027410505394459e-01
1.604461445370928629e+01 -1.312948668033788180e-01
1.442136122190391667e+01 -1.192963524404052483e-01
1.296722676238553085e+01 -1.082433557403790214e-01
1.166013729807090016e+01 -9.809944568895148653e-02
1.048280082774854804e+01 -8.878405424661056644e-02
9.421323704706711766e+00 -8.024272318505114299e-02
8.463682845521191211e+00 -7.245750926554134219e-02
7.599917917054767713e+00 -6.534777840748604016e-02
6.820935064577642315e+00 -5.885691301433742390e-02
6.118706829294344729e+00 -5.297653453726149098e-02
5.485866329269993180e+00 -4.763858468772308452e-02
4.862463705954600535e+00 -4.232155878649914577e-02
4.355133968461564642e+00 -3.798837509677471108e-02
3.855867965949264065e+00 -3.370782296917863158e-02
3.450197896846495027e+00 -3.021235530005101505e-02
3.085980849509596169e+00 -2.703968548447592199e-02
2.759074564247879557e+00 -2.422150828891679944e-02
2.465915783622243840e+00 -2.166080436068731560e-02
2.203086944149665882e+00 -1.937240594708308436e-02
1.945462123256769704e+00 -1.710426334661396472e-02
1.736972493099879777e+00 -1.528023826534059305e-02
1.532797995626468790e+00 -1.351947462645758033e-02
1.367713846535044908e+00 -1.203574941227077318e-02
1.178947389287086089e+00 -1.040590947515002661e-02
1.051404504985202770e+00 -9.286153957473392354e-03
9.374521533823950703e-01 -8.262308750450862369e-03
8.356752278416729185e-01 -7.400269144245442098e-03
7.448103131163512636e-01 -6.548802138241755118e-03
1.911047529605263051e+01 -1.527806469134044554e-01
1.714040981837325361e+01 -1.391143965482341815e-01
1.539702575691092612e+01 -1.265062384703651011e-01
1.384097284704983721e+01 -1.148767405246725187e-01
1.244518697478991598e+01 -1.041898116963356075e-01
1.118955295263788940e+01 -9.436664004260568450e-02
1.005806578590785882e+01 -8.535839284258545101e-02
9.037789842098717941e+00 -7.712061185987116596e-02
8.117527056778678585e+00 -6.960833766059443262e-02
7.287465437291060333e+00 -6.272857551525361230e-02
6.539089019287682270e+00 -5.648921862349318146e-02
5.864530753642767102e+00 -5.082514220606314248e-02
5.256901745913817869e+00 -4.568763875796662960e-02
4.658294430313130619e+00 -4.057384131021657403e-02
4.125489498987853665e+00 -3.600892188195973370e-02
3.692474541549644496e+00 -3.228173509465857155e-02
3.303459321629994339e+00 -2.893447895407669571e-02
2.954220485489768677e+00 -2.589728043639167795e-02
2.640879423868312870e+00 -2.320028679747880226e-02
2.359879259369867199e+00 -2.072809604032268410e-02
2.108025106071689692e+00 -1.856841949936400768e-02
1.861276594524867489e+00 -1.636753180890943016e-02
1.661520901812052031e+00 -1.462422407715168772e-02
1.466086266124509319e+00 -1.292416765157575545e-02
1.263968095630667809e+00 -1.113290846833350431e-02
1.127343368782161237e+00 -9.952915597100295969e-03
1.005368548170075149e+00 -8.884795665536180873e-03
8.962905046703849576e-01 -7.902449932688402831e-03
7.989344075193017813e-01 -7.035777505584691303e-03


==> anc/Fig18/Fig18_m0.68_scatter_data.out <==
# f_dm(%)   M^2\Delta\tau (m_sun**2 s) 10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
9.305119714447043222e+00 -7.051702698123674118e-02
8.525906177426845645e+00 -6.468963660817494965e-02
7.800824298160698334e+00 -5.927673932116978017e-02
7.127760821484992348e+00 -5.426794512782717739e-02
6.504493682524205234e+00 -4.962816123880181562e-02
5.928371877741042795e+00 -4.526265966638493010e-02
5.396977736890524291e+00 -4.117775616996244281e-02
4.907858797127468975e+00 -3.762868239399258519e-02
4.458313005327483758e+00 -3.405244837611481890e-02
4.046046943285047881e+00 -3.084891136996670280e-02
3.668517811766122794e+00 -2.819313129395495388e-02
3.323306011478610600e+00 -2.552602232801992610e-02
3.008124755130597183e+00 -2.301061479526911313e-02
2.720776649046196205e+00 -2.100914972383038926e-02
2.459045789622908540e+00 -1.882180495040647328e-02
2.221042893187552547e+00 -1.699800280899627092e-02
2.004822549509069685e+00 -1.554519104943125063e-02
1.790049052874320701e+00 -1.371335140176005440e-02
1.613894582675450273e+00 -1.233680412018006711e-02
1.439241461966204394e+00 -1.099899977944163165e-02
1.296266280628384671e+00 -9.927185343651945271e-03
1.167011125319693088e+00 -9.020404189344910506e-03
1.050207513378901059e+00 -8.047842292151274890e-03
9.447433106575965356e-01 -7.207577119364705354e-03
8.496420397879376196e-01 -6.627796854406120541e-03
7.637713016204914496e-01 -5.837255139341968047e-03
6.864200916571191469e-01 -5.231608506485907473e-03
6.167654175533294758e-01 -4.702017500649857684e-03
5.540092574385510060e-01 -4.240270819707403493e-03
4.921122676579925970e-01 -3.802018115885652527e-03
9.234657328470561310e+00 -7.007696112326405880e-02
8.459999801362256378e+00 -6.418373871147821375e-02
7.739379282642796731e+00 -5.887369115855129592e-02
7.070635962372978867e+00 -5.387493859425931259e-02
6.451413859243322335e+00 -4.922149817544026890e-02
5.879251022912815650e+00 -4.487922077176195734e-02
5.351581839130661322e+00 -4.081886435870470120e-02
4.866022271749334216e+00 -3.729836405129068749e-02
4.419895601236252247e+00 -3.379874210615942121e-02
4.010774290729612446e+00 -3.080875848307255971e-02
3.636160485563853850e+00 -2.791852748257102682e-02
3.293686168674561543e+00 -2.529990578087364106e-02
2.981092504169912338e+00 -2.278546850441251145e-02
2.696046217999779948e+00 -2.078403716556441114e-02
2.436579239039928790e+00 -1.863896998205421054e-02
2.200613576273191985e+00 -1.682856868740583225e-02
1.986205285639194518e+00 -1.536644362934024531e-02
1.773316218426980173e+00 -1.358545426539794349e-02
1.598759686165934335e+00 -1.220063422320164827e-02
1.425594180225369767e+00 -1.087884709937151154e-02
1.283972112171618774e+00 -9.800255025023921207e-03
1.155859931877814661e+00 -8.947988895625867342e-03
1.040153748866086136e+00 -7.967892894174813043e-03
9.356467228363536393e-01 -7.325839597568294982e-03
8.414101988120213926e-01 -6.552272835673536924e-03
7.564057944083381058e-01 -5.778237556536105698e-03
6.797237644906640730e-01 -5.162287734843631903e-03
6.107488114609336272e-01 -4.629393000623952155e-03
5.426874989117664860e-01 -4.120787872635434286e-03
4.873092197712929896e-01 -3.719945137143001058e-03
9.164564190318603920e+00 -6.949243953347458702e-02
8.394414840946030409e+00 -6.367794089413658654e-02
7.678281776227363409e+00 -5.839985345130796479e-02
7.013804800059304512e+00 -5.343337798824721041e-02
6.398689235260987651e+00 -4.866029012300283896e-02
5.830485663914453554e+00 -4.449140092213318270e-02
5.306580927418096394e+00 -4.045402744236462067e-02
4.824494363543509579e+00 -3.696204764993660935e-02
4.381730411337753317e+00 -3.348359424102872323e-02
3.975709194157380555e+00 -3.052867172835674672e-02
3.604065079026804508e+00 -2.763719482761908125e-02
3.264256641693012551e+00 -2.506131580795709773e-02
2.954235260998186785e+00 -2.255205999412841777e-02
2.671555759027941956e+00 -2.054863293001769203e-02
2.414303553818087700e+00 -1.845272050950300113e-02
2.180324486022343855e+00 -1.666140553911295286e-02
1.967774666625818458e+00 -1.516786850745338068e-02
1.756780372836657111e+00 -1.344962599953660257e-02
1.583685761771954192e+00 -1.205830236417193731e-02
1.412116707074526412e+00 -1.075783077231062292e-02
1.271766325969207578e+00 -9.671376692968960617e-03
1.144821387980857974e+00 -8.877128518557620210e-03
1.030170982549411418e+00 -7.888463184001654263e-03
9.266359006300890488e-01 -7.254834491153541384e-03
8.332633469803193416e-01 -6.425219245254397762e-03
7.490251744753544383e-01 -5.715577707265463540e-03
6.731123030407192287e-01 -5.094298943887490445e-03
6.047328381437390155e-01 -4.556904340425519014e-03
5.374119809984978513e-01 -4.044150065873356945e-03
4.825064729159241339e-01 -3.635137466967758822e-03
9.094805466585484055e+00 -6.893068204741947813e-02
8.329294469817137170e+00 -6.316481927131449570e-02
7.617522035921836299e+00 -5.792127049385477344e-02
6.957349034555115885e+00 -5.298655181601014813e-02
6.346370573272616333e+00 -4.823727951190385360e-02
5.781968649552069017e+00 -4.409764533871789183e-02
5.261850095046489706e+00 -4.011844180906155855e-02
4.783300927903979094e+00 -3.661375989351288440e-02
4.343819712922448950e+00 -3.316065307825331182e-02
3.940948748718438477e+00 -3.022704586129481077e-02
3.572207071374625009e+00 -2.734936080175782644e-02
3.235111186278790019e+00 -2.482552229428864471e-02
2.927587868927194137e+00 -2.240108369596208182e-02
2.647257266017353228e+00 -2.030883695668462066e-02
2.392124644787822607e+00 -1.825695916536778859e-02
2.160161701404149870e+00 -1.648599231376786725e-02
1.949527240071111889e+00 -1.496662957222097759e-02
1.740265557158893861e+00 -1.331215159943249619e-02
1.568724875451533052e+00 -1.191424219940748902e-02
1.398728443828719969e+00 -1.063027455880914338e-02
1.259648211272440532e+00 -9.537303605058394460e-03
1.133869842450859089e+00 -8.799817848909111118e-03
1.020283232874975576e+00 -7.803809278821304679e-03
9.177135808174754494e-01 -7.148883926765711889e-03
8.252023785461465311e-01 -6.364619478932341881e-03
7.417968359001718692e-01 -5.648423970740659369e-03
6.665855395214527190e-01 -5.028292418181461859e-03
5.988785661236915026e-01 -4.482125238405057846e-03
5.321204461955388876e-01 -3.961468013239139926e-03
4.777892448952754112e-01 -3.551097744262405199e-03
9.025423913442429225e+00 -6.836661470771961124e-02
8.264486199622615104e+00 -6.277410460168315887e-02
7.557198962373442797e+00 -5.752431969674883655e-02
6.901242850160549835e+00 -5.239558159936601178e-02
6.294262608995998320e+00 -4.781116751503982493e-02
5.733876670041277990e+00 -4.354721062485632926e-02
5.217411906527657628e+00 -3.974110550970994665e-02
4.742371521983302252e+00 -3.626637713478593483e-02
4.306181912076423757e+00 -3.283064636971404909e-02
3.906392553024137015e+00 -2.991626617088685713e-02
3.540546052900200635e+00 -2.705564396180113601e-02
3.206168685851382705e+00 -2.457750087635076144e-02
2.901134241926970780e+00 -2.207339238285730212e-02
2.623179709834119855e+00 -2.006417695451874483e-02
2.370216368971135967e+00 -1.806293614004076190e-02
2.140236307254374637e+00 -1.630716517133155852e-02
1.931360188577065706e+00 -1.476326678859732518e-02
1.724006930905088497e+00 -1.316681511812361864e-02
1.554012319004665077e+00 -1.194032402735175670e-02
1.385528750831407141e+00 -1.050158260922142567e-02
1.247640215332793900e+00 -9.401509094961972915e-03
1.123005739968587324e+00 -8.660460189763475800e-03
1.010482087491044290e+00 -7.720420481371060607e-03
9.088824274878284371e-01 -6.992228544551222329e-03
8.172185259582730454e-01 -6.307777723397838682e-03
7.345944301777519447e-01 -5.584347104773146678e-03
6.601033900657938824e-01 -4.953013131015050405e-03
5.930087599074568283e-01 -4.404233544902446534e-03
5.269130257414534890e-01 -3.880009415432660296e-03
4.730785144375232454e-01 -3.464478178815500169e-03
8.956426354725644856e+00 -6.785210271584179997e-02
8.200016825233266360e+00 -6.223059436470260164e-02
7.497120465253444443e+00 -5.701214689398171470e-02
6.845504158249204885e+00 -5.193391625652526988e-02
6.242606235371505718e+00 -4.737635633217979897e-02
5.686046234688340029e+00 -4.313915455126843268e-02
5.173302541444753544e+00 -3.936101054658193432e-02
4.701765140409007060e+00 -3.591348571916446603e-02
4.268854840274042495e+00 -3.249633501068817376e-02
3.872139051576017010e+00 -2.959662833295225934e-02
3.509155841288980948e+00 -2.675663902259070234e-02
3.177516375951339178e+00 -2.433061854661783610e-02
2.874975352546543572e+00 -2.188148990222898299e-02
2.599329135351896358e+00 -1.980877803451562905e-02
2.348422383388907075e+00 -1.785953640161685313e-02
2.120465219758497444e+00 -1.611926014118693351e-02
1.913401941904354420e+00 -1.454955746686062250e-02
1.707856485430271354e+00 -1.301955970191780512e-02
1.539325122504893839e+00 -1.181032959247837327e-02
1.372404577185791341e+00 -1.036652400919878605e-02
1.235777308009927022e+00 -9.264446868867621046e-03
1.112328678651533398e+00 -8.484585576981120217e-03
1.000805187269158347e+00 -7.631094735278498402e-03
9.001369506933930564e-01 -6.829703983275801395e-03
8.093358781149142533e-01 -6.234978268774182125e-03
7.274768589822208087e-01 -5.515692675757888873e-03
6.536537421815297177e-01 -4.879552574996069529e-03
5.872230919630627710e-01 -4.322483424566939993e-03
5.217312230184396604e-01 -3.795908552109670663e-03
4.634609964107072599e-01 -3.338962514223187041e-03
8.887785487632699599e+00 -6.733368230196255799e-02
8.135926117239039357e+00 -6.169807524546136457e-02
7.437467307415299267e+00 -5.648899932898100718e-02
6.790065994001424521e+00 -5.155358044998716027e-02
6.191288411642877243e+00 -4.693861629403898311e-02
5.638620759979348307e+00 -4.272504151298948255e-02
5.129521957804858090e+00 -3.884428451509976121e-02
4.661428358566404029e+00 -3.535447998901682098e-02
4.231791803398592400e+00 -3.214999401019814212e-02
3.838147961942713238e+00 -2.927168845224091889e-02
3.477990908583608487e+00 -2.645170464557376061e-02
3.149064163944004235e+00 -2.403553322910535056e-02
2.848972737842096592e+00 -2.161808256319030369e-02
2.575622322016295485e+00 -1.954943187856905337e-02
2.326876461953328423e+00 -1.765273103838956026e-02
2.100812196423155864e+00 -1.592801497274866709e-02
1.895603589200252292e+00 -1.432947604371064519e-02
1.691785647944164861e+00 -1.286380872443842853e-02
1.524828397979442141e+00 -1.161048483619732570e-02
1.359376092852371265e+00 -1.023062972242644829e-02
1.224023305832944608e+00 -9.117379330338423390e-03
1.101638617488787331e+00 -8.308814159205172786e-03
9.911845943312782570e-01 -7.544351115786351349e-03
8.914775807712986833e-01 -6.667713247739847325e-03
8.014456781975363153e-01 -6.064850987314243484e-03
7.203441902058002055e-01 -5.442708590007052857e-03
6.472888130921162775e-01 -4.803171898640649917e-03
5.814846164508065129e-01 -4.243130300819538889e-03
5.166497743511605512e-01 -3.708367630528117305e-03
3.501808590181028080e-01 -2.522592133604980962e-03
8.819546052553162596e+00 -6.678987341149683621e-02
8.072243795002465916e+00 -6.131055919700315743e-02
7.378163512105591515e+00 -5.609230664974604319e-02
6.734997238244543993e+00 -5.119147778207085858e-02
6.140239667483317731e+00 -4.670229389503223472e-02
5.591471824309622640e+00 -4.254037431170186456e-02
5.086013535132903662e+00 -3.858088651286079723e-02
4.621406829232702407e+00 -3.511379783470525845e-02
4.195033342221028860e+00 -3.193189931971254780e-02
3.804402738563891884e+00 -2.906240357249354964e-02
3.447122565974957364e+00 -2.627006819832195667e-02
3.120812667981987865e+00 -2.386468826657840714e-02
2.823196140166681634e+00 -2.147119245565413947e-02
2.552077626262891474e+00 -1.942133841080006737e-02
2.305465874390375536e+00 -1.757209512455758585e-02
2.081343612093384365e+00 -1.586378241371244960e-02
1.877886635645180657e+00 -1.423868551746774146e-02
1.675988544889812637e+00 -1.283658375363946023e-02
1.510460217266720750e+00 -1.152846303505472916e-02
1.346436359346318445e+00 -1.022379092546660262e-02
1.212358310514158211e+00 -9.103551113483611054e-03
1.091135936703848675e+00 -8.256536819820302006e-03
9.816502510326603481e-01 -7.525357427605669502e-03
8.828039698564847937e-01 -6.629982171873488074e-03
7.937415556902536196e-01 -6.024995847294011865e-03
7.133949874097812449e-01 -5.494643766419023308e-03
6.409923045592432755e-01 -4.851496322823726365e-03
5.757755853949456659e-01 -4.289843046331536479e-03
5.115687462595575052e-01 -3.752676766531685710e-03
2.356887573451504347e-01 -1.821704017985591910e-03
8.751732055948952649e+00 -6.635571103769720425e-02
8.008879767560511453e+00 -6.092659748536756459e-02
7.319251449711650537e+00 -5.569563392476353791e-02
6.680265401245216950e+00 -5.083520813640871050e-02
6.089528772351173735e+00 -4.637054854371467499e-02
5.544642714204147893e+00 -4.224294018765418351e-02
5.042790690251887753e+00 -3.846392516852378818e-02
4.581654934722785733e+00 -3.493994854745448991e-02
4.158537741416899358e+00 -3.171408736814354534e-02
3.770960757614738590e+00 -2.885798696065982119e-02
3.416449809152303452e+00 -2.602637047482698682e-02
3.092847092111137286e+00 -2.369282364896443602e-02
2.797666588697062195e+00 -2.113661090512379895e-02
2.528823247359436088e+00 -1.928140256467229113e-02
2.284282573583137133e+00 -1.748515691408781755e-02
2.062058497856477768e+00 -1.580125563774162703e-02
1.841299377932620773e+00 -1.400662634565682726e-02
1.660184452149429335e+00 -1.278365104467370748e-02
1.496169141074053854e+00 -1.144274693955120263e-02
1.333685555142499757e+00 -1.021462866809942811e-02
1.200780160865905888e+00 -9.083089493078452120e-03
1.080638700484828796e+00 -8.200305894085999428e-03
9.722026356549307025e-01 -7.299405425883087606e-03
8.743164543372459185e-01 -6.591324128685795494e-03
7.860230900271332199e-01 -5.984866113657000622e-03
7.064399613544062317e-01 -5.454535923892977686e-03
6.347044049771836116e-01 -4.907723856094131469e-03
5.701509225139728132e-01 -4.337683920862311915e-03
5.065551645488881594e-01 -3.792204581875981834e-03
1.580639745563863774e-01 -1.299821036453607977e-03
8.684155153985951614e+00 -6.591990379821896506e-02
7.945912201074845527e+00 -6.052392652006600982e-02
7.260649478838647752e+00 -5.530250084694968843e-02
6.625934464583473016e+00 -5.057227729691701756e-02
6.039186247614390268e+00 -4.613008057911358734e-02
5.498072272805619498e+00 -4.194431068868300500e-02
4.999936426448257087e+00 -3.819029245748103985e-02
4.542171550252356305e+00 -3.469188990470770811e-02
4.122251837241995176e+00 -3.148369312649228202e-02
3.737721458797708785e+00 -2.864843265150412988e-02
3.386058265762934116e+00 -2.584631474064897488e-02
3.064984985819592556e+00 -2.351659714973518972e-02
2.772270828218270200e+00 -2.099084560734093552e-02
2.505665837094643855e+00 -1.914495395233593508e-02
2.263253303157069851e+00 -1.740360169369562296e-02
2.042956669989239860e+00 -1.556657156433587791e-02
1.824152325147325726e+00 -1.390768089323959726e-02
1.644668259152408663e+00 -1.268814242190792647e-02
1.466704200956886917e+00 -1.125079458866708182e-02
1.321023477550153258e+00 -1.019927494510157288e-02
1.189289921786625515e+00 -9.008027999233598690e-03
1.070292055095718453e+00 -8.146121309410347261e-03
9.628409298212478040e-01 -7.403695289298274640e-03
8.658623399781504304e-01 -6.556114615344284247e-03
7.783898391691637109e-01 -5.940502881252712579e-03
6.995840845797631768e-01 -5.404208835211328672e-03
6.285011149927404173e-01 -4.947231673070747425e-03
5.645972596850015179e-01 -4.389873586987230389e-03
5.015583661776311653e-01 -3.835918244049241980e-03
9.405822243966420970e+00 -7.140143018711535283e-02
8.617095372265763942e+00 -6.548156262957421925e-02
7.883344740292040242e+00 -6.011771409641084030e-02
7.202404208764953353e+00 -5.489852375529794687e-02
6.571872529847165190e+00 -5.022084608877872697e-02
5.989179920332478702e+00 -4.580662548597604078e-02
5.451920540487777522e+00 -4.163985508127179130e-02
4.957367966808689630e+00 -3.791207975765477356e-02
4.503006060754874085e+00 -3.436705327979866498e-02
4.086273840564193627e+00 -3.125281729358383304e-02
3.704749490837862425e+00 -2.838265037365552898e-02
3.355877493357084518e+00 -2.566237266687098131e-02
3.037418110678259175e+00 -2.332889765219792536e-02
2.747168363994440643e+00 -2.084050926832824863e-02
2.482779731767735143e+00 -1.900263401128780491e-02
2.242375910744046852e+00 -1.716286220876565502e-02
2.024034460886256159e+00 -1.547109461226761976e-02
1.807085868765820447e+00 -1.380535899416077822e-02
1.629144995787413119e+00 -1.259261018117666456e-02
1.452776644142404150e+00 -1.116008780567013040e-02
1.308450067898142777e+00 -1.018453137102161288e-02
1.177966918329064194e+00 -8.956812921881125017e-03
1.060050757329845439e+00 -8.087892838827414818e-03
9.535659657850227289e-01 -7.337585878396374502e-03
8.574984152173791285e-01 -6.513008237165981117e-03
7.708415312020361343e-01 -5.891756662310307889e-03
6.928067310798189382e-01 -5.356896176337801012e-03
6.223899979286092732e-01 -4.888458688733103574e-03
5.590490913106938020e-01 -4.431957958030024493e-03
4.966619900689787093e-01 -3.884738043625930119e-03
9.334423771275494275e+00 -7.084128055734421892e-02
8.550376058187554307e+00 -6.503574504344537821e-02
7.821097492389701422e+00 -5.955982623197858539e-02
7.144557334824128247e+00 -5.454860996152696706e-02
6.518232320606625940e+00 -4.987078799039259408e-02
5.939536766560158831e+00 -4.548187424634182741e-02
5.406004541003617270e+00 -4.133003431641289749e-02
4.915084161470637980e+00 -3.762705459093292765e-02
4.464106509394054179e+00 -3.430022528160733136e-02
4.050603347958350753e+00 -3.086967899055229753e-02
3.672013941626930400e+00 -2.817498512975234043e-02
3.325984136120297752e+00 -2.547360903784862476e-02
3.010128136585744407e+00 -2.314352568017969194e-02
2.722156847510947220e+00 -2.087792148322963059e-02
2.460090997967329329e+00 -1.885192414071302017e-02
2.221735394282033482e+00 -1.702457059829553740e-02
2.005208028175545554e+00 -1.537180041237175623e-02
1.790157070089685387e+00 -1.370193324624903106e-02
1.613892022536336679e+00 -1.249553994664510427e-02
1.439009332352322534e+00 -1.106156060099636185e-02
1.296010781414927981e+00 -1.009478963267019039e-02
1.166673251567842406e+00 -8.902957050733253941e-03
1.049895812163493369e+00 -8.024169230820958967e-03
9.443773987091100830e-01 -7.197879653419406165e-03
8.492312199033543729e-01 -6.470867049307462565e-03
7.633788344175160834e-01 -5.844081233280849601e-03
6.860142467709292591e-01 -5.298109077527056454e-03
6.163634856391899675e-01 -4.827585687183007235e-03
5.477221228725676072e-01 -4.379121528184455950e-03
4.917745853580485216e-01 -3.923563604959570857e-03
9.263454318676211940e+00 -7.034512528387081021e-02
8.483980332017516446e+00 -6.462183857228095962e-02
7.759248203544634848e+00 -5.914138205695394779e-02
7.087079978212849518e+00 -5.416195519685178955e-02
6.464901617729826633e+00 -4.951126707167871621e-02
5.890140978685331596e+00 -4.514490829340145339e-02
5.360447055162749663e+00 -4.101480683535176780e-02
4.873107830284721054e+00 -3.734222600651309482e-02
4.425523984498791918e+00 -3.403494708447511036e-02
4.015142114706303111e+00 -3.062833628797729038e-02
3.639577656160133845e+00 -2.796232953006284883e-02
3.296289019073178395e+00 -2.527730396553999268e-02
2.982950285896740716e+00 -2.294813723694156052e-02
2.697436785229858192e+00 -2.072687659235944099e-02
2.437497259780331493e+00 -1.869869041762557346e-02
2.201222854298584330e+00 -1.688648144800457968e-02
1.986566283192840787e+00 -1.526604365245898959e-02
1.773456917256315268e+00 -1.359244213434662729e-02
1.598643591299638400e+00 -1.238956660705343819e-02
1.425431994072250408e+00 -1.096391752568635046e-02
1.283707258943290741e+00 -9.989189016303435045e-03
1.155511348180713105e+00 -8.847026849545740201e-03
1.039739427401730421e+00 -7.959677197538100532e-03
9.352747054884995581e-01 -7.159095814968302780e-03
8.409942510302417240e-01 -6.425855245995996425e-03
7.559545569756818129e-01 -5.794153435146150687e-03
6.793443639789854549e-01 -5.242960391002439262e-03
6.103455649177534914e-01 -4.767999647983048490e-03
5.423539938407854200e-01 -4.318330922165927385e-03
4.869706170036148252e-01 -3.954423610616241043e-03
9.192852945421993383e+00 -6.984446466498146766e-02
8.418004384865900747e+00 -6.416368061654659227e-02
7.697786604345171035e+00 -5.872043205687812323e-02
7.029882296619946125e+00 -5.377116201657163030e-02
6.411886541780662085e+00 -4.914085790053716180e-02
5.841185580062802529e+00 -4.480212175670448410e-02
5.315202794852504020e+00 -4.075567591313737636e-02
4.831414680491974423e+00 -3.704627234075855147e-02
4.387200037496120864e+00 -3.375643910972435380e-02
3.979987011531476604e+00 -3.038536099095997048e-02
3.607342102779216741e+00 -2.774476641595877840e-02
3.266797052552485869e+00 -2.507973576988403730e-02
2.956038185542355201e+00 -2.254549803321590981e-02
2.672909361335852108e+00 -2.057284887209348892e-02
2.415190690202602575e+00 -1.853781643636869328e-02
2.180856190189855770e+00 -1.674094782972518000e-02
1.968107272989623846e+00 -1.515828030371594963e-02
1.756806148127945555e+00 -1.347884104155169620e-02
1.583586053744356237e+00 -1.228316764011773594e-02
1.411943107181932167e+00 -1.085842049245729253e-02
1.271492367866586815e+00 -9.876916221877316340e-03
1.144465137562747259e+00 -8.784317296872529851e-03
1.029765939752103510e+00 -7.892724604642435346e-03
9.262583325834699011e-01 -7.117958338973452356e-03
8.328429243582284869e-01 -6.379236038237720216e-03
7.486699616165204407e-01 -5.739359719015357103e-03
6.727294829934468146e-01 -5.188816755661008334e-03
6.043958827093822705e-01 -4.705808840717459751e-03
5.369864122913320381e-01 -4.245834141852347990e-03
4.821665974426821433e-01 -3.884744061636866922e-03
9.122600425581055106e+00 -6.934250153854887300e-02
8.352424826264130076e+00 -6.369268259857675807e-02
7.636659663597489711e+00 -5.820395657289546831e-02
6.973066846130499208e+00 -5.338038907153742213e-02
6.359228247346537799e+00 -4.875267955450112572e-02
5.792478281992961442e+00 -4.445378333722781877e-02
5.270292366415612051e+00 -4.042759149629209653e-02
4.790044639821666728e+00 -3.674443252692802947e-02
4.349145699842661195e+00 -3.348209278679736833e-02
3.945101312324135634e+00 -3.030648512449551912e-02
3.575382773890604327e+00 -2.752199431765320337e-02
3.237600497501139873e+00 -2.486984166298855659e-02
2.929346511246548435e+00 -2.254830508955709203e-02
2.648572472940844857e+00 -2.040914093343898159e-02
2.392972357044405474e+00 -1.837506678996377735e-02
2.160720135257942598e+00 -1.659293823941459037e-02
1.949750772900861850e+00 -1.504903562001466168e-02
1.740371999596719288e+00 -1.335983687293762663e-02
1.568679407315935137e+00 -1.204960230717702814e-02
1.398544320379608630e+00 -1.075280197022310431e-02
1.259365660082599758e+00 -9.764937848767373668e-03
1.133506140936844542e+00 -8.720719003518910897e-03
1.019879323639346413e+00 -7.824002703408865916e-03
9.173331162983759945e-01 -7.076800481710260500e-03
8.247771088536424156e-01 -6.331288946570684702e-03
7.413706150064922618e-01 -5.688737749238166434e-03
6.661990515473370511e-01 -5.127746710826297863e-03
5.984709154745206927e-01 -4.642108199081450802e-03
5.317191835577343983e-01 -4.177543538016753252e-03
4.774472101560912618e-01 -3.811077250161596687e-03
9.052685381836669265e+00 -6.893092217138488409e-02
8.287180677908862592e+00 -6.320477045193040322e-02
7.575956316909528532e+00 -5.775164748037903140e-02
6.916628274487989003e+00 -5.297616536780008767e-02
6.306985229269887583e+00 -4.835153754897589251e-02
5.744123800137869829e+00 -4.409988076753471736e-02
5.225638406104347489e+00 -4.009937252639127203e-02
4.748999622587417591e+00 -3.644289258489721156e-02
4.311405110613334202e+00 -3.319411400798250728e-02
3.910459215143903045e+00 -3.004939033595485642e-02
3.543647981266505820e+00 -2.729497466342870396e-02
3.208604059258832297e+00 -2.466292723521724267e-02
2.902913774515740730e+00 -2.242077157184840103e-02
2.624450088057674879e+00 -2.024090577303665900e-02
2.371041025663961577e+00 -1.820547106239463545e-02
2.140767767442890435e+00 -1.643830192140641883e-02
1.931661326212402718e+00 -1.493019694381017386e-02
1.724016647965295412e+00 -1.324037736110486412e-02
1.553851015324191343e+00 -1.194889209160842139e-02
1.385235431698794262e+00 -1.064049422867918530e-02
1.247345598300133362e+00 -9.651740987153161963e-03
1.122734642909623659e+00 -8.653555580705745917e-03
1.010146522938588864e+00 -7.753612318855611189e-03
9.084964003327503645e-01 -7.030974218737542566e-03
8.167970128768822224e-01 -6.280300162135483803e-03
7.341562232481444461e-01 -5.633283006217086955e-03
6.597153684011649588e-01 -5.067885637146204991e-03
5.925980224656950401e-01 -4.572555717884709860e-03
5.265175047885483073e-01 -4.107648673412198602e-03
4.676648623851885622e-01 -3.703979804793619372e-03
8.983214499700849842e+00 -6.842308506344564611e-02
8.222315280848109253e+00 -6.266954642605913894e-02
7.515596507054095099e+00 -5.729392596311570079e-02
6.860576673176139728e+00 -5.244721267584684377e-02
6.255003246208730161e+00 -4.795284065172618349e-02
5.696110733985551455e+00 -4.373991752452813242e-02
5.181393599166591812e+00 -3.976061264016233360e-02
4.708173639823786338e+00 -3.607561799436107691e-02
4.273935597172727974e+00 -3.289972276500689047e-02
3.876124257438121834e+00 -2.979333297619328469e-02
3.512193819494646707e+00 -2.706270317628621178e-02
3.179806442896385033e+00 -2.444402410037017914e-02
2.876607641497881396e+00 -2.223730967644614934e-02
2.600491110735803080e+00 -2.006937939529858037e-02
2.349197297309218779e+00 -1.803641013304456073e-02
2.120900173365525720e+00 -1.628205271125936215e-02
1.913654436145017401e+00 -1.481645448171391329e-02
1.707829387481449634e+00 -1.311241123367136094e-02
1.539252037973148690e+00 -1.183808938612760861e-02
1.372114955095775191e+00 -1.052786431178039973e-02
1.235488403505729638e+00 -9.529150995675132740e-03
1.111950351919984481e+00 -8.587569831546609106e-03
1.000425971456912810e+00 -7.680967462537948397e-03
8.997459882119653862e-01 -6.981671024359809366e-03
8.089036827673040664e-01 -6.227960007038063107e-03
7.270115734910906902e-01 -5.573577756725331400e-03
6.532624157708600832e-01 -5.004203407501989220e-03
5.868096161352691631e-01 -4.506650664698664231e-03
5.213995946459494268e-01 -4.032277884998060856e-03
3.533319336239700847e-01 -2.505913425198340316e-03
8.914139798925582170e+00 -6.792257109860388997e-02
8.157800738414314523e+00 -6.217079826724248443e-02
7.455531679442748860e+00 -5.695087280711202959e-02
6.804899109594400919e+00 -5.201528789307001410e-02
6.203421700744530476e+00 -4.744092385786955607e-02
5.648343273650541896e+00 -4.319838551530351400e-02
5.137380827907112035e+00 -3.942074751132809696e-02
4.667710249058679928e+00 -3.576445700659024174e-02
4.236761226868419605e+00 -3.259989874543119115e-02
3.841992422616393732e+00 -2.952985693664805095e-02
3.480956138581965842e+00 -2.682563054671160616e-02
3.151293749233099906e+00 -2.422635142631733574e-02
2.850594847167727153e+00 -2.204197257083101782e-02
2.576721399685598879e+00 -1.989577036299635532e-02
2.327641139068260312e+00 -1.785713726879047808e-02
2.101217019799250796e+00 -1.612002059824513972e-02
1.895765725314780159e+00 -1.468770646288872390e-02
1.691839417636189280e+00 -1.298426614676558531e-02
1.524684814748143991e+00 -1.173230912792986094e-02
1.359083499565521658e+00 -1.041572107413533260e-02
1.223719560496179248e+00 -9.409111760676146588e-03
1.101283196392785602e+00 -8.521868293265386085e-03
9.907918425234840676e-01 -7.599501991127096887e-03
8.909816862165129692e-01 -6.933433493159250546e-03
8.011021725082818623e-01 -6.172804492409802654e-03
7.199751268315542907e-01 -5.509849406291203629e-03
6.468941068175615428e-01 -4.936308031643675022e-03
5.810697561003446143e-01 -4.437221153824421824e-03
5.162658931158486952e-01 -3.961204542776385756e-03
2.378571729145211866e-01 -1.816799233088729759e-03
8.845434613984153316e+00 -6.741895484892054813e-02
8.093701346691560161e+00 -6.180243655610886955e-02
7.395918941721443929e+00 -5.647774655663576060e-02
6.749497465595788448e+00 -5.158159499473912585e-02
6.152095007184633424e+00 -4.705768857571466374e-02
5.601021322996730945e+00 -4.282130529029396643e-02
5.093699335159957542e+00 -3.890937321340306315e-02
4.627526383688429945e+00 -3.553806745081188045e-02
4.199857201076659940e+00 -3.229962927357476338e-02
3.808166750073795015e+00 -2.925715548390132523e-02
3.450006015401656967e+00 -2.642675232494630030e-02
3.122973981574227231e+00 -2.399834179021562847e-02
2.824728247795417868e+00 -2.184742829769395836e-02
2.553152664901483959e+00 -1.971729803001791292e-02
2.306171100735171287e+00 -1.767538624291020016e-02
2.081803663080836753e+00 -1.595531629745306976e-02
1.858812836446190442e+00 -1.439390706593973029e-02
1.675928953674921118e+00 -1.303733446100213862e-02
1.510259640697592776e+00 -1.161911802711534589e-02
1.346210641320244594e+00 -1.029630298745545271e-02
1.212038489182079681e+00 -9.279289566361561409e-03
1.090744467482522184e+00 -8.443747835782741337e-03
9.812445423857372173e-01 -7.687876956869454936e-03
8.824035086035081354e-01 -6.880250450609053624e-03
7.933030993255472119e-01 -6.118762474670415633e-03
7.129240482006167223e-01 -5.449167638361475212e-03
6.405961920101885809e-01 -4.872087014452948159e-03
5.754304953263496003e-01 -4.364258196345897206e-03
5.111756256410855404e-01 -3.882054236836391010e-03
1.594920767901598924e-01 -1.178019476757231117e-03
8.777060218427557459e+00 -6.690021347843601307e-02
8.030012565570201488e+00 -6.129197670170721812e-02
7.336637154647561054e+00 -5.600802853101957690e-02
6.694469935663318161e+00 -5.107069787565809288e-02
6.101186692340180073e+00 -4.656679737763013555e-02
5.553941724222569931e+00 -4.250193883558930907e-02
5.050347573774835119e+00 -3.855490520589659187e-02
4.587564592648900152e+00 -3.520486808644517074e-02
4.163166771551257916e+00 -3.198772416016860271e-02
3.774543747160017393e+00 -2.898472255237302328e-02
3.419267280091490946e+00 -2.615363315968230462e-02
3.094863904195571003e+00 -2.376605669527770415e-02
2.799098794797233225e+00 -2.160232320612201495e-02
2.529852069345198018e+00 -1.953680215740014048e-02
2.284947561083803258e+00 -1.748984341802651415e-02
2.062493576834532050e+00 -1.581413157764651606e-02
1.841458760664626659e+00 -1.426417879521297248e-02
1.660210375394464366e+00 -1.285531718664103054e-02
1.480518100684014904e+00 -1.137280641771470056e-02
1.333413339482960147e+00 -1.017390022912710926e-02
1.200446469806877969e+00 -9.311662650307004491e-03
1.080237070440122071e+00 -8.367050880245504099e-03
9.717833235835526828e-01 -7.443953836194313126e-03
8.739111553675450450e-01 -6.830687371232521503e-03
7.855803270663463955e-01 -6.060385894736504235e-03
7.060655487973550581e-01 -5.384780470262071940e-03
6.343050101136512575e-01 -4.804266910375886400e-03
5.698111621016935802e-01 -4.295032424374448619e-03
5.061856626790518510e-01 -3.804270218285074698e-03
9.507539163622567457e+00 -7.219163274578382916e-02
8.709162188519682601e+00 -6.634102825787598079e-02
7.966636689260162996e+00 -6.077102986772320303e-02
7.277693974950992128e+00 -5.552680758071926181e-02
6.639801780215165650e+00 -5.062124739927047895e-02
6.050568376630519829e+00 -4.615056393712763105e-02
5.507206844001453661e+00 -4.211749972745756215e-02
5.007250932241781527e+00 -3.829025258546983612e-02
4.548021621188186536e+00 -3.478972705827778483e-02
4.126850464444152600e+00 -3.166984474638319391e-02
3.741222269266465172e+00 -2.862032589853733336e-02
3.388722289951868305e+00 -2.587599733775570315e-02
3.067027557314746744e+00 -2.352762089382332694e-02
2.773706752739128589e+00 -2.135247407676136092e-02
2.506653319047891681e+00 -1.934503514555495005e-02
2.263890912701393088e+00 -1.746946851058441344e-02
2.043269292359089384e+00 -1.561741186264647800e-02
1.824235985848979613e+00 -1.410466852528653552e-02
1.644571504570670140e+00 -1.267169493133267662e-02
1.466467493218935880e+00 -1.125450418248997650e-02
1.320735382642968414e+00 -1.004785730599103491e-02
1.188941997297714659e+00 -9.151481343650819111e-03
1.069894504354193643e+00 -8.291766725836462876e-03
9.624091391302667109e-01 -7.355948224830296915e-03
8.654545253727776721e-01 -6.754587801864651332e-03
7.779429570163165497e-01 -5.997163650551876925e-03
6.991920167228495853e-01 -5.323959036462658917e-03
6.281004304405386485e-01 -4.731679821223569102e-03
5.641760950590851698e-01 -4.218799305149844268e-03
5.012203366348975120e-01 -3.896397130826650089e-03
9.435217013972415856e+00 -7.162934947215658654e-02
8.641545999886059093e+00 -6.577930454434789687e-02
7.903598563663530641e+00 -6.022750715357972490e-02
7.219144213020006973e+00 -5.498895753367911282e-02
6.585515522980994518e+00 -5.016885617239219552e-02
6.000371035704060496e+00 -4.588243312746718289e-02
5.460808435226218727e+00 -4.172727208412611161e-02
4.964556921489241326e+00 -3.792570901370197894e-02
4.508698428252730928e+00 -3.432848915551493796e-02
4.090712829623788238e+00 -3.134597868590457970e-02
3.708184030002420251e+00 -2.832494485178042518e-02
3.358474251330333171e+00 -2.559084356176423783e-02
3.039408622082025335e+00 -2.328600679337899590e-02
2.748521064755820920e+00 -2.097027891996490825e-02
2.483742272719867028e+00 -1.910495804532951966e-02
2.242981166182837161e+00 -1.727645078951817528e-02
2.024328106287587747e+00 -1.541777875374262738e-02
1.807149644355729556e+00 -1.389807383442486291e-02
1.629129250569126608e+00 -1.248050388651219741e-02
1.452606883726968112e+00 -1.112823032326632107e-02
1.308146422310630275e+00 -9.914047652734455512e-03
1.177625011570620606e+00 -8.990983516339741063e-03
1.059639360485708615e+00 -8.205788558089762222e-03
9.531210683368105396e-01 -7.249703645038680158e-03
8.570836141989692791e-01 -6.606237276210733152e-03
7.704310073362334865e-01 -5.930025237483617200e-03
6.923273532282137044e-01 -5.250562660337061358e-03
6.219866302224702492e-01 -4.661515042467287255e-03
5.526642789249266441e-01 -4.092252089225173473e-03
4.963227690195280983e-01 -3.645761472927907740e-03
9.363313279305863546e+00 -7.106107250353607685e-02
8.574360621273777738e+00 -6.520673485357815491e-02
7.841033156270511562e+00 -5.969490096502904491e-02
7.160973240131745854e+00 -5.449459977732222515e-02
6.531579549434063381e+00 -4.985313620827579867e-02
5.950430629157875018e+00 -4.545461486756888214e-02
5.414750156643526324e+00 -4.133121905515473732e-02
4.922090238254286376e+00 -3.755498082740412608e-02
4.469691892157399593e+00 -3.398946865666575140e-02
4.054921828416865992e+00 -3.101649618440673398e-02
3.675370208369009628e+00 -2.802408106441266547e-02
3.328429107387127051e+00 -2.538216261056389089e-02
3.011985898965628738e+00 -2.303967160516269888e-02
2.723505956645747794e+00 -2.072284306151110297e-02
2.460930368334624863e+00 -1.885727836938325477e-02
2.222256324839878339e+00 -1.703584598069126169e-02
2.005475297858957617e+00 -1.521159274614830408e-02
1.790243528989922783e+00 -1.368899189523979133e-02
1.613753234852939311e+00 -1.228119926536777248e-02
1.438847750703953876e+00 -1.100256777407442738e-02
1.295745859935055311e+00 -9.781124364341446317e-03
1.166296072509293902e+00 -8.823770907295976074e-03
1.049478212866410853e+00 -8.043554753435495919e-03
9.440045457045246335e-01 -7.098772464011361173e-03
8.488142403311157436e-01 -6.445439160671763944e-03
7.629719234583643983e-01 -5.865670679349953807e-03
6.856316579980650250e-01 -5.181343062406402675e-03
6.159571596465412968e-01 -4.583197089980430884e-03
5.472985700219255012e-01 -4.017692540479315608e-03
4.914333894450067519e-01 -3.562156564392404256e-03
9.291809403340923978e+00 -7.057833606335091325e-02
8.507524537819215027e+00 -6.472904407987682684e-02
7.778795385592318645e+00 -5.922324277618102456e-02
7.103080965797165192e+00 -5.405897173067818889e-02
6.477935755406047491e+00 -4.944464076292676147e-02
5.900869974763338632e+00 -4.507268862498328005e-02
5.369028335406936137e+00 -4.109468876246931412e-02
4.879951491201863334e+00 -3.723687057051538324e-02
4.430904628667145850e+00 -3.369482466527921882e-02
4.019370094698045293e+00 -3.074498544637672970e-02
3.642758467358879315e+00 -2.777596852010731296e-02
3.298681757970918671e+00 -2.506682372639914766e-02
2.984759431483874348e+00 -2.282073893706039816e-02
2.698744868164662414e+00 -2.053291696082520934e-02
2.438391663258451025e+00 -1.866383572897380161e-02
2.201717302122308872e+00 -1.685073484304452571e-02
1.986819878888211210e+00 -1.506131542791676846e-02
1.773486686276309232e+00 -1.352989223992906789e-02
1.598586786987082453e+00 -1.213860634050423215e-02
1.425165394678095332e+00 -1.092716629361891942e-02
1.283369455473195364e+00 -9.705113095413837876e-03
1.155155121270857510e+00 -8.709500896974803688e-03
1.039404571514654485e+00 -7.940901982345318147e-03
9.348966668411056169e-01 -7.001414327779546636e-03
8.405728036396710179e-01 -6.345401352098406500e-03
7.555428821937045791e-01 -5.774113864963398637e-03
6.789207633368166128e-01 -5.166089384282008569e-03
6.099380201996775774e-01 -4.565432925236053915e-03
5.419258886474173087e-01 -3.989333896879116402e-03
4.866284451790177656e-01 -3.536615565747816981e-03
9.220635941493924292e+00 -7.012503486559211463e-02
8.441086911419859007e+00 -6.418543389233705154e-02
7.716938927440670781e+00 -5.881723683151710014e-02
7.045634897210992342e+00 -5.381758822323388231e-02
6.424727017291949061e+00 -4.909927931419340308e-02
5.851560349175215947e+00 -4.475898768456761101e-02
5.323550481705414228e+00 -4.080527865297870621e-02
4.838061948330587114e+00 -3.697543701508598790e-02
4.392432632949741844e+00 -3.362615191091571781e-02
3.984128284713947643e+00 -3.034511579133896547e-02
3.610446310063664122e+00 -2.758911669186960014e-02
3.269130137814819204e+00 -2.497714555680199955e-02
2.957791130678489200e+00 -2.271070806100699419e-02
2.674100845996298048e+00 -2.039871256221338289e-02
2.415949651734062620e+00 -1.852645266255617887e-02
2.181364472330964421e+00 -1.672946419358031442e-02
1.968337899924405665e+00 -1.497268678003067441e-02
1.756847519124600909e+00 -1.343549562071784734e-02
1.583473434857539663e+00 -1.206015700290052027e-02
1.411661748883294543e+00 -1.089245878013437620e-02
1.271138908994743355e+00 -9.690722982633204544e-03
1.144101774759221701e+00 -8.661174805684299441e-03
1.029418292669995960e+00 -7.898599976198487568e-03
9.258751701476941598e-01 -6.973049035063871338e-03
8.324169090210599142e-01 -6.306363391001534695e-03
7.482100028162571581e-01 -5.734871338713075709e-03
6.723421549979476941e-01 -5.221186707074006172e-03
6.039856992621087661e-01 -4.617807830678738283e-03
5.366374673397427131e-01 -4.032387241389255063e-03
4.818150370413591399e-01 -3.574385020879654578e-03
9.149868028404201326e+00 -6.966176334809945359e-02
8.375075379932658493e+00 -6.374606669741582354e-02
7.655395018794005857e+00 -5.841860163118352961e-02
6.988501297142348356e+00 -5.343802769754715104e-02
6.371813707981529795e+00 -4.874820429014831841e-02
5.802674124230670749e+00 -4.444008541924354683e-02
5.278495931597645630e+00 -4.051152167599059856e-02
4.796575045763684209e+00 -3.671609668169778518e-02
4.354277761189587537e+00 -3.339270750021693795e-02
3.949092128051187700e+00 -3.012438602925515338e-02
3.578424072420703705e+00 -2.739808806452006043e-02
3.239872190952878483e+00 -2.480350806072392431e-02
2.931053421068078091e+00 -2.243420891431203296e-02
2.649717992375038911e+00 -2.026138581927864127e-02
2.393796176574995105e+00 -1.838684481308022409e-02
2.161196152114177593e+00 -1.660523117524900089e-02
1.950012987469542214e+00 -1.487887135638586364e-02
1.740368498521185581e+00 -1.333963996480153243e-02
1.568526335928251525e+00 -1.198326557051805803e-02
1.398253420705304340e+00 -1.080088754629067102e-02
1.258997506945009448e+00 -9.670943667660089962e-03
1.133183936728792807e+00 -8.609216542095975144e-03
1.019518419037027002e+00 -7.859016317431964313e-03
9.169399476426537410e-01 -6.937312610153764485e-03
8.243469464721535633e-01 -6.269122042064042589e-03
7.409069222012099054e-01 -5.691313153646178173e-03
6.658088820222834991e-01 -5.190199272497406958e-03
5.980595349048271059e-01 -4.660058360606022382e-03
5.313612054687888442e-01 -4.079632406778352892e-03
4.719536802150712251e-01 -3.569448190872000302e-03
9.079464830287584221e+00 -6.914923180587828622e-02
8.309398673515577372e+00 -6.330447469867241106e-02
7.594239606916988627e+00 -5.800902661315334580e-02
6.931791767307958096e+00 -5.291957529118493375e-02
6.319231106031199197e+00 -4.839378398661632608e-02
5.754059247116568798e+00 -4.411626127759842031e-02
5.233687799196905743e+00 -4.021922393358438180e-02
4.755313109667346438e+00 -3.644792046470759356e-02
4.316437041249653994e+00 -3.315386920924091874e-02
3.914365348932944411e+00 -3.001419349534056868e-02
3.546615952556570583e+00 -2.720243587950119113e-02
3.210821875424791472e+00 -2.462159142618420421e-02
2.904510614997041884e+00 -2.227925126259003991e-02
2.625527933093683597e+00 -2.012119083669795805e-02
2.371729750376955437e+00 -1.825102473216272392e-02
2.141112866729606878e+00 -1.647945621655520776e-02
1.931822962759941031e+00 -1.478368912522827830e-02
1.723995619289560910e+00 -1.323669147094189667e-02
1.553731957891686832e+00 -1.189367262266637429e-02
1.385020616808437799e+00 -1.070865352544916188e-02
1.247044438850978487e+00 -9.657673426727573715e-03
1.122298730315724802e+00 -8.556286699670264187e-03
1.009705698939503904e+00 -7.813517882255767433e-03
9.080915003767332516e-01 -6.899330732551028911e-03
8.163624573021875941e-01 -6.228893025888736570e-03
7.337677097846942997e-01 -5.643686128601440449e-03
6.592602910247850057e-01 -5.137893745462736826e-03
5.921841630632411757e-01 -4.699018361423098165e-03
5.261490067974834428e-01 -4.117185946029935581e-03
3.565650490016918917e-01 -2.867843330072147694e-03
9.009479375982291316e+00 -6.865625508993000725e-02
8.244146380447434197e+00 -6.294022492062475993e-02
7.533501798028225949e+00 -5.750282904161414105e-02
6.875418264086328612e+00 -5.253747095210164336e-02
6.267046824324511434e+00 -4.799249808943562012e-02
5.705871156601793004e+00 -4.375366685098960873e-02
5.189211712777557217e+00 -3.991528412870092024e-02
4.714375235720678958e+00 -3.617412545884471364e-02
4.278811208512416364e+00 -3.291021826843604225e-02
3.879843092496679358e+00 -2.978884195548766808e-02
3.515007824665233649e+00 -2.700206658497824458e-02
3.181953059777228976e+00 -2.443613949267825838e-02
2.878213137536883792e+00 -2.211845184999868680e-02
2.601528480860733517e+00 -1.997781312112893379e-02
2.349951820281819703e+00 -1.809825857864987009e-02
2.121296937345433342e+00 -1.634389773260400483e-02
1.913788133809889436e+00 -1.468409072222394245e-02
1.707802349999518299e+00 -1.313325666827500765e-02
1.539015699750911903e+00 -1.180658872039365079e-02
1.371884611021440215e+00 -1.061575272866695230e-02
1.235086981012553764e+00 -9.633084373469808989e-03
1.111567342736455410e+00 -8.504679890653274454e-03
9.999793813112276553e-01 -7.766036691501401745e-03
8.992510082105529268e-01 -6.864197298710488469e-03
8.084673710056901053e-01 -6.183978137768717138e-03
7.266426971958930281e-01 -5.591983595298704451e-03
6.528676654019690551e-01 -5.081608005961262345e-03
5.863931874832004620e-01 -4.657003496834337397e-03
5.209654833983919930e-01 -4.160084546991181173e-03
2.400255884838920495e-01 -1.850777273019206049e-03
8.939951138762507910e+00 -6.815688222173831023e-02
8.179221718798144636e+00 -6.242759379923347451e-02
7.473165989793923991e+00 -5.708210822305000848e-02
6.819397523640062353e+00 -5.215382215632666241e-02
6.215186356282124791e+00 -4.757997829552209484e-02
5.657952472725384929e+00 -4.341706599518731918e-02
5.144975441108366354e+00 -3.960450247780121502e-02
4.673758885789855100e+00 -3.579788875731627212e-02
4.241500637787058103e+00 -3.265648183952284817e-02
3.845629003073657071e+00 -2.955943480319273009e-02
3.483697550305960622e+00 -2.671442024646927121e-02
3.153299744601542720e+00 -2.424569266407669219e-02
2.852057319559238469e+00 -2.195581792974407240e-02
2.577719691230932586e+00 -1.982688431643755272e-02
2.328260641002221298e+00 -1.794997974606290028e-02
2.101601272819825894e+00 -1.620765716569119372e-02
1.876443739213024431e+00 -1.442895002964614086e-02
1.691787222558272630e+00 -1.301904500613216414e-02
1.524489781025227142e+00 -1.171464142187185128e-02
1.358837794485507899e+00 -1.051822860432015047e-02
1.223303812910895516e+00 -9.606622606112242418e-03
1.100890776074441968e+00 -8.443313627837380209e-03
9.903400474832864120e-01 -7.620013801134290984e-03
8.905821989611515388e-01 -6.824559343677143175e-03
8.006621769838939695e-01 -6.139186636814959741e-03
7.195027832852928240e-01 -5.543355752206147007e-03
6.464966200667420226e-01 -5.028841365532213045e-03
5.806865609454567867e-01 -4.611170167201392861e-03
5.158821330625743551e-01 -4.161446077086882953e-03
1.609201110058596784e-01 -1.356143519408058639e-03
8.870777003055540177e+00 -6.765604140188122284e-02
8.114710257218385792e+00 -6.196254579365381016e-02
7.413219321437866327e+00 -5.666156143811936635e-02
6.763672392011570444e+00 -5.183221865845767662e-02
6.163625863174529762e+00 -4.728054826587629877e-02
5.610376493768839623e+00 -4.311915884581547093e-02
5.101165726394422784e+00 -3.929631242492916121e-02
4.633368509125414647e+00 -3.551558135537423444e-02
4.204403565122810882e+00 -3.240240916391474990e-02
3.811701561228102886e+00 -2.932398451362563246e-02
3.452684447624613462e+00 -2.650854144076835936e-02
3.124943464327927689e+00 -2.405117425421217717e-02
2.826194311515851432e+00 -2.178794120645071580e-02
2.554104694145256538e+00 -1.967752798485235266e-02
2.306757942253675697e+00 -1.779388478844562416e-02
2.082071978608146079e+00 -1.619615238694892961e-02
1.858882725643053124e+00 -1.432059227902143447e-02
1.675864685655463759e+00 -1.292679564897209442e-02
1.494438115460399841e+00 -1.150200816611009896e-02
1.345880462133359101e+00 -1.041774259609387285e-02
1.211615189738622922e+00 -9.354552173671988602e-03
1.090347931553521388e+00 -8.542218143757633261e-03
9.807871107602866845e-01 -7.667345314688260582e-03
8.819994662084874593e-01 -6.783283564223269863e-03
7.928424343926945284e-01 -6.093005532491698600e-03
7.125501753637578650e-01 -5.491114581486430252e-03
6.401972869270702304e-01 -4.972554470746300137e-03
5.750380847499481085e-01 -4.568711468976963640e-03
5.108385988695657298e-01 -4.110819378212631284e-03
9.610136058627032796e+00 -7.329464628828674666e-02
8.801956955939834515e+00 -6.726549096952083584e-02
8.050590708767508374e+00 -6.149699733495907900e-02
7.353574359983662490e+00 -5.623337940167482535e-02
6.708406946205987431e+00 -5.143360752982251149e-02
6.112481579469538850e+00 -4.691549896522972940e-02
5.563045984079032280e+00 -4.278419044001712662e-02
5.057586568944528516e+00 -3.884620543909596962e-02
4.593396829056342945e+00 -3.537870696504999413e-02
4.167719961843528331e+00 -3.214336773992383656e-02
3.777999478284891577e+00 -2.912662581754572183e-02
3.421880882476211472e+00 -2.629827266558663543e-02
3.096787281330990460e+00 -2.384883786530710495e-02
2.800466130714083679e+00 -2.161628511281089501e-02
2.530776228130703576e+00 -1.951780535639124556e-02
2.285541372940635085e+00 -1.762482225652294357e-02
2.062725807820100954e+00 -1.608605293216377671e-02
1.841502602319653237e+00 -1.420829579216896510e-02
1.660034638637396975e+00 -1.283352909495485451e-02
1.480287372842364446e+00 -1.140158270984885369e-02
1.333070696581132086e+00 -1.031429261059183325e-02
1.200015761668512093e+00 -9.299878077005422142e-03
1.079831826664994887e+00 -8.497560661132297702e-03
9.713213143315539977e-01 -7.612869593476628491e-03
8.734578857341843694e-01 -6.738878297317402698e-03
7.851348167834466540e-01 -6.042383745267260360e-03
7.055885678088147372e-01 -5.439112598106839516e-03
6.339034219970818285e-01 -4.911850286034598508e-03
5.693903358870058273e-01 -4.524542607846778440e-03
5.057789466894172525e-01 -3.890075687434433813e-03
9.536883082891645103e+00 -7.278896667998975556e-02
8.733544542719011261e+00 -6.675585070100351071e-02
7.986808117649930594e+00 -6.102851040350005390e-02
7.294305789856101896e+00 -5.587857408794502656e-02
6.653427760266966473e+00 -5.103321020729328222e-02
6.061638376938314643e+00 -4.643347060576940438e-02
5.516140237832222404e+00 -4.244368665533395507e-02
5.014347817378379979e+00 -3.853090826830643523e-02
4.553567985241822491e+00 -3.508222683963169858e-02
4.131225014701874976e+00 -3.187934513940851589e-02
3.744600442375915605e+00 -2.887422669918343621e-02
3.391275755837223294e+00 -2.607760295025409597e-02
3.068896054852046085e+00 -2.364205703772777681e-02
2.775021341425788268e+00 -2.149630534427907774e-02
2.507546201409827091e+00 -1.935479290207259978e-02
2.264412823239957628e+00 -1.747869871307124179e-02
2.043574477951170643e+00 -1.592539462430411779e-02
1.824260006001330758e+00 -1.409533638825609739e-02
1.644478185011594151e+00 -1.273810477912302834e-02
1.466247521669663323e+00 -1.130076659179746375e-02
1.320384401884862502e+00 -1.020135365121933868e-02
1.188603940467482190e+00 -9.240868186211526406e-03
1.069483539139752803e+00 -8.446916139527244419e-03
9.620141071597452243e-01 -7.502112461598701987e-03
8.649915027367212073e-01 -6.695295670248714581e-03
7.775597876185221802e-01 -5.991717234545337716e-03
6.987119589979480239e-01 -5.381281109356959164e-03
6.276975656239021095e-01 -4.855312893707750682e-03
5.577847939428161039e-01 -4.428756196616678506e-03
5.008804608494967781e-01 -4.007836657975866364e-03
9.464010964212501875e+00 -7.226556469286206374e-02
8.665483721930081984e+00 -6.621481973044046621e-02
7.923440781260771004e+00 -6.055291974462954918e-02
7.235445594239917178e+00 -5.543901079118979114e-02
6.598816691891497221e+00 -5.052858957535739937e-02
6.011107330703384655e+00 -4.605676000284904953e-02
5.469579648377290937e+00 -4.211589864912673731e-02
4.971432122429959577e+00 -3.820420654346094042e-02
4.514138796585614344e+00 -3.478778399504625640e-02
4.094985970301258327e+00 -3.160996427146519488e-02
3.711405060813427248e+00 -2.861640514845273722e-02
3.360975360894911113e+00 -2.601782286100482941e-02
3.041196635547517513e+00 -2.343560504206752132e-02
2.749803394603073770e+00 -2.128492325552592407e-02
2.484594301081534784e+00 -1.918917457980671634e-02
2.243470177942945121e+00 -1.732254067374199707e-02
2.024519416812827988e+00 -1.575359146659015275e-02
1.807147989433111723e+00 -1.397576118994651485e-02
1.628924634583967634e+00 -1.264112688167388747e-02
1.452370863335742612e+00 -1.119679355456979809e-02
1.307832549518452403e+00 -1.009199102403013880e-02
1.177180455927048230e+00 -9.175850845243485598e-03
1.059224682565916620e+00 -8.359004739132862294e-03
9.527485725390175686e-01 -7.455626100026336960e-03
8.566669487461202603e-01 -6.644303647756932135e-03
7.700383638933384622e-01 -5.935529102887372385e-03
6.919206751418071066e-01 -5.324223261766011968e-03
6.215810798825321948e-01 -4.790186559802928935e-03
5.523331934170745416e-01 -4.380840882075220585e-03
4.958969975837211330e-01 -3.954265239494673435e-03
9.391599737977667672e+00 -7.164355555201901149e-02
8.597919427789685543e+00 -6.568785967445547880e-02
7.860485775522761287e+00 -6.017369144298533729e-02
7.176881882117978506e+00 -5.499868572233871516e-02
6.544571494098683218e+00 -5.011608990218652943e-02
5.960979703110327321e+00 -4.567104084436725969e-02
5.423290954119797114e+00 -4.157489014457495247e-02
4.928844533497145797e+00 -3.792899451484671447e-02
4.475010419519197313e+00 -3.447989430209830175e-02
4.059035644341469684e+00 -3.133634070565868845e-02
3.678507320546867021e+00 -2.835327043249315573e-02
3.330864723173327491e+00 -2.563520571372013279e-02
3.013725645496600603e+00 -2.322031691798050884e-02
2.724738482440551390e+00 -2.107461732666555954e-02
2.461754037159751274e+00 -1.902083936436531342e-02
2.222713246478368543e+00 -1.716972330720577256e-02
2.005729141598937559e+00 -1.557913982507607223e-02
1.790217349046564044e+00 -1.385369038118759548e-02
1.613632453773436559e+00 -1.253774892264462870e-02
1.438583162050874220e+00 -1.108492020829615274e-02
1.295378778793584207e+00 -9.977406359075308845e-03
1.165944961117887813e+00 -9.111317532803094033e-03
1.049058398960082350e+00 -8.234295031765434883e-03
9.435423245268390602e-01 -7.410596041321986828e-03
8.483277487006737339e-01 -6.596828508276204872e-03
7.625176923978029819e-01 -5.884862078691277705e-03
6.851475279815864017e-01 -5.262820162550115380e-03
6.155495838369345885e-01 -4.726462313344028526e-03
5.468714488085650860e-01 -4.325363964839757172e-03
4.910909784930685973e-01 -3.896516107499920032e-03
9.319555419918913231e+00 -7.112188653973106067e-02
8.530621616266239826e+00 -6.516157426982222001e-02
7.797891125259820200e+00 -5.964779519997399221e-02
7.118767800972662485e+00 -5.446402816040291778e-02
6.490711261532135623e+00 -4.969525615083864728e-02
5.911157512868634889e+00 -4.528373195936997303e-02
5.377315329999496463e+00 -4.134865363770437452e-02
4.886486535571946455e+00 -3.759171903377227925e-02
4.436121027148399065e+00 -3.400870009037481462e-02
4.023397390235574633e+00 -3.103396093656245538e-02
3.645820510538634096e+00 -2.808481629961286433e-02
3.300965825892249406e+00 -2.551586633547673830e-02
2.986452792869920714e+00 -2.299819526836603678e-02
2.699835453109804106e+00 -2.085482228467141000e-02
2.439092744712726191e+00 -1.884151586129296368e-02
2.202143769574909982e+00 -1.700914534122486416e-02
1.987051908279010126e+00 -1.539625532671213756e-02
1.773441119328528659e+00 -1.373028376283967102e-02
1.598355008596630267e+00 -1.242730771401256464e-02
1.424887812787226427e+00 -1.097340712069974460e-02
1.282990622298807892e+00 -9.862044011925209450e-03
1.154797519956041629e+00 -9.040903586305487974e-03
1.038979577194643511e+00 -8.104129190794085238e-03
9.344221570985272729e-01 -7.368565455128423328e-03
8.401497400462787368e-01 -6.544460148711053228e-03
7.550833277960024015e-01 -5.827273902497399731e-03
6.785337665288431186e-01 -5.205293995226109582e-03
6.095292656886824867e-01 -4.662392984524839704e-03
5.414967231951234305e-01 -4.275152413492278557e-03
4.861853082402428083e-01 -3.839173348422398983e-03
9.247930434967738478e+00 -7.049435702575726492e-02
8.463755270313425783e+00 -6.465562517022602207e-02
7.735652746992975892e+00 -5.918025187743901350e-02
7.060981931312531046e+00 -5.401108516956566047e-02
6.437219427828856588e+00 -4.927312889635018789e-02
5.861686382333592960e+00 -4.489084258483275885e-02
5.331691107828627985e+00 -4.098314491421415490e-02
4.844555102441126415e+00 -3.725360453206071759e-02
4.397549310970092939e+00 -3.369512594015811047e-02
3.988051637855723808e+00 -3.075138104557881280e-02
3.613434236675395539e+00 -2.781138572068460324e-02
3.271351510270006813e+00 -2.525753614952930617e-02
2.959430015314329143e+00 -2.278752795293115252e-02
2.675225528537136022e+00 -2.063081120922757167e-02
2.416696125523888572e+00 -1.865968340371337159e-02
2.181759703852522936e+00 -1.684605944128962987e-02
1.968468331494686918e+00 -1.521047357683579307e-02
1.756777577522239397e+00 -1.360001259452686163e-02
1.583326504559210868e+00 -1.232367436131305734e-02
1.411379011119584304e+00 -1.086008919950304588e-02
1.270752777331965788e+00 -9.740231583146125374e-03
1.143689397421773002e+00 -8.972197313999542845e-03
1.028987640288517857e+00 -7.974553516562692471e-03
9.253907414407317455e-01 -7.276339824154732898e-03
8.319900458675564270e-01 -6.488338611192069789e-03
7.477490209461621351e-01 -5.770151244037930761e-03
6.719047821326623593e-01 -5.143709226968821990e-03
6.035747285622211633e-01 -4.771620332985825400e-03
5.362276238319405586e-01 -4.218735431316591317e-03
4.763114092115784959e-01 -3.743475118178492614e-03
9.176685392127938101e+00 -6.994078001222531205e-02
8.397318956423321268e+00 -6.418366383846768608e-02
7.673756357130523398e+00 -5.870329659123105920e-02
7.003533688023064308e+00 -5.373457284605584472e-02
6.383998648157426459e+00 -4.884579361857774998e-02
5.812566544527272505e+00 -4.459892605081267059e-02
5.286405696509757668e+00 -4.060804768773449563e-02
4.802854334894056443e+00 -3.691001048432360904e-02
4.359211917578516449e+00 -3.348629871095865768e-02
3.952933118507795385e+00 -3.040769838772971675e-02
3.581351548810877805e+00 -2.753294737986089480e-02
3.242030323283344284e+00 -2.499531768263439646e-02
2.932595668187850446e+00 -2.254295247220173062e-02
2.650808800179154989e+00 -2.040168725888342680e-02
2.394436327765433692e+00 -1.848271564626781036e-02
2.161538387442222486e+00 -1.668078840027937756e-02
1.950117618772170491e+00 -1.501829394516604986e-02
1.740280367296819897e+00 -1.346763269281237192e-02
1.568324764729720266e+00 -1.221175907460302600e-02
1.397962825894442096e+00 -1.074196385515707036e-02
1.258621651863538915e+00 -9.618941627333003896e-03
1.132765715793288663e+00 -8.826168923457966900e-03
1.019082708673604287e+00 -7.838334934748053887e-03
9.164515483439362731e-01 -7.135476299840487480e-03
8.239159068543037145e-01 -6.434472686378492345e-03
7.405426292710649561e-01 -5.708864474184925826e-03
6.653180526298021480e-01 -5.078060719534104733e-03
5.976476635227642165e-01 -4.718542019167131472e-03
5.309294372954259655e-01 -4.161466907896563434e-03
3.597989758718255771e-01 -2.307328139490209297e-03
9.105844083330289607e+00 -6.938185787494756396e-02
8.331244842469592626e+00 -6.356602176851662567e-02
7.612329188297738192e+00 -5.824886179661451641e-02
6.946516633783844874e+00 -5.327877609002818621e-02
6.331236546386850961e+00 -4.850817790088858550e-02
5.763753487343860726e+00 -4.419454172937839487e-02
5.241358894700867133e+00 -4.023131673492116867e-02
4.761478354130580293e+00 -3.655538718291237443e-02
4.321173583941028795e+00 -3.316494305487804883e-02
3.918022474952961076e+00 -3.010116938407450884e-02
3.549378241950799762e+00 -2.724913834139495658e-02
3.212828350724600934e+00 -2.472134343033816420e-02
2.906004997992032823e+00 -2.229722695964228563e-02
2.626583592610210349e+00 -2.016995883701982670e-02
2.372407730830606631e+00 -1.828800644320153351e-02
2.141448160864898309e+00 -1.650591925827035039e-02
1.931911283343838104e+00 -1.482630855784490900e-02
1.723883723442725779e+00 -1.333451624040900806e-02
1.553513454103428337e+00 -1.203201985860096780e-02
1.384717083053319087e+00 -1.061757629270344838e-02
1.246643225494942442e+00 -9.491469211688028859e-03
1.121918762579648510e+00 -8.669817273077754655e-03
1.009264449518848306e+00 -7.705153662800738081e-03
9.075983054702341235e-01 -6.995690296633116229e-03
8.159277076693834951e-01 -6.375839099711597818e-03
7.333214278755716409e-01 -5.643407998428448882e-03
6.588665759630291108e-01 -5.008343487723790344e-03
5.917700144161061049e-01 -4.646394506428360924e-03
5.257530131240888416e-01 -4.103102598441990372e-03
2.422065875431627102e-01 -1.860206387191680076e-03
9.035392150150039825e+00 -6.881538117522623121e-02
8.265556862850266029e+00 -6.304307523848433348e-02
7.551204670209986425e+00 -5.775941769111316709e-02
6.889833920093082931e+00 -5.280658670899733564e-02
6.278749429132607141e+00 -4.813161008684904013e-02
5.715333937992936875e+00 -4.378446137123528231e-02
5.196739385024551794e+00 -3.985058513745090569e-02
4.720336382246757445e+00 -3.620198513309751814e-02
4.283450776755903355e+00 -3.283074976593750027e-02
3.883510666633088526e+00 -2.979248118456204533e-02
3.517803190435622618e+00 -2.695995342329790545e-02
3.183928317427495269e+00 -2.444855348562523581e-02
2.879609478792795052e+00 -2.204665826692414621e-02
2.602454435145158840e+00 -1.993003702014815859e-02
2.350495920176796094e+00 -1.809741633205903810e-02
2.121608260791107092e+00 -1.633531554858596094e-02
1.894200471145063736e+00 -1.448869622142929213e-02
1.707666881427735817e+00 -1.302911707446469981e-02
1.538832694268502221e+00 -1.184251483709360640e-02
1.371547892910214728e+00 -1.049877535500039032e-02
1.234770988691072269e+00 -9.546947884982105031e-03
1.111115168874490022e+00 -8.508065805586332436e-03
9.995331810571137510e-01 -7.563811667996906199e-03
8.988317765489939326e-01 -6.851551995678093789e-03
8.080309397836805685e-01 -6.235148628209040596e-03
7.261737487070705210e-01 -5.581558094336352450e-03
6.524000554499489457e-01 -4.942317870698624202e-03
5.859767935477253609e-01 -4.504734599646335880e-03
5.206311320192290593e-01 -4.048077180196001101e-03
1.623574929692307989e-01 -1.183835444788920808e-03
8.965324194985067052e+00 -6.824986969328605824e-02
8.200212645179606241e+00 -6.251012430543277654e-02
7.490506468623521208e+00 -5.726493441252428207e-02
6.833483780444324474e+00 -5.221509193828713369e-02
6.226612368208082948e+00 -4.762606682850378803e-02
5.667221900631790987e+00 -4.329771768726768666e-02
5.152366972334315953e+00 -3.946421784990145759e-02
4.679603014112113435e+00 -3.584026099286703043e-02
4.246032221464125733e+00 -3.249370941657477724e-02
3.849123552647316426e+00 -2.947296089117711071e-02
3.486344552114479356e+00 -2.666854143715150297e-02
3.155295109252662655e+00 -2.417035057984540103e-02
2.853447153660589208e+00 -2.178952239438142896e-02
2.578708124975396032e+00 -1.968903824327356000e-02
2.328816027877324224e+00 -1.790445811117882813e-02
2.101871300772207629e+00 -1.599891609266079415e-02
1.876476071115457556e+00 -1.428362526900063545e-02
1.691638207244354764e+00 -1.283758457938415608e-02
1.508470339291424711e+00 -1.154234342208754031e-02
1.358486370901212492e+00 -1.036673072422515836e-02
1.222887573006747441e+00 -9.220932315193029055e-03
1.100498716008756706e+00 -8.253703347546333113e-03
9.898886955715202607e-01 -7.419355455316891702e-03
8.901511864794067197e-01 -6.701591681197155773e-03
8.001224121211573115e-01 -6.082823342658697646e-03
7.191306249108244675e-01 -5.515642107076598744e-03
6.460182548672224190e-01 -4.872327119090586432e-03
5.802678499990295835e-01 -4.366433820127124492e-03
5.154935360808357014e-01 -3.940262499485129404e-03
9.713670787753718727e+00 -7.395695825530894385e-02
8.895663303922326293e+00 -6.777808597868403839e-02
8.135268034758064815e+00 -6.212187653572182056e-02
7.430100201997856146e+00 -5.686218597448253198e-02
6.777553226190534019e+00 -5.183822224742343915e-02
6.174859129593437856e+00 -4.731518744736103177e-02
5.619400959198912027e+00 -4.297002254925325754e-02
5.108327508029364417e+00 -3.911490855935483707e-02
4.639111059571566109e+00 -3.566842883853976048e-02
4.208854394368284346e+00 -3.225007191363295223e-02
3.815129090635063669e+00 -2.936487349323272517e-02
3.455263738238433024e+00 -2.646399122668849704e-02
3.126856666211326630e+00 -2.397694831725944928e-02
2.827504549048325266e+00 -2.162570065072347975e-02
2.555059828422354684e+00 -1.953442833678353113e-02
2.307336866400181652e+00 -1.763368206701216787e-02
2.082318917275156611e+00 -1.589022126275209390e-02
1.858894957749595456e+00 -1.417175485849309427e-02
1.675703807966002934e+00 -1.273969298973029289e-02
1.494149756215918945e+00 -1.143521145166558756e-02
1.345552283075347244e+00 -1.033607323835340416e-02
1.211193322804677397e+00 -9.154301000860830609e-03
1.089869759039335584e+00 -8.209416783751612851e-03
9.803314502261812891e-01 -7.368053077146269683e-03
8.814961878654011818e-01 -6.646853350642230839e-03
7.923992943848012782e-01 -6.020801877478824948e-03
7.120772282516212304e-01 -5.480326991970588778e-03
6.397101308188377633e-01 -4.892970701449755010e-03
5.746188566415773025e-01 -4.325975272776593980e-03
5.104018140136155068e-01 -3.883992738482413415e-03
9.639506617123227983e+00 -7.342560652442256530e-02
8.826348133792471629e+00 -6.729330767963460913e-02
8.070749938941817803e+00 -6.168443652760886159e-02
7.370171945657578938e+00 -5.633254417773184836e-02
6.721963046109253881e+00 -5.149951669232351315e-02
6.123442180388219747e+00 -4.696290103841447433e-02
5.571923218527594202e+00 -4.264207768794770620e-02
5.064622487516037275e+00 -3.881681731937726421e-02
4.598927672059327065e+00 -3.539509672325574091e-02
4.171977279261198213e+00 -3.200579472446733742e-02
3.781349344336359941e+00 -2.914893902544289997e-02
3.424304911250817263e+00 -2.625504012028705147e-02
3.098647492883223276e+00 -2.378394970114953641e-02
2.801794226093806017e+00 -2.151811478617421045e-02
2.531603600862490477e+00 -1.938078748947913085e-02
2.285989158235334440e+00 -1.749375034375268492e-02
2.062956321657651415e+00 -1.578445544137882517e-02
1.841495932483250275e+00 -1.406040885793688466e-02
1.659946422907029540e+00 -1.264585256126536314e-02
1.479982632469093895e+00 -1.133844284029733585e-02
1.332730860850968257e+00 -1.029647087097670770e-02
1.199670628858550581e+00 -9.091644593183231121e-03
1.079428407842154991e+00 -8.163595178723800569e-03
9.708927279420280776e-01 -7.319297397800430399e-03
8.729953554507859925e-01 -6.593381421595725933e-03
7.846905169350634202e-01 -5.965889229072368106e-03
7.051127219189656792e-01 -5.418459258640817566e-03
6.335026659350990741e-01 -4.922955979637082084e-03
5.629172786326041011e-01 -4.237927941883974300e-03
5.054404422220434290e-01 -3.842293117915743673e-03
9.565749967330287262e+00 -7.300109166654208948e-02
8.757481673399205135e+00 -6.680727343757296433e-02
8.006661890138536464e+00 -6.123687622441991579e-02
7.310546768345852264e+00 -5.592121565515966591e-02
6.666755937448389346e+00 -5.112063482239342926e-02
6.072386655465767724e+00 -4.661247108070520201e-02
5.524790878692761531e+00 -4.246801879574538946e-02
5.021243275651660731e+00 -3.851202091191342075e-02
4.558977922176105757e+00 -3.512416120208242815e-02
4.135406805535383867e+00 -3.175211168488208807e-02
3.747774978793951828e+00 -2.892383665768182704e-02
3.393732927078647155e+00 -2.609411809479652081e-02
3.070637482942424334e+00 -2.359000057198464700e-02
2.776231807894741443e+00 -2.136356268333737540e-02
2.508336620459814092e+00 -1.922444053589633661e-02
2.264886956193147061e+00 -1.734688865055003873e-02
2.043780039999745224e+00 -1.567192385800917145e-02
1.824239362515362339e+00 -1.394349659816485412e-02
1.644289950693303748e+00 -1.254809787051749774e-02
1.465923834312942819e+00 -1.123479675134758833e-02
1.320036917235663854e+00 -1.023737308130805677e-02
1.188169315780519764e+00 -9.019673844269012961e-03
1.069074189118388363e+00 -8.116602082445488475e-03
9.615759827981382735e-01 -7.265423612201308765e-03
8.645807566180210291e-01 -6.535397437566817062e-03
7.771101000494398114e-01 -5.899070184544119751e-03
6.982532067105281515e-01 -5.352914564823410548e-03
6.272911034621850845e-01 -4.879209672520661359e-03
5.573713422084974889e-01 -4.194965501754873913e-03
5.004414055992085775e-01 -3.792206103740953550e-03
9.492391717401273965e+00 -7.245233366478007198e-02
8.689046449069463662e+00 -6.632019301467328987e-02
7.942895687768185553e+00 -6.069720741920247437e-02
7.251326963335351650e+00 -5.550789164559247202e-02
6.611853934084710005e+00 -5.073704654383048851e-02
6.021615990226713677e+00 -4.625577501790943680e-02
5.478037032847772103e+00 -4.208828448715647846e-02
4.978205593437620813e+00 -3.832336553502870002e-02
4.519446998209867061e+00 -3.484078032111680157e-02
4.099058022712091187e+00 -3.149783096897177531e-02
3.714508169468680343e+00 -2.867985960780128005e-02
3.363276960475593214e+00 -2.583263662582676104e-02
3.042881055063914264e+00 -2.338865394983300969e-02
2.750901935975271773e+00 -2.120099066347200245e-02
2.485343394784326421e+00 -1.906535543356836088e-02
2.243917606535608122e+00 -1.720231000216189757e-02
2.024703279617527940e+00 -1.555783480477020315e-02
1.807109511182787953e+00 -1.382580836242450900e-02
1.628797801277862778e+00 -1.244585329362042983e-02
1.452031045122775366e+00 -1.112327266071543898e-02
1.307473679626147911e+00 -1.011781120612049306e-02
1.176809180165998558e+00 -8.953024788455337876e-03
1.058808381501353146e+00 -8.071938388322571004e-03
9.522786644533067779e-01 -7.214255437110820776e-03
8.561516519572456296e-01 -6.480290926662345477e-03
7.695436132213179237e-01 -5.841085475135658449e-03
6.914666640351726512e-01 -5.284719820948157766e-03
6.211775045364438252e-01 -4.806515008574901125e-03
5.519081551011212339e-01 -4.146705916466793609e-03
4.955560825798492330e-01 -3.739371675606313096e-03
9.419458996405456475e+00 -7.190748134632121702e-02
8.620980844124288112e+00 -6.596831836523769921e-02
7.879547706604762780e+00 -6.035170192462222666e-02
7.192508662356670968e+00 -5.513136911938935902e-02
6.557320070491837072e+00 -5.034197643523934812e-02
5.971276802211085588e+00 -4.589513813404152293e-02
5.431527264678611466e+00 -4.161818503185957946e-02
4.935399985492107788e+00 -3.801366879142185212e-02
4.480135824507236464e+00 -3.455471461201656269e-02
4.063020778385904919e+00 -3.123849985939875298e-02
3.681549788071718954e+00 -2.843081742597178621e-02
3.333103010519432363e+00 -2.567489091428492784e-02
3.015315527475165513e+00 -2.318336205654109722e-02
2.725849096269018279e+00 -2.103430464787421628e-02
2.462475196610991901e+00 -1.889589290529542290e-02
2.223135922184198865e+00 -1.704786007071663542e-02
2.005880201800942952e+00 -1.544051944925851905e-02
1.790160667545171336e+00 -1.370357086174029890e-02
1.613417909836795561e+00 -1.233613927546452736e-02
1.438227971320610976e+00 -1.101221962450004560e-02
1.294950732052593034e+00 -1.000628042487491584e-02
1.165560411437208899e+00 -8.875763311635790145e-03
1.048629935608539565e+00 -8.022376045352020216e-03
9.430674166486040511e-01 -7.160979765015718784e-03
8.479091095757507190e-01 -6.420456977528207418e-03
7.620140046533213640e-01 -5.775534178415323017e-03
6.847653873743946296e-01 -5.216945808534489103e-03
6.151432787065381769e-01 -4.729834910556466633e-03
5.464456663637834444e-01 -4.102531951529183978e-03
4.906496825333835909e-01 -3.689387866060130864e-03
9.346903355607217634e+00 -7.131198082296807961e-02
8.553249342594115845e+00 -6.544527290126865571e-02
7.816516057308269261e+00 -5.987367283753850661e-02
7.134077255546948493e+00 -5.470647809173859177e-02
6.503240284744061128e+00 -4.994891524257527582e-02
5.921223678478643393e+00 -4.552929522520363093e-02
5.385396238442330841e+00 -4.127787186578663059e-02
4.892925620015858179e+00 -3.769774289170548659e-02
4.441143584202462691e+00 -3.426959910934006953e-02
4.027296290144264823e+00 -3.097391325358372222e-02
3.648795230184405991e+00 -2.817670286138559271e-02
3.303151150081042875e+00 -2.545872943439371830e-02
2.987993862402062994e+00 -2.311753904225147954e-02
2.700925467431843252e+00 -2.086417429773875301e-02
2.439779047674062173e+00 -1.872725303800583732e-02
2.202540872441252073e+00 -1.689468541678042571e-02
1.987181859005328732e+00 -1.531599798287864439e-02
1.773371433112270301e+00 -1.357648537839966675e-02
1.598190041664542038e+00 -1.223320800207184506e-02
1.424615645757944860e+00 -1.090096178656028633e-02
1.282617016576580005e+00 -9.887514915837397264e-03
1.154343810888126542e+00 -8.804893835282009626e-03
1.038538563516939073e+00 -7.968988362479605125e-03
9.339431465671068633e-01 -7.099564864320226550e-03
8.396522178911671741e-01 -6.356160552456136849e-03
7.546262616888687047e-01 -5.707564448437622145e-03
6.780488618353140984e-01 -5.146685421781709187e-03
6.090939950911425926e-01 -4.570934754126737207e-03
5.411693377129920268e-01 -4.050701718651956822e-03
4.805914783175929128e-01 -3.603067216858391215e-03
9.274782768810945655e+00 -7.079433063541894222e-02
8.486037730122021117e+00 -6.491797122534627429e-02
7.753972380251389573e+00 -5.939173562561161912e-02
7.075946907861967006e+00 -5.431507016208462352e-02
6.449433517276437655e+00 -4.955105270899938519e-02
5.871596168082231060e+00 -4.501576077589588415e-02
5.339635936368409830e+00 -4.093080954198193011e-02
4.850771553830692362e+00 -3.738682355775076183e-02
4.402374333387340855e+00 -3.379976858109225851e-02
3.991782074945764869e+00 -3.083202378227123744e-02
3.616342117300042069e+00 -2.791751577260669429e-02
3.273474393875553723e+00 -2.524440139779406816e-02
2.960868739298794683e+00 -2.288686986143651653e-02
2.676276223579461711e+00 -2.068408251723286365e-02
2.417341258163760553e+00 -1.855554959813611113e-02
2.182052929919483741e+00 -1.673577447462596193e-02
1.968578219470590307e+00 -1.519539456163821779e-02
1.756691015142285872e+00 -1.344853549191530294e-02
1.583086376171518816e+00 -1.211805968200479339e-02
1.411094601845506391e+00 -1.078287450483646909e-02
1.270372082127068314e+00 -9.762038724920481941e-03
1.143326817796889383e+00 -8.723434721722558849e-03
1.028534578212649153e+00 -7.909830822468511338e-03
9.249100942391110802e-01 -7.040878287824916225e-03
8.314813033513276386e-01 -6.290622929040667367e-03
7.473235418865937785e-01 -5.638348311433924280e-03
6.714174773366420323e-01 -5.072451002608663675e-03
6.031290438902816575e-01 -4.526917261766062045e-03
5.357997537053311721e-01 -3.999800824950872774e-03
3.631216360644599073e-01 -2.407017204808273216e-03
9.203040643960207490e+00 -7.030107200061153083e-02
8.419175766922050386e+00 -6.442902882925986841e-02
7.691761545214586882e+00 -5.895599279542926979e-02
7.018287018227864493e+00 -5.386241402910248166e-02
6.396014903150358144e+00 -4.901653394026774663e-02
5.822220648958469802e+00 -4.470825797082299963e-02
5.294119105061350972e+00 -4.057956574858440774e-02
4.808957206895622782e+00 -3.705993834690121669e-02
4.363922629042205514e+00 -3.350062330520085091e-02
3.956579192804098088e+00 -3.055912106437205442e-02
3.584104446721497084e+00 -2.765377226968459765e-02
3.244022794531536302e+00 -2.501884221069589770e-02
2.934041321795303414e+00 -2.265951253876970564e-02
2.651725963943034170e+00 -2.050740144613365928e-02
2.395055603417648005e+00 -1.837474461609256079e-02
2.161808791475542169e+00 -1.657158545111495074e-02
1.950195421597063161e+00 -1.506075272846343731e-02
1.740180250824583608e+00 -1.331524926029999979e-02
1.568121721015480086e+00 -1.200496970848484099e-02
1.397662874461334193e+00 -1.066014679948676727e-02
1.258230160041651002e+00 -9.638294139121277374e-03
1.132341719516127387e+00 -8.642541838455178663e-03
1.018617123038449757e+00 -7.859076319757716395e-03
9.159667139962881510e-01 -6.979270161226952020e-03
8.234884218799272126e-01 -6.224269771890736380e-03
7.400065702811816637e-01 -5.568350824291775150e-03
6.648708409273144104e-01 -4.996980263157117449e-03
5.971935529494347694e-01 -4.477565793495644382e-03
5.305997312374024499e-01 -3.946053540385494746e-03
2.444143202250022850e-01 -1.735633522926301100e-03
9.131680944589257720e+00 -6.976442084086134643e-02
8.352645042532508057e+00 -6.395342123502006926e-02
7.629922721319111645e+00 -5.850026744575906323e-02
6.960935224704728697e+00 -5.341275573132940602e-02
6.342862581596349081e+00 -4.868812852389262785e-02
5.773235022157752638e+00 -4.432455012160891467e-02
5.248941845738441359e+00 -4.031374273312048062e-02
4.767369359569054055e+00 -3.673358279566656115e-02
4.325790143787575204e+00 -3.325197938266070269e-02
3.921588473789944018e+00 -3.026595333221817480e-02
3.552073854992679358e+00 -2.738452435317344918e-02
3.214840700296647036e+00 -2.479017944707165300e-02
2.907409966913927946e+00 -2.242688798642884437e-02
2.627457619227450802e+00 -2.032828339498083878e-02
2.372927543526358818e+00 -1.819399719933966972e-02
2.141772346752361056e+00 -1.640356697900951372e-02
1.912090887273189654e+00 -1.475601165116149915e-02
1.723766990881999472e+00 -1.334744553225080017e-02
1.553294735518661707e+00 -1.188646915219571283e-02
1.384320737330926088e+00 -1.053904727909118523e-02
1.246255709363823128e+00 -9.477944011162493104e-03
1.121444536793482660e+00 -8.561622221316253153e-03
1.008787094024992115e+00 -7.796134424481208566e-03
9.071098006731701524e-01 -6.918333154929860208e-03
8.154967490548297171e-01 -6.158617179006754642e-03
7.328570539031921127e-01 -5.494447656069184616e-03
6.583759265605027000e-01 -4.922540649352370040e-03
5.913584062903590732e-01 -4.426876881149424854e-03
5.253840311303543675e-01 -3.896086212538143329e-03
1.638238701024480326e-01 -1.152658954539917575e-03
9.060778591179294850e+00 -6.923163145795219187e-02
8.286548398266210924e+00 -6.345332251937445267e-02
7.568525857681292379e+00 -5.803410027686278783e-02
6.903944397851412340e+00 -5.292562154997475232e-02
6.290168678049402828e+00 -4.822350547520383446e-02
5.724564395084043689e+00 -4.393567571788070669e-02
5.204076544502948209e+00 -3.995155013422298923e-02
4.726119582787844386e+00 -3.639565748221638281e-02
4.287974381884149366e+00 -3.293716353797948582e-02
3.886911335212589691e+00 -2.996711147581548884e-02
3.520416796118552849e+00 -2.711624381458949476e-02
3.185851512525227580e+00 -2.455689048127068438e-02
2.880908502861138309e+00 -2.218404485248823971e-02
2.603391432316381149e+00 -2.010073445215806651e-02
2.351042667786748197e+00 -1.800592723011297178e-02
2.121821155792470215e+00 -1.624929684284005804e-02
1.894215552554625148e+00 -1.461942096708201792e-02
1.707536632842136859e+00 -1.319364008114486467e-02
1.522559782340860979e+00 -1.162798697625697618e-02
1.371169016352649095e+00 -1.041011967169521921e-02
1.234269841233434750e+00 -9.558634974555326944e-03
1.110662776534294904e+00 -8.496130978739283371e-03
9.990439217730623378e-01 -7.735221897428835695e-03
8.983392865689239226e-01 -6.852497675569577638e-03
8.074991110315468124e-01 -6.085875308994507203e-03
7.257179898016747899e-01 -5.419939159387084614e-03
6.519816954831186839e-01 -4.843890898814225306e-03
5.855631322578794817e-01 -4.375346462118405617e-03
5.201994077786504800e-01 -3.842441076662817846e-03
9.818239253855958637e+00 -7.479858894845690942e-02
8.990296635376013867e+00 -6.860130838714025014e-02
8.220826131321649299e+00 -6.283015610190043065e-02
7.507440474984693246e+00 -5.756085286424050818e-02
6.847365816978352449e+00 -5.246261539915513666e-02
6.237845031423959519e+00 -4.791697534657179264e-02
5.676186519722243418e+00 -4.354122847711931754e-02
5.159576439634148137e+00 -3.958402024218159176e-02
4.685178735026161334e+00 -3.597751154777299731e-02
4.250382264384974462e+00 -3.262371192494104705e-02
3.852540101683987750e+00 -2.943239445781867247e-02
3.488894119907583136e+00 -2.683703515731439976e-02
3.157099216320546020e+00 -2.431908800229573217e-02
2.854767044798285358e+00 -2.194405912553494889e-02
2.579513262524820050e+00 -1.986707345229254268e-02
2.329337566594396947e+00 -1.796635913858080427e-02
2.102054844787284882e+00 -1.605705199085649335e-02
1.876471298218327144e+00 -1.448144794725297717e-02
1.691491473688015335e+00 -1.301026611368647119e-02
1.508103241744419565e+00 -1.150260385686984257e-02
1.358135651344717365e+00 -1.028129030134288316e-02
1.222479551036953049e+00 -9.406911527896733710e-03
1.100012928488135477e+00 -8.355289047469198829e-03
9.894434452573436234e-01 -7.594349866248727501e-03
8.896546728902441359e-01 -6.782700486001873308e-03
7.996870595997721543e-01 -6.013642534581140238e-03
7.186624830508084871e-01 -5.346077465169997434e-03
6.456055197579978477e-01 -4.761229212634235375e-03
5.798522452596703847e-01 -4.328047320175333959e-03
5.150600415300885526e-01 -3.783825406749028331e-03
9.743097844704726285e+00 -7.436405137896935635e-02
8.920148622770296853e+00 -6.814359604362461853e-02
8.155581573053035882e+00 -6.241573002381962249e-02
7.446759724199379704e+00 -5.714272234721003152e-02
6.791073394573980515e+00 -5.214679584550546698e-02
6.185792065902747439e+00 -4.758614783346375166e-02
5.628218257603139207e+00 -4.323382739953084142e-02
5.115411807768256658e+00 -3.930393962031336619e-02
4.644572397079070214e+00 -3.572096489680101628e-02
4.213102734791766224e+00 -3.239169354468742629e-02
3.818378207374524713e+00 -2.922175726340929189e-02
3.457655022849297044e+00 -2.664268974945775692e-02
3.128601725834276426e+00 -2.416690338883453748e-02
2.828746181250100911e+00 -2.170632804811579650e-02
2.555829116403378176e+00 -1.971929480837510476e-02
2.307775850786422112e+00 -1.782995235409996423e-02
2.082485691920754611e+00 -1.595170775174008584e-02
1.858865720693568813e+00 -1.436735830849855330e-02
1.675540917516453066e+00 -1.291429395762771180e-02
1.493837197478552481e+00 -1.146882466672317219e-02
1.345191012135735775e+00 -1.023559779445884325e-02
1.210779074333638405e+00 -9.351323070725010844e-03
1.089478635888362801e+00 -8.299596013828475921e-03
9.798814281767173062e-01 -7.537371971504334620e-03
8.810566375884071322e-01 -6.804050536319712454e-03
7.919612324076844567e-01 -6.034121444385239473e-03
7.116025004573592883e-01 -5.354856612805054816e-03
6.393138863528948779e-01 -4.771987275592107398e-03
5.680546917196216405e-01 -4.306427737343365009e-03
5.100681653153892325e-01 -3.815566948171227567e-03
9.668443164204369111e+00 -7.382363808853670273e-02
8.850484875358640480e+00 -6.772610253393225588e-02
8.090597517962979879e+00 -6.199703274577584439e-02
7.386420765821258172e+00 -5.672045968037458391e-02
6.735224425566189943e+00 -5.179504749185946666e-02
6.134105305900335203e+00 -4.726130854435171141e-02
5.580542549324604806e+00 -4.282072446698013957e-02
5.071485172014282838e+00 -3.901953239831144199e-02
4.604291453272195689e+00 -3.546544100527949939e-02
4.176142171370778478e+00 -3.215465507172411003e-02
3.784523209688420042e+00 -2.915975552642871907e-02
3.426715745934983737e+00 -2.627165603817752104e-02
3.100345779108227617e+00 -2.400791146241662219e-02
2.802969263090529850e+00 -2.156035265331090328e-02
2.532337219435724762e+00 -1.957269336975939883e-02
2.286441504045278350e+00 -1.769478270804565601e-02
2.063104093307025266e+00 -1.584429972820472488e-02
1.841442986043827501e+00 -1.425641866626261439e-02
1.659761977551161394e+00 -1.281511243396399845e-02
1.479661403554671573e+00 -1.143241706349723899e-02
1.332351859463424493e+00 -1.019810661923753296e-02
1.199247451951241272e+00 -9.288416754985474172e-03
1.078938515508076401e+00 -8.249902741642903270e-03
9.704355904305307368e-01 -7.480136295025315019e-03
8.725445781831943082e-01 -6.821898905307525844e-03
7.842205266238229111e-01 -6.047103502403836268e-03
7.047278157672692833e-01 -5.369638985474230360e-03
6.330073210587017218e-01 -4.782962400210147118e-03
5.624981182458131945e-01 -4.350763426384402291e-03
5.050050629254376755e-01 -3.852449693323439870e-03
9.594183978977650185e+00 -7.331108301371688785e-02
8.781171672185470456e+00 -6.726563671753142681e-02
8.026094375395018687e+00 -6.159781490539655013e-02
7.326546152120213762e+00 -5.630175340555378799e-02
6.679699126920601415e+00 -5.143885376395362918e-02
6.082883122575350576e+00 -4.690775471677586378e-02
5.533225357754376184e+00 -4.270869777766725384e-02
5.027968535534411032e+00 -3.864544861661541042e-02
4.564235568459995562e+00 -3.520331808740494173e-02
4.139395317815629305e+00 -3.191967443261371773e-02
3.750887293446193649e+00 -2.895471697704223371e-02
3.396003148895255563e+00 -2.624763121067332644e-02
3.072288823548737113e+00 -2.383867870573266531e-02
2.777331087779815633e+00 -2.140770392243591252e-02
2.509035963818602610e+00 -1.942316237991265071e-02
2.265249801547963404e+00 -1.755726860610333506e-02
2.043905811175773302e+00 -1.573260969568717263e-02
1.824167896381614584e+00 -1.414436722258870759e-02
1.644088713896837639e+00 -1.271577118743837283e-02
1.465588991223393034e+00 -1.138862683399763896e-02
1.319643879627599770e+00 -1.015173323619685160e-02
1.187716342098792621e+00 -9.231582855118401765e-03
1.068572943653978147e+00 -8.199638810234385206e-03
9.610398794631621611e-01 -7.423894199709730850e-03
8.640754078910305447e-01 -6.761676475236997642e-03
7.766038593187003514e-01 -6.064738151787689262e-03
6.978596409602421113e-01 -5.386749629432508422e-03
6.268922755254044965e-01 -4.791100559522885015e-03
5.569504936458471445e-01 -4.385560629188550372e-03
5.000259166202273287e-01 -3.887515107662693672e-03
9.520375338315403724e+00 -7.279518812472585143e-02
8.712236145820352107e+00 -6.683047477048853491e-02
7.961938995391042440e+00 -6.114865243616353363e-02
7.266998200453770984e+00 -5.587526283037989178e-02
6.624603687587639733e+00 -5.107194180788033472e-02
6.031927448982994378e+00 -4.655477247345712888e-02
5.486245220829504277e+00 -4.239521975521647057e-02
4.984711560153252563e+00 -3.835550946152461310e-02
4.524501521583312424e+00 -3.493787411101983292e-02
4.103057630915355247e+00 -3.167957243958114538e-02
3.717546438069616599e+00 -2.874008352714062589e-02
3.365494783225774444e+00 -2.587461167535051385e-02
3.044431422530525566e+00 -2.364991911065957367e-02
2.751980244769974160e+00 -2.125192692909166556e-02
2.486025434428623893e+00 -1.926526048645226669e-02
2.244245814227994185e+00 -1.741091476542936181e-02
2.024793028555717189e+00 -1.562243437533943242e-02
1.807014104387708819e+00 -1.402477101349363341e-02
1.628574922638631461e+00 -1.261056395873838033e-02
1.451687557273052986e+00 -1.134602487092309722e-02
1.307024932531011929e+00 -1.010921722942350123e-02
1.176373583876275219e+00 -9.165170481636848721e-03
1.058302224486176613e+00 -8.143727973919502247e-03
9.517303112057402537e-01 -7.363538973547578692e-03
8.556789421576397325e-01 -6.696875532173390995e-03
7.690420639708736017e-01 -6.084812079082633877e-03
6.910629481521473050e-01 -5.395178784012689445e-03
6.207636298026392163e-01 -4.795464038830646314e-03
5.514868045407584907e-01 -4.415643281084785134e-03
4.951188430552379560e-01 -3.921464034521926489e-03
9.446951618393308436e+00 -7.237544737812531825e-02
8.643706048606281556e+00 -6.633807895992097081e-02
7.898179255048706437e+00 -6.069923755639263646e-02
7.207837879126982372e+00 -5.547903330899556229e-02
6.569836512304013887e+00 -5.069730039317447284e-02
5.981329255683498047e+00 -4.619752700059633066e-02
5.439566499164041780e+00 -4.207710536914816002e-02
4.941788511922347027e+00 -3.805606012144616135e-02
4.485093068651240245e+00 -3.467271899009780056e-02
4.066844989184915882e+00 -3.143175650171541741e-02
3.684427786103126046e+00 -2.852077919022635161e-02
3.335257876449297498e+00 -2.578188406801492499e-02
3.016815815292093639e+00 -2.335498183871104888e-02
2.726805830314375179e+00 -2.108870267995584247e-02
2.463105174596213143e+00 -1.910856314315551377e-02
2.223428441378707099e+00 -1.726730126957489592e-02
2.005964092033178048e+00 -1.550391932019856700e-02
1.790042168004198020e+00 -1.390373767427317657e-02
1.613179034018233038e+00 -1.250832891853050598e-02
1.437876029646058207e+00 -1.129408289801213557e-02
1.294595166795964980e+00 -1.005995548160894953e-02
1.165079120175628313e+00 -9.102750548369110267e-03
1.048119102662163682e+00 -8.084986354807751491e-03
9.426001166537381071e-01 -7.298509634938334448e-03
8.473969502289400157e-01 -6.628001122098941753e-03
7.615658224969931167e-01 -6.042013324416577527e-03
6.842884405192987129e-01 -5.406762169037301370e-03
6.146420525480386088e-01 -4.821502002380047627e-03
5.461162746452790095e-01 -4.358677951666846927e-03
4.850588474435842401e-01 -3.909529159133348121e-03
9.373897411557035042e+00 -7.189197236003709579e-02
8.575621379793698651e+00 -6.582800704518848578e-02
7.834839714634124874e+00 -6.024403677146384500e-02
7.149055921703899585e+00 -5.495215374337747427e-02
6.515394517528962481e+00 -5.030355019037188735e-02
5.931099004592706336e+00 -4.582461195123390535e-02
5.393280521624574497e+00 -4.176057198078337446e-02
4.899097861812043320e+00 -3.790492812073042311e-02
4.445907181073080139e+00 -3.434767565252946908e-02
4.031030745141272575e+00 -3.106050875556524635e-02
3.651600863120065821e+00 -2.829714599203684081e-02
3.305253781819413650e+00 -2.558119844604361814e-02
2.989452098614036046e+00 -2.317147847142223341e-02
2.701925718672465671e+00 -2.092389564835386156e-02
2.440375792594472681e+00 -1.894314507636705308e-02
2.202778805269731244e+00 -1.711682006367706149e-02
1.987220010829942707e+00 -1.538327903258553293e-02
1.773234579933667288e+00 -1.378028426185634418e-02
1.597930067699249168e+00 -1.239371869551383724e-02
1.424257182938543309e+00 -1.117796982602537424e-02
1.282178981636040271e+00 -1.000446205847083797e-02
1.153905275623835047e+00 -9.033223176292728626e-03
1.038023109274724298e+00 -8.021435691988806904e-03
9.334715208898810568e-01 -7.236002003987783253e-03
8.391366962063405710e-01 -6.555972043058399049e-03
7.541749465971809840e-01 -5.990210086779199430e-03
6.775695024478862738e-01 -5.414909714568517940e-03
6.086208952207949885e-01 -4.770191282505328173e-03
5.407301150695172920e-01 -4.298881795746294435e-03
3.663742770492739997e-01 -2.843780526428628733e-03
9.301253109075293679e+00 -7.128403925866368118e-02
8.507887865738563704e+00 -6.532503686493987272e-02
7.771922565395571247e+00 -5.974162481196184510e-02
7.090666287004203205e+00 -5.453271804154768976e-02
6.461383411468933247e+00 -4.989685717419146960e-02
5.881126307187027002e+00 -4.538492988184011229e-02
5.347291021300880409e+00 -4.142789305518682075e-02
4.856838781872809818e+00 -3.760274275454378312e-02
4.407129353423088425e+00 -3.407466853083889607e-02
3.995357068764985975e+00 -3.080948841416113193e-02
3.619078008803459756e+00 -2.807460190148377763e-02
3.275515281275988233e+00 -2.536946053314447641e-02
2.962322680570680156e+00 -2.299155429429571712e-02
2.677138437964662554e+00 -2.075857635264837311e-02
2.417897998990699016e+00 -1.877704134911732312e-02
2.182340481040684566e+00 -1.696272976770736921e-02
1.968595623337888290e+00 -1.525845129474935093e-02
1.756530592139932123e+00 -1.365013596981947547e-02
1.582810926400734619e+00 -1.228543371124059085e-02
1.410714691832932743e+00 -1.106121731553271967e-02
1.269920462245377024e+00 -9.956313253453447087e-03
1.142820172960879566e+00 -8.962129967015871126e-03
1.028014156509165389e+00 -7.963220988218082039e-03
9.244302926508061180e-01 -7.165854806915180654e-03
8.310620919617597302e-01 -6.483577906585556543e-03
7.468386916600694425e-01 -5.895938181250361815e-03
6.709885408906101079e-01 -5.389755154547403934e-03
6.026621554638346145e-01 -4.710696916004008215e-03
5.354522160358844429e-01 -4.235553640262701772e-03
2.466220529068419154e-01 -2.072350310381507969e-03
9.229024515583228450e+00 -7.077754185881919569e-02
8.440577438095663965e+00 -6.492335400087181907e-02
7.709342703982609457e+00 -5.928033025340904982e-02
7.032676563403716941e+00 -5.410569451424918075e-02
6.407683399936797919e+00 -4.942872034657058711e-02
5.831602669196183975e+00 -4.502691388349613216e-02
5.301594711654342262e+00 -4.093709532176231791e-02
4.814812474387847097e+00 -3.729080784386271802e-02
4.368583537520563276e+00 -3.388369547600872389e-02
3.960065416739851241e+00 -3.055062480471155972e-02
3.586758660466606852e+00 -2.784238921681688600e-02
3.245974042885105160e+00 -2.515787214620380033e-02
2.935383556734623589e+00 -2.280232861083328344e-02
2.652650439964232554e+00 -2.058528108309701232e-02
2.395586839971502791e+00 -1.860622420920797493e-02
2.162089006146231451e+00 -1.680073919414189210e-02
1.930123771789873599e+00 -1.497143249309861729e-02
1.740003249635664995e+00 -1.350811476652446184e-02
1.567825982610381974e+00 -1.216955910863856336e-02
1.397269246442268020e+00 -1.093776814778354284e-02
1.257850864409784775e+00 -9.797313310042991483e-03
1.131822582593209559e+00 -8.892506880644643688e-03
1.018092719111041822e+00 -7.896502238110848435e-03
9.154905298108757528e-01 -7.100671853855667834e-03
8.229735228866716934e-01 -6.413409178789384463e-03
7.395497987715288213e-01 -5.864936448959502668e-03
6.644475548293480305e-01 -5.323035882195754215e-03
5.967878119024396799e-01 -4.653591305765094992e-03
5.301748633213394513e-01 -4.175719412288446050e-03
1.652902472356652386e-01 -1.291599176261295319e-03
9.157184271383119523e+00 -7.027350294286571764e-02
8.373628811416311990e+00 -6.442559197501181167e-02
7.647175751443027636e+00 -5.880760160869406838e-02
6.974983300398099217e+00 -5.377177163260888487e-02
6.354354098904596349e+00 -4.903351101357413672e-02
5.782347531537486596e+00 -4.469850217414159110e-02
5.256237902210806112e+00 -4.059934963714033340e-02
4.773191112942146042e+00 -3.697852556345941621e-02
4.330271292979113618e+00 -3.359175541525293712e-02
3.925010392089598010e+00 -3.028683914493896651e-02
3.554668204621523664e+00 -2.760620898994013694e-02
3.216672629625171531e+00 -2.493761059415939424e-02
2.908678625219188518e+00 -2.260811842341196864e-02
2.628350253323142205e+00 -2.040686093047310370e-02
2.373427006434375208e+00 -1.842557706624345717e-02
2.141924096742178651e+00 -1.677113210839736857e-02
1.912084149427161872e+00 -1.483742300566191427e-02
1.723568421064816336e+00 -1.339088757588613975e-02
1.536798054984710893e+00 -1.192639172359854539e-02
1.384013299751253534e+00 -1.081427026374621667e-02
1.245769356191753330e+00 -9.842292871640017857e-03
1.120981376800280760e+00 -8.761666526000471897e-03
1.008258221134491039e+00 -7.832000944658560129e-03
9.066300857996337781e-01 -7.030813355884730879e-03
8.149734901001414178e-01 -6.335823098996945166e-03
7.323997210266671720e-01 -5.798706645217038477e-03
6.579228866921822405e-01 -5.253053565958600880e-03
5.909524946137796331e-01 -4.592788710865487560e-03
5.249574873574424094e-01 -4.112407088015559466e-03
9.923915869672724099e+00 -7.600919455876734010e-02
9.085771842121740605e+00 -6.977505318809922030e-02
8.307211834113671145e+00 -6.390503741289380035e-02
7.585406488284380799e+00 -5.833965630840521471e-02
6.917692385461221782e+00 -5.333524226090472636e-02
6.301363170395807067e+00 -4.856086128884364722e-02
5.733511755691875322e+00 -4.432885491385850363e-02
5.211225780981470379e+00 -4.030597042918308837e-02
4.731745993773260217e+00 -3.652286150934667269e-02
4.292366345110943726e+00 -3.330035303357322535e-02
3.890252775562190291e+00 -3.021927706086478121e-02
3.522857068305538242e+00 -2.736483725718852691e-02
3.187625808018855533e+00 -2.471805294591837218e-02
2.882226552610315018e+00 -2.241772033206320888e-02
2.604157725737979323e+00 -2.022490717559816131e-02
2.351503124613564477e+00 -1.825247465699447388e-02
2.122044953155229230e+00 -1.662386686700245350e-02
1.894189320827422973e+00 -1.470684720389307289e-02
1.707328650639008849e+00 -1.327357429873719970e-02
1.522248217962759220e+00 -1.180217920364400735e-02
1.370746698560222354e+00 -1.074163423363369216e-02
1.233877727497081134e+00 -9.742117115684265777e-03
1.110190892009840002e+00 -8.693550573024674127e-03
9.986106176741399443e-01 -7.762514056110171937e-03
8.978556745057955091e-01 -6.956274976529367923e-03
8.070653011271321509e-01 -6.258812442294686001e-03
7.252578429662583925e-01 -5.735404268599577846e-03
6.515201045014114012e-01 -5.177922069385706982e-03
5.851553040875645539e-01 -4.535824956173046922e-03
5.197727695453017160e-01 -4.048625855438615917e-03
9.847884544011778374e+00 -7.538483058647831025e-02
9.014818907272511339e+00 -6.925835513826879286e-02
8.241131909380937870e+00 -6.338790040638341006e-02
7.524035150452725418e+00 -5.797050324891669243e-02
6.860881003395500777e+00 -5.283923319059142393e-02
6.248773972560290879e+00 -4.815158360332803811e-02
5.684970118343994905e+00 -4.396084888439310417e-02
5.166601585515858908e+00 -3.996227223481274571e-02
4.690683940711272371e+00 -3.628502500725943464e-02
4.254680359992849326e+00 -3.301627689923047893e-02
3.855703962848358035e+00 -2.993656530772240490e-02
3.491278644985612800e+00 -2.712485207165316742e-02
3.158824207300731324e+00 -2.448938265614298768e-02
2.855943326476166888e+00 -2.219009110909974519e-02
2.580250497293863798e+00 -2.004009016527634815e-02
2.329774373448046276e+00 -1.808631350208930733e-02
2.102259978995351997e+00 -1.643813416377336994e-02
1.876377799612959363e+00 -1.456769586122845864e-02
1.691267924930383693e+00 -1.314977019909175683e-02
1.507816542958233530e+00 -1.168130746385843619e-02
1.357731083605033806e+00 -1.062325451795109905e-02
1.222075930518690567e+00 -9.605332601978574039e-03
1.099556681616186582e+00 -8.626430092031728628e-03
9.889500731335553185e-01 -7.689883762946500903e-03
8.891676515866577812e-01 -6.879775399658129807e-03
7.992430676794766153e-01 -6.181455263564390561e-03
7.181018461832089361e-01 -5.660051114354050679e-03
6.451337540209772792e-01 -5.108801044870690984e-03
5.731994718228029528e-01 -4.423271881690746775e-03
5.147318344321243355e-01 -3.979188289252619942e-03
9.772282503351297223e+00 -7.481348855157166078e-02
8.944238484299789960e+00 -6.863369774785536837e-02
8.175389061632795773e+00 -6.286588070821386154e-02
7.462993583336506198e+00 -5.749199543305655996e-02
6.804366358477241583e+00 -5.239551407180541298e-02
6.196523198711529901e+00 -4.774017280280661718e-02
5.636758743556524287e+00 -4.358201535664484733e-02
5.122215410225274823e+00 -3.960903356340195886e-02
4.649971532210716241e+00 -3.595909015513439055e-02
4.217312618466392493e+00 -3.270908684057929200e-02
3.821465425531785254e+00 -2.957443905923736946e-02
3.459973377098028546e+00 -2.684985787349438921e-02
3.130270936630301204e+00 -2.425936783924939957e-02
2.829873586308354838e+00 -2.196349249769872711e-02
2.556536108147876796e+00 -1.985242168413752645e-02
2.308181162041100798e+00 -1.791244148092041230e-02
2.082671571522332066e+00 -1.625043909151832611e-02
1.858808953615985082e+00 -1.442248686305146188e-02
1.675306904060591018e+00 -1.302333347494673277e-02
1.493463372256812027e+00 -1.155270932260069917e-02
1.344737396049988876e+00 -1.050242068256633000e-02
1.210362622445964265e+00 -9.470244828115837246e-03
1.088910339001049499e+00 -8.561346475907128870e-03
9.793764127789674756e-01 -7.617470273084338446e-03
8.805661695221131957e-01 -6.802982853154170527e-03
7.914314266902051642e-01 -6.098878763162928970e-03
7.111394991804074195e-01 -5.592143734263332368e-03
6.388243528580733743e-01 -5.032949877624354369e-03
5.676420799896384484e-01 -4.360812501558068016e-03
5.096398590963291397e-01 -3.913501738583714806e-03
9.697010081851137997e+00 -7.424001639038001199e-02
8.874040332669185460e+00 -6.809953479449677716e-02
8.110139978001255301e+00 -6.238948106642042829e-02
7.402426137000439610e+00 -5.700705665783419723e-02
6.748223839456215067e+00 -5.194881645192574865e-02
6.144645423913068782e+00 -4.732165892912131022e-02
5.588922082742666220e+00 -4.320259822351622814e-02
5.078167571175321804e+00 -3.925466240678376212e-02
4.609487707001354906e+00 -3.562818911829310903e-02
4.180160523746143220e+00 -3.240337287549072132e-02
3.787534895710774840e+00 -2.929677154855695950e-02
3.428970241160552046e+00 -2.661950360039868138e-02
3.101911899333781530e+00 -2.402285865752249241e-02
2.803978778859494092e+00 -2.173317477581886148e-02
2.533013247836191972e+00 -1.966191402864025939e-02
2.286776389189302261e+00 -1.773597555209475984e-02
2.063261691602690018e+00 -1.605383726343888318e-02
1.841367803803748648e+00 -1.428143803081992867e-02
1.659512734221322061e+00 -1.289683234462945735e-02
1.479272466800122254e+00 -1.141686254256318346e-02
1.331933256011240685e+00 -1.037795019696287520e-02
1.198737884611666971e+00 -9.328127289217825330e-03
1.078451256058858165e+00 -8.490991448021709825e-03
9.698897109029935848e-01 -7.541126614985912448e-03
8.720505868216938961e-01 -6.723604685674672635e-03
7.837553612604374331e-01 -6.016153631507084251e-03
7.042623015720804736e-01 -5.518405403424065520e-03
6.326156616193187032e-01 -4.957092891892714813e-03
5.620003201798743353e-01 -4.295237042902827485e-03
5.045750826054716809e-01 -3.844741037015606770e-03
9.622241568705373282e+00 -7.366506093819751022e-02
8.804372093707875990e+00 -6.751380576128528099e-02
8.045252056803761320e+00 -6.176507433125379143e-02
7.342197449395912123e+00 -5.648681954471627270e-02
6.692400618425686787e+00 -5.149409886569108336e-02
6.093154276661243429e+00 -4.701862651638518548e-02
5.541412013055647456e+00 -4.280900521821358329e-02
5.034413929033308754e+00 -3.889497367669115385e-02
4.569329723256766229e+00 -3.529162490966655102e-02
4.143327176865580164e+00 -3.209111959686016674e-02
3.753835983213296146e+00 -2.900706588317245385e-02
3.398166903034071318e+00 -2.634925560821281196e-02
3.073806399113148125e+00 -2.378202004006709294e-02
2.778379593348583754e+00 -2.149892838141937226e-02
2.509754481748561084e+00 -1.946723058497749209e-02
2.265559819045037226e+00 -1.755547634815786753e-02
2.043959593057570245e+00 -1.586009750256221415e-02
1.824009027588982423e+00 -1.413204374670314067e-02
1.643798775643236620e+00 -1.276854609486501209e-02
1.465272161684970653e+00 -1.128533963201546093e-02
1.319218578693860167e+00 -1.024957276241000512e-02
1.187271578248350501e+00 -9.186043627803040096e-03
1.068084596470511682e+00 -8.363976594918651197e-03
9.605699399115606996e-01 -7.465639538680930200e-03
8.635807477605306204e-01 -6.643867375081447153e-03
7.761303201618849901e-01 -5.931370371969420588e-03
6.973704884493228118e-01 -5.442674463855801635e-03
6.264006074264213408e-01 -4.873339904480535577e-03
5.565357622242930180e-01 -4.229175918453269116e-03
4.996756565719473464e-01 -3.776602244071521237e-03
9.547831275910823479e+00 -7.312198814264118940e-02
8.734971044895017300e+00 -6.695546558145028249e-02
7.980738460250005772e+00 -6.124790311903080542e-02
7.282373431143369658e+00 -5.599216353787914158e-02
6.637023681617693072e+00 -5.115134659641206588e-02
6.041926913642303276e+00 -4.659168718540633580e-02
5.494249818664261653e+00 -4.241035224183159480e-02
4.991040990634990848e+00 -3.852702894491882857e-02
4.529496807845947437e+00 -3.495298230667126527e-02
4.106808154639603359e+00 -3.176856524917012065e-02
3.720422930831774444e+00 -2.871243999539207711e-02
3.367603735413852384e+00 -2.601891080817008914e-02
3.045900928945635133e+00 -2.350200856479268963e-02
2.752975733237307931e+00 -2.125428580206285833e-02
2.486610362624563031e+00 -1.926439183597920823e-02
2.244530941987801231e+00 -1.736813499258674925e-02
2.024898807518350718e+00 -1.565895307929033795e-02
1.806908828473724027e+00 -1.398132252105192819e-02
1.628301288080788778e+00 -1.263449114883121067e-02
1.451362360950565478e+00 -1.114469433570700746e-02
1.306627006289956983e+00 -1.011853463089054835e-02
1.175853254415908156e+00 -9.039231941270101794e-03
1.057809387249924571e+00 -8.213786008226968416e-03
9.512763174016426460e-01 -7.385389485038748765e-03
8.551783809050054197e-01 -6.559958544359838738e-03
7.685581429693875144e-01 -5.844217380654770366e-03
6.905636964355130747e-01 -5.370883676598159351e-03
6.202700866698230842e-01 -4.735870145308857491e-03
5.510708691441568163e-01 -4.159928376098848482e-03
4.894448007033292969e-01 -3.661333751211009752e-03
9.473876292232299434e+00 -7.259956614343465731e-02
8.666081286502116399e+00 -6.639987087938244159e-02
7.916599209640655666e+00 -6.072709394502832231e-02
7.222901341993318347e+00 -5.554001997496595122e-02
6.582022938329355810e+00 -5.068803188149090949e-02
5.991147091014202175e+00 -4.615987895675933983e-02
5.447435843809802059e+00 -4.201377929234554470e-02
4.947902431267321433e+00 -3.803757851676847074e-02
4.489888808810047927e+00 -3.460938326446519331e-02
4.070523749830446292e+00 -3.144652211818659004e-02
3.687217240107498739e+00 -2.841651921557969418e-02
3.337302358913380118e+00 -2.574006397202193569e-02
3.018294242861383481e+00 -2.324189529729095427e-02
2.727768642770773688e+00 -2.101272496347075108e-02
2.463657248180210146e+00 -1.905770508601640698e-02
2.223690133525223711e+00 -1.718368172300011737e-02
2.005976315353360295e+00 -1.544889023614036058e-02
1.789919779384510523e+00 -1.382371493225364838e-02
1.612852963313363475e+00 -1.249222396768624038e-02
1.437544604870035547e+00 -1.100648333168381503e-02
1.294155939967101432e+00 -9.986174868660140785e-03
1.164593266968370289e+00 -8.891361324067393115e-03
1.047621793024550607e+00 -8.058300018568616274e-03
9.420496319489901627e-01 -7.307811296135318518e-03
8.468955546202651119e-01 -6.477517662026506008e-03
7.610715730491126596e-01 -5.889969111682588632e-03
6.837809258975607873e-01 -5.289288828188160041e-03
6.142242460964844053e-01 -4.667178447964129458e-03
5.456094870565680877e-01 -4.092374982423895025e-03
3.696902670238688127e-01 -2.533652189437653017e-03
9.400339541468257565e+00 -7.205264322046764369e-02
8.597573544029177839e+00 -6.596504930351940188e-02
7.852919024894097433e+00 -6.031939564925700714e-02
7.163781509358033261e+00 -5.510709602774011007e-02
6.527329060921418957e+00 -5.027182528728096900e-02
5.940641827580394718e+00 -4.573914791572559341e-02
5.400899788022737624e+00 -4.165510694423078808e-02
4.905198497872082619e+00 -3.771520359470251216e-02
4.450604361275026122e+00 -3.431027220528280047e-02
4.034614734999007801e+00 -3.116923494431118533e-02
3.654317347080905609e+00 -2.816525651892837212e-02
3.307244511079929783e+00 -2.550217089916232902e-02
2.990817553431592835e+00 -2.303141666341861765e-02
2.702757074424647410e+00 -2.081516452688418617e-02
2.440894746874729293e+00 -1.890524220805829547e-02
2.203035676353269690e+00 -1.704055212533046176e-02
1.987211504079288149e+00 -1.529225820876438380e-02
1.773011870840695003e+00 -1.371396923274634076e-02
1.597632911522646193e+00 -1.240366617224476949e-02
1.423818139551119133e+00 -1.091348991091852134e-02
1.281730024579164740e+00 -9.901406465224239090e-03
1.153421627920582893e+00 -8.790030727425983056e-03
1.037521376405326823e+00 -7.952901152680363212e-03
9.329128640421794350e-01 -7.231709816707471844e-03
8.386501034683780942e-01 -6.435585163729135028e-03
7.536703448401886885e-01 -5.714310945947974688e-03
6.771519867288368077e-01 -5.260806244126632787e-03
6.081949928076499923e-01 -4.650117327262560420e-03
5.403125125100968207e-01 -4.066761956776745839e-03
2.488575431432361873e-01 -1.916447862389651820e-03
9.327273033830330462e+00 -7.153733156780751890e-02
8.529452858114490610e+00 -6.546428083302209544e-02
7.789616184076581185e+00 -5.989762179287916322e-02
7.105097629149666361e+00 -5.472009913393197089e-02
6.473015668589453320e+00 -4.982414023133044378e-02
5.890496981414831801e+00 -4.540062812200589687e-02
5.354678362836192917e+00 -4.131812049681159865e-02
4.862727223787993047e+00 -3.753806960588200459e-02
4.411642713305321983e+00 -3.397260909997224659e-02
3.998861688163838579e+00 -3.094322168980766924e-02
3.621653498946892480e+00 -2.796628990120481745e-02
3.277391497889396099e+00 -2.532071602867362256e-02
2.963605599740782193e+00 -2.286934098168063451e-02
2.678038840166588219e+00 -2.066818413719127487e-02
2.418377477811462395e+00 -1.879934080100363961e-02
2.182569551040196121e+00 -1.695090039647644334e-02
1.948345470715335148e+00 -1.503908506049915841e-02
1.756380922457147831e+00 -1.353353345046719343e-02
1.582504248645909550e+00 -1.230675439500262917e-02
1.410264426754925360e+00 -1.086955415883996204e-02
1.269479544632339918e+00 -9.847570513321147676e-03
1.142337868554552438e+00 -8.743154540956706022e-03
1.027508559406258737e+00 -7.899664197469043539e-03
9.239682802038924336e-01 -7.178828528286947987e-03
8.305541868045692722e-01 -6.452194904285228801e-03
7.463257251013288851e-01 -5.755157829934490384e-03
6.705081685141192072e-01 -5.232974798766249803e-03
6.022264878914606046e-01 -4.687141358054737472e-03
5.350347540748335851e-01 -4.101344836661940073e-03
1.667788008773246344e-01 -1.349668834799990684e-03
9.254584698441332691e+00 -7.102404899685754724e-02
8.461727346939742489e+00 -6.498808808992811992e-02
7.726737671222482007e+00 -5.947137924134078546e-02
7.046770953764889711e+00 -5.423744650226099834e-02
6.419145413210489259e+00 -4.946903292207530806e-02
5.840703730490536927e+00 -4.518299881313840582e-02
5.308901954040636362e+00 -4.101058196875007750e-02
4.820589376606291054e+00 -3.726370179710897235e-02
4.373003118287126512e+00 -3.372304290646706976e-02
3.963475461635789454e+00 -3.071239788935048107e-02
3.589265354062070479e+00 -2.775886733715374546e-02
3.247791014513254471e+00 -2.513065188509429684e-02
2.936615942638846288e+00 -2.270427786407803669e-02
2.653415829369456969e+00 -2.051618399479538876e-02
2.396042400528770155e+00 -1.867138236440153351e-02
2.162285940858280409e+00 -1.671145145732000348e-02
1.930116622729685538e+00 -1.492518870019149055e-02
1.739741538758771133e+00 -1.343604835206723379e-02
1.551207278349802987e+00 -1.209676121319063630e-02
1.396888010128532143e+00 -1.082667438201278740e-02
1.257389153652419544e+00 -9.675783866096078836e-03
1.131377657098193712e+00 -8.690231445046200931e-03
1.017582759268536918e+00 -7.846433633054834128e-03
9.150103063648061807e-01 -7.120768862854904256e-03
8.224624509925979599e-01 -6.471246488070772976e-03
7.391031509843796199e-01 -5.711218097452457239e-03
6.639746782709468054e-01 -5.189828622545111445e-03
5.963423049971313672e-01 -4.721077392010084722e-03
5.297235215957205590e-01 -4.133384371599823325e-03
1.003065901151834183e+01 -7.684034733914600623e-02
9.182326626415770576e+00 -7.056231649530296524e-02
8.394444743427916578e+00 -6.451869334806636935e-02
7.664179151868205864e+00 -5.904399809041961655e-02
6.988845982617741370e+00 -5.384259495137752594e-02
6.365544444016146386e+00 -4.915678382621292003e-02
5.791276279183161790e+00 -4.485327020979623658e-02
5.263368552053173666e+00 -4.076628860328970760e-02
4.778743952294959740e+00 -3.706245525065294394e-02
4.334685483685007945e+00 -3.347138557573625661e-02
3.928352313964720288e+00 -3.048472139593036076e-02
3.557117970719573474e+00 -2.755160768106423158e-02
3.218440362246037356e+00 -2.494133796802873448e-02
2.909896919404168170e+00 -2.253893655706860205e-02
2.629087890221230239e+00 -2.036093130520125194e-02
2.373850427344189384e+00 -1.838952751556155452e-02
2.142099907025317940e+00 -1.660067422682064142e-02
1.912008527305890437e+00 -1.481513650725770070e-02
1.723392852953370413e+00 -1.333815243401869841e-02
1.536493142658668098e+00 -1.198816015525825361e-02
1.383548064673540967e+00 -1.074942402970547120e-02
1.245302767828979862e+00 -9.628203512195352212e-03
1.120462566923297931e+00 -8.635089187231432054e-03
1.007797086220249438e+00 -7.790202318159498290e-03
9.061387695587906910e-01 -7.058720187514610708e-03
8.144622137142714102e-01 -6.427291249277859546e-03
7.318660943916941442e-01 -5.667804949392929968e-03
6.574456006241848893e-01 -5.136952408548211071e-03
5.904988388762544282e-01 -4.681680315925403589e-03
5.245383824654340499e-01 -4.169597551143211511e-03
9.953587246135599642e+00 -7.631349044204301102e-02
9.110465227661661558e+00 -7.007891659690505815e-02
8.327523560861042284e+00 -6.413801981980522815e-02
7.602050459378904890e+00 -5.853858814034579999e-02
6.931339204888262273e+00 -5.350467041051831796e-02
6.312363491443207408e+00 -4.879064930488507396e-02
5.742206246050244545e+00 -4.452456783331171924e-02
5.218214309971847875e+00 -4.045936493551095109e-02
4.737207912810545096e+00 -3.667590831426952719e-02
4.296588447857361714e+00 -3.336666377604645406e-02
3.893414249497761936e+00 -3.025364679985500377e-02
3.525240870013011119e+00 -2.734281475868533332e-02
3.189336499650931245e+00 -2.474336882082511790e-02
2.883376632955417129e+00 -2.246197243072422731e-02
2.604933998785435634e+00 -2.020283148469740470e-02
2.351888678038204450e+00 -1.824923310283099731e-02
2.122108534394016033e+00 -1.648321023237723712e-02
1.894039551564804746e+00 -1.469895684394363633e-02
1.707136534810668405e+00 -1.323551545981411538e-02
1.521928103739351723e+00 -1.188541366669567702e-02
1.370338225747880223e+00 -1.066096168826283913e-02
1.233405354220383776e+00 -9.573999438724896394e-03
1.109735947365623865e+00 -8.582125024631893223e-03
9.980920291682441325e-01 -7.728727475580838939e-03
8.973536694576446093e-01 -6.993312326327541170e-03
8.065515360298357583e-01 -6.358250446318131945e-03
7.247084660162815828e-01 -5.616745216051265664e-03
6.510429014716268004e-01 -5.092811521869163374e-03
5.784162643473491627e-01 -4.585386097895971166e-03
5.194036590501059925e-01 -4.184468429953894751e-03
9.876994532665978710e+00 -7.578772204407079049e-02
9.039008902140844626e+00 -6.957368514892647848e-02
8.261016383717024070e+00 -6.366078746740520822e-02
7.540318566749490081e+00 -5.810469124096952903e-02
6.874114723648411029e+00 -5.310296592161917184e-02
6.259504340728977212e+00 -4.842087818079218037e-02
5.693498115593002673e+00 -4.418677791457963078e-02
5.173366182209599984e+00 -4.014860148454188482e-02
4.696024770472073229e+00 -3.638848656125405479e-02
4.258810610130804086e+00 -3.310269897816274509e-02
3.858818288025728016e+00 -2.995475273639661151e-02
3.493566385139446950e+00 -2.712273219556556383e-02
3.160488348077304721e+00 -2.454585824812818839e-02
2.857051902160581136e+00 -2.229697067959061918e-02
2.580988038183874789e+00 -2.004185538733676414e-02
2.330136085629521236e+00 -1.809926124497466399e-02
2.102389294779177575e+00 -1.636936315451335486e-02
1.876304195026381016e+00 -1.457469663010062429e-02
1.691055171717581906e+00 -1.312948316188538266e-02
1.507454265148143513e+00 -1.177553288326373820e-02
1.357248311378273620e+00 -1.056461884117078191e-02
1.221597710368581113e+00 -9.526305916594731207e-03
1.098996883052008711e+00 -8.526966810052319032e-03
9.884275133826534443e-01 -7.669879007258289562e-03
8.886552317040293802e-01 -6.927605568461565021e-03
7.987264322761622459e-01 -6.291735223699782345e-03
7.176522385060645215e-01 -5.574131011043924853e-03
6.446541902451268236e-01 -5.040455359919532655e-03
5.727955744536528115e-01 -4.528407181190748088e-03
5.143112803107511288e-01 -4.126830294010610731e-03
9.800932073745592277e+00 -7.528263397445365823e-02
8.968004183057473711e+00 -6.903623281484816410e-02
8.194942458724746359e+00 -6.314171348119344829e-02
7.479012555076634428e+00 -5.766442547204295860e-02
6.817354137595621921e+00 -5.269936948262413101e-02
6.207016650397434887e+00 -4.804632034228040194e-02
5.645145646903332093e+00 -4.363885111619435209e-02
5.128799097952628117e+00 -3.984456686226525018e-02
4.655110535687203566e+00 -3.609579500371412619e-02
4.221253268238605472e+00 -3.284094035971814318e-02
3.824504571049788026e+00 -2.970894534001397580e-02
3.462236939360005650e+00 -2.690288608134962928e-02
3.131842349589962993e+00 -2.434053823877893943e-02
2.830925033183325557e+00 -2.212936677418555001e-02
2.557234881952429983e+00 -1.987797331024490632e-02
2.308512716003825460e+00 -1.794672568365256876e-02
2.082780012195862174e+00 -1.624716300044409811e-02
1.858651699628601550e+00 -1.445370857694410101e-02
1.675077751189473219e+00 -1.301967437155416088e-02
1.493087600969076334e+00 -1.166060786463273338e-02
1.344347985359334308e+00 -1.046881085508274099e-02
1.209879186908396909e+00 -9.467472799613725273e-03
1.088445682153219130e+00 -8.470419273194253543e-03
9.788501655371644183e-01 -7.605765240209704132e-03
8.800425946172174552e-01 -6.859067197393845135e-03
7.909143105655755956e-01 -6.221280808431785096e-03
7.106877669152198429e-01 -5.520795325855331649e-03
6.383506511981427156e-01 -4.988249905910124848e-03
5.671383630342003990e-01 -4.474602102224419301e-03
5.092194232761382278e-01 -4.067025836960109879e-03
9.725181379784082480e+00 -7.475133611361770014e-02
8.897415020191838053e+00 -6.844732296388188197e-02
8.129225888601423478e+00 -6.266896105138099193e-02
7.418030278625602492e+00 -5.729624731279750471e-02
6.760906893975270116e+00 -5.228866467043474797e-02
6.154952920101072422e+00 -4.756855776615894621e-02
5.597049812489333753e+00 -4.338249766550415776e-02
5.084593921956000351e+00 -3.952262849459006050e-02
4.614522930612634966e+00 -3.584309815154848589e-02
4.184044661616466598e+00 -3.256857693412044258e-02
3.790465852881439446e+00 -2.945366172941798338e-02
3.431070357084919031e+00 -2.668114899523872999e-02
3.103431164937027642e+00 -2.413130774747568319e-02
2.805000576858782679e+00 -2.195829020691120528e-02
2.533673583911903116e+00 -1.971118388907456415e-02
2.287078000941245470e+00 -1.779186915258166093e-02
2.063344921994865633e+00 -1.611915616738377605e-02
1.841153114439860961e+00 -1.432713958252170884e-02
1.659192422721315285e+00 -1.291232180784616240e-02
1.478899759719525919e+00 -1.154913907505989747e-02
1.331481031102234702e+00 -1.036874316575606830e-02
1.198248672833071460e+00 -9.409787413900196421e-03
1.077981855025981650e+00 -8.403890992813550787e-03
9.693833823745051648e-01 -7.540501454545395915e-03
8.715165276966477803e-01 -6.792554370820090906e-03
7.832331582439134854e-01 -6.146027977511110338e-03
7.037083822608007910e-01 -5.470811324951427648e-03
6.321341464183264369e-01 -4.929446957982480323e-03
5.615947188366030574e-01 -4.416957068977232781e-03
5.041787170984107780e-01 -4.010239559124441702e-03
9.649969639185663084e+00 -7.419542807105201920e-02
8.827182474843880300e+00 -6.798350160188501579e-02
8.063956375360488593e+00 -6.219828326178659939e-02
7.357549037871207176e+00 -5.684736472630274456e-02
6.704847417646851326e+00 -5.179001739824658918e-02
6.103160732084005780e+00 -4.718570165735206517e-02
5.549405124175122772e+00 -4.302218745805128086e-02
5.040706957929482535e+00 -3.920161874212008818e-02
4.574263168470479535e+00 -3.554119007183995788e-02
4.147123830547189804e+00 -3.229671303066117272e-02
3.756704267596582714e+00 -2.919228884543905930e-02
3.400203806988903121e+00 -2.658180235818446979e-02
3.075215122741201679e+00 -2.400021425033980332e-02
2.779362227626353210e+00 -2.177533588536042716e-02
2.510304906396197744e+00 -1.953452435596909204e-02
2.265831703386392615e+00 -1.763123907594228365e-02
2.043995181457075816e+00 -1.599363690558056744e-02
1.823871206244632281e+00 -1.419957020722982868e-02
1.643528250723131467e+00 -1.279768007522589200e-02
1.464885539390016644e+00 -1.142732667726612666e-02
1.318752513957836880e+00 -1.026689507752810010e-02
1.186773262881982927e+00 -9.352660235095759320e-03
1.067607856404895639e+00 -8.343818933541642668e-03
9.600555532094503519e-01 -7.473951930059155070e-03
8.630386242536262076e-01 -6.721897725950458716e-03
7.756080779158991412e-01 -6.072064706935431481e-03
6.968397359261692126e-01 -5.423720111551354021e-03
6.259194746501568485e-01 -4.879117249590910095e-03
5.560353553744726840e-01 -4.356199186102410227e-03
4.939158127722788616e-01 -3.907350709004237671e-03
9.575069908048721601e+00 -7.360342605614418610e-02
8.757412629027385265e+00 -6.746725202813101674e-02
7.999102708251257354e+00 -6.175164509280561820e-02
7.297384587862892680e+00 -5.639873440535763532e-02
6.649165722750467467e+00 -5.137264675867163344e-02
6.051775179171197117e+00 -4.688105935182380890e-02
5.502015894818396369e+00 -4.266503436722240278e-02
4.997174992054969067e+00 -3.886861143316616696e-02
4.534231941973835056e+00 -3.523857073593643363e-02
4.110487702451677272e+00 -3.202083286018506114e-02
3.723117261060723937e+00 -2.897727600455559174e-02
3.369589319943451677e+00 -2.634284057403222384e-02
3.047292101450380208e+00 -2.377384689922740560e-02
2.753923861817986651e+00 -2.156621391343179622e-02
2.487128040215791369e+00 -1.935942723550859376e-02
2.244774564206745815e+00 -1.747200943326901110e-02
2.024930590989239665e+00 -1.585976012374511190e-02
1.806754464333024890e+00 -1.406452968861411634e-02
1.627957153727841222e+00 -1.268035019032716718e-02
1.450962782921908945e+00 -1.131053948719980447e-02
1.306213793712715621e+00 -1.016509083534092826e-02
1.175413136315549556e+00 -9.290233473129199185e-03
1.057321142129468372e+00 -8.278727264601734234e-03
9.507381336811462358e-01 -7.405299971342109780e-03
8.546920934763971855e-01 -6.650468271045185085e-03
7.680333069207414542e-01 -5.996668526719654141e-03
6.900387657686799514e-01 -5.366148149736931459e-03
6.197870824298834513e-01 -4.818050334199967116e-03
5.506639072440112637e-01 -4.298909458434644476e-03
3.730330174050965342e-01 -3.001738695959210723e-03
9.500594930254308679e+00 -7.303417049640439918e-02
8.688016161231203682e+00 -6.688333696294730679e-02
7.934687703172205175e+00 -6.118104454454359464e-02
7.237602122250695658e+00 -5.597677776632900559e-02
6.593884704676701958e+00 -5.094974233014859522e-02
6.000755196066932307e+00 -4.648679567812181307e-02
5.454971527560372735e+00 -4.229887577202554039e-02
4.953965833448067180e+00 -3.853683239301763930e-02
4.494566134793165801e+00 -3.492719953745625217e-02
4.074135657424575285e+00 -3.174008236016977180e-02
3.689877115271407604e+00 -2.871072541176824394e-02
3.339225917811049271e+00 -2.609308946563148462e-02
3.019615561504021883e+00 -2.354463984787320482e-02
2.728680489654624619e+00 -2.134741570663011359e-02
2.464142257308566730e+00 -1.917987530221293077e-02
2.223904304891849648e+00 -1.730715590243264712e-02
2.005989057160393774e+00 -1.572565202599730469e-02
1.789730348343843813e+00 -1.392827756031058892e-02
1.612594662339158269e+00 -1.256035042713798434e-02
1.437131733435844438e+00 -1.118682625970589956e-02
1.293664791457375562e+00 -1.006063468388353720e-02
1.164141240075732942e+00 -9.229522746812749215e-03
1.047122148693460320e+00 -8.209769516993226449e-03
9.415078364714178916e-01 -7.333439857990241111e-03
8.463317489923164461e-01 -6.574381315837722096e-03
7.606020587718830273e-01 -5.917308030066053409e-03
6.833225019043323023e-01 -5.311453388490601502e-03
6.137393630938478006e-01 -4.760495648930837889e-03
5.451934487281271391e-01 -4.234321807952278957e-03
2.511113593898849916e-01 -1.956532650767118988e-03
9.426577448823621808e+00 -7.246284805206561208e-02
8.619093787320064592e+00 -6.636206896305993364e-02
7.870671639342881498e+00 -6.069652176253140241e-02
7.178247418809667657e+00 -5.553323168335551341e-02
6.538982715160740256e+00 -5.067563712259227221e-02
5.950066532002082020e+00 -4.608919621695313495e-02
5.408360656551452372e+00 -4.193540165093957717e-02
4.911048230810777682e+00 -3.804781605088084634e-02
4.455185988683263432e+00 -3.461176592565597121e-02
4.038062537760694681e+00 -3.145524151481119551e-02
3.656905933139760645e+00 -2.844155407117848408e-02
3.309063793639468898e+00 -2.583835255833063019e-02
2.992086722580556746e+00 -2.331103826222937284e-02
2.703633629092108137e+00 -2.113054322012491645e-02
2.441348527562824167e+00 -1.899475094444788917e-02
2.203223017969328623e+00 -1.713609824682776547e-02
1.966750396081349495e+00 -1.541400664780811017e-02
1.772812590289923884e+00 -1.392503880013150341e-02
1.597311561572034133e+00 -1.243736455467344022e-02
1.423391263017820929e+00 -1.105894846653874414e-02
1.281304226409274660e+00 -9.953411341280773289e-03
1.152957392678062076e+00 -9.111213331461948117e-03
1.037010663910737263e+00 -8.141651434307346780e-03
9.324655092232344566e-01 -7.261872613766082174e-03
8.381578357389494194e-01 -6.497321253655759937e-03
7.532059787782686699e-01 -5.888857393268165374e-03
6.766407094100269637e-01 -5.258131347497727731e-03
6.077103908207753813e-01 -4.703599391838759504e-03
5.399042808330217769e-01 -4.170872152376783014e-03
1.682881572301012096e-01 -1.285321025728304329e-03
9.352999334835629952e+00 -7.189293947578184740e-02
8.550600779631455595e+00 -6.583326672440946437e-02
7.807007259030256385e+00 -6.021037752006565269e-02
7.119257263679902969e+00 -5.507863839783670723e-02
6.484471658143947437e+00 -5.023276171567711557e-02
5.899670588531360060e+00 -4.562429484337420654e-02
5.362023751888104428e+00 -4.156156729302728364e-02
4.868467453203449757e+00 -3.770708557917131637e-02
4.416088661484025124e+00 -3.429330646495056673e-02
4.002206646402424184e+00 -3.116508171552759623e-02
3.624142974487342350e+00 -2.816485595844904488e-02
3.279158350600316130e+00 -2.557961485390123496e-02
2.964832847591329479e+00 -2.307409790962843682e-02
2.678781569826053310e+00 -2.090448203077077682e-02
2.418845039031751298e+00 -1.880502360464738135e-02
2.182728163534377597e+00 -1.696813577607769741e-02
1.948294922277137742e+00 -1.527100873016216075e-02
1.756064676729431451e+00 -1.379286752436880911e-02
1.565698492672735975e+00 -1.217662018177616094e-02
1.409841121952505549e+00 -1.092864647932624382e-02
1.269043557886495366e+00 -9.874978619893393095e-03
1.141861774725196232e+00 -8.969690702023868506e-03
1.026986367074072426e+00 -8.069007827197086438e-03
9.234233463744125903e-01 -7.184696370175469235e-03
8.299693694359580043e-01 -6.418467226120404268e-03
7.458218377118561726e-01 -5.837230168991762100e-03
6.700455086912169289e-01 -5.198408953475191011e-03
6.017398031117007218e-01 -4.639477697406049067e-03
5.345267056947557993e-01 -4.107856437999638302e-03
1.013850359987526772e+01 -7.783251276934544105e-02
9.279800187848699977e+00 -7.136934781483507406e-02
8.482539065155627611e+00 -6.535684358363100244e-02
7.743720415698357229e+00 -5.972094502628548518e-02
7.060664790685161840e+00 -5.462450810254492611e-02
6.430324287470498668e+00 -4.973800974453573137e-02
5.849735643698823040e+00 -4.521657977690905078e-02
5.315937048615118066e+00 -4.112069069871822358e-02
4.826120688346980714e+00 -3.743259222299783612e-02
4.377356240857523062e+00 -3.397337439009366633e-02
3.966765089454252990e+00 -3.077524930926299820e-02
3.591684908664324105e+00 -2.788870026239409841e-02
3.249557272142470588e+00 -2.531614292898234919e-02
2.937792093685757777e+00 -2.283294570916563626e-02
2.654222876109361362e+00 -2.067467432050852302e-02
2.396432276524719462e+00 -1.871124770227955078e-02
2.162329278407510547e+00 -1.677831938176338467e-02
1.929985104807405483e+00 -1.512399128274104221e-02
1.739517936442796398e+00 -1.361411911087443902e-02
1.550842628880600982e+00 -1.204661230831713045e-02
1.396453613953975381e+00 -1.088458819990075627e-02
1.256855168656740851e+00 -9.737946838682818435e-03
1.130854140339786484e+00 -8.828956529910602161e-03
1.017091873860655582e+00 -7.997935476594913995e-03
9.144620427958163322e-01 -7.108002935422078755e-03
8.219669524659769522e-01 -6.339365194753396153e-03
7.385704553838996489e-01 -5.777094809231647816e-03
6.634492464581847049e-01 -5.138007908080591615e-03
5.959039555408077726e-01 -4.578556142949995710e-03
5.293140992921311350e-01 -4.040956477393169329e-03
1.006059278350801378e+01 -7.724569498920118293e-02
9.207073825450768467e+00 -7.078233159746186165e-02
8.414850268805857070e+00 -6.476062502600753168e-02
7.680899148779094077e+00 -5.926267809368752915e-02
7.002454888118698761e+00 -5.404652387361586624e-02
6.376473180855157352e+00 -4.933469821787999504e-02
5.800139824867602378e+00 -4.480505930140377818e-02
5.270278924772826556e+00 -4.073542403785469085e-02
4.784207424459071767e+00 -3.703189823817487625e-02
4.338846988071453303e+00 -3.363007999125686848e-02
3.931475483110184133e+00 -3.047365356590691840e-02
3.559479554871477269e+00 -2.760658627764177309e-02
3.220096137055657337e+00 -2.504851569050849797e-02
2.911032233577132811e+00 -2.244222064748224027e-02
2.629759603014228730e+00 -2.044111689626856160e-02
2.374209370035289091e+00 -1.849303802890467016e-02
2.142215619554833861e+00 -1.658149275817830462e-02
1.911859873015078648e+00 -1.493708164487429248e-02
1.723153308275200413e+00 -1.343411553102671560e-02
1.536109441706827283e+00 -1.191309971601813532e-02
1.383076806126097402e+00 -1.077723085198404283e-02
1.244856149163442671e+00 -9.596553005681690215e-03
1.119959321221500215e+00 -8.689904789748599881e-03
1.007299071881782693e+00 -7.911058063607511945e-03
9.055872351573376333e-01 -7.032807318751195871e-03
8.139598076922670566e-01 -6.256104320435362451e-03
7.313307360497933729e-01 -5.718239273641814030e-03
6.569811002678856982e-01 -5.077316016288927793e-03
5.837321146097051994e-01 -4.460086977788589070e-03
5.241292441401830260e-01 -3.971907506729014867e-03
9.983063385098498443e+00 -7.666508140831206075e-02
9.134757863660389887e+00 -7.019422885249755606e-02
8.347559192953108109e+00 -6.422227285015610909e-02
7.618439963333109688e+00 -5.876503243479359873e-02
6.944652091655084902e+00 -5.358266717604914103e-02
6.323075074977735355e+00 -4.890139313141743382e-02
5.750826003014437582e+00 -4.450933974003096205e-02
5.224968283470298402e+00 -4.035109311545920924e-02
4.742527927762441031e+00 -3.667581457959086244e-02
4.300657844785419570e+00 -3.329767332060488277e-02
3.896521017667717857e+00 -3.009600991190517286e-02
3.527483265469883555e+00 -2.731910709341805674e-02
3.190931905527824686e+00 -2.477659963249076100e-02
2.884377766840522384e+00 -2.219506390214832925e-02
2.605590249865765706e+00 -2.020472145246960879e-02
2.352210283802899760e+00 -1.826514942813355080e-02
2.122203081805722480e+00 -1.638677229046757097e-02
1.893917426734071929e+00 -1.474158921900798995e-02
1.706870049463049543e+00 -1.324611808333123371e-02
1.521529913688655311e+00 -1.177733425284219378e-02
1.369890427618490447e+00 -1.065652442349024516e-02
1.232947904926262161e+00 -9.460117459685647712e-03
1.109203015872369358e+00 -8.543736230637165308e-03
9.975362669668464966e-01 -7.764699184566679555e-03
8.967990359607455053e-01 -6.947582741868726063e-03
8.060386992077684942e-01 -6.175513325184648836e-03
7.242730631434349808e-01 -5.663274674212568846e-03
6.505781331403004408e-01 -5.017549458500655465e-03
5.780253052402548608e-01 -4.395585838182372931e-03
5.189929811806565096e-01 -3.902525447918526492e-03
9.905962205049990033e+00 -7.599030183163947572e-02
9.062910543215970449e+00 -6.969478294611053393e-02
8.280652663169860261e+00 -6.368041572062638211e-02
7.556386740935661095e+00 -5.826814318012506905e-02
6.887137827027402182e+00 -5.311965725509848468e-02
6.269980726609622579e+00 -4.846384924166045188e-02
5.701867138165257032e+00 -4.411333571970195433e-02
5.179899428062180178e+00 -4.010335119496379053e-02
4.701179893679868549e+00 -3.631656577272832781e-02
4.262735505258388180e+00 -3.296735099880869491e-02
3.861859851764787521e+00 -2.979291010071307907e-02
3.495791903788201260e+00 -2.703214229747888386e-02
3.162035054163972347e+00 -2.450430775612941897e-02
2.858010430739899022e+00 -2.194948171892766725e-02
2.581582595004535019e+00 -1.996787595421915112e-02
2.330434593683438305e+00 -1.803798390850774869e-02
2.102451978832178270e+00 -1.618686430528566353e-02
1.876124564820716323e+00 -1.454819022583218012e-02
1.690767301590041072e+00 -1.305526260959808532e-02
1.507041829754153683e+00 -1.164435694646485248e-02
1.356846630042254809e+00 -1.054001440692673222e-02
1.221128371040117733e+00 -9.317291780988758154e-03
1.098470052784637163e+00 -8.402024443111709776e-03
9.878608441694540776e-01 -7.616314469741522486e-03
8.880971126531892468e-01 -6.868263711790554768e-03
7.982256738466380064e-01 -6.094474299534319121e-03
7.172128576079603857e-01 -5.544430610197881304e-03
6.441876605636021047e-01 -4.952173219237258374e-03
5.723030575842245060e-01 -4.333488546345652670e-03
5.138409671676305024e-01 -3.839262484218705467e-03
9.829264454764945924e+00 -7.549437185759377833e-02
8.991435898333939747e+00 -6.921572015979213233e-02
8.214224846546816394e+00 -6.334488234866117451e-02
7.494714278131099583e+00 -5.777211508209873642e-02
6.830071648531223616e+00 -5.274752249853412872e-02
6.217329957886382097e+00 -4.812137060951290901e-02
5.653351094577499403e+00 -4.367637150262302509e-02
5.135273771637753448e+00 -3.981413443922069556e-02
4.660161634514682127e+00 -3.618087041849001040e-02
4.225145980620646391e+00 -3.272947810609048297e-02
3.827368257541102992e+00 -2.958619019598136141e-02
3.464308003867469399e+00 -2.683807800170395427e-02
3.133340768766649465e+00 -2.432421381582294817e-02
2.831843171954322447e+00 -2.179972239586119506e-02
2.557795217596685156e+00 -1.982527055902340643e-02
2.308781906106997628e+00 -1.790696249699052361e-02
2.082822951261174893e+00 -1.608198401745632167e-02
1.858454400623118064e+00 -1.445131436966876418e-02
1.674774552867872135e+00 -1.296528758989238389e-02
1.492744233924377717e+00 -1.160389011734607421e-02
1.343886975772485837e+00 -1.047608509196069210e-02
1.209397320391091935e+00 -9.269750156598718580e-03
1.087907087777093107e+00 -8.349069171752727253e-03
9.783438507132311557e-01 -7.560393396464405898e-03
8.794815455340183608e-01 -6.881808960395236104e-03
7.903837304547384202e-01 -6.106402564984476228e-03
7.101504883828104742e-01 -5.503530781825719150e-03
6.378820195743872823e-01 -4.987262678397060001e-03
5.667459448529388322e-01 -4.365630825289077213e-03
5.088093522109153888e-01 -3.872237121410989930e-03
9.753061579319391328e+00 -7.492212531515385354e-02
8.920387615797633174e+00 -6.866074569197667954e-02
8.148190859971309763e+00 -6.287215022224659777e-02
7.433458943649196016e+00 -5.736315221332495551e-02
6.773435913473120351e+00 -5.240252614823173727e-02
6.164949171349261903e+00 -4.777855563567220964e-02
5.605106066433723555e+00 -4.335506719025414984e-02
5.090887555198630565e+00 -3.951921898229355384e-02
4.619417903893166866e+00 -3.591456663392519899e-02
4.187819153589759757e+00 -3.249037189763112621e-02
3.793288979732536426e+00 -2.936812646003319691e-02
3.433132013649952352e+00 -2.665855707149531600e-02
3.104848683527742903e+00 -2.415281311527618310e-02
2.805977965090307169e+00 -2.164029706565774938e-02
2.534200978122286507e+00 -1.967475948995761267e-02
2.287318179004063978e+00 -1.777120261836007825e-02
2.063291318056062362e+00 -1.597552214026023987e-02
1.841044805704960430e+00 -1.435201117726832808e-02
1.658873985245171934e+00 -1.286919167956757613e-02
1.478543599708273426e+00 -1.156218607714198585e-02
1.331009008647202840e+00 -1.038929625129170198e-02
1.197754940534307977e+00 -9.223187763058748878e-03
1.077436387883449198e+00 -8.300518127425880396e-03
9.688703290822942016e-01 -7.506849141271487898e-03
8.709522884244276231e-01 -6.822167132325670028e-03
7.827275214424209704e-01 -6.115149567996760148e-03
7.032690804445315136e-01 -5.464470824909748933e-03
6.316660384831261910e-01 -4.971155568749737082e-03
5.611007347403335066e-01 -4.394904473162546295e-03
4.984088137227776216e-01 -3.854400280351423513e-03
9.677257018461851601e+00 -7.439604432465612982e-02
8.849783738685806256e+00 -6.818261402070185939e-02
8.082520881688633807e+00 -6.242141709388072252e-02
7.372632708460202799e+00 -5.699508403218701141e-02
6.717155723583684512e+00 -5.202513297210511339e-02
6.112977146210487156e+00 -4.731125112743932160e-02
5.557215510277352166e+00 -4.309380964934144548e-02
5.046867318995532870e+00 -3.921667428302777481e-02
4.579015131250820936e+00 -3.564726346668228157e-02
4.150759103231252745e+00 -3.224754938412355970e-02
3.759366823560452708e+00 -2.933151589632407644e-02
3.402203426701467581e+00 -2.645931489434276418e-02
3.076578542113244108e+00 -2.397665217715161043e-02
2.780209661583609382e+00 -2.162386287337871374e-02
2.510798845135989499e+00 -1.952594406155259976e-02
2.266043339682657809e+00 -1.763419207542830935e-02
2.044020844163155992e+00 -1.586448766085194612e-02
1.823663156386040152e+00 -1.424725064474144549e-02
1.643225096110475736e+00 -1.277298620269336563e-02
1.464422203254154953e+00 -1.151009493021386970e-02
1.318307758659030604e+00 -1.030315926511028365e-02
1.186301291365160937e+00 -9.174777521955074927e-03
1.067058080240802731e+00 -8.246374154361456668e-03
9.595419630249766296e-01 -7.448552383086474646e-03
8.625091422926266516e-01 -6.784271653848730071e-03
7.751022427166971429e-01 -5.989884280876714255e-03
6.963730369237266515e-01 -5.417473709899064786e-03
6.254516701413508351e-01 -4.919374385883953926e-03
5.556395049102993422e-01 -4.428437393350363044e-03
3.764410812742103873e-01 -2.699698774841993460e-03
9.601845700448073728e+00 -7.392704707559193122e-02
8.779581173168075736e+00 -6.773356842031612313e-02
8.017259950729226148e+00 -6.198543277860619344e-02
7.312201074412963742e+00 -5.663661132788549296e-02
6.661194759456281922e+00 -5.164221322924306828e-02
6.061375440856685337e+00 -4.700684290238048291e-02
5.509667661044495013e+00 -4.276620325357586433e-02
5.003163628286419140e+00 -3.891210463356582772e-02
4.538930089354184183e+00 -3.537467978484884479e-02
4.114023865852004747e+00 -3.199822966480679598e-02
3.725808573102751264e+00 -2.911210953127787646e-02
3.371475968699395143e+00 -2.626178951349804683e-02
3.048602301409063742e+00 -2.380269821909607175e-02
2.754738862415727851e+00 -2.146765464673998022e-02
2.487590080990424113e+00 -1.937022089565296895e-02
2.244956755130134152e+00 -1.749436748049881460e-02
2.024897610539126980e+00 -1.574840805782600633e-02
1.806529123938392711e+00 -1.413887198654658131e-02
1.627656438813337658e+00 -1.267138739011046920e-02
1.450493495704876068e+00 -1.140429839603556914e-02
1.305656704363555409e+00 -1.021606475294446238e-02
1.174892161330568952e+00 -9.123762169580870718e-03
1.056767569006563878e+00 -8.189778845484087244e-03
9.502209883523620171e-01 -7.390421062482824786e-03
8.541245325915461928e-01 -6.735872207319264574e-03
7.675718567905041034e-01 -6.107460533903241381e-03
6.895617865220042830e-01 -5.371895878479029766e-03
6.193174100058561615e-01 -4.870370812852180264e-03
5.501685623765931732e-01 -4.396535841399904637e-03
2.533651756365337682e-01 -1.958398979966607945e-03
9.526949207427730215e+00 -7.339631524981465871e-02
8.709839555241806863e+00 -6.725226993345662097e-02
7.952436336789449278e+00 -6.154774188231830478e-02
7.252082349871129097e+00 -5.622829459429885823e-02
6.605692869801947253e+00 -5.124330004649720743e-02
6.010103313035616956e+00 -4.664796196630657810e-02
5.462486404792296746e+00 -4.243713673771974670e-02
4.959797937773012144e+00 -3.858392147548833639e-02
4.499127627551579245e+00 -3.510006936850366271e-02
4.077599600088509746e+00 -3.174827462741096340e-02
3.692457654366156916e+00 -2.886962300495823572e-02
3.341015107752783209e+00 -2.605572801657339219e-02
3.020806659272472938e+00 -2.362574719163402018e-02
2.729448198977621587e+00 -2.130497688641912885e-02
2.464572976124663306e+00 -1.920977256436197725e-02
2.224058466278128421e+00 -1.734777876213597705e-02
1.985261569619296784e+00 -1.546921888325743406e-02
1.789489739654436251e+00 -1.394263605866231243e-02
1.612220860598045480e+00 -1.256745980821413235e-02
1.436656287286589340e+00 -1.129840838010160407e-02
1.293194058467280527e+00 -1.012521392530512515e-02
1.163608193105389432e+00 -9.071570579752807548e-03
1.046564388438764981e+00 -8.135388750573901984e-03
9.409874428198143903e-01 -7.329740423188171525e-03
8.458615172831257523e-01 -6.682394945028981639e-03
7.600724196061581228e-01 -5.902434189782969527e-03
6.828357737994492638e-01 -5.327976612603104421e-03
6.132678947888974275e-01 -4.825171786969705175e-03
5.447855281424882623e-01 -4.341574007197249695e-03
1.697975135828778126e-01 -1.356261259020660054e-03
9.452509378885308067e+00 -7.286541516959328668e-02
8.640480494413328216e+00 -6.676794886046065469e-02
7.888045351825417661e+00 -6.110038301758872331e-02
7.192382182441978244e+00 -5.580517581942734395e-02
6.550497546748935918e+00 -5.084129188464452803e-02
5.959196353027251369e+00 -4.628686593570111030e-02
5.415553445625496565e+00 -4.210140402503450424e-02
4.916696910564037459e+00 -3.827257525173928532e-02
4.459607711899795213e+00 -3.481195312175860285e-02
4.041347087366488289e+00 -3.149161884896988645e-02
3.659370580191041000e+00 -2.863012291883886701e-02
3.310858919014923796e+00 -2.585166555851040396e-02
2.993311528986827508e+00 -2.344553842395629209e-02
2.704364663114266154e+00 -2.114328962935669437e-02
2.441789995077995989e+00 -1.905085419798686203e-02
2.203349667707402038e+00 -1.733582842097870086e-02
1.966653422594544676e+00 -1.534892399874940132e-02
1.772543390796211149e+00 -1.383827487639358207e-02
1.580293442977352969e+00 -1.233563541260841202e-02
1.422989522828733477e+00 -1.118706567021224979e-02
1.280821652935179689e+00 -1.010825554884379682e-02
1.152412523978582071e+00 -9.014178940387909331e-03
1.036448795071561291e+00 -8.076038672086942316e-03
9.319424367606653492e-01 -7.264210903454155349e-03
8.375841649055878468e-01 -6.627133793755970136e-03
7.526954408052666246e-01 -5.858793923339480555e-03
6.761462045312287561e-01 -5.277298448763169565e-03
6.072392376025005367e-01 -4.771445409541708732e-03
5.394081547726888859e-01 -4.289962094324310977e-03
1.024762901140958959e+01 -7.889828788812504323e-02
9.378435985182649759e+00 -7.228103780063122041e-02
8.571549479062417376e+00 -6.619716826372776253e-02
7.824100667256300490e+00 -6.061829163493121647e-02
7.133195463472064013e+00 -5.536197007436158279e-02
6.495670140079959687e+00 -5.040610937710188894e-02
5.908701273860838654e+00 -4.592294056743650987e-02
5.369070074594605835e+00 -4.176524862901194457e-02
4.873981414962998748e+00 -3.793690744317700092e-02
4.420400784757329227e+00 -3.453050930956443054e-02
4.005509283220969330e+00 -3.123044804689072834e-02
3.626538383604973603e+00 -2.838670305163081345e-02
3.280870354381105969e+00 -2.563899766223653315e-02
2.966016831919791041e+00 -2.326154260834179324e-02
2.679553171433415759e+00 -2.097311281706315186e-02
2.419212293501892486e+00 -1.891821035447783031e-02
2.182836105798603210e+00 -1.717045131407798214e-02
1.948180559573534865e+00 -1.536690768915215631e-02
1.755887915148149681e+00 -1.373333610390378712e-02
1.565338050644348167e+00 -1.222646429993384277e-02
1.409426272392112489e+00 -1.099900174920605961e-02
1.268538310286934534e+00 -1.005037960854655854e-02
1.141305092240445296e+00 -8.953477030700198944e-03
1.026481314708519221e+00 -8.014693191470833797e-03
9.228840107395122061e-01 -7.200961173916522323e-03
8.294933986297036155e-01 -6.571890083179209550e-03
7.453063321063179147e-01 -5.811055634777291361e-03
6.695573267817700458e-01 -5.227898893225581094e-03
6.013228267079194778e-01 -4.719242093940739964e-03
5.341311033875407732e-01 -4.229697475614985040e-03
1.016867141674232755e+01 -7.830554643932641223e-02
9.304770467275810475e+00 -7.174302789668535185e-02
8.502975742267057768e+00 -6.570148244681101035e-02
7.760494570821030891e+00 -6.009490297918094331e-02
7.074301613338375816e+00 -5.490660667899532887e-02
6.441237449587053021e+00 -5.007831112392505113e-02
5.858521402496197794e+00 -4.555219282032590966e-02
5.322929918447165676e+00 -4.142177782498839694e-02
4.831554913603740786e+00 -3.762265512722520050e-02
4.381475891839666126e+00 -3.408960155362264488e-02
3.969887653221890744e+00 -3.096180979246505871e-02
3.594012849655864983e+00 -2.813592399908357300e-02
3.251191030195008658e+00 -2.542499314465665114e-02
2.938926232714958786e+00 -2.307150539535853667e-02
2.654883281873192669e+00 -2.079928567894969577e-02
2.396768197412356471e+00 -1.876364661655835833e-02
2.162421283986412757e+00 -1.700193753577326078e-02
1.929847260761101468e+00 -1.520941502890048834e-02
1.739314918429698764e+00 -1.362261929685306197e-02
1.550473943894810080e+00 -1.211037108985181868e-02
1.395952726607375460e+00 -1.090461375677871832e-02
1.256344368027534131e+00 -9.979835890917233485e-03
1.130286087114907190e+00 -8.899446840186604410e-03
1.016579607232415583e+00 -7.952307683834603999e-03
9.139353541124802804e-01 -7.136790420476960169e-03
8.213913713950469209e-01 -6.512553721136286888e-03
7.380548019804537008e-01 -5.762938302189350367e-03
6.630021050754295597e-01 -5.174987750421093137e-03
5.890482323421477595e-01 -4.613736896299200883e-03
5.289167896249248324e-01 -4.172105528350042274e-03
1.009013683703659581e+01 -7.775671925147606411e-02
9.231582963547332099e+00 -7.125455169340515205e-02
8.434961995602012763e+00 -6.521048160510671543e-02
7.697310131021198210e+00 -5.963538660695757998e-02
7.015822187777313701e+00 -5.445649253437971626e-02
6.387181765124667621e+00 -4.969165019930731064e-02
5.808704217142497406e+00 -4.508621227750857219e-02
5.277044664442795963e+00 -4.107561430371341887e-02
4.789435798756803919e+00 -3.730520656331084289e-02
4.342875391127783757e+00 -3.379391286094634433e-02
3.934533324201554993e+00 -3.069114594748601627e-02
3.561693136016121919e+00 -2.789115598142517805e-02
3.221672430034399959e+00 -2.520776248419093549e-02
2.912026435272237368e+00 -2.287596075288883882e-02
2.630453300605045008e+00 -2.062651131912124000e-02
2.374515415687143527e+00 -1.860249886154523302e-02
2.142287636857525435e+00 -1.683190076180818978e-02
1.911758789866869757e+00 -1.505028713044715555e-02
1.722840512841090854e+00 -1.350935355562341185e-02
1.535727824910948947e+00 -1.199362708739344814e-02
1.382631270950112512e+00 -1.080421787283557949e-02
1.244341264251202839e+00 -9.861117251203716655e-03
1.119454574284312720e+00 -8.834270376282841661e-03
1.006725705760856959e+00 -7.887446610814049727e-03
9.050577178174734616e-01 -7.196639659743093824e-03
8.133915328591723171e-01 -6.455245771106957013e-03
7.309127200385097112e-01 -5.713392280286172173e-03
6.565317259873632016e-01 -5.125205612764851745e-03
5.832980891017951475e-01 -4.559484218746088016e-03
5.236868851919550538e-01 -4.111234353983873532e-03
1.001209732852186107e+01 -7.719720591407579213e-02
9.158805610923140605e+00 -7.066881738881083952e-02
8.367306110909980887e+00 -6.474062761607841943e-02
7.634554210684775910e+00 -5.917709200424136479e-02
6.957646960392405155e+00 -5.400180436688716001e-02
6.333505281708714740e+00 -4.929292319805252814e-02
5.759246962238590228e+00 -4.486865024939386271e-02
5.231506800345356645e+00 -4.063229274702909871e-02
4.747652545963862103e+00 -3.698031590700967541e-02
4.304597196167858186e+00 -3.349474807976476898e-02
3.899486963611289436e+00 -3.041790180653236586e-02
3.529642263413349745e+00 -2.763297486568277311e-02
3.192451909911921959e+00 -2.498733001996421288e-02
2.885429457759381311e+00 -2.265264529535546134e-02
2.606180241516113938e+00 -2.044697354426860264e-02
2.352478688212951585e+00 -1.843696071833045291e-02
2.122242056317868109e+00 -1.665402561267212769e-02
1.893798731347176467e+00 -1.488408858560280601e-02
1.706559232670295412e+00 -1.339450466539154720e-02
1.521140682174997982e+00 -1.187791890381507433e-02
1.369431799017649887e+00 -1.070476050460956834e-02
1.232427953575025104e+00 -9.735820513185576563e-03
1.108611446607485451e+00 -8.770398115298063194e-03
9.969592588571678515e-01 -7.821991962062168138e-03
8.962661768666737583e-01 -7.143057743976277685e-03
8.055579844495767139e-01 -6.393629186874769631e-03
7.237559121713458277e-01 -5.661908545032168921e-03
6.500463479999831762e-01 -5.068893164039766676e-03
5.775485886030904403e-01 -4.501977442554359367e-03
5.184947756258817542e-01 -4.054282804065473256e-03
9.934490037929668560e+00 -7.658923510161010084e-02
9.086466381268950343e+00 -7.019215836377576401e-02
8.300021100918735684e+00 -6.425221774457830215e-02
7.572186418176555911e+00 -5.872803301862534325e-02
6.899943838713620714e+00 -5.354741325639206934e-02
6.280224466733777433e+00 -4.887585301333528115e-02
5.710109330786521831e+00 -4.446954128694973613e-02
5.186418693278276315e+00 -4.028247530831713386e-02
4.706201216628309147e+00 -3.657493799517699817e-02
4.266600959274842175e+00 -3.325628826771879348e-02
3.864717961455881756e+00 -3.014278657994984290e-02
3.497899635874008428e+00 -2.737128613203341360e-02
3.163509758198173927e+00 -2.475771730747224411e-02
2.859030878961717814e+00 -2.243034862395037674e-02
2.582130950188874952e+00 -2.026456229064767245e-02
2.330681199790338720e+00 -1.827490656954964404e-02
2.102457299333305052e+00 -1.647877664453414881e-02
1.875922714887242826e+00 -1.472128396801729126e-02
1.690441605830180327e+00 -1.327435735002394264e-02
1.506658213476600006e+00 -1.175880031273232422e-02
1.356370758367428486e+00 -1.060139192453999138e-02
1.220582018214136255e+00 -9.605073965589551455e-03
1.097956390052833076e+00 -8.707291497798306731e-03
9.873800434629395051e-01 -7.751727485662717430e-03
8.875612496987173028e-01 -7.079299040405764507e-03
7.976453035827701932e-01 -6.332735899278599430e-03
7.166934574031513794e-01 -5.609163784687868845e-03
6.437367434019248824e-01 -5.012435092481229253e-03
5.718494579003389200e-01 -4.444785254086299452e-03
5.134413288331560743e-01 -3.993981618480897319e-03
9.857287559785318010e+00 -7.593073177529055529e-02
9.014599993947292944e+00 -6.966206496587655506e-02
8.233244042081489411e+00 -6.372386639475531578e-02
7.510226784973468739e+00 -5.825970429335645961e-02
6.842664093769543321e+00 -5.313566346824311754e-02
6.227315561636868502e+00 -4.845242992108976521e-02
5.661371059510324599e+00 -4.407693951369291707e-02
5.141574776705729377e+00 -3.992352884549623532e-02
4.665053742004663384e+00 -3.624180301700187512e-02
4.228868095716144637e+00 -3.295154028230728310e-02
3.830195727634961411e+00 -2.985818224892465220e-02
3.466333687372317396e+00 -2.695220191831745535e-02
3.134686760785525106e+00 -2.444773225239191272e-02
2.832830921322460949e+00 -2.219808904349884066e-02
2.558310192888237911e+00 -2.007898470705425306e-02
2.308998337307996529e+00 -1.810031879611386299e-02
2.082809913455720086e+00 -1.629641750333541556e-02
1.858329410460447750e+00 -1.455130256397129708e-02
1.674405207359763281e+00 -1.315262125754993947e-02
1.492347461443674916e+00 -1.163458978115427568e-02
1.343402593183758098e+00 -1.049142691454477659e-02
1.208866795403682248e+00 -9.475310576482130070e-03
1.087388790277437067e+00 -8.630527270804816756e-03
9.777877385851053704e-01 -7.683968712970977617e-03
8.789427463817229835e-01 -6.854450452276689837e-03
7.899006405765028882e-01 -6.268352662324592345e-03
7.097169475179798681e-01 -5.554259503581969286e-03
6.374289655210058081e-01 -4.959191762929584905e-03
5.662679253023017445e-01 -4.381010632265266470e-03
5.029138261524611631e-01 -3.889502562871926129e-03
9.780588162804432883e+00 -7.538603101275058449e-02
8.943117897161858565e+00 -6.912791293027624462e-02
8.166832922737429001e+00 -6.317387687981527999e-02
7.448726661888311895e+00 -5.772095355583888726e-02
6.785744116064786446e+00 -5.269508590283316501e-02
6.174781361236212796e+00 -4.801381854901506235e-02
5.612958023783957806e+00 -4.362687337972730867e-02
5.097074211586634540e+00 -3.965676544374433649e-02
4.624195055599066073e+00 -3.603188046537485895e-02
4.191456281393628025e+00 -3.264493197384560341e-02
3.796000126996454505e+00 -2.959501808476998341e-02
3.435103504154628062e+00 -2.668263070600225551e-02
3.106148505196971499e+00 -2.420242663664484012e-02
2.806828196226697880e+00 -2.186952702764051459e-02
2.534683438209945905e+00 -1.988855499509074518e-02
2.287505581748378702e+00 -1.792706349898976620e-02
2.063323556007807813e+00 -1.611070453284129539e-02
1.840802635863502124e+00 -1.437900551256546776e-02
1.658590081019196916e+00 -1.303055283572307661e-02
1.478126975724805447e+00 -1.150921866175970247e-02
1.330507847955377354e+00 -1.038736316736039479e-02
1.197285469220636722e+00 -9.345723698128985402e-03
1.076911775564027840e+00 -8.491343994704988671e-03
9.683823832302951296e-01 -7.611690484398857780e-03
8.704103523784124663e-01 -6.867736356717486432e-03
7.822417606762971376e-01 -6.187101562141325214e-03
7.027254788047768708e-01 -5.499707138363954355e-03
6.312074062374434247e-01 -4.895674249693850698e-03
5.607208092283554324e-01 -4.320944834813534446e-03
3.798422967055179456e-01 -3.077058501736227789e-03
9.704338154585682830e+00 -7.474345409871892276e-02
8.872031511923960778e+00 -6.850153965190462768e-02
8.100817950893574704e+00 -6.263543682884704922e-02
7.387543100610486135e+00 -5.718562533906439843e-02
6.729158316633265358e+00 -5.226294618659186458e-02
6.122613747480970758e+00 -4.752708855541409871e-02
5.564867124730839443e+00 -4.323982048063914480e-02
5.052821060343289261e+00 -3.928973853740192618e-02
4.583637434441156344e+00 -3.570189262352940762e-02
4.154265635536176227e+00 -3.233055518873045875e-02
3.761997768737548764e+00 -2.930715407238258449e-02
3.404081520783443171e+00 -2.641374377036568785e-02
3.077910829788401692e+00 -2.396015812215806715e-02
2.781106199435800175e+00 -2.164422344686112512e-02
2.511249174493230374e+00 -1.967340323855435932e-02
2.266202826395472325e+00 -1.775109601422219380e-02
2.043963352495057784e+00 -1.591794794837633753e-02
1.823481247584255227e+00 -1.420108360929118844e-02
1.642867178211418366e+00 -1.290799187311775925e-02
1.464000105163428600e+00 -1.137885151542233735e-02
1.317832769437234708e+00 -1.027274657896556573e-02
1.185719992319826721e+00 -9.211222386241006005e-03
1.066522648972598741e+00 -8.353587696744038324e-03
9.589637214649875396e-01 -7.534537873623584937e-03
8.619645218272690146e-01 -6.744420617766827379e-03
7.745687190631196373e-01 -6.136696951401530119e-03
6.958498539861597276e-01 -5.442590216677587085e-03
6.249855656475257204e-01 -4.835083461425989867e-03
5.551579241577261348e-01 -4.261795022328897058e-03
2.556333207232686089e-01 -2.011338746728454346e-03
9.628420834973098863e+00 -7.415247700039340195e-02
8.801488417328643621e+00 -6.796009926717867800e-02
8.035283498286064585e+00 -6.210449881271657563e-02
7.326814671314417104e+00 -5.668736307369434679e-02
6.673016254358183907e+00 -5.165653882494977006e-02
6.070817727014237164e+00 -4.710692778930515578e-02
5.517166054969411704e+00 -4.287177106743924465e-02
5.009005073498990157e+00 -3.892196497597441573e-02
4.543411242356095059e+00 -3.535684323790912881e-02
4.117493206968688924e+00 -3.201351499223597380e-02
3.728327256484383234e+00 -2.901615259262240246e-02
3.373293574520642935e+00 -2.613710847007473179e-02
3.049875026159143410e+00 -2.371465772748481207e-02
2.755515254788253543e+00 -2.140910707460590492e-02
2.488008431966114653e+00 -1.943968014180367035e-02
2.245087675322194887e+00 -1.757239595110725305e-02
2.003950187581517550e+00 -1.557214477979981804e-02
1.806243477641831019e+00 -1.402024357179115430e-02
1.627284433519974760e+00 -1.274687348478686748e-02
1.450053896919029972e+00 -1.124727298886001731e-02
1.305203789682686244e+00 -1.016335174130937255e-02
1.174342751489704462e+00 -9.075102383845248810e-03
1.056221305382606390e+00 -8.215970681639435391e-03
9.496323088420010050e-01 -7.459601452435692809e-03
8.536046465903057712e-01 -6.615696695730129660e-03
7.670372061461611102e-01 -6.012840400250271493e-03
6.890364450801951257e-01 -5.382451864226357914e-03
6.188644405862609998e-01 -4.778426620231925395e-03
5.496880877100553953e-01 -4.195428308217260920e-03
1.713451245623261454e-01 -1.281554196745391099e-03
9.553023981182127145e+00 -7.355883624990969261e-02
8.731324198027365924e+00 -6.741524777935396784e-02
7.970089348366824034e+00 -6.166101045714666301e-02
7.266388495913984613e+00 -5.618676810626537649e-02
6.617215291262031229e+00 -5.127436337886014106e-02
6.019309053630001571e+00 -4.670697379865454413e-02
5.469752413847089656e+00 -4.247765709133540651e-02
4.965426890115185898e+00 -3.855024061460458201e-02
4.503512816375512706e+00 -3.500987995122220586e-02
4.080903027279047635e+00 -3.169304492091547243e-02
3.694905761624744045e+00 -2.872530223884669359e-02
3.342808095481332398e+00 -2.586098091603313345e-02
3.022044654895708060e+00 -2.345864021618871559e-02
2.730178472849865035e+00 -2.117526760038080519e-02
2.464958994159021977e+00 -1.921251566500162614e-02
2.224167446908435597e+00 -1.724323135621618278e-02
1.985133197702395824e+00 -1.537769861529363243e-02
1.789187185690036985e+00 -1.383904174001542552e-02
1.595041932392412765e+00 -1.244541922780809107e-02
1.436202796060485953e+00 -1.111647874511040301e-02
1.292650953479627329e+00 -9.939210140424365250e-03
1.163054220955395124e+00 -8.936141767599308644e-03
1.046035505704410173e+00 -8.073238940108721715e-03
9.404934292308902988e-01 -7.328796028365652110e-03
8.453137598881554915e-01 -6.489631943552474046e-03
7.595794412279393004e-01 -5.879236016750716623e-03
6.823084110406998359e-01 -5.324285879067434946e-03
6.128129658729470908e-01 -4.717418763825765790e-03
5.443190015395111825e-01 -4.132554643453200532e-03
1.035791368291349279e+01 -7.964897409304588782e-02
9.478085127986179970e+00 -7.305308521552118795e-02
8.661527707868659220e+00 -6.693013338836682757e-02
7.905361508130735793e+00 -6.117321213721210044e-02
7.206442845894881266e+00 -5.573662292180229377e-02
6.561745266868845405e+00 -5.085938029710183883e-02
5.968250039120431616e+00 -4.633635897766207740e-02
5.422763522930522662e+00 -4.212963403710605348e-02
4.922290651293401709e+00 -3.824163656816552403e-02
4.463913860830678537e+00 -3.471351444339472458e-02
4.044606366171429102e+00 -3.150112815752546813e-02
3.661759792016465287e+00 -2.847582928096930102e-02
3.312501727395737561e+00 -2.563050624772745742e-02
2.994409021452803632e+00 -2.325924965601099820e-02
2.705059405722685106e+00 -2.098672658612148884e-02
2.442201890542232245e+00 -1.893664537484261723e-02
2.203439341233814019e+00 -1.709754927651336784e-02
1.966501656718757873e+00 -1.523669897046389839e-02
1.772328582002210107e+00 -1.370561606950247528e-02
1.579925729057718442e+00 -1.231013695972176837e-02
1.422542878816153156e+00 -1.103349128356985800e-02
1.280266322889681785e+00 -9.852692061907697418e-03
1.151853723111992300e+00 -8.844135080521359910e-03
1.035915839178356723e+00 -7.978739850407151266e-03
9.313451648155576246e-01 -7.234071500940090528e-03
8.371337575676019993e-01 -6.412356276650675591e-03
7.521342237096043659e-01 -5.799676268627993250e-03
6.756652112035831381e-01 -5.266479122747997656e-03
6.067851032073593442e-01 -4.706901667883008761e-03
5.390030655376376600e-01 -4.118722643675592869e-03
1.027800566524676995e+01 -7.914917825906729598e-02
9.403535800801094524e+00 -7.253489748648671298e-02
8.592239374347599323e+00 -6.645815034498489537e-02
7.841030840142776626e+00 -6.069138039158482323e-02
7.146908006477795006e+00 -5.540451366838641117e-02
6.506760447300345973e+00 -5.041763062306588855e-02
5.917486469581782593e+00 -4.598876547911058543e-02
5.376055598733778140e+00 -4.181084500436116347e-02
4.879392871217222094e+00 -3.794626924271377738e-02
4.424571509671079816e+00 -3.441437176319232100e-02
4.008651977381994413e+00 -3.124647006627421369e-02
3.628857383805884851e+00 -2.825821398302403795e-02
3.282520937541911543e+00 -2.552099710600023996e-02
2.967076128211733277e+00 -2.308181529096245757e-02
2.680203735864481907e+00 -2.082005119774387944e-02
2.419535568051388363e+00 -1.878949181973907021e-02
2.182899092228343996e+00 -1.697200937572788948e-02
1.948011053935247539e+00 -1.512967036222262474e-02
1.755553005023369639e+00 -1.359817433409822064e-02
1.564956109829660047e+00 -1.219609886515179119e-02
1.408942276960091666e+00 -1.093656789320598954e-02
1.268068156865163276e+00 -9.793631175810403253e-03
1.140742066244557984e+00 -8.785471314238780388e-03
1.025941264770828587e+00 -7.912400702694095608e-03
9.223648155100442336e-01 -7.162757668799892702e-03
8.289398440555617587e-01 -6.357960678662360858e-03
7.448110084710412027e-01 -5.744992934319708387e-03
6.690691682053787614e-01 -5.206802159374357419e-03
5.943822006581354067e-01 -4.660293664424778465e-03
5.337184364648304147e-01 -4.130522487335586135e-03
1.019852612192263130e+01 -7.855073120706045076e-02
9.329414547579524708e+00 -7.195334133480271732e-02
8.523352662508068889e+00 -6.594855540790107995e-02
7.777051185404247668e+00 -6.021876925010687109e-02
7.087696457391596816e+00 -5.497431312086403093e-02
6.452121408923185086e+00 -5.002313392581069634e-02
5.867162313856565170e+00 -4.563399936148167246e-02
5.329697519148329121e+00 -4.148084862744039203e-02
4.836832379919673741e+00 -3.764510269555240013e-02
4.385554574248138771e+00 -3.413836277745166403e-02
3.972953097494444918e+00 -3.099265167631581191e-02
3.596233320248238385e+00 -2.803122392362688078e-02
3.252723455915316197e+00 -2.531403638446884374e-02
2.939945397603540567e+00 -2.289956886149274382e-02
2.655508457550317392e+00 -2.065887150800228833e-02
2.397061956074512779e+00 -1.863491064939962541e-02
2.162546886689095782e+00 -1.684954629624346376e-02
1.929754104683455873e+00 -1.501608200576184243e-02
1.738975744269287027e+00 -1.348916185775529165e-02
1.550005166000060886e+00 -1.211473483879143415e-02
1.395493386926951462e+00 -1.083846691652913183e-02
1.255870506461934433e+00 -9.733026951159951673e-03
1.129818317203126643e+00 -8.716963450679548683e-03
1.015989418683000300e+00 -7.842255281961089258e-03
9.134089199532590131e-01 -7.018863019303264901e-03
8.209336753029767841e-01 -6.306414689820751505e-03
7.375734894243602957e-01 -5.687606261798534672e-03
6.625039137246558907e-01 -5.150020187064492314e-03
5.885869023484064932e-01 -4.633959842979292268e-03
5.284345942538911656e-01 -4.139771385608797920e-03
1.011946202638448966e+01 -7.796900870706539866e-02
9.255786801192050106e+00 -7.142913673900121163e-02
8.454854580520889229e+00 -6.541025729991127580e-02
7.713578684039883449e+00 -5.974675296214116554e-02
7.028882940463859974e+00 -5.454712902255768464e-02
6.397799732798930883e+00 -4.962795359956233276e-02
5.817134699351728777e+00 -4.524674027367587420e-02
5.283688863770610311e+00 -4.115031277387989905e-02
4.794608758463093423e+00 -3.733975936219101344e-02
4.346863304417788676e+00 -3.385951739423381096e-02
3.937468004906468533e+00 -3.073737817658400012e-02
3.563848470335166052e+00 -2.780427114777528699e-02
3.223230430849694628e+00 -2.510530462229110596e-02
2.913014641602388988e+00 -2.271033147918040396e-02
2.631034931541510691e+00 -2.048672340205044337e-02
2.374778969080542090e+00 -1.847900503141361103e-02
2.142304415043103649e+00 -1.672205732291622698e-02
1.911581647030386355e+00 -1.490771622697003272e-02
1.722568950146326605e+00 -1.337383693090215576e-02
1.535312872092623682e+00 -1.201058917648719672e-02
1.382160713667772711e+00 -1.074009391487622776e-02
1.243851763235261032e+00 -9.665037926813040831e-03
1.118882482329283334e+00 -8.645143837577539542e-03
1.006181732220467806e+00 -7.774760963059812804e-03
9.045202854230813827e-01 -6.969626266739659473e-03
8.129137677629676428e-01 -6.250027061077698468e-03
7.303212528248267388e-01 -5.631078765497060136e-03
6.560013579512430359e-01 -5.089851788465263836e-03
5.828373704473166494e-01 -4.569246516790513926e-03
5.232509292824746305e-01 -4.153571743041685471e-03
1.004091306136006345e+01 -7.739015436357636613e-02
9.182609058637535071e+00 -7.094314839743151579e-02
8.386773377176618638e+00 -6.486309210518648172e-02
7.650442316693633948e+00 -5.937239164274326492e-02
6.970563221338370141e+00 -5.411234320997072855e-02
6.343932811427650975e+00 -4.933110463343056556e-02
5.767437209355978922e+00 -4.487472245527176357e-02
5.238027919326023962e+00 -4.082049451939214618e-02
4.752720587997255386e+00 -3.703312720592646934e-02
4.308424890881839886e+00 -3.359301155442312448e-02
3.902398819173741096e+00 -3.047323986945918439e-02
3.531769970638155343e+00 -2.757440459431874380e-02
3.193954147741559613e+00 -2.488945386279309627e-02
2.886369726876029329e+00 -2.252428443025583302e-02
2.606737769258661519e+00 -2.031176422330506146e-02
2.352704337927634004e+00 -1.832131500815896777e-02
2.122231851458715290e+00 -1.658996784961288759e-02
1.893565407222718600e+00 -1.479038669899259036e-02
1.706243796570780846e+00 -1.325922677449023306e-02
1.520711790188422619e+00 -1.190239573748730351e-02
1.368955037072835168e+00 -1.063581707292130148e-02
1.231844290753531412e+00 -9.594955073073374238e-03
1.108135227748227924e+00 -8.579699145451976511e-03
9.964472831499678884e-01 -7.701646690747163820e-03
8.957185441801805981e-01 -6.915652888713559772e-03
8.050005979981209592e-01 -6.196934272099416212e-03
7.232571221320354127e-01 -5.572498932955920366e-03
6.496137759247004873e-01 -5.026086444555489564e-03
5.770885498025769555e-01 -4.507426232107624928e-03
5.181117713966123528e-01 -4.094326435672403230e-03
9.962803200976681595e+00 -7.684800738537388154e-02
9.109831606340643262e+00 -7.039687942613717664e-02
8.319157600363457306e+00 -6.435536768826287390e-02
7.587750260701018767e+00 -5.890300927034962386e-02
6.912561693659966977e+00 -5.363629797189004705e-02
6.290372207374812952e+00 -4.892412032569028180e-02
5.718201778169341942e+00 -4.450409508060113734e-02
5.192716058583615180e+00 -4.048076797527085102e-02
4.711078481717971833e+00 -3.671656509753777609e-02
4.270355914180104406e+00 -3.330405617032811821e-02
3.867512661834370480e+00 -3.020710235321081780e-02
3.499873051537659485e+00 -2.731412030519124456e-02
3.164867657192003136e+00 -2.469455114347771096e-02
2.859932035513117921e+00 -2.232865543860902691e-02
2.582645609293540812e+00 -2.013686213125505040e-02
2.330885901130396398e+00 -1.815860026413083916e-02
2.102447462519314136e+00 -1.645856058606794473e-02
1.875766321553154370e+00 -1.467360374434316730e-02
1.690069017826671294e+00 -1.314023017173726778e-02
1.506210401735978088e+00 -1.178985991311483003e-02
1.355883005154507215e+00 -1.052718629773934968e-02
1.220089515435951677e+00 -9.528264714817515774e-03
1.097475493555404968e+00 -8.506333120106505941e-03
9.868287545170091324e-01 -7.626280968707366964e-03
8.870522540844173465e-01 -6.866268700366449755e-03
7.971602037550037378e-01 -6.137147673408852901e-03
7.161854546518948705e-01 -5.507642413834707047e-03
6.432113382130602020e-01 -4.964647585975182423e-03
5.713851860501553137e-01 -4.436964158384699292e-03
5.074959820141956568e-01 -3.988514762000858541e-03
9.885081374825384515e+00 -7.624042977631451112e-02
9.037485003758241930e+00 -6.993202187952289595e-02
8.251970563915863366e+00 -6.392127842908781887e-02
7.525487457125167090e+00 -5.831185303451541513e-02
6.854974141482232497e+00 -5.319212292484883087e-02
6.237267806224083166e+00 -4.851676176716954170e-02
5.669226506566169554e+00 -4.409241289516008938e-02
5.147732121791762872e+00 -4.008466827220860673e-02
4.669847803513036411e+00 -3.638076555399579609e-02
4.232535926530049508e+00 -3.304034440680820445e-02
3.832903307410048921e+00 -2.980279549920557616e-02
3.468306916268887985e+00 -2.707686589752280812e-02
3.136084605326414643e+00 -2.446655951900486223e-02
2.833694710157642405e+00 -2.215505117566714255e-02
2.558792305135761058e+00 -1.995579955570256359e-02
2.309173488679340025e+00 -1.799156187731533463e-02
2.082748806532720209e+00 -1.631909682535401251e-02
1.858050032843121979e+00 -1.454923351762417265e-02
1.674077280232537657e+00 -1.302000556512684405e-02
1.491885964310619039e+00 -1.167411581880524636e-02
1.342850766137085206e+00 -1.042269832846838030e-02
1.208341917977533653e+00 -9.459355917540124628e-03
1.086805443181684039e+00 -8.430720592391392071e-03
9.772539594195612800e-01 -7.550147850420321077e-03
8.784305340860750766e-01 -6.803454658392040118e-03
7.894054483209969053e-01 -6.079029562656038631e-03
7.091164469453136165e-01 -5.448205763187387654e-03
6.368953544411466439e-01 -4.897256462059503511e-03
5.658213195840052778e-01 -4.369441446281847365e-03
3.832562899360086317e-01 -2.754897099717921495e-03
9.807835154569124470e+00 -7.567318637333682319e-02
8.965590383496294891e+00 -6.936576994676850461e-02
8.185156257339004426e+00 -6.340926847205345662e-02
7.463625042161882384e+00 -5.789725632498439467e-02
6.797770185501228468e+00 -5.285369469648183716e-02
6.184460005023516338e+00 -4.807628026944274491e-02
5.620655524808696235e+00 -4.371143376577681094e-02
5.103112531501689197e+00 -3.973447899574145820e-02
4.628861126971413498e+00 -3.606323852089045323e-02
4.194939710998276894e+00 -3.274477366551337837e-02
3.798545650109151683e+00 -2.952912813114803858e-02
3.436947394058189609e+00 -2.683734798327988905e-02
3.107506911224658719e+00 -2.423877098844926317e-02
2.807654578837836201e+00 -2.194300314926830170e-02
2.535132744338851829e+00 -1.977262115328812589e-02
2.287652646972530679e+00 -1.782337444271843777e-02
2.063237211278387662e+00 -1.617702496996815606e-02
1.840517643899329148e+00 -1.442857955377639841e-02
1.658247381247481389e+00 -1.289693396452971062e-02
1.477654958837905097e+00 -1.155719864881681221e-02
1.330038882037952730e+00 -1.030915658740718874e-02
1.196683128210231484e+00 -9.389250835850794855e-03
1.076324636628959608e+00 -8.358624639411426846e-03
9.678237254336471418e-01 -7.470183054728862099e-03
8.698953486969678295e-01 -6.746943982022736604e-03
7.816801692533381640e-01 -6.016974370088087366e-03
7.022231813001929002e-01 -5.383584148374843947e-03
6.306815560460723447e-01 -4.828082779206741698e-03
5.602577903266467985e-01 -4.303932318901695746e-03
2.579031323648721119e-01 -1.897672574484730390e-03
9.731033109348862453e+00 -7.510840815055874753e-02
8.894125469862432354e+00 -6.880520427244660175e-02
8.118805643769663405e+00 -6.290101337334833009e-02
7.402203184230189414e+00 -5.742681220325657199e-02
6.740977795772064241e+00 -5.238610822048343080e-02
6.132026723433426696e+00 -4.766169337377632043e-02
5.572398882727500613e+00 -4.343984908593217370e-02
5.058736590060119553e+00 -3.938876208683598362e-02
4.588206927847544137e+00 -3.574050974525277286e-02
4.157763052830945050e+00 -3.244282708645172125e-02
3.764531263791210058e+00 -2.933245551009678112e-02
3.405871612641549806e+00 -2.659423378034525554e-02
3.079127011155744498e+00 -2.400553808471499878e-02
2.781886349604602682e+00 -2.172138100531487148e-02
2.511666398682857793e+00 -1.958819255088332933e-02
2.266323039150850427e+00 -1.765111075160876244e-02
2.022826321373291769e+00 -1.584839439752392526e-02
1.823164157672219732e+00 -1.430004413135653289e-02
1.642510291798238597e+00 -1.276703507903385361e-02
1.463515467404555181e+00 -1.143654572524993064e-02
1.317279347515515786e+00 -1.019910558430908547e-02
1.185212722111793404e+00 -9.312084845084452056e-03
1.065931678950719608e+00 -8.281380547035645592e-03
9.584019495558177004e-01 -7.391226305179014744e-03
8.614462944736300809e-01 -6.683973111109933057e-03
7.741046406626109766e-01 -5.956072461481170741e-03
6.953481802030623271e-01 -5.319908200896603101e-03
6.245336909348481180e-01 -4.764689783220865671e-03
5.546952498005208732e-01 -4.230552868433925737e-03
1.729023235716179996e-01 -1.221340582078233065e-03
9.654747517338936547e+00 -7.454149026273139411e-02
8.823133434489907501e+00 -6.824037664793451696e-02
8.052959799149988385e+00 -6.234174669984626077e-02
7.341167487394508306e+00 -5.695070050976994147e-02
6.684558836286852213e+00 -5.185909155259420950e-02
6.080060141502827697e+00 -4.733682232013946417e-02
5.524499224002575204e+00 -4.307040520875234091e-02
5.014703667786761798e+00 -3.903532766555183747e-02
4.547796086587123199e+00 -3.541265214889562779e-02
4.120808048609534424e+00 -3.214162766519678555e-02
3.730802790860374696e+00 -2.905764912051298637e-02
3.375021200970336643e+00 -2.634868626248292045e-02
3.051054710751162080e+00 -2.376427519135998478e-02
2.756268477510838810e+00 -2.149861558729935715e-02
2.488393427989497475e+00 -1.939566663142711783e-02
2.245189631026759614e+00 -1.746162803805969069e-02
2.003799605816473317e+00 -1.570759143917612941e-02
1.806004157313336300e+00 -1.415975803067451647e-02
1.609950631124899223e+00 -1.249819671323135033e-02
1.449567554455229335e+00 -1.131440389880728099e-02
1.304692969526506596e+00 -1.012896759587463696e-02
1.173831143717166237e+00 -9.206741613232274912e-03
1.055700843173817294e+00 -8.202364430226203804e-03
9.491672145385366965e-01 -7.308842880093485359e-03
8.530835183405662825e-01 -6.625156578711493757e-03
7.665145002662411278e-01 -5.894323875618614865e-03
6.885328557114228643e-01 -5.249751474604142862e-03
6.184052964215651649e-01 -4.696451419213813760e-03
5.493148591244495504e-01 -4.159499196500928038e-03
1.046954685341464852e+01 -8.061404165974385416e-02
9.578862706956590145e+00 -7.391469205246926910e-02
8.752509355194879603e+00 -6.774464099816680795e-02
7.987412833892962638e+00 -6.182224436458387540e-02
7.280477234607592329e+00 -5.647294349535042501e-02
6.628528589826948370e+00 -5.146856629554844714e-02
6.028370738532366602e+00 -4.693074940640667297e-02
5.476955343002081200e+00 -4.269161610805131957e-02
4.971101430654586650e+00 -3.873786488880822526e-02
4.507801302062609317e+00 -3.508231752891392136e-02
4.084150564108227854e+00 -3.184810853081643245e-02
3.697311784002815127e+00 -2.877222403745218621e-02
3.344461247552660055e+00 -2.609968184965293092e-02
3.023177571821276555e+00 -2.352282440733522578e-02
2.730885869722153192e+00 -2.127064511811261813e-02
2.465343360983864418e+00 -1.923045322642085581e-02
2.224245912729024166e+00 -1.727174346762308521e-02
1.985011742055782236e+00 -1.540457459086867938e-02
1.788936550316034824e+00 -1.397502020217825450e-02
1.594634876305633275e+00 -1.236308793942138447e-02
1.435787167825147703e+00 -1.114958898054124910e-02
1.292129680148280890e+00 -9.993270613795075807e-03
1.162537714055370763e+00 -9.064477061731046961e-03
1.045508164000917173e+00 -8.120223348892946849e-03
9.399216392022445854e-01 -7.221910332787045972e-03
8.448069717879126417e-01 -6.563794619290053665e-03
7.590102265599902864e-01 -5.823228243209330884e-03
6.818025339911568672e-01 -5.183602220477703630e-03
6.123440675872292571e-01 -4.625183945748308385e-03
5.438564151524653001e-01 -4.192469009559068698e-03
1.038859924775810661e+01 -8.006772780708662496e-02
9.503430441620947633e+00 -7.339584759523584689e-02
8.682375842899050511e+00 -6.725813701353761109e-02
7.922346855917418829e+00 -6.143452240656021440e-02
7.220259430091332753e+00 -5.598247478738167804e-02
6.572917664555430584e+00 -5.107798131170464273e-02
5.977062826280965524e+00 -4.658175696085530004e-02
5.429766118802739960e+00 -4.235493742878954082e-02
4.927754619231168753e+00 -3.845370269179577971e-02
4.468038205049563949e+00 -3.480996886024508019e-02
4.047757213854770164e+00 -3.159810334305306750e-02
3.664031808142281577e+00 -2.855019168600859622e-02
3.314116312133007725e+00 -2.584947578127545775e-02
2.995513844491085820e+00 -2.333872000412531844e-02
2.705731745460252302e+00 -2.109616371751325825e-02
2.442450298862718583e+00 -1.907395263305969313e-02
2.203489669250857652e+00 -1.713582288238347379e-02
1.966360616151575869e+00 -1.528582499773577241e-02
1.771974381831883605e+00 -1.385746231608026534e-02
1.579499471886250284e+00 -1.228768940493807880e-02
1.422014207323257784e+00 -1.109429942604874160e-02
1.279743289069299683e+00 -9.915309789140453259e-03
1.151333288358896034e+00 -8.984057035093147292e-03
1.035377575266837713e+00 -8.095097951686787419e-03
9.307786343823657438e-01 -7.195843286495722489e-03
8.365166063780401506e-01 -6.555161009750897459e-03
7.516657191336729715e-01 -5.817414965986837314e-03
6.751571817626378369e-01 -5.172983494369057765e-03
5.998236651387129914e-01 -4.557190798486643150e-03
5.385624499274298538e-01 -4.070086564322661186e-03
1.030812471056362689e+01 -7.950231296411801318e-02
9.428469858671702397e+00 -7.289438145145321624e-02
8.612631526235947632e+00 -6.676851629954962120e-02
7.857705948601731549e+00 -6.098271465274680142e-02
7.160396648975772216e+00 -5.564665750648910281e-02
6.517663203868054644e+00 -5.070171812124808775e-02
5.926131060253171157e+00 -4.622445387454907767e-02
5.382884843261441787e+00 -4.203268245568918954e-02
4.884747466497730173e+00 -3.816339086456761731e-02
4.428603501779631024e+00 -3.454734988656960049e-02
4.011660389373163937e+00 -3.136464403163047310e-02
3.631060026587634049e+00 -2.833813318978628190e-02
3.284067361381373562e+00 -2.565215094241783678e-02
2.968133147029317964e+00 -2.316674838756205973e-02
2.680831816934732270e+00 -2.094287894589414237e-02
2.419828563412936617e+00 -1.892620280033164432e-02
2.182923512619837414e+00 -1.701699750714993561e-02
1.947895506740014326e+00 -1.517355041615388832e-02
1.755265177694057321e+00 -1.375237819758707083e-02
1.564488476510837334e+00 -1.223979541437897334e-02
1.408495947111710223e+00 -1.104918420978494471e-02
1.267539206868933510e+00 -9.851541197897325380e-03
1.140243469732955539e+00 -8.913965722344627945e-03
1.025334953864458942e+00 -8.086012960316957959e-03
9.217911992786816944e-01 -7.198194012175393279e-03
8.284138726952088305e-01 -6.545035449035078480e-03
7.443400708186157511e-01 -5.828428021478156140e-03
6.685620135872950565e-01 -5.182114105767349557e-03
5.939419796636862259e-01 -4.559964567275284590e-03
5.332527589204875129e-01 -4.069312625870873633e-03
1.022807192578682667e+01 -7.894081301767798264e-02
9.353876931376339243e+00 -7.240812539550160742e-02
8.543345105238350001e+00 -6.626015409756885743e-02
7.793443330557116688e+00 -6.053301420068082223e-02
7.100990343495055868e+00 -5.522906822636382967e-02
6.462733209832189907e+00 -5.032777102979808098e-02
5.875564886396114517e+00 -4.572615225831194730e-02
5.336403650840016333e+00 -4.171083440521558550e-02
4.841987223803404738e+00 -3.787583254693934615e-02
4.389496664229151079e+00 -3.428583261743948368e-02
3.975860882420166664e+00 -3.112876198377781053e-02
3.598380398252683410e+00 -2.812275047852243540e-02
3.254228847629481169e+00 -2.545527020707964369e-02
2.940961428173466619e+00 -2.298742640069850393e-02
2.656065590484521621e+00 -2.077980946873764570e-02
2.397324204935122882e+00 -1.877827738578941377e-02
2.162544560583228304e+00 -1.689161336176974587e-02
1.929514940516212418e+00 -1.507031238255050754e-02
1.738673217672972671e+00 -1.363661237444146503e-02
1.549624660810795307e+00 -1.214490981575771719e-02
1.394997557384927367e+00 -1.100314246254126445e-02
1.255331197321514880e+00 -9.782063911320046032e-03
1.129208081366494643e+00 -8.838318956433676571e-03
1.015479122395632983e+00 -8.044296482751924632e-03
9.128358736007397001e-01 -7.142313343876726534e-03
8.203148385890731698e-01 -6.482591497493887453e-03
7.370000056456907922e-01 -5.834419173552795809e-03
6.619944188329146550e-01 -5.185903991894759424e-03
5.881447286995042933e-01 -4.560901344041390013e-03
5.280270447872489337e-01 -4.069819886960119627e-03
1.014854403558320506e+01 -7.838511341872915483e-02
9.279816239728781113e+00 -7.182391007576349740e-02
8.474490392470007905e+00 -6.576056845146968644e-02
7.729612362911018941e+00 -6.003979040265439160e-02
7.041947588000679659e+00 -5.481497634562484261e-02
6.408248484195403272e+00 -4.987494131492410665e-02
5.825362340141769124e+00 -4.544783678189180665e-02
5.290272349065356927e+00 -4.138707066731169004e-02
4.799648634872806241e+00 -3.759113463316646891e-02
4.350702822065291464e+00 -3.395622563204234168e-02
3.940399147376545841e+00 -3.088934889308910664e-02
3.565926868538698891e+00 -2.790213080627923503e-02
3.224687464303644724e+00 -2.525219640791602493e-02
2.913991675611284915e+00 -2.281000761970993287e-02
2.631594586268044988e+00 -2.061220483820667276e-02
2.375011623951397421e+00 -1.862579072954695381e-02
2.142283048267343393e+00 -1.676509194525921745e-02
1.911392432000341257e+00 -1.495416361683871154e-02
1.722174838444072709e+00 -1.352723277398370019e-02
1.534839918233463996e+00 -1.204195583134498766e-02
1.381688818954420084e+00 -1.095366204628832676e-02
1.243311531260852476e+00 -9.709128846378572292e-03
1.118361462680100615e+00 -8.768937770743430102e-03
1.005610862678198103e+00 -7.978711406397389141e-03
9.039443862396814300e-01 -7.085984029820407461e-03
8.123832877854290091e-01 -6.424323395886533637e-03
7.298452056574769031e-01 -5.842916151108352475e-03
6.555119685010722952e-01 -5.187664290364066809e-03
5.823319753470953541e-01 -4.563299109295672167e-03
5.228364043575526310e-01 -4.065278098266779556e-03
1.006948294549939504e+01 -7.790252941006615972e-02
9.206086268457177368e+00 -7.135955228473116196e-02
8.406117839843339823e+00 -6.527401703123349164e-02
7.666215452129251595e+00 -5.958266385922964675e-02
6.983245242354457538e+00 -5.439527760073924190e-02
6.354142505455354417e+00 -4.948680461811993947e-02
5.775540395063969434e+00 -4.509402118906225693e-02
5.244452508701862747e+00 -4.106064056576502752e-02
4.757655084713444893e+00 -3.729063680168939743e-02
4.312159189043048180e+00 -3.368652314279949045e-02
3.905152569661508366e+00 -3.064386023770470160e-02
3.533767014445941879e+00 -2.768223067553853695e-02
3.195252630086130363e+00 -2.515516162111685119e-02
2.887297824694884607e+00 -2.262656351475198294e-02
2.607219006377774484e+00 -2.044624189729888145e-02
2.352898386450319901e+00 -1.847251315833419935e-02
2.122284994885610399e+00 -1.663739307469901813e-02
1.893385957465234304e+00 -1.483701579344228437e-02
1.705934173384185737e+00 -1.341062826420028053e-02
1.520225049547462071e+00 -1.194250661800805649e-02
1.368471071741641287e+00 -1.085033299849046638e-02
1.231358127955195947e+00 -9.637512314527260995e-03
1.107602409743893679e+00 -8.694131289813651284e-03
9.959297645274423072e-01 -7.907189533008208981e-03
8.952397769150676199e-01 -7.148788112263888828e-03
8.044467394769274637e-01 -6.357779342330021136e-03
7.226831486314465591e-01 -5.780773741258734416e-03
6.491032048057283621e-01 -5.190276934874294042e-03
5.765758857043948860e-01 -4.562435976449571474e-03
5.121252578601752647e-01 -4.022087590868164003e-03
9.990843559403089102e+00 -7.732014197396323840e-02
9.132932704452862538e+00 -7.079964576438980972e-02
8.338151408654384866e+00 -6.473071204761800257e-02
7.603179511172136529e+00 -5.920481761447447117e-02
6.925041541828651503e+00 -5.397318751144372651e-02
6.300371499691564736e+00 -4.917468417730486846e-02
5.726070336982806097e+00 -4.473542829812009874e-02
5.198922450558826291e+00 -4.065260661040477619e-02
4.715900073979550911e+00 -3.686395566044691624e-02
4.273928740980204921e+00 -3.355879030862077977e-02
3.870205680447941887e+00 -3.038227968843819349e-02
3.501831243474330613e+00 -2.745384929137367064e-02
3.166225641742400398e+00 -2.494647759101727494e-02
2.860796940512842390e+00 -2.250273250234754302e-02
2.583137914770697208e+00 -2.027576340893113421e-02
2.331058219270031540e+00 -1.831330240671380852e-02
2.102373908638491606e+00 -1.650227199868472064e-02
1.875463700547003620e+00 -1.472096555575186719e-02
1.689716180743183083e+00 -1.329218232425924580e-02
1.505704943359707171e+00 -1.183573616865184371e-02
1.355342825350459801e+00 -1.074369203698867514e-02
1.219510395050439788e+00 -9.565960765377790748e-03
1.096833312197721400e+00 -8.616876699225632999e-03
9.862359225811674346e-01 -7.838760313263266194e-03
8.865213199432573354e-01 -6.963320223193874246e-03
7.966280447889382277e-01 -6.296632747619442839e-03
7.156221397528879091e-01 -5.716684469443804664e-03
6.426984052391929714e-01 -5.195384912074309247e-03
5.709400588514008668e-01 -4.561370999293441753e-03
3.867309595758502416e-01 -3.136879121939900421e-03
9.912679520725662385e+00 -7.677983146477114496e-02
9.060200973740426988e+00 -7.026199357983081706e-02
8.270585365372030040e+00 -6.424273894350614189e-02
7.540637996965640966e+00 -5.867252933194280762e-02
6.867214646996774974e+00 -5.349120714194556536e-02
6.247030134621444297e+00 -4.878366223925386519e-02
5.676960816887637762e+00 -4.437730825511446153e-02
5.153840134201439938e+00 -4.031908393677325481e-02
4.674477532320366002e+00 -3.655951931577959557e-02
4.236012070003614127e+00 -3.328071675682427871e-02
3.835490387526582001e+00 -3.013457486012179054e-02
3.470190729186061418e+00 -2.722644905583271324e-02
3.137304198142661704e+00 -2.473043134433097062e-02
2.834516852253132324e+00 -2.232552975445211557e-02
2.559252356198006950e+00 -2.010026303621615523e-02
2.309318260554401370e+00 -1.815176046403640941e-02
2.082650101856039271e+00 -1.636925223203902421e-02
1.857815801669072009e+00 -1.459971417229646504e-02
1.673744377836645869e+00 -1.317199268865244799e-02
1.491372472340196653e+00 -1.173132725816157691e-02
1.342405177719363740e+00 -1.063451126721391173e-02
1.207787643100163955e+00 -9.492276013992337683e-03
1.086260683543308625e+00 -8.540833505347117730e-03
9.767293864782353729e-01 -7.767712801202184859e-03
8.778889863050521880e-01 -6.902173298943115216e-03
7.888706826527400739e-01 -6.228959087047702438e-03
7.086414223390481437e-01 -5.646121444029793442e-03
6.364796157873892080e-01 -5.146409679462549819e-03
5.653768591596736171e-01 -4.561163316726921622e-03
2.601932946714347605e-01 -2.131334489193263508e-03
9.834950290083314783e+00 -7.623325260966175299e-02
8.987846299498990277e+00 -6.979624185152412397e-02
8.203404639948479016e+00 -6.375401531325489146e-02
7.478438033010573527e+00 -5.822447642043137445e-02
6.809705016827837021e+00 -5.317869269610581845e-02
6.194026593159247973e+00 -4.838755332874528081e-02
5.628212639338164180e+00 -4.394956153190488629e-02
5.109003471206556846e+00 -4.002521675698179210e-02
4.633391702605997864e+00 -3.630638037281182229e-02
4.198430381904192821e+00 -3.300195460009201776e-02
3.801090319176579690e+00 -2.984759480970734444e-02
3.438767365543549115e+00 -2.699371893399690747e-02
3.108686182799857978e+00 -2.450557902213099798e-02
2.808437261887454461e+00 -2.213910857402004786e-02
2.535560208170013929e+00 -1.992455669085892167e-02
2.287778503614609438e+00 -1.798646214186086847e-02
2.041854343565693508e+00 -1.605518834578639406e-02
1.840265942910858099e+00 -1.447382186537797717e-02
1.657853411252708797e+00 -1.304373170022536665e-02
1.477135759458727104e+00 -1.162016478019192896e-02
1.329482118878738239e+00 -1.052329701745671232e-02
1.196180431884888762e+00 -9.412384473083181338e-03
1.075776050443428167e+00 -8.553551712767001186e-03
9.672098087312098746e-01 -7.696020158823117449e-03
8.693432312580252619e-01 -6.834134996105237746e-03
7.811992126379331269e-01 -6.162751678109266822e-03
7.017454159354069576e-01 -5.579945856283110607e-03
6.301717122635338564e-01 -5.089455973735960460e-03
5.598145554288603831e-01 -4.556802973939683664e-03
1.744611156539176144e-01 -1.520788591217230902e-03
9.757670470796767859e+00 -7.564025278149524856e-02
8.916036896215517871e+00 -6.924994822584397414e-02
8.136733354620103498e+00 -6.330504198834070728e-02
7.416650068553328090e+00 -5.776866342996789944e-02
6.752682010561541048e+00 -5.276347214637872735e-02
6.141440510451484869e+00 -4.793629532181492570e-02
5.579748763534076339e+00 -4.358466392927927424e-02
5.064514270395023665e+00 -3.968766702640944000e-02
4.592639247953067994e+00 -3.599696381803448031e-02
4.161071832494573464e+00 -3.271475166212085839e-02
3.767002728353670893e+00 -2.958637362143333449e-02
3.407644081134450609e+00 -2.676069698743772235e-02
3.080359556124296461e+00 -2.428307410659211185e-02
2.782617925840431994e+00 -2.195238251978029118e-02
2.512062148577709930e+00 -1.974020679678637272e-02
2.266428028930415728e+00 -1.791817322027920711e-02
2.022661836926865409e+00 -1.591482934155990375e-02
1.822903357187988682e+00 -1.435050106585839327e-02
1.624973458609578092e+00 -1.278752393580618457e-02
1.463074750695618986e+00 -1.150836542826720772e-02
1.316816964546024593e+00 -1.044397042022724917e-02
1.184698768812310288e+00 -9.334723237468849771e-03
1.065379216665153228e+00 -8.377021847802364890e-03
9.578770202636317510e-01 -7.619566962904044186e-03
8.608837694521149775e-01 -6.767004699637374152e-03
7.735131956105201212e-01 -6.095031548706080458e-03
6.948348039390882525e-01 -5.502315753871350572e-03
6.240391400424558643e-01 -5.024952557606474947e-03
5.542490036487560667e-01 -4.509518584063672980e-03
1.058246947363141111e+01 -8.183153834564546592e-02
9.680852206161212337e+00 -7.505280132842016838e-02
8.844532460123289752e+00 -6.868184995307641261e-02
8.070430306866510861e+00 -6.280765588571221580e-02
7.355290418837674871e+00 -5.731570627260756945e-02
6.695965502433439021e+00 -5.223783716167176849e-02
6.089199246734103177e+00 -4.753051300228102599e-02
5.531720453911045610e+00 -4.331866023235540070e-02
5.020369591289037814e+00 -3.925370140423976167e-02
4.552119157544602501e+00 -3.568460009060377136e-02
4.124033617587265610e+00 -3.235014995045586844e-02
3.733126946468270368e+00 -2.931958693970182495e-02
3.376732841020166465e+00 -2.652220959574679016e-02
3.052144186206347420e+00 -2.404812270768588722e-02
2.756969867939794927e+00 -2.176071666367981536e-02
2.488757026851234677e+00 -1.961481156097329495e-02
2.245266589481921038e+00 -1.773622134897956046e-02
2.003710529946384433e+00 -1.586917750725528459e-02
1.805638025786784784e+00 -1.422224963932200610e-02
1.609511811778378432e+00 -1.265710073237391771e-02
1.449113492506064249e+00 -1.139241015280232847e-02
1.304142019456833168e+00 -1.036435401647140334e-02
1.173305286446962636e+00 -9.251081727703027585e-03
1.055140087166052343e+00 -8.294860802225982946e-03
9.485378356367889507e-01 -7.541452082135126529e-03
8.525105521583259405e-01 -6.700570232207775020e-03
7.659755626445055032e-01 -6.020787177118527844e-03
6.880541052707698224e-01 -5.431049942259573611e-03
6.178912914188163796e-01 -4.960993603875325092e-03
5.488685855433760308e-01 -4.313244943983537971e-03
1.050045669752086397e+01 -8.118075587498860268e-02
9.604447000700464088e+00 -7.449665818811286588e-02
8.773543044114958889e+00 -6.813146354165534879e-02
8.004554453148337245e+00 -6.225005231312547710e-02
7.294369559754429133e+00 -5.687967476649567755e-02
6.639749779348953496e+00 -5.184391591984813946e-02
6.037361354073198960e+00 -4.713170941114255830e-02
5.484050541235801823e+00 -4.294383968004106267e-02
4.976569457545355846e+00 -3.902748374749707289e-02
4.512030569104310551e+00 -3.536938649461335987e-02
4.087308457035690346e+00 -3.206031414344979319e-02
3.699552915173358159e+00 -2.905284203328662579e-02
3.346123170673565017e+00 -2.638539731080879330e-02
3.024314977623516310e+00 -2.382002994450426944e-02
2.731583786618605902e+00 -2.156855774639608245e-02
2.465645005779000254e+00 -1.943914672830304030e-02
2.224295102419062253e+00 -1.755338637242634392e-02
1.984845316631902001e+00 -1.570127282482069661e-02
1.788640570641931271e+00 -1.409068480343575111e-02
1.594243203267711406e+00 -1.252697796383235758e-02
1.435243720662375155e+00 -1.127713059181501692e-02
1.291656442452212339e+00 -1.028372491276815723e-02
1.162000780126635435e+00 -9.166096083525332797e-03
1.044911111795204350e+00 -8.329257860520513854e-03
9.393892987137630879e-01 -7.464104671951731287e-03
8.442137019954678578e-01 -6.631285051575556977e-03
7.584982522439376318e-01 -5.949304986004639792e-03
6.813213608905785978e-01 -5.357721126058156286e-03
6.053056478815158625e-01 -4.843770744987778779e-03
5.434721548699255056e-01 -4.373760469381905713e-03
1.041901510550939136e+01 -8.056453422751309879e-02
9.528542708298754604e+00 -7.393946326775228950e-02
8.703009406882554089e+00 -6.758450775515081888e-02
7.939134644500665416e+00 -6.174404384015533265e-02
7.233851326799591419e+00 -5.634528227154630281e-02
6.583843060541546777e+00 -5.141165556879318671e-02
5.985795858081340626e+00 -4.681919688652180084e-02
5.436636902912137082e+00 -4.256376456178501133e-02
4.933111811455255236e+00 -3.868106520735375975e-02
4.472174957568397780e+00 -3.504958542416997808e-02
4.050815278780204309e+00 -3.176590455108777022e-02
3.666294240323780151e+00 -2.878331435669299540e-02
3.315726673471652841e+00 -2.612673721296321361e-02
2.996602138310234142e+00 -2.358523546166437293e-02
2.706393151179024681e+00 -2.137186236919112400e-02
2.442743626176735017e+00 -1.926026258530045068e-02
2.203512405247779693e+00 -1.736527465821243246e-02
1.966165634949245122e+00 -1.552037257151458148e-02
1.771671383586254533e+00 -1.395644202413763753e-02
1.579093700452109283e+00 -1.245349667683890924e-02
1.421564343365833372e+00 -1.115723160397960774e-02
1.279261369652886060e+00 -1.018173723528270451e-02
1.150784831643840711e+00 -9.082149833576896175e-03
1.034813801458136062e+00 -8.257414591996165010e-03
9.302273488781060973e-01 -7.343062299849266970e-03
8.360203733326142528e-01 -6.558253248873734120e-03
7.511472239792666983e-01 -5.879496664756286156e-03
6.746738989778889861e-01 -5.281141218633286435e-03
5.993644492156398051e-01 -4.776630978121436735e-03
5.380892473798983833e-01 -4.306106005593520955e-03
1.033801739002303499e+01 -7.998547424118591931e-02
9.453090246291743881e+00 -7.330400828440078453e-02
8.632901668570232445e+00 -6.711099253665571418e-02
7.874173414820567984e+00 -6.123978877214226318e-02
7.173763733410693177e+00 -5.586913491755448463e-02
6.528321390496729215e+00 -5.097976542980477838e-02
5.934701504786723980e+00 -4.642768508885122131e-02
5.389612590839069739e+00 -4.218202325479237375e-02
4.889967334029463153e+00 -3.832954673719575489e-02
4.432646887693516113e+00 -3.472847039642525113e-02
4.014638196367474876e+00 -3.146852947837728426e-02
3.633255247143631905e+00 -2.850618059186499700e-02
3.285535645157697804e+00 -2.587081982837860505e-02
2.969165580023888307e+00 -2.334419556639641402e-02
2.681400618744119058e+00 -2.115520623500407801e-02
2.420012568380160101e+00 -1.907358576754605850e-02
2.182918901472754580e+00 -1.717123849284430542e-02
1.947641375057807656e+00 -1.534686034340829869e-02
1.754957509442405028e+00 -1.382186822560273892e-02
1.564024425474325186e+00 -1.233500143224819899e-02
1.407934265641364258e+00 -1.103469132083613989e-02
1.266958504977488076e+00 -1.004137090969984408e-02
1.139656833256043944e+00 -8.997019028126862147e-03
1.024816050518676747e+00 -8.161243585767263137e-03
9.212524070473184779e-01 -7.273265778488924478e-03
8.279151054266362664e-01 -6.485543993998314077e-03
7.437970315018465062e-01 -5.801726213873414743e-03
6.680796627716253377e-01 -5.204866388145054125e-03
5.934727193075367557e-01 -4.707846015843957996e-03
5.328067017616378021e-01 -4.233445900351631534e-03
1.025752093464872416e+01 -7.936909773046765815e-02
9.378104370147397617e+00 -7.272495832531339355e-02
8.563261278213870398e+00 -6.650031354438809550e-02
7.809632526216421233e+00 -6.078064992952297158e-02
7.114061636552889922e+00 -5.540440928466433546e-02
6.473200354558610314e+00 -5.054539224401648212e-02
5.883962474375170615e+00 -4.591913105677724455e-02
5.343009141433094022e+00 -4.179998496725507995e-02
4.847120345545330444e+00 -3.797311013414968184e-02
4.393351970308854604e+00 -3.440137992517746518e-02
3.978780342840924966e+00 -3.117220180308627117e-02
3.600425425198599427e+00 -2.822304316281184708e-02
3.255646972119738525e+00 -2.560568263056211061e-02
2.941952440970094784e+00 -2.310268370801855931e-02
2.656648314789984866e+00 -2.092263141468599791e-02
2.397564732386172626e+00 -1.889016172068158986e-02
2.162512651424266075e+00 -1.697783676125963828e-02
1.929337141833335378e+00 -1.516184470298919534e-02
1.738326688766815620e+00 -1.368200437817915574e-02
1.549119146568233685e+00 -1.220836438179562916e-02
1.394529347903170402e+00 -1.091293693716192600e-02
1.254830434482207213e+00 -9.893359927999494097e-03
1.128717187033063230e+00 -8.905247419474198248e-03
1.014907801439859147e+00 -8.029485001314676934e-03
9.122636435431378255e-01 -7.203193571507083941e-03
8.198091906642868132e-01 -6.414257072561345419e-03
7.365542829412147219e-01 -5.728862060042447940e-03
6.615099086236921888e-01 -5.123870302912355776e-03
5.876245785838519753e-01 -4.638144995425677077e-03
5.275792258563088977e-01 -4.158716156678766117e-03
1.017748151746053331e+01 -7.879425738483583630e-02
9.303596690374703826e+00 -7.209825704858428830e-02
8.493994110468570113e+00 -6.596242880783877160e-02
7.745446071938398624e+00 -6.027204125375459909e-02
7.054764218107401064e+00 -5.497403115613114233e-02
6.418551327132567152e+00 -5.010206665730716769e-02
5.833510062746832148e+00 -4.550833402938706668e-02
5.296657700740158070e+00 -4.141565456939515222e-02
4.804658973246460185e+00 -3.761733684651533127e-02
4.354479015210290349e+00 -3.407263181560198778e-02
3.943141015641660196e+00 -3.086480534132409956e-02
3.567906126079518181e+00 -2.794108119705454932e-02
3.226058555993770671e+00 -2.527492596862671373e-02
2.914939542202001910e+00 -2.285810290910850889e-02
2.632043658375574413e+00 -2.069132818810823227e-02
2.375222081225225601e+00 -1.869831559050057906e-02
2.142295403132674636e+00 -1.678120152143898827e-02
1.911117300570259969e+00 -1.497335635421678281e-02
1.721877802329328855e+00 -1.353931273828780715e-02
1.534405936789048575e+00 -1.208678807032517732e-02
1.381160851819874136e+00 -1.078267167775874731e-02
1.242720814676355978e+00 -9.744620614738158659e-03
1.117774082163024429e+00 -8.818004388072769179e-03
1.005070349727532841e+00 -7.896487852337107788e-03
9.034618468210282582e-01 -7.134943302627434758e-03
8.117840160659903770e-01 -6.335819396972670360e-03
7.292975931680757418e-01 -5.646518686752808810e-03
6.550252737340308551e-01 -5.170151584229896666e-03
5.818770866402641628e-01 -4.566479681443562193e-03
5.167727392822422106e-01 -4.047616825496089428e-03
1.009786510484750544e+01 -7.814799186469761905e-02
9.229505034121238793e+00 -7.150841085398862429e-02
8.425213648794276367e+00 -6.542209596607921618e-02
7.681761465068500883e+00 -5.979201752522959878e-02
6.995851548972384037e+00 -5.449448166452227488e-02
6.364185869331977052e+00 -4.957107274322765378e-02
5.783521764032797385e+00 -4.514061614699682590e-02
5.250659588556563229e+00 -4.098958170972411691e-02
4.762464555913494380e+00 -3.723761551725782160e-02
4.315839777362394436e+00 -3.375253941214267916e-02
3.907819597573014558e+00 -3.055739115276656301e-02
3.535692361370924353e+00 -2.765047129840511944e-02
3.196683348692518578e+00 -2.501800444326743311e-02
2.888127414163931483e+00 -2.257018303755349911e-02
2.607734862791340369e+00 -2.045789002521832683e-02
2.353071322626739015e+00 -1.850081067737488136e-02
2.122209455569779912e+00 -1.657776179265547239e-02
1.893069438034022278e+00 -1.479101429312081745e-02
1.705551875895168434e+00 -1.339489286017489338e-02
1.519784106639024301e+00 -1.195505338471478975e-02
1.367930273882566716e+00 -1.065386378797028057e-02
1.230757520461422061e+00 -9.598137276205209387e-03
1.107002742954056540e+00 -8.722499598574854490e-03
9.953513808705494181e-01 -7.760810656617981272e-03
8.946462765789574556e-01 -7.052314347654884547e-03
8.039448301487293058e-01 -6.260296285818840213e-03
7.222277709684341573e-01 -5.567105119319634178e-03
6.486174085445109982e-01 -5.098928220720866031e-03
5.761547029099127748e-01 -4.494458120268234394e-03
3.902519621694379159e-01 -2.679460189013394607e-03
1.001869404472519953e+01 -7.754893481259586552e-02
9.155844411578154762e+00 -7.101466171818522632e-02
8.356891529823048614e+00 -6.495015877030504980e-02
7.618442304517627051e+00 -5.934344747249831187e-02
6.937366494450497356e+00 -5.406046912469203436e-02
6.310233428041096992e+00 -4.922046356264075245e-02
5.733895178321939845e+00 -4.477118338010203924e-02
5.205054467464580448e+00 -4.064157860224700686e-02
4.720605029933016006e+00 -3.691933614070085773e-02
4.277524960251080977e+00 -3.345991360963138789e-02
3.872810876172234185e+00 -3.029523596973532004e-02
3.503695512908169718e+00 -2.740939623915182241e-02
3.167512772251672271e+00 -2.480164076656128300e-02
2.861577256978893757e+00 -2.237348486444060841e-02
2.583621296446724003e+00 -2.026318212897984181e-02
2.331215679874543145e+00 -1.831828379804046822e-02
2.102272109757695073e+00 -1.642390222591406240e-02
1.875223574881424993e+00 -1.464430229472694911e-02
1.689372158161614790e+00 -1.329953462688151719e-02
1.505255850153283781e+00 -1.184026336597939454e-02
1.354890209339113971e+00 -1.057318928864179469e-02
1.219004702295742426e+00 -9.494220328674488063e-03
1.096330562966691291e+00 -8.613308500287445227e-03
9.856736564351663565e-01 -7.668765622861214992e-03
8.859739388723176789e-01 -6.959482925563551491e-03
7.960914380718178140e-01 -6.230172208784064657e-03
7.151607699899024118e-01 -5.530497947549770955e-03
6.422105937774676976e-01 -5.064496967362669931e-03
5.705167130078310223e-01 -4.467546097648595130e-03
2.625607757529853092e-01 -1.961140553041892335e-03
9.940008220942864625e+00 -7.698755481651385624e-02
9.082652533372616688e+00 -7.046745712884670831e-02
8.288940412388910772e+00 -6.449305401188377973e-02
7.555604250405130173e+00 -5.892279404478674432e-02
6.879281249373746299e+00 -5.372927922872185180e-02
6.256635330045854815e+00 -4.885346019994576267e-02
5.684540886857513797e+00 -4.443473139175357217e-02
5.159757294234366576e+00 -4.043087192002933761e-02
4.679084004841024935e+00 -3.664183149009804519e-02
4.239530773253571638e+00 -3.320713314239887720e-02
3.838119040186692477e+00 -3.016800526431517165e-02
3.472006479237616627e+00 -2.720297328076283147e-02
3.138630394101308951e+00 -2.462322963415050289e-02
2.835261390158401618e+00 -2.220547014003578304e-02
2.559630909200092397e+00 -2.010536178874964414e-02
2.309452581166979712e+00 -1.817333755331115505e-02
2.061079320645179180e+00 -1.613873029004093962e-02
1.857559216757726617e+00 -1.453476289047692799e-02
1.673326839630414842e+00 -1.319743297112364704e-02
1.490912100076027702e+00 -1.174302715589746471e-02
1.341840076060612175e+00 -1.052673749290702725e-02
1.207240612348205788e+00 -9.426471369703728204e-03
1.085747299105068286e+00 -8.445686035929407878e-03
9.761434756382540989e-01 -7.616254942182278630e-03
8.773388390057588193e-01 -6.900432777400052065e-03
7.883238763516544623e-01 -6.234855951433937796e-03
7.081693613087692851e-01 -5.538858815607669746e-03
6.359904175672231874e-01 -5.024747518738647070e-03
5.648631985994793103e-01 -4.479033294822643181e-03
1.760338656384709544e-01 -1.428025940475989922e-03
9.861777160231794070e+00 -7.643016376138379864e-02
9.009910537991279611e+00 -6.995473368945240300e-02
8.221507466983707602e+00 -6.395358311426871389e-02
7.493141655272296475e+00 -5.846746910861704005e-02
6.821551094750194721e+00 -5.331433706931976851e-02
6.203454578765092542e+00 -4.848846693033889016e-02
5.635555401953308063e+00 -4.409831359996852634e-02
5.114807974532538992e+00 -4.013079876863589329e-02
4.637899940567248080e+00 -3.636377069030959780e-02
4.201769572282641363e+00 -3.295008178842823154e-02
3.803647775596558755e+00 -2.993242284524241445e-02
3.440525695016515506e+00 -2.699276325821114986e-02
3.109946048120483031e+00 -2.443861213666424781e-02
2.809143915761489474e+00 -2.204218500519562404e-02
2.535901738207831269e+00 -1.994544071745131195e-02
2.287892825337358715e+00 -1.797655029310529090e-02
2.041730155436866312e+00 -1.601278554645923363e-02
1.839994307719748035e+00 -1.442781690729936020e-02
1.640126944844547463e+00 -1.296527127152233977e-02
1.476663289433151061e+00 -1.164895461536151651e-02
1.328998904426419214e+00 -1.039072522949941423e-02
1.195616699668744953e+00 -9.358569571506823379e-03
1.075251503791042396e+00 -8.471520988488656992e-03
9.666257102173299032e-01 -7.558271925596433786e-03
8.687900569891460201e-01 -6.839958092186721079e-03
7.805931653591797748e-01 -6.217923474427174829e-03
7.011961716938223121e-01 -5.540376971931553970e-03
6.297547830959163706e-01 -4.975015781220386291e-03
5.592936594282025276e-01 -4.484405784401238743e-03
1.069683719835861346e+01 -8.275568465512732341e-02
9.784068649079895152e+00 -7.592931260518258341e-02
8.937651378587355921e+00 -6.944008005537985473e-02
8.154457455644321229e+00 -6.349040608377946870e-02
7.431045262996563316e+00 -5.801688129662348203e-02
6.764263787732524236e+00 -5.288923484970759620e-02
6.150673028733280923e+00 -4.811615779674987409e-02
5.587035667896328661e+00 -4.367976170751156073e-02
5.070208513937172867e+00 -3.974441096629426073e-02
4.596950554369322539e+00 -3.608066395814251565e-02
4.164329456869906743e+00 -3.263004611494722818e-02
3.769391700332648032e+00 -2.969601814748132340e-02
3.409356446131020402e+00 -2.677947944828594842e-02
3.081482845368683776e+00 -2.425138214365958958e-02
2.783324731754866388e+00 -2.187329992215640215e-02
2.512367334294056231e+00 -1.973567948204638101e-02
2.266513479012979282e+00 -1.784842224590970500e-02
2.022568047782690392e+00 -1.590738660624504280e-02
1.822615542857752846e+00 -1.431659720971119147e-02
1.624564797816326678e+00 -1.285390765540130563e-02
1.462604885309388036e+00 -1.154703424421961271e-02
1.316222349048789653e+00 -1.032282633203311650e-02
1.184123295990888725e+00 -9.288303862987264473e-03
1.064843454171380488e+00 -8.401824951451791063e-03
9.572851549102102675e-01 -7.503272643503185700e-03
8.603275438382129714e-01 -6.782975822588728151e-03
7.730043131079786800e-01 -6.159252806204571461e-03
6.943831853065337567e-01 -5.541595490498121140e-03
6.235283256321797474e-01 -4.933278777263187115e-03
5.538270393734882058e-01 -4.434746165413490024e-03
1.061386607194470066e+01 -8.217282311304202613e-02
9.706785376738775284e+00 -7.535809814152487351e-02
8.865807687297417417e+00 -6.897824072468256018e-02
8.087863617255267812e+00 -6.305245087082789190e-02
7.369435868728321459e+00 -5.754746074996378719e-02
6.707341354298749891e+00 -5.244713925522453274e-02
6.098252873995619439e+00 -4.774729860376273477e-02
5.538786180785671753e+00 -4.333490457516563088e-02
5.025953565516459776e+00 -3.934466085287369880e-02
4.556434917590497236e+00 -3.581393248804614488e-02
4.127210497313456017e+00 -3.237095052129552314e-02
3.735450197491879898e+00 -2.945682250882952768e-02
3.378388750224361470e+00 -2.658386546363764036e-02
3.053323750433329486e+00 -2.406704484898904151e-02
2.757653794057899788e+00 -2.170550609213700924e-02
2.489027531630145340e+00 -1.957762431391384464e-02
2.245324751843545741e+00 -1.771869781470978428e-02
2.003492625250500758e+00 -1.579665555228874918e-02
1.805335166336295316e+00 -1.419964147285805896e-02
1.609129125039644004e+00 -1.274004105555226821e-02
1.448609319727376610e+00 -1.144491991191444284e-02
1.303635060700075954e+00 -1.025682504404230692e-02
1.172718703450923883e+00 -9.215756870428680816e-03
1.054522993933071806e+00 -8.278545792988619215e-03
9.480389581219270667e-01 -7.445974326173600451e-03
8.519512506422792786e-01 -6.724096723060279772e-03
7.654680502089450389e-01 -6.094082268613676238e-03
6.875550947655584277e-01 -5.547328307509018057e-03
6.107812751845205224e-01 -4.837804405341532277e-03
5.483605463736461738e-01 -4.381451234799048876e-03
1.053140097231158556e+01 -8.161569844533235474e-02
9.629963036248792463e+00 -7.485561655398946523e-02
8.794456095916427074e+00 -6.846280905570113762e-02
8.021656479745631785e+00 -6.257879990225645450e-02
7.308171911009518240e+00 -5.713461363897957834e-02
6.650848345396067174e+00 -5.204776155204598326e-02
6.046166375116237113e+00 -4.729561409988009696e-02
5.490889326471850573e+00 -4.298903177459212355e-02
4.982043557673586420e+00 -3.902722582623709829e-02
4.516151052448911685e+00 -3.552659095684513463e-02
4.090414050272926261e+00 -3.215528483644614077e-02
3.701822496583805577e+00 -2.921053277874782403e-02
3.347724019738751444e+00 -2.636902051658484084e-02
3.025338346181431604e+00 -2.387966806912833473e-02
2.732227119711019281e+00 -2.152752168657691770e-02
2.465967546634650898e+00 -1.941942608195539738e-02
2.224325874396634983e+00 -1.758109305024128932e-02
1.984671172863282429e+00 -1.567343228414585371e-02
1.788329492493670125e+00 -1.408401601741825736e-02
1.593846314904134198e+00 -1.255278339352873182e-02
1.434826263488921727e+00 -1.134043683282041394e-02
1.291137170545857860e+00 -1.018316679838900639e-02
1.161402726398262919e+00 -9.142307692205265887e-03
1.044390159344988689e+00 -8.225977012715351977e-03
9.387962479986484698e-01 -7.385430088924929172e-03
8.436611285641110181e-01 -6.659946557382763997e-03
7.579839816879229142e-01 -6.033170184594875002e-03
6.808121356891415621e-01 -5.476788669514425466e-03
6.048099844967741445e-01 -4.788407559992290119e-03
5.429704918128526181e-01 -4.336977905798885223e-03
1.044934688088339492e+01 -8.098397652530217594e-02
9.553583575298228325e+00 -7.429265265494545967e-02
8.723486548718090816e+00 -6.790893555900345824e-02
7.955886363605965350e+00 -6.210662745234243887e-02
7.247406506540018611e+00 -5.669262973659934535e-02
6.594723603313525473e+00 -5.165199959263631901e-02
5.994508696557709904e+00 -4.705960915520450427e-02
5.443438913194839301e+00 -4.270992940191772891e-02
4.938378780133781731e+00 -3.870679946793698784e-02
4.476201612960956311e+00 -3.523095574204363617e-02
4.053847335007870534e+00 -3.188783137210515761e-02
3.668412145175117711e+00 -2.896176175067925046e-02
3.317277565231845582e+00 -2.615007242908325147e-02
2.997581237579218350e+00 -2.368042423835569482e-02
2.706998353303108118e+00 -2.135209538375267696e-02
2.443017075123523174e+00 -1.925649109444477203e-02
2.203548239022996125e+00 -1.744994883522454909e-02
1.965971414477205803e+00 -1.555385009383757761e-02
1.771405443376012467e+00 -1.396496126165872737e-02
1.578655999385102149e+00 -1.244687098795227778e-02
1.421034687605416957e+00 -1.123148620921653011e-02
1.278733721373721099e+00 -1.010917072390012973e-02
1.150174897798652784e+00 -9.067585806983078853e-03
1.034245303173555230e+00 -8.167191016794790245e-03
9.297070099959775513e-01 -7.325180663681763772e-03
8.354599493615173511e-01 -6.596867352648384634e-03
7.505522075568105134e-01 -5.964402848877753405e-03
6.741542817177980096e-01 -5.412658834961864285e-03
5.988702792872666603e-01 -4.738670308906919523e-03
5.376643645273383454e-01 -4.280110746258261947e-03
1.036777361121804297e+01 -8.039505489534058691e-02
9.477640245516646189e+00 -7.366187652855302193e-02
8.653050125808823267e+00 -6.746986793074065403e-02
7.890522405111450865e+00 -6.155706130751487787e-02
7.186964706080097187e+00 -5.626111962253645127e-02
6.538930625429524746e+00 -5.126211194041791624e-02
5.943170298481250668e+00 -4.666612101520482142e-02
5.396268840340400885e+00 -4.235844643795051712e-02
4.895110306430312974e+00 -3.846595080623538276e-02
4.436582203296207005e+00 -3.493443491980612742e-02
4.017594343424565118e+00 -3.161986969722962310e-02
3.635308075224290114e+00 -2.870999487319041837e-02
3.287039563582518920e+00 -2.592699946558285271e-02
2.970127420567816312e+00 -2.348455733337443188e-02
2.681967146138512614e+00 -2.117269294479215067e-02
2.420264365246757698e+00 -1.909115606482852598e-02
2.182931634780651553e+00 -1.730825338414567274e-02
1.947458308171088559e+00 -1.543063031332080927e-02
1.754596317673471795e+00 -1.384212391883668340e-02
1.563572045546185008e+00 -1.233889121366459583e-02
1.407485835182305633e+00 -1.112515383469893197e-02
1.266419259833309718e+00 -1.002943951094937940e-02
1.139135857732043622e+00 -8.990415963058228516e-03
1.024287552694966408e+00 -8.106673267166516345e-03
9.206527892831510851e-01 -7.266996571766542491e-03
8.273522144099673126e-01 -6.534841532922051541e-03
7.432957251967882151e-01 -5.899680029485196431e-03
6.675536083082613814e-01 -5.341655128726446010e-03
5.929760062490663231e-01 -4.689621697621658945e-03
5.323423618276221791e-01 -4.228553064780959589e-03
1.028674496437450969e+01 -7.982542529927123820e-02
9.402162655046844009e+00 -7.311146243266392064e-02
8.582969413672961068e+00 -6.696451927306819318e-02
7.825706669000766169e+00 -6.108341213595475799e-02
7.126945603623557446e+00 -5.572824607533195113e-02
6.483594604487567636e+00 -5.085077380794638530e-02
5.892204931629462905e+00 -4.626722425715078246e-02
5.349442690732498562e+00 -4.200500422363302733e-02
4.852176946978067562e+00 -3.814177261502162825e-02
4.397193012031628712e+00 -3.463468252435623895e-02
3.981661581092515334e+00 -3.134151598063722455e-02
3.602515772715284115e+00 -2.845509373620030286e-02
3.257109363170104022e+00 -2.566251236509918196e-02
2.942835459724070457e+00 -2.328622404430069279e-02
2.657132673678718415e+00 -2.099216123902090947e-02
2.397696152649824164e+00 -1.892400480278059322e-02
2.162462578171868266e+00 -1.716818008006708654e-02
1.929113757618728942e+00 -1.530584283424097150e-02
1.737943742494301613e+00 -1.371649623929973964e-02
1.548668189317517374e+00 -1.222852032928575805e-02
1.393968610251847151e+00 -1.101030692922765238e-02
1.254273393060284958e+00 -9.952481258725944316e-03
1.128084668399264689e+00 -8.911785167642247499e-03
1.014317323376472402e+00 -8.044146668781584214e-03
9.117220805532378902e-01 -7.197953729828510117e-03
8.192481475766523191e-01 -6.465274923265660993e-03
7.359423097998013530e-01 -5.830089487241106941e-03
6.609735234749508637e-01 -5.215142890438227360e-03
5.871663936684409224e-01 -4.637741948561311875e-03
5.214401446373770899e-01 -4.136654129295534374e-03
1.020616312661404379e+01 -7.921568223622883764e-02
9.327185630620315138e+00 -7.258389897121467205e-02
8.513396484976853529e+00 -6.642666385199322288e-02
7.761141721441937591e+00 -6.061711787059318596e-02
7.067455327872193216e+00 -5.528457913396309098e-02
6.428663440841296151e+00 -5.044136022317852186e-02
5.841673018952659113e+00 -4.582875133889958985e-02
5.302971856943859308e+00 -4.164576276161120749e-02
4.809539186790775744e+00 -3.781287188017456308e-02
4.358233176804870546e+00 -3.422058514875333385e-02
3.945948271059543266e+00 -3.106417660008051196e-02
3.569944157878261137e+00 -2.819383168989894259e-02
3.227440941080201409e+00 -2.543298549458667193e-02
2.915780771824415751e+00 -2.300857535447658683e-02
2.632594219127461610e+00 -2.080126688667112075e-02
2.375429318588007543e+00 -1.875620238637043871e-02
2.142218516689704977e+00 -1.702199779606867677e-02
1.910875551830934826e+00 -1.518052741339463892e-02
1.721515994493216795e+00 -1.358923445555343217e-02
1.533941675634119317e+00 -1.211340476275724921e-02
1.380642187230338491e+00 -1.089901336508265414e-02
1.242158028266154624e+00 -9.874026493596499768e-03
1.117222112023982472e+00 -8.828313557268577597e-03
1.004534390786236964e+00 -7.980759334652707052e-03
9.028556987672066159e-01 -7.136712437987124784e-03
8.112954312306189797e-01 -6.399939636293646567e-03
7.287818621255386375e-01 -5.758640933775669400e-03
6.545663546144977474e-01 -5.166309036128336439e-03
5.814121887181101789e-01 -4.585307999350108146e-03
3.938217637613545818e-01 -2.887408238328649512e-03
1.012605283449230065e+01 -7.866440305933367072e-02
9.252644683729323916e+00 -7.197686637283480515e-02
8.444196100329140364e+00 -6.586174195109983920e-02
7.697117237943010615e+00 -6.020506343468061405e-02
7.008286576715734739e+00 -5.484089102100476315e-02
6.374119608061216802e+00 -4.992260806252756672e-02
5.791450556180739007e+00 -4.544402702004343708e-02
5.256854235244881046e+00 -4.128674516503078040e-02
4.767240077546976984e+00 -3.748020227722419911e-02
4.319501351206964657e+00 -3.391248854594052647e-02
3.910551780346747996e+00 -3.078393474310053834e-02
3.537671835368568107e+00 -2.793544840120576814e-02
3.198018161838810602e+00 -2.519475523377772905e-02
2.888971613236080760e+00 -2.278983376385393042e-02
2.608178450044464469e+00 -2.061506258082127299e-02
2.353253524839151734e+00 -1.858203083152351609e-02
2.122114382163728052e+00 -1.685872718965867115e-02
1.892822264241194485e+00 -1.505074127518981827e-02
1.705133104423252943e+00 -1.346464256835542238e-02
1.519310135821976937e+00 -1.200194957947685499e-02
1.367438695367392931e+00 -1.078652578206023942e-02
1.230277472903553493e+00 -9.790646833366995275e-03
1.106450114441859256e+00 -8.743513373577312814e-03
9.947388067612127349e-01 -7.914935663096606816e-03
8.941371196870465665e-01 -7.066838716840499052e-03
8.033782045554654916e-01 -6.329882256328681588e-03
7.217096530416693412e-01 -5.685181510445783820e-03
6.481599259382779810e-01 -5.114182282313453100e-03
5.756793749196004173e-01 -4.531194053171726244e-03
2.649282568345358579e-01 -2.086799334901922025e-03
1.004644075267628267e+01 -7.805054971468403102e-02
9.178618790286154905e+00 -7.141478868780112843e-02
8.375481329109621953e+00 -6.535493179314934287e-02
7.633556107118795175e+00 -5.970401187533642962e-02
6.949529347604094021e+00 -5.434348949127067868e-02
6.319976780080296841e+00 -4.950740634012278096e-02
5.741592066437807951e+00 -4.508023026958248719e-02
5.211089220365456853e+00 -4.086587470804330102e-02
4.725281286545192749e+00 -3.709510247185958398e-02
4.281020091025988350e+00 -3.360518800645251325e-02
3.875473286029526676e+00 -3.052472688756669925e-02
3.505607871470031611e+00 -2.767309868415701243e-02
3.168802257134275990e+00 -2.495785254035541231e-02
2.862373392255416871e+00 -2.256126042455629255e-02
2.584004642437304877e+00 -2.042131479076388090e-02
2.331283184774456618e+00 -1.840397084053065763e-02
2.080525776896021473e+00 -1.652224321602746918e-02
1.874953472841934365e+00 -1.490463496226322217e-02
1.688986669576620914e+00 -1.332778411474133846e-02
1.504771106689639204e+00 -1.188272089632102894e-02
1.354286380943655388e+00 -1.066604507917324335e-02
1.218412828009477700e+00 -9.707957025132668213e-03
1.095767083403385245e+00 -8.731452042260856930e-03
9.851302687751398723e-01 -7.848828552902592168e-03
8.854049124646052871e-01 -6.997735203774581129e-03
7.955219443243434219e-01 -6.260443706482007528e-03
7.146228368699224509e-01 -5.616072129794881171e-03
6.417516949000915405e-01 -5.061648182243839132e-03
5.700183185464007263e-01 -4.472851596973912922e-03
1.776066156230243220e-01 -1.383370687395948625e-03
9.967274902839506012e+00 -7.743347712309334163e-02
9.105052035256232301e+00 -7.085630051560214138e-02
8.307200096645456000e+00 -6.484397425758793576e-02
7.570411160136051087e+00 -5.919423721564944646e-02
6.891160869899031205e+00 -5.387921057603622249e-02
6.266128952703009958e+00 -4.911944740767825585e-02
5.692102747630091386e+00 -4.468592897542807835e-02
5.165597191161996449e+00 -4.049918419866603558e-02
4.683660355992839364e+00 -3.675457146229057365e-02
4.242943829375110276e+00 -3.329294579799095544e-02
3.840625910769709161e+00 -3.023969816338058919e-02
3.473769584973752433e+00 -2.739992126737384251e-02
3.139790754399666817e+00 -2.471201090294603345e-02
2.836019292356658728e+00 -2.233694222358492687e-02
2.560053087221118240e+00 -2.022718016883452360e-02
2.309577523819527300e+00 -1.818348613824348481e-02
2.060959189205997966e+00 -1.632949750623627003e-02
1.857279483800811537e+00 -1.473162266057795322e-02
1.655464290603818611e+00 -1.304967316962957549e-02
1.490423952532831997e+00 -1.176817152171485623e-02
1.341324112873774954e+00 -1.059341363042740937e-02
1.206684751398922950e+00 -9.620606917862987301e-03
1.085172495806622450e+00 -8.573549877596387675e-03
9.756014791880620596e-01 -7.780094201811485477e-03
8.767590277900935147e-01 -6.928543890050768012e-03
7.877513485730467391e-01 -6.185291001310422136e-03
7.076504957280159713e-01 -5.540546583088496249e-03
6.354412345456319500e-01 -5.006155569028551688e-03
5.644578755581048934e-01 -4.417122959073957293e-03
1.081264486047193252e+01 -8.377331498615263328e-02
9.888531895243540148e+00 -7.685981793529804429e-02
9.031897992219814597e+00 -7.031940917340191721e-02
8.239383888134282685e+00 -6.432753569413716954e-02
7.507614071353254204e+00 -5.869312857714004128e-02
6.833225187800930023e+00 -5.349218094210382579e-02
6.212770539350465526e+00 -4.869425898745977782e-02
5.642954089926663919e+00 -4.429639881874173485e-02
5.120535979235514290e+00 -4.023228084708300317e-02
4.642276746740303217e+00 -3.641664023504249947e-02
4.205093641363368384e+00 -3.305785025099752111e-02
3.806080627448511056e+00 -2.995244959920917438e-02
3.442321923295243113e+00 -2.712879140345569873e-02
3.111051725555540770e+00 -2.446778055499051335e-02
2.809909705943672176e+00 -2.210709156869837197e-02
2.536296168763786163e+00 -1.998047131162542303e-02
2.287974863257367542e+00 -1.799128828080320125e-02
2.041580497551897189e+00 -1.605033328907203710e-02
1.839701137796961428e+00 -1.455095373492900149e-02
1.639739806087723517e+00 -1.291008974950578862e-02
1.476246030846321888e+00 -1.164422671049642963e-02
1.328451539193025166e+00 -1.045536253957738033e-02
1.195050615865878019e+00 -9.493204491693016042e-03
1.074665481994663496e+00 -8.484086257639768952e-03
9.660746637524562086e-01 -7.704770303416389778e-03
8.682759524334822121e-01 -6.858707038722408438e-03
7.800665469626562043e-01 -6.114440660062736739e-03
7.007416711034328838e-01 -5.463016586880947711e-03
6.292115447566252184e-01 -4.951713715739653257e-03
5.588954309749140092e-01 -4.359184710374905056e-03
1.072866882458365012e+01 -8.315373103818481104e-02
9.810265421700695043e+00 -7.623443478173272392e-02
8.959178526739682624e+00 -6.970254000563964880e-02
8.171957393860482810e+00 -6.372494181051986673e-02
7.445319523408032047e+00 -5.816260844623497711e-02
6.775662417338403465e+00 -5.299471455634651579e-02
6.159781154259071023e+00 -4.826492492026821651e-02
5.594195959104943938e+00 -4.389626586270625741e-02
5.075821305708023701e+00 -3.986142247556573315e-02
4.601290899752969565e+00 -3.619510891522019491e-02
4.167568213873786398e+00 -3.274802085375024679e-02
3.771769008238530674e+00 -2.966428872064745884e-02
3.411003456944895706e+00 -2.679893095905750908e-02
3.082611157612205499e+00 -2.422045568462020265e-02
2.783951657632413479e+00 -2.187704588672145442e-02
2.512733419164388415e+00 -1.975888120416623844e-02
2.266591061157392062e+00 -1.779565377841492782e-02
2.022354796614114214e+00 -1.587363870971014723e-02
1.822299387660413661e+00 -1.436791125155745946e-02
1.624164857701021925e+00 -1.277651074907077550e-02
1.462074725503256012e+00 -1.152455331575346145e-02
1.315675670210114889e+00 -1.031898464310533094e-02
1.183552692559114883e+00 -9.352099032589872643e-03
1.064279384213831392e+00 -8.346622181502755256e-03
9.567380166046378642e-01 -7.574415931872845523e-03
8.598101045831552103e-01 -6.782873747596066677e-03
7.724673192588626947e-01 -6.037076047530040394e-03
6.938180422125588276e-01 -5.387146267943577690e-03
6.163738219228458437e-01 -4.841150044387794449e-03
5.534181765192434099e-01 -4.300674400932294299e-03
1.064511824979172872e+01 -8.246522582355401976e-02
9.732522768794849455e+00 -7.559854498379638132e-02
8.886991169108380717e+00 -6.913116316368028702e-02
8.105079729635130903e+00 -6.319800690326571324e-02
7.383380278345448744e+00 -5.770434214642219256e-02
6.718537002197703778e+00 -5.252116155308422796e-02
6.107170048517636118e+00 -4.783404064521474403e-02
5.545798035741828613e+00 -4.349953114276421812e-02
5.031385428362638912e+00 -3.948800495872196309e-02
4.560617980417011275e+00 -3.584913833637395214e-02
4.130366739751685223e+00 -3.245167363740141669e-02
3.737754052152827189e+00 -2.936450880529491506e-02
3.379994510058079715e+00 -2.652602855980597252e-02
3.054346373642062407e+00 -2.397022795282269247e-02
2.758290942187804351e+00 -2.163809832706507091e-02
2.489371887908845338e+00 -1.953793309443497411e-02
2.245374095235939560e+00 -1.759606727037920162e-02
2.003353411828530106e+00 -1.568636754314149673e-02
1.805082184852180305e+00 -1.418795316838099459e-02
1.608707595116133371e+00 -1.263615881232402378e-02
1.448160063890333582e+00 -1.139829403100845601e-02
1.303076318037663883e+00 -1.017382883644147445e-02
1.172143263444900940e+00 -9.203919924478096148e-03
1.054015087927411720e+00 -8.218132943623295342e-03
9.474740058290881395e-01 -7.437722994627641443e-03
8.514304476683655087e-01 -6.710014238674505763e-03
7.649247107881426144e-01 -5.964057563347394814e-03
6.870323064808994129e-01 -5.305422633555141251e-03
6.103156701443462895e-01 -4.777787219178368516e-03
5.479452688077476319e-01 -4.246873679463825449e-03
1.056207417798906434e+01 -8.185466816329962925e-02
9.655232200098176065e+00 -7.500102252165606609e-02
8.815210920654539706e+00 -6.863319457473623930e-02
8.038566303779740352e+00 -6.270653267320601409e-02
7.321922997200007721e+00 -5.724742523980114878e-02
6.661772739914792574e+00 -5.207877421428772080e-02
6.054864221133223978e+00 -4.743497242358861443e-02
5.497763195795563718e+00 -4.302653635431393647e-02
4.987336900290020303e+00 -3.914628281916844588e-02
4.520242410453484183e+00 -3.553019979094301783e-02
4.093488937821515350e+00 -3.216254938150507614e-02
3.704053612050904665e+00 -2.910348094951016248e-02
3.349268609122239670e+00 -2.627974170603833079e-02
3.026307562593310241e+00 -2.374656373202855414e-02
2.732829628443592895e+00 -2.143183067458022048e-02
2.466193261721564944e+00 -1.934591139426233841e-02
2.224410670666600698e+00 -1.743114724923957790e-02
1.984438610608017184e+00 -1.553072703653547368e-02
1.787975298846498973e+00 -1.403253135291849911e-02
1.593411806018769861e+00 -1.249289455252550023e-02
1.434265041143839792e+00 -1.129800519383906618e-02
1.290577665777329575e+00 -1.006050022195465431e-02
1.160822708829617467e+00 -9.088774347563893449e-03
1.043771315230657803e+00 -8.121560495588205780e-03
9.382259662119234456e-01 -7.337688108630807671e-03
8.431373549296988790e-01 -6.662219033449116347e-03
7.574835349573596499e-01 -5.917773664443438941e-03
6.802867456847416783e-01 -5.259106127532406014e-03
6.043421105140625027e-01 -4.751668833874369419e-03
5.425444111545775216e-01 -4.213961472015576373e-03
1.047951668331124964e+01 -8.129665410418804306e-02
9.578403388052926459e+00 -7.448612675013957518e-02
8.743791401846515043e+00 -6.817026426529937400e-02
7.972469493199027646e+00 -6.227183706857819523e-02
7.260779237688168131e+00 -5.682578490455805070e-02
6.605452161709572501e+00 -5.178348622892536141e-02
6.003010921099129149e+00 -4.707306696850805522e-02
5.450088661004424573e+00 -4.270544569061146545e-02
4.943563087632896647e+00 -3.880112980513665544e-02
4.480196594636641549e+00 -3.525891464091118754e-02
4.056833506328015204e+00 -3.191820175703729418e-02
3.670587677181710973e+00 -2.888662560385156161e-02
3.318748557512900099e+00 -2.608062961880338107e-02
2.998566750846589635e+00 -2.357266051479558686e-02
2.707496205834808212e+00 -2.127452214029040140e-02
2.443212273815809077e+00 -1.920049297092996099e-02
2.203568097047235774e+00 -1.730705200172832914e-02
1.965791964054037999e+00 -1.542498609068954606e-02
1.771029577609764871e+00 -1.392758058792360927e-02
1.578207785586872136e+00 -1.240105630236254704e-02
1.420560523197291758e+00 -1.125037266213786691e-02
1.278168491141329355e+00 -9.994867355241836976e-03
1.149608539508975680e+00 -9.024950136728500383e-03
1.033715206485452232e+00 -8.068827900527819619e-03
9.291501015511481887e-01 -7.289973153550954876e-03
8.349328580149738555e-01 -6.609535588812655467e-03
7.500697376070586397e-01 -5.920261621113732074e-03
6.736262558836362269e-01 -5.263979834409678732e-03
5.984038209938207231e-01 -4.764174446323615579e-03
5.371644630437345524e-01 -4.237880717111322006e-03
1.039743981483445445e+01 -8.069979621015538340e-02
9.502054349268117761e+00 -7.397676785083293072e-02
8.672930486200645106e+00 -6.769239104217285308e-02
7.906851895161244315e+00 -6.182612146083637378e-02
7.200109845217780524e+00 -5.638416926688392256e-02
6.549477061098252229e+00 -5.138310004740903603e-02
5.951531144125231876e+00 -4.670866890659990806e-02
5.402762002081405335e+00 -4.238157091879909966e-02
4.900168013574051074e+00 -3.850471665524543563e-02
4.440385508216722066e+00 -3.498200820035776704e-02
4.020499116763467384e+00 -3.166815430780003937e-02
3.637413688808615486e+00 -2.866427062318468999e-02
3.288562489757993035e+00 -2.591785730182438741e-02
2.971017271363469270e+00 -2.339648023621022574e-02
2.682499160011001305e+00 -2.111606941487237724e-02
2.420530954928725276e+00 -1.905352212722886962e-02
2.182907670887006546e+00 -1.718534515005289490e-02
1.947254116068320329e+00 -1.531765520215753150e-02
1.754206292935612810e+00 -1.381729975397177727e-02
1.563103180138852188e+00 -1.230434988032112938e-02
1.406946647315570953e+00 -1.116283584864647023e-02
1.265849049733453802e+00 -9.930246552195423279e-03
1.138546388019352928e+00 -8.955423831976760604e-03
1.023646496692441010e+00 -8.018437538722880328e-03
9.200975223322105379e-01 -7.232116636035445037e-03
8.268147287591262051e-01 -6.548934531775489273e-03
7.427145928220076909e-01 -5.926565390218617793e-03
6.670272401081256408e-01 -5.251776608656430478e-03
5.925073121060729919e-01 -4.720309750173515978e-03
5.261728957835853926e-01 -4.209518223317163139e-03
1.031590107502253240e+01 -8.016526736747729698e-02
9.426227279043972729e+00 -7.339053582885360361e-02
8.602506674487239380e+00 -6.718441197255420327e-02
7.841628456913826817e+00 -6.131724873766052769e-02
7.139896988895509722e+00 -5.594447585199291417e-02
6.493957227729795889e+00 -5.097904963197782968e-02
5.900361408311284528e+00 -4.631895606541180932e-02
5.355806233700325159e+00 -4.209554465461253642e-02
4.857084730147728457e+00 -3.820353670187540129e-02
4.401006321267181498e+00 -3.469996644516994827e-02
3.984411759641443673e+00 -3.141989362487915272e-02
3.604552127734603761e+00 -2.844210513435898799e-02
3.258483298813342977e+00 -2.571444913752997039e-02
2.943724352856748272e+00 -2.331414094687679628e-02
2.657653157707277725e+00 -2.094729823984604541e-02
2.397941047467541775e+00 -1.890669628396430754e-02
2.162402208989805619e+00 -1.705773529973685088e-02
1.928800895441222574e+00 -1.520483502680971405e-02
1.737630979985502977e+00 -1.370640774062193909e-02
1.548277886609211507e+00 -1.220477679675193577e-02
1.393463395431629115e+00 -1.106929802553650519e-02
1.253692425728338833e+00 -9.861754050075461492e-03
1.127591441702423314e+00 -8.883408249910055079e-03
1.013765045595362624e+00 -7.962480126153938936e-03
9.111579193474668159e-01 -7.177054524451819198e-03
8.187047156173037354e-01 -6.522341203070989787e-03
7.354591847556579687e-01 -5.904100947276846173e-03
6.605443805767091670e-01 -5.210918436865303628e-03
5.866949220324482184e-01 -4.674873569803334253e-03
3.973633745865387534e-01 -3.126593858529595066e-03
1.023475316540423741e+01 -7.955953269159428409e-02
9.350756185382499197e+00 -7.286287857914044985e-02
8.532609911326787255e+00 -6.665925549040217779e-02
7.776838537252340089e+00 -6.081589729169706998e-02
7.080068172103773705e+00 -5.549997466512210376e-02
6.438765133254660711e+00 -5.055885168672068913e-02
5.849631766694574964e+00 -4.594892698544790488e-02
5.309206565106402209e+00 -4.176566090944121984e-02
4.814343551365466212e+00 -3.789765372303378899e-02
4.361857629653544954e+00 -3.442074630142274300e-02
3.948646135017344072e+00 -3.116354630083179728e-02
3.571926018068900088e+00 -2.822062802777422844e-02
3.228776181504283027e+00 -2.550078137113591034e-02
2.916679832161906294e+00 -2.311654288103143565e-02
2.632977262112316641e+00 -2.078132770127082141e-02
2.375543515188116128e+00 -1.875277320249169738e-02
2.142131633064982221e+00 -1.692805354164402323e-02
1.910630763920622810e+00 -1.508936420433181977e-02
1.721089091177024910e+00 -1.359680014745985946e-02
1.533447898747280602e+00 -1.210662069014367855e-02
1.380124077025880913e+00 -1.096808329539360541e-02
1.241644740551761439e+00 -9.789087965542456887e-03
1.116626008227909583e+00 -8.810807329737166751e-03
1.003947105418250052e+00 -7.906868660689255965e-03
9.023419583221172768e-01 -7.117422990951118023e-03
8.107661678277292561e-01 -6.431224659999707806e-03
7.282913536937435373e-01 -5.850547418900385079e-03
6.540463120583108747e-01 -5.167732303398067488e-03
5.809424536269253148e-01 -4.628218614604711657e-03
2.673329971585995946e-01 -2.225245114090512039e-03
1.015418075650845076e+01 -7.897473506044171143e-02
9.275832210875712747e+00 -7.235314366393397201e-02
8.463113998181057696e+00 -6.614411479573516217e-02
7.712515862333030547e+00 -6.034524386562142850e-02
7.020576998383627476e+00 -5.505562110059902814e-02
6.383963299450377882e+00 -5.015269519245916380e-02
5.799270304787409458e+00 -4.566151324292979513e-02
5.262961058933787406e+00 -4.143271009899676671e-02
4.771944383574429516e+00 -3.759348677371791153e-02
4.323037648919758169e+00 -3.414547228526357975e-02
3.913174773515294635e+00 -3.079720135086367466e-02
3.539514491186209089e+00 -2.798815361642084665e-02
3.199272895757700130e+00 -2.528770484967377344e-02
2.889788199112873990e+00 -2.291622701449583244e-02
2.608596768248594877e+00 -2.061027441965666146e-02
2.353439058123302896e+00 -1.859570242603084816e-02
2.100147355335671318e+00 -1.661812657643736701e-02
1.892560824819137455e+00 -1.497355218830143282e-02
1.704784388096305614e+00 -1.347894313944112896e-02
1.518811344489259696e+00 -1.200488483539883904e-02
1.366875821943007718e+00 -1.086186469458333415e-02
1.229686145245526774e+00 -9.719164183234377946e-03
1.105851014843425295e+00 -8.769132820210117502e-03
9.941640104160810454e-01 -7.850966629392315196e-03
8.935123691834141457e-01 -7.059996097190459480e-03
8.028133590057346947e-01 -6.423238648758444053e-03
7.211266498059737406e-01 -5.800219682969958053e-03
6.476337325656581489e-01 -5.121383428804535468e-03
5.752069669352566361e-01 -4.575369802293069790e-03
1.792044332330156586e-01 -1.428373302990815523e-03
1.007396011629745125e+01 -7.838695981099660925e-02
9.201307796391953175e+00 -7.182354625087740418e-02
8.393985271183918684e+00 -6.567299622775119028e-02
7.648598866956168862e+00 -5.993873557756330267e-02
6.961579997140614040e+00 -5.462453930422242476e-02
6.329650266664844871e+00 -4.975678348609921531e-02
5.749228496372743358e+00 -4.530167099862261737e-02
5.216978903786078092e+00 -4.109429295133979615e-02
4.729884647309180679e+00 -3.728219726335639528e-02
4.284545544575701470e+00 -3.386215928429840705e-02
3.878021463859288254e+00 -3.053945369456124645e-02
3.507384540409227203e+00 -2.776055271172280306e-02
3.170010268584331214e+00 -2.506816795383455879e-02
2.863136303380631631e+00 -2.271396372811278902e-02
2.584412721867859197e+00 -2.043788404710034090e-02
2.331425320425234204e+00 -1.849197542284393425e-02
2.080368309811087002e+00 -1.648288491333946282e-02
1.874678257639906365e+00 -1.485468520066001059e-02
1.670936757722994104e+00 -1.322503281806901645e-02
1.504348991021512205e+00 -1.190391741140685820e-02
1.353817277150288767e+00 -1.078376156503249930e-02
1.217869680455438086e+00 -9.647090325864854723e-03
1.095164053944155835e+00 -8.663477102501765045e-03
9.845447561026190453e-01 -7.792806135669996283e-03
8.848357987241844969e-01 -6.999548797208697028e-03
7.949913312134648802e-01 -6.365765907791480667e-03
7.141371015503032993e-01 -5.742963525094396150e-03
6.413160880152307675e-01 -5.075233029484010026e-03
5.695560663700282023e-01 -4.528889206145896712e-03
1.092997842277118536e+01 -8.491058260154642212e-02
9.994341777111696246e+00 -7.782421475352049867e-02
9.127292828815525283e+00 -7.122592809419395210e-02
8.325377499311770180e+00 -6.518462390433563125e-02
7.585106578269701139e+00 -5.946286406085016241e-02
6.903007371847519558e+00 -5.413056187911217954e-02
6.275617548441922544e+00 -4.936222377737466832e-02
5.699557101571564033e+00 -4.493891006056035392e-02
5.171449887366122766e+00 -4.082394862781552058e-02
4.688065604234081363e+00 -3.697435074146551010e-02
4.246321937570949778e+00 -3.351370321412116410e-02
3.843086005367463365e+00 -3.027771428778017887e-02
3.475564457939261942e+00 -2.752814347898073152e-02
3.140952989502499015e+00 -2.485042940527038349e-02
2.836742003836557835e+00 -2.250849259805480160e-02
2.560424673079792601e+00 -2.035036943765402423e-02
2.309632112508164692e+00 -1.832315449029027488e-02
2.060841456451150577e+00 -1.638759965886815023e-02
1.856981227014547375e+00 -1.473568911710100918e-02
1.655067997776724198e+00 -1.310344882030602121e-02
1.489988723626168854e+00 -1.179625606599401730e-02
1.340762059789039951e+00 -1.070953870737177335e-02
1.206136293935938131e+00 -9.571757368249843995e-03
1.084565478683514828e+00 -8.588229546973545625e-03
9.750102819020738387e-01 -7.730231944905033292e-03
8.762124344034635248e-01 -6.937414266617651822e-03
7.872180092971587939e-01 -6.315211257952564952e-03
7.071326279586491736e-01 -5.686730993926908742e-03
6.349994354406518493e-01 -5.027415636526340673e-03
5.639890091901178515e-01 -4.478009859958710821e-03
1.084490195437711613e+01 -8.425542634901590777e-02
9.915122073177164097e+00 -7.723060751989928308e-02
9.053663731934095793e+00 -7.071409061031837251e-02
8.257174468061718287e+00 -6.465894261445293001e-02
7.522032329247731575e+00 -5.898736194194918736e-02
6.844742246469954772e+00 -5.375509370500647366e-02
6.222058805562051376e+00 -4.896708539638815888e-02
5.650299725577663246e+00 -4.455589970529415245e-02
5.126177098535406707e+00 -4.047973691416006936e-02
4.646645474887979965e+00 -3.667338488429797150e-02
4.208386480584370481e+00 -3.322788823655788149e-02
3.808466218239972001e+00 -3.001458413979202905e-02
3.443986707672870740e+00 -2.725458330099802054e-02
3.112200938252953186e+00 -2.462723499730172169e-02
2.810547412501801734e+00 -2.230104753737664758e-02
2.536631165556920475e+00 -2.018217395360794378e-02
2.288072816287042954e+00 -1.814875579404641795e-02
2.041441916901578502e+00 -1.623084722395991275e-02
1.839387270117179174e+00 -1.461057648290244385e-02
1.639322245111798138e+00 -1.298347858825820399e-02
1.475720114311849462e+00 -1.168923094484796560e-02
1.327877698180552901e+00 -1.063466941038908493e-02
1.194484001500156323e+00 -9.493217150741627489e-03
1.074122795847287426e+00 -8.591421419740319018e-03
9.655747498171117771e-01 -7.669264164094765843e-03
8.677234634843011829e-01 -6.870739813116716159e-03
7.795300482204954307e-01 -6.257346098491880886e-03
7.001547185510260674e-01 -5.628786743832464579e-03
6.220413595960043729e-01 -4.925301358240115508e-03
5.584246613653728319e-01 -4.428614102098378351e-03
1.076030623491244143e+01 -8.364263815128811230e-02
9.836401949464239181e+00 -7.663598667897653094e-02
8.980662160098921376e+00 -7.017252266152874951e-02
8.189466422405338619e+00 -6.413105405726006458e-02
7.459398202024914326e+00 -5.847581231513225564e-02
6.787002478780649106e+00 -5.331357822876756775e-02
6.168801039174771184e+00 -4.857688507599468297e-02
5.601367822207376612e+00 -4.417409967505207813e-02
5.081347483895267025e+00 -4.013360510018906119e-02
4.605540741482965217e+00 -3.635694765267900169e-02
4.170776453993600974e+00 -3.300720848444350236e-02
3.774094798684227925e+00 -2.981826956952992810e-02
3.412682640671138579e+00 -2.700861303823865259e-02
3.083706029316895414e+00 -2.440151248872553594e-02
2.784651733818768182e+00 -2.209032519450396248e-02
2.513032108123622432e+00 -2.000354102836591347e-02
2.266632594549854218e+00 -1.797439621068424448e-02
2.022228791346754484e+00 -1.606719287611183683e-02
1.821962595544920127e+00 -1.448496107861136500e-02
1.623733136976460045e+00 -1.292309710248792064e-02
1.461607317002396211e+00 -1.157909960694147346e-02
1.315182746520445756e+00 -1.055139165238500737e-02
1.182974539541079118e+00 -9.412227556355852454e-03
1.063731243751238731e+00 -8.524937488913485878e-03
9.561401657550162581e-01 -7.606573710050796959e-03
8.592468415124105974e-01 -6.808216729470357997e-03
7.719274136043502432e-01 -6.203710177592267581e-03
6.933284021462418067e-01 -5.569952531582942137e-03
6.159108407731386237e-01 -4.875508644797107820e-03
5.529450269004160257e-01 -4.380128837227327022e-03
1.067629772065329163e+01 -8.304387658038241138e-02
9.758225339570014256e+00 -7.609211346594062231e-02
8.908049252218672720e+00 -6.957394888626011742e-02
8.122183070787052372e+00 -6.360204559379514788e-02
7.397223142641999871e+00 -5.798863228870358710e-02
6.729664253611952418e+00 -5.287002224398865829e-02
6.115923050071919498e+00 -4.805171247481534319e-02
5.552842558768464443e+00 -4.378326007728983865e-02
5.036777682789099764e+00 -3.977857709839730666e-02
4.564734593203933599e+00 -3.603627621637745665e-02
4.133492385497985033e+00 -3.271007730136232805e-02
3.740041627522967094e+00 -2.947571522435486063e-02
3.381623795342023620e+00 -2.675697230569018537e-02
3.055360884637596364e+00 -2.417192434371191051e-02
2.758881752658469910e+00 -2.187452044168759421e-02
2.489638285706113230e+00 -1.979935689218164860e-02
2.245424895593786996e+00 -1.779534944177012593e-02
2.003102407547240560e+00 -1.589746218394655006e-02
1.804752776201217879e+00 -1.435642029121966812e-02
1.608255112618012683e+00 -1.280767664736380020e-02
1.447614770889172675e+00 -1.146426447891490084e-02
1.302582486092345393e+00 -1.041954180357690558e-02
1.171553765923107449e+00 -9.334216076501372292e-03
1.053395741284854470e+00 -8.467495220272095932e-03
9.468668847293668644e-01 -7.543481591121828887e-03
8.508564275696260948e-01 -6.742037153637672232e-03
7.644108378528113867e-01 -6.148615370790957470e-03
6.865445962180081185e-01 -5.511981106032842227e-03
6.098419114220067216e-01 -4.824114074244979095e-03
5.474738005889697723e-01 -4.324297597834299810e-03
1.059271140205613193e+01 -8.242866427209762092e-02
9.680514331310387632e+00 -7.553306077789873063e-02
8.835828408303012083e+00 -6.905658296894047476e-02
8.055360882115508048e+00 -6.312087369924562763e-02
7.335468335073371371e+00 -5.750495011543944185e-02
6.672640186801374718e+00 -5.238128797839872175e-02
6.063525944456968020e+00 -4.770509310312972401e-02
5.504644797815577917e+00 -4.339855350261113270e-02
4.992551655489614326e+00 -3.934155062021339744e-02
4.524261225413642507e+00 -3.571337657332043086e-02
4.096473546600590154e+00 -3.241616829271155159e-02
3.706271552077945231e+00 -2.927717024847581104e-02
3.350775419488263740e+00 -2.650434112114334606e-02
3.027320422562271851e+00 -2.394186788222955886e-02
2.733357644718848789e+00 -2.165790518443314397e-02
2.466438026820128915e+00 -1.959876640762959685e-02
2.224369646077367424e+00 -1.761236525504870573e-02
1.984263085830686668e+00 -1.572990204821117510e-02
1.787601233694877889e+00 -1.423049508461664628e-02
1.592945468942509546e+00 -1.269134148070452835e-02
1.433764575310504386e+00 -1.135296291701621413e-02
1.290072187407991233e+00 -1.029080027657644156e-02
1.160302884975906945e+00 -9.251024035833188899e-03
1.043247939004931180e+00 -8.366539748702434345e-03
9.376933376649416729e-01 -7.479046841859082057e-03
8.425582935865193468e-01 -6.677538677572470577e-03
7.569634906756187442e-01 -6.083488075670572849e-03
6.797961181067262437e-01 -5.449537267121461193e-03
6.039048729784101122e-01 -4.774591082269470654e-03
5.420704714246480371e-01 -4.272277946167189408e-03
1.050964702502765391e+01 -8.176835544988313165e-02
9.603196169290386663e+00 -7.489989451260191389e-02
8.764146790420456412e+00 -6.848783333575718391e-02
7.988893996268398467e+00 -6.262166638961041976e-02
7.274127862159963875e+00 -5.709408217113037115e-02
6.616101064534074538e+00 -5.193000405036474199e-02
6.011430497006088558e+00 -4.729155076235266181e-02
5.456781691240775167e+00 -4.300898352273410663e-02
4.948672537322917897e+00 -3.899270167594853786e-02
4.484083742627544389e+00 -3.538715680297419008e-02
4.059736365345099074e+00 -3.211972639485561470e-02
3.672713815258860759e+00 -2.900196085675996183e-02
3.320252218847687953e+00 -2.631151361627106708e-02
2.999526293025208457e+00 -2.370701636447200208e-02
2.708077223819492563e+00 -2.144199326522657281e-02
2.443519705206447235e+00 -1.938955781910569123e-02
2.203552709802750975e+00 -1.742888577775163900e-02
1.965508867458674258e+00 -1.555930692581472714e-02
1.770674747392287918e+00 -1.409340989287685524e-02
1.577727590046511974e+00 -1.257723923308327711e-02
1.420047609652294263e+00 -1.123371124157711634e-02
1.277651529405984032e+00 -1.015914011949142423e-02
1.149077239337849887e+00 -9.166322358213135554e-03
1.033087770800600325e+00 -8.251578967783177246e-03
9.286063188956478198e-01 -7.412663317240998119e-03
8.343511039723621181e-01 -6.606242578600547699e-03
7.495254939104910585e-01 -6.021956844589650137e-03
6.731324229240748247e-01 -5.355700911727407677e-03
5.979129157300707709e-01 -4.721646369152734772e-03
5.309825872850153505e-01 -4.171875956108773119e-03
1.042707999836262189e+01 -8.110407334456878892e-02
9.526350336955289322e+00 -7.432559404078965815e-02
8.692886813519130840e+00 -6.792166474120116260e-02
7.922916807871420275e+00 -6.199735588318167762e-02
7.213162450124081637e+00 -5.660203205330247705e-02
6.559954621891563420e+00 -5.155360429594856020e-02
5.959708994887464861e+00 -4.687166230985741894e-02
5.409313857754647792e+00 -4.261089174344007136e-02
4.905136985409633610e+00 -3.866840125373127712e-02
4.444279758075590614e+00 -3.505757740874754919e-02
4.023322750639925616e+00 -3.181762894307879619e-02
3.639470423084426809e+00 -2.872369683489201311e-02
3.289917530890977382e+00 -2.606319193344026550e-02
2.971928652454800091e+00 -2.349052071589485466e-02
2.682973296293185150e+00 -2.121669195973731326e-02
2.420702699836870142e+00 -1.918348726789596143e-02
2.182828796863800047e+00 -1.723967946607622703e-02
1.946936517073482031e+00 -1.538171474636208097e-02
1.753894349681377918e+00 -1.395865924177573138e-02
1.562703019893877610e+00 -1.244804806696680685e-02
1.406421538625714174e+00 -1.111713043431328610e-02
1.265319994863292274e+00 -1.002181335952097123e-02
1.138022042597756078e+00 -9.079015404355779070e-03
1.023114649615158411e+00 -8.123972087871609432e-03
9.195483985618616574e-01 -7.340987024246081911e-03
8.262299083222790497e-01 -6.558090810947349129e-03
7.421727251233328770e-01 -5.959556813979410318e-03
6.665537488057008408e-01 -5.298284040107834915e-03
5.920689601783346578e-01 -4.667054699678593183e-03
4.009957276495275114e-01 -2.999960826935120072e-03
1.034495944509309595e+01 -8.046286655611158134e-02
9.450019512511749653e+00 -7.375275798329659904e-02
8.622111922651020777e+00 -6.742152630110462286e-02
7.857480721375492472e+00 -6.152672855778935218e-02
7.152664897552941881e+00 -5.611104743730058880e-02
6.504134597348451230e+00 -5.109840253964694629e-02
5.908464043454999093e+00 -4.645293151576293522e-02
5.362234975581526619e+00 -4.222838662742525034e-02
4.861948689165999760e+00 -3.830846367081904014e-02
4.404709345637699336e+00 -3.472630275221935681e-02
3.987230593026238612e+00 -3.150920753195785712e-02
3.606538022903817087e+00 -2.844132774992570722e-02
3.259890286089848210e+00 -2.581216779383454368e-02
2.944590504136697096e+00 -2.325419090993575619e-02
2.658065846210576399e+00 -2.099025957226957270e-02
2.398099708820971898e+00 -1.896970122112913437e-02
2.162341395591650173e+00 -1.704806271351776842e-02
1.928562019225865010e+00 -1.520433729092531862e-02
1.737249743601998464e+00 -1.379136516730204362e-02
1.547775499878070171e+00 -1.228263432434523704e-02
1.392986157270888148e+00 -1.099279747571422008e-02
1.253144643191632879e+00 -9.881871622195037216e-03
1.126959072136183293e+00 -8.969156850692406105e-03
1.013229427438681274e+00 -7.999825629331410240e-03
9.106420308915575967e-01 -7.265618675279999182e-03
8.181945215638067870e-01 -6.464770424778191679e-03
7.349159214164467935e-01 -5.849947050004486969e-03
6.600493392764988920e-01 -5.249605854883583264e-03
5.862539050755667391e-01 -4.612540310423187198e-03
2.697685557044797733e-01 -2.055477223788657742e-03
1.026330658415448482e+01 -7.982815521743055753e-02
9.374141434912516502e+00 -7.310394840158920826e-02
8.551733222595551354e+00 -6.685197237984821794e-02
7.792377698434338029e+00 -6.100439877377698827e-02
7.092576884067905318e+00 -5.558111428991406588e-02
6.448780274487651454e+00 -5.064099822846829940e-02
5.857507389317592406e+00 -4.598551221024343993e-02
5.315417027856646826e+00 -4.184143891057163361e-02
4.819104258736609303e+00 -3.795203325720409443e-02
4.365469216791841411e+00 -3.438998641816316121e-02
3.951361232100036869e+00 -3.119910715157478073e-02
3.573858642401610997e+00 -2.815833119975313936e-02
3.230071956694366531e+00 -2.555274767582598611e-02
2.917454293814695010e+00 -2.301238004673984358e-02
2.633454291336347897e+00 -2.076252142841264817e-02
2.375746894238393914e+00 -1.875359611730935752e-02
2.119948521216721282e+00 -1.668415494031135621e-02
1.910381073175252631e+00 -1.502571713081262035e-02
1.720740404933248868e+00 -1.361385019943001269e-02
1.533027858139423216e+00 -1.211937849681736165e-02
1.379640960706580044e+00 -1.087464634215593896e-02
1.241085461530673228e+00 -9.745066596156069100e-03
1.116082221895194238e+00 -8.731849428386102493e-03
1.003331209080443154e+00 -7.874944593682927513e-03
9.017225088709932557e-01 -7.138414963493616532e-03
8.101800904785469992e-01 -6.340057449072399563e-03
7.277451104280256988e-01 -5.733975986458098029e-03
6.535481525248110213e-01 -5.193527886901323949e-03
5.805031665776068106e-01 -4.550469865541776834e-03
1.808352154568826087e-01 -1.405893344384524660e-03
1.018213914641196283e+01 -7.922036046335302617e-02
9.298771684200934473e+00 -7.254557160469522759e-02
8.481813584691359154e+00 -6.628701331576822287e-02
7.727740020271710364e+00 -6.046170804881517702e-02
7.032900812624712117e+00 -5.515622318982493777e-02
6.393860978591078492e+00 -5.018041962705562659e-02
5.806992057216602277e+00 -4.558544144204184495e-02
5.269030747728247199e+00 -4.147728856364737982e-02
4.776602256485503517e+00 -3.761769493580225526e-02
4.326559862940142054e+00 -3.408514552920395568e-02
3.915810536172757761e+00 -3.092210550903917721e-02
3.541392304674932046e+00 -2.790386620046314201e-02
3.200509818474158052e+00 -2.530867721381088037e-02
2.890521142479298700e+00 -2.280552352175901909e-02
2.609040998713846093e+00 -2.055898147385269367e-02
2.353537175978502205e+00 -1.858161030773240394e-02
2.100014799521053632e+00 -1.651610988943172376e-02
1.892297421319853123e+00 -1.487198567783914842e-02
1.686567422306177066e+00 -1.333116239357215460e-02
1.518377825191490782e+00 -1.198001093674330025e-02
1.366405620453787773e+00 -1.070045677278862704e-02
1.229115070472405868e+00 -9.690419945378853789e-03
1.105295885987308102e+00 -8.729859267200433190e-03
9.936205014389467571e-01 -7.776999607474962412e-03
8.929890875835932995e-01 -7.034063714314867793e-03
8.023238322296412095e-01 -6.249841857761919556e-03
7.206592336964522394e-01 -5.642098593173163271e-03
6.471395457003973339e-01 -5.115683668435523287e-03
5.747649152853109289e-01 -4.528504598522602176e-03
1.104884119293942568e+01 -8.588143648447557621e-02
1.010158370263358130e+01 -7.865710939185598105e-02
9.223920175541749700e+00 -7.204786635402479766e-02
8.412360083743646300e+00 -6.579209188352197479e-02
7.663549285780215214e+00 -6.001128961091669461e-02
6.973688766602401223e+00 -5.474621193554542187e-02
6.339238483607320340e+00 -4.978969714227175769e-02
5.756786027460133681e+00 -4.532428548425065928e-02
5.222950090504484777e+00 -4.115653113793043411e-02
4.734342539993281029e+00 -3.733176984009472371e-02
4.287981393095591010e+00 -3.380882875332320847e-02
3.880523964455232733e+00 -3.068761407753119869e-02
3.509196145509307030e+00 -2.768764539898914065e-02
3.171202595294369431e+00 -2.510998417105642436e-02
2.863887626928206753e+00 -2.263682771450126890e-02
2.584723378503891222e+00 -2.039942224506902102e-02
2.331559601628502065e+00 -1.846259936624543990e-02
2.080238869131108892e+00 -1.644280041156095246e-02
1.874391741187558136e+00 -1.476908665966359877e-02
1.670530711850467753e+00 -1.322719341132518565e-02
1.503895097779112788e+00 -1.188615117290771177e-02
1.353234950741847742e+00 -1.063685146547861497e-02
1.217333738854661895e+00 -9.633225975673695082e-03
1.094597529935098290e+00 -8.674788827523460463e-03
9.839966106783712974e-01 -7.720904923715060826e-03
8.842423962321018793e-01 -6.978313210665156203e-03
7.944535686573757083e-01 -6.214602140388548503e-03
7.135898343649522690e-01 -5.605472769297594610e-03
6.408188804373420311e-01 -5.073582263859463017e-03
5.691109102414226850e-01 -4.543775002355418709e-03
1.096274163453281147e+01 -8.523842936564993145e-02
1.002138464569094189e+01 -7.809172484464313446e-02
9.149521159776561774e+00 -7.147315403070188256e-02
8.343413384363508101e+00 -6.536766951735926978e-02
7.599754764597056678e+00 -5.956282593414057025e-02
6.914798419817253183e+00 -5.426853286023534950e-02
6.285058870823156951e+00 -4.940302171592340225e-02
5.706957427701069285e+00 -4.496965659511507896e-02
5.177199007327939917e+00 -4.083508945401423396e-02
4.692521160775449118e+00 -3.694800212433999032e-02
4.249631592109839318e+00 -3.354487546968085154e-02
3.845511755106052032e+00 -3.045116051418854386e-02
3.477310231785750272e+00 -2.755992582311967212e-02
3.142146563475609167e+00 -2.490912835363123801e-02
2.837455536611068307e+00 -2.247115888630607169e-02
2.560710597049132620e+00 -2.024911208801848106e-02
2.309742145080146525e+00 -1.833259978734429196e-02
2.060690389448779580e+00 -1.632888464789510052e-02
1.856669916797489384e+00 -1.465673871516025642e-02
1.654648246963075886e+00 -1.311621608267760780e-02
1.489522096688714603e+00 -1.178941918659814209e-02
1.340254568980480565e+00 -1.057262215666211411e-02
1.205541385315358038e+00 -9.572806927525240317e-03
1.084018130054356543e+00 -8.530428679052747681e-03
9.744622612893095726e-01 -7.668767919092275322e-03
8.756818382688920099e-01 -6.921413596327598804e-03
7.867272953951380821e-01 -6.174089632853431778e-03
7.065819791954540685e-01 -5.563576946897521094e-03
6.276859161031803636e-01 -4.977277818832968014e-03
5.635469948303590826e-01 -4.519265784492580013e-03
1.087718421663880086e+01 -8.465232306926120942e-02
9.941756016385358663e+00 -7.755909745603355165e-02
9.075505568558485336e+00 -7.095984354065808242e-02
8.274935597540363119e+00 -6.486714897447441730e-02
7.536443975094744729e+00 -5.915861191043995937e-02
6.856354450854899696e+00 -5.385543611090499311e-02
6.231264443165747124e+00 -4.911210010566204043e-02
5.657542543200358764e+00 -4.461425344807304350e-02
5.131884036284260375e+00 -4.050940793080747698e-02
4.650941762238044674e+00 -3.665490218230568059e-02
4.211667306265661992e+00 -3.328873930352679172e-02
3.810865251929683506e+00 -3.013455152988248412e-02
3.445679110636930442e+00 -2.734536174600794844e-02
3.113348686030839030e+00 -2.470561016205633301e-02
2.811244169826515815e+00 -2.229825305668025476e-02
2.536893822895476269e+00 -2.009402463287829343e-02
2.288082218475060436e+00 -1.820468241583195895e-02
2.041259755604578174e+00 -1.621556349599557328e-02
1.839060977525335039e+00 -1.454478503333363204e-02
1.638880578387965192e+00 -1.296206208381309177e-02
1.475240667530270722e+00 -1.169302085749990283e-02
1.327363990708229524e+00 -1.050361005018191421e-02
1.193938221586728687e+00 -9.510710156488581118e-03
1.073565036790369964e+00 -8.475239915132680435e-03
9.650170015286601011e-01 -7.613871354471835919e-03
8.671075746783579730e-01 -6.865023695940548724e-03
7.790358756741955215e-01 -6.137175122793310164e-03
6.996594711442276626e-01 -5.521840251841249325e-03
6.215368964989119727e-01 -4.938684246770787441e-03
5.579719567583442119e-01 -4.474033532201900261e-03
1.079206157780576802e+01 -8.401488199969579795e-02
9.862512211771074178e+00 -7.695903074275593780e-02
9.002033483564639837e+00 -7.044200656400533000e-02
8.206896926462693642e+00 -6.436806419893735531e-02
7.473507516899115188e+00 -5.870160051670892526e-02
6.798315231345289256e+00 -5.343918304920038109e-02
6.177820418817536741e+00 -4.868826951983295376e-02
5.608455875414236402e+00 -4.425492689656379541e-02
5.086840110930522130e+00 -4.018528141176687385e-02
4.609701264423414102e+00 -3.636117005673661362e-02
4.173973155231910148e+00 -3.302141618492002162e-02
3.776440542933617195e+00 -2.997443711794666940e-02
3.414310874912475313e+00 -2.712221979993213739e-02
3.084757502790336225e+00 -2.449654557415054459e-02
2.785208322832541494e+00 -2.212819599818298746e-02
2.513361270276537773e+00 -1.993527739623801240e-02
2.266712808949267188e+00 -1.807107690083341670e-02
2.022000990120653263e+00 -1.609677115327756008e-02
1.821713362069413034e+00 -1.443143324272716348e-02
1.623277433353758736e+00 -1.285764971693452961e-02
1.461107235685030759e+00 -1.159242580749696855e-02
1.314661698468521767e+00 -1.043023101484881303e-02
1.182423558940705499e+00 -9.449147799916488705e-03
1.063130212981635347e+00 -8.422794467890399109e-03
9.555772186676174673e-01 -7.559121954925190380e-03
8.587150303877508772e-01 -6.809370481603097165e-03
7.714302822689537154e-01 -6.095269115300387675e-03
6.928219671879228825e-01 -5.481153322636153798e-03
6.154085993801858834e-01 -4.893073273613256571e-03
5.525022341601971698e-01 -4.427626156499326997e-03
1.070744524910437256e+01 -8.342242106636740817e-02
9.783807691456646083e+00 -7.645871249155888894e-02
8.928972469302555837e+00 -6.987053781413005149e-02
8.139246512468698569e+00 -6.384453150199141669e-02
7.410992298897029151e+00 -5.824681434650890582e-02
6.740678532646157350e+00 -5.306311259564901878e-02
6.124797842573418194e+00 -4.822548349217155306e-02
5.559705028243447700e+00 -4.389684769346826471e-02
5.042146461849981165e+00 -3.982903857181609164e-02
4.568798178722174086e+00 -3.612377190118587489e-02
4.136547272286065002e+00 -3.274931644889649690e-02
3.742329503895571730e+00 -2.964021159014618503e-02
3.383202105489494738e+00 -2.689531019732349301e-02
3.056406982612211110e+00 -2.428955776119257060e-02
2.759472950032746397e+00 -2.194758431001011742e-02
2.489931484642334159e+00 -1.978081254185127744e-02
2.245434705830978928e+00 -1.791739215699486229e-02
2.002948897830445496e+00 -1.598060505288572547e-02
1.804388650682660300e+00 -1.431836317718873652e-02
1.607777555815416370e+00 -1.275787483455047278e-02
1.447101923820559133e+00 -1.149446993838019841e-02
1.302049828264834952e+00 -1.036187218464518396e-02
1.171016358182410233e+00 -9.383731700439735049e-03
1.052883382496322850e+00 -8.365702003777638826e-03
9.463130904414464029e-01 -7.500178683767305503e-03
8.503219826232883971e-01 -6.750882709546499397e-03
7.639099115209296853e-01 -6.051476303278170016e-03
6.860322956128271921e-01 -5.435994062706030888e-03
6.094364871281023888e-01 -4.846487385936939542e-03
5.470330837667579660e-01 -4.381332684789696237e-03
1.062330521424857110e+01 -8.277927832680320730e-02
9.705647988617693400e+00 -7.588532739822739792e-02
8.856379867643383363e+00 -6.933701766610042561e-02
8.072106974016795888e+00 -6.334047884099977543e-02
7.348984102971783727e+00 -5.774437008688654283e-02
6.683529439296902019e+00 -5.264232254119695364e-02
6.072156740256308360e+00 -4.783991198137398093e-02
5.511418169366190334e+00 -4.353406362134802643e-02
4.997804474780886075e+00 -3.949552747382092249e-02
4.528230679339203313e+00 -3.582449470236105660e-02
4.099461602681002681e+00 -3.247675208307721634e-02
3.708434493893592254e+00 -2.939090948156039204e-02
3.352302525501707375e+00 -2.649340373633036344e-02
3.028321573223852425e+00 -2.407549029042635805e-02
2.733935232439770768e+00 -2.177415626472240309e-02
2.466695362940131808e+00 -1.961527178720662637e-02
2.224403022804465113e+00 -1.775099406616819503e-02
1.984078356434802126e+00 -1.585910867089601606e-02
1.787313559851053224e+00 -1.419994902426574904e-02
1.592454509131712825e+00 -1.265495089895239851e-02
1.433287819667755425e+00 -1.138875485142027376e-02
1.289527104520331369e+00 -1.029091023216618765e-02
1.159672106146631965e+00 -9.317838378882406514e-03
1.042623952498636930e+00 -8.310195958586782256e-03
9.371354977898380678e-01 -7.442953315666458666e-03
8.420278334068399539e-01 -6.688114220012396534e-03
7.563751089760261115e-01 -6.006931945924575723e-03
6.793433870121710072e-01 -5.390800834987300068e-03
6.034015643137967677e-01 -4.801534365757418807e-03
5.358189671046890146e-01 -4.289949523354753130e-03
1.053961573846948419e+01 -8.216637759339875946e-02
9.627919624710477464e+00 -7.529928877790351138e-02
8.784310947277337078e+00 -6.884718322078407782e-02
8.005375447570793668e+00 -6.287708314093100326e-02
7.287321849888907188e+00 -5.728149306771285199e-02
6.626697608423108399e+00 -5.215788897612814307e-02
6.019895044436699649e+00 -4.749657216853291758e-02
5.463396120143331203e+00 -4.321382986059164877e-02
4.953810728212904024e+00 -3.922390361551233301e-02
4.488000620153466791e+00 -3.552139554776381075e-02
4.062642894307567865e+00 -3.220100394894592766e-02
3.674805831995624050e+00 -2.913542793116955312e-02
3.321657982489926830e+00 -2.626131022730371703e-02
3.000440614734623868e+00 -2.380828130867091580e-02
2.708597444874675908e+00 -2.158883618797874729e-02
2.443676875593150388e+00 -1.945198227555281628e-02
2.203509614490312796e+00 -1.758079973207444038e-02
1.965304432133093471e+00 -1.572272976831257801e-02
1.770321161087621498e+00 -1.407783254706664565e-02
1.577325446876175485e+00 -1.255140853541618709e-02
1.419564414378802653e+00 -1.128487614261300571e-02
1.277094115476159253e+00 -1.021347819519459639e-02
1.148516233842331369e+00 -9.249438006509607541e-03
1.032551927653529766e+00 -8.246380531317192703e-03
9.280448630741418015e-01 -7.379464924646544736e-03
8.338172019305660765e-01 -6.672230302728947293e-03
7.490232897311880356e-01 -5.964086268211550579e-03
6.726765935203560254e-01 -5.344511329682174496e-03
5.975063486852846273e-01 -4.751508682923461478e-03
4.046480787820955771e-01 -3.286394012652599228e-03
1.045654735668626323e+01 -8.158510061965131011e-02
9.550625687420208010e+00 -7.472842243198375700e-02
8.712736195041358656e+00 -6.827692237841846701e-02
7.939128109001439171e+00 -6.232732995948359056e-02
7.226173220920598439e+00 -5.687482354682738689e-02
6.570262638538563849e+00 -5.179561595852263250e-02
5.968012148858993449e+00 -4.710282480796591786e-02
5.415780271820461067e+00 -4.285833264969179934e-02
4.910164628990325575e+00 -3.889404100396026687e-02
4.448003787094102712e+00 -3.521531135645054877e-02
4.026148249002232227e+00 -3.191936650359443461e-02
3.641543868003522366e+00 -2.887509303471688660e-02
3.291318118695393924e+00 -2.603000448906250819e-02
2.972789870846947125e+00 -2.359573098790325452e-02
2.683456371072466595e+00 -2.140738665852551931e-02
2.420904882590099394e+00 -1.928571225437557268e-02
2.182805302156421767e+00 -1.741052869740778580e-02
1.946727905648202084e+00 -1.556792389750098239e-02
1.753568523606662044e+00 -1.395692481348497112e-02
1.562284104706304078e+00 -1.243982495053409104e-02
1.405963105867023000e+00 -1.117405670748564464e-02
1.264750775804985850e+00 -1.013518750366212973e-02
1.137450795271877757e+00 -9.160040635627936939e-03
1.022567628687064634e+00 -8.186529227286565985e-03
9.190404122269598686e-01 -7.320030515302894912e-03
8.256922188956226094e-01 -6.565898295559437735e-03
7.416693177477956533e-01 -5.919035530822853997e-03
6.660945315276228795e-01 -5.296920359270633309e-03
5.915956482065436450e-01 -4.703249133030526323e-03
2.722041142503599520e-01 -2.246483253343377166e-03
1.037401075023286090e+01 -8.097055296651468892e-02
9.473898846253499428e+00 -7.417421129732282292e-02
8.641553917403779650e+00 -6.773433420292251927e-02
7.873301583322793284e+00 -6.183249232965482012e-02
7.165370586730913871e+00 -5.646148711642044044e-02
6.514354839167428857e+00 -5.136405216465377704e-02
5.916493948676536441e+00 -4.671003400392725186e-02
5.368483757458737848e+00 -4.250546155760195205e-02
4.866866835829932292e+00 -3.857354759065026450e-02
4.408419152248720607e+00 -3.490739957187215248e-02
3.989936375316401218e+00 -3.163710630223542236e-02
3.608488152947115335e+00 -2.862069136567737745e-02
3.261244303803165323e+00 -2.589557664711797380e-02
2.945411653729995027e+00 -2.337405131642767211e-02
2.658615334846209599e+00 -2.121777181891519592e-02
2.398282147195482050e+00 -1.911764733371424871e-02
2.139954590842584548e+00 -1.707193874069703327e-02
1.928337225469446636e+00 -1.540560503011696725e-02
1.736847548362711269e+00 -1.383167826839288087e-02
1.547337403427958336e+00 -1.233085577970486138e-02
1.392439207988684702e+00 -1.115290751289073345e-02
1.252597000351509449e+00 -1.006052482755418268e-02
1.126386148896265205e+00 -9.049643414225594373e-03
1.012652085200510088e+00 -8.126523405053213273e-03
9.100228137223689284e-01 -7.255596178719194399e-03
8.176533087744438655e-01 -6.585294438559087700e-03
7.344154105526049525e-01 -5.870723293117323383e-03
6.594971647475361687e-01 -5.250933338072437395e-03
5.857690376384543374e-01 -4.650538052561666025e-03
1.824659976807495587e-01 -1.448673461842660401e-03
1.029183945268076705e+01 -8.035719583327867455e-02
9.397630938196394723e+00 -7.358171270283883625e-02
8.570854291568691607e+00 -6.724272596757652209e-02
7.807844769021894393e+00 -6.136950486000327526e-02
7.105010049253566606e+00 -5.593138499864283575e-02
6.458749259813798105e+00 -5.092878155345439972e-02
5.865370342280731286e+00 -4.631131450146328682e-02
5.321594772915388738e+00 -4.213789255837524506e-02
4.823817235168155193e+00 -3.823524285320741706e-02
4.369088934280177305e+00 -3.459924699810632692e-02
3.953986423911653336e+00 -3.135429033838112167e-02
3.575754472271310824e+00 -2.835779922661485833e-02
3.231377625606352666e+00 -2.566011600665749418e-02
2.918237020113140456e+00 -2.315978430722756554e-02
2.633875911003208614e+00 -2.100453546744224936e-02
2.375887011084356182e+00 -1.886642225288107447e-02
2.119840227477928440e+00 -1.689315732012062685e-02
1.910131056704545527e+00 -1.524151457057594528e-02
1.702408491131064405e+00 -1.355442538154084074e-02
1.532582796366345645e+00 -1.221963903081489319e-02
1.379075149973609582e+00 -1.099326263570069538e-02
1.240532370091728565e+00 -9.869141615426315489e-03
1.115507169897827611e+00 -8.935939366632816502e-03
1.002761187199933346e+00 -8.064303590947466405e-03
9.011915892190752730e-01 -7.187624731789062603e-03
8.097000790438145801e-01 -6.537198665545627431e-03
7.272408888488456347e-01 -5.821526878155331916e-03
6.530890466460669286e-01 -5.198789233195180715e-03
5.800123224180608883e-01 -4.603291016987762566e-03
1.116945912483419256e+01 -8.698782528231174815e-02
1.021025301059978219e+01 -7.970362806026741465e-02
9.321796345759983282e+00 -7.298594938496728857e-02
8.500586379908092738e+00 -6.669942584805450825e-02
7.742919072982794582e+00 -6.087134436725827324e-02
7.045153680488390080e+00 -5.549422684308438769e-02
6.403530460742914876e+00 -5.049484379764193620e-02
5.814619232642150415e+00 -4.592235867649292758e-02
5.275066853149187551e+00 -4.163282044230714324e-02
4.781203216925653976e+00 -3.789703252963595725e-02
4.330091155748998055e+00 -3.431962672342411813e-02
3.918356912594379349e+00 -3.106825975384600383e-02
3.543236087761256314e+00 -2.808880360485148039e-02
3.201753443839193913e+00 -2.541947058568500006e-02
2.891363346246418775e+00 -2.293660956283661082e-02
2.609433637652846194e+00 -2.071254668494715984e-02
2.353658213916226316e+00 -1.868497707568426633e-02
2.099889304056056893e+00 -1.666689005950762817e-02
1.892032003353446346e+00 -1.507850172436612374e-02
1.686167144531372397e+00 -1.342840889648254203e-02
1.517920246231147186e+00 -1.210707975242312530e-02
1.365890104631463986e+00 -1.086616430113846940e-02
1.228602396702990207e+00 -9.756718932835872077e-03
1.104716202162051797e+00 -8.820458374152228068e-03
9.930385805995944892e-01 -7.995730788641412096e-03
8.924181302936331495e-01 -7.122936114480525605e-03
8.017815679175399612e-01 -6.486936512732220834e-03
7.201515390659141147e-01 -5.772636613967499497e-03
6.466720712966402829e-01 -5.147616980625714135e-03
5.743560167553736218e-01 -4.550197228019197890e-03
1.108233492504623818e+01 -8.634757198861282845e-02
1.012906437872015175e+01 -7.908925460515707495e-02
9.246438823851914179e+00 -7.242386536879051595e-02
8.430842497493934218e+00 -6.612391195525163523e-02
7.678369489728234853e+00 -6.037057589318389067e-02
6.985608714840283895e+00 -5.503077183263943573e-02
6.348724186107081557e+00 -5.005893063630097867e-02
5.764242097903150785e+00 -4.551664691201821183e-02
5.228843899594310507e+00 -4.132758950234022288e-02
4.738840642848815676e+00 -3.755851542379037844e-02
4.291322581100319944e+00 -3.400658355327015880e-02
3.883010618325347885e+00 -3.077721342509694494e-02
3.510971319340417729e+00 -2.774248984498881368e-02
3.172401037696429782e+00 -2.518123258024677555e-02
2.864606286874811669e+00 -2.271375342682831547e-02
2.585188329860470091e+00 -2.050508020199182449e-02
2.331639146656776962e+00 -1.849995697702220762e-02
2.080156323377548855e+00 -1.649565470134086928e-02
1.874101080527976304e+00 -1.490588507416537763e-02
1.670183637988135628e+00 -1.329679613521103816e-02
1.503415922496486479e+00 -1.199152201955503740e-02
1.352717824656225254e+00 -1.073754110175374407e-02
1.216770089311830061e+00 -9.642336009587221257e-03
1.094082911355193755e+00 -8.704012026706415411e-03
9.834086985125716218e-01 -7.898839771595021764e-03
8.837674990985096013e-01 -7.058422684209635090e-03
7.939506008407100079e-01 -6.380819959993655130e-03
7.130846276008038220e-01 -5.721178018874634869e-03
6.334411797225724117e-01 -5.037577652604187384e-03
5.686991223796981076e-01 -4.495353221393635738e-03
1.099565497837573957e+01 -8.568890062462336532e-02
1.004842342837059554e+01 -7.845837553435637546e-02
9.171601647387472411e+00 -7.186104525826858547e-02
8.361500641060571226e+00 -6.557177540399815319e-02
7.614362085654448720e+00 -5.980976837546662234e-02
6.926505983448207004e+00 -5.457049942140955456e-02
6.294390548391073814e+00 -4.957587989500635700e-02
5.714345019168928452e+00 -4.510757530790786285e-02
5.182977121176430835e+00 -4.094872343844231655e-02
4.696914148132832700e+00 -3.721229680618129421e-02
4.252986415969192358e+00 -3.358757261315537673e-02
3.848022645575425393e+00 -3.052075155047528562e-02
3.479017625844243344e+00 -2.747711622260931921e-02
3.143283581669953364e+00 -2.493594158715881776e-02
2.838132386218866987e+00 -2.248611803644841312e-02
2.561139360815961385e+00 -2.029139311198134565e-02
2.309803564493373873e+00 -1.831201060188183613e-02
2.060510837073152413e+00 -1.632134670637748822e-02
1.856387293251622328e+00 -1.473375939665752705e-02
1.654211314023928958e+00 -1.313582848399733570e-02
1.489030013188342050e+00 -1.187518780291349843e-02
1.339726626251768193e+00 -1.060357437600464511e-02
1.205004742856310651e+00 -9.522010347143004469e-03
1.083498798487347425e+00 -8.585322595365882728e-03
9.738723974913191528e-01 -7.775010962501810625e-03
8.751031033596075037e-01 -6.983528675968560771e-03
7.862190332660947689e-01 -6.276359670910863775e-03
7.060734686992825582e-01 -5.670045752656873751e-03
6.272220393066147981e-01 -4.987462398098324069e-03
5.630386908509568133e-01 -4.441555726291642955e-03
1.090942305146391433e+01 -8.500590316686987280e-02
9.968265403194518370e+00 -7.783649498643485654e-02
9.097219884787897115e+00 -7.125508412730754970e-02
8.292613361306434783e+00 -6.502347734235333632e-02
7.550708627781880011e+00 -5.930389013566504663e-02
6.867885494999825369e+00 -5.410573699778434970e-02
6.240342524809904035e+00 -4.922194465160883992e-02
5.664725793329516534e+00 -4.469995548342639569e-02
5.137467847381627983e+00 -4.057755486305991699e-02
4.655231597443885150e+00 -3.686953706941471787e-02
4.214878242423273136e+00 -3.326837580612774375e-02
3.813216281420759302e+00 -3.019326296037709578e-02
3.447335331284723914e+00 -2.730173975454516441e-02
3.114441286480907678e+00 -2.469256611350198818e-02
2.811859992003501674e+00 -2.225853953795598958e-02
2.537286489757796470e+00 -2.007718966874819794e-02
2.288213224787360556e+00 -1.812072929243704195e-02
2.041053281372887440e+00 -1.614341451102454736e-02
1.838830962917541889e+00 -1.456117171494063223e-02
1.638507942356983937e+00 -1.297040475226870875e-02
1.474735673780207978e+00 -1.175174963140672782e-02
1.326828830457568609e+00 -1.046674866897992669e-02
1.193389340945831822e+00 -9.401534129262069384e-03
1.072971740343344527e+00 -8.465389996733952566e-03
9.644227328562942070e-01 -7.654671323382765055e-03
8.666249169099330407e-01 -6.917522848622456762e-03
7.785162410522838972e-01 -6.163278516505507967e-03
6.991473194891144605e-01 -5.587853106535189789e-03
6.210694875269204829e-01 -4.932776530582419841e-03
5.575604082018865704e-01 -4.387862972110344664e-03
1.082372275763707847e+01 -8.435997512639210882e-02
9.888651172727708882e+00 -7.724874839877288180e-02
9.023419054649735926e+00 -7.064543314075864833e-02
8.224264267333028400e+00 -6.452350306592512241e-02
7.487567005543119159e+00 -5.879989939281494299e-02
6.809615133001005738e+00 -5.355858657848968502e-02
6.186783625178130741e+00 -4.878915775221487339e-02
5.615479100542785318e+00 -4.428953708712462384e-02
5.092309783689197289e+00 -4.019545613587935384e-02
4.613891621948360999e+00 -3.644634408473539089e-02
4.177074705540112731e+00 -3.294333350965339413e-02
3.778700965121375432e+00 -2.992507820041358235e-02
3.415899884619253424e+00 -2.693219082318872026e-02
3.085804919772005661e+00 -2.443974328341179392e-02
2.785887505658834584e+00 -2.202502105901142995e-02
2.513628355445067353e+00 -1.986383346429730981e-02
2.266714537735019075e+00 -1.792424640140337019e-02
2.021877969505059713e+00 -1.596521366643327555e-02
1.821358675180428932e+00 -1.443205008737395365e-02
1.622897647738193783e+00 -1.280874807652928292e-02
1.460632662063689802e+00 -1.161017632115489071e-02
1.314121564140767973e+00 -1.033401742659825762e-02
1.181862583199570382e+00 -9.282702612234532483e-03
1.062580098771990667e+00 -8.342671792897753819e-03
9.550601410385703982e-01 -7.528898178961339685e-03
8.581353811867430403e-01 -6.823594087600946129e-03
7.708989537569208572e-01 -6.055488686993295080e-03
6.923061287925892371e-01 -5.480462725400925272e-03
6.150013437969544805e-01 -4.874564102303574099e-03
5.520659860208220193e-01 -4.333114162498165854e-03
1.073857057056650888e+01 -8.366755530083765102e-02
9.809471807758178841e+00 -7.663860704065476870e-02
8.949992520214999914e+00 -7.009268776785353150e-02
8.156220517052279462e+00 -6.400152459102095848e-02
7.424790689829467993e+00 -5.835703971694358727e-02
6.751808110233771920e+00 -5.312218658272342686e-02
6.133549943321956022e+00 -4.838314864166284868e-02
5.566609084199149571e+00 -4.390876653654531697e-02
5.047505061163704454e+00 -3.984455243249689083e-02
4.572890525594995204e+00 -3.612539190035960607e-02
4.139620835306797808e+00 -3.264898640749416131e-02
3.744530917156748462e+00 -2.965281095517139157e-02
3.384740156955555967e+00 -2.681201389232227769e-02
3.057472431649211675e+00 -2.421969553690390270e-02
2.760015165861879893e+00 -2.182124917323758143e-02
2.490164799027107190e+00 -1.967124270301622360e-02
2.245506175061988241e+00 -1.775991033769860894e-02
2.002799634111633420e+00 -1.581467531625934883e-02
1.804070052510906352e+00 -1.428965930498346179e-02
1.607380984845433236e+00 -1.267514539766696931e-02
1.446662810212226535e+00 -1.147707094897748061e-02
1.301503700460162394e+00 -1.022834379612822669e-02
1.170424739548871829e+00 -9.187461158964762425e-03
1.052280895153281159e+00 -8.250278352119121833e-03
9.457840724074366712e-01 -7.435523694826992255e-03
8.498316184528820205e-01 -6.726018204729324913e-03
7.633553623909021812e-01 -5.973706928789528428e-03
6.855496979252623246e-01 -5.393132132673206756e-03
6.089177205159831407e-01 -4.845741995960235922e-03
5.407177549638525482e-01 -4.255107330558414135e-03
1.065398250233274169e+01 -8.309177270286487171e-02
9.730771762940166880e+00 -7.612303938916989421e-02
8.876990556624514639e+00 -6.952714613192152726e-02
8.088756294620232268e+00 -6.350550856947875800e-02
7.362505944620259868e+00 -5.790936204908086332e-02
6.694365979788649668e+00 -5.273203289397869475e-02
6.080762555734676056e+00 -4.792225453143018898e-02
5.518097614045601063e+00 -4.351482468826515376e-02
5.003049430141908616e+00 -3.947639597589045618e-02
4.532227190686420215e+00 -3.583498852278668712e-02
4.102394197099555662e+00 -3.244635721245524990e-02
3.710580585069347848e+00 -2.940666315319438381e-02
3.353792621800844920e+00 -2.658477033857127234e-02
3.029264642404630781e+00 -2.400306066376978881e-02
2.734445291194421479e+00 -2.164378725616752236e-02
2.466996130114492036e+00 -1.951140130493645916e-02
2.224388385060029893e+00 -1.762360833435998309e-02
1.983820378956597796e+00 -1.569664720771904790e-02
1.786919418672975102e+00 -1.417663375543779143e-02
1.592054737570324008e+00 -1.257137069505558438e-02
1.432770558309083064e+00 -1.137415984713338601e-02
1.288946922327382172e+00 -1.014948054451695475e-02
1.159175284229117864e+00 -9.122320234744647066e-03
1.042116997194388661e+00 -8.185980118923756946e-03
9.365951455317942376e-01 -7.368713554653750705e-03
8.415325640527179241e-01 -6.586123299198878497e-03
7.559166933254889420e-01 -5.923638781824325066e-03
6.788553977325737510e-01 -5.346371923138426747e-03
6.029767631701282715e-01 -4.787653562735230163e-03
4.083217858110960163e-01 -3.026897406145061340e-03
1.056982982453104292e+01 -8.245424655582765661e-02
9.652644366734744352e+00 -7.553192379052584005e-02
8.804521505365910272e+00 -6.903608011855712212e-02
8.021762844359553668e+00 -6.304139428756924679e-02
7.300601972639418236e+00 -5.740417222839312023e-02
6.637304643623449962e+00 -5.225907388212510524e-02
6.028308248020095128e+00 -4.754093549986254663e-02
5.469951778557113897e+00 -4.315735729305151397e-02
4.958948359306849518e+00 -3.914865347064600681e-02
4.491802984073664184e+00 -3.554022573109567179e-02
4.065493911378779579e+00 -3.217567332832566018e-02
3.676910143476475934e+00 -2.915861817938376899e-02
3.323081913304267498e+00 -2.635977395233208773e-02
3.001340439609377242e+00 -2.379960797211413612e-02
2.709077696772855592e+00 -2.147317131068999727e-02
2.443922316148468443e+00 -1.935181126488360465e-02
2.203461709538240942e+00 -1.748789091500568132e-02
1.965126567714484462e+00 -1.557177761909006239e-02
1.770002888136017472e+00 -1.406200059334349398e-02
1.576822684843522060e+00 -1.246158514046772324e-02
1.419028167461155565e+00 -1.126487661252334113e-02
1.276537065182551167e+00 -1.007005743055970626e-02
1.147919926758278475e+00 -9.059235324719864396e-03
1.031966595399940845e+00 -8.121097816195294375e-03
9.274924685571841465e-01 -7.304511041115794440e-03
8.333104511023259331e-01 -6.597782497326825507e-03
7.484690887380388569e-01 -5.871855303113082854e-03
6.721767423578784983e-01 -5.288498372691089779e-03
5.970366196700441774e-01 -4.733380143968173026e-03
2.746740761511024531e-01 -2.120510579908200383e-03
1.048616785804786566e+01 -8.184579779317005532e-02
9.574956705747128538e+00 -7.497621325215250709e-02
8.732502826598677714e+00 -6.850615434768478340e-02
7.955199801342814681e+00 -6.255821847713978479e-02
7.239166450393683228e+00 -5.704103049095039096e-02
6.580672959359497476e+00 -5.184131323620681797e-02
5.976233494366105958e+00 -4.718996702163606033e-02
5.422167362032847215e+00 -4.289016523501638922e-02
4.915162706092117695e+00 -3.891958042146374114e-02
4.451814594689077254e+00 -3.524509494162578194e-02
4.028916936360609213e+00 -3.190295391997964580e-02
3.643561244366137153e+00 -2.891194052321727562e-02
3.292753303262294651e+00 -2.608976216248161395e-02
2.973718925610351782e+00 -2.358578274739285899e-02
2.684007205492776382e+00 -2.129194073995884992e-02
2.421141737303666108e+00 -1.918816774607222733e-02
2.160222578427175577e+00 -1.715238860564726950e-02
1.946517826929656358e+00 -1.544661007762140013e-02
1.753135889338355069e+00 -1.394706660825971271e-02
1.561765544590903776e+00 -1.235338080687398664e-02
1.405454085091516037e+00 -1.110508604447101554e-02
1.264246084805225712e+00 -9.990405908739421331e-03
1.136849622549994443e+00 -8.998813681153388505e-03
1.021970135041106342e+00 -8.054460644981083564e-03
9.184320807073416137e-01 -7.235292510048009842e-03
8.251737525312404786e-01 -6.487304367362987413e-03
7.412007127661917050e-01 -5.816687072384979160e-03
6.655758977874115523e-01 -5.237869946900406207e-03
5.911221146771153956e-01 -4.678178465851720765e-03
1.841167989478551259e-01 -1.436467437770029944e-03
1.040299350502781550e+01 -8.124398993851149331e-02
9.497674958784122268e+00 -7.442436869917415376e-02
8.660971531941292767e+00 -6.793790039126731961e-02
7.889081368946428086e+00 -6.201213268058602957e-02
7.178123760329861547e+00 -5.656007222109534632e-02
6.524476068604047718e+00 -5.146625967777824356e-02
5.924547630927521347e+00 -4.680786088283489521e-02
5.374769704454157804e+00 -4.252745462755086470e-02
4.871758862737203266e+00 -3.858712401484486881e-02
4.412058658001786426e+00 -3.494852696019588867e-02
3.992642392212173430e+00 -3.162910342150271337e-02
3.610489636872207697e+00 -2.865623784966197726e-02
3.262555599784272786e+00 -2.586084838938867286e-02
2.946301281478210576e+00 -2.337946604129300873e-02
2.659036045093176259e+00 -2.110880313294001900e-02
2.398454649165100871e+00 -1.903112276933271660e-02
2.139891775404891838e+00 -1.701182714901029389e-02
1.928117001100449368e+00 -1.532010506180927871e-02
1.718402704340736831e+00 -1.368023728314992325e-02
1.546887934489668881e+00 -1.224126293117878787e-02
1.391915527752951132e+00 -1.108830710817284432e-02
1.252079974173675669e+00 -1.001677400835540750e-02
1.125870522428462195e+00 -8.928557244189174250e-03
1.012050223607797061e+00 -7.988688914862752261e-03
9.095103990057621379e-01 -7.166608584160480931e-03
8.171232596204475174e-01 -6.434055044255959296e-03
7.339414346901085295e-01 -5.763102384083487219e-03
6.590754117788601985e-01 -5.180416379305288754e-03
5.852919008934852618e-01 -4.621633707508216934e-03
1.129182657299723580e+01 -8.802556678813143465e-02
1.032034019711328909e+01 -8.065764230557995185e-02
9.420974607716642524e+00 -7.383331083326365174e-02
8.589932933191585462e+00 -6.740639053006591830e-02
7.823349353685301821e+00 -6.152811910270990226e-02
7.117536125305096384e+00 -5.610112534301541637e-02
6.468655855678638211e+00 -5.104445736707152043e-02
5.873284706448039572e+00 -4.634977430207528476e-02
5.327712507361019867e+00 -4.216862948306421971e-02
4.828628340864700164e+00 -3.825840815993561406e-02
4.372638951431096821e+00 -3.471017243594351487e-02
3.956613611589403057e+00 -3.135431898945068713e-02
3.577631190230018632e+00 -2.840199997353000730e-02
3.232642096184340730e+00 -2.563282711522486476e-02
2.919091975429741748e+00 -2.316554390834722060e-02
2.634344296568260191e+00 -2.095382720430792947e-02
2.376060919224226353e+00 -1.885333217758439900e-02
2.119749090702343963e+00 -1.683982772459984359e-02
1.909885450275294438e+00 -1.518955079626539348e-02
1.702023264597731345e+00 -1.355883773161835858e-02
1.532119899113554951e+00 -1.212981492241448599e-02
1.378554427732148646e+00 -1.100226534272640694e-02
1.240003006824871745e+00 -9.903415557144043188e-03
1.114979381172754413e+00 -8.862247109403783088e-03
1.002235806039946109e+00 -7.916705912415184648e-03
9.006747169737353564e-01 -7.097712419844462092e-03
8.091580883196144436e-01 -6.380326596238463516e-03
7.267551095821866980e-01 -5.710957484631619570e-03
6.525716824448458686e-01 -5.124513351117911467e-03
5.795458165653211147e-01 -4.614867027199031149e-03
1.120354992810684003e+01 -8.736814864284009330e-02
1.023820374733466920e+01 -8.005135501938481779e-02
9.344766424855070142e+00 -7.324418214710370911e-02
8.519315700575104344e+00 -6.687431080309219622e-02
7.758116497333983119e+00 -6.105923388006172930e-02
7.057346024246561988e+00 -5.566240585165970617e-02
6.413255182414425271e+00 -5.061901251478144459e-02
5.822396083779521447e+00 -4.595789988780849683e-02
5.281015892842767734e+00 -4.172378565524467037e-02
4.785887309906647680e+00 -3.792532427959575264e-02
4.333546023099989597e+00 -3.441088901314140469e-02
3.920904568782797917e+00 -3.107374259850516698e-02
3.545058219038216940e+00 -2.814388021448766333e-02
3.203036576749539677e+00 -2.540027325331823196e-02
2.892077664173222651e+00 -2.295116355238311159e-02
2.609864358368927828e+00 -2.075356467143595757e-02
2.353760140170107817e+00 -1.867622894967845698e-02
2.099794416402347430e+00 -1.667559869005974527e-02
1.891770752879500916e+00 -1.505946614590566654e-02
1.685858909066330957e+00 -1.343644264962646356e-02
1.517443702556976248e+00 -1.201653454217101527e-02
1.365365216007250693e+00 -1.091514203768809664e-02
1.228052207585394351e+00 -9.792236623966292866e-03
1.104176755911059793e+00 -8.794045706368757223e-03
9.925108895586941538e-01 -7.845822456229769801e-03
8.919260538976527819e-01 -7.027215497445656565e-03
8.012347044932283113e-01 -6.325480264564125460e-03
7.196541844626839213e-01 -5.651964305695910198e-03
6.392329252484169055e-01 -5.012069277189130229e-03
5.738835882851504033e-01 -4.503975145470440720e-03
1.111572860838700727e+01 -8.670258616410965458e-02
1.015662855739648229e+01 -7.940464745326802909e-02
9.269052343546272610e+00 -7.265587053920045946e-02
8.449186271628313705e+00 -6.637738050231978271e-02
7.693318238283648469e+00 -6.056958325596124848e-02
6.997593982435855509e+00 -5.520905861098975020e-02
6.358247137695251183e+00 -5.019416735607315494e-02
5.771855775771726371e+00 -4.556306428887053894e-02
5.234677778128730807e+00 -4.136111579458805892e-02
4.743420178048403990e+00 -3.758674938200325805e-02
4.294692975261670931e+00 -3.409809026186300801e-02
3.885517364649841099e+00 -3.084688825256608202e-02
3.512725579566483347e+00 -2.788958922379344146e-02
3.173640011997208354e+00 -2.516604046860095381e-02
2.865362987431082864e+00 -2.273149614096596494e-02
2.585580251447393341e+00 -2.054743716713748267e-02
2.331751446530076599e+00 -1.849319818419968911e-02
2.080020626600668887e+00 -1.650488677475348692e-02
1.873914379861740143e+00 -1.492324268207452856e-02
1.669760295885617474e+00 -1.329615587407618517e-02
1.502917406978906190e+00 -1.189863575204885837e-02
1.352178961443652794e+00 -1.079456314440264096e-02
1.216216219866567805e+00 -9.671426440890858872e-03
1.093562217318195806e+00 -8.719947143763510239e-03
9.828757013748447013e-01 -7.771320392577320442e-03
8.831632147280922274e-01 -6.951017583014731417e-03
7.934486924862492740e-01 -6.269822974820012454e-03
7.125818453502328342e-01 -5.595254545375197286e-03
6.329912868310770824e-01 -4.955056976123905013e-03
5.682248891275289981e-01 -4.445045203929521606e-03
1.102845446458672818e+01 -8.607018474250473228e-02
1.007550467135094507e+01 -7.881916399831206954e-02
9.193775294492942507e+00 -7.212886636419094111e-02
8.379604825847806637e+00 -6.584138630489753952e-02
7.628933637771075027e+00 -6.007738453765536918e-02
6.938250192317091170e+00 -5.475796771623633874e-02
6.303634564277696306e+00 -4.981926319767075034e-02
5.721722013848892452e+00 -4.522067389886187672e-02
5.188696844743152958e+00 -4.100381924014483842e-02
4.701320027504428900e+00 -3.725228704613991332e-02
4.256265221689639944e+00 -3.378789623782652018e-02
3.850432448035340904e+00 -3.051191473928908243e-02
3.480780070810837845e+00 -2.758741128926551003e-02
3.144463168745442516e+00 -2.493002107975268375e-02
2.838858011128363223e+00 -2.251277615131888968e-02
2.561492768853813828e+00 -2.034312881470624196e-02
2.309934535218762797e+00 -1.830724385046749239e-02
2.060346839377236172e+00 -1.633525215787403478e-02
1.856142468098149978e+00 -1.479124808806858357e-02
1.653864719269829031e+00 -1.317757630058273392e-02
1.488518306309241312e+00 -1.177735916091299760e-02
1.339185866135276903e+00 -1.066107245165625814e-02
1.204506633812178817e+00 -9.552094428528995831e-03
1.082935302474558270e+00 -8.648966411995834269e-03
9.733272243997032058e-01 -7.700719666302313637e-03
8.745868872163315988e-01 -6.877824366043478778e-03
7.856485646690950508e-01 -6.215296645149486279e-03
7.055588160629390204e-01 -5.540972318052008252e-03
6.267664203399960776e-01 -4.895694208257151021e-03
5.626503807243327104e-01 -4.383978289266273441e-03
1.094175719141051317e+01 -8.539292155771838200e-02
9.994864877886614707e+00 -7.817598953561206987e-02
9.119044589258368916e+00 -7.148171442124841291e-02
8.310383305071681548e+00 -6.526285584510750637e-02
7.565016130964913543e+00 -5.958753253682104456e-02
6.879351095171715613e+00 -5.428461736273829802e-02
6.249522781081124911e+00 -4.939653413407979476e-02
5.671958221049893112e+00 -4.482115851401441420e-02
5.143071105094183082e+00 -4.067887157628448380e-02
4.659538610838056094e+00 -3.690119631552941232e-02
4.218069643681363168e+00 -3.347577610086106825e-02
3.815568387421240715e+00 -3.027823058285461152e-02
3.448968437958167765e+00 -2.736152045678143241e-02
3.115577880451799064e+00 -2.468771499532878069e-02
2.812552197565289180e+00 -2.229057410429144057e-02
2.537601555340057047e+00 -2.013467220536087343e-02
2.288275649685890478e+00 -1.811857197798238603e-02
2.040964195650455171e+00 -1.616095627962107692e-02
1.838504409753650259e+00 -1.455347762027948272e-02
1.638050294673822460e+00 -1.305063061985813413e-02
1.474310645640500184e+00 -1.165918203547072242e-02
1.326365034970059753e+00 -1.053013741186122933e-02
1.192885617929516195e+00 -9.434847094819634461e-03
1.072395864120604614e+00 -8.544606124452255522e-03
9.638657521389328853e-01 -7.629073784517097223e-03
8.660973461650431915e-01 -6.804223175060856305e-03
7.780130775991721537e-01 -6.154378100434615764e-03
6.986802231492383886e-01 -5.479793692442436019e-03
6.206019879939280726e-01 -4.831522437090991426e-03
5.570847420476661149e-01 -4.320966459933473121e-03
1.085554433515999584e+01 -8.469822589146107361e-02
9.914740428114713566e+00 -7.759461860607597128e-02
9.044698661487279523e+00 -7.090799670583067260e-02
8.241669955583247997e+00 -6.472461336430886114e-02
7.501522411359936804e+00 -5.902582819248570339e-02
6.820873224792305400e+00 -5.380508717221114956e-02
6.195711465277721430e+00 -4.895677107233561282e-02
5.622550552321682105e+00 -4.442290805550906663e-02
5.097802288829461403e+00 -4.031018911658750675e-02
4.618097906513883188e+00 -3.656230321111091780e-02
4.180203432238997152e+00 -3.316406569179019409e-02
3.781040687461088901e+00 -2.999149812271642915e-02
3.417465083712283747e+00 -2.711750876163487173e-02
3.086905942756950516e+00 -2.444555026776422391e-02
2.786538248647473903e+00 -2.206148475570443579e-02
2.513942982900923440e+00 -1.992087605097272313e-02
2.266775692748128179e+00 -1.792964711775842795e-02
2.021678850833698249e+00 -1.598616931774969607e-02
1.821060709166290259e+00 -1.438937256765540282e-02
1.622426609859347391e+00 -1.290674344686987794e-02
1.460195055042327716e+00 -1.153566816366913446e-02
1.313645098831984992e+00 -1.039359093979282979e-02
1.181353710343348462e+00 -9.308988030275369696e-03
1.062044719402987614e+00 -8.422655284024265290e-03
9.545241760099336670e-01 -7.551114286014383448e-03
8.576063191048763912e-01 -6.726783446948423652e-03
7.703915961590489525e-01 -6.094153264929286565e-03
6.918351031960828790e-01 -5.418463900476122586e-03
6.144703142834224696e-01 -4.773192501952547122e-03
5.456803018243981951e-01 -4.211629773544508550e-03
1.076985661248932402e+01 -8.408898235400209809e-02
9.835121001981635303e+00 -7.701446210654958047e-02
8.970921026595192416e+00 -7.041707880927951246e-02
8.173365915838397555e+00 -6.431392788869173816e-02
7.438495002916800658e+00 -5.858899811258488216e-02
6.762798007181092252e+00 -5.336397590430743548e-02
6.142301790841315778e+00 -4.856871342157554478e-02
5.573445404412644244e+00 -4.408170394193137304e-02
5.052886043405507621e+00 -4.000132790783986897e-02
4.576997450985543558e+00 -3.629724209875356128e-02
4.142659683303855367e+00 -3.284622990178383273e-02
3.746730520891446314e+00 -2.976127717492941388e-02
3.386254740854757195e+00 -2.691380376962703921e-02
3.058429990589353942e+00 -2.434100319861572798e-02
2.760644862235266395e+00 -2.189155316775571666e-02
2.490505745236151647e+00 -1.976550123844426216e-02
2.245508929302518997e+00 -1.779573272774875523e-02
2.002579704848105546e+00 -1.586858462216508489e-02
1.803751872446426097e+00 -1.428527280128534527e-02
1.606992366133541017e+00 -1.279882756020083237e-02
1.446170044500934670e+00 -1.146980970055436200e-02
1.300914629269910749e+00 -1.031403479381901543e-02
1.169912931683591895e+00 -9.240062210454222033e-03
1.051781244312400831e+00 -8.358326869099465262e-03
9.452441648678543418e-01 -7.531136758113145084e-03
8.493000470254588041e-01 -6.739984611468232897e-03
7.628555576243195580e-01 -6.093167018074257396e-03
6.850745386398275905e-01 -5.418676053861570460e-03
6.084826631614420611e-01 -4.768958617737761342e-03
4.120188720164096874e-01 -3.267264647546866581e-03
1.068460885367956692e+01 -8.348967744343011033e-02
9.755970071098078122e+00 -7.649447555157504186e-02
8.897589197863206678e+00 -6.985599724586834258e-02
8.105564077089635333e+00 -6.380981149117324891e-02
7.375918905376810386e+00 -5.817603042967556259e-02
6.705149658779510524e+00 -5.298109584491512286e-02
6.089269261742932038e+00 -4.818169653285778176e-02
5.524793804446438195e+00 -4.373823356685340585e-02
5.008322864535353247e+00 -3.968484241367786075e-02
4.536235698314198039e+00 -3.601504402565454399e-02
4.105349976518118282e+00 -3.258619494911462605e-02
3.712723921573001018e+00 -2.953204788667386158e-02
3.355256238315620809e+00 -2.670634018575027829e-02
3.030259350559195042e+00 -2.415812455039392445e-02
2.735039707779194362e+00 -2.172589915529914845e-02
2.467199984896486065e+00 -1.961012781373546593e-02
2.224361085389855663e+00 -1.766486466181868206e-02
1.983666897789904127e+00 -1.574533303164090889e-02
1.786626950860116469e+00 -1.417745369552623341e-02
1.591653729867141598e+00 -1.269398831963606394e-02
1.432261936450007545e+00 -1.140270963599598723e-02
1.288436601098998491e+00 -1.023314051016825828e-02
1.158654704464931573e+00 -9.175501062696747936e-03
1.041504972120609995e+00 -8.289099621022049183e-03
9.360503020749018077e-01 -7.512199082609788588e-03
8.409799205005612510e-01 -6.685332392818143024e-03
7.554060601526293439e-01 -6.063365725072545655e-03
6.782991342984115990e-01 -5.411333361565834506e-03
6.024792533909094638e-01 -4.763124401836708530e-03
2.771470470301959366e-01 -2.218506199475355368e-03
1.059989120445323074e+01 -8.289303782474284621e-02
9.677386641232947895e+00 -7.590996048596594659e-02
8.824763782442932580e+00 -6.933719286620548816e-02
8.038182037422679116e+00 -6.334148589831029019e-02
7.313790530148018831e+00 -5.767812286847499165e-02
6.647886790552102632e+00 -5.257604107940391097e-02
6.036641880342767053e+00 -4.779695683150946700e-02
5.476506553634951757e+00 -4.333607269368244114e-02
4.964011069340186211e+00 -3.937987134528638661e-02
4.495712156525210723e+00 -3.572493168590527846e-02
4.068364962671100926e+00 -3.232316284646831461e-02
3.679048494895279742e+00 -2.929281321698670032e-02
3.324580278869741168e+00 -2.645111232650444039e-02
3.002292425442851798e+00 -2.396485904443166476e-02
2.709714453671828949e+00 -2.154922118510469234e-02
2.444188457253489766e+00 -1.945188576951224421e-02
2.180686005926501192e+00 -1.734054836434232791e-02
1.964863172436916106e+00 -1.562192371500459830e-02
1.769656942277964440e+00 -1.407054088984293662e-02
1.576407670308807685e+00 -1.258770510355868358e-02
1.418532179321250419e+00 -1.130710262878042299e-02
1.276023079422121675e+00 -1.015107773046098824e-02
1.147398159068334644e+00 -9.112127391691780820e-03
1.031416500046882234e+00 -8.217794760560139661e-03
9.269430711509334397e-01 -7.452829333135317300e-03
8.327775547320427352e-01 -6.633482317698074018e-03
7.479556121594154172e-01 -6.002352262952436596e-03
6.717000037881911689e-01 -5.408894447013680440e-03
5.965331599212850833e-01 -4.760585452212692109e-03
1.857727563766556067e-01 -1.477740375157930502e-03
1.051578122341703470e+01 -8.230079139644913555e-02
9.599237107591211071e+00 -7.533164998767322151e-02
8.752342268615102228e+00 -6.884730560320787007e-02
7.971251431276575872e+00 -6.287526092704491532e-02
7.252068491627020386e+00 -5.729028497610604009e-02
6.591064136205638135e+00 -5.209793832175469569e-02
5.984452471119034556e+00 -4.742796351639873287e-02
5.428580113126786344e+00 -4.298876206738003886e-02
4.920150659395204684e+00 -3.905901811190103101e-02
4.455625357603082648e+00 -3.544047609456161402e-02
4.031706001189429678e+00 -3.205890524642546202e-02
3.645588330224498019e+00 -2.905967726480890995e-02
3.294101294366693633e+00 -2.623020116357362500e-02
2.974633392862879866e+00 -2.376644516108849733e-02
2.684504671350575133e+00 -2.137459138018741808e-02
2.421324785921183054e+00 -1.937350869686305446e-02
2.160215933568099267e+00 -1.720358619424824237e-02
1.946327779706300998e+00 -1.549997748484186963e-02
1.734518776290586484e+00 -1.381217688447550392e-02
1.561327554299350107e+00 -1.247606766085597278e-02
1.404954901106560960e+00 -1.118665560253379043e-02
1.263710520279801131e+00 -1.007156981610292552e-02
1.136325982857542716e+00 -9.037084973406179361e-03
1.021415159009979590e+00 -8.149158590123460610e-03
9.179226015156565222e-01 -7.393312732815520913e-03
8.246368641627702667e-01 -6.576650391111132921e-03
7.406867838681179261e-01 -5.944746670197338483e-03
6.651019396179537191e-01 -5.398776745169558966e-03
5.906879650040316454e-01 -4.751850106780149130e-03
1.141594756476964889e+01 -8.916826921917939131e-02
1.043208102626264555e+01 -8.167854861492584995e-02
9.521612345962694235e+00 -7.475689718745787138e-02
8.680515748235412943e+00 -6.832463596306054265e-02
7.904780738754737079e+00 -6.239379595060199485e-02
7.190873777237014153e+00 -5.681579999869910275e-02
6.534662651512610054e+00 -5.168731700361819253e-02
5.932598570423063933e+00 -4.705285156488003828e-02
5.381029102740942704e+00 -4.276110426511989249e-02
4.876585542107771509e+00 -3.874244944372721294e-02
4.415776334962156824e+00 -3.513063943725809601e-02
3.995369679544774399e+00 -3.179402338022714603e-02
3.612431825771876603e+00 -2.881835960066489455e-02
3.263933276137505501e+00 -2.601306628669267443e-02
2.947177753103805475e+00 -2.356221820952372065e-02
2.659521566313551411e+00 -2.124395444606888561e-02
2.398647770813563174e+00 -1.920341233206844522e-02
2.139855290303671609e+00 -1.714292781581443562e-02
1.927911595261319277e+00 -1.537183767703833789e-02
1.718031057325624111e+00 -1.369673140789076649e-02
1.546460130173692438e+00 -1.236598267640033090e-02
1.391487571790287259e+00 -1.110048355234126080e-02
1.251531577448717902e+00 -9.998245539959675285e-03
1.125315760779793450e+00 -8.969168333421305775e-03
1.011501128843925512e+00 -8.075296112187439063e-03
9.089885568008407857e-01 -7.326918937385081855e-03
8.165816663279966692e-01 -6.519833994421666591e-03
7.334304458047828934e-01 -5.889748405630851162e-03
6.585922080662345302e-01 -5.339293699825866692e-03
5.848535912395000924e-01 -4.678709658150743619e-03
1.132657478686915553e+01 -8.850066666640142576e-02
1.034900078521412148e+01 -8.107966637426260170e-02
9.444488600009272261e+00 -7.423087197446719132e-02
8.609083479820988316e+00 -6.780503393941089696e-02
7.838799489386347297e+00 -6.185515202885578934e-02
7.129994960106350810e+00 -5.640952905565443237e-02
6.478650686373127243e+00 -5.127628686973488559e-02
5.881131988021085277e+00 -4.667389803125573250e-02
5.333841698512560292e+00 -4.241181461506633027e-02
4.833374294491417977e+00 -3.841708210078748770e-02
4.376262154996819476e+00 -3.483759419858822870e-02
3.959258600931970573e+00 -3.152470739605182926e-02
3.579500653480874206e+00 -2.858386075134146040e-02
3.233979233272330056e+00 -2.578607691701383792e-02
2.919925803193887504e+00 -2.335796382940357949e-02
2.634780652069212081e+00 -2.107301359717410338e-02
2.376179679005395950e+00 -1.903133476137418290e-02
2.119682802255341780e+00 -1.700614121523618544e-02
1.909653303116077838e+00 -1.524402735149417085e-02
1.701653180806961929e+00 -1.358292323433521812e-02
1.531644702234308708e+00 -1.225410504439831787e-02
1.378110665976759019e+00 -1.101372098423046043e-02
1.239442186789915690e+00 -9.924954338070160129e-03
1.114445458275937328e+00 -8.895770280012224238e-03
1.001681359873692889e+00 -8.001176137981003827e-03
9.001410224320469666e-01 -7.259639452692394877e-03
8.086123786666156166e-01 -6.461257081591488538e-03
7.262400095264338606e-01 -5.825958959042512944e-03
6.450781624991990260e-01 -5.223654336065514277e-03
5.791033300478529711e-01 -4.742671062575260464e-03
1.123760997105958026e+01 -8.787676598336047196e-02
1.026635254830672572e+01 -8.049920822798177500e-02
9.367793072648979091e+00 -7.365198001344512579e-02
8.538108524554074208e+00 -6.723631263110230183e-02
7.773281367221253291e+00 -6.138910761072687711e-02
7.069584228862531461e+00 -5.597050212212985321e-02
6.423045627014559500e+00 -5.089135777737638366e-02
5.830072642507645675e+00 -4.629379712876547509e-02
5.287023281657010187e+00 -4.205637159273337145e-02
4.790456119861145723e+00 -3.809296204007719261e-02
4.336997459436750191e+00 -3.453813528682702499e-02
3.923469045315115089e+00 -3.118332487045955004e-02
3.546874946122301253e+00 -2.833897122383120804e-02
3.204228833580352820e+00 -2.556198441213995351e-02
2.892875757334212761e+00 -2.314281163421745557e-02
2.610264282334375796e+00 -2.089667860812989900e-02
2.353946603281369843e+00 -1.885323896564080823e-02
2.099700395605190284e+00 -1.686739134473729321e-02
1.891579583594219738e+00 -1.511121190386916294e-02
1.685447224144132061e+00 -1.346498939124845563e-02
1.516955407600936834e+00 -1.213689402473941588e-02
1.364823613683571857e+00 -1.092492518333355866e-02
1.227541795860686014e+00 -9.851753048813974983e-03
1.103697846675513849e+00 -8.822785034924630551e-03
9.919542744321432348e-01 -7.994161436119891564e-03
8.913657100654429621e-01 -7.191734363865084738e-03
8.007282911166011541e-01 -6.399245518240709481e-03
7.191347259630913591e-01 -5.764069954181009516e-03
6.387480463241297368e-01 -5.162236143610069751e-03
5.734458100408449388e-01 -4.684918041542114955e-03
1.114931149478961814e+01 -8.720976942627989281e-02
1.018420316786831670e+01 -7.985828498622875304e-02
9.291626411469895430e+00 -7.306168966292228562e-02
8.467633419890452373e+00 -6.671201917054150887e-02
7.708256808786932979e+00 -6.090769468421888128e-02
7.009548742636380503e+00 -5.550606675504976550e-02
6.367886860371189783e+00 -5.042879132177968682e-02
5.779367631955761198e+00 -4.583463742485908293e-02
5.240565097807237116e+00 -4.169673485449939404e-02
4.747986276025137009e+00 -3.776834494392806996e-02
4.298149873267394838e+00 -3.423911280422142073e-02
3.888004323898699433e+00 -3.098223810794728181e-02
3.514570351987872598e+00 -2.803122372448334232e-02
3.174780856861188827e+00 -2.533396071400784849e-02
2.866129980252439147e+00 -2.293403181994225007e-02
2.585945528052734144e+00 -2.072250499329502532e-02
2.331906540804799643e+00 -1.867233127358132114e-02
2.079913783208300337e+00 -1.671097072452437660e-02
1.873640394088146977e+00 -1.498042901832303056e-02
1.669339926168615040e+00 -1.334888984437137931e-02
1.502457304181001652e+00 -1.201672337293555742e-02
1.351726801324967919e+00 -1.083498876797260417e-02
1.215651742335466912e+00 -9.778926748050597445e-03
1.092970530080077829e+00 -8.750198066174356623e-03
9.823143107661960194e-01 -7.926884593479181090e-03
8.826984522079515116e-01 -7.122692998181966682e-03
7.929014188412288888e-01 -6.340890887563030084e-03
7.120653480903679222e-01 -5.705898249381252674e-03
6.325022545642309257e-01 -5.099678912892475872e-03
5.677750522485321971e-01 -4.616715881536359069e-03
1.106147553276487550e+01 -8.654485793412555750e-02
1.010260822984641926e+01 -7.927934733695429781e-02
9.215994707515388740e+00 -7.251072463998289863e-02
8.397642282380189727e+00 -6.621438988712168017e-02
7.643631118814529835e+00 -6.042566196544661705e-02
6.949991127907989785e+00 -5.504325397393241420e-02
6.313021146117371529e+00 -5.008124003794588164e-02
5.729099727760170069e+00 -4.544773865964651938e-02
5.194465999420295077e+00 -4.129380696823480718e-02
4.705759766842839475e+00 -3.740388176056943376e-02
4.259535190857132392e+00 -3.393833927354344276e-02
3.852858049780920169e+00 -3.063251622871928509e-02
3.482472990268083990e+00 -2.785026644162857251e-02
3.145646418828006219e+00 -2.510194997878969006e-02
2.839583873255672408e+00 -2.272032253857558109e-02
2.561823017216306564e+00 -2.053747771087198817e-02
2.309982593024391573e+00 -1.849443447700103646e-02
2.060227951788916823e+00 -1.654059655838193560e-02
1.855842278839021864e+00 -1.492132423299415318e-02
1.653417740816134129e+00 -1.322529494713074044e-02
1.488092934901391384e+00 -1.190138643123360949e-02
1.338720693569029230e+00 -1.074531016580479274e-02
1.203922761735093605e+00 -9.699203312753224351e-03
1.082385421095999112e+00 -8.668725524949025610e-03
9.727610324418711762e-01 -7.858807411857030023e-03
8.740181566985940620e-01 -7.054697714138088473e-03
7.851174603708552802e-01 -6.274438989995153801e-03
7.051377360178316955e-01 -5.639716112063467360e-03
6.262802532735829431e-01 -5.031231137593896938e-03
5.622111991819189747e-01 -4.547977542892286604e-03
1.097415222616179520e+01 -8.590079541747085157e-02
1.002150895281475407e+01 -7.864526181478975753e-02
9.140807530393823654e+00 -7.194557830593094339e-02
8.328039527874379289e+00 -6.568719287539441509e-02
7.579410312243503256e+00 -5.994645039735888720e-02
6.890888762525050559e+00 -5.458082581557618246e-02
6.258647455820733008e+00 -4.965340136900765755e-02
5.679104940006484803e+00 -4.506139587279932995e-02
5.148635980821328673e+00 -4.093684541252014947e-02
4.663875596861493555e+00 -3.707374899589671591e-02
4.221351306470507936e+00 -3.363792405022546228e-02
3.817935511402978932e+00 -3.043179615703806365e-02
3.450688044379565778e+00 -2.752103424440080492e-02
3.116624499960666927e+00 -2.486854863442481550e-02
2.813241103487013728e+00 -2.249904257721870374e-02
2.537997498116644657e+00 -2.035603672490350277e-02
2.288301209339302034e+00 -1.831035859969101093e-02
2.040812597395794015e+00 -1.637216666890905017e-02
1.838228197929254737e+00 -1.476377395536016164e-02
1.637691616903880876e+00 -1.310626338753782989e-02
1.473872172481845766e+00 -1.177941062582359491e-02
1.325877339432691260e+00 -1.064909614041573659e-02
1.192281829412093819e+00 -9.623264808094281891e-03
1.071879464770108648e+00 -8.593511019274715362e-03
9.633607885020250006e-01 -7.695063865770715786e-03
8.655275263797871377e-01 -6.986005106782509043e-03
7.774772700696032102e-01 -6.213677406090052993e-03
6.981953224502797095e-01 -5.573903904002480356e-03
6.201112143436512403e-01 -4.965757072719756762e-03
5.506403128639435485e-01 -4.439412083116630985e-03
1.088741770632939065e+01 -8.521764092299251303e-02
9.940965064451932065e+00 -7.802637602546536044e-02
9.066167270592572436e+00 -7.133286245381452451e-02
8.259051478956555670e+00 -6.518718152410256372e-02
7.515682564868854776e+00 -5.943959121802369627e-02
6.832096829191616649e+00 -5.409812276296256661e-02
6.204665107252774980e+00 -4.922265533129906168e-02
5.629583532978365668e+00 -4.470505487332619016e-02
5.103253869703289425e+00 -4.058012338334027885e-02
4.622336422900912289e+00 -3.684517145445287412e-02
4.183397701653306378e+00 -3.335646627645902362e-02
3.783235559411505466e+00 -3.015483333720867312e-02
3.419119333960909390e+00 -2.726589743436889923e-02
3.087992579330342657e+00 -2.455824847036274655e-02
2.787174151512579190e+00 -2.228076170010304113e-02
2.514267412703026672e+00 -2.016393338401457555e-02
2.266837118241292970e+00 -1.812415372793473381e-02
2.021511840282628203e+00 -1.619697449047092022e-02
1.820764012330436721e+00 -1.460446144688305747e-02
1.622059860134625664e+00 -1.298060049618727542e-02
1.459671502410590627e+00 -1.165377820684847417e-02
1.313077810892178565e+00 -1.055516459455319196e-02
1.180829765144323584e+00 -9.538521108193049464e-03
1.061515865577308482e+00 -8.513341911743486923e-03
9.540154009681162117e-01 -7.719236228022997165e-03
8.571232087181132053e-01 -6.874277213228770396e-03
7.698430682203738495e-01 -6.147397920441850100e-03
6.913374406922176973e-01 -5.509818688233264310e-03
6.140265322407837401e-01 -4.900510926638659316e-03
4.157471515506270809e-01 -3.204490938784023985e-03
1.080107637221717276e+01 -8.458849502364682027e-02
9.860877009986975139e+00 -7.743189744238576644e-02
8.991981828323252657e+00 -7.078949062421770189e-02
8.190423997245442678e+00 -6.463169615851047101e-02
7.452335729473593240e+00 -5.890732069146607103e-02
6.773801856583848036e+00 -5.366862773292810362e-02
6.151055009278710628e+00 -4.879036052113642358e-02
5.580432898413601350e+00 -4.431502094760317312e-02
5.058226827988582031e+00 -4.021816348311105932e-02
4.581136411448472501e+00 -3.650900316447965727e-02
4.145688220471345886e+00 -3.305059587881913064e-02
3.748952352796190102e+00 -2.987647590819112950e-02
3.387762667343849454e+00 -2.701129404692642968e-02
3.059485936977428988e+00 -2.432253705459699877e-02
2.761328328444111246e+00 -2.205924505415061271e-02
2.490733102657794795e+00 -1.995212579542236797e-02
2.245551377537265303e+00 -1.793897322496078653e-02
2.002408110124067608e+00 -1.602176291330728933e-02
1.803495063997636816e+00 -1.444245374079457071e-02
1.606601299723974030e+00 -1.285319362714098211e-02
1.445704343701214700e+00 -1.152680876019375467e-02
1.300441635974651788e+00 -1.045515492320437528e-02
1.169378886523617211e+00 -9.415811272891516301e-03
1.051215522979261685e+00 -8.431508464987955143e-03
9.447225919118513726e-01 -7.645231761266011762e-03
8.487291109571193370e-01 -6.835845200544756264e-03
7.622985472171198706e-01 -6.081653162669811881e-03
6.845476079829804217e-01 -5.441544439767105092e-03
6.079902828887986388e-01 -4.829076124573296845e-03
2.796477600714458722e-01 -2.202208717142194790e-03
1.071535381611348825e+01 -8.393838336046767490e-02
9.781277555166465021e+00 -7.680611217721218520e-02
8.918243404061142243e+00 -7.022337762311822718e-02
8.122282378525104818e+00 -6.408499325029827498e-02
7.389493738536930145e+00 -5.840753080646839124e-02
6.715934006934902278e+00 -5.321579208667434613e-02
6.097855154868072169e+00 -4.838100988492891746e-02
5.531614466415551767e+00 -4.392317364550586689e-02
5.013451778090254329e+00 -3.978024216409371122e-02
4.540178221410536175e+00 -3.617095946300118159e-02
4.108393014081366701e+00 -3.273951499140446281e-02
3.714890384767957521e+00 -2.958930137488282458e-02
3.356817143387057278e+00 -2.681592526432363330e-02
3.031264907915343976e+00 -2.408311731725700303e-02
2.735681929961617964e+00 -2.183360833107143156e-02
2.467493541201773777e+00 -1.974329240024162019e-02
2.201407684106589713e+00 -1.760496083468814782e-02
1.983472445092662628e+00 -1.584353319155049761e-02
1.786344358289961631e+00 -1.427805946785026640e-02
1.591248897935772622e+00 -1.272442937713791009e-02
1.431857391262248314e+00 -1.147317971715642280e-02
1.287947962576558192e+00 -1.035797180992006905e-02
1.158116808090569938e+00 -9.290330650341226473e-03
1.041034352741746716e+00 -8.347506619358442334e-03
9.355161715599059624e-01 -7.525849929446191272e-03
8.404716694404240629e-01 -6.744100216611895356e-03
7.548579639403688590e-01 -6.014583863668061109e-03
6.778673592203998677e-01 -5.372084882384244725e-03
6.020544457544698691e-01 -4.760009301547328715e-03
1.874424343023372574e-01 -1.440697191191662660e-03
1.063020439191873834e+01 -8.329261186965319919e-02
9.702187738680944307e+00 -7.618437189445756430e-02
8.845029716596313207e+00 -6.960922217372823850e-02
8.054668785117021557e+00 -6.358181204258352148e-02
7.327114378517918247e+00 -5.787079846134447064e-02
6.658469594637292488e+00 -5.276153140909800587e-02
6.045039671382490987e+00 -4.796127773532241761e-02
5.483140836652604655e+00 -4.353136566190645568e-02
4.969132192700007167e+00 -3.941448870105650898e-02
4.499659371452467305e+00 -3.582835978375632779e-02
4.071323252408876492e+00 -3.242827592314698193e-02
3.681143642987499298e+00 -2.930841873857260513e-02
3.325985092806960974e+00 -2.655118060859580284e-02
3.003259261372669631e+00 -2.384359695266797738e-02
2.710236529221211388e+00 -2.160749641055207185e-02
2.444448236855394807e+00 -1.948711812017375061e-02
2.180641997014050038e+00 -1.741693184812980258e-02
1.964723670382898746e+00 -1.566680513201964067e-02
1.750841578439067625e+00 -1.396985513832599800e-02
1.575989850449515117e+00 -1.259705861861471279e-02
1.418110555505952997e+00 -1.133240381595622751e-02
1.275484102415357146e+00 -1.014021833316770642e-02
1.146922907359313681e+00 -9.156113909150468896e-03
1.030940124693832116e+00 -8.263564907245616459e-03
9.263965574671496617e-01 -7.413526192552875697e-03
8.322649944718951698e-01 -6.676772998060571777e-03
7.474997918923345086e-01 -5.944444882798919153e-03
6.711716759127877019e-01 -5.305050170672323887e-03
5.961389290300640464e-01 -4.688439661014280613e-03
1.154202472273974323e+01 -9.016059171721388377e-02
1.054554910329199480e+01 -8.260222155131713428e-02
9.623592752718550969e+00 -7.560372478133016438e-02
8.772275418583095785e+00 -6.903688158149490217e-02
7.987458966022234819e+00 -6.305603689801521361e-02
7.265060178690714743e+00 -5.741932779545655396e-02
6.601447773964473242e+00 -5.229201005074029379e-02
5.992611258587180245e+00 -4.754327010526604447e-02
5.435063617669743330e+00 -4.315294732085755286e-02
4.925140256320789334e+00 -3.904909129722215766e-02
4.459418603009553728e+00 -3.543000426806280911e-02
4.034580305706561454e+00 -3.211449718569916317e-02
3.647619126811554757e+00 -2.901676201894118345e-02
3.295555767161332472e+00 -2.628070086735383865e-02
2.975558124730025344e+00 -2.369989093380111753e-02
2.685050678116271961e+00 -2.135510740534744129e-02
2.421497986859548313e+00 -1.928598482653953033e-02
2.160148495133423552e+00 -1.717799212588360866e-02
1.946160726293214349e+00 -1.548525820690166248e-02
1.734167124057180764e+00 -1.379869621355620662e-02
1.560984381724146886e+00 -1.246590167603563865e-02
1.404441923470014952e+00 -1.119380217134862722e-02
1.263209517892142975e+00 -1.000688301474188593e-02
1.135758178397099361e+00 -9.028055449620483314e-03
1.020933823927395512e+00 -8.177037758441042456e-03
9.173633445059092839e-01 -7.291362000248120985e-03
8.241116692731649263e-01 -6.609606224786766966e-03
7.401998477454126979e-01 -5.872999226047313087e-03
6.645797524807882661e-01 -5.233548940010290286e-03
5.902074921104173422e-01 -4.706986794392481292e-03
1.145139525547911141e+01 -8.949886109157376146e-02
1.046136467934399583e+01 -8.198123869009878162e-02
9.545540506129565728e+00 -7.498255611668984411e-02
8.699998436990515671e+00 -6.849125101268495330e-02
7.920658793489582017e+00 -6.252353549921349507e-02
7.203528142474578289e+00 -5.691525801631061587e-02
6.544826033643194485e+00 -5.183742613518946274e-02
5.940670690422592770e+00 -4.714210077174751934e-02
5.387387731291692461e+00 -4.277001250364577400e-02
4.881443206177110028e+00 -3.875164736839607077e-02
4.419473733908263036e+00 -3.511177391991808505e-02
3.998163288713544539e+00 -3.182313518761053367e-02
3.614404016578372847e+00 -2.875358457282506733e-02
3.265242928485608598e+00 -2.602804070844311549e-02
2.948039829015064672e+00 -2.347926295409970623e-02
2.660041826653740671e+00 -2.115200583875255849e-02
2.398841315867674240e+00 -1.910682015367746317e-02
2.139756236383449028e+00 -1.701215050351898017e-02
1.927683808563224854e+00 -1.532440573101377830e-02
1.717664736684795468e+00 -1.365243674404197950e-02
1.546003392189406744e+00 -1.235547744131779146e-02
1.390961686034877243e+00 -1.107972251795951921e-02
1.251024642289093380e+00 -9.896690588251827111e-03
1.124826666250044127e+00 -8.918510003200749714e-03
1.011018380054520049e+00 -8.071791769866439731e-03
9.084166401850385375e-01 -7.196602967771831283e-03
8.160997863667673879e-01 -6.518467265539182667e-03
7.329385993578064751e-01 -5.827051081496808192e-03
6.510501611087093909e-01 -5.125316922790119911e-03
5.844571671638938426e-01 -4.571065710208576001e-03
1.136143063968952482e+01 -8.885721463338699944e-02
1.037767879996137133e+01 -8.136610386209981727e-02
9.467976493272994176e+00 -7.442204030784613233e-02
8.628251399528231502e+00 -6.800537985758778325e-02
7.854373339539214349e+00 -6.202909962750256800e-02
7.142470768804530579e+00 -5.647360463965286209e-02
6.488609735694670810e+00 -5.140286786926692719e-02
5.889029147445799417e+00 -4.676586280087961789e-02
5.340075804345296717e+00 -4.243282560100752193e-02
4.838147946441718972e+00 -3.844781622051771791e-02
4.379865751589260725e+00 -3.483574968897287100e-02
3.961990005048530161e+00 -3.157427825385666215e-02
3.581412663252799611e+00 -2.852576855967574321e-02
3.235239300085121616e+00 -2.582104185295475487e-02
2.920744192686651530e+00 -2.329898701798335109e-02
2.635291466459054543e+00 -2.099309476253091722e-02
2.376377434311512715e+00 -1.896443039780515774e-02
2.119662143307239344e+00 -1.689169817630168519e-02
1.909442059676095482e+00 -1.520473109390271804e-02
1.701261721055308263e+00 -1.354655501147059710e-02
1.531214266907666488e+00 -1.228017386833451033e-02
1.377577490783464365e+00 -1.100821267670234679e-02
1.238954555623672293e+00 -9.831956841081727905e-03
1.113910600827387132e+00 -8.854338379153722099e-03
1.001191465410421921e+00 -7.932595385112943889e-03
8.995560885342873680e-01 -7.142927227646511321e-03
8.081254434028626310e-01 -6.461061869683889722e-03
7.257353234367164285e-01 -5.820632353365923391e-03
6.446228664013945453e-01 -5.122581888190019112e-03
5.787044093172771797e-01 -4.564868423584168312e-03
1.127200022540709234e+01 -8.822046648212039655e-02
1.029451584361889083e+01 -8.078228252971580980e-02
9.390940415679288833e+00 -7.390601853010922428e-02
8.556909505972251750e+00 -6.750191548416159537e-02
7.788571533968664973e+00 -6.156575443123724761e-02
7.081832113673605988e+00 -5.602825064174097452e-02
6.432810097422566820e+00 -5.099900847294035200e-02
5.837767632547985919e+00 -4.638966159125615385e-02
5.293028901056281654e+00 -4.209186923393468116e-02
4.795152328001436537e+00 -3.814196921223893949e-02
4.340590828272264723e+00 -3.455686553125138921e-02
3.926121078742035753e+00 -3.131644449160529697e-02
3.548726686981914291e+00 -2.834171621261558083e-02
3.205531480088382068e+00 -2.561375815402261794e-02
2.893751587352118460e+00 -2.311852976071460120e-02
2.610739451511180587e+00 -2.083009601314670181e-02
2.354108250983887984e+00 -1.882521004148840146e-02
2.099657029099781358e+00 -1.676850926656926755e-02
1.891341091464828983e+00 -1.508620525543866858e-02
1.685043453052152751e+00 -1.344163597097505942e-02
1.516560121556838059e+00 -1.217546963723189872e-02
1.364367385337410754e+00 -1.093507440140445777e-02
1.227022403852932042e+00 -9.765450748403009876e-03
1.103131922065645920e+00 -8.789114387691206176e-03
9.914516216800636217e-01 -7.877488233670577877e-03
8.908768604136304559e-01 -7.089999090660982668e-03
8.002365770231771869e-01 -6.406789947211633321e-03
7.186680740391817590e-01 -5.805030935388200142e-03
6.383104069683808168e-01 -5.120332007114497368e-03
5.729507201730368315e-01 -4.556086467808994657e-03
1.118302072353677801e+01 -8.759717725262597399e-02
1.021197572776295104e+01 -8.017585168930879691e-02
9.314388032889986846e+00 -7.332199884894181896e-02
8.486123592029015228e+00 -6.694667357791621309e-02
7.723111982492407712e+00 -6.110808835563059926e-02
7.021532864759338466e+00 -5.565078599969941475e-02
6.377395157645968204e+00 -5.055333790206988781e-02
5.786900459815336184e+00 -4.600912099221994567e-02
5.246441359264586879e+00 -4.174930337076066672e-02
4.752478486895709509e+00 -3.783421841386156587e-02
4.301592073804190619e+00 -3.427436139681956651e-02
3.890594734915890474e+00 -3.106226397433268713e-02
3.516366002725848539e+00 -2.807418264271720199e-02
3.176043902944208241e+00 -2.539922780362000726e-02
2.866960866333546409e+00 -2.294072394643500643e-02
2.586383966450870986e+00 -2.066622324172183098e-02
2.332014307093662531e+00 -1.868534880699597792e-02
2.079839502502535797e+00 -1.663846073127547148e-02
1.873386197957862986e+00 -1.498383800785427905e-02
1.669022531915858032e+00 -1.332972277076056693e-02
1.502048758575653453e+00 -1.207796201248349972e-02
1.351257583266642914e+00 -1.085854715007855513e-02
1.215116506021574505e+00 -9.697337496581423869e-03
1.092442400857412510e+00 -8.716560919717505213e-03
9.817989501453503465e-01 -7.825966302304322372e-03
8.821005902901616347e-01 -7.033955388796458291e-03
7.924128126208324074e-01 -6.347295766818845594e-03
7.116427208956790373e-01 -5.749206267532253056e-03
6.320598243943066352e-01 -5.111222253101884404e-03
5.673749090693986918e-01 -4.550992172813033212e-03
1.109461028810308747e+01 -8.691098604503605385e-02
1.012989941634181257e+01 -7.957689586676007509e-02
9.238290758418862936e+00 -7.277752085117455971e-02
8.415808371141936917e+00 -6.643728071689201931e-02
7.658202023646401457e+00 -6.064634269546209655e-02
6.961765852056549519e+00 -5.520825122904565729e-02
6.322472584636919635e+00 -5.014989439334251869e-02
5.736479707666255479e+00 -4.562840095781028199e-02
5.200217078532739734e+00 -4.141926948991336149e-02
4.710148574313762992e+00 -3.752513914005057433e-02
4.262946841270155218e+00 -3.399439803853631509e-02
3.855272591853926123e+00 -3.076183495913556443e-02
3.484206327895875255e+00 -2.781964379875415116e-02
3.146845102462618282e+00 -2.518385914701803951e-02
2.840372781342905828e+00 -2.275563690481608586e-02
2.562269366311596741e+00 -2.049593658452906336e-02
2.310133728484819571e+00 -1.853828731816449527e-02
2.060132748901341238e+00 -1.651073121291711521e-02
1.855560366703060016e+00 -1.486900984263194239e-02
1.653096434960932726e+00 -1.322114837622318309e-02
1.487659582060416152e+00 -1.197471115114456287e-02
1.338237977208099228e+00 -1.077832876951470564e-02
1.203380874757273400e+00 -9.627798527277136795e-03
1.081854093164455133e+00 -8.648655884603367872e-03
9.722687379853662826e-01 -7.796283924032205125e-03
8.735188543838960928e-01 -6.981455084771397493e-03
7.846155619127999081e-01 -6.294761539364493452e-03
7.046023294753317456e-01 -5.706657444522819124e-03
6.258406790941629660e-01 -5.102887258264297496e-03
5.557051504392676033e-01 -4.494049560062459044e-03
1.100674724065480703e+01 -8.627801264511804347e-02
1.004833166421066259e+01 -7.901395143709370739e-02
9.162744435014772648e+00 -7.224714698311032746e-02
8.345911811944677794e+00 -6.592366080997420774e-02
7.593783875341659773e+00 -6.016039367143145161e-02
6.902392271366281307e+00 -5.475846151195418177e-02
6.267887124726661874e+00 -4.980256410584382037e-02
5.686370802091917476e+00 -4.525900624935820515e-02
5.154334561339711129e+00 -4.108951085067611558e-02
4.668164933091765612e+00 -3.724063923572931006e-02
4.224610481258834760e+00 -3.376584939757944215e-02
3.820291318915601586e+00 -3.050509197329984504e-02
3.452375489673469744e+00 -2.758181732997446942e-02
3.117793248400040351e+00 -2.496773151149631401e-02
2.813986910885761361e+00 -2.257138547491140471e-02
2.538303437920101491e+00 -2.032794813841551362e-02
2.288444892768259020e+00 -1.839508878751073759e-02
2.040695738657109626e+00 -1.638069226608167631e-02
1.837991180240004185e+00 -1.475285747799229101e-02
1.637344631060190459e+00 -1.310840037390483166e-02
1.473400994572279687e+00 -1.186550287807179409e-02
1.325371312400165591e+00 -1.070146619931591596e-02
1.191836245231322700e+00 -9.555651961373768863e-03
1.071396748019293632e+00 -8.576252773702814844e-03
9.628539294839538742e-01 -7.711007082118623290e-03
8.650234016106425061e-01 -6.920718332042745044e-03
7.769784410009287212e-01 -6.233491481307810306e-03
6.977218363187965844e-01 -5.657651849858341339e-03
6.196667290531132632e-01 -5.062772675392137288e-03
4.195896935405712957e-01 -3.442347188920892934e-03
1.091945411947899380e+01 -8.562875857121768353e-02
9.967251548048732701e+00 -7.838915340498860129e-02
9.087670413319370866e+00 -7.165170365704745525e-02
8.276533974355203327e+00 -6.545500211939019042e-02
7.529799038771106900e+00 -5.966404715199067482e-02
6.843431388538368410e+00 -5.434258913642455585e-02
6.213655702196374087e+00 -4.939275148675415644e-02
5.636644164259075218e+00 -4.488639104429117260e-02
5.108742299711362733e+00 -4.075255499838369155e-02
4.626524134912424202e+00 -3.692616981741070337e-02
4.186566415380139183e+00 -3.347805025184791977e-02
3.785610837473512458e+00 -3.024482959599867141e-02
3.420739388325567454e+00 -2.734602068253377816e-02
3.089104587800385104e+00 -2.474823238358717786e-02
2.787860837601244146e+00 -2.238000597549813162e-02
2.514600257277304074e+00 -2.015984003203550451e-02
2.266948433414960995e+00 -1.824500308253598421e-02
2.021446938501725299e+00 -1.624981572225373330e-02
1.820539629110239144e+00 -1.463836852283647086e-02
1.621698470232244116e+00 -1.299191196923755488e-02
1.459281787356615956e+00 -1.175507655357104116e-02
1.312625211394739200e+00 -1.062018561762353985e-02
1.180284103309762411e+00 -9.480043748080209387e-03
1.060948826975552040e+00 -8.501630540732465352e-03
9.534613801892570795e-01 -7.653232124654788492e-03
8.566137329283969315e-01 -6.863133744941751074e-03
7.693410551769005457e-01 -6.175191312429257826e-03
6.908589437927074028e-01 -5.606351701627654283e-03
6.135770095932296941e-01 -5.006368282848388564e-03
2.822043944392984005e-01 -2.301373347771897872e-03
1.083264184426438526e+01 -8.499188521939214647e-02
9.886724546658482993e+00 -7.782369597885982482e-02
9.013019984161958931e+00 -7.110500820832144075e-02
8.207594265193606020e+00 -6.492683337967818102e-02
7.466178072615045735e+00 -5.916574983141566213e-02
6.784932120580969617e+00 -5.391579788177583432e-02
6.159919966315706041e+00 -4.895473806895804525e-02
5.587337684740808719e+00 -4.451654045275885152e-02
5.063589379733959284e+00 -4.040784696612254034e-02
4.585191810993034522e+00 -3.660760205830311531e-02
4.148854542436282600e+00 -3.318842067714704996e-02
3.751248559946701810e+00 -2.997989163382201380e-02
3.389433210669990704e+00 -2.713734327072430882e-02
3.060544312122139399e+00 -2.452760954654798625e-02
2.761972467535107612e+00 -2.219209098605245956e-02
2.491060966326499315e+00 -1.998413856217544013e-02
2.222332720712701271e+00 -1.781986957457467116e-02
2.002322131779321612e+00 -1.611763549155640837e-02
1.803172088109967319e+00 -1.451780762424809829e-02
1.606213967356433514e+00 -1.287631855782758912e-02
1.445241309507530270e+00 -1.159031363741477687e-02
1.299968460076955212e+00 -1.052849870356407057e-02
1.168920731509541344e+00 -9.405885038943032073e-03
1.050659665511933794e+00 -8.426783634382638624e-03
9.441553940809758183e-01 -7.593922383766892742e-03
8.482235766844780089e-01 -6.804720840103617961e-03
7.618914240685674688e-01 -6.114828555804943840e-03
6.840806218018155027e-01 -5.552457860470158893e-03
6.075714497480514398e-01 -4.951358048496029562e-03
1.891675113067688985e-01 -1.587331971725395013e-03
1.074638382076055620e+01 -8.436174983711564046e-02
9.806655896024413011e+00 -7.721869487862303982e-02
8.938923105259503288e+00 -7.055864525754312888e-02
8.139136176989740790e+00 -6.438675181645904522e-02
7.403104145236850897e+00 -5.868420515946077415e-02
6.726841439755546048e+00 -5.346525489116130125e-02
6.106525592044139472e+00 -4.853972791365651629e-02
5.538362751153109720e+00 -4.414581211938971989e-02
5.018786644004184616e+00 -4.006690909050922289e-02
4.544234020394707585e+00 -3.629119803150166607e-02
4.111408669512348624e+00 -3.289931701102597611e-02
3.717105713601114747e+00 -2.971506058399635275e-02
3.358338338944859114e+00 -2.689817543971407057e-02
3.032290547900515776e+00 -2.430138548083730921e-02
2.736285902234900203e+00 -2.199699630934198041e-02
2.467782036211634722e+00 -1.976832150767444604e-02
2.201433792933343181e+00 -1.765064249682618894e-02
1.983352097522377289e+00 -1.597918408042698149e-02
1.767414200751733722e+00 -1.423474218598831317e-02
1.590847879725149738e+00 -1.275816226463344361e-02
1.431373689260546644e+00 -1.149495593901157103e-02
1.287402060885697086e+00 -1.041442006388235662e-02
1.157546195962944502e+00 -9.332632220789617919e-03
1.040457898949703308e+00 -8.351756301358587500e-03
9.350020864993424663e-01 -7.535505055833398302e-03
8.399517126421858215e-01 -6.742204899610298487e-03
7.544269617540889650e-01 -6.050287326299167920e-03
6.773868720654203646e-01 -5.498726287247671617e-03
6.016305867375933980e-01 -4.897289810276177734e-03
1.167003474658228690e+01 -9.136983563398226593e-02
1.066064174766291117e+01 -8.374404807309854260e-02
9.727177667388978932e+00 -7.659222779070988529e-02
8.865416615124797062e+00 -7.001149975482241772e-02
8.071154070919760670e+00 -6.385731957414672588e-02
7.340433982067747110e+00 -5.816261843189463043e-02
6.669175080483548790e+00 -5.301181695966816071e-02
6.053569842498801812e+00 -4.820141843500670709e-02
5.489789996833614794e+00 -4.374472479748561099e-02
4.974254488830486487e+00 -3.972141142593342555e-02
4.503551841496725494e+00 -3.594977558093281206e-02
4.074252697659316524e+00 -3.260532771410203784e-02
3.683305236835803687e+00 -2.944655561462836482e-02
3.327533805789623322e+00 -2.665816451817333912e-02
3.004308871976926643e+00 -2.404966493840129949e-02
2.710797702568532586e+00 -2.171446213076981199e-02
2.444676083776571751e+00 -1.958347799764760880e-02
2.180735625856977222e+00 -1.747995108908232537e-02
1.964568578017152012e+00 -1.584457448679783484e-02
1.750530097511981520e+00 -1.411248495706757429e-02
1.575630417312464893e+00 -1.272660815559773471e-02
1.417600627241401900e+00 -1.137432968350535374e-02
1.275024592008223934e+00 -1.029475844238179200e-02
1.146359168138285201e+00 -9.252829765813288393e-03
1.030343868391902840e+00 -8.272122856673351857e-03
9.258770779891798419e-01 -7.470246591009139896e-03
8.317488575258198402e-01 -6.681948247262866486e-03
7.469749130744922638e-01 -5.987106918290164247e-03
6.707898023684180089e-01 -5.444504497304132953e-03
5.956901636551009682e-01 -4.778365594957467537e-03
1.157823513168984064e+01 -9.070746386821566809e-02
1.057539652166906308e+01 -8.311307505052795142e-02
9.648145022508156643e+00 -7.602482707303272191e-02
8.792333840498262276e+00 -6.947135237874832447e-02
8.003586181317858816e+00 -6.338926387122496842e-02
7.278193805292665353e+00 -5.772476257737491068e-02
6.611927507937647164e+00 -5.255319300442747033e-02
6.001001040427060396e+00 -4.778028147216242805e-02
5.441559236015891088e+00 -4.335955997187589117e-02
4.930163798939821262e+00 -3.932087708202737508e-02
4.463238314936853968e+00 -3.562888997767960086e-02
4.037424035725104332e+00 -3.231491005308365777e-02
3.649696590588928036e+00 -2.917888573795912599e-02
3.296961560117902312e+00 -2.641097831444412167e-02
2.976462443151375314e+00 -2.382337389678162304e-02
2.685608966912780282e+00 -2.150681310063159990e-02
2.421791291754780140e+00 -1.939573620431797249e-02
2.160127281834182345e+00 -1.730515232983503501e-02
1.945924436876389496e+00 -1.568357775210139221e-02
1.733829178456050446e+00 -1.398750141323368626e-02
1.560543020649688861e+00 -1.260840825799957980e-02
1.404020780251918010e+00 -1.125531651086247517e-02
1.262736633331185798e+00 -1.017407888759160051e-02
1.135261128141673126e+00 -9.178451028423835131e-03
1.020429755694245433e+00 -8.194726700798536656e-03
9.168384158737719059e-01 -7.408949068929832071e-03
8.236327292725195148e-01 -6.617191440873907392e-03
7.396886042576956699e-01 -5.923108971926317919e-03
6.570677416419536954e-01 -5.328242766810264118e-03
5.898534031654331100e-01 -4.783242012117959463e-03
1.148720173227811614e+01 -8.999917531310322460e-02
1.049074748830071790e+01 -8.243786541081102315e-02
9.569706222960400410e+00 -7.541813053908462405e-02
8.719652265064173235e+00 -6.886617432246421033e-02
7.936571031295705403e+00 -6.284601162711872524e-02
7.216379227917693484e+00 -5.724059244140170671e-02
6.555043104069202542e+00 -5.208631285422611612e-02
5.948785376059444907e+00 -4.736055989052429666e-02
5.393759755332868444e+00 -4.297810053604889102e-02
4.886330245044091747e+00 -3.897107838437886829e-02
4.423198354093374363e+00 -3.530838975235171123e-02
4.000923115586991763e+00 -3.201441441778891950e-02
3.616432881431003832e+00 -2.890304024109427786e-02
3.266672925947725847e+00 -2.616728613698972652e-02
2.948920946034381263e+00 -2.359730664069514816e-02
2.660619378908812394e+00 -2.129604212238228253e-02
2.399099762427387983e+00 -1.920492654613280628e-02
2.139808454683088890e+00 -1.713447079215046909e-02
1.927517729962260118e+00 -1.551170096916217565e-02
1.717314922249185027e+00 -1.384873124070501969e-02
1.545647489948819953e+00 -1.245986869664677567e-02
1.390532206130948190e+00 -1.113439040986039484e-02
1.250538095700787666e+00 -1.005163744078136842e-02
1.124250895552214802e+00 -9.095185960530244307e-03
1.010502778207354124e+00 -8.154507273748267185e-03
9.078858826404927473e-01 -7.342202715343765923e-03
8.156167387851629424e-01 -6.553844318491663240e-03
7.324305841588880650e-01 -5.859204895484073847e-03
6.505654078558998910e-01 -5.269924396281547123e-03
5.840029969359616935e-01 -4.725848035588720714e-03
1.139658841611795026e+01 -8.933382708068070277e-02
1.040660852829032201e+01 -8.181575165058545263e-02
9.491673517991658926e+00 -7.478685893377681748e-02
8.647512773419272492e+00 -6.831768664767730315e-02
7.870032196633888866e+00 -6.231287871771477166e-02
7.155060289990790245e+00 -5.675109972089254634e-02
6.498614069921307745e+00 -5.162753870389515110e-02
5.896990780156433409e+00 -4.694304694803358435e-02
5.346280339353731037e+00 -4.258999899442801607e-02
4.842846499187903220e+00 -3.862055177883262636e-02
4.383494344918747565e+00 -3.498278634731256942e-02
3.964686032038475361e+00 -3.171685905528230653e-02
3.583386322129611390e+00 -2.867517201295902846e-02
3.236619305078462183e+00 -2.592198250708771523e-02
2.921641082100729037e+00 -2.336728922708862510e-02
2.635766964327658002e+00 -2.108352251620220635e-02
2.376602553664048045e+00 -1.901484088182527760e-02
2.119598942061122315e+00 -1.695742883818612129e-02
1.909197407910560473e+00 -1.534202056963125844e-02
1.700997904660298321e+00 -1.368869861215338268e-02
1.530782577956287582e+00 -1.231329471914304093e-02
1.377135238547064988e+00 -1.101136963687254777e-02
1.238443945171337157e+00 -9.926743656239606084e-03
1.113428898700760339e+00 -8.994927572049948861e-03
1.000662587372094459e+00 -8.040529298982595011e-03
8.991198818612613497e-01 -7.278966642570747908e-03
8.076289082666797681e-01 -6.487195993478400528e-03
7.253221548759377635e-01 -5.789522737811770951e-03
6.442014523058428033e-01 -5.211211129841011522e-03
5.782514508301919154e-01 -4.665394750269857317e-03
1.130649699216061244e+01 -8.863058300527053290e-02
1.032301019365902661e+01 -8.112711083311181792e-02
9.414222607454760805e+00 -7.422367695180383251e-02
8.575844558372063275e+00 -6.777501215462548856e-02
7.803922742525274181e+00 -6.177726785638577162e-02
7.094103300785070232e+00 -5.622806427905398946e-02
6.442613437564298273e+00 -5.117698764729489147e-02
5.845574222557709199e+00 -4.652124194642827393e-02
5.299157094321092387e+00 -4.217658777966708933e-02
4.799818232453930911e+00 -3.826528383622369855e-02
4.344127707684970474e+00 -3.465347068389412755e-02
3.928833211389130664e+00 -3.142319961990407140e-02
3.550725707976950307e+00 -2.835754160049801589e-02
3.206876756174707577e+00 -2.567098533153657630e-02
2.894603851637576497e+00 -2.313738057193488740e-02
2.611234879426225231e+00 -2.086996401255923270e-02
2.354298944609777955e+00 -1.882297863292174342e-02
2.099562097835125929e+00 -1.677591559143119110e-02
1.891130865678725792e+00 -1.511056728175417911e-02
1.684763144204531216e+00 -1.352228481733254266e-02
1.516164576388015162e+00 -1.216062611325538674e-02
1.363899779755337827e+00 -1.088443469487984476e-02
1.226508876518355162e+00 -9.804673903831060203e-03
1.102594702600640408e+00 -8.869268909155439765e-03
9.909401960722631353e-01 -7.932297885679400959e-03
8.903426755661738579e-01 -7.177412190815487744e-03
7.997268899635454620e-01 -6.417909265890002143e-03
7.181983022142118811e-01 -5.725697108759245611e-03
6.378839650097397618e-01 -5.154927122302992507e-03
5.725782130298333605e-01 -4.609478093906924090e-03
1.121692863218330771e+01 -8.791439463748411398e-02
1.023990259583045948e+01 -8.050810236827811439e-02
9.337207421361627624e+00 -7.363324871508354630e-02
8.504653608402435339e+00 -6.721840985130354829e-02
7.738255829281857956e+00 -6.130429361113841347e-02
7.033653963056081260e+00 -5.573843431055435643e-02
6.387010026230790949e+00 -5.072834364960489978e-02
5.794541223957205389e+00 -4.609625514360583820e-02
5.252451235227320936e+00 -4.178773674329971238e-02
4.757036114531078219e+00 -3.790855125007126097e-02
4.305056950868562105e+00 -3.432641979842880608e-02
3.893145477499794005e+00 -3.107208411467961631e-02
3.518210311181942718e+00 -2.810327350509107466e-02
3.177308220313594056e+00 -2.541507214881157106e-02
2.867769106789351596e+00 -2.290109034012911132e-02
2.586839738875310601e+00 -2.065024012417205138e-02
2.332187726229597580e+00 -1.862372369507225150e-02
2.079745106515531461e+00 -1.659772703091684162e-02
1.873160851050577058e+00 -1.494084969284845306e-02
1.668709003508411781e+00 -1.335933307256180654e-02
1.501639027554552586e+00 -1.201011269330071879e-02
1.350776547432509078e+00 -1.075703590117713625e-02
1.214678105993445278e+00 -9.677271144562561017e-03
1.091948422243949501e+00 -8.743098193524652395e-03
9.813435235206504625e-01 -7.870905491925903746e-03
8.816661287999110197e-01 -7.064972934921034779e-03
7.918989184532601033e-01 -6.352976264047762583e-03
7.111274624061649785e-01 -5.682427247582896336e-03
6.316196230931575561e-01 -5.092630650626586361e-03
5.608089281676844617e-01 -4.496022501081692324e-03
1.112798793410861364e+01 -8.724617807576953710e-02
1.015728451615334116e+01 -7.983677534895759764e-02
9.260744972700852173e+00 -7.298639276889477834e-02
8.434028978267377852e+00 -6.663490760688142722e-02
7.672995752964261840e+00 -6.077248608373327782e-02
6.973543219146457695e+00 -5.529972266003899822e-02
6.331814989466943544e+00 -5.027661377624745298e-02
5.743886243842203143e+00 -4.569309230232494051e-02
5.206006558877022350e+00 -4.148165735871377907e-02
4.714601271914398595e+00 -3.754563101903736488e-02
4.266358507713100323e+00 -3.393720908896257632e-02
3.857840288633120007e+00 -3.076758008055223773e-02
3.486077201621446520e+00 -2.781860082044837479e-02
3.148081127742038188e+00 -2.516560153033562189e-02
2.841137064609629448e+00 -2.266572940425031976e-02
2.562641151128822958e+00 -2.043068358851618180e-02
2.310275623630209996e+00 -1.842831383050805641e-02
2.060089654507656576e+00 -1.641289986119098473e-02
1.855326488793846984e+00 -1.477149707132321098e-02
1.652762777878786116e+00 -1.319339378399714963e-02
1.487224229019771471e+00 -1.185489155704477944e-02
1.337743314543375917e+00 -1.062593182452170430e-02
1.202941174993892526e+00 -9.547838428706455216e-03
1.081389983149444234e+00 -8.614045921442060536e-03
9.717642334923682901e-01 -7.698222511505553416e-03
8.730711780488602525e-01 -6.946821060531628914e-03
7.841753316494122217e-01 -6.281972462574680199e-03
7.041814249075667442e-01 -5.580768750859757023e-03
6.253954035902705710e-01 -4.994371671557432113e-03
4.233713700324837070e-01 -3.078166326507769408e-03
1.103960270577218417e+01 -8.658633330447647325e-02
1.007519469978753435e+01 -7.927685194835740190e-02
9.184744592415967190e+00 -7.245341695678880756e-02
8.363757655576330663e+00 -6.609692775226157224e-02
7.608292439818425734e+00 -6.028971057711817599e-02
6.913957835722571055e+00 -5.483958334446006888e-02
6.277039096329688483e+00 -4.987933276863679155e-02
5.693609601831927769e+00 -4.533821660443160956e-02
5.160023084726288012e+00 -4.114654370684431989e-02
4.672515027462072368e+00 -3.724222906952729534e-02
4.227892265970790930e+00 -3.366152343183122925e-02
3.822757369738471134e+00 -3.051748313832716719e-02
3.454091245636720764e+00 -2.759032757595017427e-02
3.119021564698783333e+00 -2.496408669103769226e-02
2.814706611211418963e+00 -2.248648716005835838e-02
2.538739536220623982e+00 -2.027030176019048446e-02
2.288564884181578662e+00 -1.828533304724260650e-02
2.040623089272064927e+00 -1.628669597125044846e-02
1.837735879208273193e+00 -1.465871614626331962e-02
1.637008873422328037e+00 -1.308098832746204185e-02
1.472975106842728144e+00 -1.175470912525165140e-02
1.324899990296038554e+00 -1.055657470793711951e-02
1.191294239841369951e+00 -9.473376061691686847e-03
1.070819305774189933e+00 -8.539401927461075237e-03
9.623244716952866762e-01 -7.640038050642514525e-03
8.645619079933096751e-01 -6.889866047795275249e-03
7.764447260155582509e-01 -6.236924217730332488e-03
6.972199564375388681e-01 -5.534481325546155954e-03
6.192721325912475816e-01 -4.946605721700476042e-03
2.847610288071509288e-01 -2.252616648739921412e-03
1.095172234771826325e+01 -8.596884181785317824e-02
9.993723963685356537e+00 -7.866774395831524491e-02
9.109331425694922046e+00 -7.192695211936094013e-02
8.294063191087030162e+00 -6.558895042194801128e-02
7.543970175170796821e+00 -5.977124476458779700e-02
6.854817686601272442e+00 -5.440447815837588103e-02
6.222755149459759494e+00 -4.948632343369959580e-02
5.643803589713878743e+00 -4.498780299725362725e-02
5.114359584311148232e+00 -4.081447984197612150e-02
4.630771257147929809e+00 -3.694707610205202192e-02
4.189758191626170358e+00 -3.346436668801577863e-02
3.788036928552349192e+00 -3.027302531331119151e-02
3.422483560217094212e+00 -2.735307968988625466e-02
3.090207155332675981e+00 -2.477352045513544002e-02
2.788578123429521494e+00 -2.231069374447385359e-02
2.514933857508909298e+00 -2.010821269812771914e-02
2.243568159905704018e+00 -1.801672746642493314e-02
2.021343762752640494e+00 -1.616643596768890800e-02
1.820241446525074691e+00 -1.455178793998584789e-02
1.621347876845505631e+00 -1.297683684050714159e-02
1.458818302941300882e+00 -1.166465457145145386e-02
1.312146484067611585e+00 -1.048740716820551096e-02
1.179815430861723469e+00 -9.406603052060090106e-03
1.060436133006244841e+00 -8.474462720136086494e-03
9.529259707924085943e-01 -7.590298697425753097e-03
8.561389130761521971e-01 -6.838174597877589266e-03
7.689043458851304580e-01 -6.181911579742094612e-03
6.904358578960206883e-01 -5.498514008693256537e-03
6.131767138435386677e-01 -4.909680260207716085e-03
1.908925883112005673e-01 -1.496468952797693755e-03
1.086440242222415442e+01 -8.535462342814316428e-02
9.912728307129423655e+00 -7.807910594087667799e-02
9.034357655299626089e+00 -7.139948104027971088e-02
8.224828336617621360e+00 -6.512953318644344736e-02
7.480089093819687562e+00 -5.933586000303028157e-02
6.796109675189882182e+00 -5.404086344530610597e-02
6.168767246753749767e+00 -4.909343720090843244e-02
5.594281279306724919e+00 -4.463907799587533975e-02
5.069032990422720708e+00 -4.048395426722906781e-02
4.589371483125602502e+00 -3.665056356807359222e-02
4.151955846000365824e+00 -3.319506430171891703e-02
3.753494914750890477e+00 -3.002442769093907615e-02
3.391085593476187654e+00 -2.713202522472695291e-02
3.061698906184282087e+00 -2.457783040931815766e-02
2.762650286142288358e+00 -2.213582210228429159e-02
2.491424116069120842e+00 -1.997379505220923251e-02
2.222452236744846932e+00 -1.786176112435232735e-02
2.002202145962627355e+00 -1.604303595521784295e-02
1.784066370099431031e+00 -1.428595759093450289e-02
1.605836991554198567e+00 -1.286837644591130522e-02
1.444851626229652908e+00 -1.165925848589256450e-02
1.299482962238215578e+00 -1.041711038231172247e-02
1.168366166246694648e+00 -9.343044965715844100e-03
1.050140911055255089e+00 -8.407761387257314464e-03
9.437142247227372494e-01 -7.537089717778684868e-03
8.477446035609986774e-01 -6.783355277512856905e-03
7.613490859607752181e-01 -6.124591004038617073e-03
6.836521821225638451e-01 -5.456839878422149043e-03
6.071654590544597330e-01 -4.867969088194673555e-03
1.180010089783234939e+01 -9.247604593588766575e-02
1.077757418646035781e+01 -8.470991592858163888e-02
9.832241915851691161e+00 -7.752318872262507765e-02
8.959837855601714196e+00 -7.084620197609309278e-02
8.156100334754503578e+00 -6.462010579291080359e-02
7.416736787761160521e+00 -5.887747840500079377e-02
6.737802967505257534e+00 -5.360238090772162511e-02
6.115193542623779344e+00 -4.866242677655775034e-02
5.545145688360531011e+00 -4.416897851828045785e-02
5.024124584440506247e+00 -4.015230086263650577e-02
4.548302886803758049e+00 -3.633471528634452802e-02
4.114444017700931155e+00 -3.291830854629747283e-02
3.719372732821965677e+00 -2.977581998015075421e-02
3.359937485658940570e+00 -2.690788550380004626e-02
3.033397562504722700e+00 -2.431068166082215112e-02
2.736922966935384505e+00 -2.198464895319228452e-02
2.468109949836452266e+00 -1.980453721168681791e-02
2.201526511651621387e+00 -1.770844768656521656e-02
1.983201481937986843e+00 -1.591628599858975826e-02
1.767056686862679138e+00 -1.417435590381824206e-02
1.590455726491466937e+00 -1.275969103268289120e-02
1.430977641559476599e+00 -1.155196141161604108e-02
1.286940456456327819e+00 -1.035207205108108937e-02
1.157084588611217546e+00 -9.271616731957373070e-03
1.039939012996591527e+00 -8.336315030936028436e-03
9.344891616214484609e-01 -7.482729904566299065e-03
8.395008099105649713e-01 -6.729798768135196452e-03
7.539079922712760284e-01 -6.070842182292992238e-03
6.769569401199326819e-01 -5.417860678767113733e-03
6.011378217074407893e-01 -4.828323688091913125e-03
1.170723010521528096e+01 -9.180823917322060435e-02
1.069128400909774790e+01 -8.409257503994155281e-02
9.752336117713513275e+00 -7.691463656771274637e-02
8.885886201380085225e+00 -7.028621121053457710e-02
8.087794308804589605e+00 -6.408872901365289532e-02
7.353760012675318869e+00 -5.836742363891604668e-02
6.679908702243837482e+00 -5.317010730416377867e-02
6.062089779007387769e+00 -4.826305575242192947e-02
5.496475127164346830e+00 -4.385748289966321517e-02
4.979471302146111888e+00 -3.979392351113539283e-02
4.507497250935720956e+00 -3.603281659966972583e-02
4.077260931079503159e+00 -3.264553985017919213e-02
3.685413744891826493e+00 -2.952644951463075443e-02
3.329102101678169667e+00 -2.668208013530781395e-02
3.005302527058866691e+00 -2.410389186704118766e-02
2.711428245766219103e+00 -2.179965587761932902e-02
2.444989797082398830e+00 -1.963237892971335732e-02
2.180711487717805319e+00 -1.754676478503540069e-02
1.964388460654610258e+00 -1.579061263590344003e-02
1.750245666935720479e+00 -1.406354741968158031e-02
1.575267347298894061e+00 -1.266394948165935896e-02
1.417194185203091816e+00 -1.144346092310810463e-02
1.274549474036669183e+00 -1.028249512538050373e-02
1.145891484565799479e+00 -9.201795196146148395e-03
1.029920204493819158e+00 -8.266995043394656864e-03
9.253502370836999003e-01 -7.427525402853564669e-03
8.312423511532601728e-01 -6.670377571732622086e-03
7.465305401247417372e-01 -6.013670237064779739e-03
6.631341894627528211e-01 -5.317089907034795900e-03
5.951943713489650234e-01 -4.781875435785034462e-03
1.161491778108318940e+01 -9.112867128502247227e-02
1.060560575020716279e+01 -8.348524119701021540e-02
9.672802183847020174e+00 -7.632356468274338612e-02
8.812354380778279150e+00 -6.975696280969265195e-02
8.019947929367765127e+00 -6.363524593927286088e-02
7.291330781484006707e+00 -5.790588030452046425e-02
6.622455681950739859e+00 -5.272995714461688882e-02
6.009275995026093220e+00 -4.786578943268973707e-02
5.448090245870970350e+00 -4.349671166220479834e-02
4.935272838915240712e+00 -3.946570196754685400e-02
4.467109379482947062e+00 -3.575715901699826060e-02
4.040344511220452794e+00 -3.236900262932262268e-02
3.651827932221290318e+00 -2.927114480146033801e-02
3.298478931094445787e+00 -2.645218991260857300e-02
2.977459106222960727e+00 -2.389652223249032897e-02
2.686197041883300329e+00 -2.160116729775644201e-02
2.422065625806067768e+00 -1.945983882250986938e-02
2.160170605082518680e+00 -1.738937840061296342e-02
1.945827327197135581e+00 -1.565960829446511396e-02
1.733623539194072860e+00 -1.394974185751478649e-02
1.560209266735505640e+00 -1.256386474368334331e-02
1.403601161579366652e+00 -1.133287423253362750e-02
1.262247464023919186e+00 -1.020760411377680081e-02
1.134786641398907614e+00 -9.127698150420193723e-03
1.019892187728377531e+00 -8.232982826037427496e-03
9.163888286734567235e-01 -7.368676706721186999e-03
8.231696459828458101e-01 -6.616196380877091554e-03
7.392382439582050324e-01 -5.958241715548073456e-03
6.566104198577186191e-01 -5.273205564063003330e-03
5.893505534777179200e-01 -4.740613836599370801e-03
1.152319136960334056e+01 -9.047260223463558793e-02
1.052042040430770875e+01 -8.282393160175981206e-02
9.593882545605108447e+00 -7.576608156670236460e-02
8.739416982551405866e+00 -6.922902660886277870e-02
7.952636904926714934e+00 -6.311860754937165252e-02
7.229256413788245794e+00 -5.743850740068861399e-02
6.565381312193453667e+00 -5.226048175432795873e-02
5.956946874063747899e+00 -4.752570309781582736e-02
5.400165244250644925e+00 -4.312872882826321308e-02
4.891327093356193423e+00 -3.913760310565620598e-02
4.426969537462020376e+00 -3.545048752079751203e-02
4.003756313824684554e+00 -3.209385027701527199e-02
3.618506255027537755e+00 -2.901543621449775845e-02
3.268119252934281072e+00 -2.622624146814545379e-02
2.949870940805446651e+00 -2.368292710933215736e-02
2.661140548430319885e+00 -2.140884839798157593e-02
2.399337826160838905e+00 -1.928370381333991898e-02
2.139819220104524966e+00 -1.722799621047629848e-02
1.927362863326266273e+00 -1.553259738291338891e-02
1.717098736643351664e+00 -1.383283559515556711e-02
1.545199583870424442e+00 -1.245948716598328440e-02
1.390099007731395275e+00 -1.122093368292187768e-02
1.250034792377720860e+00 -1.013186647772927607e-02
1.123813784646919389e+00 -9.057223114081034213e-03
1.009977795579641846e+00 -8.172997658923599265e-03
9.074315053165743494e-01 -7.311226636979365617e-03
8.150824171320060207e-01 -6.554674651690317946e-03
7.320307325712245294e-01 -5.894868087471819007e-03
6.501029967851970071e-01 -5.228871541951615048e-03
5.835953308598956779e-01 -4.693780404837513166e-03
1.143194708217033728e+01 -8.977522121685199696e-02
1.043575570578682488e+01 -8.221181272845527743e-02
9.515440984354825105e+00 -7.516676816496919988e-02
8.666927406147179269e+00 -6.863730329716473400e-02
7.885709405519025772e+00 -6.260545782146303972e-02
7.167691492632015660e+00 -5.700390673093113508e-02
6.508761544734559479e+00 -5.185866573457819512e-02
5.905003402268076407e+00 -4.712523001006816564e-02
5.352508425021706095e+00 -4.276537062571802994e-02
4.847732945874529520e+00 -3.880290389743695084e-02
4.387170757749355055e+00 -3.514369664533147780e-02
3.967492752409240708e+00 -3.181175981231144229e-02
3.585452935036462119e+00 -2.876256759593594572e-02
3.238067314058103996e+00 -2.599506192302384819e-02
2.922587622627823123e+00 -2.346954761659485883e-02
2.636332115393578146e+00 -2.120987827234986633e-02
2.376815058635257660e+00 -1.910633579874560645e-02
2.119591615700605391e+00 -1.706370378903284205e-02
1.909040106457258412e+00 -1.538996494196449155e-02
1.700667530049611020e+00 -1.371527487591323903e-02
1.530406866053979575e+00 -1.235593560152892061e-02
1.376687477694954920e+00 -1.110629140448408242e-02
1.238011985167829065e+00 -1.005933328653248887e-02
1.112877960288752188e+00 -8.981885086571633758e-03
1.000197757336098503e+00 -8.113885515078135893e-03
8.985628108244717582e-01 -7.250541380504465713e-03
8.071637430259792634e-01 -6.496368654673523486e-03
7.248079531765606598e-01 -5.835469173211123642e-03
6.437557337951131942e-01 -5.186506180119745957e-03
5.778472917353337790e-01 -4.650823537827582926e-03
1.134128583009147206e+01 -8.908689403090620795e-02
1.035161373339159496e+01 -8.155574926266943858e-02
9.437630984861289818e+00 -7.458725341640434769e-02
8.594943099647075258e+00 -6.810256487618165933e-02
7.819232734559089515e+00 -6.207065984554578641e-02
7.106554424427320882e+00 -5.653533839624880208e-02
6.452602767644201265e+00 -5.142754219567922253e-02
5.853390281520633565e+00 -4.672130658601919562e-02
5.305318220605002466e+00 -4.239796023738584552e-02
4.804589282972336228e+00 -3.846630170518227504e-02
4.347707483705274711e+00 -3.483506991993057245e-02
3.931454825944213916e+00 -3.156014687126083157e-02
3.552665096818212298e+00 -2.856750726648036101e-02
3.208222440450356316e+00 -2.576103054587073130e-02
2.895444969324838969e+00 -2.325314198965735407e-02
2.611696565650769131e+00 -2.101091329049329520e-02
2.354484408625374225e+00 -1.892533807741111906e-02
2.099583490626301341e+00 -1.690282834705476508e-02
1.890957857303899869e+00 -1.523520170055946317e-02
1.684430375804019109e+00 -1.359629542084017130e-02
1.515774785307254513e+00 -1.225228725807257953e-02
1.363466322420974652e+00 -1.099187099313368721e-02
1.226081074844201257e+00 -9.958376060018314657e-03
1.102129920164941490e+00 -8.909072565499014454e-03
9.904720749780623335e-01 -7.975503866928837851e-03
8.898818851653059747e-01 -7.190886383665004780e-03
7.992556184721449908e-01 -6.436898178887010165e-03
7.177396432426037531e-01 -5.816102477290430346e-03
6.374418146088579595e-01 -5.140483944022209740e-03
5.659848773847492298e-01 -4.556180419561326606e-03
1.125124368635995431e+01 -8.840320811146533397e-02
1.026795052797598373e+01 -8.095246336045427982e-02
9.360277277617704783e+00 -7.401600232302699145e-02
8.523420078783178866e+00 -6.751669322232888015e-02
7.753346629767471576e+00 -6.155538948202149419e-02
7.045838123551906307e+00 -5.602660097339794837e-02
6.396745485778794205e+00 -5.094181523475682649e-02
5.802219698495488132e+00 -4.629158506260110800e-02
5.258390867092531451e+00 -4.205941805933599564e-02
4.761695612233411090e+00 -3.805442779250932384e-02
4.308579099149889124e+00 -3.452572398419793964e-02
3.895803747230142999e+00 -3.127401952814295311e-02
3.520142507547126431e+00 -2.830604523496704078e-02
3.178685877633023793e+00 -2.552565865484027890e-02
2.868564974320686911e+00 -2.303632138638828097e-02
2.587258327522154122e+00 -2.080750959578742121e-02
2.332346139577461397e+00 -1.874604433043151538e-02
2.079743202279712211e+00 -1.673127022890582780e-02
1.872971255514161548e+00 -1.508207208141966807e-02
1.668354706059830050e+00 -1.347596284879773280e-02
1.501234598801001408e+00 -1.214566049213446249e-02
1.350335447555709223e+00 -1.087264244475990953e-02
1.214232025374648360e+00 -9.840025015166273259e-03
1.091469713364373151e+00 -8.831030419024613748e-03
9.807996276854462625e-01 -7.993457364891676589e-03
8.811871170092476779e-01 -7.128411103586866811e-03
7.914324775393993816e-01 -6.375355642719487959e-03
7.106944640708857674e-01 -5.766643773126569825e-03
6.311712666268538552e-01 -5.093748989942185022e-03
4.272796067434521117e-01 -3.356021622068082640e-03
1.116168018542612117e+01 -8.773340028932942458e-02
1.018492556563992224e+01 -8.029745829634163390e-02
9.283354975768149941e+00 -7.343941698687990460e-02
8.452422447085512047e+00 -6.700283735671846985e-02
7.687836960720287216e+00 -6.109270800099564358e-02
6.985601977013387476e+00 -5.559594754234263581e-02
6.341388136480327731e+00 -5.051119706584163149e-02
5.751426828683887216e+00 -4.588437807203676888e-02
5.211925939424583376e+00 -4.168684757788405915e-02
4.719152163437923875e+00 -3.771552394541437953e-02
4.269772015608999993e+00 -3.421328351463687883e-02
3.860378633085288058e+00 -3.098852005688827738e-02
3.487887007757806135e+00 -2.803751865467480828e-02
3.149309050563084966e+00 -2.528570764853884517e-02
2.841887832072109266e+00 -2.281704970564842755e-02
2.563118249250051495e+00 -2.060488496407220441e-02
2.310500093449729953e+00 -1.856147306933152510e-02
2.060051448037043986e+00 -1.656362710486227949e-02
1.855186684726794377e+00 -1.492332865618904193e-02
1.652460324430121252e+00 -1.335252423085755806e-02
1.486792360180483774e+00 -1.203470447268521239e-02
1.337341157952867121e+00 -1.075715549480951196e-02
1.202492989837293358e+00 -9.722972192560777951e-03
1.080882445054013985e+00 -8.752151792325718604e-03
9.713135250891685724e-01 -7.886814910967336958e-03
8.725778453260567558e-01 -7.066593078117086937e-03
7.836988490927900841e-01 -6.309882343534974070e-03
7.037202261415387294e-01 -5.719885070008649992e-03
6.249849817341430747e-01 -5.047132157592847806e-03
2.873906493525607009e-01 -2.294527275197385478e-03
1.107275026272736618e+01 -8.706824070309036878e-02
1.010247002077096390e+01 -7.969198663236724822e-02
9.206998959629748569e+00 -7.283212058726470928e-02
8.381894096417248363e+00 -6.644710455671638816e-02
7.622864067512562514e+00 -6.057757282197629572e-02
6.925736114459279946e+00 -5.512051655539439154e-02
6.286430142144534550e+00 -5.011133208138255496e-02
5.701013566260982657e+00 -4.554970407819204647e-02
5.165724509694531008e+00 -4.131016142437742011e-02
4.676953789966458608e+00 -3.737668522949879474e-02
4.231213559438899985e+00 -3.388033280489868154e-02
3.825246393510531195e+00 -3.070048694979589030e-02
3.455891486776387911e+00 -2.771431027786351239e-02
3.120239724430345696e+00 -2.504949671417489726e-02
2.815512035637940613e+00 -2.259298896416713290e-02
2.539168633496006855e+00 -2.039508704170068382e-02
2.265023696277578935e+00 -1.821519588905494771e-02
2.040547829456737627e+00 -1.639138873828569626e-02
1.837486560374766320e+00 -1.476556455461143155e-02
1.636691470544988647e+00 -1.322477019405897229e-02
1.472529729556072420e+00 -1.191894932150930342e-02
1.324483329727169201e+00 -1.063475975069338303e-02
1.190831850180056328e+00 -9.623629396152681703e-03
1.070405156115033840e+00 -8.676900723032567389e-03
9.618142067290660346e-01 -7.782764601077057226e-03
8.640547089365253619e-01 -7.002656093848733804e-03
7.760509468422559509e-01 -6.249647932318269129e-03
6.967582222024428784e-01 -5.677349668726439612e-03
6.188565063057410720e-01 -5.000294314036696566e-03
1.926406250973895506e-01 -1.587434154771963455e-03
1.098424130214717565e+01 -8.640457117263808384e-02
1.002047433290585055e+01 -7.905381706818478960e-02
9.131139617786187657e+00 -7.223686710097554364e-02
8.311857042999736933e+00 -6.586726760095362732e-02
7.558335947132762911e+00 -6.001920468269420633e-02
6.866357713036995492e+00 -5.461569402423816638e-02
6.231844185583383045e+00 -4.967251827920916157e-02
5.651041292072700450e+00 -4.514386758797391680e-02
5.119984416406690997e+00 -4.093466847336534042e-02
4.635101430544623646e+00 -3.703506779636782376e-02
4.192987194634922865e+00 -3.356661584972979451e-02
3.790431718282901485e+00 -3.041111075900073193e-02
3.424164777559884243e+00 -2.744899197969519894e-02
3.091417473303304853e+00 -2.480389393345179203e-02
2.789338908895773184e+00 -2.237079265685091092e-02
2.515327690092584501e+00 -2.026427352609047258e-02
2.243699726919545778e+00 -1.803350125165293499e-02
2.021231403530157955e+00 -1.621876783920820839e-02
1.800957853749212800e+00 -1.445455036696655440e-02
1.621015881185666307e+00 -1.308961002132769808e-02
1.458371392088493534e+00 -1.170943560024796139e-02
1.311715696193842318e+00 -1.051252513951126191e-02
1.179327399946487942e+00 -9.482491711103662943e-03
1.060015341504512376e+00 -8.589596311789349237e-03
9.525019507405616537e-01 -7.673159111368064653e-03
8.556170254349212412e-01 -6.942119031322281641e-03
7.684114001439039665e-01 -6.180609669951483282e-03
6.899710041621703871e-01 -5.605114527001911311e-03
6.127464183565192180e-01 -4.951231693209777289e-03
1.193238166822374779e+01 -9.357065470621570014e-02
1.089632770963163999e+01 -8.570752656093438837e-02
9.939016989250442080e+00 -7.839576445313425901e-02
9.055771061025854607e+00 -7.166480307785484671e-02
8.242229019292905079e+00 -6.531423009169855243e-02
7.494190891112186392e+00 -5.953669942050934111e-02
6.807337501808744307e+00 -5.413457095201039404e-02
6.177685860173164123e+00 -4.923415045129085621e-02
5.601385987905816322e+00 -4.471674608105417892e-02
5.074536555214772093e+00 -4.055568886390781974e-02
4.593594011371260777e+00 -3.673167799267615385e-02
4.155091662691337007e+00 -3.324524395041711378e-02
3.755907671800219116e+00 -3.011374076087303814e-02
3.392752351125628341e+00 -2.717617020642992126e-02
3.062861851949262082e+00 -2.458833846046068472e-02
2.763366303644845257e+00 -2.218483630494084285e-02
2.491781850481264993e+00 -2.005166440725141344e-02
2.222548351758721452e+00 -1.785081494181618711e-02
2.002067883799094172e+00 -1.604240180237090363e-02
1.783850977172579677e+00 -1.429260004305471163e-02
1.605476060597390786e+00 -1.286048268026730723e-02
1.444391113885225675e+00 -1.158375415559990268e-02
1.299037965771491443e+00 -1.039207390188836774e-02
1.167936216636425106e+00 -9.357259040670974984e-03
1.049711622174207548e+00 -8.471173102861955309e-03
9.431756326923967926e-01 -7.566282817078997039e-03
8.472653424712089931e-01 -6.846183336505535719e-03
7.609416152693736501e-01 -6.115202725859873213e-03
6.831875519981515099e-01 -5.507520684547916739e-03
6.067112465494368667e-01 -4.902832175968119613e-03
1.183836097993343550e+01 -9.284728292014596263e-02
1.080906772893028212e+01 -8.504296918457338039e-02
9.858030117775973267e+00 -7.775396198612771759e-02
8.980874673322714941e+00 -7.106523322466254400e-02
8.173164598646403434e+00 -6.479821719452810713e-02
7.430548140096447263e+00 -5.902481644809392386e-02
6.748830129879911155e+00 -5.365835663750681550e-02
6.124007441578966038e+00 -4.879246798304292393e-02
5.552132276453185078e+00 -4.428920861726139135e-02
5.029477196261109562e+00 -4.019152774789682553e-02
4.552430464141705713e+00 -3.637921386640207561e-02
4.117527945365502262e+00 -3.292875195636595087e-02
3.721603138518578824e+00 -2.981716338980432493e-02
3.361591810514894085e+00 -2.690567297721839501e-02
3.034512360066076386e+00 -2.433834973661320664e-02
2.737594874307251125e+00 -2.196596948764920412e-02
2.468438371848415525e+00 -1.983247283876863123e-02
2.201589439123691871e+00 -1.767334072557701433e-02
1.983101174609053219e+00 -1.586426030358245934e-02
1.766839454989955760e+00 -1.413029287588450124e-02
1.590116876307839489e+00 -1.270949342242852498e-02
1.430508972872980733e+00 -1.145558636522233525e-02
1.286468638255121588e+00 -1.026773366219930692e-02
1.156633491983968032e+00 -9.274613945794549577e-03
1.039510283648692690e+00 -8.353187637226110185e-03
9.340233539442771571e-01 -7.453310766579147699e-03
8.389611508158028030e-01 -6.729822054162368054e-03
7.534961866178400136e-01 -6.052848812684323045e-03
6.692520213642180194e-01 -5.354234770357449956e-03
6.007768483683599836e-01 -4.848441074552743528e-03
1.174484013268872040e+01 -9.215148221818053598e-02
1.072227060484605765e+01 -8.437847959312498591e-02
9.777586930448244118e+00 -7.715008166702194692e-02
8.906583792223859319e+00 -7.048057615858779879e-02
8.104529953278314380e+00 -6.425091870942542527e-02
7.367342264320342338e+00 -5.854915478376550297e-02
6.690723421337256838e+00 -5.325995712554118522e-02
6.070642016961989462e+00 -4.838336132251253724e-02
5.503221292946904875e+00 -4.391001843592412524e-02
4.984749441580443197e+00 -3.984979729318057634e-02
4.511525182372698062e+00 -3.610672045622308202e-02
4.080278260591589934e+00 -3.263636068853310174e-02
3.687686283176288882e+00 -2.955056058552356715e-02
3.330702828127720672e+00 -2.665997867491127354e-02
3.006369041247338281e+00 -2.411368188687846789e-02
2.712123990218474834e+00 -2.176983140810718337e-02
2.445290190782472450e+00 -1.964265278920128421e-02
2.180819817386398629e+00 -1.751336636089300888e-02
1.964355654415010699e+00 -1.571512268826942213e-02
1.750005466603810067e+00 -1.399425643611385515e-02
1.574907086958689639e+00 -1.258701935825196593e-02
1.416790769724451504e+00 -1.135998443267817633e-02
1.274062897491327506e+00 -1.016776418732856339e-02
1.145418762387685252e+00 -9.184664176733053909e-03
1.029388459751072515e+00 -8.195491794758109211e-03
9.248828078733112301e-01 -7.370464185669478238e-03
8.307881212140955096e-01 -6.650345649413750421e-03
7.461044325651131626e-01 -6.016596638975922444e-03
6.626551202598753854e-01 -5.284463658340208397e-03
5.948388933959938285e-01 -4.778135781215979254e-03
1.165189843141366666e+01 -9.148681982254243394e-02
1.063599171407314081e+01 -8.375723166502452299e-02
9.697774918866503668e+00 -7.657029481609672894e-02
8.832720990155626950e+00 -6.995595096211068564e-02
8.036460801844253155e+00 -6.374002640871759273e-02
7.304645065178566377e+00 -5.808978384287189628e-02
6.633049302107887790e+00 -5.286896758199494811e-02
6.017656304609218409e+00 -4.799648402153903343e-02
5.454760423249985557e+00 -4.355102568959782344e-02
4.940399995084508333e+00 -3.952604305403978335e-02
4.471045237375900427e+00 -3.580599502171848136e-02
4.043273909125854715e+00 -3.236663655542888762e-02
3.654018825842674012e+00 -2.925882323274805324e-02
3.300027391640649732e+00 -2.643880663749232848e-02
2.978532025849306208e+00 -2.390174753286232467e-02
2.686763149866490341e+00 -2.159512066462020846e-02
2.422336755036810452e+00 -1.946610134555919538e-02
2.160240037738264451e+00 -1.737683304080209906e-02
1.945696706387921582e+00 -1.558580413655600780e-02
1.733353386652275452e+00 -1.387641461442163521e-02
1.559790221332508109e+00 -1.248105690061571821e-02
1.403183075123540791e+00 -1.128101515726465977e-02
1.261746579933096468e+00 -1.008975742541818460e-02
1.134292180862979560e+00 -9.116163722390170296e-03
1.019423467851342968e+00 -8.132070814631835870e-03
9.159200789789666564e-01 -7.307389318073875470e-03
8.226791907936045201e-01 -6.583322430417266891e-03
7.387973562945099326e-01 -5.958579709389015718e-03
6.561246976479994109e-01 -5.234464079617424069e-03
5.889847824340184168e-01 -4.723204672897400071e-03
1.155954762635286848e+01 -9.079530444604091977e-02
1.055030477476871198e+01 -8.311248770421228449e-02
9.618478380583079357e+00 -7.602196461149750284e-02
8.759419502284817582e+00 -6.942531515211908255e-02
7.968787269727830136e+00 -6.323391949797899092e-02
7.242311886567141421e+00 -5.760850413078861393e-02
6.575800233422659069e+00 -5.238012720603511113e-02
5.965186176228185921e+00 -4.759693902332930854e-02
5.406596232362730348e+00 -4.319169097801080909e-02
4.896341183984026735e+00 -3.920557649361137986e-02
4.430803983432549664e+00 -3.550818683059137754e-02
4.006680052408287729e+00 -3.208980719596141173e-02
3.620569176805848333e+00 -2.904813129218731388e-02
3.269596098920696470e+00 -2.621153035101332976e-02
2.950923084722416156e+00 -2.369387277081135348e-02
2.661687652722343422e+00 -2.141665656601783943e-02
2.399678015607021209e+00 -1.928996599615174709e-02
2.139850396141119493e+00 -1.723899274288925171e-02
1.927210134160930899e+00 -1.551469366942349708e-02
1.716813095066387795e+00 -1.376021579239958791e-02
1.544864985120455225e+00 -1.237617199442592707e-02
1.389666603935672207e+00 -1.119949664360648557e-02
1.249621577389705251e+00 -1.001139122044659296e-02
1.123322154451126487e+00 -9.045203279752290701e-03
1.009506016586547261e+00 -8.068629064213295177e-03
9.069525248482375179e-01 -7.241128228231544228e-03
8.146852198905818465e-01 -6.521587838327671735e-03
7.315391249408903507e-01 -5.889185705969437329e-03
6.497209753181107939e-01 -5.184440259684554471e-03
5.832141981897021044e-01 -4.672294756078255139e-03
1.146771946191432079e+01 -9.012694070016190329e-02
1.046510601868511969e+01 -8.248002426913733642e-02
9.539592809835866660e+00 -7.545266418317575496e-02
8.686569088464679567e+00 -6.886625721554399948e-02
7.901644370867842326e+00 -6.276940478240906895e-02
7.180501954657203534e+00 -5.714482738881832696e-02
6.518978520953357503e+00 -5.195790615780273430e-02
5.913096330370946951e+00 -4.720302251087744871e-02
5.358899504618463538e+00 -4.283187761883669453e-02
4.852736114858362093e+00 -3.887530774205334716e-02
4.390915361623076052e+00 -3.520312438242778619e-02
3.970229558397369907e+00 -3.186254073757136679e-02
3.587506555951790688e+00 -2.879155752158579426e-02
3.239471308355808432e+00 -2.598339668286030538e-02
2.923493392400239532e+00 -2.348501783278770377e-02
2.636906735636450172e+00 -2.123872372278523546e-02
2.377112211644217599e+00 -1.911488239152921501e-02
2.119600128967991992e+00 -1.709417356520327377e-02
1.908928486517937451e+00 -1.539119903959411569e-02
1.700431355996160798e+00 -1.364035966445205535e-02
1.530043535817539047e+00 -1.227253269383851882e-02
1.376293522156372351e+00 -1.111736785317299359e-02
1.237590713090880756e+00 -9.931817385588091740e-03
1.112478901379055918e+00 -8.973774558240974614e-03
9.996997979237620680e-01 -8.051879627135268697e-03
8.981711552735098802e-01 -7.176204391539427879e-03
8.066765873735346482e-01 -6.456465561836649027e-03
7.244095322861099362e-01 -5.775259132035114214e-03
6.433672109037735787e-01 -5.131805043153110993e-03
5.712443354613193636e-01 -4.576423635655293629e-03
1.137651468717032976e+01 -8.942910663947493954e-02
1.038046844963315962e+01 -8.185447628936189102e-02
9.461290028169999644e+00 -7.484938860859120802e-02
8.614223767220774874e+00 -6.830088773095174814e-02
7.834908746902509158e+00 -6.226185472193280362e-02
7.119041484687760324e+00 -5.667950754555902554e-02
6.462555609007806900e+00 -5.154675978646740958e-02
5.861308055946298445e+00 -4.680581256158734826e-02
5.311471673299481999e+00 -4.241868479971389744e-02
4.809384722506089282e+00 -3.854553181423610309e-02
4.351351931645385918e+00 -3.489962544380888210e-02
3.934204266736196498e+00 -3.158006037818357481e-02
3.554662896150257545e+00 -2.853962223176415014e-02
3.209624369340639660e+00 -2.575170379686552921e-02
2.896366341814990086e+00 -2.327404406293710065e-02
2.612232633780157798e+00 -2.104750447416169762e-02
2.354767951992471797e+00 -1.893798208706908709e-02
2.099593552204167768e+00 -1.692477267988103801e-02
1.890730929786855308e+00 -1.526696666295278976e-02
1.684172753627118713e+00 -1.351831180032215217e-02
1.515396730446541884e+00 -1.216419860340952133e-02
1.363050782327960508e+00 -1.101504910116474396e-02
1.225565085171227642e+00 -9.850818224319378077e-03
1.101640848929497540e+00 -8.900716496864257560e-03
9.899713559446230438e-01 -7.936815504255918113e-03
8.893755736523669686e-01 -7.110555943225385991e-03
7.987567106292192687e-01 -6.389046794897408101e-03
7.172647089800038289e-01 -5.721722916239089206e-03
6.369973396001421539e-01 -5.079626799039670647e-03
4.312212995175049302e-01 -3.369747135318252023e-03
1.128587905771728472e+01 -8.877555887542377955e-02
1.029647318149321045e+01 -8.122067844822034033e-02
9.383446212075391202e+00 -7.425791435080196512e-02
8.542294020570492918e+00 -6.772629508190763925e-02
7.768683677419746303e+00 -6.172612369000891885e-02
7.058137544793796181e+00 -5.621034553670400252e-02
6.406559436319852807e+00 -5.112475159703248895e-02
5.809995824719944579e+00 -4.640712134685317375e-02
5.264508001932612480e+00 -4.205705644724454240e-02
4.766434375182184269e+00 -3.821650896053815222e-02
4.312126022222979138e+00 -3.459295784394506718e-02
3.898403890718269427e+00 -3.130432082559378437e-02
3.522062267386175005e+00 -2.828518965315010569e-02
3.179988461382090570e+00 -2.551835586310089235e-02
2.869442687565711747e+00 -2.305665767264541283e-02
2.587763660027229129e+00 -2.084946102530302672e-02
2.332662222020025933e+00 -1.875645210048405842e-02
2.079735925604294877e+00 -1.676233763054918446e-02
1.872827294080247063e+00 -1.511400234843421862e-02
1.668108205566376956e+00 -1.339451529429235357e-02
1.500842363106702271e+00 -1.205377443833398864e-02
1.349898669344375302e+00 -1.089476567127976338e-02
1.213795536782288798e+00 -9.769989655091355918e-03
1.090965940859885741e+00 -8.826056674188072215e-03
9.803837558268078123e-01 -7.866694824239801875e-03
8.807001496486697167e-01 -7.044120541797141075e-03
7.909317065412905245e-01 -6.320737238327119208e-03
7.102042775134671526e-01 -5.669557450188720919e-03
6.307797046498319071e-01 -5.027167809436209819e-03
2.900397664361771266e-01 -2.313679087194057873e-03
1.119572372393804827e+01 -8.810946564710171736e-02
1.021291544891112046e+01 -8.060042424612977319e-02
9.306113057577332981e+00 -7.368800033275761663e-02
8.470952847643525629e+00 -6.717765002288773879e-02
7.702905091936075976e+00 -6.124754472859516435e-02
6.997667523201375417e+00 -5.574048068296531128e-02
6.351049427274266357e+00 -5.063726998185717060e-02
5.759062804444018191e+00 -4.603575333080202336e-02
5.217813027128242354e+00 -4.174383350367694145e-02
4.723779941484872680e+00 -3.788111641181246547e-02
4.273235086271789385e+00 -3.424313891983326447e-02
3.862914318010508996e+00 -3.102086796822178111e-02
3.489751366670728494e+00 -2.800693254685709954e-02
3.150660697899570373e+00 -2.528411731219585429e-02
2.842734006070593455e+00 -2.283741000052337197e-02
2.563591828910966264e+00 -2.064456176353770753e-02
2.286728908355964318e+00 -1.835920895761908311e-02
2.060010850644599323e+00 -1.659023298941898414e-02
1.855014768641064293e+00 -1.495484864775062372e-02
1.652183674929823320e+00 -1.326855299036314162e-02
1.486478647237435169e+00 -1.193985146899562318e-02
1.336936150707478177e+00 -1.077314182461105996e-02
1.202031382616657318e+00 -9.661402213742885728e-03
1.080378571285278033e+00 -8.745791309484702777e-03
9.707832345277528363e-01 -7.799957345456918871e-03
8.720839452365267697e-01 -6.973740601421233969e-03
7.832105841179591854e-01 -6.253638035455369275e-03
7.032256843334452334e-01 -5.619070772187748086e-03
6.245862070265951749e-01 -4.971477056565938753e-03
1.944011397153736775e-01 -1.501079692855648070e-03
1.110613969207439489e+01 -8.744367930829238800e-02
1.012987300946790370e+01 -7.996243486473926521e-02
9.229375716955058095e+00 -7.308923463439638557e-02
8.400152804235903048e+00 -6.666162664791203118e-02
7.637575770829157840e+00 -6.076129560228224480e-02
6.937543306603351390e+00 -5.527011038871128962e-02
6.295838479475170502e+00 -5.020553732071959818e-02
5.708512717023116245e+00 -4.563027073318759452e-02
5.171577017225273742e+00 -4.137551616343864563e-02
4.681473271865929320e+00 -3.754315271837196238e-02
4.234679675628362006e+00 -3.393242971682279563e-02
3.827763040733581867e+00 -3.074086925279488278e-02
3.457755351440652269e+00 -2.774787542063378645e-02
3.121542301642409090e+00 -2.504670019583394094e-02
2.816312657254307794e+00 -2.261998376764708801e-02
2.539617960352958725e+00 -2.040419359725144724e-02
2.265221603681075724e+00 -1.818117721224232070e-02
2.040544650412964067e+00 -1.642001636125889341e-02
1.818146880400526522e+00 -1.465276903139788034e-02
1.636398996581738929e+00 -1.314289372674803946e-02
1.472208256743924526e+00 -1.180191465418889939e-02
1.324063640958901944e+00 -1.065438518360544741e-02
1.190355522431000512e+00 -9.601653286426431108e-03
1.069888707671934780e+00 -8.642434136955718521e-03
9.613691880862837991e-01 -7.730464468364641600e-03
8.635536159949956936e-01 -6.906804205602121161e-03
7.755637310357644809e-01 -6.180445565068915827e-03
6.963514134524798616e-01 -5.562528899720657095e-03
6.183763205278351993e-01 -4.917190777538407893e-03
1.206697580408964043e+01 -9.469873886002405650e-02
1.101713831157872292e+01 -8.675496949032988903e-02
1.004741558608988328e+01 -7.932749681851827828e-02
9.153161816253371441e+00 -7.248746144876173914e-02
8.329749564930882144e+00 -6.611454369105428108e-02
7.572786020055264800e+00 -6.020792391948561612e-02
6.877924564255180506e+00 -5.480021658118815198e-02
6.241127097222017639e+00 -4.980312934329687163e-02
5.658340526067378029e+00 -4.524294519145097976e-02
5.125614467020165321e+00 -4.100451730165199232e-02
4.639514469525848561e+00 -3.714633516329959168e-02
4.196367529193407719e+00 -3.362153399915836921e-02
3.792920570331177021e+00 -3.045886707441657765e-02
3.425996258863945432e+00 -2.747882492431635848e-02
3.092649398062853106e+00 -2.485043365083344086e-02
2.790093258581941349e+00 -2.238980415225495443e-02
2.515839429710444275e+00 -2.020959382003666843e-02
2.243873631671608582e+00 -1.800059727597082618e-02
2.021200662537494974e+00 -1.624876175035220791e-02
1.800819860331396516e+00 -1.449487657657602159e-02
1.620707952352740122e+00 -1.304843842606987804e-02
1.458028012091605596e+00 -1.167693079544791443e-02
1.311281318730693757e+00 -1.052935907345326806e-02
1.178868010322518645e+00 -9.512233805752312241e-03
1.059490437595463241e+00 -8.526777322559192171e-03
9.520257371571336780e-01 -7.661441201808419539e-03
8.551670017487881248e-01 -6.834076920480713913e-03
7.680019505039006322e-01 -6.111352933634652679e-03
6.895656090520890791e-01 -5.507548980343064671e-03
6.123442304396254920e-01 -4.860037986157141401e-03
1.197171355170649676e+01 -9.396371089628928475e-02
1.092875395821735296e+01 -8.608845510008812651e-02
9.965550827829622094e+00 -7.871715869527919074e-02
9.077443731183558739e+00 -7.191369572344037675e-02
8.259902245481310246e+00 -6.553594232464442226e-02
7.508367469275284201e+00 -5.972374829906791638e-02
6.818761699495913930e+00 -5.432938953634491169e-02
6.186811278884685628e+00 -4.936804805600204793e-02
5.608582897280975921e+00 -4.477807675835007717e-02
5.080114435884928170e+00 -4.060382684146156274e-02
4.597900013586494694e+00 -3.680470149455931927e-02
4.158378242669225067e+00 -3.330972860710756933e-02
3.758301045488744663e+00 -3.017242289457719787e-02
3.394447864463086439e+00 -2.723415447578606333e-02
3.064043943014233662e+00 -2.461876772193934484e-02
2.764075565411032720e+00 -2.217000607632857098e-02
2.492257820277497427e+00 -2.001062027791420186e-02
2.222683415752097158e+00 -1.782525258869270199e-02
2.002042931374385493e+00 -1.607132590153760240e-02
1.783677095086754649e+00 -1.433215562055447159e-02
1.605210167599600224e+00 -1.289336769042616522e-02
1.444039778603913193e+00 -1.154955674179620854e-02
1.298588035768793780e+00 -1.040293200732823192e-02
1.167469476967007314e+00 -9.328806847333937641e-03
1.049279391557110808e+00 -8.418408611090963042e-03
9.427004409885881842e-01 -7.586546552966690234e-03
8.468160345414992296e-01 -6.762758122863553323e-03
7.604819258634794021e-01 -6.039478825570477466e-03
6.754454243812837433e-01 -5.388222471319303701e-03
6.063115599620292340e-01 -4.803675124375727037e-03
1.187703083999215536e+01 -9.328532201310715810e-02
1.084088749173795385e+01 -8.541227135550320815e-02
9.884168965499474879e+00 -7.811186960576380067e-02
9.002226189279967983e+00 -7.135787693488179761e-02
8.190471927758434134e+00 -6.504561072344815231e-02
7.444443825766983380e+00 -5.924542979209505150e-02
6.760039574637997539e+00 -5.384429117043402352e-02
6.132943175567361571e+00 -4.896141547401450939e-02
5.559169294844439335e+00 -4.440057246387185685e-02
5.034874637977225120e+00 -4.025456330809518146e-02
4.556631174291772446e+00 -3.654248128579173222e-02
4.120721878230996005e+00 -3.301976167351602931e-02
3.724013244015907720e+00 -2.990760488034496789e-02
3.363292545859308813e+00 -2.699378399626462324e-02
3.035644696948464727e+00 -2.440832838794821172e-02
2.738361702088984995e+00 -2.197879149314468580e-02
2.468872039203152013e+00 -1.984366116103498945e-02
2.201731877699871998e+00 -1.766602201488554069e-02
1.983072537876639396e+00 -1.592174598561945861e-02
1.766643372711192539e+00 -1.419295185843918658e-02
1.589826639765529182e+00 -1.276664945405154607e-02
1.430142034137190432e+00 -1.144745338559537834e-02
1.286084838854373968e+00 -1.029965368387364757e-02
1.156159201041749185e+00 -9.240958189584530871e-03
1.039055466404950501e+00 -8.330782076105658351e-03
9.335451662941267603e-01 -7.538505067881385441e-03
8.385503663984045231e-01 -6.715160207130631623e-03
7.530329476716363102e-01 -5.993854888545314431e-03
6.688311548825722763e-01 -5.354590384623825194e-03
6.003763216677536763e-01 -4.773653547966459632e-03
1.178295282865832583e+01 -9.259579295630458728e-02
1.075355488267237192e+01 -8.480334657960061917e-02
9.803317022873224929e+00 -7.750441453539287651e-02
8.927473118925076889e+00 -7.080032540048154799e-02
8.121569149004342236e+00 -6.454425436330245291e-02
7.381053946265411447e+00 -5.879218142853977896e-02
6.701722521092777107e+00 -5.350312929783511418e-02
6.079422905934569243e+00 -4.853060617996152182e-02
5.510130402323961896e+00 -4.405151264683957596e-02
4.990091338130807408e+00 -3.992973220384014171e-02
4.515705691939833955e+00 -3.624888784419787180e-02
4.083395423924232936e+00 -3.275627390266366151e-02
3.689943117449242305e+00 -2.959814166282689549e-02
3.332265278476810089e+00 -2.677624652414391931e-02
3.007462732202456746e+00 -2.421179836975746041e-02
2.712757143794937598e+00 -2.180464459855790613e-02
2.445708763848373657e+00 -1.969119625745201219e-02
2.180926921981186872e+00 -1.753146381164005438e-02
1.964280372144399545e+00 -1.579200026198296705e-02
1.749803467035482285e+00 -1.407664106061360006e-02
1.574607829394192304e+00 -1.266376207774575283e-02
1.416435427284638227e+00 -1.136569276994930586e-02
1.273672697685447330e+00 -1.022102806587334850e-02
1.144936435587427637e+00 -9.174631109936834741e-03
1.028918776503461308e+00 -8.266298898939997142e-03
9.244897449135560663e-01 -7.473820892174091492e-03
8.303702784473167009e-01 -6.691689861549558922e-03
7.456255513618358366e-01 -5.972226575438763230e-03
6.622383022419753296e-01 -5.348461587229630908e-03
5.944228098259557447e-01 -4.762964726234314612e-03
1.168935547082074144e+01 -9.193724086759762215e-02
1.066667705910508701e+01 -8.414391653923913861e-02
9.722952223726339938e+00 -7.696838480411213879e-02
8.853259338264930278e+00 -7.025852183052570810e-02
8.053129362709055883e+00 -6.404282578870540421e-02
7.318101184533379211e+00 -5.828988411772372674e-02
6.643834468872567456e+00 -5.306889591924428273e-02
6.026293557994807593e+00 -4.813895530435793879e-02
5.461463416214771271e+00 -4.372418967059122502e-02
4.945565358130775024e+00 -3.968157324473870623e-02
4.475064311062196154e+00 -3.595134286440999916e-02
4.046308126711213760e+00 -3.248942119780622723e-02
3.656186442863337049e+00 -2.943161737717758103e-02
3.301621325747652325e+00 -2.655393089935029552e-02
2.979573201893381373e+00 -2.402250710565648553e-02
2.687451926984628869e+00 -2.163230817233464595e-02
2.422784966921450067e+00 -1.954085136439952242e-02
2.160311760576229201e+00 -1.739565655470448266e-02
1.945588045309570857e+00 -1.565910550126371412e-02
1.733120697812770672e+00 -1.396149119471280960e-02
1.559490901475674374e+00 -1.255928484582933408e-02
1.402772144408563237e+00 -1.128253899253041197e-02
1.261355599377592895e+00 -1.014006071356017731e-02
1.133902447247435941e+00 -9.109617579885910532e-03
1.018968908205015733e+00 -8.200327638520485060e-03
9.154210387121521908e-01 -7.403997857482100785e-03
8.222753763327185217e-01 -6.666053217432583132e-03
7.383704771237252773e-01 -5.945770856250304562e-03
6.557546124173012636e-01 -5.341416055388114106e-03
5.885804531999885292e-01 -4.755374743950948301e-03
1.159633782315542483e+01 -9.123625934832953199e-02
1.058055299046082176e+01 -8.353827111825133656e-02
9.643168796590229519e+00 -7.636751337797702266e-02
8.779530799888906500e+00 -6.973880630001066949e-02
7.985152838513244866e+00 -6.351280642986692482e-02
7.255520338963254545e+00 -5.783287294095942888e-02
6.586401930768971624e+00 -5.263318685419479670e-02
5.973624247569720325e+00 -4.775327205475714959e-02
5.413268264448369393e+00 -4.337196927583959055e-02
4.901493541173754132e+00 -3.935338359307283956e-02
4.434780563872169346e+00 -3.565438268382712522e-02
4.009638695011167542e+00 -3.223329309804602583e-02
3.622754262014607374e+00 -2.913239840575206074e-02
3.271204053440036397e+00 -2.633094219843193362e-02
2.951888671425227706e+00 -2.382848797715035258e-02
2.662435041528247393e+00 -2.145502395718993857e-02
2.400019795770889086e+00 -1.938649367452537076e-02
2.139949698523357036e+00 -1.725681540058551094e-02
1.927089840908330798e+00 -1.553414496148955437e-02
1.716563920151280564e+00 -1.384233963815891151e-02
1.544550191519539206e+00 -1.245582005626718648e-02
1.389294109151876455e+00 -1.120123957606160292e-02
1.249211945306415439e+00 -1.005845686349696004e-02
1.122874827816281673e+00 -9.040785906152641604e-03
1.009056565759397062e+00 -8.129801224788797687e-03
9.065381017627801574e-01 -7.337165376185261420e-03
8.141661238460763395e-01 -6.643723512983227761e-03
7.311406612361414092e-01 -5.915931707379015747e-03
6.493466390185651527e-01 -5.300315533537604609e-03
5.765160590597001589e-01 -4.692510764865789191e-03
1.150400216194240777e+01 -9.056486528837383310e-02
1.049491656251489502e+01 -8.288741858599513179e-02
9.563894189596190643e+00 -7.580014666934507817e-02
8.706367961053478766e+00 -6.913323902211059024e-02
7.917627617588952837e+00 -6.301230742686185493e-02
7.193442135071288490e+00 -5.739580245932529579e-02
6.529379405334386099e+00 -5.220785592870889891e-02
5.921305134817438365e+00 -4.740009547727987160e-02
5.365346641601545841e+00 -4.301361764670585952e-02
4.857677184749985777e+00 -3.902163607062714840e-02
4.394819841624997281e+00 -3.535649410496690542e-02
3.973198232324115509e+00 -3.196013014618044601e-02
3.589539374218678969e+00 -2.888839739151614558e-02
3.241008114689488018e+00 -2.610724282615144512e-02
2.924509903886695295e+00 -2.363782632470144349e-02
2.637524482209494980e+00 -2.127639398372390203e-02
2.377475649312458028e+00 -1.923063872507130290e-02
2.119719316837604062e+00 -1.711717314605829682e-02
1.908782368045667033e+00 -1.541033816670735190e-02
1.700201439913249013e+00 -1.372277568876462996e-02
1.529705435932544599e+00 -1.234761393064425471e-02
1.375898468444935574e+00 -1.111651507864681518e-02
1.237166073820263890e+00 -9.976235927542761311e-03
1.111997694265860925e+00 -8.971495000237399847e-03
9.992297895973519806e-01 -8.061484736362917528e-03
8.976722058855536313e-01 -7.296834806213343787e-03
8.062520960868982955e-01 -6.581334444768025677e-03
7.239795129960727715e-01 -5.861133968898334969e-03
6.429396472218960046e-01 -5.245516334604273523e-03
4.351983042437728710e-01 -3.478854590729952342e-03
1.141210508881745156e+01 -8.988799425729485093e-02
1.040977674366073202e+01 -8.228565620417800652e-02
9.485119177164637705e+00 -7.521685222308172047e-02
8.633699153396060311e+00 -6.862232343153398806e-02
7.850703977819130763e+00 -6.254167198544964557e-02
7.131795833799451145e+00 -5.689544069211685540e-02
6.472765950993633943e+00 -5.178446909993095204e-02
5.869420615691815613e+00 -4.701067329909191378e-02
5.317891198398003283e+00 -4.266134693338822365e-02
4.814312423724262047e+00 -3.869405725351225678e-02
4.355155033669735332e+00 -3.505431290904551661e-02
3.936995355908579963e+00 -3.168928103061550289e-02
3.556635690752489420e+00 -2.864076605635557105e-02
3.211111227986109817e+00 -2.588096628344819378e-02
2.897339495974072587e+00 -2.342483552442824885e-02
2.612831673129428989e+00 -2.110027905242063337e-02
2.355107282364348187e+00 -1.907320184020050782e-02
2.099676696931192410e+00 -1.697822245070296221e-02
1.890675567187887651e+00 -1.528141287461796255e-02
1.683976728953182400e+00 -1.359853202443078550e-02
1.515056899680000457e+00 -1.223777348354927047e-02
1.362647162055051764e+00 -1.103384976400595234e-02
1.225209032867759840e+00 -9.892427298402782163e-03
1.101227241615259311e+00 -8.900005898921694789e-03
9.895402180048116225e-01 -7.988993223310312738e-03
8.889301126214838034e-01 -7.200721365516697843e-03
7.983266180769478249e-01 -6.523849087827253250e-03
7.168269146668854175e-01 -5.806101756622034267e-03
6.365908135757398778e-01 -5.189265805198330084e-03
2.927068759465987768e-01 -2.413646195762242982e-03
1.132086675620573324e+01 -8.922072998160927859e-02
1.032523258884101658e+01 -8.163724753277709634e-02
9.407009828942216600e+00 -7.461729174201070514e-02
8.561487336569149065e+00 -6.807905372705838620e-02
7.784172494709894252e+00 -6.205799986282474479e-02
7.070644037924536995e+00 -5.643274052403956381e-02
6.416559417661137132e+00 -5.136634401225808472e-02
5.817864377810751719e+00 -4.657794191724481947e-02
5.270703670444831346e+00 -4.229229989857809929e-02
4.771200257011692258e+00 -3.836214417332512588e-02
4.315829896628239126e+00 -3.472227979661639957e-02
3.901206606340643201e+00 -3.141384200657105358e-02
3.524050460461462642e+00 -2.835851216663231797e-02
3.181428486306830283e+00 -2.565063617805692087e-02
2.870375566656327759e+00 -2.321027623164739762e-02
2.588398398822275404e+00 -2.091897908508222673e-02
2.308750635135519147e+00 -1.864943155658058474e-02
2.079801490312463308e+00 -1.683653318916654082e-02
1.872663781230055058e+00 -1.515431761091188753e-02
1.667833003853448348e+00 -1.347659181716877146e-02
1.500500152657400221e+00 -1.212478383939426425e-02
1.349511779427849278e+00 -1.094493017910474694e-02
1.213340200291071369e+00 -9.869871855875820416e-03
1.090547583972498957e+00 -8.828972342273378945e-03
9.799112283921624922e-01 -7.918363568211385373e-03
8.802517387716608521e-01 -7.167005014415014919e-03
7.905860756662299593e-01 -6.456689902281098625e-03
7.098594631268806410e-01 -5.749640049938688040e-03
6.303684315855206943e-01 -5.129252515812501162e-03
1.961676695802643255e-01 -1.648415946698675695e-03
1.123011452429085288e+01 -8.855201584459601594e-02
1.024117583515447372e+01 -8.100377711872729092e-02
9.329308991457819999e+00 -7.404354132774304542e-02
8.489808356079421969e+00 -6.750790375668817844e-02
7.718115826176244809e+00 -6.154868151540922316e-02
7.009860223762674813e+00 -5.600151503582641993e-02
6.360755502693615782e+00 -5.094329229906364997e-02
5.766759827577800479e+00 -4.617948242254628355e-02
5.223980882240240931e+00 -4.193028906458131505e-02
4.728515974546400713e+00 -3.802673682293127022e-02
4.276878673987371648e+00 -3.441507794384719710e-02
3.865656647868279006e+00 -3.114126662845640228e-02
3.491683601954821192e+00 -2.811116212370736236e-02
3.151950970151303100e+00 -2.542280751846531101e-02
2.843714860940304234e+00 -2.300209087512432304e-02
2.564182286286490697e+00 -2.069418794614630991e-02
2.286991646546906232e+00 -1.847635557238526058e-02
2.060057796554084053e+00 -1.669437461291196564e-02
1.835515339353659403e+00 -1.486465926157462709e-02
1.651939215002895978e+00 -1.334983429957211851e-02
1.486112502027807425e+00 -1.205481478788868535e-02
1.336533841815897627e+00 -1.086050681437862597e-02
1.201560403505726349e+00 -9.723080152084190991e-03
1.079959294987343110e+00 -8.755710799320038859e-03
9.703213628263022139e-01 -7.848611721924955709e-03
8.716200170482730769e-01 -7.104370673060339710e-03
7.828301346934034566e-01 -6.389301856769440992e-03
7.028808146732790085e-01 -5.689136773792151033e-03
6.241467565127386541e-01 -5.071510655913100303e-03
1.220405252390648876e+01 -9.594638998530284624e-02
1.114006392390970213e+01 -8.787197304771668382e-02
1.015772080769678887e+01 -8.039780197938760364e-02
9.252173494609182924e+00 -7.346874500051767121e-02
8.418606796289640926e+00 -6.696557332448191402e-02
7.652593154377004936e+00 -6.106118942487234053e-02
6.949602722707018287e+00 -5.553715406854640296e-02
6.305455063882002165e+00 -5.048103266667908900e-02
5.716055853777164408e+00 -4.587172675579426206e-02
5.177525245770445927e+00 -4.156648853705910418e-02
4.686102135501929666e+00 -3.766192615138162780e-02
4.238186354861206873e+00 -3.411453881681757866e-02
3.830416891705235916e+00 -3.086323617230727831e-02
3.459633682627228701e+00 -2.785611017823618266e-02
3.122781342215461553e+00 -2.519162685131586324e-02
2.817245284078055079e+00 -2.273421908847979636e-02
2.540163936139081979e+00 -2.050617549335014694e-02
2.265428687778997752e+00 -1.830073614841491725e-02
2.040569241923543498e+00 -1.654619119952068299e-02
1.817991629257402542e+00 -1.473298093107908505e-02
1.636139216729258550e+00 -1.326394652975531642e-02
1.471832631952779469e+00 -1.193268274850173803e-02
1.323645712156384047e+00 -1.077001961189479398e-02
1.189969356340848661e+00 -9.634020296665277497e-03
1.069457795325184479e+00 -8.680460794885354672e-03
9.608918485112958319e-01 -7.775792813193247235e-03
8.631737377472779027e-01 -7.038978763438757079e-03
7.751593302232918647e-01 -6.324221863977076176e-03
6.960039502387426191e-01 -5.630110221442199449e-03
6.180293147450930391e-01 -5.009499520446638633e-03
1.210748202130392315e+01 -9.520919887151287064e-02
1.105055031120556563e+01 -8.720275387683200374e-02
1.007478686965664672e+01 -7.974698238079355739e-02
9.175502670057314347e+00 -7.286585975515261215e-02
8.347884829056816614e+00 -6.644908540390738472e-02
7.587463844298766524e+00 -6.051105196775045242e-02
6.889758446752117571e+00 -5.507268251334100639e-02
6.250484302725537233e+00 -5.005269242761502257e-02
5.665732584319560061e+00 -4.548293706444270917e-02
5.131531656616032500e+00 -4.120207917753902077e-02
4.644034761437521475e+00 -3.732938365646022022e-02
4.199804258129432810e+00 -3.380685079030944229e-02
3.795415070491128251e+00 -3.058440191426445992e-02
3.427800067905193426e+00 -2.768963808459586062e-02
3.093925801141730325e+00 -2.496186020699272742e-02
2.790986264104259984e+00 -2.251686192127286268e-02
2.516340561385251196e+00 -2.031219772348785702e-02
2.244062443256180650e+00 -1.812696154735273305e-02
2.021184318086038711e+00 -1.640140291624975905e-02
1.800631912466236662e+00 -1.459946375310504536e-02
1.620450554161851464e+00 -1.314345020592313715e-02
1.457707940457185547e+00 -1.180794529080854242e-02
1.310847733741224541e+00 -1.067712727646365906e-02
1.178466603142674485e+00 -9.594186587904904653e-03
1.059143941514114395e+00 -8.605196595738497448e-03
9.515457307972281509e-01 -7.699576444063859111e-03
8.547132809260291619e-01 -6.971670087312901824e-03
7.675204450536241563e-01 -6.256802313700168816e-03
6.817564705329925978e-01 -5.508447808676700773e-03
6.119037765925369188e-01 -4.949203037702369114e-03
1.201156464112132127e+01 -9.450920679728803953e-02
1.096148792098099989e+01 -8.654613422176186954e-02
9.992436493109588369e+00 -7.911685756448084972e-02
9.099338763749294401e+00 -7.228156090355951358e-02
8.277632186910317103e+00 -6.587461571151655149e-02
7.522841835215032802e+00 -6.001643179711176057e-02
6.830352130256669874e+00 -5.460573545154240316e-02
6.196019332382416422e+00 -4.962590726505709815e-02
5.615793850486131333e+00 -4.508908179843503644e-02
5.085800741254555390e+00 -4.083650131110018455e-02
4.602313992973260603e+00 -3.702162680435852615e-02
4.161755000664213000e+00 -3.350017646642747260e-02
3.760820636845595644e+00 -3.030330276185840346e-02
3.396282795619799177e+00 -2.742998085419031187e-02
3.065272574131256533e+00 -2.473063625271737509e-02
2.764946973703936273e+00 -2.230645219977784449e-02
2.492754212481536502e+00 -2.012023690383740043e-02
2.222934600737215938e+00 -1.794624892958831403e-02
2.002085631273729405e+00 -1.625047982017418721e-02
1.783492776739207475e+00 -1.446470188697270703e-02
1.604930440134845204e+00 -1.302268687983180843e-02
1.443703456492460679e+00 -1.167966392024034211e-02
1.298241683463318141e+00 -1.057256827894200064e-02
1.167052328498213276e+00 -9.482548137840676739e-03
1.048817158096391422e+00 -8.528457888736155554e-03
9.423002390190284849e-01 -7.624512459789481618e-03
8.464170339980496838e-01 -6.898420847903536171e-03
7.600274224416743163e-01 -6.188229637074149463e-03
6.750656794744539502e-01 -5.447602325999828000e-03
6.059661669595410860e-01 -4.888261377602906056e-03
1.191624910983049013e+01 -9.376784764200081501e-02
1.087308425530997624e+01 -8.585047075508485392e-02
9.910613112183790818e+00 -7.850931921154867543e-02
9.023676575687385792e+00 -7.171072861937963228e-02
8.207955480995691389e+00 -6.532863145551660866e-02
7.458666047916313602e+00 -5.951851528949256287e-02
6.771383186501695128e+00 -5.417765418733469507e-02
6.141949593414846476e+00 -4.920058226897672249e-02
5.566245029354559115e+00 -4.468251589942427021e-02
5.040530558030843267e+00 -4.047193674241180567e-02
4.560938152238447785e+00 -3.668738454636256974e-02
4.124001676265213412e+00 -3.319384623256656230e-02
3.726448969171790360e+00 -2.999801062656727232e-02
3.364977868353053125e+00 -2.716517343668993154e-02
3.036829427217975663e+00 -2.449542452064647907e-02
2.739172903546940763e+00 -2.208817043948211462e-02
2.469384551784882476e+00 -1.992421097829004395e-02
2.201897871206251800e+00 -1.776622068647571578e-02
1.983087533969299265e+00 -1.607801800336187970e-02
1.766504882551827027e+00 -1.432896710206293424e-02
1.589508781198761156e+00 -1.290451528562408523e-02
1.429841108659801963e+00 -1.154792262478886167e-02
1.285729702065980806e+00 -1.044383968787329121e-02
1.155726122202225481e+00 -9.365260190847534208e-03
1.038619424192293694e+00 -8.454731022610866356e-03
9.331434462505373562e-01 -7.547359965509766767e-03
8.381352209576192758e-01 -6.831337827299549005e-03
7.525828541891408374e-01 -6.119160782826294463e-03
6.684351182016207149e-01 -5.385834329007875565e-03
5.999350790438913172e-01 -4.826343030345215356e-03
1.182144461702518790e+01 -9.306120609909454555e-02
1.078521007106047946e+01 -8.519498354121116113e-02
9.829253349322588207e+00 -7.789061614910040843e-02
8.948617950925502385e+00 -7.110957265587934673e-02
8.138720618651436922e+00 -6.478493375443533653e-02
7.394931163113356298e+00 -5.903344338874283448e-02
6.712846607043261749e+00 -5.370234688394291689e-02
6.088276112434458653e+00 -4.877165360261918881e-02
5.517074336723086780e+00 -4.424874074440077881e-02
4.995619139430694133e+00 -4.012853927722073721e-02
4.519907949091703792e+00 -3.634447106906376485e-02
4.086579300536556936e+00 -3.288732044188241721e-02
3.692311856765199352e+00 -2.973788094387077099e-02
3.333979687101074063e+00 -2.690195508020249912e-02
3.008693861619784471e+00 -2.425846886918139877e-02
2.713616505519698130e+00 -2.186998767166404428e-02
2.446197441409973639e+00 -1.972677720238420751e-02
2.181122570468889244e+00 -1.758484048154802457e-02
1.964186832246934689e+00 -1.583843450550058082e-02
1.749649003451134499e+00 -1.418993317931025074e-02
1.574267391780645786e+00 -1.277739185874337061e-02
1.416067710030143978e+00 -1.141524533926394080e-02
1.273307613794890658e+00 -1.031261390149787287e-02
1.144588024029055795e+00 -9.250834067274657513e-03
1.028525035040495306e+00 -8.374346046570630558e-03
9.239930281491433028e-01 -7.468871403068108594e-03
8.299390327406924728e-01 -6.760964523056464844e-03
7.452673523688865265e-01 -6.050856171465260683e-03
6.618377693023697050e-01 -5.319845637212765321e-03
5.940732391731232687e-01 -4.763475861092102658e-03
1.172727247946740903e+01 -9.231457732298174734e-02
1.069791141290635572e+01 -8.449920949331961306e-02
9.748464712647987085e+00 -7.727152560424396799e-02
8.874058556436700940e+00 -7.051124197685568196e-02
8.069983535332040603e+00 -6.426629549787048201e-02
7.331637138525755049e+00 -5.853279861385424915e-02
6.654740272814729352e+00 -5.322236244783568743e-02
6.034995217926935496e+00 -4.834126453599404960e-02
5.468374714744666854e+00 -4.385200506712950280e-02
4.950966023164578012e+00 -3.975592184178474570e-02
4.479190963666715319e+00 -3.600502398074920812e-02
4.049487496459850178e+00 -3.250873331729726284e-02
3.658580624557770999e+00 -2.943108778480054213e-02
3.303292212077236556e+00 -2.663526510415633458e-02
2.980763762419077700e+00 -2.402150883784249721e-02
2.688261671253187934e+00 -2.164852895348968326e-02
2.423209504653951907e+00 -1.952652392860354871e-02
2.160494693275123890e+00 -1.739942786907550110e-02
1.945567703539359927e+00 -1.566696642903687986e-02
1.732932694105780769e+00 -1.402307322159318873e-02
1.559226379626205139e+00 -1.262206767294028753e-02
1.402473258814444179e+00 -1.128523848271367064e-02
1.260974657709425850e+00 -1.018133900257409304e-02
1.133438069145533245e+00 -9.130415097996807949e-03
1.018559306308565171e+00 -8.254600607162937073e-03
9.150161880876809262e-01 -7.389598198112527078e-03
8.218302643746769887e-01 -6.673912985954574655e-03
7.379364911069962174e-01 -5.962887220940919254e-03
6.553834194900781673e-01 -5.257211655513596010e-03
5.819064735391227261e-01 -4.645857106654367394e-03
1.163370802337813359e+01 -9.161105984414166792e-02
1.061121211671200193e+01 -8.384467252649352442e-02
9.668281872937853905e+00 -7.663565879708571227e-02
8.800093777939586914e+00 -6.991701436510223966e-02
8.001764290459222551e+00 -6.372035622653700326e-02
7.268872444812017442e+00 -5.797945767653017030e-02
6.597065764344652194e+00 -5.274153134933814296e-02
5.982138657936518555e+00 -4.788377301059415503e-02
5.419950801097994209e+00 -4.345476527702980124e-02
4.906770668881780040e+00 -3.938591251844837660e-02
4.438844844844439308e+00 -3.566596755228564064e-02
4.012661988266785329e+00 -3.219588385385634827e-02
3.625003751333454094e+00 -2.914524036018083936e-02
3.272823933150854181e+00 -2.637013028738154422e-02
2.953040278470145275e+00 -2.378139658597890407e-02
2.663137328352797706e+00 -2.142630905174541453e-02
2.400419803709983757e+00 -1.932611046300338267e-02
2.140108643663444887e+00 -1.721541726453828039e-02
1.927056217392220550e+00 -1.549637212734677333e-02
1.716398344706165258e+00 -1.385927319772941625e-02
1.544277738919437093e+00 -1.246559287386920373e-02
1.388925020397744126e+00 -1.114903853185234515e-02
1.248831394872024658e+00 -1.004819664610522717e-02
1.122475740538755984e+00 -9.010349098919956390e-03
1.008644972049361765e+00 -8.134497478325994346e-03
9.061251650740022034e-01 -7.268091325944182196e-03
8.138099454994643933e-01 -6.565454594281282252e-03
7.306898397096200926e-01 -5.897312398131148749e-03
6.489126953594362979e-01 -5.192128647019724104e-03
4.392237731737940187e-01 -3.415945042628709682e-03
1.154069569438358833e+01 -9.090397348419405887e-02
1.052504985279957950e+01 -8.318316736785759391e-02
9.588571001694232265e+00 -7.602647193963547878e-02
8.726473146481197318e+00 -6.933775373471445791e-02
7.933972769156132365e+00 -6.317408149997225109e-02
7.206572490499002726e+00 -5.753012269092937919e-02
6.539881868426915545e+00 -5.230856150309930869e-02
5.929647612616538055e+00 -4.748322604037667760e-02
5.371918557401672345e+00 -4.308777988236359852e-02
4.862829543587920078e+00 -3.904313489029172940e-02
4.398738677195856539e+00 -3.535451120896097865e-02
3.976166456266078786e+00 -3.191227992779957501e-02
3.591807585255449187e+00 -2.888649708157162849e-02
3.242567482043216653e+00 -2.613189661647029316e-02
2.925621327568816099e+00 -2.356983312278330620e-02
2.638248290361687953e+00 -2.123410667674170693e-02
2.377872397600735432e+00 -1.915502454602320548e-02
2.119836272620774675e+00 -1.705910590761286483e-02
1.908814244028597784e+00 -1.535310755199113981e-02
1.700013727195834656e+00 -1.371706607384316941e-02
1.529501929977804542e+00 -1.233918731316473172e-02
1.375567287121937543e+00 -1.104840310240274952e-02
1.236738668848549105e+00 -9.946321514741174319e-03
1.111604500110800142e+00 -8.919107035524209345e-03
9.987883045073296939e-01 -8.044862077284466867e-03
8.972198271720244200e-01 -7.260501437036753943e-03
8.057942332295955357e-01 -6.488923935500096399e-03
7.235249881716748765e-01 -5.867389097113409092e-03
6.425011820687420716e-01 -5.158886055714673007e-03
2.954164126536823476e-01 -2.302535596759630512e-03
1.144825071478087608e+01 -9.024481930507277649e-02
1.043943213263250414e+01 -8.258566888387185168e-02
9.509468264969942908e+00 -7.547197291890717086e-02
8.653400558158503841e+00 -6.880375760575085931e-02
7.866707216648571865e+00 -6.274646078753141898e-02
7.144647860106102755e+00 -5.708176168380747068e-02
6.483107209588655273e+00 -5.190726070814690590e-02
5.877643614447081610e+00 -4.710486227366844636e-02
5.324314044791808698e+00 -4.268637824397392838e-02
4.819343669237850847e+00 -3.872775497731742456e-02
4.359040024063098429e+00 -3.507061262559275222e-02
3.939958010054059212e+00 -3.165205576225214174e-02
3.558830386291727876e+00 -2.865111974446215432e-02
3.212623793078820622e+00 -2.591686819325393978e-02
2.898406832095719921e+00 -2.338332600559927393e-02
2.613529673261833164e+00 -2.106568314249355686e-02
2.331020381862682900e+00 -1.884660430881630530e-02
2.099751958691568721e+00 -1.699323245566764645e-02
1.890657557906860298e+00 -1.523426153487609375e-02
1.683721720485208406e+00 -1.360611226879400101e-02
1.514830716781631725e+00 -1.223751599874024244e-02
1.362300217464680330e+00 -1.096679066394533504e-02
1.224810216140900909e+00 -9.858829218143065620e-03
1.100824763395053640e+00 -8.854357517228871044e-03
9.890824707390077908e-01 -7.979040665230559617e-03
8.885004394224139679e-01 -7.138899562174092633e-03
7.979519142874739179e-01 -6.435090481638741991e-03
7.164591891168032856e-01 -5.821624938493439282e-03
6.362067699448004099e-01 -5.152017809642805111e-03
1.979686571763716318e-01 -1.571671853701189997e-03
1.135629899017240341e+01 -8.958559181519713810e-02
1.035432193398654910e+01 -8.196214528851442083e-02
9.430842859769107633e+00 -7.488535617619734852e-02
8.580899503650393001e+00 -6.829799831866320559e-02
7.799899964580489176e+00 -6.223867362211567278e-02
7.083246749001694376e+00 -5.658805395213457184e-02
6.426737416952938098e+00 -5.150138020062294819e-02
5.825926957170153742e+00 -4.672324388939300133e-02
5.277024655245661222e+00 -4.233940600529279008e-02
4.776122721127976867e+00 -3.840837167048301304e-02
4.319644200774833465e+00 -3.478229453921143771e-02
3.904078185235434262e+00 -3.139098125375422432e-02
3.526190207391141751e+00 -2.841357762556824540e-02
3.182889391986676308e+00 -2.570125768379170200e-02
2.871470406613691129e+00 -2.319526328468184476e-02
2.589073582418367714e+00 -2.090127895307108616e-02
2.309077624387101846e+00 -1.868587103497550139e-02
2.079853410410435366e+00 -1.686435512806220768e-02
1.853073433426933869e+00 -1.495812299271518167e-02
1.667645139488743045e+00 -1.348611993198337022e-02
1.500251010594715995e+00 -1.215454023233019168e-02
1.349222990824210822e+00 -1.088571220924356396e-02
1.212932931600660069e+00 -9.789881169165818783e-03
1.090132388572415678e+00 -8.789257459466503011e-03
9.794514303095142038e-01 -7.915086767816340019e-03
8.798270758975836880e-01 -7.086687796811751497e-03
7.901306867038428994e-01 -6.380771545631538574e-03
7.093931898607340747e-01 -5.766737001977971684e-03
6.299883223603296445e-01 -5.141428906848911906e-03
1.234357885857695969e+01 -9.706616236229130557e-02
1.126509979771385694e+01 -8.891249098620883362e-02
1.026984285202114400e+01 -8.132242101457594352e-02
9.352691176359027025e+00 -7.429489439202116574e-02
8.508809437924359287e+00 -6.776759463041014120e-02
7.733524794170302030e+00 -6.174270477877732283e-02
7.022303479444270913e+00 -5.613746609469873194e-02
6.370778224170790871e+00 -5.102918632724927350e-02
5.774694145115929267e+00 -4.638853188622196755e-02
5.230151178295183279e+00 -4.199281390730967567e-02
4.733329985652499516e+00 -3.807866116974890219e-02
4.280519650403938670e+00 -3.449425552384140919e-02
3.868462362779963915e+00 -3.112805058169631003e-02
3.493768391234027604e+00 -2.817455169902642262e-02
3.153443444547908925e+00 -2.544764484081662309e-02
2.844659655390797237e+00 -2.299229262801188653e-02
2.564815816699093531e+00 -2.072619539141432737e-02
2.287293371245845641e+00 -1.852363701960484804e-02
2.060153500285669015e+00 -1.671941700832396335e-02
1.835399317986784906e+00 -1.483556720610115266e-02
1.651734723300319230e+00 -1.335006049040509367e-02
1.485863631391475925e+00 -1.207210617169425168e-02
1.336138653671527621e+00 -1.080402853676310296e-02
1.201184837125608418e+00 -9.708053768433295636e-03
1.079527696251817659e+00 -8.720110307514065962e-03
9.699264436503528541e-01 -7.846618198085924048e-03
8.712181754629267916e-01 -7.034505322644444072e-03
7.823663911837299700e-01 -6.325238372483429038e-03
7.025058258428146241e-01 -5.711999542272458430e-03
6.237703657138921054e-01 -5.118893547948948596e-03
1.224576336743101201e+01 -9.636077074734189507e-02
1.117444929616138083e+01 -8.825329674848297890e-02
1.018594798192986239e+01 -8.072769656882544664e-02
9.275149835721043345e+00 -7.374568875259138179e-02
8.437355197990729749e+00 -6.720613935722029308e-02
7.667726794495657749e+00 -6.126644591426288339e-02
6.961766777297720310e+00 -5.569031882360969687e-02
6.315222144264071247e+00 -5.061698017312447201e-02
5.723847027792513309e+00 -4.600058863675306198e-02
5.183669229418988778e+00 -4.167439482485243984e-02
4.690805361687480080e+00 -3.776067120549011363e-02
4.241765304497086220e+00 -3.420619704480422352e-02
3.833131647284456545e+00 -3.091517412518894267e-02
3.461636498697332698e+00 -2.797020370412523632e-02
3.124302288037561937e+00 -2.522918137672301719e-02
2.818153194004661799e+00 -2.278887769364372137e-02
2.540753502910924055e+00 -2.054438115461272585e-02
2.265740052860268694e+00 -1.835950239042986529e-02
2.040655848472284095e+00 -1.656958713195619270e-02
1.817895538738112382e+00 -1.471092195837125395e-02
1.635916977609230161e+00 -1.323942730325994299e-02
1.471566466964253639e+00 -1.198724997977947300e-02
1.323242780429062959e+00 -1.072162286338926469e-02
1.189577270653685792e+00 -9.655892080088853205e-03
1.069110097002043736e+00 -8.648881515803929707e-03
9.604907606984988133e-01 -7.778077053317472393e-03
8.627320875105127795e-01 -6.979580666291546227e-03
7.747396002856514752e-01 -6.273166975856290899e-03
6.880788033551290539e-01 -5.596875661794453727e-03
6.176498016663329871e-01 -5.060705336008670951e-03
1.214861445092018855e+01 -9.564680943799860890e-02
1.108433600465877689e+01 -8.758185257461825746e-02
1.010253568191737727e+01 -8.010492123885998295e-02
9.198095727319453019e+00 -7.316497599858744205e-02
8.366316325980372781e+00 -6.669976647335569553e-02
7.602298627502632300e+00 -6.078145479391328793e-02
6.901755289052379894e+00 -5.526286892739975393e-02
6.260130834250722920e+00 -5.020632830499773686e-02
5.673380912169817769e+00 -4.560969897411488311e-02
5.137451897123537670e+00 -4.132507437269073575e-02
4.648621834468937841e+00 -3.739046710627656755e-02
4.203345762294922849e+00 -3.392131353639177976e-02
3.798125187875752040e+00 -3.064815949048019239e-02
3.429817089546791653e+00 -2.773125599189186011e-02
3.095318933520387006e+00 -2.501095843127648655e-02
2.791947520409511441e+00 -2.259058941261161274e-02
2.516933881063418976e+00 -2.036293768322320827e-02
2.244376810817347856e+00 -1.818960008178870449e-02
2.021255349735922024e+00 -1.641667253264515736e-02
1.800600796792787506e+00 -1.458641171025502545e-02
1.620195047859580129e+00 -1.312677299069733329e-02
1.457409419254079852e+00 -1.188693553339762246e-02
1.310532239201538163e+00 -1.063650230305213801e-02
1.178058240508862209e+00 -9.582834692658321468e-03
1.058679741039308508e+00 -8.577258676012689334e-03
9.511450818776152616e-01 -7.707532209998165136e-03
8.542781276755148090e-01 -6.919742178511128182e-03
7.671530856017876321e-01 -6.216251618454449873e-03
6.813624592237346178e-01 -5.543173361889421405e-03
6.116115621953811532e-01 -5.003543162588225922e-03
1.205202006591252406e+01 -9.494947814631636562e-02
1.099472886801898319e+01 -8.692094763036781191e-02
1.001964968555164504e+01 -7.946156716679068921e-02
9.121647894625896313e+00 -7.257462915341854337e-02
8.295778897435589272e+00 -6.616486935845716788e-02
7.537461042533638356e+00 -6.028439737934602333e-02
6.842120391233754262e+00 -5.478876537289794485e-02
6.205413408054932134e+00 -4.980654652215932288e-02
5.623297607148743715e+00 -4.522070352656958059e-02
5.091696774059930597e+00 -4.097619179688467839e-02
4.606789925200011737e+00 -3.707050806240064916e-02
4.165226298237132418e+00 -3.361890070786873602e-02
3.763382590970307362e+00 -3.038043936213635776e-02
3.398239634005721044e+00 -2.748756230851505389e-02
3.066618266589737019e+00 -2.479118273524091864e-02
2.765845223096691896e+00 -2.238726458739831102e-02
2.493321890461002166e+00 -2.017905382245087018e-02
2.223187388215165150e+00 -1.802242467512423646e-02
2.002117992792680656e+00 -1.625923377829427419e-02
1.783389800626990818e+00 -1.445969206688855341e-02
1.604667860626703080e+00 -1.301550455513041278e-02
1.443388586384178662e+00 -1.176452133982021885e-02
1.297914976327350534e+00 -1.054924047666990286e-02
1.166627651091024287e+00 -9.508227079885264374e-03
1.048436683781240220e+00 -8.508858540429355133e-03
9.418856089771915352e-01 -7.637478803461519167e-03
8.459786985597459452e-01 -6.864199213560837932e-03
7.596509549615662049e-01 -6.159762760754650297e-03
6.746766893618648675e-01 -5.485786424845223545e-03
6.055563381348512131e-01 -4.948556801523845347e-03
1.195604380837145975e+01 -9.424217111217890464e-02
1.090573812328622338e+01 -8.626053234442292161e-02
9.937356222054336996e+00 -7.888787999438301446e-02
9.045661200088687792e+00 -7.201174911200718121e-02
8.225744749248312004e+00 -6.563439306208286583e-02
7.472996976561820048e+00 -5.976184412785329886e-02
6.782961767399029007e+00 -5.438108860204710071e-02
6.151135970455400503e+00 -4.939703094484737544e-02
5.573592490697918400e+00 -4.480825835269195562e-02
5.046304800936466606e+00 -4.057872700427498508e-02
4.565397147957876989e+00 -3.674665400659701125e-02
4.127374721957321135e+00 -3.333690881410650980e-02
3.728960923064275068e+00 -3.011246544379217460e-02
3.366876824005422986e+00 -2.724577246147730572e-02
3.038194104071976209e+00 -2.456831643643352103e-02
2.740042860564311233e+00 -2.218114343106537475e-02
2.469885607598880206e+00 -1.999333856882859126e-02
2.202125041367694269e+00 -1.785364651022017246e-02
1.983101784776416743e+00 -1.610030758079260965e-02
1.766421742082732838e+00 -1.433544666965910590e-02
1.589327932247962538e+00 -1.290085230595477278e-02
1.429558538691744207e+00 -1.164158370404866708e-02
1.285387016974481655e+00 -1.045967125649090168e-02
1.155384807273457826e+00 -9.436804924116019844e-03
1.038236692281353513e+00 -8.437333651627684089e-03
9.327117823851457379e-01 -7.566735875197547895e-03
8.376819067317143874e-01 -6.807296926136192049e-03
7.522336664175570675e-01 -6.101791997433401137e-03
6.680367141047869328e-01 -5.423664816973922456e-03
5.996208103275819656e-01 -4.890292179171337565e-03
1.186057447720994595e+01 -9.352772100023608315e-02
1.081740437882597305e+01 -8.558972679789707272e-02
9.855615873847604291e+00 -7.825628417191970998e-02
8.970206792675115892e+00 -7.144504996899661564e-02
8.156219188422758393e+00 -6.507244469457067193e-02
7.409063616393411600e+00 -5.927859131278859911e-02
6.724221433783538870e+00 -5.391906257094866012e-02
6.097285667931192421e+00 -4.898255402568202355e-02
5.524264195208278494e+00 -4.442753071720129121e-02
5.001173929656896000e+00 -4.022371987967560125e-02
4.524253682590338776e+00 -3.642248962077702240e-02
4.089918800973375568e+00 -3.303791865449849652e-02
3.694820859063209451e+00 -2.984868282851025137e-02
3.335829434853256892e+00 -2.700108499929934278e-02
3.010005509365059506e+00 -2.434356124792257450e-02
2.714442190715556258e+00 -2.197457249651947955e-02
2.446672909380884775e+00 -1.980767134031301974e-02
2.181325548812018678e+00 -1.768354944289941139e-02
1.964254825027855755e+00 -1.594322459467170661e-02
1.749548710543597396e+00 -1.420655020545105902e-02
1.574084348691188406e+00 -1.278491380665103608e-02
1.415747234242669128e+00 -1.152107877667180209e-02
1.272948047776096603e+00 -1.037431244689803952e-02
1.144129654561775844e+00 -9.359631178059747703e-03
1.028110861773729567e+00 -8.362739998210822270e-03
9.236243281870750721e-01 -7.492357469245182477e-03
8.294828328272628726e-01 -6.747294131137034426e-03
7.448005881197552469e-01 -6.043988732519829654e-03
6.614806675195806784e-01 -5.367054008731695497e-03
5.873508373121769655e-01 -4.778663953789545442e-03
1.176577765080021543e+01 -9.279817055859254649e-02
1.072963588450040717e+01 -8.493164851979469188e-02
9.774424257168474739e+00 -7.763700250324476193e-02
8.895204399267374384e+00 -7.081747378782940472e-02
8.087136058841805308e+00 -6.453751425606474301e-02
7.345576165062311702e+00 -5.879704281701460949e-02
6.665899960010723824e+00 -5.344663281874366401e-02
6.043832131047490286e+00 -4.850795242247765010e-02
5.475393252035587466e+00 -4.405591767104514306e-02
4.956500897752052381e+00 -3.992052558852200034e-02
4.483453778879933793e+00 -3.615219551137625886e-02
4.052729350402552555e+00 -3.274276938042396112e-02
3.661000405002290403e+00 -2.957868693366611998e-02
3.305059240667036935e+00 -2.675826636138902564e-02
2.982023521312219483e+00 -2.411875984004820811e-02
2.689090800826336114e+00 -2.176634727516239126e-02
2.423690666456934206e+00 -1.961987601904320588e-02
2.160730932978198293e+00 -1.751017567040295125e-02
1.945628057189580096e+00 -1.578428787812917455e-02
1.732797121071411484e+00 -1.407329025826139710e-02
1.559009689401090526e+00 -1.266818270940425588e-02
1.402170691822884452e+00 -1.139456738445826511e-02
1.260659319903476350e+00 -1.028225451068406036e-02
1.133066918073434959e+00 -9.262287663154539219e-03
1.018128179607946882e+00 -8.289443191094470614e-03
9.146222447395534472e-01 -7.490020453556356546e-03
8.213682701190041513e-01 -6.688471166530639625e-03
7.375468375409039989e-01 -5.981623559388101960e-03
6.549803562899754183e-01 -5.307684029604818610e-03
4.433678521160686614e-01 -3.587357079716859635e-03
1.167159995732910538e+01 -9.210539936401591909e-02
1.064234306590052448e+01 -8.429112263563477703e-02
9.693812545390922963e+00 -7.703175846711467212e-02
8.820790988275307498e+00 -7.026379046846367715e-02
8.018642484199519416e+00 -6.402867428282905948e-02
7.282526346318550559e+00 -5.826323494235822326e-02
6.607995383857280913e+00 -5.298017441775196290e-02
5.990770361013051826e+00 -4.808916783225398311e-02
5.426821277250287956e+00 -4.367181449847600677e-02
4.912134816608277887e+00 -3.956231742502097637e-02
4.442899661619275520e+00 -3.582293637325650870e-02
4.015870699488784723e+00 -3.244210603536853976e-02
3.627442659559956706e+00 -2.930386521544926792e-02
3.274535273666988822e+00 -2.651064125579440794e-02
2.954307087571115265e+00 -2.388939842797726046e-02
2.663940170782304495e+00 -2.155428990599953659e-02
2.400903527266817328e+00 -1.942875153490411511e-02
2.140226671373849143e+00 -1.733330259742688062e-02
1.927158892945488811e+00 -1.562259688565382013e-02
1.716228072300312490e+00 -1.394146384191975035e-02
1.544043766493382597e+00 -1.255352822680126310e-02
1.388626733484042086e+00 -1.126987378843787198e-02
1.248438333648773435e+00 -1.019477230334912658e-02
1.122095330064703855e+00 -9.147472087989674816e-03
1.008212221553554944e+00 -8.216000934916407525e-03
9.056575151732120244e-01 -7.344621908201691765e-03
8.133648052367348225e-01 -6.628615215794042385e-03
7.302929650607622447e-01 -5.922768858651393173e-03
6.485005158588803553e-01 -5.247919576069098868e-03
2.981259493607659739e-01 -2.459532397332409980e-03
1.157799912056944791e+01 -9.139111309404975014e-02
1.055560398950685119e+01 -8.360277969233809170e-02
9.613663054028689814e+00 -7.639796774646631650e-02
8.746902850701403054e+00 -6.968885344763209311e-02
7.950543938361094298e+00 -6.348780326083648673e-02
7.219969985201251106e+00 -5.777471129826677876e-02
6.550591495913692164e+00 -5.255198032064656299e-02
5.938201604953811774e+00 -4.769326850657341216e-02
5.378636705508242244e+00 -4.328798219669343500e-02
4.868127003649861173e+00 -3.920492552846917278e-02
4.402788626776947822e+00 -3.546698954242482466e-02
3.979238914656427983e+00 -3.214134191116941458e-02
3.594105492127910306e+00 -2.902647482306302054e-02
3.244284436629085722e+00 -2.626152673410322991e-02
2.926833380930707218e+00 -2.366231351148796735e-02
2.638981256634789219e+00 -2.134151023082854481e-02
2.353624269816779524e+00 -1.906790852296701838e-02
2.120024960336805098e+00 -1.716647543346403251e-02
1.908774409973525765e+00 -1.545626858104298847e-02
1.699824859340160588e+00 -1.380836084596798706e-02
1.529234075647584179e+00 -1.243382685396587570e-02
1.375252532909290615e+00 -1.114247738535705315e-02
1.236412965926997343e+00 -1.000773547586372020e-02
1.111211133100391102e+00 -9.032238818676980099e-03
9.984104793292942759e-01 -8.137865067707882039e-03
8.968351297930302612e-01 -7.317804372908596165e-03
8.054283582180089551e-01 -6.564076633273765310e-03
7.231384188388619849e-01 -5.862518665077224786e-03
6.421936132835227573e-01 -5.186213990533991049e-03
1.997696447724788826e-01 -1.592224525635009633e-03
1.148485420012145219e+01 -9.068129604111452302e-02
1.046954377122177959e+01 -8.293212621377735183e-02
9.534089299751599356e+00 -7.577499265902248871e-02
8.673477826254140766e+00 -6.908225344893847986e-02
7.882939498681620805e+00 -6.299354443996020569e-02
7.157804044341831151e+00 -5.729423138010623917e-02
6.493516550689401257e+00 -5.210499490874327677e-02
5.885947303455763446e+00 -4.727294164346912408e-02
5.330894725580645144e+00 -4.290133072602336783e-02
4.824523604213839079e+00 -3.884158175440274863e-02
4.363015489941942882e+00 -3.513712303933953784e-02
3.943002666674839229e+00 -3.183618732287194636e-02
3.561140314852515587e+00 -2.874626077364605264e-02
3.214281540871662735e+00 -2.600782516673704955e-02
2.899564433631081517e+00 -2.343100722979477718e-02
2.614274781692850880e+00 -2.117746937160172593e-02
2.331446991871749752e+00 -1.888391297616294137e-02
2.099911883065321838e+00 -1.699389609615054725e-02
1.870830513579692767e+00 -1.513695843766393705e-02
1.683615807662038000e+00 -1.367017137203856841e-02
1.514545820130430265e+00 -1.224440794756854675e-02
1.361968436721123998e+00 -1.101177678032190695e-02
1.224422689474105486e+00 -9.949245235403971280e-03
1.100414648150991548e+00 -8.922526574841563307e-03
9.886958311372148200e-01 -8.057783457506174224e-03
8.880980797933544224e-01 -7.212528013044759885e-03
7.975768235890317026e-01 -6.502804682629611741e-03
7.160647514528257762e-01 -5.801100976096806687e-03
6.358894473699503447e-01 -5.124626274637484810e-03
1.248585807456496966e+01 -9.821221754181394537e-02
1.139242991537119032e+01 -8.996885763934969749e-02
1.038397437553108205e+01 -8.228741774619439953e-02
9.455040707981579473e+00 -7.517270898294188541e-02
8.600641974342774887e+00 -6.850798767823543245e-02
7.815912297819090249e+00 -6.243883410082642221e-02
7.096169901119968593e+00 -5.680428205459513158e-02
6.436977648295269638e+00 -5.164314531622094667e-02
5.834181922813862720e+00 -4.681938873004846263e-02
5.283539174229715307e+00 -4.251812428274194533e-02
4.781217270261242547e+00 -3.848870150256542000e-02
4.323482602611742998e+00 -3.480652937843508460e-02
3.907025923857948335e+00 -3.153388889687453595e-02
3.528390579572174168e+00 -2.846738996630777604e-02
3.184489428628666019e+00 -2.571116224659141664e-02
2.872549918717993034e+00 -2.325443864466900101e-02
2.589766870479274452e+00 -2.095776493340332364e-02
2.309462564048900823e+00 -1.869706292551250731e-02
2.080002469107554042e+00 -1.681867072069674965e-02
1.852980624821792821e+00 -1.496927899497349848e-02
1.667503375470672955e+00 -1.347166001681062049e-02
1.500049334635158216e+00 -1.211108157998669853e-02
1.348881576247072944e+00 -1.088376329211681974e-02
1.212589574915421631e+00 -9.819955401887578775e-03
1.089739376474038623e+00 -8.804717623537947069e-03
9.790699040141144227e-01 -7.956710204378231871e-03
8.794223741404540995e-01 -7.110020040851500016e-03
7.897101459533135692e-01 -6.427313393798348568e-03
7.090754454346022140e-01 -5.738719375162808570e-03
6.295792458795720359e-01 -5.120544365280258609e-03
1.238674025273243018e+01 -9.746785795267093322e-02
1.130063045344166284e+01 -8.925503776311738413e-02
1.029901810784735083e+01 -8.160398536479913922e-02
9.376521042782428594e+00 -7.453509014517280262e-02
8.528237492615041049e+00 -6.795534476527316514e-02
7.749273982785714665e+00 -6.190327711783892572e-02
7.034952727858763133e+00 -5.631434071037693528e-02
6.380855687665519582e+00 -5.116989877025236721e-02
5.782718911634685988e+00 -4.645126815155993516e-02
5.236456482241825583e+00 -4.208615136431862608e-02
4.738277967408381919e+00 -3.812994293612029240e-02
4.284384279961140685e+00 -3.447285001079671701e-02
3.871343064762306607e+00 -3.119378434829061728e-02
3.495905964223300355e+00 -2.818882239998875966e-02
3.155008378589865270e+00 -2.545019961930813229e-02
2.845738595727812292e+00 -2.301424233925104812e-02
2.565525174547728771e+00 -2.073198671040355281e-02
2.287671090788387929e+00 -1.850573153364478557e-02
2.060371047942037404e+00 -1.664603412802259999e-02
1.835369348758030261e+00 -1.479999855697568950e-02
1.651580733195979311e+00 -1.331446255082492473e-02
1.485587688825052544e+00 -1.197847876323537147e-02
1.335885550729950300e+00 -1.075342455917071248e-02
1.200883915897288823e+00 -9.657179625642848403e-03
1.079183179993053576e+00 -8.685507155289868067e-03
9.695344013810752726e-01 -7.842053600026339250e-03
8.708647650634839810e-01 -7.005605698950383500e-03
7.820281209079290585e-01 -6.324010671119476533e-03
6.945432289957019778e-01 -5.607295658097252028e-03
6.234556997111104781e-01 -4.998546812026055317e-03
1.228818734635516385e+01 -9.673855929410041243e-02
1.120938847963511797e+01 -8.857007949109987899e-02
1.021458116998746846e+01 -8.097608056795713161e-02
9.298615858772508957e+00 -7.395557035671618262e-02
8.456390563563385143e+00 -6.739500099953391055e-02
7.683177971170858100e+00 -6.141681255826193786e-02
6.974190461188606527e+00 -5.584024646859189062e-02
6.325142428971229691e+00 -5.074645871938819608e-02
5.731732320079255594e+00 -4.606346174204212912e-02
5.189832494930165296e+00 -4.173910320156987153e-02
4.695671977347954495e+00 -3.780894649912185101e-02
4.245525788547318768e+00 -3.426035327020593435e-02
3.835985386658715690e+00 -3.092674651097741118e-02
3.463739250431662420e+00 -2.795223205575908532e-02
3.125787366613335561e+00 -2.523352416625964864e-02
2.819280113703342305e+00 -2.281637001987978086e-02
2.541416907992168905e+00 -2.055317205614612050e-02
2.266071748563846189e+00 -1.835692108201357128e-02
2.040827628901213053e+00 -1.651325438745649202e-02
1.817904818773131037e+00 -1.471847109883318849e-02
1.635745279262844631e+00 -1.320012192126783328e-02
1.471330261486113455e+00 -1.188931374482592694e-02
1.322979085741576410e+00 -1.066436973426640629e-02
1.189266784186705062e+00 -9.580498385381740201e-03
1.068698121767609477e+00 -8.608703839098374652e-03
9.601042013566427613e-01 -7.765963277372734883e-03
8.623839059478919378e-01 -6.943258609342577159e-03
7.743980378139334597e-01 -6.263669824085172852e-03
6.877248136464542139e-01 -5.587675917832004256e-03
6.173153914037128320e-01 -4.979603670221994204e-03
1.219041711314455867e+01 -9.603588394919176929e-02
1.111869274947143893e+01 -8.793050142083595755e-02
1.013068804333844852e+01 -8.038777766627609733e-02
9.221176592001228300e+00 -7.340762814080938059e-02
8.385093775746854661e+00 -6.687232535554481216e-02
7.617482660928814653e+00 -6.094459759774885355e-02
6.913855624896751983e+00 -5.540076327620793717e-02
6.269853897221393524e+00 -5.033613870069722496e-02
5.681127947290982583e+00 -4.568344339736510329e-02
5.143585416599544047e+00 -4.140126617724132485e-02
4.653474201702822555e+00 -3.750114496366642458e-02
4.207003307439890705e+00 -3.390129305928719222e-02
3.800886270024995461e+00 -3.067483550745348300e-02
3.431834136995357110e+00 -2.772102909779579696e-02
3.096822020802888265e+00 -2.502424254706887494e-02
2.792924632085437064e+00 -2.262367863366084031e-02
2.517604345566378576e+00 -2.037815524227913622e-02
2.244663458932810496e+00 -1.821720160780719924e-02
2.021402599898221464e+00 -1.638892364735968984e-02
1.800535052071149167e+00 -1.460366282983450135e-02
1.620106600005348563e+00 -1.309366031292142143e-02
1.457138421421006358e+00 -1.180432716850152337e-02
1.310234547282753015e+00 -1.058325526914021333e-02
1.177737523438077805e+00 -9.510708728169997919e-03
1.058300815436053588e+00 -8.545052119605900734e-03
9.507490299322305383e-01 -7.703061644981626897e-03
8.539052996843831123e-01 -6.890688955851525382e-03
7.667934176592663409e-01 -6.212776560176991314e-03
6.809903293490546794e-01 -5.561554172778704341e-03
6.111914289809406986e-01 -4.965627791135912225e-03
1.209316622416899989e+01 -9.532685421514630608e-02
1.102855207632792300e+01 -8.726205272585232930e-02
1.004733117531881526e+01 -7.976541182697211019e-02
9.144250671043860024e+00 -7.282654184017556265e-02
8.314201187839810103e+00 -6.634991589425688618e-02
7.552360040223686788e+00 -6.045484315321000141e-02
6.854089257820403347e+00 -5.498282626714511706e-02
6.215023035643501004e+00 -4.993616306706814140e-02
5.630906223423324697e+00 -4.529612185710076011e-02
5.097612828087926040e+00 -4.106180265205831847e-02
4.611524796203272381e+00 -3.719501268345571515e-02
4.168811141360287742e+00 -3.369616231263605072e-02
3.766108847763477208e+00 -3.041696473850128563e-02
3.400197849850473908e+00 -2.748947912689927303e-02
3.068065351636351856e+00 -2.481458634361138199e-02
2.766870435779120285e+00 -2.242944272624337182e-02
2.493888495396666460e+00 -2.020368795013623500e-02
2.223452478184715808e+00 -1.806378375521810326e-02
2.002238859213179012e+00 -1.626205494818467115e-02
1.783386573398527686e+00 -1.449298181887912970e-02
1.604560299570899629e+00 -1.298939747084958476e-02
1.443200187172617666e+00 -1.172173871360250239e-02
1.297600293786565606e+00 -1.049995075728264032e-02
1.166298520051794130e+00 -9.444052990111029278e-03
1.048040098453366653e+00 -8.477902730539846332e-03
9.414796129396145741e-01 -7.637442264681683184e-03
8.456092287095197113e-01 -6.836533543191325793e-03
7.592734198514369259e-01 -6.156298931661812086e-03
6.743006102415282088e-01 -5.505395094573457306e-03
6.052262491470639105e-01 -4.956156347047044504e-03
1.199644652356942132e+01 -9.463856687402981416e-02
1.093906522913707846e+01 -8.662198515939042998e-02
9.964639179473415709e+00 -7.916633824527467833e-02
9.067860442360634821e+00 -7.224897493994786313e-02
8.243818138891056080e+00 -6.585165095318236406e-02
7.487638867544689880e+00 -5.995975930309484919e-02
6.794665667936178544e+00 -5.452757929974481194e-02
6.160614193917517412e+00 -4.953480439875702912e-02
5.581065287036658162e+00 -4.491764917269639584e-02
5.052090095097786282e+00 -4.072256260488930912e-02
4.569959611085413265e+00 -3.688276886006230243e-02
4.130862157506317800e+00 -3.341585692263678020e-02
3.731623273587197254e+00 -3.019079552740610087e-02
3.368877645062853254e+00 -2.725973633516272712e-02
3.039616098832620406e+00 -2.460208786000228978e-02
2.741019223962130269e+00 -2.223425434515569760e-02
2.470468512225866498e+00 -2.002964459718557799e-02
2.202440379021683992e+00 -1.790688439592766010e-02
1.983204562155777451e+00 -1.613606587427934835e-02
1.766320994007136269e+00 -1.437609508983175334e-02
1.589177565421278082e+00 -1.288204797615421886e-02
1.429252361845407160e+00 -1.163930613979118761e-02
1.285054536857292540e+00 -1.042129561656532540e-02
1.155043999588946546e+00 -9.374276632435816353e-03
1.037838828879921849e+00 -8.409890870665286122e-03
9.322960689656587530e-01 -7.568535350584922571e-03
8.373151994098614326e-01 -6.782138469333008277e-03
7.518303527780765272e-01 -6.102332378657656688e-03
6.677117563337562345e-01 -5.451833520713135484e-03
5.928521536113037227e-01 -4.883952257654942085e-03
1.190040938302982454e+01 -9.392405027906226833e-02
1.085015691675969940e+01 -8.594844998289259685e-02
9.882445949219569314e+00 -7.857327554988970120e-02
8.992017161183911256e+00 -7.168091391190703487e-02
8.173936378870346076e+00 -6.532540335904792050e-02
7.423463549519603077e+00 -5.947674968102305976e-02
6.735753498398665329e+00 -5.407798506876401040e-02
6.106548627864966328e+00 -4.913117622727918021e-02
5.531603623504216749e+00 -4.456974599011782889e-02
5.006933589283830699e+00 -4.037136179646561018e-02
4.528703586890410193e+00 -3.655660561741003178e-02
4.093336447875911333e+00 -3.312839616559721395e-02
3.697389479156107939e+00 -2.993373710646488745e-02
3.337770368818500977e+00 -2.702721032456918346e-02
3.011373908297344304e+00 -2.438922225216110309e-02
2.715367577874843175e+00 -2.203702443872448610e-02
2.447243583402977762e+00 -1.985281582296359593e-02
2.181631006720010202e+00 -1.773953491377732936e-02
1.964418656231035509e+00 -1.600716556380724423e-02
1.749423914898827759e+00 -1.425751251072134365e-02
1.573910076496837673e+00 -1.277293042268302405e-02
1.415505910637843812e+00 -1.155108359741942835e-02
1.272598535446483714e+00 -1.033527284538597428e-02
1.143792662876523814e+00 -9.302687353629116029e-03
1.027759410011044094e+00 -8.340041656284963301e-03
9.231984558144199493e-01 -7.502835795365056168e-03
8.291226311273856009e-01 -6.727702128127984252e-03
7.444885356804936682e-01 -6.046383106196384812e-03
6.611457409796545059e-01 -5.397738421840793215e-03
4.474649266230822930e-01 -3.569152405452755920e-03
1.180500478276042386e+01 -9.322844901532008344e-02
1.076180235757038695e+01 -8.530963636673466466e-02
9.800825420213350014e+00 -7.793652265806151613e-02
8.916730236989277358e+00 -7.108598157672599283e-02
8.104665969894776723e+00 -6.479709756533134912e-02
7.359632624071672957e+00 -5.900131840778399805e-02
6.677260543569535578e+00 -5.362839558256314587e-02
6.052940923456334055e+00 -4.872501163201904684e-02
5.482578091894693806e+00 -4.420192777993665889e-02
4.962139198528113582e+00 -4.002678682083507522e-02
4.487791573746419793e+00 -3.624447189612061554e-02
4.056045528271879697e+00 -3.284287096800708738e-02
3.663547188024602441e+00 -2.967315252443188112e-02
3.306915651805790279e+00 -2.679238525753647668e-02
2.983338632407284141e+00 -2.417255731317662776e-02
2.690016550682611474e+00 -2.183852301228311060e-02
2.424214864149702997e+00 -1.967311728013544300e-02
2.161004491510951198e+00 -1.757510124827229778e-02
1.945719063116650993e+00 -1.586209219581553170e-02
1.732720439622569053e+00 -1.413888714832000487e-02
1.558834422691536714e+00 -1.266214268364861985e-02
1.401832829826988203e+00 -1.146237697421217776e-02
1.260331795697433144e+00 -1.025392854928460808e-02
1.132723159122451806e+00 -9.232234506863034804e-03
1.017766715675016975e+00 -8.271552748220679582e-03
9.142460212384598828e-01 -7.432216699890628261e-03
8.210649057471949286e-01 -6.671496535748906893e-03
7.371453320715150026e-01 -5.990839065240539940e-03
6.546500118568797655e-01 -5.341143805343494602e-03
3.009305105415591153e-01 -2.462489756863214026e-03
1.171020648680163490e+01 -9.251723760218290293e-02
1.067396894584573452e+01 -8.463663881657097765e-02
9.719695257264113764e+00 -7.733939319186475259e-02
8.841997830882625919e+00 -7.052334120055564481e-02
8.035792806400667843e+00 -6.428966988860904119e-02
7.296342836509614571e+00 -5.852651898133429120e-02
6.619182963113382279e+00 -5.318758016989937748e-02
5.999732417202912060e+00 -4.827917705870601178e-02
5.433909298612986660e+00 -4.382808776691149433e-02
4.917603741770777859e+00 -3.968271767030214642e-02
4.447256000295851663e+00 -3.592856725458286327e-02
4.019082742661505669e+00 -3.255498917203316495e-02
3.629854076874662550e+00 -2.940788929722128534e-02
3.276334607141026645e+00 -2.655368620954873596e-02
2.955608880278351780e+00 -2.395868235369701810e-02
2.664765701816889987e+00 -2.163580648584769936e-02
2.376543863702321513e+00 -1.928584058630473941e-02
2.140567235268979740e+00 -1.737808917442285050e-02
1.927164411054119952e+00 -1.570525258730317078e-02
1.716212045054812174e+00 -1.401751714041831430e-02
1.543851256704820596e+00 -1.255383848205519730e-02
1.388355228819396547e+00 -1.135415596805578776e-02
1.248153595880264755e+00 -1.019767351685881528e-02
1.121741498436971574e+00 -9.160460389545226415e-03
1.007860500983879026e+00 -8.199817538180317888e-03
9.053276821166680310e-01 -7.385888826614785477e-03
8.130171097486692533e-01 -6.613171262221349822e-03
7.299663840243301172e-01 -5.935175994872522037e-03
6.481640940001680562e-01 -5.282725259793807394e-03
2.016323783710007866e-01 -1.680826849711039225e-03
1.161590951335879573e+01 -9.180767565725854451e-02
1.058682081638751704e+01 -8.397527245039208832e-02
9.639099377607857733e+00 -7.674359103103869928e-02
8.767691163189015313e+00 -6.997674394343113280e-02
7.967474194016322286e+00 -6.377222802653781386e-02
7.233541002690493826e+00 -5.801074057551319774e-02
6.561521737383396946e+00 -5.275252163819695028e-02
5.946914653842759080e+00 -4.787179313123208352e-02
5.385576122905341379e+00 -4.345851869779526755e-02
4.873523452713103943e+00 -3.933620480088437926e-02
4.407030261340342037e+00 -3.561244208614845058e-02
3.982453016700163051e+00 -3.226589218654114799e-02
3.596552293541718903e+00 -2.914419851108675241e-02
3.246064915731199818e+00 -2.631670711334583093e-02
2.928084379963611816e+00 -2.373997283429510677e-02
2.639813434036101913e+00 -2.145465109057809530e-02
2.354126907398816471e+00 -1.911198847810790732e-02
2.120245871657678638e+00 -1.721389802005213188e-02
1.888856474658500595e+00 -1.539831963309934958e-02
1.699799270474447122e+00 -1.387324334207940685e-02
1.529060285331675484e+00 -1.243143474075527645e-02
1.374971264235682167e+00 -1.124108846063162810e-02
1.236064175616378602e+00 -1.007768231293828566e-02
1.110847208257027319e+00 -9.089346822750137000e-03
9.980449287463815100e-01 -8.125237881792731279e-03
8.964949645414160839e-01 -7.329678109396516213e-03
8.051039502265923131e-01 -6.555337533458074212e-03
7.228085407177992083e-01 -5.877826729207317850e-03
6.418557770511783556e-01 -5.225609025667531451e-03
1.263093635777186563e+01 -9.947696256669275039e-02
1.152221773207668321e+01 -9.110752606892164041e-02
1.050015143595133615e+01 -8.332983091503351480e-02
9.559134412934506386e+00 -7.611553892817959910e-02
8.693958921256674799e+00 -6.941233789612442917e-02
7.899571281212618423e+00 -6.325984497984737942e-02
7.171201153649167992e+00 -5.753183662492232509e-02
6.504375709174348152e+00 -5.231072763835190043e-02
5.894590780583571110e+00 -4.745465409214893321e-02
5.337713109939713263e+00 -4.308112998969773622e-02
4.829801140058231468e+00 -3.900629171024689451e-02
4.367147086376495402e+00 -3.529630742728162573e-02
3.946145829360812929e+00 -3.197574268456908342e-02
3.563471351148242316e+00 -2.887767568982090027e-02
3.216006748380160207e+00 -2.609547132383274737e-02
2.900794116069702611e+00 -2.354370437709004532e-02
2.615061374499946911e+00 -2.126066886424835337e-02
2.331903329778083567e+00 -1.893616494818685381e-02
2.100192073956002936e+00 -1.705108645099059211e-02
1.870897814548015070e+00 -1.524118617735448732e-02
1.683481530067174381e+00 -1.373318966478932236e-02
1.514398891863166785e+00 -1.230699760513716615e-02
1.361777755610730223e+00 -1.112591825653777219e-02
1.224163436951136497e+00 -9.992505423222617159e-03
1.100096505093265398e+00 -9.015544826753931276e-03
9.883306907219224779e-01 -8.055795323143150402e-03
8.877479842752444839e-01 -7.271485519046301006e-03
7.971921870111213781e-01 -6.495988115996938900e-03
7.157159615050228130e-01 -5.821782735336703159e-03
6.355373432504289877e-01 -5.190419461626064566e-03
1.253051564548742469e+01 -9.872892639936808878e-02
1.142923649406758990e+01 -9.039990657499592797e-02
1.041414793687320284e+01 -8.269462644123837247e-02
9.479729476998649318e+00 -7.550434831068704444e-02
8.620713292476876788e+00 -6.884141159182752268e-02
7.832190868498181580e+00 -6.269765838466706542e-02
7.109364821497961451e+00 -5.705153880484419709e-02
6.447601039879284457e+00 -5.185783709712099565e-02
5.842556638425334015e+00 -4.706679847489188273e-02
5.290224979282581508e+00 -4.266100312626574381e-02
4.786410193766372778e+00 -3.866073350992706159e-02
4.327602696276017014e+00 -3.497593363489152202e-02
3.910071719017677694e+00 -3.164356480129793675e-02
3.530708249224698836e+00 -2.858739363948159529e-02
3.186191121385194336e+00 -2.584849726181436338e-02
2.873751375690169141e+00 -2.332751006864506454e-02
2.590605655534175877e+00 -2.106492487089324170e-02
2.309886416046118551e+00 -1.875797381692288421e-02
2.080326178640329093e+00 -1.688860689244645399e-02
1.853063985884613185e+00 -1.508519525878255531e-02
1.667440841937440466e+00 -1.358610456900973679e-02
1.499784129229805973e+00 -1.218236546553899159e-02
1.348648849903723912e+00 -1.100757018809269891e-02
1.212265212054010055e+00 -9.867859345884105737e-03
1.089420622668237248e+00 -8.930944163543917680e-03
9.786987720951795255e-01 -7.983495274612745912e-03
8.790862417933722472e-01 -7.206683769457185654e-03
7.894151433912225402e-01 -6.436565717133337951e-03
7.010780529738496192e-01 -5.697679754111563757e-03
6.293020273905003403e-01 -5.109857961025136841e-03
1.243071468864116191e+01 -9.797131113471610475e-02
1.133678456176923532e+01 -8.971538819838457968e-02
1.032868358104646234e+01 -8.203053345464719759e-02
9.400831783934279429e+00 -7.491185594871348219e-02
8.547963347234066589e+00 -6.827565681370018069e-02
7.765269199015791379e+00 -6.217973290743557258e-02
7.047912210953303003e+00 -5.652825524896028936e-02
6.391283761117920292e+00 -5.140055645721766653e-02
5.791012976578867821e+00 -4.664581601097345098e-02
5.243005355373910881e+00 -4.228344915579821534e-02
4.743392578019674843e+00 -3.831217904392315854e-02
4.288326496502191887e+00 -3.468472877068564525e-02
3.874324875482461294e+00 -3.134434284702795892e-02
3.498185513629478827e+00 -2.831943548230186902e-02
3.156652008659832642e+00 -2.560134406431089499e-02
2.846961772378980626e+00 -2.310701133748091149e-02
2.566249802730668161e+00 -2.086820419866703552e-02
2.288151810577677026e+00 -1.857484916253536109e-02
2.060549011461171087e+00 -1.672030147075952503e-02
1.835414153923893510e+00 -1.489374546768461489e-02
1.651404172788331293e+00 -1.343912865658746479e-02
1.485385712645808098e+00 -1.205574463003823704e-02
1.335627793282313958e+00 -1.089004633271524990e-02
1.200534141344062444e+00 -9.757153786433483619e-03
1.078829372877982307e+00 -8.824426462215005651e-03
9.692249267250263589e-01 -7.905709570336302838e-03
8.705096666778168180e-01 -7.143810996974011597e-03
7.816471705572659578e-01 -6.379783148750384388e-03
6.942075019578389794e-01 -5.637909237356377584e-03
6.230812349336353195e-01 -5.049857036752049798e-03
1.233151635295205750e+01 -9.722321545971059076e-02
1.124495143509510520e+01 -8.899634788401659946e-02
1.024371806637210192e+01 -8.135784604681571552e-02
9.322451895335385430e+00 -7.428379776805267565e-02
8.475799173590978342e+00 -6.771044544198731585e-02
7.698894816089535631e+00 -6.166263614917904395e-02
6.986967520228228423e+00 -5.607049198197950474e-02
6.335373682662412520e+00 -5.093143299958002163e-02
5.739856384705785075e+00 -4.623264816715264014e-02
5.196254899521743909e+00 -4.190480051114948284e-02
4.700727008519839600e+00 -3.796439898763225018e-02
4.249432336506605346e+00 -3.433440284192511988e-02
3.838899321511628937e+00 -3.105454903983117729e-02
3.465957251833443831e+00 -2.804844348592240230e-02
3.127424478578630485e+00 -2.534930976649101345e-02
2.820350811861432216e+00 -2.288449248716061327e-02
2.542190566850829114e+00 -2.066667604116775858e-02
2.266529193897999672e+00 -1.839420786112386588e-02
2.041006357569507657e+00 -1.655613563011728087e-02
1.817848313990506171e+00 -1.474049108873060412e-02
1.635630907603680795e+00 -1.328635655247733215e-02
1.471129559099487505e+00 -1.192842349854690391e-02
1.322735514413097446e+00 -1.076762361186192271e-02
1.188893333240721439e+00 -9.641920116148821468e-03
1.068342789178992502e+00 -8.718735857465317526e-03
9.597931722526280574e-01 -7.831179489774929559e-03
8.620250153806003901e-01 -7.042847069160592700e-03
7.740141006934512236e-01 -6.318809127081564773e-03
6.873783623170340862e-01 -5.577030562076000508e-03
6.169611081682773168e-01 -4.986226225743154924e-03
1.223299011426638039e+01 -9.646642231249687172e-02
1.115368888707833683e+01 -8.832595710109365783e-02
1.015942780561122305e+01 -8.071659284039305049e-02
9.244578674292577958e+00 -7.367460096747444065e-02
8.404077996954089969e+00 -6.714688878464364352e-02
7.632907627904756076e+00 -6.115114788388088113e-02
6.926450831053350576e+00 -5.556017003372349522e-02
6.279872107688229121e+00 -5.049293651817046008e-02
5.689067321528036736e+00 -4.581140649619566685e-02
5.149870655182519741e+00 -4.152585444680009785e-02
4.658312888340939928e+00 -3.761919945082987937e-02
4.210830006281883087e+00 -3.404149228461696847e-02
3.803800476179616030e+00 -3.075420555030475289e-02
3.433963358612870831e+00 -2.777598710957215195e-02
3.098326921881171092e+00 -2.509833750587191215e-02
2.794042199562090545e+00 -2.266049460471645377e-02
2.518330257137163741e+00 -2.045822833094685517e-02
2.245087568900548725e+00 -1.821242709312263439e-02
2.021609024232966068e+00 -1.638476372081866875e-02
1.800553402039751782e+00 -1.458736924083908933e-02
1.619973210420334153e+00 -1.314102103639611802e-02
1.457000107321875682e+00 -1.179810957500583915e-02
1.309954668577094639e+00 -1.064505531352171776e-02
1.177446036563630338e+00 -9.527157110043498259e-03
1.057984582085897296e+00 -8.608463402669021616e-03
9.504193966521851111e-01 -7.751290039440741561e-03
8.535419900408717231e-01 -6.938867434161839765e-03
7.663903875651428832e-01 -6.255849475864711309e-03
6.806329937576605094e-01 -5.513724178462469858e-03
6.108931067285706673e-01 -4.927232769958202370e-03
1.213508979903125962e+01 -9.574015105547942217e-02
1.106303869879855029e+01 -8.760705644634124434e-02
1.007562641989761332e+01 -8.006948192035820422e-02
9.167251571872471416e+00 -7.307583317194332739e-02
8.332972171090014868e+00 -6.657365846676874255e-02
7.567498296013154935e+00 -6.062191058319066350e-02
6.866361944671504958e+00 -5.506521387372857040e-02
6.224858373811334111e+00 -5.004975984993902116e-02
5.638684038121579256e+00 -4.539536863911498854e-02
5.103851334491427139e+00 -4.114695789035682089e-02
4.616347203733147886e+00 -3.726441695338725268e-02
4.172535404264983150e+00 -3.371595565549397738e-02
3.768925250429353113e+00 -3.051141147932037029e-02
3.402282818594025926e+00 -2.750521651347507396e-02
3.069613224098326931e+00 -2.484725409823537387e-02
2.767935664870297519e+00 -2.243974011796493612e-02
2.494674054738645452e+00 -2.023889430062124350e-02
2.223860752686329878e+00 -1.802324852796076404e-02
2.002457443202930065e+00 -1.621622162617899696e-02
1.783354118893263562e+00 -1.443101286692525555e-02
1.604408760915909227e+00 -1.298727076005612088e-02
1.442943492743932188e+00 -1.166763534767307001e-02
1.297301528071661547e+00 -1.052454589271481673e-02
1.166003201454864024e+00 -9.413638921574450646e-03
1.047713119358991252e+00 -8.475984885331414725e-03
9.411312974038567036e-01 -7.661937430515993255e-03
8.452356507532290397e-01 -6.839465658461563353e-03
7.589515438209873954e-01 -6.180542923919628111e-03
6.739712568950609883e-01 -5.454142008728623224e-03
5.984136288309634955e-01 -4.810878181499255064e-03
1.203771702677681610e+01 -9.501062706168728056e-02
1.097296709781961432e+01 -8.693721833717585334e-02
9.992456272263346762e+00 -7.940615135411080439e-02
9.090547542646266521e+00 -7.243100741374125517e-02
8.262277434142600185e+00 -6.601780254473581244e-02
7.502577128824121644e+00 -6.007961846725119737e-02
6.806768105943119984e+00 -5.463531427886530317e-02
6.170177175291146732e+00 -4.962452497891397390e-02
5.588691269836510322e+00 -4.501294282889024140e-02
5.058196482754736323e+00 -4.076101640966940665e-02
4.574701912431637041e+00 -3.689983005655895348e-02
4.134576021829635906e+00 -3.340499709722445643e-02
3.734375030635679771e+00 -3.022424385547636816e-02
3.370899674145265923e+00 -2.724472237523416565e-02
3.041107770573413305e+00 -2.460647979734323712e-02
2.742031702256341408e+00 -2.222798147793595552e-02
2.471213360983208318e+00 -2.003744003737722643e-02
2.202876463158293330e+00 -1.785319847628044285e-02
1.983439093929377117e+00 -1.606001931794144577e-02
1.766349739842058897e+00 -1.428876990548363576e-02
1.589036568754484513e+00 -1.284869537697129992e-02
1.429080926144751018e+00 -1.155195712335390507e-02
1.284799013191436190e+00 -1.041465904910899090e-02
1.154716335905595859e+00 -9.309076779306190222e-03
1.037528321663752751e+00 -8.404200495002603702e-03
9.319891831081457134e-01 -7.502589218330261468e-03
8.370141144768312724e-01 -6.751882850584554896e-03
7.515113316166511792e-01 -6.102808367675394835e-03
6.673787823796625274e-01 -5.405498035905967336e-03
4.516323849075085661e-01 -3.610958807337719297e-03
1.194101081449908897e+01 -9.430550647444493895e-02
1.088348457420395121e+01 -8.627341936602449246e-02
9.909728188462430865e+00 -7.881518190759455311e-02
9.014346084984339313e+00 -7.189258237917393879e-02
8.192140563399396669e+00 -6.547530649319752150e-02
7.438100155234711686e+00 -5.962327474497142177e-02
6.747537255261043754e+00 -5.419439062859287420e-02
6.115982605817798401e+00 -4.923097576228967209e-02
5.539065581077347034e+00 -4.465507061890706952e-02
5.012905921847594648e+00 -4.042650058819727277e-02
4.533329484420922206e+00 -3.660160081958967193e-02
4.096901291294526182e+00 -3.313214678470387947e-02
3.700145666669078182e+00 -2.997689028410775378e-02
3.339730278478052927e+00 -2.702473242059193898e-02
3.012809814497624306e+00 -2.440192470548077988e-02
2.716332343842006836e+00 -2.205374185824463332e-02
2.447949107711209660e+00 -1.987008064883763817e-02
2.182041760323484514e+00 -1.771550505103686862e-02
1.964507012578502465e+00 -1.593829020328709628e-02
1.749443459407899137e+00 -1.417916324508240733e-02
1.573801572232270241e+00 -1.274374798518405558e-02
1.415314463109410781e+00 -1.147200826114430118e-02
1.272363634899124740e+00 -1.034339921738685122e-02
1.143532836212665105e+00 -9.244661688245761968e-03
1.027430109762375032e+00 -8.343856302940946823e-03
9.229124437655474855e-01 -7.510227244091377714e-03
8.288191772487749631e-01 -6.700206013596733332e-03
7.441547678397801846e-01 -6.057236050396526059e-03
6.607928025124877314e-01 -5.389021563436633203e-03
3.037502908091296860e-01 -2.492163120974536742e-03
1.184495892371132264e+01 -9.359652080325729651e-02
1.079457209706339782e+01 -8.563661409241837830e-02
9.827642739418102735e+00 -7.822528098466624558e-02
8.938703305534943411e+00 -7.133935885807492217e-02
8.122478845426433836e+00 -6.501108309528684515e-02
7.374107639380354406e+00 -5.915488263156149645e-02
6.688826467144403765e+00 -5.374080631617441511e-02
6.062213200587258655e+00 -4.877954737206416369e-02
5.489928910168259790e+00 -4.429586999671630831e-02
4.967900551035866918e+00 -4.009489470702420205e-02
4.492404909072944541e+00 -3.629691225673268434e-02
4.059581264517839294e+00 -3.285382101437459706e-02
3.666141495542481366e+00 -2.972497340218867995e-02
3.308875903960563303e+00 -2.679540975239752890e-02
2.984730484989722044e+00 -2.419839342745062211e-02
2.690923700431880672e+00 -2.187811107190909196e-02
2.399677079825850878e+00 -1.945950160825747621e-02
2.161367163522976753e+00 -1.754438874236713408e-02
1.945836188475582818e+00 -1.581662249664601144e-02
1.732731582736691145e+00 -1.407191210702322601e-02
1.558707727701073908e+00 -1.268583103185723891e-02
1.401639311936230925e+00 -1.138595148401793690e-02
1.260077994294640735e+00 -1.024942941833537069e-02
1.132437182627010319e+00 -9.178287505897227139e-03
1.017424056700316992e+00 -8.285714211963664949e-03
9.138813481492973345e-01 -7.393865115386335368e-03
8.206753352766138487e-01 -6.647182337300451202e-03
7.368085026989521502e-01 -6.010207952279723008e-03
6.542956203671822513e-01 -5.362088633715165510e-03
2.035208844242222259e-01 -1.656584790533032706e-03
1.174946257241624359e+01 -9.288878530556449187e-02
1.070629244755000542e+01 -8.498046284397442474e-02
9.746099266239610870e+00 -7.759571953468677452e-02
8.863530969142264127e+00 -7.077895934905349684e-02
8.053361583598443119e+00 -6.448191467511481256e-02
7.310586762912405057e+00 -5.864081539896816297e-02
6.630537907351696347e+00 -5.330020203499350601e-02
6.008844703453287472e+00 -4.838445664798578238e-02
5.441080858164808021e+00 -4.392567637135354891e-02
4.923328818985515554e+00 -3.976216457110739316e-02
4.451724404278892600e+00 -3.599300377006738744e-02
4.022543998203190974e+00 -3.258297422283614603e-02
3.632456834533932977e+00 -2.947323726517641143e-02
3.278242989890395087e+00 -2.657164027809758022e-02
2.956942095232316881e+00 -2.399144814272287027e-02
2.665726064492125680e+00 -2.163580756795641796e-02
2.377124867168591393e+00 -1.929287902774051017e-02
2.140926117519741378e+00 -1.738952893555375384e-02
1.907159917630088852e+00 -1.551753506112614998e-02
1.716194940339394348e+00 -1.396199788509619281e-02
1.543737216959023772e+00 -1.257867427620474980e-02
1.388153470632527364e+00 -1.131033959454623601e-02
1.247881092145863402e+00 -1.019129429488793183e-02
1.121475622688950624e+00 -9.111558659764760690e-03
1.007520692113952565e+00 -8.221026171309328903e-03
9.050204217449598909e-01 -7.340664623304196668e-03
8.127164805374198497e-01 -6.594494892464167896e-03
7.296282845844035414e-01 -5.963136715712245503e-03
6.478902832568260717e-01 -5.314349107235484711e-03
1.277897533327750601e+01 -1.006956673422957083e-01
1.165452296477955230e+01 -9.219735910050790018e-02
1.061859894947625804e+01 -8.431411212596237603e-02
9.665118493634061281e+00 -7.700520976635989723e-02
8.788861937706892391e+00 -7.021740982417938592e-02
7.984657414725569780e+00 -6.396851939438671919e-02
7.247501929114201324e+00 -5.817351234734819548e-02
6.572669761395085963e+00 -5.290337156313120598e-02
5.955890373922919423e+00 -4.799121458797225848e-02
5.392706406513815942e+00 -4.355350488377236762e-02
4.879115596624195028e+00 -3.944610523184351181e-02
4.411386075538743512e+00 -3.568695525363003301e-02
3.985839307004805487e+00 -3.230144492489148145e-02
3.599091535501333095e+00 -2.922012546667144064e-02
3.247911201610588439e+00 -2.639507086549946688e-02
2.929359954734931382e+00 -2.377695194812127349e-02
2.640731255389278331e+00 -2.145518354113623224e-02
2.354687097781475558e+00 -1.912857845505296084e-02
2.120634511506458875e+00 -1.723856930416342928e-02
1.889005158089588798e+00 -1.539091765407434378e-02
1.699764198346674249e+00 -1.385016336517821446e-02
1.528920883891654814e+00 -1.246517664155135340e-02
1.374828060194836166e+00 -1.120344035425573960e-02
1.235783193426943205e+00 -1.011674792418414993e-02
1.110562459908083222e+00 -9.040457323862861883e-03
9.977750405446736970e-01 -8.162786335439688179e-03
8.961683797789298245e-01 -7.287732209105714405e-03
8.047416971209198078e-01 -6.539918321018536873e-03
7.224759190547913601e-01 -5.917815119299826843e-03
6.414895371951309100e-01 -5.210658260530235363e-03
1.267722839624461351e+01 -9.994153755121948368e-02
1.156036374262525968e+01 -9.149399218783048349e-02
1.053148153767463846e+01 -8.368291032933256046e-02
9.584771384309973996e+00 -7.641882007334641069e-02
8.714793399936096918e+00 -6.963486983341631020e-02
7.916519436987895730e+00 -6.346552402657121283e-02
7.184910064725379186e+00 -5.770574030202892113e-02
6.515353062371007198e+00 -5.246602657180429730e-02
5.903315283221418852e+00 -4.756065293585978737e-02
5.344707254292506704e+00 -4.314390649166796599e-02
4.835275961394102318e+00 -3.911091039417153442e-02
4.371454948630660198e+00 -3.538245234422175006e-02
3.949436686152326459e+00 -3.202110932191877535e-02
3.565948782895671076e+00 -2.892154938422743585e-02
3.217792667655445360e+00 -2.616952262268085541e-02
2.902082019297794080e+00 -2.357181985106970162e-02
2.616035792976690644e+00 -2.126729272609424390e-02
2.332502094436189388e+00 -1.896067833274437189e-02
2.100532500960511140e+00 -1.708471295382061467e-02
1.871021052539862506e+00 -1.527114868878181111e-02
1.683495986897196817e+00 -1.373914295404991132e-02
1.514195549814762787e+00 -1.234613835556402570e-02
1.361515716095925477e+00 -1.109843337782810690e-02
1.223853736373335055e+00 -1.003560613535040523e-02
1.099836529280783903e+00 -8.971254393860697215e-03
9.880298218321065251e-01 -8.100257214946128201e-03
8.874029533164046191e-01 -7.229470232960174582e-03
7.968517657407839794e-01 -6.483660880862337529e-03
7.076871113057434659e-01 -5.807057736273746849e-03
6.351594516819457636e-01 -5.221166295298207069e-03
1.257610838952608034e+01 -9.920808885636220320e-02
1.146676780311006993e+01 -9.080615215304319032e-02
1.044491369173109341e+01 -8.302086563535654440e-02
9.504856534967744963e+00 -7.578932988294834194e-02
8.641158313809063074e+00 -6.910250154598192307e-02
7.848798411859073454e+00 -6.294842102112181703e-02
7.122755081981574143e+00 -5.724566984445484535e-02
6.458364588527270911e+00 -5.201924065679556369e-02
5.851232657224339384e+00 -4.715566838100223451e-02
5.296981990053263978e+00 -4.278067447913262017e-02
4.791773901676948277e+00 -3.878300928431939465e-02
4.331799932799101249e+00 -3.508435708765716282e-02
3.913360703486667980e+00 -3.173528903470993617e-02
3.533123655419529552e+00 -2.866437981350162742e-02
3.187985034157482467e+00 -2.594276787969152995e-02
2.875011696562845387e+00 -2.336203563852533305e-02
2.591437783493153457e+00 -2.108425509836209591e-02
2.310460024272395607e+00 -1.878732703689644026e-02
2.080578707555901463e+00 -1.692520831659813721e-02
1.853139972393122115e+00 -1.509379104079995593e-02
1.667346614679898087e+00 -1.362608465895283859e-02
1.499662355748590414e+00 -1.222610204435212178e-02
1.348392830823748501e+00 -1.099344870479786705e-02
1.212028320172555906e+00 -9.936938348474531543e-03
1.089097837180068362e+00 -8.913876379249837528e-03
9.784086245955271322e-01 -8.038575323222520858e-03
8.787379436831441737e-01 -7.176435070410769335e-03
7.890304725702312894e-01 -6.428818303011033138e-03
7.007614785986565620e-01 -5.756091134579546797e-03
6.289516268611493599e-01 -5.171771370895228946e-03
1.247553337945834073e+01 -9.844689917143172042e-02
1.137365441084463846e+01 -9.012513212962128262e-02
1.035887291810105637e+01 -8.239138379158161829e-02
9.425555555316774914e+00 -7.519889123483815274e-02
8.568177067896542098e+00 -6.854272196322075406e-02
7.781663537461394498e+00 -6.241854390439464939e-02
7.061124840592715834e+00 -5.672768725769817416e-02
6.401879609256834414e+00 -5.157065721675272579e-02
5.799541620269362596e+00 -4.675457832966614657e-02
5.249728616939037806e+00 -4.241878694687799961e-02
4.748624403563867169e+00 -3.844849452113655031e-02
4.292447804528400468e+00 -3.476391646658954365e-02
3.877539916269488796e+00 -3.145887479510007384e-02
3.500519483209757254e+00 -2.840581041041682561e-02
3.158388907402186252e+00 -2.570584891151363530e-02
2.848154845529688561e+00 -2.315209631596484158e-02
2.567138222219564447e+00 -2.089281240990853786e-02
2.288684932232131430e+00 -1.861951506790928551e-02
2.060857519712505415e+00 -1.677054007928973148e-02
1.835441708395878946e+00 -1.495054265000947055e-02
1.651390446389705557e+00 -1.350874513135027002e-02
1.485224497570171609e+00 -1.210832017679064690e-02
1.335408154432215611e+00 -1.088401299917787085e-02
1.200293855750803163e+00 -9.831593946471425122e-03
1.078546425270801690e+00 -8.818250240007778976e-03
9.688970654725209686e-01 -7.969517881842157203e-03
8.701568621906387024e-01 -7.117852850850357217e-03
7.813177143074816478e-01 -6.372715938420190664e-03
6.938875344505059939e-01 -5.706761671224724539e-03
6.227964638137033493e-01 -5.119746774271136461e-03
1.237565258491299502e+01 -9.769332275216435768e-02
1.128124412086634898e+01 -8.943386528560402782e-02
1.027349714555547777e+01 -8.170487614366253593e-02
9.346715187523773949e+00 -7.460882408740054927e-02
8.495680337881070798e+00 -6.798414370265777606e-02
7.715018787101016073e+00 -6.189949448710012347e-02
6.999859039064459942e+00 -5.628312773834466542e-02
6.345808650932892370e+00 -5.112308516434211497e-02
5.748202025920432057e+00 -4.639144418701134087e-02
5.202843190156736242e+00 -4.206118136268033325e-02
4.705830953099512826e+00 -3.811004956696188023e-02
4.253469921377995178e+00 -3.446671600132102803e-02
3.842018612351048024e+00 -3.117120961409799301e-02
3.468231930244873418e+00 -2.814780006473721272e-02
3.129105921728773332e+00 -2.546526281211821188e-02
2.821592480418519955e+00 -2.294319729129316518e-02
2.543035589919249162e+00 -2.070473571390343479e-02
2.267040171620104960e+00 -1.844566791165501776e-02
2.041295856185452617e+00 -1.661228925923621466e-02
1.817945760503120178e+00 -1.480500249210886174e-02
1.635576623322815282e+00 -1.339234276904804725e-02
1.470970083417312502e+00 -1.198637687347190589e-02
1.322516726453094593e+00 -1.077498122768271067e-02
1.188647626534349966e+00 -9.722078521665117670e-03
1.068081451833670314e+00 -8.723788670797922098e-03
9.594638219496427478e-01 -7.887253643742183143e-03
8.616605284415740362e-01 -7.061725020738371557e-03
7.736902673240992900e-01 -6.314090244066911280e-03
6.870379346786799069e-01 -5.656441934896094467e-03
6.166244944873475742e-01 -5.073240857376873185e-03
1.227646147923754505e+01 -9.697074782865236497e-02
1.118940000693371850e+01 -8.872617609072840084e-02
1.018868024112494375e+01 -8.106283500067380798e-02
9.268588367032496222e+00 -7.399796840028310951e-02
8.423675743730688836e+00 -6.740321449346309279e-02
7.648815712458921112e+00 -6.139247217374300958e-02
6.939121426793650294e+00 -5.580385277133638466e-02
6.290141293085661722e+00 -5.067508750924092781e-02
5.697279086536172876e+00 -4.598606987379978001e-02
5.156324416408935463e+00 -4.169481999440134701e-02
4.663390219278913840e+00 -3.777494222043022848e-02
4.214790025630152037e+00 -3.415693863305847150e-02
3.806850912509248452e+00 -3.089801703950578737e-02
3.436252621468649515e+00 -2.788807142329410155e-02
3.100032755668817863e+00 -2.522469579050831689e-02
2.795238275889527557e+00 -2.272820609156404187e-02
2.519130293991301617e+00 -2.051486578995592724e-02
2.245609778165095438e+00 -1.826919738820288741e-02
2.021878758825267575e+00 -1.645319123923604313e-02
1.800637395073595437e+00 -1.465959683481569964e-02
1.619900206747468374e+00 -1.324335662287468712e-02
1.456812441206082331e+00 -1.186365212740558492e-02
1.309762703881466983e+00 -1.066648224877045706e-02
1.177189323487500383e+00 -9.618183085811232019e-03
1.057703585345784125e+00 -8.679478606204322003e-03
9.500704069148994124e-01 -7.790641874146500903e-03
8.532488800755793079e-01 -6.997827934703816817e-03
7.660622321358733222e-01 -6.297252998961657897e-03
6.803573920507924866e-01 -5.602761583392880385e-03
6.040388919172160476e-01 -4.968870985598798987e-03
1.217782007457043036e+01 -9.621630231061219229e-02
1.109821902616307376e+01 -8.804625635408716566e-02
1.010448273377487283e+01 -8.043229255233150243e-02
9.190921201255559225e+00 -7.338195529701420361e-02
8.352118822873460857e+00 -6.684422811440889067e-02
7.583119630229274932e+00 -6.088869975297915571e-02
6.878861540406281172e+00 -5.530330349551253188e-02
6.234921861319787872e+00 -5.026999722274203691e-02
5.646789813801087909e+00 -4.556059730467737490e-02
5.110173907242559821e+00 -4.127326080587852275e-02
4.621298056260806142e+00 -3.739798414518723940e-02
4.176386926541254319e+00 -3.384650813312765905e-02
3.771909752252915027e+00 -3.061659715007652299e-02
3.404583810481175643e+00 -2.762501574644669194e-02
3.071268661293360847e+00 -2.498544696781216171e-02
2.769085784818412943e+00 -2.251414494782932527e-02
2.495451812844586836e+00 -2.032008944945517051e-02
2.224357358236344950e+00 -1.809249629576083207e-02
2.002701337017998018e+00 -1.629203508240222725e-02
1.783428103513544638e+00 -1.451174753449469175e-02
1.604416061604567512e+00 -1.310111538275533262e-02
1.442846337995057793e+00 -1.174135776290392841e-02
1.297124379964445628e+00 -1.055579233283752451e-02
1.165719148556569218e+00 -9.506584162333006627e-03
1.047413571783307296e+00 -8.530731077491835596e-03
9.408623161504323651e-01 -7.693980257331722340e-03
8.449222961862911108e-01 -6.940951781273681058e-03
7.586168061505272897e-01 -6.210269803088606065e-03
6.736834610254972544e-01 -5.551290682578425596e-03
4.559286296582123477e-01 -3.577269226883354660e-03
1.207975638505291904e+01 -9.548796357657866885e-02
1.100755717982602278e+01 -8.733357399652084962e-02
1.002079546660889164e+01 -7.976564134021740804e-02
9.113749590150748148e+00 -7.275686534693097396e-02
8.281171614008309589e+00 -6.630668300725205133e-02
7.517872776378851540e+00 -6.033783336201566788e-02
6.819026465944019400e+00 -5.482016608228902632e-02
6.180125133089667600e+00 -4.983602549947362820e-02
5.596642714364481463e+00 -4.515192470843628486e-02
5.064387427897695027e+00 -4.090032036155313161e-02
4.579558394864098325e+00 -3.705940059342317100e-02
4.138416420980715493e+00 -3.353078334002963096e-02
3.737260976372027699e+00 -3.033182224465958560e-02
3.373058714178302164e+00 -2.736723202390174692e-02
3.042701948466958406e+00 -2.474183428096603243e-02
2.743234936318873274e+00 -2.230302832519651807e-02
2.471943386055118541e+00 -2.012506839297529410e-02
2.203352622654807913e+00 -1.791844753101084001e-02
1.983621348339311474e+00 -1.612526867216610565e-02
1.766390919927670389e+00 -1.435936292097758117e-02
1.589024660085369023e+00 -1.295695234258959459e-02
1.428947229307098832e+00 -1.161958338228624189e-02
1.284541283143233681e+00 -1.044261802036004078e-02
1.154436259894789263e+00 -9.397167595149918604e-03
1.037217134930296547e+00 -8.430549781207968829e-03
9.316400741760016979e-01 -7.595415982692755620e-03
8.366802606684317078e-01 -6.870126133657499835e-03
7.511827276173969059e-01 -6.130073379984301608e-03
6.669986447574832722e-01 -5.482203909982842280e-03
3.066074790486140178e-01 -2.484208619541922441e-03
1.198251138523337467e+01 -9.473198476536222323e-02
1.091747356617887199e+01 -8.665523588911643038e-02
9.937576248982971094e+00 -7.912230996635481739e-02
9.037153323250196379e+00 -7.215944276664942869e-02
8.210655865671560250e+00 -6.574767248828712607e-02
7.453132409577367667e+00 -5.982464672014413398e-02
6.759714359951793483e+00 -5.438480329507872080e-02
6.125774466468481450e+00 -4.939154091278358250e-02
5.546876450819836712e+00 -4.480183146933375965e-02
5.019031275035291451e+00 -4.053051599115387038e-02
4.538165143095438836e+00 -3.671398224125337062e-02
4.100642320533151697e+00 -3.321635438203602436e-02
3.702966417207818939e+00 -3.004260390277408571e-02
3.341918426495336991e+00 -2.710030627677740764e-02
3.014363550517379586e+00 -2.449624684383512260e-02
2.717485104827952469e+00 -2.208398029466946549e-02
2.423236334484940357e+00 -1.969835912374791331e-02
2.182495878134388612e+00 -1.777598021594732278e-02
1.964746043954750165e+00 -1.596359788144631822e-02
1.749536541064471207e+00 -1.420834353040631784e-02
1.573748871801110338e+00 -1.278175270252294819e-02
1.415154830648952311e+00 -1.148794037876371861e-02
1.272147574692988226e+00 -1.032849320448075980e-02
1.143240873049359951e+00 -9.286208180873639639e-03
1.027123829520258935e+00 -8.332326928382255762e-03
9.225901538211557229e-01 -7.497023164650977976e-03
8.284830358019961150e-01 -6.770239455855060241e-03
7.438137001319831132e-01 -6.041608003384358293e-03
6.605055279666213197e-01 -5.397665833046949406e-03
2.054261302129936351e-01 -1.630114388100135144e-03
1.188579922041614267e+01 -9.397815346704158079e-02
1.082810641791592410e+01 -8.595891216926607181e-02
9.855102488824380558e+00 -7.849316123622357422e-02
8.961126146327528019e+00 -7.155698741905465454e-02
8.140697846199769216e+00 -6.521923268142280905e-02
7.388908157647891883e+00 -5.932396300920861343e-02
6.700764995816416381e+00 -5.390208618215880376e-02
6.071781079962121908e+00 -4.894634642608297614e-02
5.497590691593592815e+00 -4.438710130067315129e-02
4.973969128446642074e+00 -4.015764960246229892e-02
4.497019553436587991e+00 -3.637318784413017675e-02
4.063239872820846976e+00 -3.290095782784955430e-02
3.668960912943804775e+00 -2.975226537209223199e-02
3.310987639348455858e+00 -2.683491554011067579e-02
2.986306381359382200e+00 -2.425089745747421865e-02
2.692035834232956670e+00 -2.183418186271005729e-02
2.400438353406563419e+00 -1.948919889838727701e-02
2.161812310874402510e+00 -1.758217517216812548e-02
1.925697235420240849e+00 -1.562555416099431840e-02
1.732798232868306254e+00 -1.405820820773945844e-02
1.558635041354344386e+00 -1.268476693974830184e-02
1.401552656843487954e+00 -1.141642872131790921e-02
1.259842013248782422e+00 -1.021443299918841849e-02
1.132174534202696314e+00 -9.174171087620154250e-03
1.017182563745087753e+00 -8.229113421530175054e-03
9.135517465933525871e-01 -7.394991840328562008e-03
8.204188495344032495e-01 -6.673398094331378302e-03
7.365286680818849963e-01 -5.956914339857778858e-03
6.539959453427469649e-01 -5.310275046212982811e-03
1.293026631438408636e+01 -1.018276325267658128e-01
1.178961189874818594e+01 -9.324644539554963196e-02
1.073926899838058624e+01 -8.526103203302212719e-02
9.773173983723072666e+00 -7.785248862214431964e-02
8.885504152255631283e+00 -7.095494430677483366e-02
8.071203802902621405e+00 -6.465099779741494135e-02
7.325087425011089337e+00 -5.881432697596004899e-02
6.642307162981476942e+00 -5.340415737524954742e-02
6.018270331239986781e+00 -4.847363807817982317e-02
5.448619332571952967e+00 -4.397685092067289692e-02
4.929267270947714330e+00 -3.979982193817831193e-02
4.456319245383073557e+00 -3.602442689858820213e-02
4.026169347026145040e+00 -3.258512221790012958e-02
3.635210810079174237e+00 -2.946217082719977329e-02
3.280309005169315562e+00 -2.659188201113279332e-02
2.958468117421366284e+00 -2.397077935343176411e-02
2.666814815083211609e+00 -2.161211277798778460e-02
2.377834294107783464e+00 -1.928467622386074998e-02
2.141344804994604445e+00 -1.739152764616969452e-02
1.907308378749156264e+00 -1.545770373551484667e-02
1.716254036416327233e+00 -1.390187288825782061e-02
1.543713758927456547e+00 -1.255647362835589712e-02
1.388040351383761806e+00 -1.129465466019237245e-02
1.247629419340486656e+00 -1.009976612739117707e-02
1.121212472597542531e+00 -9.056595022310270568e-03
1.007278354804610254e+00 -8.128146683313082488e-03
9.046922052363031153e-01 -7.296846085657711020e-03
8.123389375799433543e-01 -6.572182139734421280e-03
7.293270116620431676e-01 -5.868000949284823443e-03
6.475996231624172594e-01 -5.224613885795018411e-03
1.282707954754129887e+01 -1.010942390460508600e-01
1.169408907742527859e+01 -9.255954269392326073e-02
1.065107220962573109e+01 -8.461660187091442353e-02
9.691743836302741499e+00 -7.722711346524929743e-02
8.810565910308111981e+00 -7.041361349255388646e-02
8.002287499218004641e+00 -6.412107076974944697e-02
7.261723673477334273e+00 -5.834386367559676878e-02
6.584272038829233509e+00 -5.295950480349510131e-02
5.965112904648801617e+00 -4.807254126545992129e-02
5.400054121229683091e+00 -4.359856501302446230e-02
4.884969009924311933e+00 -3.946244442620644444e-02
4.415862057350696368e+00 -3.572570664963074100e-02
3.989390906450582364e+00 -3.233207604933851370e-02
3.601746663568091478e+00 -2.919503629810599188e-02
3.249902386391164022e+00 -2.636598912365259798e-02
2.930858009424981869e+00 -2.376394459024396347e-02
2.641836191426546243e+00 -2.142629565294147317e-02
2.355368862318338419e+00 -1.911658353936306412e-02
2.121002821296380070e+00 -1.723629537189264385e-02
1.889214619064169653e+00 -1.533288276667715833e-02
1.699803804133388496e+00 -1.378828485913690532e-02
1.528884038018602398e+00 -1.245909902050797505e-02
1.374618316452392408e+00 -1.120368693593743782e-02
1.235610465166461669e+00 -1.002102427526921878e-02
1.110305204453851502e+00 -8.984215595929066767e-03
9.974343597508079640e-01 -8.068642674550239452e-03
8.958390900609412011e-01 -7.236959735973180242e-03
8.044293995252768115e-01 -6.511217736295655222e-03
7.143742231026097844e-01 -5.761081349360276313e-03
6.412041409975175466e-01 -5.177297433081639103e-03
1.272459507639854337e+01 -1.003336797596639240e-01
1.159931727077272789e+01 -9.184104781624409519e-02
1.056341261328763892e+01 -8.395005571321420557e-02
9.610887716032685546e+00 -7.664079213723412609e-02
8.736154036545661583e+00 -6.983608260372412002e-02
7.933837187732314611e+00 -6.361527838122048306e-02
7.198939148154852141e+00 -5.784692996056069875e-02
6.526650406404281846e+00 -5.252031062193911193e-02
5.912431790383327446e+00 -4.767266494050091674e-02
5.351900724785342511e+00 -4.322784436596273372e-02
4.841042395142690857e+00 -3.917767574839396000e-02
4.375848565111715160e+00 -3.542031158961313209e-02
3.952880052650594056e+00 -3.205522455012871363e-02
3.568599752833666372e+00 -2.894064962553757892e-02
3.219827329502130464e+00 -2.613943361010515748e-02
2.903535033471853932e+00 -2.355707092699466446e-02
2.617021992175219136e+00 -2.124343779694928130e-02
2.333156770715094197e+00 -1.894566659579521514e-02
2.100929103580413848e+00 -1.707778539873451226e-02
1.871120708170819880e+00 -1.524174246692040595e-02
1.683493478792733367e+00 -1.367623770458262916e-02
1.514147462404483946e+00 -1.234816437672937341e-02
1.361386130247532966e+00 -1.109788102671299334e-02
1.223679732886058247e+00 -9.945962029883048325e-03
1.099533474099525066e+00 -8.956493021732573473e-03
9.877766787931263615e-01 -8.007246978545719263e-03
8.871463473179448389e-01 -7.177517592726102152e-03
7.965267508754885206e-01 -6.449762987266718407e-03
7.074127289086203918e-01 -5.712071304925595179e-03
6.349127305876611782e-01 -5.130260127427487167e-03
1.262271282245285775e+01 -9.957615751060874820e-02
1.150506420309095290e+01 -9.115699594667903138e-02
1.047624449877172559e+01 -8.331929695274443992e-02
9.530516309802100849e+00 -7.604509049310159696e-02
8.662240431042372180e+00 -6.927415973739675659e-02
7.865960259507875918e+00 -6.311141775824319344e-02
7.136590938932747541e+00 -5.736093439214948186e-02
6.469546037624988699e+00 -5.212609986732499173e-02
5.860088929900186372e+00 -4.727184168078089888e-02
5.304122438414216489e+00 -4.285896713797870267e-02
4.797415149225846775e+00 -3.884695831936416099e-02
4.336078595870128005e+00 -3.511343210096868478e-02
3.916698656248619681e+00 -3.177874767445546672e-02
3.535708127134420398e+00 -2.868501706114203603e-02
3.189937132419452315e+00 -2.591531294888779410e-02
2.876485523377782183e+00 -2.334963961696765941e-02
2.592473714122357276e+00 -2.105392607160879240e-02
2.311137464745615766e+00 -1.877882738509072807e-02
2.080969603636269483e+00 -1.692080823557568295e-02
1.853306410820456218e+00 -1.509712431425175826e-02
1.667423428098505855e+00 -1.355902243662273493e-02
1.499603684510403712e+00 -1.222701585003235607e-02
1.348243606547444351e+00 -1.098983622327099653e-02
1.211836831049109220e+00 -9.870298309732400757e-03
1.088874310457356609e+00 -8.887813809248494221e-03
9.781048755095561598e-01 -7.945392249225451814e-03
8.784800096035226824e-01 -7.114336465531149838e-03
7.887138226313350486e-01 -6.390696979515707657e-03
7.004741109990634262e-01 -5.664451806080608547e-03
6.287011777333311180e-01 -5.081528010044158300e-03
1.252147602779693791e+01 -9.883929153559224690e-02
1.141140391433065737e+01 -9.045255161410646616e-02
1.038986336199831406e+01 -8.263085073506495903e-02
9.450830640480962330e+00 -7.541749583691877146e-02
8.588828625020370922e+00 -6.871447123685173186e-02
7.798446974588202352e+00 -6.258950245774330678e-02
7.074714139992020812e+00 -5.689671934698291994e-02
6.412857169804135893e+00 -5.167927411128020454e-02
5.808204226134425774e+00 -4.688052230789433589e-02
5.256715463627985585e+00 -4.250447490150199154e-02
4.754143056756577224e+00 -3.851252162089779940e-02
4.296745488933806811e+00 -3.480688503707500547e-02
3.880805249502785603e+00 -3.149647306732315105e-02
3.503135494691365093e+00 -2.843159244444244671e-02
3.160313441964027081e+00 -2.568730756816331104e-02
2.849566807807134783e+00 -2.314503901972577923e-02
2.568123303642391164e+00 -2.087012579709471641e-02
2.289309438884500558e+00 -1.860552802935492786e-02
2.061197949332567614e+00 -1.676696711847884547e-02
1.835675358454769812e+00 -1.495154678768548066e-02
1.651446868228233944e+00 -1.344290517581643238e-02
1.485151086751194116e+00 -1.210815831726297538e-02
1.335217676320321178e+00 -1.087834386483114459e-02
1.200082383648592987e+00 -9.789540441787149619e-03
1.078302276145680638e+00 -8.826960474957455324e-03
9.686190338388219745e-01 -7.881874165324154191e-03
8.698776820232697604e-01 -7.054410071989808753e-03
7.809947254826522522e-01 -6.328933502146423529e-03
6.936060780902463252e-01 -5.616223919661945604e-03
6.224904334413754459e-01 -5.035453765894321553e-03
1.242080979836234711e+01 -9.807394764393853603e-02
1.131834827610798477e+01 -8.974356104929864797e-02
1.030395083956147673e+01 -8.198707274238338505e-02
9.371719350569108542e+00 -7.482526974886656579e-02
8.515979190966088908e+00 -6.817762898676507644e-02
7.731471045442892986e+00 -6.206140145151602810e-02
7.013250815496046009e+00 -5.641760593732635803e-02
6.356558575530097954e+00 -5.123729964442753221e-02
5.756724427128265376e+00 -4.647632933349867684e-02
5.209677606318527054e+00 -4.213629395263860516e-02
4.711276029241581398e+00 -3.817373576877149122e-02
4.257654595917498064e+00 -3.449837322509330395e-02
3.845278063510565225e+00 -3.119308189642178153e-02
3.470780888953001853e+00 -2.817361777221508851e-02
3.130971662619490115e+00 -2.545827047397381318e-02
2.822952456822628520e+00 -2.293105514892095423e-02
2.543970134183257237e+00 -2.067980679116393494e-02
2.267638150385808959e+00 -1.843305653782588774e-02
2.041608750605297118e+00 -1.660742783556095475e-02
1.818156125351656716e+00 -1.480773179588858353e-02
1.635590390565639263e+00 -1.332586993531666500e-02
1.470890144031053559e+00 -1.198538773456772275e-02
1.322346918718426911e+00 -1.076850483895349167e-02
1.188474349039656763e+00 -9.712021673432982491e-03
1.067822848181069206e+00 -8.683221095525045855e-03
9.591931329366846226e-01 -7.816951431295546954e-03
8.613599195662812180e-01 -6.990813581288360563e-03
7.733599382901430452e-01 -6.296905538614389411e-03
6.867476507553347265e-01 -5.567589970279185514e-03
6.097310922875170958e-01 -4.932802774453020830e-03
1.232093628842863353e+01 -9.733218235475972480e-02
1.122600576868021882e+01 -8.905785051721017143e-02
1.021866643495090443e+01 -8.133230383302965383e-02
9.293080383609966688e+00 -7.419418350010231755e-02
8.443567440616895681e+00 -6.761884475189743060e-02
7.664998546167726801e+00 -6.155321286237833839e-02
6.952322169282182607e+00 -5.593660198012335993e-02
6.300698369088407524e+00 -5.080263108151055612e-02
5.705636134239128410e+00 -4.606795431486284537e-02
5.163027997691725268e+00 -4.176927767960734311e-02
4.668709949824602745e+00 -3.777756788787641623e-02
4.218897398999297721e+00 -3.419007455312623317e-02
3.810039480470375217e+00 -3.091275177117241632e-02
3.438701873434391043e+00 -2.791564620666729668e-02
3.101905855088295638e+00 -2.522535347208514425e-02
2.796539492713105091e+00 -2.272256667813860043e-02
2.520061289707205443e+00 -2.048648339432260906e-02
2.246198051357202630e+00 -1.825753064831711625e-02
2.022218961121601488e+00 -1.644663646280751512e-02
1.800797408265554900e+00 -1.465898561906058342e-02
1.619913852207941263e+00 -1.320558919038549404e-02
1.456788164152824194e+00 -1.186144495823953510e-02
1.309565116617347647e+00 -1.065748536158357511e-02
1.176936888737956544e+00 -9.632160456855864625e-03
1.057432605458047847e+00 -8.631211244559984855e-03
9.498037576707174523e-01 -7.753612789160157365e-03
8.529816488277235376e-01 -6.926045714620202888e-03
7.658085889829888693e-01 -6.245686748687617404e-03
6.800669845801960989e-01 -5.517475820264640049e-03
4.602341635640675999e-01 -3.626751227401252883e-03
1.222162571568219924e+01 -9.658073817858230103e-02
1.113416543508545864e+01 -8.834741708363354207e-02
1.013389803394498401e+01 -8.070125607661580991e-02
9.215030343042727168e+00 -7.361153179272959812e-02
8.371746666594795272e+00 -6.703804073029695498e-02
7.598981954607329392e+00 -6.104181866159947428e-02
6.891823945783078109e+00 -5.545600596474239974e-02
6.245255337022284969e+00 -5.037247173727791433e-02
5.655042972019988845e+00 -4.566635476029005242e-02
5.116727083822426358e+00 -4.140163334419864893e-02
4.626494192758809021e+00 -3.744225430753692768e-02
4.180481567362735795e+00 -3.387971429941581680e-02
3.775024606139678607e+00 -3.062807609708808124e-02
3.406979775938431043e+00 -2.765872333392267041e-02
3.072980565065628777e+00 -2.499524452919276232e-02
2.770429377058871712e+00 -2.250967497280694646e-02
2.496354880234769702e+00 -2.029586788873238151e-02
2.224950179789725091e+00 -1.808502966313071253e-02
2.003030028856590317e+00 -1.628100327258968916e-02
1.783561501741985911e+00 -1.450919671025239707e-02
1.604402914506110278e+00 -1.308865505225175786e-02
1.442701260735134827e+00 -1.173859785492047635e-02
1.296967938706284684e+00 -1.054309718912337102e-02
1.165545743699788916e+00 -9.521637576505953549e-03
1.047150087733768276e+00 -8.533632966810625678e-03
9.405655224703164397e-01 -7.687164355780158609e-03
8.446420806281252913e-01 -6.864020805826711973e-03
7.583411809579948537e-01 -6.194158637768626928e-03
6.733764912693814830e-01 -5.467041122406200368e-03
3.095042496729963899e-01 -2.476462489093890409e-03
1.212289504080028557e+01 -9.584039894405943505e-02
1.104300651742300055e+01 -8.764270535356136205e-02
1.004972011347507710e+01 -8.005219487180245674e-02
9.137507075583325644e+00 -7.301060256966837581e-02
8.300483455050020609e+00 -6.652093439150268128e-02
7.533558319872179609e+00 -6.052687317326217037e-02
6.831758674386209762e+00 -5.500082460925399125e-02
6.190303133365967270e+00 -4.994485534672523513e-02
5.604744203282597148e+00 -4.529312006262364854e-02
5.070891390388594822e+00 -4.103497841943608282e-02
4.584673303914530429e+00 -3.711959853676338045e-02
4.142298693374075746e+00 -3.356798521658844320e-02
3.740372375656912052e+00 -3.034753488804023056e-02
3.375474221566548749e+00 -2.739809419630882467e-02
3.044463755408879369e+00 -2.475925657322885359e-02
2.744467744922097552e+00 -2.229326132340636937e-02
2.447173043886816668e+00 -1.993242993125632703e-02
2.203892168055635370e+00 -1.793984647039799374e-02
1.983939521453382371e+00 -1.612115083382092973e-02
1.766520090604798865e+00 -1.435705889453906502e-02
1.588983958429364352e+00 -1.291684340733792805e-02
1.428804999184077662e+00 -1.160858882450606713e-02
1.284375037721369406e+00 -1.042765103390598698e-02
1.154242120439058050e+00 -9.410321253242388134e-03
1.037010395802631546e+00 -8.431029664656804895e-03
9.314303208143316359e-01 -7.620974082993461907e-03
8.363866490991526126e-01 -6.795718691144554853e-03
7.509047202796119702e-01 -6.141902296702229057e-03
6.667917217208355618e-01 -5.415500004056618064e-03
2.073665128430332572e-01 -1.675952506640798192e-03
1.202489821556552663e+01 -9.510363585484872539e-02
1.095240791569063354e+01 -8.695431950117225861e-02
9.966189380521605301e+00 -7.938646213104116889e-02
9.060498066116549509e+00 -7.241262949741185395e-02
8.229718100145333892e+00 -6.595112844765284310e-02
7.468521083577997821e+00 -5.999337950211527243e-02
6.772194517034067829e+00 -5.451930695963955187e-02
6.135684918883551831e+00 -4.950095509614412664e-02
5.554928533292438964e+00 -4.488331738556388534e-02
5.025322666407528338e+00 -4.066655254645598627e-02
4.543155637447926942e+00 -3.678276817735225135e-02
4.104547678401263333e+00 -3.325408666067636992e-02
3.706005743541107567e+00 -3.006102598699591025e-02
3.344183643540244777e+00 -2.713543115188290014e-02
3.016054897323909412e+00 -2.452663268598541391e-02
2.718763663700530131e+00 -2.207578526385435211e-02
2.424130974697037200e+00 -1.972899981760108459e-02
2.183007992680218390e+00 -1.776548953934910594e-02
1.944500743661787823e+00 -1.578820325110539061e-02
1.749673522045732454e+00 -1.420797617151496085e-02
1.573757696256910421e+00 -1.277594361123591052e-02
1.415098894803764384e+00 -1.148801905893386682e-02
1.271966816500402553e+00 -1.031326259951621284e-02
1.143026403492435561e+00 -9.296970902938182443e-03
1.026917031467659669e+00 -8.327912568575209298e-03
9.222868887489119594e-01 -7.514240177260361926e-03
8.282159720469375319e-01 -6.730709909099889636e-03
7.435136167364402304e-01 -6.064899208537954597e-03
6.602079757417363970e-01 -5.362266117741258664e-03
1.308483369579944977e+01 -1.030698955564266772e-01
1.192753706675231129e+01 -9.437446572224925112e-02
1.086240732075535398e+01 -8.629424585261682989e-02
9.883250306832762178e+00 -7.876870894068614681e-02
8.984074997835653775e+00 -7.182951632998788027e-02
8.159434789748058137e+00 -6.542370210963767418e-02
7.404035810751126157e+00 -5.950463772285438657e-02
6.712993397262251527e+00 -5.405862010218531050e-02
6.081584583527257060e+00 -4.902297367556753688e-02
5.505409561879593738e+00 -4.449835382972770065e-02
4.980219150059609134e+00 -4.028912788741263740e-02
4.501986097976534040e+00 -3.646067873225952022e-02
4.067034011555711537e+00 -3.296671447184841564e-02
3.671896250298694486e+00 -2.979648015627147511e-02
3.313257343626251572e+00 -2.689530306243821320e-02
2.987951811853664097e+00 -2.426826552243179294e-02
2.693307110979995311e+00 -2.187655166143202476e-02
2.401282401876190242e+00 -1.954688992853812618e-02
2.162334906388653000e+00 -1.761617070393332526e-02
1.925986097590417945e+00 -1.564487428396205138e-02
1.732961821385553103e+00 -1.407666597597433122e-02
1.558633789643972589e+00 -1.266749523179917097e-02
1.401423611649158740e+00 -1.138863937262378848e-02
1.259667391449565965e+00 -1.022052114587000855e-02
1.131997501831174535e+00 -9.201350733598758630e-03
1.016933785265745627e+00 -8.247254775076167180e-03
9.133294448462306869e-01 -7.436322083938667199e-03
8.201183744385642793e-01 -6.688096061667028400e-03
7.362704239928029581e-01 -5.993140757046569629e-03
6.537436351672136770e-01 -5.335433209778512806e-03
1.298033934322893934e+01 -1.023147910017794815e-01
1.183079051959004957e+01 -9.368134081915359401e-02
1.077304029375864758e+01 -8.562297085340413172e-02
9.800835918940602909e+00 -7.817597122012165389e-02
8.908214430137176620e+00 -7.124894813475740607e-02
8.089683302339237159e+00 -6.491802821168281279e-02
7.340035244688930760e+00 -5.903389747817346794e-02
6.654313866380536346e+00 -5.361902178488661685e-02
6.027962021105050638e+00 -4.865324388600337363e-02
5.456342277140771913e+00 -4.413160108890707561e-02
4.935374294748235968e+00 -3.995418019039353313e-02
4.461161954090989923e+00 -3.616133267519032468e-02
4.029852416597901943e+00 -3.273341137311217702e-02
3.638074852741143950e+00 -2.956285444996473166e-02
3.282493042100378400e+00 -2.666954379043502688e-02
2.960107693193286149e+00 -2.406182874552605447e-02
2.667999883025227170e+00 -2.169455718907492905e-02
2.378628524739687666e+00 -1.937974890981160672e-02
2.141845151923801982e+00 -1.747920232986764286e-02
1.907677715505687654e+00 -1.551728428043315337e-02
1.716331488923935389e+00 -1.396235093663908411e-02
1.543687839777261983e+00 -1.257253676602659680e-02
1.387890708147695218e+00 -1.130950296324005795e-02
1.247521554168184998e+00 -1.013926546322591396e-02
1.120955693583011614e+00 -9.126286520554683507e-03
1.007028788173173206e+00 -8.185228773387108817e-03
9.044568547581819384e-01 -7.374545698777110539e-03
8.121251685312660396e-01 -6.661350446020509498e-03
7.212152135225038396e-01 -5.884182327188472450e-03
6.473436727064537655e-01 -5.316877249246946234e-03
1.287631890611087648e+01 -1.015633469624883378e-01
1.173466352730357976e+01 -9.296764796439106748e-02
1.068423756540062897e+01 -8.498090732366696265e-02
9.718968841639442857e+00 -7.754686413381443877e-02
8.832851081595523013e+00 -7.070852583174160044e-02
8.020370064978441960e+00 -6.438906871074055738e-02
7.276457019150776695e+00 -5.852558969879603085e-02
6.596057121300370696e+00 -5.317830927534950708e-02
5.974648115283872407e+00 -4.825119876611294600e-02
5.407665855680751754e+00 -4.375996251335503157e-02
4.891003033653513299e+00 -3.965748825924818310e-02
4.420721672816371850e+00 -3.581265674293963169e-02
3.992997376308422997e+00 -3.245845314695598727e-02
3.604576574366431085e+00 -2.931317247783381263e-02
3.252141933502568527e+00 -2.644592177621112039e-02
2.932514828382609462e+00 -2.385792080179456598e-02
2.642993092389183118e+00 -2.151134722833044841e-02
2.356167244745901890e+00 -1.921181072271669482e-02
2.121555824314491190e+00 -1.733765913872159850e-02
1.889466000925543065e+00 -1.542481137304341048e-02
1.699925456445866567e+00 -1.384669321335616279e-02
1.528840607257473838e+00 -1.247840985764232455e-02
1.374547923139458838e+00 -1.122549877296369521e-02
1.235481067470922900e+00 -1.006183632313948327e-02
1.110101123036277171e+00 -9.043994069398824873e-03
9.972634559148507716e-01 -8.118701350477207021e-03
8.956022177697097186e-01 -7.309911054365381654e-03
8.041205866665996904e-01 -6.600078510586340243e-03
7.141071348082538295e-01 -5.831628067156885246e-03
6.409447425833848522e-01 -5.263633673611749914e-03
1.277306136586477692e+01 -1.008065052187620825e-01
1.163917741300602238e+01 -9.227878003157888309e-02
1.059610440425882061e+01 -8.433664315249837784e-02
9.637649763079988219e+00 -7.694882906898334318e-02
8.758051723700043922e+00 -7.014392447383679952e-02
7.951630222115617208e+00 -6.386002420408629088e-02
7.213421900546055809e+00 -5.806202232880463415e-02
6.538258209615908534e+00 -5.276775240951816354e-02
5.921759778693600040e+00 -4.784933674831506889e-02
5.359366388242538193e+00 -4.338886050262142496e-02
4.846887055848343451e+00 -3.932113452943442750e-02
4.380586781560636744e+00 -3.555630144631556633e-02
3.956470777476262857e+00 -3.218428616460723701e-02
3.571396754078998370e+00 -2.906140877918594184e-02
3.221903572602766719e+00 -2.622022707720133780e-02
2.905127059523687993e+00 -2.365096261795426175e-02
2.618185487931842026e+00 -2.132509459239717228e-02
2.333900257681587043e+00 -1.904262347478022019e-02
2.101365000146714568e+00 -1.718049461237797920e-02
1.871415806246118807e+00 -1.530243122023032531e-02
1.683669659371167082e+00 -1.373163953219553625e-02
1.514184665303981436e+00 -1.237931307195785230e-02
1.361294407036781395e+00 -1.114182552128121714e-02
1.223529418083092457e+00 -9.983180399458401605e-03
1.099337772755496268e+00 -8.974192605925870869e-03
9.874839845434640884e-01 -8.054715559265507654e-03
8.869081990756132461e-01 -7.241260451056516154e-03
7.963023601589803713e-01 -6.536897511739193402e-03
7.071422893217265138e-01 -5.778866119108766811e-03
6.346786902865031443e-01 -5.213889076390050732e-03
1.267046395883113519e+01 -1.000593323749536662e-01
1.154430628090051414e+01 -9.154876485118063068e-02
1.050847868419766229e+01 -8.366780123975552097e-02
9.556970558732141185e+00 -7.635569415471039900e-02
8.683714168700513270e+00 -6.958109692178393590e-02
7.883361622582136796e+00 -6.335633260136047662e-02
7.150833809830342780e+00 -5.756738550583673231e-02
6.480978098236713336e+00 -5.232354961471449850e-02
5.869308898890360560e+00 -4.742010446506302740e-02
5.311442446038312504e+00 -4.303003329014871287e-02
4.803223269677885376e+00 -3.898140259383518075e-02
4.340692916839807403e+00 -3.520247731177313100e-02
3.920275976756574465e+00 -3.190602792016514200e-02
3.538467056076281203e+00 -2.880945519471937027e-02
3.192017927698602264e+00 -2.599582091925890792e-02
2.878002875013423001e+00 -2.344604241439191689e-02
2.593575197609152116e+00 -2.113827765954639365e-02
2.311825641447051716e+00 -1.887218507565294884e-02
2.081462399120734830e+00 -1.702537622801002931e-02
1.853589869265130030e+00 -1.517934148049332119e-02
1.667494579359163787e+00 -1.361162885499816316e-02
1.499619887148555097e+00 -1.228271370538879838e-02
1.348130776010238785e+00 -1.105893740749826736e-02
1.211665189158164013e+00 -9.899217310201186004e-03
1.088665576621714148e+00 -8.905507969396703541e-03
9.778903979185645801e-01 -7.983783823896892923e-03
8.781986837828257286e-01 -7.178171486845936512e-03
7.884917021045156904e-01 -6.472032480022319595e-03
7.001811130256807569e-01 -5.724981321250472051e-03
6.283951818953777968e-01 -5.159148248083599356e-03
1.256851637428703405e+01 -9.930220987832548418e-02
1.145003816130711449e+01 -9.086097200650999905e-02
1.042154656673180746e+01 -8.301359388108042747e-02
9.476832023387077086e+00 -7.575936944639699577e-02
8.609980543262308217e+00 -6.900197706150208721e-02
7.815666346483383542e+00 -6.284699746784673524e-02
7.088662223585820321e+00 -5.708688298416857154e-02
6.424095915815765778e+00 -5.187984847724274456e-02
5.817281455907393983e+00 -4.701807058041595350e-02
5.263891539407253184e+00 -4.266454799363182671e-02
4.759829522638431953e+00 -3.864560654380042037e-02
4.301239851024324601e+00 -3.493338010445264791e-02
3.884313635967587164e+00 -3.158261746469796794e-02
3.505752733728326298e+00 -2.855189798236463031e-02
3.162400088056865677e+00 -2.576662607242267977e-02
2.851066213387566162e+00 -2.323493099005989257e-02
2.569236791446971591e+00 -2.094948598496406203e-02
2.290029858232360827e+00 -1.869929245765876782e-02
2.061664309605125922e+00 -1.686609705210833851e-02
1.835912968249822974e+00 -1.505559072929990756e-02
1.651490164300315255e+00 -1.349095128311942997e-02
1.485205120642328014e+00 -1.218508654719044175e-02
1.335156878467349317e+00 -1.097273514471222393e-02
1.199889294428857500e+00 -9.818225348373595465e-03
1.078080287941415971e+00 -8.811622100955807807e-03
9.683819084149937195e-01 -7.916166994422319317e-03
8.696324226369928079e-01 -7.113457999350124468e-03
7.807499874059585787e-01 -6.381768000751853777e-03
6.933146850728314492e-01 -5.673610364959391639e-03
6.154939751838859330e-01 -5.054486234892333410e-03
1.246711735810980670e+01 -9.856074564754585543e-02
1.135640149592410530e+01 -9.014814120990827240e-02
1.033518923202071882e+01 -8.234596900613506965e-02
9.397279942186019142e+00 -7.513846114741302984e-02
8.536754532744648571e+00 -6.843936134322740894e-02
7.748407201340828721e+00 -6.229650085581977387e-02
7.026974423265997416e+00 -5.663935938273333137e-02
6.367567133456912387e+00 -5.142547555145512289e-02
5.765643831762693239e+00 -4.664869419589630362e-02
5.216814290330907156e+00 -4.230118666100027291e-02
4.716871609072382121e+00 -3.830252996708734259e-02
4.262062808680941117e+00 -3.462460353044032046e-02
3.848676486601123603e+00 -3.130304763471807028e-02
3.473403113580750379e+00 -2.829812016449874748e-02
3.132993020234900339e+00 -2.553905504337210253e-02
2.824456324933665385e+00 -2.302837977403372066e-02
2.545026819818860364e+00 -2.075795888354062257e-02
2.268343180489031496e+00 -1.852618947488776646e-02
2.042141822541869267e+00 -1.670460318647944836e-02
1.818370965239199055e+00 -1.491084895307293219e-02
1.635678925967117392e+00 -1.337041183402090140e-02
1.470915635273153832e+00 -1.209026339320269650e-02
1.322273018276094891e+00 -1.087168170307103998e-02
1.188300960308332543e+00 -9.736508677054018374e-03
1.067609275871383101e+00 -8.766858326600254422e-03
9.589551603930904777e-01 -7.849415619053449339e-03
8.611336637147852802e-01 -7.042921860797531075e-03
7.731332210797862148e-01 -6.328082854107055545e-03
6.865344471744962984e-01 -5.618985054020192785e-03
4.645773090497223312e-01 -3.772637078479359855e-03
1.236655097495029487e+01 -9.779635531270292059e-02
1.126343984826027267e+01 -8.945954251487771292e-02
1.024938014927528940e+01 -8.169518689973194470e-02
9.318192452338285747e+00 -7.454369808703356637e-02
8.464109890604454733e+00 -6.790265819752346055e-02
7.681714466089285764e+00 -6.179379451542188484e-02
6.965796739403776527e+00 -5.616248686961902714e-02
6.311629293958596953e+00 -5.098444201920824398e-02
5.714449316427596237e+00 -4.624729503942329178e-02
5.170007070821407424e+00 -4.193535778003999043e-02
4.674178143763809246e+00 -3.796114149557883177e-02
4.223223914599024020e+00 -3.431828469746707466e-02
3.813363344964268542e+00 -3.102239879441977266e-02
3.441321391069886104e+00 -2.804013438633516653e-02
3.103795465497760198e+00 -2.530893795466954144e-02
2.798018020038949061e+00 -2.281463624695434858e-02
2.521112937441582158e+00 -2.056997137419519506e-02
2.246848178759259351e+00 -1.835182805608464446e-02
2.022733360687007931e+00 -1.654187996892460960e-02
1.801024691390760379e+00 -1.476337255412672918e-02
1.619967510378277797e+00 -1.324962546434573472e-02
1.456716567423913533e+00 -1.196395509272419125e-02
1.309479148063024123e+00 -1.075811333029140851e-02
1.176800394777402392e+00 -9.650538385130939464e-03
1.057268744682784201e+00 -8.694973022447538558e-03
9.496304646563367147e-01 -7.778098582988002274e-03
8.527539444577643124e-01 -6.973896411887461032e-03
7.655676864804568105e-01 -6.271115554848614819e-03
6.797627598457200992e-01 -5.562387517746649607e-03
3.124157703705414679e-01 -2.598574100891866672e-03
1.226656268409416839e+01 -9.704572144884821006e-02
1.117104921913591653e+01 -8.874540068801470283e-02
1.016409219347168857e+01 -8.104266323820251416e-02
9.239683070877070747e+00 -7.393461875334590705e-02
8.391957252655249277e+00 -6.734338794027924791e-02
7.615484700345315439e+00 -6.128675768134449892e-02
6.905083670795524320e+00 -5.566462168526736809e-02
6.256002172968565311e+00 -5.057121229693705561e-02
5.663639368290083631e+00 -4.587374860973361668e-02
5.123666616845073740e+00 -4.156973242117775053e-02
4.631934573609742145e+00 -3.761089401912526969e-02
4.184687013340276707e+00 -3.400793866436820079e-02
3.778278484829686423e+00 -3.074327673032635141e-02
3.409454871404713039e+00 -2.778139861131836627e-02
3.074937236677854013e+00 -2.507398804372083095e-02
2.771847859170116557e+00 -2.260115945579475177e-02
2.471441289289058929e+00 -2.019347196604346500e-02
2.225647300986121735e+00 -1.817431292018511710e-02
2.003490569062397864e+00 -1.638083384891225389e-02
1.783808066312073892e+00 -1.461038621810066551e-02
1.604451994923002722e+00 -1.315572145929858397e-02
1.442708117563944903e+00 -1.183706200337898175e-02
1.296874627276102254e+00 -1.063649338317380379e-02
1.165387494477446051e+00 -9.566750869034523763e-03
1.046986415610947629e+00 -8.620780960583350472e-03
9.403947058430737194e-01 -7.709611168762292230e-03
8.443912650452933821e-01 -6.906129266311468971e-03
7.580859870381989607e-01 -6.213102777162369042e-03
6.731574403442004417e-01 -5.507071320798135119e-03
2.093070996639432302e-01 -1.717478756740400091e-03
1.216715518078744118e+01 -9.630218786225876182e-02
1.107922246341873418e+01 -8.805217532907004541e-02
1.007958393507475314e+01 -8.040810276022304637e-02
9.161732145782456982e+00 -7.331675622662092717e-02
8.320336622439725716e+00 -6.680182286623571886e-02
7.549714325579683027e+00 -6.073784090472288816e-02
6.844828947062156388e+00 -5.518378970170122189e-02
6.200882266428258127e+00 -5.013666544424917604e-02
5.613227338468727012e+00 -4.546511474098301891e-02
5.077647488785265395e+00 -4.120492129797393571e-02
4.589943493236472882e+00 -3.727229396704337394e-02
4.146520141549703276e+00 -3.369754673165193531e-02
3.743615288702170751e+00 -3.045881073927845725e-02
3.377879349532275643e+00 -2.752442718151470319e-02
3.046326745384212664e+00 -2.484511239677453243e-02
2.745878623970974264e+00 -2.240933817376108972e-02
2.448142383647271991e+00 -2.000900389736232077e-02
2.204551673864781236e+00 -1.800261345964116258e-02
1.963580997174029230e+00 -1.605204535510073097e-02
1.766773032420626999e+00 -1.446000144194286088e-02
1.589111465879629037e+00 -1.297956449365782715e-02
1.428820751817477586e+00 -1.167365172010716157e-02
1.284284153472421419e+00 -1.052131199264954090e-02
1.154062156181970833e+00 -9.481043310311377051e-03
1.036802092547108201e+00 -8.533411323446369809e-03
9.311656246317565611e-01 -7.638255046925837392e-03
8.361128743227601579e-01 -6.834437672430158060e-03
7.506556750877450002e-01 -6.158427244838504677e-03
6.665353468890095057e-01 -5.447754100116342264e-03
1.324305967452390220e+01 -1.043686669306039538e-01
1.206847085728163904e+01 -9.555767050690004705e-02
1.098808385864822590e+01 -8.734582008742723669e-02
9.995526557804517154e+00 -7.975848585640610278e-02
9.084463277994228037e+00 -7.270464170149779082e-02
8.249214741353243951e+00 -6.624371785437231652e-02
7.484458160744694943e+00 -6.022584328852015334e-02
6.785006914064535266e+00 -5.474296971351814978e-02
6.146123015528822009e+00 -4.967311537575772040e-02
5.563179024269897077e+00 -4.505841437867568605e-02
5.031990967522246727e+00 -4.079729315673238238e-02
4.548381592766106429e+00 -3.693335556948513371e-02
4.108654180125046906e+00 -3.338815391018435524e-02
3.709178108132218821e+00 -3.017636300641967501e-02
3.346619376564072823e+00 -2.724290468130246071e-02
3.017878757169907722e+00 -2.460687097723706501e-02
2.720111811201617602e+00 -2.218836442547728396e-02
2.425037679283386982e+00 -1.982057188616900140e-02
2.183643840705049577e+00 -1.782833829398753137e-02
1.944864016291309339e+00 -1.588565242721215812e-02
1.749898166159676638e+00 -1.430695344270214130e-02
1.573849051071326333e+00 -1.284556959009096333e-02
1.415062569045928420e+00 -1.155151874674048042e-02
1.271931087213347134e+00 -1.040450326885753937e-02
1.142923669767650141e+00 -9.391574503551410394e-03
1.026708720154722476e+00 -8.430878677284330339e-03
9.221084730956859987e-01 -7.564234901528718406e-03
8.280204584311298133e-01 -6.764459479773898137e-03
7.432729293619443345e-01 -6.098058280232097894e-03
6.599482855876505072e-01 -5.392860291642165467e-03
1.313693883427284526e+01 -1.035693789776054724e-01
1.197045333520854982e+01 -9.480932319285678700e-02
1.089761359445946454e+01 -8.666221238530137649e-02
9.912092833172819084e+00 -7.909018042736765119e-02
9.007649532398129821e+00 -7.212356828310037549e-02
8.178623161170246902e+00 -6.567324903518557966e-02
7.419675207077001566e+00 -5.971541224622656241e-02
6.725637645393412356e+00 -5.426070514723045635e-02
6.091821658868037836e+00 -4.923047968195581187e-02
5.513576729588918646e+00 -4.465098992973831615e-02
4.986695779295054365e+00 -4.042353740485818414e-02
4.507086669123991030e+00 -3.659457347737645611e-02
4.071124208432284952e+00 -3.310304868380344739e-02
3.674965356496544100e+00 -2.992953536732076078e-02
3.315574768164784025e+00 -2.698094852923326251e-02
2.989789284075105691e+00 -2.436645105033936887e-02
2.694629220552293702e+00 -2.196872600649010451e-02
2.402127174174327529e+00 -1.962633098418218799e-02
2.162942052605795862e+00 -1.765448640067607267e-02
1.926399075137723349e+00 -1.571897871277680783e-02
1.733117444127602047e+00 -1.415343216576771777e-02
1.558727427462010207e+00 -1.271231196242252927e-02
1.401425097511047824e+00 -1.143005937091822258e-02
1.259591856860728720e+00 -1.028270921689634215e-02
1.131775847479805863e+00 -9.288157162400841049e-03
1.016748543510359815e+00 -8.326101231785095272e-03
9.131365073010426769e-01 -7.489617179002922356e-03
8.199283281074288832e-01 -6.696462278056663012e-03
7.281005867341633353e-01 -5.972269942941071247e-03
6.535004515551350313e-01 -5.332080764099486267e-03
1.303163407053996359e+01 -1.027802468043811923e-01
1.187297110919109500e+01 -9.404922904829533803e-02
1.080773661259006957e+01 -8.596799008160441180e-02
9.829167733285324005e+00 -7.845761476716721361e-02
8.931377363672492464e+00 -7.150421933953850229e-02
8.108497797681202712e+00 -6.511869447774897013e-02
7.355390203999110810e+00 -5.921058447741591596e-02
6.666776163703619140e+00 -5.377887561358164759e-02
6.037952237879063766e+00 -4.878854509715944976e-02
5.464354692780768907e+00 -4.424290133016771376e-02
4.941815082625335087e+00 -4.008341823689264005e-02
4.466236809796503060e+00 -3.625242884377780084e-02
4.033858484935973543e+00 -3.279215532941581052e-02
3.641172349196506008e+00 -2.964450287923234978e-02
3.284857322022770809e+00 -2.671969533726272633e-02
2.961849647112210437e+00 -2.412567011483677387e-02
2.669278843755447994e+00 -2.174748183039992150e-02
2.379507746636287724e+00 -1.943536946990258307e-02
2.142418353981063728e+00 -1.747701010209150654e-02
1.908019062570334379e+00 -1.555079111288999033e-02
1.716538941839095056e+00 -1.399623584400018841e-02
1.543735125570289579e+00 -1.257634630082964458e-02
1.387886065868322083e+00 -1.130510256983844122e-02
1.247440845804145493e+00 -1.016466549442401716e-02
1.120820357053299965e+00 -9.122650770810333473e-03
1.006874533120242887e+00 -8.217674461765165500e-03
9.042494298424688104e-01 -7.421011628084306713e-03
8.118376312998690780e-01 -6.620036922709433315e-03
7.209488276095969983e-01 -5.910729093310656060e-03
6.471064489553030041e-01 -5.273787969396586707e-03
1.292693683326530163e+01 -1.019702044490699566e-01
1.177619059112869948e+01 -9.330201384125343111e-02
1.071834889779558964e+01 -8.525672159526791194e-02
9.746808697483658079e+00 -7.781044584357851845e-02
8.855627886792444059e+00 -7.089562229334188392e-02
8.038980366863535565e+00 -6.456766039035206906e-02
7.291557034480428356e+00 -5.865829160348068338e-02
6.608335667565648386e+00 -5.331723612581264898e-02
5.984519328715092179e+00 -4.834621602866773227e-02
5.415510821187177193e+00 -4.383365627684811250e-02
4.897294670167156028e+00 -3.971072679910952336e-02
4.425632939327825532e+00 -3.591394098810777452e-02
3.996926059786418239e+00 -3.248036641720700862e-02
3.607604035671070797e+00 -2.935213377238047108e-02
3.254425611801789575e+00 -2.645670062871894809e-02
2.934193286350717855e+00 -2.387904695767846530e-02
2.644210667184393238e+00 -2.152507005416007951e-02
2.356992403830005856e+00 -1.923566695578816238e-02
2.122111487198356627e+00 -1.729834480848664244e-02
1.889835207186217003e+00 -1.538798868093682951e-02
1.700139538271449480e+00 -1.384242143802449400e-02
1.528965563293032348e+00 -1.243663100634203461e-02
1.374521547041022584e+00 -1.118009773405357829e-02
1.235378609854015375e+00 -1.004330935282717746e-02
1.109952458383200335e+00 -9.012029784752120451e-03
9.970716492129861885e-01 -8.111101547304820289e-03
8.953917982805879028e-01 -7.319194099609610711e-03
8.039202589208834793e-01 -6.548158132118231389e-03
7.138975579589683651e-01 -5.841485171225777907e-03
6.407330445585237566e-01 -5.216530400314705468e-03
1.282285517563496491e+01 -1.011985144534334469e-01
1.168006197009992597e+01 -9.258545300136630796e-02
1.062969272566847323e+01 -8.459441961567018553e-02
9.665193940005787354e+00 -7.717641116283786851e-02
8.780435065500883596e+00 -7.032072808648850981e-02
7.969913895187907826e+00 -6.401148085042844549e-02
7.228170761711798065e+00 -5.820090421249036333e-02
6.550319011375393963e+00 -5.288050902810858406e-02
5.931440120352418077e+00 -4.793687717010616106e-02
5.367147474553317643e+00 -4.345879802702203726e-02
4.853075125549905167e+00 -3.936246596421091870e-02
4.385427561013622189e+00 -3.559851382504807676e-02
3.960289641894357171e+00 -3.219241328783625788e-02
3.574351472427184095e+00 -2.909651415048311596e-02
3.224131215301399234e+00 -2.622307372553066632e-02
2.906843864555848977e+00 -2.366351457282204335e-02
2.619438555751666620e+00 -2.132742640058900643e-02
2.334777180815179598e+00 -1.905766556798128841e-02
2.101969356668209166e+00 -1.715248172033272123e-02
1.871835092383027366e+00 -1.525475772134976364e-02
1.683835473739049959e+00 -1.371265469798590292e-02
1.514235257242778632e+00 -1.233129053477118563e-02
1.361253428496574713e+00 -1.108467410959939302e-02
1.223404136604923531e+00 -9.950477436130304720e-03
1.099170441897942219e+00 -8.930976907951380939e-03
9.872836768693646903e-01 -8.028774084316842377e-03
8.866294295983382368e-01 -7.251580536512711520e-03
7.960868103587737110e-01 -6.504114438812889747e-03
7.069351489601192196e-01 -5.774272458708336504e-03
6.344317918531169331e-01 -5.183850981652477451e-03
1.271947536126038969e+01 -1.004607323723846340e-01
1.158462227961839019e+01 -9.188987523219936671e-02
1.054162176417899310e+01 -8.393655335751859514e-02
9.584025535401224261e+00 -7.657928380108011690e-02
8.705859872536105826e+00 -6.978666110698379665e-02
7.901431516811488365e+00 -6.351084009279826803e-02
7.165370780284771257e+00 -5.772647559949065088e-02
6.492821924391277477e+00 -5.244119276576006405e-02
5.878829859125399793e+00 -4.754374905850617533e-02
5.319061306122256028e+00 -4.309969027461477142e-02
4.809271810081050091e+00 -3.903560631355093569e-02
4.345509681949252467e+00 -3.528666888549606556e-02
3.924017489894104926e+00 -3.185848602020793785e-02
3.541324654338418032e+00 -2.884470332909522955e-02
3.194236172337384883e+00 -2.600378928950414920e-02
2.879688063971191703e+00 -2.346264751201834753e-02
2.594773545996872599e+00 -2.114702896236823546e-02
2.312666397475802604e+00 -1.888975600335088961e-02
2.082015994094028599e+00 -1.702088654906860551e-02
1.853919017639211964e+00 -1.513604844502544448e-02
1.667726559787135354e+00 -1.359685938279677625e-02
1.499640882133880249e+00 -1.223990732470202521e-02
1.348077185349388474e+00 -1.100315551481511125e-02
1.211517372378329460e+00 -9.872591488701468188e-03
1.088510619094178011e+00 -8.883597806105873046e-03
9.776707733126952515e-01 -7.965226348070458470e-03
8.779962745195827312e-01 -7.194756214816574319e-03
7.882831818965436721e-01 -6.418872051653380303e-03
6.999752802571008736e-01 -5.725707326744827394e-03
6.214279737456336328e-01 -5.116122308128918071e-03
1.261680085620803027e+01 -9.971782920877904355e-02
1.148968749142503576e+01 -9.120641853199078219e-02
1.045408337583937630e+01 -8.330407677285142642e-02
9.503458682086947107e+00 -7.597792765686091354e-02
8.631765658355782023e+00 -6.922819087768986024e-02
7.833417899681134777e+00 -6.301032360930357290e-02
7.103040575904431719e+00 -5.727191466922934571e-02
6.435709154731389603e+00 -5.200045637040199425e-02
5.826613474872399223e+00 -4.715499056702156244e-02
5.271360416849836916e+00 -4.275272037746641329e-02
4.765828710789538292e+00 -3.870383416213756672e-02
4.305932604046012635e+00 -3.498460126073797694e-02
3.888040586671730026e+00 -3.158802240838097519e-02
3.508615223464760735e+00 -2.859903053192138986e-02
3.164551711290285674e+00 -2.578306348205449891e-02
2.852756213685231579e+00 -2.326281434110886309e-02
2.570415182076042804e+00 -2.096471516573300900e-02
2.290840763454115248e+00 -1.872451857043925735e-02
2.062249880864847285e+00 -1.688072718553204968e-02
1.836259445743088525e+00 -1.501560272721982198e-02
1.651710859294020617e+00 -1.348306674716558476e-02
1.485238155178206121e+00 -1.214495911314450623e-02
1.335090516861193066e+00 -1.092454957186171985e-02
1.199818687202828915e+00 -9.793950856285206855e-03
1.077966789667132774e+00 -8.800846766263067944e-03
9.681558731758428404e-01 -7.938839570005826879e-03
8.694285636518022109e-01 -7.135096102980891669e-03
7.805710694980841913e-01 -6.368087701173303153e-03
6.930873417420100324e-01 -5.675030796850106911e-03
4.690352343093739385e-01 -3.807193736065980685e-03
1.251472000632787029e+01 -9.897179156220942131e-02
1.139545054205642138e+01 -9.049218652625193315e-02
1.036718914501548561e+01 -8.264080691540245938e-02
9.423463366003932862e+00 -7.539354751374409414e-02
8.558202256827080134e+00 -6.865469017172948218e-02
7.765876154473875914e+00 -6.246915315924042589e-02
7.041141904194010870e+00 -5.679873860672120245e-02
6.379053489134335564e+00 -5.156734029318436885e-02
5.774792009181505925e+00 -4.675839227993076885e-02
5.224112295556688323e+00 -4.239106078828019236e-02
4.722738006199700855e+00 -3.837299262657933863e-02
4.266696464803628075e+00 -3.468869720968785486e-02
3.852326149675443734e+00 -3.131475509205097763e-02
3.476215077975499668e+00 -2.835073266518264856e-02
3.135077284918530438e+00 -2.556298709043575493e-02
2.826018190756199644e+00 -2.305846547154178153e-02
2.546255120435390040e+00 -2.078402281296769585e-02
2.269207930886162572e+00 -1.855844739565861573e-02
2.042670665505781802e+00 -1.674405674203397615e-02
1.818715531237464766e+00 -1.489382957459301111e-02
1.635888005915993926e+00 -1.336685730869799880e-02
1.470925927279965517e+00 -1.205136452247273018e-02
1.322192578834545662e+00 -1.084116661314238166e-02
1.188207228437457186e+00 -9.711739479562463140e-03
1.067496222805750739e+00 -8.733254239285863016e-03
9.588067415846307506e-01 -7.835202995547832852e-03
8.609729457900571203e-01 -7.072243171332953660e-03
7.729524591102164832e-01 -6.315523415362497839e-03
6.863205145583426425e-01 -5.621225654270799524e-03
3.153978221279812311e-01 -2.609846096200342264e-03
1.241339743886314473e+01 -9.821743216204702198e-02
1.130191101620084204e+01 -8.980991346799596653e-02
1.028087373043209141e+01 -8.199173703142093039e-02
9.343948899783036666e+00 -7.478229137527878101e-02
8.485223301953851660e+00 -6.814054184935709746e-02
7.698862895695065767e+00 -6.196562869378574590e-02
6.979784556697539166e+00 -5.632339228265365733e-02
6.322826652493884758e+00 -5.113232895845147563e-02
5.723471145087738243e+00 -4.634455735180000036e-02
5.177244351622708685e+00 -4.203705999346935007e-02
4.680003914634194295e+00 -3.803305222263597685e-02
4.227774252889684448e+00 -3.438655523876445880e-02
3.816903533469883314e+00 -3.107922305986728084e-02
3.444042801756781902e+00 -2.810354058222415408e-02
3.105915037973397741e+00 -2.533864327381347634e-02
2.799585969843554345e+00 -2.285477959391198771e-02
2.496029899552331344e+00 -2.039401563210697238e-02
2.247691234987911457e+00 -1.836375077543187656e-02
2.023233484698193863e+00 -1.658675486854445033e-02
1.801340491881846528e+00 -1.477059843482817804e-02
1.620226864461872918e+00 -1.328997250012474082e-02
1.456804396344611119e+00 -1.195389511778563972e-02
1.309447758197077594e+00 -1.075633111205397986e-02
1.176683959714433403e+00 -9.632473958761147634e-03
1.057108417027628811e+00 -8.666540060876679052e-03
9.494813937071543419e-01 -7.817582067245086239e-03
8.525018829513369978e-01 -7.016583819225358405e-03
7.653623109982943262e-01 -6.262020189433826350e-03
6.796074518635450978e-01 -5.569745056636769137e-03
2.113049415014644772e-01 -1.777259467199126825e-03
1.231271534721499528e+01 -9.746343394939034621e-02
1.120891548722444853e+01 -8.911033486709400708e-02
1.019522713801850955e+01 -8.134848022587362615e-02
9.265117924310157349e+00 -7.420425644872082060e-02
8.412701151870034977e+00 -6.758112677791609790e-02
7.632366628514761331e+00 -6.146969304202837270e-02
6.918762408305591194e+00 -5.584638015645270598e-02
6.267079800800845035e+00 -5.070765132950097454e-02
5.672456903691651675e+00 -4.594519946346844325e-02
5.130750045112013602e+00 -4.167750245907417966e-02
4.637624380843266003e+00 -3.770491138265194553e-02
4.189214854582061776e+00 -3.408510710501984342e-02
3.781841550549194686e+00 -3.080649675452531641e-02
3.412186245424251307e+00 -2.785281870731956891e-02
3.076969504406736888e+00 -2.511554170084565399e-02
2.773363157606747453e+00 -2.268799522900549759e-02
2.472494954416273760e+00 -2.021311865273830999e-02
2.226444511968594053e+00 -1.820118500487421381e-02
1.982990767927155673e+00 -1.626930054127145864e-02
1.784159796858191038e+00 -1.465147083142244455e-02
1.604681876120821249e+00 -1.316683502864676204e-02
1.442772749479714678e+00 -1.182504490904972248e-02
1.296819980269241279e+00 -1.067188663132610967e-02
1.165251897456099917e+00 -9.552422439991577544e-03
1.046826334012367354e+00 -8.596245975715002471e-03
9.402217396182325215e-01 -7.756264677207148558e-03
8.442212465380198871e-01 -6.953726853771952793e-03
7.578554701782830305e-01 -6.207860087255376476e-03
6.729339150539092040e-01 -5.515752338573923740e-03
1.340509287823395645e+01 -1.056483870088923693e-01
1.221257271452510196e+01 -9.671625407055386980e-02
1.111656327208043038e+01 -8.839897736351634561e-02
1.011011990448627884e+01 -8.069883054563174729e-02
9.186842806446225751e+00 -7.359798517061934275e-02
8.340727556670843867e+00 -6.702165434907125796e-02
7.566329860505632610e+00 -6.096307611618678735e-02
6.858273577752519223e+00 -5.540209760928309357e-02
6.211661229474599644e+00 -5.025718165026642203e-02
5.621928812630827110e+00 -4.554782624295321269e-02
5.084630072494135788e+00 -4.127984048278494911e-02
4.595520405183293633e+00 -3.737454075000013615e-02
4.150893048919252593e+00 -3.378504387223403571e-02
3.747068234486272686e+00 -3.053102785740144723e-02
3.380547882321281783e+00 -2.756855216677054493e-02
3.048324297966840124e+00 -2.492307401843462181e-02
2.747341732034672468e+00 -2.248086826418209394e-02
2.449237170459348523e+00 -2.003345602119547403e-02
2.205324136338921992e+00 -1.803424923934869237e-02
1.964098747638818088e+00 -1.611063293780856318e-02
1.767074378734616591e+00 -1.452102324205075713e-02
1.589229248348081658e+00 -1.304414682004221247e-02
1.428837028385404162e+00 -1.171073231080033659e-02
1.284280917853831028e+00 -1.058024452110311632e-02
1.154012249900783438e+00 -9.467685835142753553e-03
1.036670841903076123e+00 -8.526212203877879883e-03
9.310472326705516721e-01 -7.693120038582472626e-03
8.359419003357506650e-01 -6.894626243521997759e-03
7.504232564737117750e-01 -6.153397297555254428e-03
6.662952717105297129e-01 -5.504090689528931025e-03
1.329759949997194290e+01 -1.048577244825436988e-01
1.211325160432448200e+01 -9.596310461981588658e-02
1.102485192724486218e+01 -8.770913781843063528e-02
1.002565688972677194e+01 -8.006806065382135462e-02
9.109089092905081841e+00 -7.298525713672196491e-02
8.269330579642698353e+00 -6.644330727654605695e-02
7.500755142517816054e+00 -6.045952046438914790e-02
6.798280372355931966e+00 -5.492449606335419315e-02
6.156757884836718375e+00 -4.979822958155306206e-02
5.571788617015020151e+00 -4.519410807656744355e-02
5.038878082308300144e+00 -4.091709968902391970e-02
4.553864135834081672e+00 -3.704657338931465621e-02
4.112979786075351640e+00 -3.345056589532553748e-02
3.712556832352075009e+00 -3.028926958810569670e-02
3.349224349426042746e+00 -2.731909596280660338e-02
3.019891964959330100e+00 -2.469152416803977249e-02
2.721621004797272203e+00 -2.226820023207286975e-02
2.426100479401280374e+00 -1.984792256697347559e-02
2.184420898058722749e+00 -1.786939591871128385e-02
1.945391665320254981e+00 -1.595351554286087575e-02
1.750180940929477957e+00 -1.437780957216946119e-02
1.574016994398353297e+00 -1.292276996399038813e-02
1.415082180551006541e+00 -1.159321941273187481e-02
1.271829806679132258e+00 -1.047178244253541175e-02
1.142778976750542741e+00 -9.385659302351802638e-03
1.026600605918477793e+00 -8.454065279148052087e-03
9.219571075776455960e-01 -7.616484421969463466e-03
8.278393862812261084e-01 -6.833078626893990086e-03
7.351458581383414348e-01 -6.031184974525917626e-03
6.597392355309255052e-01 -5.405444659487774854e-03
1.319068259757195705e+01 -1.040566726567096201e-01
1.201447250429734304e+01 -9.522597528745492534e-02
1.093381986523150928e+01 -8.701007376387763503e-02
9.941656249732648831e+00 -7.940908816411351712e-02
9.031898424802403014e+00 -7.240980530144089378e-02
8.198360938840606238e+00 -6.589695341691587105e-02
7.435760650713191033e+00 -5.992963008801701491e-02
6.738690712275416494e+00 -5.445002550306980021e-02
6.102287318009513406e+00 -4.936508904545224702e-02
5.522030870013531434e+00 -4.479233178532541354e-02
4.993492069313116843e+00 -4.058190579232968248e-02
4.512530916697365058e+00 -3.671313435509761941e-02
4.075326903147013624e+00 -3.314571561875592071e-02
3.678330525005989227e+00 -3.001075210456068121e-02
3.318195670955306653e+00 -2.706556958586104136e-02
2.991767019644403280e+00 -2.445855723802615664e-02
2.696101065760017068e+00 -2.205440852798797036e-02
2.403245523921259341e+00 -1.966597686939407924e-02
2.163690850671174282e+00 -1.769708848286923042e-02
1.926841252880684419e+00 -1.576389085678299787e-02
1.733393209075569708e+00 -1.423638325080108825e-02
1.558899281484904309e+00 -1.279651998348897528e-02
1.401424417383530407e+00 -1.147665385884420568e-02
1.259567294294587247e+00 -1.036442895563800815e-02
1.131693262793335375e+00 -9.293195410580039340e-03
1.016616643006265308e+00 -8.381165519731956573e-03
9.129521003040032001e-01 -7.525812594882047048e-03
8.197201570288475958e-01 -6.767852201700514346e-03
7.279067949715938290e-01 -5.975390241751555968e-03
6.532656047748000017e-01 -5.352955210002993680e-03
1.308448016126579283e+01 -1.032547692098845366e-01
1.191641093742156166e+01 -9.447233162938024897e-02
1.084337293752328968e+01 -8.633084882719280206e-02
9.858313131749898872e+00 -7.876293789327319661e-02
8.955229732301972945e+00 -7.180337704895659034e-02
8.128026006273911364e+00 -6.534851497141343224e-02
7.371168433248550755e+00 -5.941776625556646069e-02
6.679593948637465139e+00 -5.396608480830690502e-02
6.048302587545211217e+00 -4.893383778732279810e-02
5.472732881046868059e+00 -4.439205636669642241e-02
4.948470423147837138e+00 -4.021487648440961321e-02
4.471545036031087328e+00 -3.638260510730616237e-02
4.038079790357141263e+00 -3.289155618366777778e-02
3.644463932248519278e+00 -2.973509099102321016e-02
3.287400232043033554e+00 -2.681289687763638296e-02
2.963848918662703280e+00 -2.422135802202524460e-02
2.670780871255338251e+00 -2.183990718974255715e-02
2.380510366688114665e+00 -1.948288590823063840e-02
2.143207776046778257e+00 -1.752875034934840703e-02
1.908509124679392821e+00 -1.560844795383607014e-02
1.716875201766458359e+00 -1.408977096286236075e-02
1.543891594878938012e+00 -1.266890343378122841e-02
1.387956399491860449e+00 -1.135891469253549370e-02
1.247393089584009518e+00 -1.025193430657179994e-02
1.120714336503188857e+00 -9.187842686492253552e-03
1.006719787300836444e+00 -8.301648548757343399e-03
9.040024119598888408e-01 -7.434063058519783940e-03
8.116850241283182221e-01 -6.703328842654127616e-03
7.207522575013671773e-01 -5.917116339010565322e-03
6.468680654580212241e-01 -5.297979134774854007e-03
1.297897240300131827e+01 -1.024704033948007492e-01
1.181895466432079722e+01 -9.374960941378621126e-02
1.075341943152652746e+01 -8.565009134978990302e-02
9.775634620718708589e+00 -7.813522808891654181e-02
8.879079800755105722e+00 -7.120073516594283003e-02
8.058203744552040249e+00 -6.481185925176555229e-02
7.307125713145643076e+00 -5.892041848287184191e-02
6.620923506893023003e+00 -5.349147212313837274e-02
5.994650934740136883e+00 -4.852659329468131388e-02
5.423764285609265379e+00 -4.398396333742004422e-02
4.903809953877943606e+00 -3.984861378495235112e-02
4.430829064786030003e+00 -3.604889917830667728e-02
4.001066197295665816e+00 -3.253457096367597806e-02
3.610820935566752432e+00 -2.945874165796850963e-02
3.256917622001446411e+00 -2.655576406377590029e-02
2.936135476294924551e+00 -2.398558369851977803e-02
2.645685566956743617e+00 -2.162648930082717788e-02
2.358047160384244556e+00 -1.929443316628285179e-02
2.122870277889111534e+00 -1.735808828093336753e-02
1.890261172508772569e+00 -1.545187578835786717e-02
1.700363452356540739e+00 -1.394106145072444673e-02
1.529064147010598562e+00 -1.254423200130964228e-02
1.374578221938147271e+00 -1.123749296427778779e-02
1.235306805951882581e+00 -1.014166420614895196e-02
1.109865911222090995e+00 -9.082586842681759573e-03
9.969156189744130536e-01 -8.199723710947780589e-03
8.952545004270382467e-01 -7.340824763447398316e-03
8.037857057753268197e-01 -6.632161778591233285e-03
7.137060712823495301e-01 -5.860431544569976066e-03
6.404738384628680947e-01 -5.240120203046617735e-03
1.287413668903918129e+01 -1.016564646384317677e-01
1.172218754480239866e+01 -9.299626327178445173e-02
1.066423274881685579e+01 -8.495823348234740613e-02
9.693453860780236298e+00 -7.749115866092254334e-02
8.803601314224659191e+00 -7.058906558975097667e-02
7.988841519848767447e+00 -6.426619204181589773e-02
7.243631760131736819e+00 -5.840249135471088648e-02
6.562772241439077447e+00 -5.301629108177198513e-02
5.941483913171687448e+00 -4.809447110135531972e-02
5.375217226817705196e+00 -4.358074072000581167e-02
4.859510719356922692e+00 -3.947977540733563218e-02
4.390534913324514399e+00 -3.569405808608913655e-02
3.964336327921663461e+00 -3.228286785537091974e-02
3.577499106823422981e+00 -2.917779655161638341e-02
3.226646918060419811e+00 -2.630117648141072281e-02
2.908728181423352321e+00 -2.374952829201794346e-02
2.620839424173330379e+00 -2.140603098856139197e-02
2.335776257722084637e+00 -1.910852284256752201e-02
2.102669530050591540e+00 -1.718847693929717590e-02
1.872278383065407725e+00 -1.529325728585136795e-02
1.684112423747250009e+00 -1.379349087747393753e-02
1.514362260411233452e+00 -1.241458375852473248e-02
1.361288940990457830e+00 -1.111774098713425897e-02
1.223308272248667228e+00 -1.002647666095852347e-02
1.099115595678805235e+00 -9.034377160512044314e-03
9.871967181656908785e-01 -8.093329260921528975e-03
8.865204912330766351e-01 -7.247664605159230902e-03
7.959266207824434725e-01 -6.537792465698164662e-03
7.067264772073102996e-01 -5.803302866760123510e-03
6.273638268424424069e-01 -5.123139726550985686e-03
1.277000290640352453e+01 -1.008736070284427383e-01
1.162605755237653149e+01 -9.226551069120735027e-02
1.057562304904637607e+01 -8.425552584783145560e-02
9.611906359294552615e+00 -7.686626374097896286e-02
8.728665467352488605e+00 -6.998970810522725516e-02
7.920012999484660199e+00 -6.368858923870637789e-02
7.180531789803282550e+00 -5.787964533674894857e-02
6.504974884694816772e+00 -5.257854843246243665e-02
5.888715586577726313e+00 -4.767299896440695822e-02
5.327012394665874950e+00 -4.320586168346196576e-02
4.815651254650690660e+00 -3.911155237455755940e-02
4.350501267221868140e+00 -3.535575374912158092e-02
3.927984156772091673e+00 -3.197685543646359291e-02
3.544453748377785818e+00 -2.889753631118320912e-02
3.196660772351637370e+00 -2.604213966744018185e-02
2.881525837661838008e+00 -2.351220302468409046e-02
2.596216112579089685e+00 -2.118802908501433990e-02
2.313698145408172646e+00 -1.891745763307675632e-02
2.082724746551518624e+00 -1.701233964919211805e-02
1.854408675159303632e+00 -1.513437139372925816e-02
1.667980251357491284e+00 -1.364364419359533932e-02
1.499764971677373770e+00 -1.228299065156007383e-02
1.348189180171019741e+00 -1.099793860351387653e-02
1.211497564270574090e+00 -9.913918163867024846e-03
1.088396209819468829e+00 -8.870396599668744358e-03
9.775900439946263454e-01 -7.960536443916086877e-03
8.778706698073308612e-01 -7.155091944559653291e-03
7.881210256903087297e-01 -6.443042111683950669e-03
6.997732848294158092e-01 -5.741436521071609407e-03
4.734764313690560389e-01 -3.782660385852541080e-03
1.266657695019095264e+01 -1.000721551384959329e-01
1.153053409361714543e+01 -9.151863061668137622e-02
1.048758553592823972e+01 -8.358178364907739577e-02
9.530901647371752716e+00 -7.621120224237859508e-02
8.654178982018434496e+00 -6.941534900768500660e-02
7.851720279633920718e+00 -6.315123074789891211e-02
7.117941427364287144e+00 -5.736613967580577594e-02
6.447714520100529256e+00 -5.210458916612633468e-02
5.836402434700146635e+00 -4.723571190142723114e-02
5.279209089120738163e+00 -4.281423554733497505e-02
4.772066993617625208e+00 -3.874696178144953346e-02
4.310876183204901402e+00 -3.501999169406254386e-02
3.891960257080571139e+00 -3.166407987456716644e-02
3.511670960014614540e+00 -2.861901918829906286e-02
3.166911964161297277e+00 -2.578381021102749832e-02
2.854527070137931943e+00 -2.326995583373425019e-02
2.571791364610152009e+00 -2.096752973493068786e-02
2.291811397289992946e+00 -1.872960212900087740e-02
2.062903924109226406e+00 -1.683787083558083847e-02
1.836631770033753108e+00 -1.497618235190278403e-02
1.651994539033954990e+00 -1.349203996273264095e-02
1.485338486588561491e+00 -1.215405583513395373e-02
1.335178084831404988e+00 -1.087247311506064212e-02
1.199781700263584439e+00 -9.796684493556920975e-03
1.077862725765173835e+00 -8.763676217150207295e-03
9.680502085978880400e-01 -7.882022307846662038e-03
8.693104933071137408e-01 -7.058006683786306572e-03
7.804382669832967689e-01 -6.351164364035843425e-03
6.929154105806289987e-01 -5.668103609809608048e-03
3.183798738854210497e-01 -2.539730501302561120e-03
1.256371957891076718e+01 -9.933272637053380816e-02
1.143565572557907828e+01 -9.082617170634366133e-02
1.040021290804420495e+01 -8.292720059450829628e-02
9.450434605817969569e+00 -7.562481170428277111e-02
8.580270470339957711e+00 -6.887598699934484314e-02
7.783899553981829200e+00 -6.265047528898358420e-02
7.055796918566044518e+00 -5.693083701500968596e-02
6.390885965740832120e+00 -5.166964337560633891e-02
5.784417800885786498e+00 -4.684327286131435841e-02
5.231820086795499591e+00 -4.245730557063930738e-02
4.728838726196854303e+00 -3.841717920475955922e-02
4.271526355321293877e+00 -3.472777133139608174e-02
3.856165661648684129e+00 -3.138140824767611525e-02
3.479207897758988199e+00 -2.837761942954492370e-02
3.137408301761347218e+00 -2.556955373889256006e-02
2.827832617210995991e+00 -2.307397670032168557e-02
2.521050474057358493e+00 -2.056419437232381853e-02
2.270116732809627447e+00 -1.852692477288046119e-02
2.043349713288512337e+00 -1.670444829616921090e-02
1.819145609679623909e+00 -1.485814297995411218e-02
1.636141253920907479e+00 -1.335985346541899120e-02
1.471103159458916565e+00 -1.206261552410391354e-02
1.322255942755046432e+00 -1.083769833351408592e-02
1.188155811437148657e+00 -9.723457391561685439e-03
1.067392716135170838e+00 -8.699717865804991110e-03
9.586952742892106416e-01 -7.812130855881332415e-03
8.607516234497736285e-01 -7.009652206663757185e-03
7.727384469528649769e-01 -6.301134944044680004e-03
6.861458624444283227e-01 -5.618830135974456526e-03
2.133027833389856687e-01 -1.725153489452996899e-03
1.246158282499948200e+01 -9.859207648609311092e-02
1.134147876129472188e+01 -9.011926990021404404e-02
1.031337844495742218e+01 -8.229335056621268907e-02
9.370587583910015894e+00 -7.502759064362872488e-02
8.506964546225614043e+00 -6.832014839258657157e-02
7.716546446320059260e+00 -6.213246610440761875e-02
6.994090288082636775e+00 -5.645984930034840532e-02
6.334539167006029814e+00 -5.123632868329633383e-02
5.732927192904196723e+00 -4.645032856820528744e-02
5.184800773188421807e+00 -4.210873125924492755e-02
4.686041350263662864e+00 -3.809388454143655678e-02
4.232516270087329779e+00 -3.443220597364552577e-02
3.820723713415812739e+00 -3.111551789643379751e-02
3.447012809863072569e+00 -2.814151909341365207e-02
3.108246576374225079e+00 -2.535433012208516274e-02
2.801340378826133293e+00 -2.289513121034388032e-02
2.497347062080517599e+00 -2.039191123097787439e-02
2.248669182470977024e+00 -1.837039352924730792e-02
2.002679216253988592e+00 -1.639204755598770366e-02
1.801757696887258620e+00 -1.474031550151069271e-02
1.620479438084089230e+00 -1.324115416934263691e-02
1.456868658636280678e+00 -1.195229016449482658e-02
1.309523062780032943e+00 -1.071628511533112386e-02
1.176616612641729231e+00 -9.655065056507081134e-03
1.057039685051921918e+00 -8.633238827520078179e-03
9.493252978300075196e-01 -7.758768281294176408e-03
8.523711957621282753e-01 -6.954376530688911179e-03
7.652194932990420417e-01 -6.248580585792594226e-03
6.794060324767708936e-01 -5.572268797664429313e-03
1.357128456968284347e+01 -1.068788794006416965e-01
1.236019268304307595e+01 -9.784656536905876612e-02
1.124792202837046595e+01 -8.943747819595354587e-02
1.022722099019361330e+01 -8.164020408189487377e-02
9.291341598781833966e+00 -7.442099877255257956e-02
8.434058850257175166e+00 -6.774621014985723888e-02
7.649781517884735038e+00 -6.162761169589411892e-02
6.932924330741744079e+00 -5.598199173150601032e-02
6.278555929279971970e+00 -5.080147836578996490e-02
5.681825644344855597e+00 -4.605953591507304379e-02
5.138202853144361093e+00 -4.172282426306853087e-02
4.643518342755799111e+00 -3.777315765840601192e-02
4.193910617304863919e+00 -3.414033688116605708e-02
3.785581495347055458e+00 -3.084792714419566304e-02
3.415082710427695734e+00 -2.785663721154170783e-02
3.079227603205516584e+00 -2.517051973264746584e-02
2.775051418660661628e+00 -2.270117776782456034e-02
2.473780649719585334e+00 -2.021769716646654516e-02
2.227361608100988377e+00 -1.821067634710528751e-02
1.983620551714628588e+00 -1.626065873881202620e-02
1.784542296061657263e+00 -1.462626094771953163e-02
1.604910618389707944e+00 -1.312985332295956917e-02
1.442908177646923917e+00 -1.184386326888821860e-02
1.296807769131774535e+00 -1.063264288503074431e-02
1.165265274635720605e+00 -9.578296412575612595e-03
1.046773001762208111e+00 -8.568713526259276111e-03
9.400400004803769471e-01 -7.704921021152712386e-03
8.440742392161639795e-01 -6.901885987967796079e-03
7.577002953815512587e-01 -6.198543275335842602e-03
6.727295739304696154e-01 -5.499367887420546566e-03
1.346215865631715580e+01 -1.060791628719085361e-01
1.225944746196357293e+01 -9.709716914403049293e-02
1.115496635581020968e+01 -8.873591780681909513e-02
1.014167610229947414e+01 -8.098460316256307634e-02
9.212611253172863002e+00 -7.384321386531067510e-02
8.361761715204078627e+00 -6.721378679506456733e-02
7.583440108146813685e+00 -6.112553522202895939e-02
6.872196805896522598e+00 -5.551280883379927644e-02
6.223020259161928358e+00 -5.037907154665147158e-02
5.631114951927035150e+00 -4.569984976396080506e-02
5.091922809816955109e+00 -4.136679474458661993e-02
4.601451710558712271e+00 -3.744892338327738407e-02
4.155575870789578907e+00 -3.384663282489937947e-02
3.750690442220252940e+00 -3.060391216055619382e-02
3.383417392649656907e+00 -2.761595074502607924e-02
3.050517761433345409e+00 -2.495467908208008276e-02
2.749062797816637094e+00 -2.250863759600960079e-02
2.450472561471717103e+00 -2.004350903756823427e-02
2.206210505041921177e+00 -1.805304821126986134e-02
1.964667381476665753e+00 -1.612570554100816247e-02
1.767437233737195301e+00 -1.449267556816621026e-02
1.589533981807892848e+00 -1.301760529403955466e-02
1.428968955793813222e+00 -1.173135776417998273e-02
1.284322075856598522e+00 -1.054252435541844744e-02
1.154000421867063864e+00 -9.505521627608414306e-03
1.036594454354600625e+00 -8.500792139678465045e-03
9.309098380283850060e-01 -7.649909375953436660e-03
8.358615384254765024e-01 -6.849100007637657327e-03
7.422149778059456970e-01 -6.078825055117382387e-03
6.661540904349131376e-01 -5.468076437646921840e-03
1.335368169085456280e+01 -1.052913771631757978e-01
1.215928082806855848e+01 -9.636184945942596891e-02
1.106267342061046932e+01 -8.803545701074387553e-02
1.005664789185098407e+01 -8.035777030753042671e-02
9.134513113376597104e+00 -7.324088739188477915e-02
8.290044196412429400e+00 -6.666721936936559345e-02
7.517730394730959276e+00 -6.059453530725403964e-02
6.811914517481628017e+00 -5.504137917035245575e-02
6.167970788794758796e+00 -4.995121708145203870e-02
5.580791404198113703e+00 -4.530229075255054472e-02
5.046067698917183542e+00 -4.098715825707994337e-02
4.559633670382963189e+00 -3.712658739472399910e-02
4.117476213413373998e+00 -3.354901563102433149e-02
3.716099082578629975e+00 -3.033444566519260741e-02
3.352073369004077819e+00 -2.737063653827772822e-02
3.022115862689279009e+00 -2.473767051065956651e-02
2.723276649179164455e+00 -2.231656344108117265e-02
2.427359216361483885e+00 -1.986468188779264357e-02
2.185286632271935758e+00 -1.788651723558094819e-02
1.945995897438029365e+00 -1.594504119251783855e-02
1.750590528646825295e+00 -1.435802076753552210e-02
1.574268961415582702e+00 -1.290229658109541371e-02
1.415204703277217035e+00 -1.162158786376564154e-02
1.271868038109441157e+00 -1.044349156740769988e-02
1.142769061287164822e+00 -9.429577194092158762e-03
1.026508043461187070e+00 -8.431688768648526455e-03
9.218025438989183584e-01 -7.594584886525833356e-03
8.276321035522187231e-01 -6.795370794882109149e-03
7.349679485665229217e-01 -6.028460939853351637e-03
6.595801962506029348e-01 -5.418387725042992861e-03
1.324600183904739126e+01 -1.044852247066419271e-01
1.205992690147642321e+01 -9.560944715419580908e-02
1.097103850295471794e+01 -8.735006040060795673e-02
9.972237663089492443e+00 -7.971221088038438207e-02
9.056839589082674280e+00 -7.263985537644374046e-02
8.218816757348029967e+00 -6.612694679736920433e-02
7.452433806275254646e+00 -6.011244813955972377e-02
6.752205114308519995e+00 -5.461303765416109651e-02
6.113289041697458792e+00 -4.953016510218235385e-02
5.530854221511654067e+00 -4.491076749346226138e-02
5.000565527704872615e+00 -4.063079234471505402e-02
4.518165876494347089e+00 -3.680250333269652341e-02
4.079812503740077645e+00 -3.326389123870366477e-02
3.681852091711469210e+00 -3.006456305175753130e-02
3.320934871548177902e+00 -2.712313484713136172e-02
2.993920544838561515e+00 -2.451947269564870580e-02
2.697689872679665868e+00 -2.211283371241764412e-02
2.404439620817566237e+00 -1.968980498267654256e-02
2.164552057407807428e+00 -1.772499521529555255e-02
1.927423874327565567e+00 -1.579597060512232323e-02
1.733866886188734524e+00 -1.422229913558157970e-02
1.559068325559569868e+00 -1.278374281283739186e-02
1.401591281036901782e+00 -1.150955406230481405e-02
1.259580895469695871e+00 -1.034125500382514044e-02
1.131686000748931109e+00 -9.335129192502674561e-03
1.016507062161855268e+00 -8.363001786565588819e-03
9.128676356553502291e-01 -7.540920044009097149e-03
8.195461102262985298e-01 -6.742085205052468153e-03
7.277353737034552017e-01 -5.973895101911148690e-03
6.530945950404563050e-01 -5.364868126744745842e-03
1.313891712294670810e+01 -1.036919288439524939e-01
1.196112141466567635e+01 -9.486061555101503451e-02
1.088001593795980781e+01 -8.666717665539655502e-02
9.888435979378259688e+00 -7.905627367397961847e-02
8.979796844087465146e+00 -7.203656379563377898e-02
8.148176657373017662e+00 -6.556587869459236384e-02
7.387568591810042662e+00 -5.959436426855081737e-02
6.692923565806312425e+00 -5.414204666005707073e-02
6.059114523555598097e+00 -4.910195046981107037e-02
5.481400800164125009e+00 -4.451707981938424208e-02
4.955485693686611626e+00 -4.027138908023655817e-02
4.477113665691797806e+00 -3.647917789193268201e-02
4.042466983234879407e+00 -3.295360851019957932e-02
3.647908886893936664e+00 -2.979760565307546308e-02
3.290165340549220385e+00 -2.687723599655984091e-02
2.965932031187495710e+00 -2.429289867682903406e-02
2.672403676076161805e+00 -2.190296845735396208e-02
2.381713876320797230e+00 -1.950919647834608792e-02
2.144006577961098614e+00 -1.760277104469638518e-02
1.909051561774164130e+00 -1.564579853423694530e-02
1.717235884954604996e+00 -1.408351336573050901e-02
1.544159577192698363e+00 -1.266750484442008030e-02
1.388098581646866281e+00 -1.139341575908012737e-02
1.247383346055803033e+00 -1.023980359514893752e-02
1.120726523014905940e+00 -9.235581664398744006e-03
1.006619593013889702e+00 -8.292275633761265682e-03
9.039418147240727563e-01 -7.479725718225638254e-03
8.115930905192642042e-01 -6.682400766034393702e-03
7.206220560246813234e-01 -5.918237923413616208e-03
6.467097943265850413e-01 -5.310602882276403182e-03
1.303259247907234375e+01 -1.028978834273386045e-01
1.186296004295391349e+01 -9.411937305778954321e-02
1.078958967304181549e+01 -8.598655162377075167e-02
9.805247338396204881e+00 -7.841418787626790177e-02
8.903377595558490398e+00 -7.146712513200113859e-02
8.077979570783979213e+00 -6.502356054730105972e-02
7.323316810291203183e+00 -5.908548778326743606e-02
6.634070837292413536e+00 -5.367174755674918724e-02
6.005277973576607309e+00 -4.867449027765893138e-02
5.432328479883906880e+00 -4.412450109461234227e-02
4.910669387309122058e+00 -3.991294495695969086e-02
4.436338522190406586e+00 -3.612894067461142750e-02
4.005353665912841699e+00 -3.268171172976577082e-02
3.614285100665674655e+00 -2.952248210676412798e-02
3.259547631666909417e+00 -2.662974184579689971e-02
2.938195951141453488e+00 -2.406378495879652954e-02
2.647275858702967888e+00 -2.169614865281192101e-02
2.359181300944524828e+00 -1.933210600250272193e-02
2.123638461654415721e+00 -1.744097241408757923e-02
1.890859380563281178e+00 -1.549379843849463083e-02
1.700798840895659136e+00 -1.394632558857662220e-02
1.529243729570175292e+00 -1.254788303622902772e-02
1.374695112137000574e+00 -1.128086743181456672e-02
1.235382039388082109e+00 -1.013507620645384688e-02
1.109808262764936604e+00 -9.138266288483604116e-03
9.967976891836770603e-01 -8.223568762685453531e-03
8.950981560749174948e-01 -7.398647869084658789e-03
8.036234482991044814e-01 -6.630540026750001391e-03
7.135733189663624465e-01 -5.866142791743092499e-03
6.334611322003602663e-01 -5.197836946444155636e-03
1.292706325342316909e+01 -1.021083311229030316e-01
1.176559044156058675e+01 -9.338993298939653187e-02
1.069984211472193714e+01 -8.528538030548778182e-02
9.722665602683830954e+00 -7.780542429752847211e-02
8.827480457332313790e+00 -7.086677671570502934e-02
8.008322252167886290e+00 -6.448011750794266361e-02
7.259497918135301653e+00 -5.860846730168654817e-02
6.575642934718661792e+00 -5.321141244476074866e-02
5.951901917987088453e+00 -4.822598209832286431e-02
5.383557251630632479e+00 -4.373687642826733918e-02
4.866314982873164219e+00 -3.959777062506293632e-02
4.395909862392102241e+00 -3.580078225265709985e-02
3.968587165756662927e+00 -3.238559103281584556e-02
3.580884546426288395e+00 -2.925455384773595346e-02
3.229266059967941249e+00 -2.637973709436383651e-02
2.910715393674405682e+00 -2.383457498002771943e-02
2.622391177194791645e+00 -2.148775271957564792e-02
2.336911031403387184e+00 -1.914672397079621516e-02
2.103473888248672541e+00 -1.727763134218914670e-02
1.872772267387922573e+00 -1.534301834218395298e-02
1.684493659422261924e+00 -1.380607234751796489e-02
1.514619812533597454e+00 -1.242869546017668497e-02
1.361420027541598854e+00 -1.116505329135428388e-02
1.223368301445590722e+00 -1.003489609388388826e-02
1.099055858477163472e+00 -9.033821034013331253e-03
9.871609626383833769e-01 -8.105525425787039884e-03
8.863456517462384721e-01 -7.308781061605327915e-03
7.957374813510680323e-01 -6.572334313914529776e-03
7.065659814640294911e-01 -5.809860861093051922e-03
4.780328931811811954e-01 -3.969670200248716710e-03
1.282201628243332614e+01 -1.013245753464632054e-01
1.166881658608817318e+01 -9.263957587944579575e-02
1.061067836279821819e+01 -8.460837530883667801e-02
9.640608824347147277e+00 -7.715445025839348658e-02
8.752197739620633854e+00 -7.028759926941258174e-02
7.939141989986819858e+00 -6.392765337010961058e-02
7.196170501342067816e+00 -5.810048186091772843e-02
6.517735563778895624e+00 -5.275409177553964934e-02
5.899002352872668276e+00 -4.779736283022401749e-02
5.335241793430515855e+00 -4.334662488811401315e-02
4.822248241317781847e+00 -3.923867557247810722e-02
4.355853737498619260e+00 -3.547010192701866016e-02
3.932153296908935669e+00 -3.208618789867555277e-02
3.547721170324601214e+00 -2.897898839464731549e-02
3.199237015766914993e+00 -2.612845088310875377e-02
2.883501464509724777e+00 -2.359993934308831504e-02
2.597706343612206314e+00 -2.127409820644462005e-02
2.314768129180866829e+00 -1.896730129221214922e-02
2.083499399852786205e+00 -1.710861942181234399e-02
1.854952587888115012e+00 -1.519128415283977143e-02
1.668335479468698423e+00 -1.366624064547574020e-02
1.499987830733732430e+00 -1.230864098870270221e-02
1.348287112213102379e+00 -1.104733278834860513e-02
1.211541350362014269e+00 -9.927617048987933193e-03
1.088418538930693513e+00 -8.933920766952360704e-03
9.775095667868840543e-01 -8.065051312010108886e-03
8.777772667981199595e-01 -7.220567279652187476e-03
7.879344390084771499e-01 -6.516136132241492560e-03
6.996103310072889769e-01 -5.750997879096567990e-03
3.214486729829125200e-01 -2.627224471623436537e-03
1.271780322454968903e+01 -1.005317815173136925e-01
1.157265016594728912e+01 -9.189872097065431011e-02
1.052218826161855780e+01 -8.392105196530472155e-02
9.559190430890827983e+00 -7.652371116476652801e-02
8.677328940715216987e+00 -6.968437045695430321e-02
7.870544152788943038e+00 -6.338108633641495460e-02
7.133232255127246013e+00 -5.760348004959712359e-02
6.460253915218397758e+00 -5.229932662120704429e-02
5.846448380356298991e+00 -4.740592576512580453e-02
5.287392782020974735e+00 -4.295720977036446980e-02
4.778611356720856129e+00 -3.886559074786599677e-02
4.316111078057139672e+00 -3.514551020374125090e-02
3.896031382321366809e+00 -3.175944811912407434e-02
3.514960371166388153e+00 -2.870580377211391296e-02
3.169448210663842858e+00 -2.587824245279334370e-02
2.856534169652067856e+00 -2.336837962422912141e-02
2.546468812362792988e+00 -2.081757731625229202e-02
2.292897629800508152e+00 -1.877195576855586814e-02
2.063727503627454052e+00 -1.692927404402243610e-02
1.837249829083083652e+00 -1.503540083161993175e-02
1.652371256799312738e+00 -1.352338613490331083e-02
1.485623825082551308e+00 -1.218766280856109149e-02
1.335242923229384315e+00 -1.095677001898630668e-02
1.199802399423948618e+00 -9.819278568815443392e-03
1.077770964699974243e+00 -8.830038873683136377e-03
9.680428757858907662e-01 -7.922211423801239077e-03
8.691926246566230585e-01 -7.132630179333754490e-03
7.802291060232730002e-01 -6.433229949953000321e-03
6.927773411840845164e-01 -5.697217542426065082e-03
2.153479888729772640e-01 -1.743342208725361586e-03
1.261430070597638853e+01 -9.974171032493679701e-02
1.147709206633527934e+01 -9.116645647673272956e-02
1.043418447507259472e+01 -8.323645252944013306e-02
9.478284287916265427e+00 -7.587235864913197125e-02
8.603067924263161359e+00 -6.907314621558972856e-02
7.802470106894074497e+00 -6.281623689053750237e-02
7.070923984897804715e+00 -5.711102737712685229e-02
6.403188565290942158e+00 -5.182617506761487414e-02
5.794355666515103032e+00 -4.697335499641363404e-02
5.239839996788134613e+00 -4.256936634526775620e-02
4.735332707948309405e+00 -3.850969295581931073e-02
4.276709158297075319e+00 -3.481326914159057345e-02
3.860239083552271300e+00 -3.145609537536541572e-02
3.482418084188101393e+00 -2.843634478177654162e-02
3.139937388739400870e+00 -2.562876912783894692e-02
2.829769441974899546e+00 -2.312501796710690963e-02
2.522502226327427710e+00 -2.061108968503239450e-02
2.271156510650210514e+00 -1.857713650889028859e-02
2.022635268746703296e+00 -1.658156168161783670e-02
1.819700427846472346e+00 -1.488123640729295191e-02
1.636516577267737693e+00 -1.339776054296224969e-02
1.471295908717976886e+00 -1.206393928032354658e-02
1.322387776442012441e+00 -1.081373989833004333e-02
1.188192215408786501e+00 -9.715590428615947932e-03
1.067307382096364776e+00 -8.725297773470629473e-03
9.585607257269883608e-01 -7.828940831635529049e-03
8.606915870983472550e-01 -7.036486194619895503e-03
7.726181568183686510e-01 -6.343812837733033873e-03
6.860145079434869508e-01 -5.639850458755877108e-03
1.374178922602624020e+01 -1.081265006983360144e-01
1.251138247489079802e+01 -9.894320042410835458e-02
1.138239313409656894e+01 -9.044223530570043301e-02
1.034690790359064927e+01 -8.255448697895011179e-02
9.398079936812541391e+00 -7.524455925873833884e-02
8.529307232129875516e+00 -6.849941139807272372e-02
7.734886964724428715e+00 -6.227200220586567858e-02
7.009012717846406559e+00 -5.660080193616566502e-02
6.346643273633173266e+00 -5.131607865764814536e-02
5.742674451512034040e+00 -4.654600625564820487e-02
5.192653500763506180e+00 -4.215439936540741478e-02
4.692331503754481048e+00 -3.815018537499001439e-02
4.237608931654451183e+00 -3.448266918015398946e-02
3.824690095643879850e+00 -3.115401625385361487e-02
3.450104849754950020e+00 -2.813447074979143897e-02
3.110636105493984171e+00 -2.539430411841839264e-02
2.803208358475600459e+00 -2.289650469084145851e-02
2.498731239803540838e+00 -2.040016418500181783e-02
2.249678523511438488e+00 -1.838171330929577740e-02
2.003364856036835562e+00 -1.639966836041302847e-02
1.802281123845232758e+00 -1.477434684222519480e-02
1.620829330757092235e+00 -1.324789395654625210e-02
1.457135756335443677e+00 -1.193686302513372217e-02
1.309612401719263408e+00 -1.069150101524259967e-02
1.176685420895511314e+00 -9.604935030785655484e-03
1.056937368749555350e+00 -8.621967531461070811e-03
9.492437690738690925e-01 -7.733522722134467293e-03
8.522745390590278358e-01 -6.943822518388169732e-03
7.650904598078476226e-01 -6.253844341815628476e-03
6.792555221936265042e-01 -5.530295451428383566e-03
1.363097393436609650e+01 -1.073075893844152168e-01
1.240920204494094570e+01 -9.817716976251648908e-02
1.128818168717134540e+01 -8.971984197658577909e-02
1.026021792819593514e+01 -8.188384611227238208e-02
9.318361423006011890e+00 -7.464190316568931893e-02
8.456216563830921018e+00 -6.793021436348153919e-02
7.667807382059460330e+00 -6.174983189184821836e-02
6.947642732235849827e+00 -5.611272611977389385e-02
6.290485952083674448e+00 -5.089766892672516196e-02
5.691387470584715835e+00 -4.616412938614682798e-02
5.145941074401658710e+00 -4.178135086081079946e-02
4.649760180898065087e+00 -3.780858897057064877e-02
4.198886693315166951e+00 -3.417519602955650104e-02
3.789470083847592985e+00 -3.084029404359661317e-02
3.418187791094654759e+00 -2.787685176056803674e-02
3.081645535925457757e+00 -2.516196130178234916e-02
2.776950005742270911e+00 -2.268805209831816980e-02
2.475155949426092850e+00 -2.020931666644859570e-02
2.228304357516402767e+00 -1.820797655491337638e-02
1.984292819037677624e+00 -1.623779845552484474e-02
1.785055494166947643e+00 -1.462912683420018733e-02
1.605238978636798430e+00 -1.311766371977836007e-02
1.443119867358194197e+00 -1.183553211245694931e-02
1.296942680459882924e+00 -1.064485757772427356e-02
1.165307186042331633e+00 -9.518305017682955269e-03
1.046752726948473100e+00 -8.535539553627595130e-03
9.399509994862770279e-01 -7.661523191372325917e-03
8.440003693974759136e-01 -6.872248628275179350e-03
7.494600240944315761e-01 -6.114685075313400393e-03
6.725837854068793531e-01 -5.518287504022195700e-03
1.352099930172845710e+01 -1.064988737033669836e-01
1.230776036295348064e+01 -9.743626974273426888e-02
1.119465350506583157e+01 -8.902857675419628691e-02
1.017415385154053098e+01 -8.124928275854051418e-02
9.239248405430567246e+00 -7.403100124561212692e-02
8.383577646628804558e+00 -6.737755144843819710e-02
7.601274400864054925e+00 -6.125667425431344931e-02
6.886712463342026247e+00 -5.563989082438099837e-02
6.234775539757702489e+00 -5.046664459876712416e-02
5.640509865431939218e+00 -4.576884963025919240e-02
5.099509737377259988e+00 -4.142129752070941584e-02
4.607543983145190758e+00 -3.749485529734795930e-02
4.160464025689941892e+00 -3.387827584107565987e-02
3.754575531745580008e+00 -3.057156252224369972e-02
3.386504907184408886e+00 -2.763223487464690209e-02
3.052963352950243792e+00 -2.494473260008718551e-02
2.750891577709213998e+00 -2.249357644197561013e-02
2.451776339813875438e+00 -2.003093971271035015e-02
2.207224564281391910e+00 -1.804293155152262781e-02
1.965393412915255489e+00 -1.608966079846524747e-02
1.767964186057176645e+00 -1.449267107365202929e-02
1.589834224361130754e+00 -1.300146942579424349e-02
1.429231514057315078e+00 -1.173303511551608211e-02
1.284461817580339726e+00 -1.054154043399666701e-02
1.154015857527134870e+00 -9.442430220273368910e-03
1.036553538971898281e+00 -8.463233963799618800e-03
9.308204681550891202e-01 -7.601803474468076666e-03
8.357280799160836660e-01 -6.815940615503929441e-03
7.421323642754082961e-01 -6.060718600715128343e-03
6.660122454192413111e-01 -5.460610266290380661e-03
1.341174683677807167e+01 -1.056903898693998256e-01
1.220688742482841960e+01 -9.667679506497034447e-02
1.110170556248472096e+01 -8.832447404075083330e-02
1.008863291018648312e+01 -8.059128217746665268e-02
9.160674287260652804e+00 -7.343740545082547144e-02
8.311524215132596538e+00 -6.682725827264124341e-02
7.535208934596909991e+00 -6.073555392153079380e-02
6.826256179600079577e+00 -5.518086649743432492e-02
6.179487394593198957e+00 -5.004043779707780665e-02
5.590111477035976328e+00 -4.537420765131276040e-02
5.053544373338977991e+00 -4.106412252391743178e-02
4.565678916506954010e+00 -3.716186250812116704e-02
4.122355313286319323e+00 -3.358998786099016975e-02
3.719984605231754671e+00 -3.030000408953519714e-02
3.355029529188247039e+00 -2.738340063699863311e-02
3.024403723289207147e+00 -2.472911490983202912e-02
2.725034993113213844e+00 -2.229737214564278536e-02
2.428676491182655717e+00 -1.985413815565036794e-02
2.186347841034180561e+00 -1.787809531302071014e-02
1.946677876533485119e+00 -1.593922224852033567e-02
1.751120223472259818e+00 -1.435513647004152751e-02
1.574528480449432388e+00 -1.288109394453104684e-02
1.415433418857952264e+00 -1.161761899810687983e-02
1.271985614924463714e+00 -1.043777600666869268e-02
1.142810707835423711e+00 -9.367883734825940140e-03
1.026439975741590738e+00 -8.389946284547835503e-03
9.217920590529887770e-01 -7.539147636755459507e-03
8.275798971981728203e-01 -6.757181122698787019e-03
7.348564071017937849e-01 -6.004247706933019818e-03
6.594419145731647003e-01 -5.403149135728607493e-03
1.330308520131726979e+01 -1.048798782284320330e-01
1.210674663710447163e+01 -9.593669539770412202e-02
1.100955928505996440e+01 -8.762030225056709198e-02
1.000378166776783750e+01 -7.995213622326473313e-02
9.082630714893781487e+00 -7.284951165292051500e-02
8.239963899343315745e+00 -6.625573365220367716e-02
7.469601129615131896e+00 -6.025485133960465506e-02
6.766257163403476937e+00 -5.472263811018616975e-02
6.124686963110369753e+00 -4.961670938550599708e-02
5.540105618105831020e+00 -4.498119014248658926e-02
5.007948880076808607e+00 -4.070336394049805379e-02
4.524079541101659885e+00 -3.684136112223150572e-02
4.084602808566411447e+00 -3.328268181456501412e-02
3.685640105536573063e+00 -3.003185020648803383e-02
3.323872158463305748e+00 -2.714063097701355232e-02
2.996220229552205350e+00 -2.450962542802253424e-02
2.699480090162584389e+00 -2.209724192370546639e-02
2.405690203968069873e+00 -1.967508995550165327e-02
2.165571592350827412e+00 -1.772842810993228296e-02
1.928147444054835402e+00 -1.578818951821409772e-02
1.734296804932461411e+00 -1.421921383610144814e-02
1.559413076869314629e+00 -1.276182376200164954e-02
1.401824568327469489e+00 -1.150179900597844695e-02
1.259690278014291120e+00 -1.033335674199280414e-02
1.131692767194011129e+00 -9.293890541344846518e-03
1.016511478420938808e+00 -8.315940334732058875e-03
9.127502977375692161e-01 -7.478826696600251490e-03
8.194281999599779542e-01 -6.695178917149299629e-03
7.276216781623380259e-01 -5.943626868945547058e-03
6.530008557194352248e-01 -5.344446402963185482e-03
1.319527990056896272e+01 -1.040959235377044434e-01
1.200731735393810951e+01 -9.517885006152594640e-02
1.091791967308016531e+01 -8.692440287106963093e-02
9.919492292053583071e+00 -7.930540979785774547e-02
9.005301611511432824e+00 -7.223137430366415035e-02
8.168963518278680169e+00 -6.570631025132173120e-02
7.404557190057986737e+00 -5.974295856121213111e-02
6.706727596537742642e+00 -5.425371820022545366e-02
6.070205859029887741e+00 -4.918690165974937828e-02
5.490482933144820166e+00 -4.458590079263680811e-02
4.962706815788741288e+00 -4.034615244126937839e-02
4.482928352867960875e+00 -3.649447026983132503e-02
4.047084840119880234e+00 -3.301303913792223016e-02
3.651618555199895422e+00 -2.976068304294873443e-02
3.293024578653046319e+00 -2.689148959725583266e-02
2.968159880827599295e+00 -2.428605316007417803e-02
2.674123473305949794e+00 -2.190045856964877025e-02
2.382991479522769129e+00 -1.949368378730667595e-02
2.144977579175093130e+00 -1.756886450342066280e-02
1.909741756625890741e+00 -1.563605165832300525e-02
1.717733268879385156e+00 -1.407652207291288336e-02
1.544464243745494958e+00 -1.264098202746174668e-02
1.388305242089015179e+00 -1.138789027303379990e-02
1.247550460605112210e+00 -1.022643661948894646e-02
1.120752740004857140e+00 -9.218571729547537022e-03
1.006624499980089960e+00 -8.245074530750165845e-03
9.038922555706244699e-01 -7.417079647628450900e-03
8.114332919044269232e-01 -6.635832194249889106e-03
7.205204273463237108e-01 -5.886413553811914792e-03
6.396002997148217961e-01 -5.230853419041519951e-03
1.308807158619262978e+01 -1.032900658738323124e-01
1.190852441653094296e+01 -9.443296114086700832e-02
1.082688505006914248e+01 -8.624200462095453490e-02
9.835897742387428977e+00 -7.864041830780707509e-02
8.928439713602003280e+00 -7.164636616843542138e-02
8.098399818200359590e+00 -6.517445104451653759e-02
7.339972800796397578e+00 -5.924382811580659880e-02
6.647695795837959665e+00 -5.378054739246326127e-02
6.016257352169904316e+00 -4.875824502854855802e-02
5.441245141368054483e+00 -4.418808542643084397e-02
4.917836337334264840e+00 -4.000787422536287996e-02
4.442107119279590677e+00 -3.616604938929889046e-02
4.010000624195229513e+00 -3.271284721483515984e-02
3.617894831146593937e+00 -2.953765688070694034e-02
3.262396582717673965e+00 -2.664248388520869953e-02
2.940405582981477028e+00 -2.406416829355573911e-02
2.648965869211656443e+00 -2.170100647364428884e-02
2.360496719546163913e+00 -1.931128466525590046e-02
2.124670991900846850e+00 -1.740825725346594258e-02
1.891532744570774138e+00 -1.548496465199974276e-02
1.701262964521868204e+00 -1.393469858285410062e-02
1.529623988952634184e+00 -1.252163754133418794e-02
1.374875182822444142e+00 -1.126852646681042631e-02
1.235422220699657014e+00 -1.012308846478162522e-02
1.109815387203998416e+00 -9.137797703852708342e-03
9.968099897453768232e-01 -8.191296431359025576e-03
8.950519309076034880e-01 -7.356900582831208193e-03
8.035395572705599232e-01 -6.577847918994309852e-03
7.134788864728208724e-01 -5.828188818365522689e-03
4.826826981025791885e-01 -3.879595177745162778e-03
1.298161936744568123e+01 -1.024856495969624498e-01
1.181040263384304012e+01 -9.369930424921749101e-02
1.073653997077658317e+01 -8.553857871231122789e-02
9.752767475692124322e+00 -7.799460289100802746e-02
8.852185324241128583e+00 -7.106243690021840642e-02
8.028424027930073592e+00 -6.460892892534585152e-02
7.275846123446892300e+00 -5.874548669909136767e-02
6.589059334965368997e+00 -5.330704572477737435e-02
5.962798246915849809e+00 -4.832982354640565081e-02
5.392389794603371200e+00 -4.379787494096656214e-02
4.873330976568522210e+00 -3.964913511610194258e-02
4.401546342618302354e+00 -3.583751867554624965e-02
3.973185878727052867e+00 -3.241558024555440259e-02
3.584416970232064070e+00 -2.926315684958733648e-02
3.232083084067451040e+00 -2.639335352844626378e-02
2.912955425747351335e+00 -2.384239927186709851e-02
2.624108553172163294e+00 -2.149791985205385531e-02
2.338106194110308067e+00 -1.913250957067960667e-02
2.104480787474436454e+00 -1.724386063454586004e-02
1.873464720431087471e+00 -1.533164967842427610e-02
1.684986546056804757e+00 -1.379541489852694792e-02
1.514914954831586780e+00 -1.239646818883941362e-02
1.361633821760686258e+00 -1.115270211572947680e-02
1.223480656390059096e+00 -1.001334681934507032e-02
1.099074171584135229e+00 -9.032933984532660193e-03
9.871102717940896110e-01 -8.093358917937817920e-03
8.863706429074365012e-01 -7.289649696954873630e-03
7.956463492361395273e-01 -6.514045368212751513e-03
7.064513187792909044e-01 -5.765827916506562761e-03
3.245243858635339373e-01 -2.670480952627269419e-03
1.287589848500239853e+01 -1.016982299418323632e-01
1.171297308613108079e+01 -9.294604253775153035e-02
1.064689500366624131e+01 -8.484841492977014676e-02
9.670292439354717828e+00 -7.735309576464997894e-02
8.776449823454299803e+00 -7.043517229887891196e-02
7.959075332490804122e+00 -6.405807339856846305e-02
7.212334746723940704e+00 -5.823273034633826700e-02
6.530894659917136913e+00 -5.284695094108745467e-02
5.909665606214721478e+00 -4.791966994545150682e-02
5.343912787680624277e+00 -4.340615473156678866e-02
4.829265189542192971e+00 -3.928110299345167339e-02
4.361415650029154989e+00 -3.551072092953951043e-02
3.936664640519626168e+00 -3.208479198992159748e-02
3.551332533819619108e+00 -2.899206209859367042e-02
3.201982751030010288e+00 -2.614188623209161288e-02
2.885612146220997154e+00 -2.361881862046690331e-02
2.572302032138591876e+00 -2.102789122437846367e-02
2.316018929803847826e+00 -1.897082873468748654e-02
2.084454880181985548e+00 -1.707688064858517429e-02
1.855639602810832844e+00 -1.517677189888782564e-02
1.668802928486770254e+00 -1.365150669010795244e-02
1.500316343225547522e+00 -1.227421436658136279e-02
1.348481592755476743e+00 -1.103007536273882191e-02
1.211626996993101280e+00 -9.905642372207461993e-03
1.088419077154852754e+00 -8.928106160766204058e-03
9.775301927963429005e-01 -8.000807224833209746e-03
8.776733465195670769e-01 -7.218807223382149411e-03
7.879311167887185219e-01 -6.448921903810976401e-03
6.995064284059523407e-01 -5.705386286864936110e-03
2.174088878788504875e-01 -1.743316533887836030e-03
1.277079725892666318e+01 -1.008893120286173672e-01
1.161619043182360222e+01 -9.220062937044110063e-02
1.055784351371102936e+01 -8.415519614283742400e-02
9.588376183872634684e+00 -7.672595755920115501e-02
8.701311289551579620e+00 -6.985617686360805212e-02
7.890159564763448152e+00 -6.352695569204730441e-02
7.149269663751097070e+00 -5.771583801759721383e-02
6.473183240945265204e+00 -5.238624519185788864e-02
5.856994570678127232e+00 -4.748777978363485225e-02
5.295913764497620413e+00 -4.301915316746551810e-02
4.785477359104247874e+00 -3.891967667661774127e-02
4.321631247171424661e+00 -3.518025034772786358e-02
3.900472500641168683e+00 -3.178417614356527504e-02
3.518423816356993417e+00 -2.871784625018813930e-02
3.172193316173745892e+00 -2.589051336049143573e-02
2.858678302875544031e+00 -2.334640929305370483e-02
2.548068698446188662e+00 -2.082001629121519454e-02
2.294116296835383650e+00 -1.877496607375275448e-02
2.042956923641319644e+00 -1.672818849803583627e-02
1.837909721545149644e+00 -1.502009642422289307e-02
1.652816632800188978e+00 -1.354912423494249174e-02
1.485948334149225003e+00 -1.214871548387632186e-02
1.335428024670555214e+00 -1.091157034145989919e-02
1.199960222118389375e+00 -9.797771941427529940e-03
1.077849403531472294e+00 -8.820663148952117422e-03
9.679352220483747882e-01 -7.905006677655394484e-03
8.691203341243221026e-01 -7.123330483053724391e-03
7.801985975679970320e-01 -6.390051818446046070e-03
6.926542099485425430e-01 -5.643107788631281443e-03
1.391697804416021711e+01 -1.094021539886095573e-01
1.266654809619238442e+01 -1.001245911699920610e-01
1.152003315993455779e+01 -9.148736962855544275e-02
1.046938955537073745e+01 -8.349355987083047215e-02
9.507115716849140696e+00 -7.611758001033641641e-02
8.626626002933655002e+00 -6.927206205290650787e-02
7.821775163537390441e+00 -6.300496598722371555e-02
7.086656160546062289e+00 -5.723946594083013928e-02
6.415991502797862900e+00 -5.192868451302693616e-02
5.804739241733833488e+00 -4.708248593177207647e-02
5.248253216287750433e+00 -4.263589618093194950e-02
4.742045933562213378e+00 -3.858116769432401449e-02
4.282097045656813705e+00 -3.487572185335124225e-02
3.864549720210209927e+00 -3.150748420661914073e-02
3.485876835575611565e+00 -2.845891737272156566e-02
3.142614119350847002e+00 -2.567244701153247044e-02
2.831854425545658138e+00 -2.314685103895195925e-02
2.524042072739088205e+00 -2.066011519145413353e-02
2.272404734729684961e+00 -1.860653068618577793e-02
2.023561688450324247e+00 -1.659315531894949708e-02
1.820300663612332448e+00 -1.491146454205415084e-02
1.636922129277942561e+00 -1.342364560000189680e-02
1.471608356614775737e+00 -1.205026153503493958e-02
1.322564131775233021e+00 -1.081496020811530297e-02
1.188280275756629312e+00 -9.712971072403556172e-03
1.067365262020478101e+00 -8.739634928365571515e-03
9.585251410656350224e-01 -7.833001872707695198e-03
8.605994384661012075e-01 -7.056413184281957844e-03
7.725914433713653162e-01 -6.353438318889376157e-03
6.858896427623988323e-01 -5.626335798537961119e-03
1.380456005895129046e+01 -1.085926007804048216e-01
1.256289739825139584e+01 -9.935517470542717944e-02
1.142454546117765624e+01 -9.078786843654509942e-02
1.038155424589637299e+01 -8.284991740192115817e-02
9.426434291575166213e+00 -7.549522699390245895e-02
8.552603414739582632e+00 -6.872063103639947101e-02
7.753934548795895942e+00 -6.249488797007840546e-02
7.024584022164084729e+00 -5.677599194939919602e-02
6.359138096684318064e+00 -5.149675577430298107e-02
5.752915512967967437e+00 -4.667597933663843179e-02
5.201001997164716784e+00 -4.227505900585071252e-02
4.699045582551317324e+00 -3.825342280559471120e-02
4.242903044500481613e+00 -3.457843222583755621e-02
3.829014660172696427e+00 -3.124004942599477308e-02
3.453576764990620163e+00 -2.821586219801013040e-02
3.113330949613357657e+00 -2.545408824788243998e-02
2.805319368175852812e+00 -2.295155967931351501e-02
2.500313598696310979e+00 -2.048379303389905731e-02
2.250883479803038156e+00 -1.844435638857741186e-02
2.004318986065381392e+00 -1.645760292950262590e-02
1.802953994495355650e+00 -1.479614902253390679e-02
1.621298836926848841e+00 -1.330494785097722198e-02
1.457482698304843671e+00 -1.195697774989542411e-02
1.309788392168953486e+00 -1.074891177141532907e-02
1.176787520163439460e+00 -9.636281675487114173e-03
1.057066456607066884e+00 -8.664747967910916768e-03
9.492169312083884591e-01 -7.772251622837663375e-03
8.522622106175541390e-01 -6.993514126873164906e-03
7.567757398731977947e-01 -6.246259568458784918e-03
6.791326341986299031e-01 -5.578679042556509114e-03
1.369295373549030437e+01 -1.077676393995260079e-01
1.245994532848523839e+01 -9.860139443020532468e-02
1.132979312080768253e+01 -9.008467902254031767e-02
1.029432346109896912e+01 -8.218348965975875997e-02
9.346388779341884501e+00 -7.488625548423222256e-02
8.479128677495866739e+00 -6.815897086097169599e-02
7.686535879336650723e+00 -6.197743465720473993e-02
6.962911261942558383e+00 -5.631271429671554779e-02
6.302817559520137891e+00 -5.106274802598413654e-02
5.701513874798747494e+00 -4.627553601150471985e-02
5.154125031493195230e+00 -4.191483259312123177e-02
4.656326662007822748e+00 -3.793294954417816833e-02
4.204131654304106291e+00 -3.428131356961099108e-02
3.793744447622077409e+00 -3.097035956080397209e-02
3.421560231299882737e+00 -2.796728857217197980e-02
3.084287350299017572e+00 -2.523844769300634741e-02
2.779009347249640882e+00 -2.275508603915716091e-02
2.476693516184430344e+00 -2.030814683174462718e-02
2.229551867408465782e+00 -1.828153718311001028e-02
1.985212133127013612e+00 -1.631947656899778235e-02
1.785701439570551496e+00 -1.467614041405771938e-02
1.605681120646252236e+00 -1.318525921199061729e-02
1.443407972594068944e+00 -1.186484719782974692e-02
1.297170136777631599e+00 -1.066865168185001517e-02
1.165381092621800230e+00 -9.558999811877740699e-03
1.046753464326386940e+00 -8.589175695174722583e-03
9.399930392159123738e-01 -7.706338280341146207e-03
8.439079412692050974e-01 -6.932146272758702051e-03
7.494045612417195024e-01 -6.189776198697100572e-03
6.725416664847100323e-01 -5.547924714878702326e-03
1.358197753534103924e+01 -1.069574381868080293e-01
1.235774265228639024e+01 -9.785144099032025422e-02
1.123565460775920677e+01 -8.937058607289150025e-02
1.020776473992201083e+01 -8.153596281090783049e-02
9.266789346950845996e+00 -7.428467184553488867e-02
8.406145941057394211e+00 -6.760096844241221536e-02
7.619704686315011521e+00 -6.147949790857240582e-02
6.901773181748876773e+00 -5.583355929885978897e-02
6.247012798726414573e+00 -5.063113341426888486e-02
5.650540574805475558e+00 -4.587764892130723887e-02
5.107618973317968880e+00 -4.155292386698852120e-02
4.614029929309916511e+00 -3.759420029413743092e-02
4.165614483424438852e+00 -3.399140923931562308e-02
3.758763083164234686e+00 -3.069664806950170299e-02
3.389792777345027819e+00 -2.772286803267308072e-02
3.055515687817257131e+00 -2.501620835944959667e-02
2.752889662543197780e+00 -2.255741905900849470e-02
2.453358530777544289e+00 -2.013298296115693942e-02
2.208448534286728382e+00 -1.811355666105082807e-02
1.966244630550913808e+00 -1.616493137147902506e-02
1.768649002117308244e+00 -1.455524957654056976e-02
1.590255826441615339e+00 -1.306447578558339769e-02
1.429492333947473659e+00 -1.176800078744076258e-02
1.284662499802755153e+00 -1.058816079959557475e-02
1.154061333422163882e+00 -9.479995424550495195e-03
1.036586158317720496e+00 -8.512550035464075057e-03
9.308533731241583897e-01 -7.641695498856197234e-03
8.356371863102330932e-01 -6.868169986775353626e-03
7.420156618339466270e-01 -6.135421948728327947e-03
6.659321948799951096e-01 -5.523779615421542215e-03
1.347181801851878902e+01 -1.061463657785355202e-01
1.225616821305401594e+01 -9.709594561195875051e-02
1.114213504189351589e+01 -8.867333171391997282e-02
1.012178816747434595e+01 -8.089644725766215183e-02
9.187819559155785853e+00 -7.368627862605522938e-02
8.333764148950432826e+00 -6.706109064990643798e-02
7.553346090153562287e+00 -6.096504152572897184e-02
6.841027477094703713e+00 -5.535484348772083674e-02
6.191519496034988634e+00 -5.017941805755966184e-02
5.599958031385646073e+00 -4.552429793168074473e-02
5.061529957599854690e+00 -4.119095077667474236e-02
4.572013322053831708e+00 -3.728410984917439330e-02
4.127435033764448313e+00 -3.368461065889897382e-02
3.724042257603892736e+00 -3.042623983684694666e-02
3.358342314451387978e+00 -2.747449998247106576e-02
3.026971940026458086e+00 -2.479575814610645787e-02
2.727070199807359874e+00 -2.235546064856225659e-02
2.430218319129691551e+00 -1.995160743629317487e-02
2.187501341655944564e+00 -1.794579558542491737e-02
1.947525231289024328e+00 -1.601250193317261747e-02
1.751678501855493897e+00 -1.442804061279921897e-02
1.575022185514368678e+00 -1.294313320240710573e-02
1.415766225192767624e+00 -1.167475729986787794e-02
1.272242784553984540e+00 -1.050610591043307958e-02
1.142934683639216686e+00 -9.400266777674181132e-03
1.026482968105997706e+00 -8.433597380579957448e-03
9.217342983551513047e-01 -7.575347305005130163e-03
8.274624864615085507e-01 -6.804073223641495839e-03
7.347872983644399003e-01 -6.077768503900411734e-03
6.593591247048790072e-01 -5.474795994666576716e-03
1.336231756306777996e+01 -1.053353225232325496e-01
1.215526338603132217e+01 -9.633887020868979467e-02
1.104927905484275286e+01 -8.796717874996716480e-02
1.003637988982079499e+01 -8.025363682311384417e-02
9.109452939022881779e+00 -7.309530636000474701e-02
8.261853581402736069e+00 -6.650413584674313983e-02
7.487448979052163445e+00 -6.045920578015141766e-02
6.780817890904923928e+00 -5.487861142462154007e-02
6.136536685308660921e+00 -4.974975617791284332e-02
5.549761309660238950e+00 -4.512613471980442270e-02
5.015760345215413807e+00 -4.083119072190164595e-02
4.530448671246673165e+00 -3.693295045347631811e-02
4.089584521114121074e+00 -3.341403839595052244e-02
3.689711252874092740e+00 -3.015546001767816994e-02
3.327105624116867055e+00 -2.722569050587325332e-02
2.998733704191058003e+00 -2.457370586154707104e-02
2.701452226757529829e+00 -2.215939287400015001e-02
2.407201011897948550e+00 -1.977113857630480309e-02
2.166691933310740836e+00 -1.778316540449732808e-02
1.929001975502729671e+00 -1.585887335817266763e-02
1.734906517006527427e+00 -1.428918620121394020e-02
1.559879096993339154e+00 -1.281968653742791842e-02
1.402129817985676707e+00 -1.157493783156354587e-02
1.259910274951006492e+00 -1.040021994749251721e-02
1.131812571458852279e+00 -9.322029541481164500e-03
1.016525057925490971e+00 -8.358866458246731745e-03
9.127714170052999565e-01 -7.510945721362937907e-03
8.193919942525336175e-01 -6.774204964904310781e-03
7.275724104723378938e-01 -6.019305478631174593e-03
6.458449965464425624e-01 -5.360441050701282226e-03
1.325356717644168825e+01 -1.045309567621920260e-01
1.205513135341549180e+01 -9.558468370755565657e-02
1.095714467230639499e+01 -8.726881643775111219e-02
9.951662100435818559e+00 -7.958829869128090928e-02
9.031659742660693269e+00 -7.250100581110804909e-02
8.190478542520443384e+00 -6.593462361743498978e-02
7.422155451697469708e+00 -5.995378422031439475e-02
6.721044105550650904e+00 -5.442181887577016153e-02
6.081962783570160624e+00 -4.934685539371545110e-02
5.499952174591396847e+00 -4.470128800884746317e-02
4.970455973638556735e+00 -4.049633587639362570e-02
4.489133760365140446e+00 -3.660327456332184565e-02
4.052075640587677441e+00 -3.311284108001640025e-02
3.655602692541489063e+00 -2.989370837620256710e-02
3.296185088380069850e+00 -2.697698679356768173e-02
2.970703846837215778e+00 -2.435222439663105656e-02
2.676063796834357245e+00 -2.195544782217334970e-02
2.384452519927453107e+00 -1.959046818918390789e-02
2.146126885793812722e+00 -1.761924479629973367e-02
1.910598359839023042e+00 -1.570412882622227238e-02
1.718327391417064032e+00 -1.414537021443100333e-02
1.544927245048036024e+00 -1.269720347801071327e-02
1.388585641616449262e+00 -1.145202108174358385e-02
1.247729105170102937e+00 -1.029547943712734968e-02
1.120846828716645760e+00 -9.239823985187930674e-03
1.006638979864167283e+00 -8.319353167548584199e-03
9.038925299635455213e-01 -7.445061155875052662e-03
8.113973391287029324e-01 -6.715086111516979130e-03
7.204400422095602607e-01 -5.962950549898021931e-03
4.874076083338086396e-01 -4.008340017667533228e-03
1.314559128207970851e+01 -1.037153292710442515e-01
1.195568373657185290e+01 -9.483698775941416803e-02
1.086559748958200089e+01 -8.658224244338268150e-02
9.867536691949712946e+00 -7.894252822872938058e-02
8.954444127933284037e+00 -7.188217444283126478e-02
8.119703730976105760e+00 -6.539815664926458549e-02
7.357353963837232058e+00 -5.943321565751302771e-02
6.661797037349550976e+00 -5.395943866696147756e-02
6.027895871856866705e+00 -4.891265531826749502e-02
5.450561604391675807e+00 -4.430656212096110297e-02
4.925418809265434739e+00 -4.013073058387876119e-02
4.448231143896206774e+00 -3.627427277379484394e-02
4.014891449643511301e+00 -3.281063033243833416e-02
3.621817995187160744e+00 -2.962021226797672060e-02
3.265532565990451275e+00 -2.672780629636545974e-02
2.942878398871290102e+00 -2.412845626481119332e-02
2.650913084485878368e+00 -2.175709073695962850e-02
2.361897423641926785e+00 -1.940878977074537992e-02
2.125749655241198965e+00 -1.745552283867013096e-02
1.892361270628256653e+00 -1.555071063362610875e-02
1.701841564688747921e+00 -1.400457608629989033e-02
1.530100560721949998e+00 -1.257060663876317062e-02
1.375146604942826034e+00 -1.133563972268385352e-02
1.235608398248331907e+00 -1.018168545256643506e-02
1.109982011269234237e+00 -9.155595405947103069e-03
9.968594919069740934e-01 -8.201916717149615801e-03
8.950970586561274311e-01 -7.375873240864892072e-03
8.034853533594356056e-01 -6.653662556137856544e-03
7.134016923814612277e-01 -5.901153966930221782e-03
3.276766194918765973e-01 -2.706699303882781696e-03
1.303829788533969669e+01 -1.029107065391225151e-01
1.185677329426544269e+01 -9.407647815625352905e-02
1.077461845766808146e+01 -8.587482940013872745e-02
9.784031929249247028e+00 -7.829455752660631485e-02
8.877822524754815703e+00 -7.129424804784893765e-02
8.049393007697718261e+00 -6.484222126366318006e-02
7.293012935976697975e+00 -5.892205656178624296e-02
6.603016677308513493e+00 -5.346045310289553737e-02
5.974133062280581719e+00 -4.850578142456627578e-02
5.401616129731730886e+00 -4.391660531635472459e-02
4.880843927546130168e+00 -3.976875852806372597e-02
4.407609081059464806e+00 -3.594452162673485163e-02
3.977949504855916807e+00 -3.248207005890931670e-02
3.588285075955877090e+00 -2.934763424282849434e-02
3.235136594016117861e+00 -2.647652103382671859e-02
2.915359133634063404e+00 -2.390495167548177188e-02
2.598618241573284582e+00 -2.130924701003597890e-02
2.339634311460940364e+00 -1.922282570814255395e-02
2.105591662615171167e+00 -1.728828093466074425e-02
1.874329247717593683e+00 -1.539590581320338623e-02
1.685548530912378995e+00 -1.385831891985888319e-02
1.515323309902042670e+00 -1.244482653499940500e-02
1.361888286106705648e+00 -1.118671040723223827e-02
1.223718133148194998e+00 -1.007413732608897911e-02
1.099202543195391346e+00 -9.077998353885896599e-03
9.871702117549662203e-01 -8.160036086469212718e-03
8.863584460381787045e-01 -7.307080624116036281e-03
7.956561592375545056e-01 -6.594778965949619695e-03
7.063669095517721708e-01 -5.841602640686247537e-03
2.195089261052874385e-01 -1.835686616580595176e-03
1.293166129857868185e+01 -1.021108758345128237e-01
1.175866802652655885e+01 -9.333279047491797875e-02
1.068440375648136076e+01 -8.516852198687942244e-02
9.701053458178922284e+00 -7.763417829894091182e-02
8.801623145520483860e+00 -7.067969836652934768e-02
7.979661044505406586e+00 -6.430017074100392860e-02
7.229223002833410128e+00 -5.841874354647921125e-02
6.544672142176419349e+00 -5.299551127751472163e-02
5.920874181954570048e+00 -4.807259854094385332e-02
5.353052538655942882e+00 -4.352664742022748640e-02
4.836565190023939032e+00 -3.940392096170822200e-02
4.367395762486429689e+00 -3.561231620046385882e-02
3.941430128711235881e+00 -3.218044290652571221e-02
3.555142365356465106e+00 -2.907338318572698019e-02
3.205053681653292408e+00 -2.622245191491082497e-02
2.888044279018792349e+00 -2.364392035485065463e-02
2.574156332727533858e+00 -2.110014800884885827e-02
2.317462748080162616e+00 -1.904322972159260691e-02
2.063615867267381443e+00 -1.693747639123346221e-02
1.856380007773958507e+00 -1.523456241716215388e-02
1.669413110845323622e+00 -1.373619845672169153e-02
1.500755618364523203e+00 -1.231801162616428039e-02
1.348786518435342696e+00 -1.108770846166855228e-02
1.211854740803584907e+00 -9.962417280607224410e-03
1.088557560404606939e+00 -8.991294536783451391e-03
9.775694140168292856e-01 -8.061766896353484216e-03
8.776574146467748250e-01 -7.240059593593945776e-03
7.878634546285554485e-01 -6.518008694930056690e-03
6.994805569106690157e-01 -5.778245770381507281e-03
1.409731276394231081e+01 -1.107159239287815872e-01
1.282584181497322895e+01 -1.013017140034823821e-01
1.166126756080451621e+01 -9.257344318856400300e-02
1.059483263886854942e+01 -8.447303745651085771e-02
9.618730116841152977e+00 -7.698826909187334033e-02
8.726141128107743228e+00 -7.010113700381513657e-02
7.910517554868279788e+00 -6.374233565428244486e-02
7.165888096603252322e+00 -5.788131591565597728e-02
6.486771607665407835e+00 -5.252990371032718875e-02
5.868015553534161377e+00 -4.763389267979085961e-02
5.304867900758393873e+00 -4.310326044899655956e-02
4.792710927832877665e+00 -3.903971852315411134e-02
4.327462105402611670e+00 -3.528493417848978936e-02
3.905149216788058375e+00 -3.187652848173357090e-02
3.522145271172505421e+00 -2.879581370191696202e-02
3.175181377710602160e+00 -2.597130969430465688e-02
2.861033849355607117e+00 -2.341643844774267055e-02
2.549860029085791790e+00 -2.088120501977161828e-02
2.295536531913581868e+00 -1.884642669794866707e-02
2.044023775387330932e+00 -1.677287155809157465e-02
1.838620797020368958e+00 -1.507969924259235095e-02
1.653398373193435633e+00 -1.359937936756800379e-02
1.486339798402144918e+00 -1.218996145246342526e-02
1.335797255136718542e+00 -1.096421780829488074e-02
1.200058532730104544e+00 -9.849855264551806919e-03
1.077958203075568999e+00 -8.886861997163078911e-03
9.680529242849759131e-01 -7.963842792643543306e-03
8.691042096087281399e-01 -7.169221775677539488e-03
7.801452401767506872e-01 -6.430101597044474322e-03
6.926287295949749012e-01 -5.710532695478459479e-03
1.398318767156860076e+01 -1.098542884887482168e-01
1.272071980815390191e+01 -1.004989563351164489e-01
1.156450093714025051e+01 -9.183131718199809279e-02
1.050578142775773038e+01 -8.377824858796983909e-02
9.536984183406037374e+00 -7.635550280147283819e-02
8.651143952041778107e+00 -6.951343431984498278e-02
7.841809427945819699e+00 -6.318831465037323680e-02
7.103060688665325806e+00 -5.738124795375375287e-02
6.429384695775025804e+00 -5.204025227166256262e-02
5.815655512604451793e+00 -4.720371701874000181e-02
5.257059756544749440e+00 -4.270579288101309517e-02
4.749217593042100560e+00 -3.867683593206358572e-02
4.287871870905332727e+00 -3.494826207299073922e-02
3.869190188333566205e+00 -3.157582834377636177e-02
3.489540858479779573e+00 -2.851719895156605566e-02
3.145575873072563144e+00 -2.571924735921099839e-02
2.834174597765417136e+00 -2.318647020125536376e-02
2.525860368115399712e+00 -2.067485920613345088e-02
2.273751619751424258e+00 -1.864815538424484387e-02
2.024594084061931198e+00 -1.660200945692244176e-02
1.821063973216014986e+00 -1.492688017518845750e-02
1.637526209888166884e+00 -1.346179279370600737e-02
1.472037282588219753e+00 -1.206316884942378563e-02
1.322896222762139473e+00 -1.083967324479200196e-02
1.188455369967101882e+00 -9.736008711497056572e-03
1.067544030720129378e+00 -8.780484105280744050e-03
9.586206493139999285e-01 -7.863153256962074344e-03
8.606530622066050906e-01 -7.094643482214857758e-03
7.642051249055066275e-01 -6.273905879098557598e-03
6.858319542789281797e-01 -5.655385182068710555e-03
1.386985799728229019e+01 -1.089947646100561801e-01
1.261631496084953596e+01 -9.970877748225058512e-02
1.146827562051398708e+01 -9.107675379072362187e-02
1.041742698434001646e+01 -8.309532802814992292e-02
9.455892303879345206e+00 -7.571554478446847203e-02
8.576715442651341448e+00 -6.891062531548970693e-02
7.773636083401065378e+00 -6.262001323078643378e-02
7.040664176921178630e+00 -5.687564948867469133e-02
6.372415728419456471e+00 -5.157112188120162311e-02
5.763620585719198885e+00 -4.676855379424444542e-02
5.209644374034989589e+00 -4.234301749676853965e-02
4.706080054595450868e+00 -3.830617490114504586e-02
4.248643847420939146e+00 -3.461749357149698086e-02
3.833477654912210486e+00 -3.126926074037457426e-02
3.457154674256015969e+00 -2.823827368186231437e-02
3.116268045988300983e+00 -2.546487889948325853e-02
2.807620073513753312e+00 -2.295518707460827632e-02
2.502056855405829783e+00 -2.046530093751765256e-02
2.252222660362673601e+00 -1.845199715474434357e-02
2.005278479268247871e+00 -1.643488252250590448e-02
1.803684744996639555e+00 -1.477424312544086023e-02
1.621844988849449942e+00 -1.330609393090451641e-02
1.457818701050114019e+00 -1.193181922355980584e-02
1.310082891155235796e+00 -1.072186105316053940e-02
1.176956759162754551e+00 -9.651555209920861106e-03
1.057115092722399119e+00 -8.672480280346806306e-03
9.493136761790357259e-01 -7.759695596495410838e-03
8.522030816323786784e-01 -6.993139322536464329e-03
7.567096630212549746e-01 -6.186369366927596536e-03
6.791170059483362387e-01 -5.575510080659586316e-03
1.375716744350249066e+01 -1.081792510727656170e-01
1.251257117580107980e+01 -9.893343719166354522e-02
1.137293454601510589e+01 -9.037184049235758021e-02
1.032971207090004917e+01 -8.243161840023313647e-02
9.375344155161750237e+00 -7.509919797955055820e-02
8.502886391367406205e+00 -6.834251189777672264e-02
7.705961605460140085e+00 -6.212179365249281826e-02
6.978773772127546238e+00 -5.640939781536825209e-02
6.315866794055036593e+00 -5.113501510777773706e-02
5.712047500444342063e+00 -4.636673303679070268e-02
5.162673244178365373e+00 -4.197553650025864086e-02
4.663249926895947084e+00 -3.798168087366468604e-02
4.209733237870519673e+00 -3.432257345375371027e-02
3.798173771383827280e+00 -3.099494609658120722e-02
3.425086063563015593e+00 -2.798854042686871671e-02
3.087125822049940016e+00 -2.524200106978967753e-02
2.781274746936880149e+00 -2.275413420367626907e-02
2.478447599423133862e+00 -2.028902381942385841e-02
2.230924051769587635e+00 -1.828293323486488223e-02
1.986136763075779799e+00 -1.629623839018668613e-02
1.786409235026584996e+00 -1.464880811317674503e-02
1.606241953114482035e+00 -1.318396950980697639e-02
1.443796074597593959e+00 -1.183201338947739364e-02
1.297457544494576176e+00 -1.063469999189559437e-02
1.165617273155054257e+00 -9.572297224862039156e-03
1.046871527024353821e+00 -8.595472273337505242e-03
9.400584841792242186e-01 -7.691112867703269428e-03
8.439350865236120436e-01 -6.925520655983901860e-03
7.493763009027764044e-01 -6.127307928386682874e-03
6.724490407501416689e-01 -5.518493099136825668e-03
1.364535813809075648e+01 -1.073583544002230800e-01
1.240951817335458252e+01 -9.817722508730250541e-02
1.127814047374527462e+01 -8.965774988893755737e-02
1.024263576456312030e+01 -8.178268348270721633e-02
9.295344592327339228e+00 -7.449709115659478020e-02
8.429563053325987099e+00 -6.777688090038444524e-02
7.638820412462224319e+00 -6.162050834715759873e-02
6.917414981531469387e+00 -5.594836052907121299e-02
6.259782376220999645e+00 -5.073056691939947793e-02
5.660868197879392660e+00 -4.598105079363494496e-02
5.115999260396244530e+00 -4.162015020715265079e-02
4.620819252173284930e+00 -3.765692315590461747e-02
4.171162096908041406e+00 -3.402271722877676235e-02
3.763105684787295679e+00 -3.072771963985932234e-02
3.393334730122539611e+00 -2.774516183893258048e-02
3.058293597189671864e+00 -2.502780590463125898e-02
2.755176782386944634e+00 -2.255976133933641076e-02
2.455032154769543506e+00 -2.011592195577277878e-02
2.209713725975799736e+00 -1.810431363997497614e-02
1.967292742442483533e+00 -1.616697601237442744e-02
1.769397077197367940e+00 -1.453113311335672321e-02
1.590887063272337532e+00 -1.306902246524165381e-02
1.429942986549488371e+00 -1.174393263552854505e-02
1.284920395589246533e+00 -1.055417272208141431e-02
1.154277529054337892e+00 -9.499225351082290006e-03
1.036705691363484227e+00 -8.523719065806909315e-03
9.308874718231469059e-01 -7.625999233762489025e-03
8.356503702276875112e-01 -6.863024140349048043e-03
7.419654361169419898e-01 -6.077949187252325650e-03
6.658820227692864302e-01 -5.469047239574410975e-03
1.353419233690373957e+01 -1.065491435399665288e-01
1.230726786253103100e+01 -9.741380550013102602e-02
1.118405916353121476e+01 -8.896518438387082672e-02
1.015611510499527448e+01 -8.112928335937454050e-02
9.215983289220403663e+00 -7.388273097333630801e-02
8.356844533400886732e+00 -6.721693589988557427e-02
7.572194100478688128e+00 -6.111448686162204019e-02
6.856419428851576292e+00 -5.548364517215997188e-02
6.204157335297963094e+00 -5.030275454752081848e-02
5.610081033306420828e+00 -4.559444329654194911e-02
5.069785211812916081e+00 -4.126094352313987301e-02
4.578741290791906948e+00 -3.729495010541630795e-02
4.132888049041642198e+00 -3.375445246864654247e-02
3.728364033640291897e+00 -3.046127630803217856e-02
3.361799262206562222e+00 -2.750296099273332601e-02
3.029767277470332587e+00 -2.481249296001470858e-02
2.729280736326453738e+00 -2.236711247494411331e-02
2.431875916526498926e+00 -1.994291981532952604e-02
2.188774294492447314e+00 -1.794914522707510840e-02
1.948546102379004941e+00 -1.602769384206775838e-02
1.752402577682758311e+00 -1.441283814539009132e-02
1.575545020406109220e+00 -1.294997110885203265e-02
1.416118354677772029e+00 -1.164868755516487026e-02
1.272470472645781392e+00 -1.047238192552401963e-02
1.143123793975385327e+00 -9.383704655217652360e-03
1.026640889790168210e+00 -8.456919029550279132e-03
9.218001748267845574e-01 -7.566138206762672118e-03
8.275481626085847697e-01 -6.790885668484436186e-03
7.347425119182676712e-01 -6.028638876977927136e-03
6.522129357834166585e-01 -5.365573300613555099e-03
1.342375900013673373e+01 -1.057327531034024659e-01
1.220565742200391313e+01 -9.665564385709045359e-02
1.109058806446613232e+01 -8.825634487116572335e-02
1.007027703292826892e+01 -8.049158961253014000e-02
9.137167180829179003e+00 -7.328337481635738282e-02
8.284614566609253217e+00 -6.668230068249535181e-02
7.506158422058288870e+00 -6.059304174035373691e-02
6.795999172512614095e+00 -5.500160087735740666e-02
6.148943253746697479e+00 -4.989144207814602550e-02
5.559784534042799820e+00 -4.520788956595057223e-02
5.023938709363044985e+00 -4.092892597127668897e-02
4.537018907991422267e+00 -3.697003494014704933e-02
4.094991136471932691e+00 -3.345903013608825943e-02
3.693933390589128507e+00 -3.020353914897773787e-02
3.330581062964923511e+00 -2.726151791677989406e-02
3.001449768533932971e+00 -2.459379956895448721e-02
2.703615591543030661e+00 -2.217054695367541919e-02
2.408853605558411548e+00 -1.977116048591203573e-02
2.167947341169145226e+00 -1.778885452226008565e-02
1.929899810071870947e+00 -1.587852624774587287e-02
1.735700775420990771e+00 -1.429628542327755249e-02
1.560464901416841244e+00 -1.282927196579942627e-02
1.402463777476728346e+00 -1.155480441363272194e-02
1.260207989015669439e+00 -1.039384893231569927e-02
1.132004216473147418e+00 -9.355871041541534081e-03
1.016661515495647761e+00 -8.366920498319878330e-03
9.127963698684906646e-01 -7.502270715433208455e-03
8.194286977870332001e-01 -6.738323843046975167e-03
7.275215170109297080e-01 -5.978748388947028106e-03
4.922064835648354841e-01 -3.940006130469853041e-03
1.331418556513971829e+01 -1.049201941578069563e-01
1.210471023836581850e+01 -9.591191420150513292e-02
1.099784967820045622e+01 -8.756726298794066665e-02
9.984996090843640815e+00 -7.984175454574780895e-02
9.059013224363914318e+00 -7.269766232267017847e-02
8.212923183166333629e+00 -6.614267192362696668e-02
7.440523195196141693e+00 -6.008863123693401059e-02
6.736104944153057161e+00 -5.453926861848888002e-02
6.094214740797410101e+00 -4.946001416356298613e-02
5.509876571053392347e+00 -4.482018267845242626e-02
4.978464565254483887e+00 -4.057478889286541407e-02
4.495662643675347958e+00 -3.664585212786732743e-02
4.057386646960390308e+00 -3.316275672456933665e-02
3.659839293288815742e+00 -2.993913019734094350e-02
3.299576209246475766e+00 -2.701386406258595232e-02
2.973338317446423407e+00 -2.437611453648747331e-02
2.678187608612058401e+00 -2.197533959367990383e-02
2.386098390671362868e+00 -1.959582161415812998e-02
2.147402125908481452e+00 -1.763040615888078824e-02
1.911536104896282451e+00 -1.572832110289378721e-02
1.719041591144580439e+00 -1.417303136987947687e-02
1.545476081146249570e+00 -1.271076578226242905e-02
1.388954396009422387e+00 -1.146396525204455667e-02
1.248029906729110738e+00 -1.031007006511162893e-02
1.121030574000358992e+00 -9.261139919331633219e-03
1.006786363926851058e+00 -8.316934479747489783e-03
9.039631904884625202e-01 -7.437690153605522672e-03
8.114494511398600007e-01 -6.684849753426320117e-03
7.204442819240503004e-01 -5.926145192374592668e-03
3.308546566096636221e-01 -2.767375967232327521e-03
1.320522680916665692e+01 -1.041212734738535262e-01
1.200447708642854927e+01 -9.515842816686716221e-02
1.090569059541231844e+01 -8.686638257116156836e-02
9.900446234699469272e+00 -7.918495992061184985e-02
8.981387439739224376e+00 -7.209456046336912283e-02
8.141779394694795613e+00 -6.558542724492134879e-02
7.375430401463892061e+00 -5.956190528809999357e-02
6.676581383739756070e+00 -5.407610917024287256e-02
6.039928370228828669e+00 -4.902050164268142302e-02
5.460373189232973878e+00 -4.442895346840062404e-02
4.933360923823438604e+00 -4.021684949476472815e-02
4.454636643108392136e+00 -3.632250280706543488e-02
4.020056951983967508e+00 -3.284408388368423304e-02
3.625970775508920774e+00 -2.966823413693318520e-02
3.268885676309118971e+00 -2.676918465298715535e-02
2.945533267960802171e+00 -2.415860093251050861e-02
2.625370853049312725e+00 -2.155452928228714440e-02
2.363567714436563882e+00 -1.942192572231148107e-02
2.126957238399180383e+00 -1.746963685043898679e-02
1.893275543430299246e+00 -1.557766447151523459e-02
1.702618899841149336e+00 -1.403570788862896698e-02
1.530581069091058399e+00 -1.258848494017681535e-02
1.375568664402512908e+00 -1.131732912586625936e-02
1.235952585070886123e+00 -1.020951298290287933e-02
1.110142977401712860e+00 -9.166374854325951699e-03
9.969853229187227717e-01 -8.233159193707404594e-03
8.951355453419345132e-01 -7.371811801759141532e-03
8.035046981696855051e-01 -6.630700705640118174e-03
7.134063177303930914e-01 -5.875161265194227093e-03
2.216387795350850398e-01 -1.863601430459876180e-03
1.309707646361056810e+01 -1.033096902496648678e-01
1.190498914951359488e+01 -9.440950125891424405e-02
1.081420611356118044e+01 -8.617090690244726126e-02
9.816462523812278462e+00 -7.855296294409407076e-02
8.904361956106180642e+00 -7.151470371380817814e-02
8.071230638181519979e+00 -6.502551498837348676e-02
7.310899907909096385e+00 -5.905866465682700628e-02
6.617569254446266314e+00 -5.361299082849225323e-02
5.986047029665023445e+00 -4.859201044216159004e-02
5.411251974042058599e+00 -4.403457967356231434e-02
4.888621520558014133e+00 -3.985857040928530992e-02
4.413957667949137686e+00 -3.599457375787169094e-02
3.983121689887096029e+00 -3.254586400845332211e-02
3.592403251416619092e+00 -2.939965090688568400e-02
3.238413450463181853e+00 -2.652533317234978885e-02
2.917933254551986710e+00 -2.391442090973759649e-02
2.600629667456506589e+00 -2.135370929762693201e-02
2.341211875424046518e+00 -1.924452827816084191e-02
2.084627168019158372e+00 -1.712629442440370686e-02
1.875210524514594690e+00 -1.542545119588574834e-02
1.686289364844625105e+00 -1.387868541160273278e-02
1.515876276802159195e+00 -1.249273038031648367e-02
1.362331296573107586e+00 -1.124742421437851733e-02
1.223962382263818816e+00 -1.010407994879167388e-02
1.099366851831584002e+00 -9.070730975317204542e-03
9.872679598618171459e-01 -8.162798849889333144e-03
8.863968973099733972e-01 -7.305893720671940463e-03
7.956421674459116522e-01 -6.575336957651298740e-03
7.063696691477607814e-01 -5.821387816929719100e-03
1.428314801021500458e+01 -1.120357430163428092e-01
1.298967091701440424e+01 -1.025052354625594908e-01
1.180615561435508631e+01 -9.365259368027969988e-02
1.072329987169510090e+01 -8.547440297239769502e-02
9.733023402472451124e+00 -7.790122477806502022e-02
8.827821068659007508e+00 -7.091577152978065235e-02
8.001172116389728473e+00 -6.446653761493999213e-02
7.246787336190567252e+00 -5.856510694353209145e-02
6.559044279573990721e+00 -5.314065599454238786e-02
5.932572356614535636e+00 -4.816080293954783792e-02
5.362513770737940888e+00 -4.362401608557464616e-02
4.844335207896906859e+00 -3.949862019797642509e-02
4.373640419273298718e+00 -3.567281977002194349e-02
3.946455514898920658e+00 -3.224795157211680918e-02
3.559177004317812365e+00 -2.913712185018347070e-02
3.208245059650550957e+00 -2.627669221216915804e-02
2.890636723392036700e+00 -2.369221101843071997e-02
2.576130933961839009e+00 -2.112954284321363896e-02
2.319069600075613025e+00 -1.906836453363302056e-02
2.064785059361032626e+00 -1.696522026537882616e-02
1.857305412328304817e+00 -1.526129022817944263e-02
1.670079597984638564e+00 -1.374608539546057218e-02
1.501280769672832971e+00 -1.237388173565816089e-02
1.349163457098184304e+00 -1.113397083405233759e-02
1.212158886265195523e+00 -9.996795324117768375e-03
1.088724034359773052e+00 -8.974091945768812237e-03
9.776821978821945702e-01 -8.099408560429880236e-03
8.777598909683773654e-01 -7.240834306296618957e-03
7.878485139750159849e-01 -6.522955980001553418e-03
6.994757119071898233e-01 -5.765705401534627905e-03
1.416710911799131090e+01 -1.111623057908079637e-01
1.288290932752180495e+01 -1.016938154081401396e-01
1.170804066072257221e+01 -9.290040286521064616e-02
1.063317580235538173e+01 -8.477999590973667177e-02
9.650189160347126816e+00 -7.726397769203949273e-02
8.751889618314411479e+00 -7.032676681569176302e-02
7.931657528326479856e+00 -6.391536475525520788e-02
7.183207092735830024e+00 -5.806487938716668740e-02
6.500930619089666074e+00 -5.267173282680079338e-02
5.879501934481997871e+00 -4.776514693337451795e-02
5.314236908905205503e+00 -4.323140304155888292e-02
4.800317647498567375e+00 -3.913842653424675494e-02
4.333565958016607489e+00 -3.536409626138421053e-02
3.910141385292440486e+00 -3.195150177042013068e-02
3.526169321585073568e+00 -2.886432391746281134e-02
3.178388970929907131e+00 -2.602998179579558979e-02
2.863545703054925173e+00 -2.346613306570106625e-02
2.551856498993845701e+00 -2.092986206464840168e-02
2.297017071887581086e+00 -1.888815965090692717e-02
2.045227121855258900e+00 -1.680402334084295235e-02
1.839582116251365251e+00 -1.511316778599750867e-02
1.654107319716567659e+00 -1.361681232765462810e-02
1.486841241335935759e+00 -1.225548463602179478e-02
1.336143098469666501e+00 -1.098542275318994434e-02
1.200373738053506889e+00 -9.889127341308241378e-03
1.078192663408244156e+00 -8.875974956539129171e-03
9.681422517894621160e-01 -8.005294809055598163e-03
8.692003684986473466e-01 -7.172899341913817513e-03
7.717957723336190679e-01 -6.395275255388480073e-03
6.926315915282229563e-01 -5.711821055584025836e-03
1.405205719986443391e+01 -1.103019248982887585e-01
1.277702853186226939e+01 -1.008938409418862064e-01
1.161063082219963150e+01 -9.215572536211304178e-02
1.054365753795908844e+01 -8.408576894901058363e-02
9.568012683757691761e+00 -7.661549805568326765e-02
8.676577369188636979e+00 -6.972558243720541893e-02
7.862681904506299446e+00 -6.338386301863213612e-02
7.120128216724004311e+00 -5.756116586589520023e-02
6.443298012386041052e+00 -5.220600012195526080e-02
5.826946443964323485e+00 -4.734022603614093661e-02
5.266352958573885523e+00 -4.285621363581064436e-02
4.756745880843881835e+00 -3.876404790315242377e-02
4.293919364248015569e+00 -3.503753284183869915e-02
3.874136260574580159e+00 -3.165154336977602650e-02
3.493482384007019270e+00 -2.858984031518842922e-02
3.148748962410726548e+00 -2.578101591867710748e-02
2.836657059261916469e+00 -2.324400554926713686e-02
2.527778411310931173e+00 -2.072579240828204689e-02
2.275257381944589596e+00 -1.870986073734404523e-02
2.025774831380773744e+00 -1.664065044303364785e-02
1.821987845254444904e+00 -1.496508591172547240e-02
1.638266913654983226e+00 -1.348554434876603550e-02
1.472508337958041258e+00 -1.213453433099563258e-02
1.323210603940058405e+00 -1.087304554713155839e-02
1.188811934408553483e+00 -9.766579129316456040e-03
1.067646877979878228e+00 -8.777502973781586143e-03
9.587211998705256200e-01 -7.910364003921087003e-03
8.607239341897234830e-01 -7.103901132363510916e-03
7.641970146989757184e-01 -6.324038106931729672e-03
6.858106319122887484e-01 -5.660774632042671166e-03
1.393765453834669188e+01 -1.094464229404166072e-01
1.267174942228107604e+01 -1.000981105556429940e-01
1.151385765288704732e+01 -9.142004576574745689e-02
1.045472106311967764e+01 -8.338370738256191406e-02
9.486499482682837936e+00 -7.596358812077186329e-02
8.601848885143848378e+00 -6.912136085223077875e-02
7.794191005902967539e+00 -6.284118441629363283e-02
7.057432382868186416e+00 -5.704375910610626210e-02
6.386124098807981042e+00 -5.174238184280591929e-02
5.774796056228199248e+00 -4.690744412549835429e-02
5.218822219468794543e+00 -4.246177630422954402e-02
4.713458332311242671e+00 -3.842347031613344704e-02
4.254628457331764757e+00 -3.471886931319623226e-02
3.838420058084262454e+00 -3.135299873988893482e-02
3.461089809580474075e+00 -2.831407925696469499e-02
3.119323661419399318e+00 -2.553301062109466363e-02
2.810070083105917771e+00 -2.301798610913296031e-02
2.503987377329371267e+00 -2.052345924698884341e-02
2.253704099269968619e+00 -1.851689738436223739e-02
2.006418790522220608e+00 -1.647471035305788159e-02
1.804587981086980708e+00 -1.481441967864157057e-02
1.622498424947752982e+00 -1.335648994968618129e-02
1.458364987249325395e+00 -1.201371715834597710e-02
1.310466276985005729e+00 -1.075751293603776845e-02
1.177267784205192624e+00 -9.667114870440146265e-03
1.057296196576306802e+00 -8.678200469012900195e-03
9.494146003231948017e-01 -7.809786323698339819e-03
8.523299710439415922e-01 -7.033757267589237083e-03
7.567853197558745970e-01 -6.240047783448309134e-03
6.790703979309195004e-01 -5.604852776518778543e-03
1.382401667198032413e+01 -1.085835332224888844e-01
1.256723303896508881e+01 -9.929676766844582059e-02
1.141772538390861058e+01 -9.067382281261227028e-02
1.036647499246514137e+01 -8.270564331221388898e-02
9.405498092879255978e+00 -7.531622380986613408e-02
8.527597555142817143e+00 -6.855000845024294964e-02
7.726180348938371800e+00 -6.228358881190511342e-02
6.995385973086186482e+00 -5.654311389824262513e-02
6.329405355496514396e+00 -5.128827447602770512e-02
5.723129574568141642e+00 -4.645785397102895203e-02
5.171685996561612875e+00 -4.207143205718101575e-02
4.670595827645007247e+00 -3.805286212375490890e-02
4.215664559775216702e+00 -3.438315072229809061e-02
3.802969271966775366e+00 -3.105220761858580245e-02
3.428937526884291209e+00 -2.803822339754376974e-02
3.090207052824176515e+00 -2.528584052953458325e-02
2.783688340954614482e+00 -2.278861127150358032e-02
2.480303985773154807e+00 -2.031671756083218081e-02
2.232340418391134396e+00 -1.829044578127171292e-02
1.987330852881131316e+00 -1.631140413896567040e-02
1.787319456505945148e+00 -1.466187957627586823e-02
1.606924914671200799e+00 -1.321513088465890023e-02
1.444311046739944482e+00 -1.188791041164085661e-02
1.297809573948530470e+00 -1.064284527065024674e-02
1.165866744575877467e+00 -9.563229495181601800e-03
1.047048690485881783e+00 -8.575810800548543805e-03
9.401263584257730788e-01 -7.712085896261717220e-03
8.439721414092153928e-01 -6.953614158030309647e-03
7.493783536860985084e-01 -6.152176948252529969e-03
6.724118126658666927e-01 -5.548835179970675741e-03
1.371120021965087155e+01 -1.077372599085113375e-01
1.246349686591602612e+01 -9.850169109431824999e-02
1.132231752049501594e+01 -8.993059731368348297e-02
1.027882803040490955e+01 -8.200480669271927037e-02
9.325105961229388285e+00 -7.469262372735496758e-02
8.453927254741691044e+00 -6.795227873457489187e-02
7.658798500103092266e+00 -6.174127444456652819e-02
6.933729113212444339e+00 -5.604329167625554664e-02
6.273138881920098164e+00 -5.082423632412975956e-02
5.671766116682032788e+00 -4.603796414931629610e-02
5.124925133117873344e+00 -4.167939893408734164e-02
4.628005395482673201e+00 -3.769709653684364531e-02
4.176951092620098116e+00 -3.407811975496170126e-02
3.767907199739969126e+00 -3.075336929611072537e-02
3.397102289209616988e+00 -2.776291641369361962e-02
3.061388999613873896e+00 -2.503705303104293567e-02
2.757522752976671931e+00 -2.256519060554981054e-02
2.456917344995185104e+00 -2.011258990710399625e-02
2.211183262727987486e+00 -1.810304006963208562e-02
1.968426412147343818e+00 -1.614882319708716915e-02
1.770200463389063783e+00 -1.451018133386695538e-02
1.591542739796958816e+00 -1.306632670083971402e-02
1.430446024010800121e+00 -1.174958429785839288e-02
1.285251822375411912e+00 -1.052642080928435642e-02
1.154537424647553712e+00 -9.444931506335336666e-03
1.036876200886621691e+00 -8.479944075648086430e-03
9.310152637588858804e-01 -7.617857180076320622e-03
8.357530107477081360e-01 -6.824471784560659851e-03
7.420402790338886945e-01 -6.068892176685375742e-03
6.587204457479468589e-01 -5.412239691148098067e-03
1.359907170369251617e+01 -1.069223391515012750e-01
1.236035210327342071e+01 -9.773902909203642519e-02
1.122759636621749912e+01 -8.921772673140423993e-02
1.019185819908591739e+01 -8.135699863554904376e-02
9.245264366700258307e+00 -7.408702333644427707e-02
8.380863975491585904e+00 -6.739385732758891578e-02
7.591903217096798606e+00 -6.121325936803468509e-02
6.872609994927768362e+00 -5.555709448725796445e-02
6.217287431472369619e+00 -5.040369050356158925e-02
5.620895622456919760e+00 -4.565955738796478869e-02
5.078569757413230690e+00 -4.132700122979292984e-02
4.585846233259720073e+00 -3.737491836510255239e-02
4.138665139125506265e+00 -3.378621993839909382e-02
3.733071447698010914e+00 -3.049824007276738871e-02
3.365584754765941877e+00 -2.752680423756668701e-02
3.032785261849077152e+00 -2.482255150009483533e-02
2.731656474597799367e+00 -2.237126888872095418e-02
2.433736453143809708e+00 -1.994236699732380991e-02
2.190203270845372252e+00 -1.794716433353218607e-02
1.949647155933245335e+00 -1.601748456178499896e-02
1.753298162235903179e+00 -1.439800896109560101e-02
1.576252948713708912e+00 -1.294909771322840832e-02
1.416670543914684277e+00 -1.164835734469124411e-02
1.272881728596391149e+00 -1.045209606152653660e-02
1.143351151684162348e+00 -9.393849473601849701e-03
1.026787953152066724e+00 -8.413207561488606281e-03
9.219060347397176614e-01 -7.554826646809106004e-03
8.275893095190450799e-01 -6.775659393779465481e-03
7.347835156319844074e-01 -6.019416572560855154e-03
4.970159298463611708e-01 -4.078918869127009031e-03
1.348779281260178919e+01 -1.061009186463913873e-01
1.225801559630603954e+01 -9.698416140514781736e-02
1.113351631396410468e+01 -8.851513290072850204e-02
1.010547282253776835e+01 -8.069580416604080209e-02
9.166052400878756501e+00 -7.349529272505628263e-02
8.308202669610031066e+00 -6.685276570033776844e-02
7.525577796379802287e+00 -6.070987602903109986e-02
6.811934636681075794e+00 -5.509385628801123647e-02
6.161948382936297541e+00 -4.998592751645548893e-02
5.570412539353573500e+00 -4.527370585218958715e-02
5.032615368835527292e+00 -4.097848337132860286e-02
4.544059697028313138e+00 -3.705248750783157047e-02
4.100627401365366076e+00 -3.349453187075335930e-02
3.698595392292375550e+00 -3.023512099673815803e-02
3.334282231990473466e+00 -2.728404907231761142e-02
3.004408084291064096e+00 -2.461098300595439964e-02
2.705989668797546432e+00 -2.217957944282022628e-02
2.410746823193251842e+00 -1.977550186384643624e-02
2.169439820874698999e+00 -1.779345708610992338e-02
1.931064542615126500e+00 -1.588808217397344111e-02
1.736541593865772670e+00 -1.428395944962111870e-02
1.561129841235370685e+00 -1.283446858581895923e-02
1.402983829316889031e+00 -1.154228784760296354e-02
1.260598448144040651e+00 -1.036943624550592732e-02
1.132250451387456058e+00 -9.328216486900360593e-03
1.016838168102905504e+00 -8.351817556125634354e-03
9.129875003372027731e-01 -7.494285371329323896e-03
8.195446612942828279e-01 -6.721883504513016978e-03
7.275610855732798088e-01 -5.972027073109295071e-03
3.341039619526509630e-01 -2.753696293130928306e-03
1.337717238704002298e+01 -1.052841638265648583e-01
1.215632215035249075e+01 -9.623135907528501676e-02
1.104007189366123676e+01 -8.781624946013096011e-02
1.001968362724410788e+01 -8.005219844745939395e-02
9.087504193459364998e+00 -7.289909591193483029e-02
8.236214970644805788e+00 -6.629695892363719756e-02
7.459719398710511484e+00 -6.021773553749647234e-02
6.751796754223471808e+00 -5.464515528622021501e-02
6.106937028947330148e+00 -4.956797049998513255e-02
5.520386048716991567e+00 -4.488887763767825112e-02
4.987021706227214857e+00 -4.063135106184947304e-02
4.502598528356447360e+00 -3.673299651016286027e-02
4.062923699647800646e+00 -3.318265993516793244e-02
3.664407982206878245e+00 -2.997278266654794868e-02
3.303257899937806830e+00 -2.704262038954511824e-02
2.976301274391566221e+00 -2.439855974816187989e-02
2.652590253156019262e+00 -2.177962270673888465e-02
2.387950759783741717e+00 -1.960279490390699764e-02
2.148840885671403633e+00 -1.763635181690818149e-02
1.912621776382445571e+00 -1.574658389975621200e-02
1.719911957763490706e+00 -1.413608601442287518e-02
1.546114781979115893e+00 -1.271764946945744268e-02
1.389485459949739488e+00 -1.143605989078478984e-02
1.248402100390023639e+00 -1.029317352928410013e-02
1.121327472090676292e+00 -9.258729441981665073e-03
1.006964993552229570e+00 -8.282818882434256694e-03
9.040513921288665378e-01 -7.429236348353616438e-03
8.114826189560029324e-01 -6.671792399616550094e-03
7.204771947801691390e-01 -5.920734311990598700e-03
2.238027899805152265e-01 -1.837875654524486575e-03
1.326742806134006969e+01 -1.044775180439248552e-01
1.205538407646968047e+01 -9.547339832950932359e-02
1.094737859168350624e+01 -8.712479025583329262e-02
9.934605915604057813e+00 -7.941436015817147920e-02
9.009489573013144792e+00 -7.228644408585770120e-02
8.164843856921786269e+00 -6.574308205634127322e-02
7.394330711792668431e+00 -5.971288775432450485e-02
6.692094376776267062e+00 -5.418195880767378431e-02
6.052544019092987782e+00 -4.913679173728370542e-02
5.470675632295968427e+00 -4.450614641503029129e-02
4.941835396084995224e+00 -4.028002714917707644e-02
4.461485110730474268e+00 -3.641285775807887731e-02
4.025644592345136275e+00 -3.288782062320881605e-02
3.630443146421702405e+00 -2.970803900864068398e-02
3.272481535268139563e+00 -2.680294885133811811e-02
2.948442073632813631e+00 -2.416450349446693305e-02
2.627649215220837942e+00 -2.157942659711831537e-02
2.365368515446150344e+00 -1.943061166432085221e-02
2.106080945450041320e+00 -1.729763948958425515e-02
1.894423169947162533e+00 -1.559880055395426908e-02
1.703458142243622797e+00 -1.400722093390444414e-02
1.531229344545752546e+00 -1.259069590158590039e-02
1.376087921595154029e+00 -1.132905068324714659e-02
1.236292443502489125e+00 -1.021246781427093998e-02
1.110408090939787762e+00 -9.181567254464728656e-03
9.971296188339124900e-01 -8.218721831022859914e-03
8.952302026020616532e-01 -7.364776061513295287e-03
8.036042346933596203e-01 -6.618418756813455699e-03
7.134474017832090897e-01 -5.869878696100368567e-03
1.447489794924166695e+01 -1.133148541915666579e-01
1.315835318902599482e+01 -1.036668694012005398e-01
1.195509938297727359e+01 -9.472678033936841879e-02
1.085529288024691930e+01 -8.642875505545011272e-02
9.850144277308178431e+00 -7.877521299259994392e-02
8.932010118778412888e+00 -7.169976476250709829e-02
8.093904701190703932e+00 -6.519956792655645650e-02
7.329470849869425209e+00 -5.920376000650647702e-02
6.632823086002775703e+00 -5.370628441919616386e-02
5.998462800453674859e+00 -4.870786632859989973e-02
5.421450280783219888e+00 -4.410331278283750184e-02
4.896964945602223729e+00 -3.992975172774879122e-02
4.420667985228670105e+00 -3.609084729477077258e-02
3.988595457552924550e+00 -3.259453413046027592e-02
3.596830695161334912e+00 -2.944886476526349661e-02
3.242018792111782233e+00 -2.655612498529126217e-02
2.920838790326065748e+00 -2.394597320020651343e-02
2.602906872349055156e+00 -2.135779613440118643e-02
2.342960836685383352e+00 -1.925893893819339425e-02
2.086075446441844949e+00 -1.714073295095642005e-02
1.876319111423115027e+00 -1.542356548863103166e-02
1.687099852021825885e+00 -1.388106273201860329e-02
1.516554244547703378e+00 -1.247993383539725346e-02
1.362757952819405816e+00 -1.122073426310940189e-02
1.224369356724084978e+00 -1.012438891442863503e-02
1.099683691709293365e+00 -9.089858420866112065e-03
9.874780442403400249e-01 -8.151653714087259833e-03
8.865287344342107634e-01 -7.303390975288661345e-03
7.957266019026376647e-01 -6.565681561569187280e-03
7.064360282706241279e-01 -5.816456828021015699e-03
1.435705843968639073e+01 -1.124487060459796600e-01
1.305002850614724075e+01 -1.028572283475540916e-01
1.185561632285539524e+01 -9.396686590497183023e-02
1.076382250046947142e+01 -8.573099820426755002e-02
9.766252196092302995e+00 -7.812480893933961001e-02
8.855143518803314961e+00 -7.110154899120048333e-02
8.023531527472542280e+00 -6.465233056759682462e-02
7.265117192733254292e+00 -5.870102563809390800e-02
6.574085496958033126e+00 -5.326839807721702597e-02
5.944882979139920032e+00 -4.827853069616218351e-02
5.372609497210837581e+00 -4.371341994490375582e-02
4.852504813282203955e+00 -3.957621084302500453e-02
4.380247830082052651e+00 -3.575397496356072513e-02
3.951806551932686595e+00 -3.230210548912497426e-02
3.563509393877616116e+00 -2.918216671760795120e-02
3.211812611680156415e+00 -2.631437901608811580e-02
2.893497031737407355e+00 -2.372589550464211314e-02
2.578361425897400139e+00 -2.116104449030478327e-02
2.320777933106898505e+00 -1.908466809348673826e-02
2.066201469768471632e+00 -1.698191264430084710e-02
1.858410480073816373e+00 -1.528034305962866837e-02
1.670936925030870990e+00 -1.375542903964663451e-02
1.501908989283679441e+00 -1.236795812474071610e-02
1.349624536251990969e+00 -1.111233320091387089e-02
1.212532719401582693e+00 -1.002117353928904178e-02
1.089024602786989426e+00 -8.995716256686136711e-03
9.778936245312185305e-01 -8.086389378679070122e-03
8.778919991412604817e-01 -7.237549529032615697e-03
7.794588419615015029e-01 -6.440356483514476232e-03
6.995060792405163319e-01 -5.766675465675034744e-03
1.424010002368173922e+01 -1.115896794977471046e-01
1.294249680151076376e+01 -1.020594075506873755e-01
1.175679573697236080e+01 -9.320997590049166781e-02
1.067306067747402132e+01 -8.502605159868738272e-02
9.682980704751029677e+00 -7.746811674572574857e-02
8.778766595100663039e+00 -7.050747599616143113e-02
7.953679528761395723e+00 -6.408883645189787648e-02
7.201216032932602928e+00 -5.819802150235490329e-02
6.515778514861544579e+00 -5.280158161248706128e-02
5.891710981696778759e+00 -4.785495586851601368e-02
5.324149437986664068e+00 -4.334822594011364383e-02
4.808405516019250925e+00 -3.919589994527105520e-02
4.340168573877047464e+00 -3.543130443464581614e-02
3.915420995479330202e+00 -3.200794904806418539e-02
3.530507769486671776e+00 -2.891242323299307582e-02
3.181827829733541169e+00 -2.607231640964490643e-02
2.866331857927608251e+00 -2.350653135431821777e-02
2.554038230511025631e+00 -2.096133669304421285e-02
2.298857537129551876e+00 -1.891390217541334337e-02
2.046572878812145113e+00 -1.682563462339580970e-02
1.840614103539515600e+00 -1.513553225135839952e-02
1.654945840213124075e+00 -1.363115763300925404e-02
1.487453885907569662e+00 -1.225428122192945800e-02
1.336583434777822932e+00 -1.100400091915763531e-02
1.200782410985764548e+00 -9.884535924987626274e-03
1.078388919325495854e+00 -8.901542062285409604e-03
9.683193999172158284e-01 -8.020593444074883976e-03
8.692972528719410397e-01 -7.170724071654371520e-03
7.718475865538726444e-01 -6.388283544926040732e-03
6.926621843799927181e-01 -5.715299745971730641e-03
1.412387275716552004e+01 -1.107202381810371422e-01
1.283567152539598055e+01 -1.012499765183410977e-01
1.165856439094002184e+01 -9.246621009149535997e-02
1.058305192461772215e+01 -8.433399100942214066e-02
9.600336006630113772e+00 -7.683329535330782334e-02
8.703084214415191866e+00 -6.991880709899415958e-02
7.884371886705348054e+00 -6.354249925062820104e-02
7.137889827253224517e+00 -5.767570947567060569e-02
6.457897920152941396e+00 -5.233530847571792044e-02
5.838936600147104805e+00 -4.743477669559058307e-02
5.276114210002683436e+00 -4.295671600932603196e-02
4.764667191264602586e+00 -3.886710144049016630e-02
4.300460033748738198e+00 -3.512107275645685173e-02
3.879365949386243795e+00 -3.171312292255528548e-02
3.497725639957268484e+00 -2.864080538727070691e-02
3.152200199022122451e+00 -2.582949391143608830e-02
2.839467600694799643e+00 -2.328391321446163231e-02
2.529989013915563412e+00 -2.076337197444393795e-02
2.277026743500935702e+00 -1.873757748673461621e-02
2.027087812109472864e+00 -1.666524680107323367e-02
1.823087704759780436e+00 -1.498783267587273059e-02
1.639058650584862997e+00 -1.350313486908914090e-02
1.473187788489650263e+00 -1.213970324651641140e-02
1.323729651680140007e+00 -1.089256832583792266e-02
1.189117799805298414e+00 -9.786357537300751502e-03
1.067955801051644338e+00 -8.805296155227192861e-03
9.589307243188621710e-01 -7.941726260378185673e-03
8.608549897796012873e-01 -7.106022045008195120e-03
7.643178554494056698e-01 -6.331827066224211820e-03
6.859121537705104021e-01 -5.664517968700061128e-03
1.400846388285456001e+01 -1.098637855907576705e-01
1.272959899422282426e+01 -1.004507481030201960e-01
1.156119050310960539e+01 -9.173031572376746934e-02
1.049355177002318307e+01 -8.363881271300567521e-02
9.518318454033449783e+00 -7.619993604213479155e-02
8.627983433477833586e+00 -6.931038669421217546e-02
7.815550752625714637e+00 -6.298186065941097089e-02
7.075051845982431864e+00 -5.717459999168937601e-02
6.400543391238584512e+00 -5.188420080740154677e-02
5.786664516660572133e+00 -4.701465244163045842e-02
5.228407518116353181e+00 -4.256932365616915986e-02
4.721332819333247777e+00 -3.848695396058441492e-02
4.261066148331905445e+00 -3.478460381312137306e-02
3.843552413991122130e+00 -3.141806067606079528e-02
3.465263310998562218e+00 -2.836965562741827068e-02
3.122781776618068772e+00 -2.558637656246429137e-02
2.812807399393163266e+00 -2.306146418336357806e-02
2.506135395813298583e+00 -2.056353815082040751e-02
2.255436097314579502e+00 -1.852173141001971571e-02
2.007734719039172333e+00 -1.650487443468955789e-02
1.805655071079893093e+00 -1.484244498336163669e-02
1.623363196558369026e+00 -1.337355761770038856e-02
1.459011674168008144e+00 -1.202368135181781754e-02
1.310963801219024338e+00 -1.078384923075366431e-02
1.177639645742727836e+00 -9.686994344716733443e-03
1.057632763965655087e+00 -8.707430694278451080e-03
9.496332900135033839e-01 -7.848226275890940115e-03
8.524346444666877076e-01 -7.042063037712992767e-03
7.568696535466208353e-01 -6.277989269788081077e-03
6.791663327778522108e-01 -5.607084385545511342e-03
1.389386227077270064e+01 -1.089979557661902992e-01
1.262430117059825463e+01 -9.964292224746809645e-02
1.146444182610209239e+01 -9.098694106936326687e-02
1.040474329175687451e+01 -8.295054023244502472e-02
9.436949521225056259e+00 -7.554819765964926326e-02
8.553373175742164491e+00 -6.872499171609726398e-02
7.747375727926440803e+00 -6.243742063121912600e-02
7.012745887511993459e+00 -5.667504179876327319e-02
6.343608956855531389e+00 -5.142992091212971600e-02
5.734743830005702314e+00 -4.659368717972174612e-02
5.181176806417367331e+00 -4.217903895308152545e-02
4.678308629383847617e+00 -3.813432313687453723e-02
4.221940214531378466e+00 -3.447453604335629085e-02
3.808068965224363556e+00 -3.112212224779575820e-02
3.433118583396356005e+00 -2.809670262478716068e-02
3.093572996758593874e+00 -2.534110200394323192e-02
2.786447168121871876e+00 -2.284238892241068769e-02
2.482475435604153180e+00 -2.036119991616924460e-02
2.234089875457575758e+00 -1.833418284408093110e-02
1.988636381353668048e+00 -1.634571198230266170e-02
1.788319964484128333e+00 -1.469427369784468210e-02
1.607758399042466646e+00 -1.324318410709958080e-02
1.444936548631357009e+00 -1.190635686706656600e-02
1.298284724638300025e+00 -1.067042032034045546e-02
1.166241962115185160e+00 -9.591894416263712850e-03
1.047331572042207393e+00 -8.610265185870354457e-03
9.403400434684273668e-01 -7.753448742105924912e-03
8.440970513138617015e-01 -6.945457271447724040e-03
7.494615750686193234e-01 -6.196625718375459689e-03
6.652630975655612344e-01 -5.494767251851253621e-03
1.377992701843254508e+01 -1.081396733786942899e-01
1.251960528207615653e+01 -9.884266480037866287e-02
1.136830262549438331e+01 -9.024139900362383726e-02
1.031655391501452002e+01 -8.226142661989895022e-02
9.356040942952468242e+00 -7.491422901677119439e-02
8.479343020991235491e+00 -6.814383693726311364e-02
7.679696732291272809e+00 -6.190531899784465497e-02
6.950828932817711525e+00 -5.618791177442488544e-02
6.287126143758342778e+00 -5.096352103316873633e-02
5.683258580124659787e+00 -4.615495325347174216e-02
5.134322303118883823e+00 -4.178303995474139110e-02
4.635680585626833938e+00 -3.778230264347834377e-02
4.183223341605326162e+00 -3.415058093467163158e-02
3.772912481000648022e+00 -3.083484701146226373e-02
3.401208810617733391e+00 -2.782655544015216059e-02
3.064673015516597321e+00 -2.509238231447473086e-02
2.760289711306088467e+00 -2.261772741216064656e-02
2.459057061536254363e+00 -2.015903326777796628e-02
2.212893960206215205e+00 -1.814722873861598570e-02
1.969656664639172661e+00 -1.617857050254745133e-02
1.771270628790697854e+00 -1.454537856346198137e-02
1.592344559828681838e+00 -1.311184257570537082e-02
1.431030749788656076e+00 -1.178820034282575084e-02
1.285793149696941917e+00 -1.055628707194118145e-02
1.154945694374040155e+00 -9.485262244607731152e-03
1.037179770845415572e+00 -8.511271825531768753e-03
9.312188454999241749e-01 -7.654111833593484938e-03
8.358416586868318010e-01 -6.862560416255433955e-03
7.421549884620279869e-01 -6.109251238445829492e-03
5.019408793305725203e-01 -4.079280607433307011e-03
1.366687824757795688e+01 -1.072819741088127110e-01
1.241578233973543632e+01 -9.804509526351523618e-02
1.127293698901165797e+01 -8.949542021850648288e-02
1.022910068870976019e+01 -8.158235314671240246e-02
9.275778914149848120e+00 -7.428627198777733309e-02
8.405909169538217540e+00 -6.754952047292964168e-02
7.612497190285235860e+00 -6.136332975661863698e-02
6.889492850451861550e+00 -5.568612653773594157e-02
6.231158067587752036e+00 -5.050074303346478721e-02
5.632224899388460493e+00 -4.573078687091929745e-02
5.087841516873226055e+00 -4.139049773929233400e-02
4.593465280894180935e+00 -3.742677523670522727e-02
4.144775531714263828e+00 -3.382565455505542190e-02
3.738064041049852460e+00 -3.054058923606167708e-02
3.369596892785570841e+00 -2.755508110140354738e-02
3.036080404248372222e+00 -2.484879675663948656e-02
2.734332183179033482e+00 -2.239099852159090118e-02
2.435789604965598265e+00 -1.995724098465746429e-02
2.191930728830312702e+00 -1.796079437389744293e-02
1.950944795526988296e+00 -1.601708125846325673e-02
1.754318429549223568e+00 -1.439821484739069006e-02
1.577022104250154433e+00 -1.296652070012157404e-02
1.417222983826544658e+00 -1.165585759546701634e-02
1.273332101994899546e+00 -1.044327279685472627e-02
1.143735834922374295e+00 -9.384418856297432540e-03
1.027056349855049122e+00 -8.414381254690826012e-03
9.221806507273502262e-01 -7.560666197453289571e-03
8.277769886096245644e-01 -6.773358123822332752e-03
7.348710813505612283e-01 -6.028188479801867804e-03
3.373934241523115496e-01 -2.739497898120542372e-03
1.355458064127547679e+01 -1.064493841034765825e-01
1.231257314863064778e+01 -9.727773933404600115e-02
1.117824077710977626e+01 -8.878421250427892542e-02
1.014213452557111594e+01 -8.091349305607629938e-02
9.196130379666739074e+00 -7.364969669161662569e-02
8.332924637356518005e+00 -6.698288332159164915e-02
7.545868388907972957e+00 -6.084469537574874187e-02
6.828587990786934014e+00 -5.521000595166095093e-02
6.175605912381161744e+00 -5.005321011446976776e-02
5.581570575206260543e+00 -4.533242088234930300e-02
5.041755244205066155e+00 -4.102733737520460056e-02
4.551503022152787459e+00 -3.709188030526458513e-02
4.106734270686239086e+00 -3.350705701240827561e-02
3.703477521879923628e+00 -3.026151405163859248e-02
3.338198459888292113e+00 -2.730049736701271185e-02
3.007663485362619404e+00 -2.462279659029105797e-02
2.680324852269463598e+00 -2.198532604448593525e-02
2.412773316764932563e+00 -1.977387654294207250e-02
2.171127654815116159e+00 -1.779206768700428154e-02
1.932327669939970960e+00 -1.587605770157705931e-02
1.737558321575819242e+00 -1.426302366907068395e-02
1.561890280263084296e+00 -1.283401333637445955e-02
1.403602913764036009e+00 -1.153939827415430622e-02
1.261070453101681199e+00 -1.035233485378390071e-02
1.132632855944073924e+00 -9.302346436545943023e-03
1.017116898439582862e+00 -8.331738573041192614e-03
9.131254729473242682e-01 -7.481617044601787843e-03
8.196324861699704201e-01 -6.709494938463970472e-03
7.276684480649976416e-01 -5.962218846011631442e-03
2.260077486767389510e-01 -1.853516055455570405e-03
1.344309162300883820e+01 -1.056395034846752401e-01
1.221014540381497859e+01 -9.651963762830319260e-02
1.108415597717937295e+01 -8.807333856186348731e-02
1.005585949316416006e+01 -8.025502580792728824e-02
9.117177639175169546e+00 -7.306150041923357985e-02
8.260604217338705979e+00 -6.641710289122317035e-02
7.479711861671716200e+00 -6.033645391616892367e-02
6.768175297406036961e+00 -5.474484399242136173e-02
6.120468129991658124e+00 -4.963482219640773241e-02
5.531362453321944983e+00 -4.494696246113945998e-02
4.996011050154948840e+00 -4.067474768650645306e-02
4.509928372644870898e+00 -3.677387488793812387e-02
4.068958646895759479e+00 -3.321414168702906816e-02
3.669253477443300326e+00 -3.000196100446455780e-02
3.307204111753310638e+00 -2.706195011151606156e-02
2.979516130791475259e+00 -2.439803459657735249e-02
2.655151013322912146e+00 -2.178616007259705223e-02
2.389997591028828694e+00 -1.960477007841217312e-02
2.127861905277736998e+00 -1.745409308087247577e-02
1.913909572399236092e+00 -1.574798842878644828e-02
1.720891697265352072e+00 -1.412463318845952852e-02
1.546875197674564051e+00 -1.269753417192290811e-02
1.390075081766677378e+00 -1.143647394386210735e-02
1.248839354929504486e+00 -1.027168855679711813e-02
1.121671168359131165e+00 -9.234409260612742171e-03
1.007254939905584123e+00 -8.268995757722955031e-03
9.042530124285161897e-01 -7.420050465585652580e-03
8.116521217987248127e-01 -6.657297297706492659e-03
7.205466189015198308e-01 -5.911798175722878315e-03
1.467308061324758306e+01 -1.145928761337424023e-01
1.333232522562125055e+01 -1.048263775388995622e-01
1.210849501601628297e+01 -9.575531117172909890e-02
1.099080150902236319e+01 -8.736582621029309603e-02
9.970222912384768321e+00 -7.960742337350737441e-02
9.038763149600413271e+00 -7.246756350251612466e-02
8.188885799442527258e+00 -6.587052266144524659e-02
7.414021949281631052e+00 -5.981730185392968718e-02
6.708204168502715170e+00 -5.429248358168703437e-02
6.065842875545978785e+00 -4.921582441583826489e-02
5.481542739194010139e+00 -4.456609936167029579e-02
4.950654790816921391e+00 -4.032585861425378587e-02
4.468700946214640091e+00 -3.645604461110633909e-02
4.031486684953290656e+00 -3.292444993098823242e-02
3.635293985732981348e+00 -2.974056872573721880e-02
3.276345313092485334e+00 -2.681892217231230877e-02
2.951616620930651802e+00 -2.418237528543639575e-02
2.630123692908802990e+00 -2.156726450493646682e-02
2.367312488115087987e+00 -1.943561990178585899e-02
2.107658083837893326e+00 -1.730225428810695451e-02
1.895587148196053340e+00 -1.557039483348124538e-02
1.704417558328512383e+00 -1.400504308305238269e-02
1.532015418768571280e+00 -1.258928989818664315e-02
1.376664070965180731e+00 -1.133334373376607661e-02
1.236794686120564091e+00 -1.019308024162839804e-02
1.110816626341077917e+00 -9.170417363837226124e-03
9.973953601320285633e-01 -8.203153557936252241e-03
8.954320137488066544e-01 -7.359510894587040393e-03
8.037534199329803286e-01 -6.605018520343361975e-03
7.135226104531661173e-01 -5.890669874770683261e-03
1.455339072726620131e+01 -1.137185858922504789e-01
1.322232837844819819e+01 -1.040189930489618386e-01
1.200749040760993047e+01 -9.499954225061561786e-02
1.089817238918764275e+01 -8.667214395614709910e-02
9.885278338126145314e+00 -7.895899374734932641e-02
8.960886362242934666e+00 -7.186148592431189364e-02
8.117616792007289916e+00 -6.532412325796033148e-02
7.348898755810536976e+00 -5.931279671271860732e-02
6.648769160446382998e+00 -5.383043412257935284e-02
6.011624572400379840e+00 -4.876621103189233974e-02
5.432131243539711107e+00 -4.418147482270647769e-02
4.905743307955768628e+00 -3.997432269521544040e-02
4.427885361965071098e+00 -3.612542351507527782e-02
3.994447653143745391e+00 -3.263655758510038141e-02
3.601582667184467734e+00 -2.947444204511460650e-02
3.245889157454891372e+00 -2.658052252910071689e-02
2.923974004741979549e+00 -2.396693219227007468e-02
2.605358147260817603e+00 -2.137409404445514069e-02
2.344919338945143483e+00 -1.926760186592766863e-02
2.087568006172078494e+00 -1.714575107593234796e-02
1.877551453984892982e+00 -1.542978263276093345e-02
1.688088068706768752e+00 -1.388012316453436472e-02
1.517246093271318541e+00 -1.247956223094150684e-02
1.363383036395946268e+00 -1.122557487154244443e-02
1.224835702191555242e+00 -1.011421007326853035e-02
1.099996202108151744e+00 -9.096190472887181327e-03
9.877272724362463618e-01 -8.138177115241885390e-03
8.867345599887971330e-01 -7.296296646326528614e-03
7.873159003648211307e-01 -6.482112765668379337e-03
7.065008092834764719e-01 -5.814185433970229036e-03
1.443441866579297717e+01 -1.128468837808478120e-01
1.311315390981309648e+01 -1.032051644796518897e-01
1.190713314617904395e+01 -9.425048040976197194e-02
1.080612986340921111e+01 -8.598192443709155863e-02
9.800952656184890088e+00 -7.832504065676064442e-02
8.883545454934870023e+00 -7.126157829514691289e-02
8.046943648605688892e+00 -6.478784000047370373e-02
7.284239844775998840e+00 -5.880808498104518611e-02
6.589766232135358059e+00 -5.337231333454628412e-02
5.957813287321362949e+00 -4.834367498316632233e-02
5.383179107425839049e+00 -4.379126654093246085e-02
4.861109843537351871e+00 -3.960931621992008766e-02
4.387317001074434231e+00 -3.580386630647135887e-02
3.957641710121998724e+00 -3.234271353362969115e-02
3.568242720190078821e+00 -2.921120455063584351e-02
3.215545898281432002e+00 -2.634401382541051717e-02
2.896509450581423728e+00 -2.374713381707766260e-02
2.580828759102712588e+00 -2.117793120267387474e-02
2.322796480192253377e+00 -1.909551892029558162e-02
2.067753203723089239e+00 -1.702778098073300453e-02
1.859616778897690725e+00 -1.528916903819367741e-02
1.671890913815842872e+00 -1.375923673849050420e-02
1.502666459354123907e+00 -1.236856864782563334e-02
1.350219224310050370e+00 -1.111818350788575625e-02
1.212963472408637333e+00 -9.988583706690944142e-03
1.089320323031517823e+00 -9.005498482363837043e-03
9.781430897657382717e-01 -8.074911226206883674e-03
8.781079713824391231e-01 -7.231872076597036306e-03
7.796311304537473230e-01 -6.431617277912942375e-03
6.996501567848282255e-01 -5.762066442218042282e-03
1.431636112673504968e+01 -1.119769435570817651e-01
1.300460486892327161e+01 -1.023943412388723107e-01
1.180761479988512797e+01 -9.349433588080616198e-02
1.071477435993482352e+01 -8.528074989244985304e-02
9.717203400731174057e+00 -7.768004696158699318e-02
8.806845936275948361e+00 -7.066545504336220473e-02
7.976716077949194350e+00 -6.422366895433036238e-02
7.220169545198272587e+00 -5.832074271874886084e-02
6.531201596852914903e+00 -5.291374720502661083e-02
5.904409213303055459e+00 -4.792478571345128169e-02
5.334526925755715965e+00 -4.340840101690848774e-02
4.816923443804902227e+00 -3.927728730527228068e-02
4.347127080356592010e+00 -3.550232970781286301e-02
3.921096275075358406e+00 -3.205347289852610720e-02
3.535148939212675590e+00 -2.894354600375305744e-02
3.185614165571824863e+00 -2.610435791450265927e-02
2.869348465655321867e+00 -2.353013766755962868e-02
2.556495655321521898e+00 -2.098410496020583493e-02
2.300773637708970920e+00 -1.892534290302198136e-02
2.048039719460512664e+00 -1.687330301357315918e-02
1.841849242068360315e+00 -1.514611559330499187e-02
1.655884720305610847e+00 -1.363404549333044162e-02
1.488279587267979709e+00 -1.225597271781206365e-02
1.337242600061584019e+00 -1.101219828512262251e-02
1.201188799956855791e+00 -9.892735359229042069e-03
1.078828517418781718e+00 -8.911257280856066387e-03
9.686417874436539233e-01 -8.010009365230092923e-03
8.694869251967258794e-01 -7.170480626847097576e-03
7.719816190892803132e-01 -6.376442179176803997e-03
6.927803461073976932e-01 -5.713616030294272653e-03
1.419903544833685238e+01 -1.111178854207032080e-01
1.289692099626081045e+01 -1.015859536068194069e-01
1.170876949831445657e+01 -9.274608945977085017e-02
1.062410973719644858e+01 -8.458718158004373266e-02
9.634070119533809873e+00 -7.703868462112144211e-02
8.730780186215403305e+00 -7.008444633042798522e-02
7.907079280378298769e+00 -6.369463180910721334e-02
7.156589323354658028e+00 -5.781831793799117880e-02
6.473182406558966484e+00 -5.245504725004729307e-02
5.851508563462980206e+00 -4.751497522625360015e-02
5.286333194351340303e+00 -4.302290617006507278e-02
4.773096501034007844e+00 -3.890365210275130436e-02
4.307346693132249271e+00 -3.516258029510393318e-02
3.884950675272731857e+00 -3.176026116111579228e-02
3.502344348420136200e+00 -2.867734777927735679e-02
3.155899717911885727e+00 -2.586342708479325014e-02
2.842481368131535735e+00 -2.331371828125123127e-02
2.532358312627173369e+00 -2.078954413800235615e-02
2.278962444398886067e+00 -1.872848856981722265e-02
2.028521373655548299e+00 -1.670771334003398265e-02
1.824294987238330279e+00 -1.500280665106367220e-02
1.640000352687854157e+00 -1.351052020164136835e-02
1.473897930077421314e+00 -1.214570414330455594e-02
1.324353786960632995e+00 -1.090709463880690407e-02
1.189600396417048733e+00 -9.795228374254510637e-03
1.068321728822967387e+00 -8.822159721952556322e-03
9.592237555886864442e-01 -7.941481177691344512e-03
8.610526600011615406e-01 -7.105836980075092187e-03
7.644896533173297648e-01 -6.324405902820725255e-03
6.859906905600704485e-01 -5.658790120766113603e-03
1.408256286623049469e+01 -1.102429081963571672e-01
1.279003708480466273e+01 -1.007769044552272591e-01
1.161058941944645539e+01 -9.199570985392835354e-02
1.053405998278062761e+01 -8.389032547285435459e-02
9.551596522524665289e+00 -7.639535391350703308e-02
8.655240070546996733e+00 -6.949252549871176576e-02
7.838050192495717106e+00 -6.314636844099093260e-02
7.093484407260867819e+00 -5.731616494306262383e-02
6.415608494153825170e+00 -5.198986724897840250e-02
5.799041069224173839e+00 -4.709802453146670620e-02
5.238611884198231650e+00 -4.264439381283555153e-02
4.729638258641025494e+00 -3.855270949884172238e-02
4.267841111748342797e+00 -3.485226506666993379e-02
3.849135641294850529e+00 -3.146665811228314263e-02
3.469819113919299980e+00 -2.840755452422310742e-02
3.126394547385975109e+00 -2.562419360524208212e-02
2.815828963670722107e+00 -2.309522928846763357e-02
2.508415994034431939e+00 -2.058954315596646725e-02
2.257340445053044320e+00 -1.854551188029780057e-02
2.009296460724686817e+00 -1.654474119240402150e-02
1.806834768353547727e+00 -1.485852946428166919e-02
1.624269574637042135e+00 -1.338284351517026599e-02
1.459777731436360471e+00 -1.202785746917598049e-02
1.311551156578559807e+00 -1.079537132386146868e-02
1.178097598033785554e+00 -9.718038713320553690e-03
1.057985320863431999e+00 -8.722543013886129362e-03
9.498888926390622878e-01 -7.871717470516403914e-03
8.526222921571298130e-01 -7.050911265043564337e-03
7.570125713893031127e-01 -6.271313912559588373e-03
6.719568128710787791e-01 -5.545473621251210614e-03
1.396685333062680279e+01 -1.093869436203636497e-01
1.268376220506019436e+01 -9.997127086416497665e-02
1.151309550181609431e+01 -9.125588833303815983e-02
1.044470447686597581e+01 -8.319321866275310173e-02
9.469696654674473635e+00 -7.575733459569682082e-02
8.580320453543842874e+00 -6.890128552722632471e-02
7.769476601040698149e+00 -6.261091545634676903e-02
7.030882458435898208e+00 -5.682150285862726247e-02
6.358536347441937409e+00 -5.152345306235289052e-02
5.747005223151426812e+00 -4.666720806364987179e-02
5.191182900079486018e+00 -4.226203632663903809e-02
4.686528156557107749e+00 -3.820240057017790930e-02
4.228676956904293682e+00 -3.452961908786431749e-02
3.813573719916414806e+00 -3.118724766068656923e-02
3.437582451200477784e+00 -2.814053892994037437e-02
3.097199476213670533e+00 -2.537997048931996819e-02
2.789378845949227248e+00 -2.287613518607877969e-02
2.484767252907733148e+00 -2.039236706808110824e-02
2.235915946855092429e+00 -1.836336236398001739e-02
1.990154673148971431e+00 -1.637415649777591853e-02
1.789567577339178150e+00 -1.471287318842546925e-02
1.608730286223538197e+00 -1.325836668914357787e-02
1.445689670153559980e+00 -1.191518011098322179e-02
1.298856636171580758e+00 -1.068610571146739498e-02
1.166679623835776392e+00 -9.601027830560040707e-03
1.047660191312858258e+00 -8.649685799527717309e-03
9.406367824447502413e-01 -7.780287967858275609e-03
8.443371442246997427e-01 -6.968270162406092413e-03
7.496166561078533297e-01 -6.213747703601891527e-03
5.069939872360454958e-01 -4.140163026902699342e-03
1.385192787006540271e+01 -1.085233077659629314e-01
1.257839684040979122e+01 -9.917855904592963456e-02
1.141639422947283933e+01 -9.051226340257628733e-02
1.035594763658613182e+01 -8.251248003228209282e-02
9.388410302731953649e+00 -7.510593662866879572e-02
8.505919479209062217e+00 -6.830229659661868347e-02
7.701480493891008194e+00 -6.206271831093607833e-02
6.968802862674055021e+00 -5.631799272535518985e-02
6.301897412795154807e+00 -5.106922797064863268e-02
5.695324802336335424e+00 -4.624576574037522064e-02
5.144127359858131854e+00 -4.187715329179766965e-02
4.643780466053096134e+00 -3.784866838605031869e-02
4.189820534601812696e+00 -3.420667306260393586e-02
3.778314735929681589e+00 -3.089500413538656329e-02
3.405624294379542505e+00 -2.787223877817648562e-02
3.068225948605688203e+00 -2.513710891223498028e-02
2.763139800460069129e+00 -2.265276643335786474e-02
2.461308229543198056e+00 -2.019349905286504238e-02
2.214781675872639966e+00 -1.817862167520259073e-02
1.971141893823601388e+00 -1.620755526055935383e-02
1.772439763384856093e+00 -1.456967495673298398e-02
1.593281468211496410e+00 -1.313208362595832089e-02
1.431830503029698498e+00 -1.179812003061926629e-02
1.286308389005991204e+00 -1.057763922805226263e-02
1.155392170556670539e+00 -9.503383558054804420e-03
1.037517128018017987e+00 -8.535027435144712515e-03
9.314673921032258219e-01 -7.691268251027082170e-03
8.360901771527989856e-01 -6.884373611079487414e-03
7.423077879902724163e-01 -6.137218531575117965e-03
3.407864290414095443e-01 -2.791950316588822506e-03
1.373791647014959949e+01 -1.076667903608789778e-01
1.247364578245580091e+01 -9.837234573558950590e-02
1.132032807281228948e+01 -8.976605652351021813e-02
1.026786718412434496e+01 -8.182144438138214126e-02
9.307744985258475268e+00 -7.448445682153569114e-02
8.432031073149612865e+00 -6.770922313979407803e-02
7.634063119814757492e+00 -6.150898934688966285e-02
6.907175187571199082e+00 -5.583303767057892775e-02
6.245680261429201963e+00 -5.059890185100563570e-02
5.644112210583676514e+00 -4.582500171795315935e-02
5.097546342388239005e+00 -4.146940652416784140e-02
4.601379244830713588e+00 -3.749294937070173778e-02
4.151333043145859492e+00 -3.387566677269381737e-02
3.743403715634872064e+00 -3.059960321580773579e-02
3.373958723416983219e+00 -2.760079480130778196e-02
3.039549946193826013e+00 -2.489446017695981506e-02
2.708597789462118932e+00 -2.222805037862966154e-02
2.438053669803139201e+00 -1.999370592467480598e-02
2.193752502251259617e+00 -1.799490451799001800e-02
1.952378895625286770e+00 -1.603717063771375670e-02
1.755489564358257315e+00 -1.443598932889549741e-02
1.577924597817380370e+00 -1.299464265649648460e-02
1.417989422391105592e+00 -1.168327445871865378e-02
1.273869639419443978e+00 -1.046513487212081053e-02
1.144200019818070180e+00 -9.401996846227271554e-03
1.027467028424291717e+00 -8.462836667310949176e-03
9.224403360245294614e-01 -7.600851990777265400e-03
8.279969842349820253e-01 -6.799844966467078443e-03
7.349999087269127873e-01 -6.058286295374453595e-03
2.282464151696259325e-01 -1.859105316166954815e-03
1.362448414999243340e+01 -1.068024561275518203e-01
1.236963269946667410e+01 -9.757946439813183770e-02
1.122492222541036355e+01 -8.901790799163794565e-02
1.018043865197302900e+01 -8.113570338203390797e-02
9.227632447469508392e+00 -7.383730299296166477e-02
8.358766362696364638e+00 -6.713515181522099196e-02
7.567064135683036596e+00 -6.096305412472955571e-02
6.846040780301709816e+00 -5.533205476831387637e-02
6.189922173988789744e+00 -5.013996248827582575e-02
5.593303779337569281e+00 -4.540292141103655782e-02
5.051339763638175384e+00 -4.108443133389433344e-02
4.559334843600244547e+00 -3.714300809990276481e-02
4.113183274003671563e+00 -3.355121006594632971e-02
3.708771446170600061e+00 -3.030870126879275581e-02
3.342571631336067384e+00 -2.733310613591625679e-02
3.011159774545726808e+00 -2.464018424554775474e-02
2.683085137679220633e+00 -2.200308652548238833e-02
2.415004204650389674e+00 -1.979227908312359424e-02
2.150013034275310098e+00 -1.762287944273445081e-02
1.933796827055141554e+00 -1.586543565851632892e-02
1.738686786189416411e+00 -1.425760951236835355e-02
1.562770744719938376e+00 -1.281715877678380085e-02
1.404336700837901297e+00 -1.155284039710105515e-02
1.261621607353466512e+00 -1.035240022098887075e-02
1.133100845599040341e+00 -9.299499337342521238e-03
1.017500326930857346e+00 -8.369197074927316182e-03
9.134561994184162703e-01 -7.509905294838497246e-03
8.198852722243907820e-01 -6.714339156092707928e-03
7.278654373456624471e-01 -5.971692263467240011e-03
1.487857413111005123e+01 -1.158490039998169158e-01
1.351208663681073929e+01 -1.059637608094224775e-01
1.226647659431965920e+01 -9.679415314792086389e-02
1.113024996352651108e+01 -8.829094895770739360e-02
1.009369753481893994e+01 -8.046151792972196237e-02
9.148174101404716652e+00 -7.322611499469203200e-02
8.286090076902263846e+00 -6.655790149876385231e-02
7.500652176195041321e+00 -6.045180710722270617e-02
6.785351764689115051e+00 -5.484060607570703100e-02
6.134593083429842331e+00 -4.969340560828424541e-02
5.542963450758875865e+00 -4.501499450978960898e-02
5.005504037197268552e+00 -4.071149233115080313e-02
4.517740237733380404e+00 -3.680286569783172007e-02
4.075338391399296434e+00 -3.323909027844065139e-02
3.674407720018856072e+00 -3.001642695343302580e-02
3.311453795207176753e+00 -2.706959003638767167e-02
2.982994443827535758e+00 -2.440312449580490928e-02
2.657876771806418681e+00 -2.176001908489016978e-02
2.392157897153120327e+00 -1.960361903921905777e-02
2.129589978812860274e+00 -1.745058921921685546e-02
1.915341785617150183e+00 -1.570436425825033622e-02
1.722077162688762764e+00 -1.411694596222812584e-02
1.547790258806431840e+00 -1.268731272420469541e-02
1.390808618244538497e+00 -1.143056074661390371e-02
1.249450195526187413e+00 -1.025144449878183719e-02
1.122132354232274087e+00 -9.211074506566246933e-03
1.007616772991738241e+00 -8.285505326093085127e-03
9.045542999862834499e-01 -7.428950604492946287e-03
8.118549622848361125e-01 -6.640071231131645067e-03
7.207497805327253149e-01 -5.892130431218030664e-03
1.475677698244900427e+01 -1.149696935698544947e-01
1.340032696118351119e+01 -1.051359248400718510e-01
1.216391285404470857e+01 -9.602486398658206801e-02
1.103624304632709929e+01 -8.758140537611447396e-02
1.000753314408295758e+01 -7.980413175855613495e-02
9.069333204206222021e+00 -7.262107263985062566e-02
8.214017837801719679e+00 -6.600440708293406344e-02
7.434756803709728246e+00 -5.993903244456472157e-02
6.725201724016649507e+00 -5.435170230554354359e-02
6.079721590930169839e+00 -4.926891331625993242e-02
5.492926458579809434e+00 -4.462661517905430059e-02
4.960038354945014660e+00 -4.035819232633019310e-02
4.476396150711603461e+00 -3.647637600792269508e-02
4.037858710768127857e+00 -3.294782100348074561e-02
3.640444455478641927e+00 -2.974880398668262177e-02
3.280592009633934047e+00 -2.683073877274095090e-02
2.955033243523274233e+00 -2.418591877961656297e-02
2.632864316643511948e+00 -2.156623620258229027e-02
2.369596604900214842e+00 -1.943121950331160377e-02
2.109339116506875111e+00 -1.729403868300988592e-02
1.897080413133237942e+00 -1.556035941995565636e-02
1.705559068585894567e+00 -1.399094428418225580e-02
1.532907835258856322e+00 -1.257506936017582441e-02
1.377395169413667242e+00 -1.132238255059997596e-02
1.237371121797749884e+00 -1.016792690319730588e-02
1.111248797136641153e+00 -9.139027265826094731e-03
9.978169856293277462e-01 -8.223437684846186813e-03
8.957444967185694829e-01 -7.368536317741234548e-03
7.953067967434578334e-01 -6.514271819285442737e-03
7.136868075049831450e-01 -5.847243528547149856e-03
1.463585877787320655e+01 -1.140867300019537123e-01
1.328934271092858310e+01 -1.043152677279218232e-01
1.206210573982431988e+01 -9.526579613101458788e-02
1.094290734421510258e+01 -8.688157899409951201e-02
9.922041897123923704e+00 -7.914226244060719451e-02
8.991106576076973056e+00 -7.202412393790046108e-02
8.142450042514393971e+00 -6.545300612122856299e-02
7.369326713406129770e+00 -5.942643191013270015e-02
6.665488844537911461e+00 -5.388775099706785005e-02
6.025360217316129585e+00 -4.884361428047567788e-02
5.443382821797821514e+00 -4.423801574889871246e-02
4.915025153083679932e+00 -3.997626097508320819e-02
4.435403485595950102e+00 -3.615500639887806594e-02
4.000680627234409314e+00 -3.265275244644625513e-02
3.606706236549922728e+00 -2.948319081703391908e-02
3.250043768966136781e+00 -2.659012473561536000e-02
2.927376418506648648e+00 -2.396396109747453082e-02
2.608066788031590644e+00 -2.137012220669725487e-02
2.347126746995650048e+00 -1.925916319265124146e-02
2.089305302468913883e+00 -1.716180436142588153e-02
1.878956378549653916e+00 -1.541785270766338027e-02
1.689233016758153960e+00 -1.386414157702622885e-02
1.518215265411876347e+00 -1.246138562830353264e-02
1.364106435189524680e+00 -1.121089797952281794e-02
1.225411519910364788e+00 -1.007057414477686812e-02
1.100449996139881037e+00 -9.067480332090545325e-03
9.881001320699307477e-01 -8.147833766561626834e-03
8.870171672755545744e-01 -7.304408756497233861e-03
7.875541905842516899e-01 -6.457964453556597727e-03
7.067041583419820805e-01 -5.792925571869010463e-03
1.451571005048682750e+01 -1.132043121756867859e-01
1.317920141269085299e+01 -1.034892435621896367e-01
1.196113451829975638e+01 -9.449726606847581867e-02
1.085029996912119188e+01 -8.618041409743490422e-02
9.837196898746086049e+00 -7.849457053213171331e-02
8.913380381813549747e+00 -7.141990200108495890e-02
8.071379818797625560e+00 -6.490983288034417320e-02
7.304385579509324877e+00 -5.893344853143058643e-02
6.606336604051840311e+00 -5.342451997505080763e-02
5.971407959696663603e+00 -4.841705874266249987e-02
5.394328403432693264e+00 -4.384499794400780609e-02
4.870286865316207248e+00 -3.964743786982585783e-02
4.394852517433540662e+00 -3.585847113762355431e-02
3.963767933373973040e+00 -3.236027534220511231e-02
3.573203642520643264e+00 -2.921570941582528683e-02
3.219708309866330609e+00 -2.634930409811471821e-02
2.899925491311841963e+00 -2.374610355736435710e-02
2.583452595293595166e+00 -2.117361774091212900e-02
2.324945823043222504e+00 -1.908670612424434587e-02
2.069431046174955213e+00 -1.700894614663061091e-02
1.860977395643280019e+00 -1.527536114436098789e-02
1.672999790426517253e+00 -1.373959705045455296e-02
1.503612175666720674e+00 -1.234638673212476619e-02
1.351004755394557222e+00 -1.110351425909922481e-02
1.213513713381143999e+00 -9.974295312587562815e-03
1.089835917491063677e+00 -8.990825391552140569e-03
9.785297124636013200e-01 -8.063916245880766234e-03
8.783720449430783006e-01 -7.243688939042876307e-03
7.798787666650233152e-01 -6.402244856472389181e-03
6.997713673208960650e-01 -5.740752646763093610e-03
1.439642992602998461e+01 -1.123241340454946419e-01
1.306976811065554145e+01 -1.026828922708041825e-01
1.186076470817282136e+01 -9.374396070812288095e-02
1.075837674816932044e+01 -8.547577253749565063e-02
9.752929991031665580e+00 -7.785552424968897323e-02
8.836279455811943961e+00 -7.082148689748150872e-02
8.000904817935024838e+00 -6.434745115181700337e-02
7.240045033933070862e+00 -5.841722824020471883e-02
6.547536315957719566e+00 -5.296913244391421999e-02
5.917862542592974506e+00 -4.798559446444833343e-02
5.345559798364257098e+00 -4.345312387855045089e-02
4.825993572652550689e+00 -3.926444282621827792e-02
4.354550470649429350e+00 -3.550611976050128960e-02
3.927186067720889184e+00 -3.206568561995715855e-02
3.540090612237906775e+00 -2.894477690705740333e-02
3.189682088269626181e+00 -2.610522656042573580e-02
2.872716606180796717e+00 -2.352685326352750225e-02
2.559135423334312431e+00 -2.097716578567735204e-02
2.302890717383006880e+00 -1.889752013167915121e-02
2.049785834651676186e+00 -1.685507791099503938e-02
1.843219259140697508e+00 -1.512825808582364887e-02
1.656963087008062496e+00 -1.361233680175555870e-02
1.489148206528509100e+00 -1.223396648677535156e-02
1.337990762658811228e+00 -1.099383275394383297e-02
1.201800781609727586e+00 -9.872026727920930889e-03
1.079216921637193849e+00 -8.897170368081311342e-03
9.689890154028317770e-01 -7.976190907278728898e-03
8.698482600119705754e-01 -7.181281381696899210e-03
7.722046350889471000e-01 -6.346389703219321339e-03
6.929402867883475148e-01 -5.683769833958508128e-03
1.427799676204738155e+01 -1.114471123852371209e-01
1.296120282396475965e+01 -1.018565582190128077e-01
1.176117372079832712e+01 -9.298806658610590803e-02
1.066707398952365260e+01 -8.477640539879660597e-02
9.669338365760419052e+00 -7.719556096314132698e-02
8.759777038916336522e+00 -7.022279477928199121e-02
7.930927940496376394e+00 -6.380555209487184798e-02
7.176165263800656113e+00 -5.790737158197180323e-02
6.489365187028539594e+00 -5.250780203996223416e-02
5.864739521055603255e+00 -4.756061500453703100e-02
5.297258645914014075e+00 -4.305905017810974372e-02
4.782077414984357233e+00 -3.892835790409275576e-02
4.314594664997213336e+00 -3.518484271042612854e-02
3.891002729082058131e+00 -3.176880792160122202e-02
3.507224754277100232e+00 -2.867370237323700957e-02
3.159869192537130722e+00 -2.586392226323210378e-02
2.845773773058032585e+00 -2.330770082847716945e-02
2.534944177468902993e+00 -2.077595243164258310e-02
2.281094979091429664e+00 -1.871405138812898966e-02
2.030285466821879936e+00 -1.669333879205198851e-02
1.825621665713083708e+00 -1.498327386241531285e-02
1.641118668947134207e+00 -1.348527873939480565e-02
1.474814839769739594e+00 -1.211613314476055366e-02
1.325066791798700239e+00 -1.087959027556078921e-02
1.190173297277019815e+00 -9.804926578068138762e-03
1.068782155521644128e+00 -8.799064751182868183e-03
9.595308288742433467e-01 -7.892480946815839601e-03
8.613767029647528828e-01 -7.113166087789720565e-03
7.647141614310195568e-01 -6.287600705989325987e-03
6.787892839283535817e-01 -5.565466682791918307e-03
1.416035403421144423e+01 -1.105701533444211904e-01
1.285334536512912607e+01 -1.010461875485318406e-01
1.166230517282171242e+01 -9.223199253339546544e-02
1.057637374247182827e+01 -8.407285852937726456e-02
9.586316897294040018e+00 -7.654242533567590101e-02
8.683856176107118685e+00 -6.961758146276779413e-02
7.861567137504644975e+00 -6.325812226154910178e-02
7.112842386897607838e+00 -5.740291534242850102e-02
6.431525351422733294e+00 -5.203661755436630315e-02
5.812094738855304143e+00 -4.713712150426601494e-02
5.249347807770235796e+00 -4.266437528709404042e-02
4.738499374861734559e+00 -3.857403950694265199e-02
4.275074555587118574e+00 -3.485877143717443921e-02
3.855081483811855669e+00 -3.149182803486621357e-02
3.474663780803153301e+00 -2.840433626076039816e-02
3.130364490561014179e+00 -2.562035311748902394e-02
2.819033565755672210e+00 -2.308580897518637542e-02
2.511020747511979678e+00 -2.057691053610424814e-02
2.259488195221769580e+00 -1.852953252527003367e-02
2.010926832064382719e+00 -1.652562425512736979e-02
1.808216737818038489e+00 -1.483490494383008992e-02
1.625364671426834828e+00 -1.335836361391327422e-02
1.460670221865205232e+00 -1.200107414282836592e-02
1.312246007619265464e+00 -1.077094601646483123e-02
1.178631402377307902e+00 -9.673632000645812981e-03
1.058431073405137868e+00 -8.684587928254090469e-03
9.502482945863746089e-01 -7.803256665050596792e-03
8.529466084352205213e-01 -7.028494850035367329e-03
7.572042938825305214e-01 -6.229505801312417226e-03
5.121435111918728467e-01 -4.230464738681312918e-03
1.404356054462325787e+01 -1.096972476215866271e-01
1.274623185157560457e+01 -1.002359928401374695e-01
1.156409883575764042e+01 -9.147175795486903183e-02
1.048649465006072035e+01 -8.336221103839394631e-02
9.503978695254588160e+00 -7.590727875315285422e-02
8.608550187669695930e+00 -6.903081788705837940e-02
7.792742988243010593e+00 -6.269860315840894427e-02
7.049972541402099502e+00 -5.690172203426101250e-02
6.374206664230522179e+00 -5.157144399274447844e-02
5.759853106835755909e+00 -4.671354586298071682e-02
5.201813724550263807e+00 -4.227851223898588390e-02
4.695224607135061845e+00 -3.821839165399872063e-02
4.235794963209492892e+00 -3.453412625020004650e-02
3.819488508426878592e+00 -3.119722945483860421e-02
3.442322160086723315e+00 -2.813403153622243136e-02
3.101168798578185282e+00 -2.537354502820486288e-02
2.792595377806939005e+00 -2.286232018334128160e-02
2.487391342081793688e+00 -2.037654012075676771e-02
2.238075434417639453e+00 -1.834283750051133102e-02
1.991799724081244616e+00 -1.635071618946486172e-02
1.790905802439576533e+00 -1.468824819394111934e-02
1.609801795926456336e+00 -1.322669014103648039e-02
1.446614200099465508e+00 -1.188442624072616992e-02
1.299605508386196817e+00 -1.065894915539279154e-02
1.167274556460349055e+00 -9.571240217149581259e-03
1.048163509205372934e+00 -8.603606311597919096e-03
9.409679794202063796e-01 -7.714083806236483008e-03
8.446486182981266522e-01 -6.942612194053156272e-03
7.498135659412490384e-01 -6.171988382929568910e-03
3.442476609255085696e-01 -2.799986096876630384e-03
1.392751914951289827e+01 -1.088369361474803565e-01
1.263989250087559668e+01 -9.943831420355100925e-02
1.146667882696084995e+01 -9.073906213284575750e-02
1.039722111586995545e+01 -8.267658036032815572e-02
9.422219439958373854e+00 -7.527451163203664752e-02
8.533770638316855894e+00 -6.844413464373662326e-02
7.724405258298327581e+00 -6.216349217077420802e-02
6.987601276020045660e+00 -5.640949572516398142e-02
6.317368074943359169e+00 -5.110107166989263233e-02
5.708010285345622492e+00 -4.629653149491090580e-02
5.154656227938284374e+00 -4.188779342638436487e-02
4.652431931576541224e+00 -3.787184343116761082e-02
4.196861704937306925e+00 -3.419224952908462428e-02
3.784123007752911771e+00 -3.091216219034854940e-02
3.410397431798729784e+00 -2.787255997443405589e-02
3.072182555133329718e+00 -2.514228367523696148e-02
2.737463407498815116e+00 -2.244407318777096039e-02
2.463903023618807087e+00 -2.018548819800978708e-02
2.216856304531518607e+00 -1.816798756572674672e-02
1.972826627416145451e+00 -1.619132045699850711e-02
1.773789773250527002e+00 -1.458174051660787382e-02
1.594389198231687788e+00 -1.310411784975382132e-02
1.432646487949160274e+00 -1.177454166509034859e-02
1.287051437952523081e+00 -1.055615556655342853e-02
1.155902705846475476e+00 -9.478413287221909220e-03
1.037979658928752436e+00 -8.512202711357722690e-03
9.318783839645818912e-01 -7.636126300355719487e-03
8.364321440676281139e-01 -6.866146969982348837e-03
7.424752476402345369e-01 -6.124010754145536861e-03
2.305328066465908432e-01 -1.859060943477785751e-03
1.381237299514217121e+01 -1.079913770672165374e-01
1.253427413274350499e+01 -9.865175753252589108e-02
1.136996041566243143e+01 -9.000814818159520725e-02
1.030853447985237814e+01 -8.200920944096427856e-02
9.341115434966413389e+00 -7.465163938908871144e-02
8.459508899452716335e+00 -6.787081230145677879e-02
7.656646535703296230e+00 -6.164600071431644568e-02
6.925727140678830551e+00 -5.592545176777009158e-02
6.260988321160663617e+00 -5.066723272654485855e-02
5.656688096159668611e+00 -4.589722987549448019e-02
5.107945160889153513e+00 -4.152710523343018656e-02
4.609944289377689408e+00 -3.754401492907771809e-02
4.158264710976241396e+00 -3.389437491496018195e-02
3.749145758730575206e+00 -3.064105552595204618e-02
3.378590489595377999e+00 -2.762965136751319856e-02
3.043402802667926288e+00 -2.490872234810832461e-02
2.711659463591280073e+00 -2.224441565744579574e-02
2.440565056945565914e+00 -2.001120131453364148e-02
2.172664541384997872e+00 -1.782153434659028424e-02
1.954049091872294808e+00 -1.604709587083064451e-02
1.756771457750230692e+00 -1.442129572307875723e-02
1.579099001266188962e+00 -1.296794202537863462e-02
1.418867271226176285e+00 -1.168766165252696672e-02
1.274641010521691209e+00 -1.046986438551945030e-02
1.144715291649025302e+00 -9.402536841568446407e-03
1.027937261368977895e+00 -8.449029695629521261e-03
9.227705931510412629e-01 -7.574710388239420771e-03
8.281969107024217402e-01 -6.806706178299810721e-03
7.352766686400322715e-01 -6.066068741377293738e-03
1.509190247635045701e+01 -1.171662746686505385e-01
1.369795119766418523e+01 -1.071525514627656439e-01
1.242951023441112923e+01 -9.787751943340240735e-02
1.127385611814266220e+01 -8.929202578184874950e-02
1.022053670223407096e+01 -8.134166934650889635e-02
9.260569196636806666e+00 -7.402718222182894103e-02
8.385859370662457124e+00 -6.731257316811653513e-02
7.589369826464160695e+00 -6.111816421556631740e-02
6.864376415778236762e+00 -5.542798009977495388e-02
6.205027965817974334e+00 -5.023030966237209544e-02
5.605748218852553144e+00 -4.549524606579144481e-02
5.061597613127001516e+00 -4.116720233247227190e-02
4.567808430817333232e+00 -3.721667365726805815e-02
4.120096402647380529e+00 -3.359564043425914553e-02
3.714432266207184252e+00 -3.034475018229386770e-02
3.347197410825891062e+00 -2.738524486873268257e-02
3.014929944371501858e+00 -2.468864145970669013e-02
2.686154443823167703e+00 -2.201826334948647074e-02
2.417518687687772783e+00 -1.983576948099292220e-02
2.152041386856993199e+00 -1.766479213546088417e-02
1.935381065618872354e+00 -1.590305753435902747e-02
1.740027977054591224e+00 -1.429461900592836864e-02
1.563898442254303411e+00 -1.285312393735875934e-02
1.405176542028937270e+00 -1.159122823744032117e-02
1.262301682966634253e+00 -1.038213723106585357e-02
1.133629351781304750e+00 -9.329496660658498017e-03
1.017929543047795260e+00 -8.381358502183328119e-03
9.137777478464811365e-01 -7.512558290616709426e-03
8.201441883767535135e-01 -6.746712378685869316e-03
7.280399622316474639e-01 -5.984301877075529422e-03
1.496789068786370791e+01 -1.162675034281899500e-01
1.358449835783311066e+01 -1.063129585569546759e-01
1.232544609190909313e+01 -9.709153098735356924e-02
1.117847242476156744e+01 -8.857223004355163631e-02
1.013322273174305543e+01 -8.068493655213224147e-02
9.180673036867048609e+00 -7.342071064344163345e-02
8.312873224482569157e+00 -6.675199981906088098e-02
7.522636090304275491e+00 -6.060318666382508157e-02
6.803502424772918111e+00 -5.496951680882226215e-02
6.149484750723311244e+00 -4.981493962262659864e-02
5.555205262568761349e+00 -4.510454604398712875e-02
5.015650869698459857e+00 -4.080563804061092259e-02
4.525995268758725487e+00 -3.689737813512741077e-02
4.082173333579787844e+00 -3.332505251534648855e-02
3.680041578819204240e+00 -3.007450550613512824e-02
3.316025302587164436e+00 -2.714279200386261054e-02
2.986745226562339539e+00 -2.446773606362217038e-02
2.660909215635121061e+00 -2.182081748714511868e-02
2.394664486290355221e+00 -1.966047885143728732e-02
2.131573958372574129e+00 -1.750371983860965833e-02
1.916893126633615774e+00 -1.575609794158561519e-02
1.723386486694539865e+00 -1.416651434420038852e-02
1.548888258536490481e+00 -1.273698452604112193e-02
1.391687074917097533e+00 -1.148234222833276197e-02
1.250106064491066871e+00 -1.029563842541281367e-02
1.122716166193049370e+00 -9.252727011002751314e-03
1.008005283716273182e+00 -8.319633219137012245e-03
9.049445139438635488e-01 -7.450765889455817845e-03
8.033988804067976330e-01 -6.616582225947143132e-03
7.209231788839988164e-01 -5.948882734640509838e-03
1.484490827699237236e+01 -1.153687745676062332e-01
1.347169492495730658e+01 -1.054781840727784525e-01
1.222211681596695954e+01 -9.631564790238378304e-02
1.108385514364641367e+01 -8.785152722781289225e-02
1.004660389270513399e+01 -8.002303796679020864e-02
9.101349594640813834e+00 -7.281372712076032705e-02
8.240344411789489953e+00 -6.617926443486145394e-02
7.456421444689046218e+00 -6.009213449142597474e-02
6.743072323290419057e+00 -5.449391821797362062e-02
6.094459686657728525e+00 -4.938027337041527715e-02
5.505152003232217872e+00 -4.471595924283195550e-02
4.970074304367562590e+00 -4.044493261180444332e-02
4.484630745647829819e+00 -3.656644150758277950e-02
4.044579233818521580e+00 -3.302453318591207915e-02
3.645975475888804773e+00 -2.980388656957823693e-02
3.285165478954378049e+00 -2.689618228218050924e-02
2.958786884721336108e+00 -2.424378460007634017e-02
2.635838244606367287e+00 -2.162219391851337436e-02
2.372041682247175487e+00 -1.948559107886146599e-02
2.111328011632588542e+00 -1.736214172358827371e-02
1.898589712731986401e+00 -1.560917032706667616e-02
1.706836946354185702e+00 -1.403621108046182626e-02
1.533993986855524794e+00 -1.261939560545727659e-02
1.378283952126198919e+00 -1.137516988765506325e-02
1.238026224521870500e+00 -1.021669125503374409e-02
1.111820566821856371e+00 -9.174413080885230123e-03
9.982514889025675409e-01 -8.253565240760204341e-03
8.960928356750839097e-01 -7.386694937681467267e-03
7.956212785723562053e-01 -6.554161677525689386e-03
7.139074348682692417e-01 -5.891451431047835252e-03
1.472261543321640964e+01 -1.144727079118086771e-01
1.335978569642094271e+01 -1.046452685038494756e-01
1.211955564886117465e+01 -9.554287400461332347e-02
1.098991430484731779e+01 -8.712609261445498909e-02
9.960575511217303557e+00 -7.935945808234011467e-02
9.022665818381193858e+00 -7.220919624609721532e-02
8.168415158494060080e+00 -6.560608949530578882e-02
7.390683608305367969e+00 -5.955604863881140687e-02
6.683114957940723855e+00 -5.402486742935783820e-02
6.039841477815895310e+00 -4.894745509218687007e-02
5.455386745959080130e+00 -4.432128584102670854e-02
4.924864274754779281e+00 -4.008259985779858564e-02
4.443543624823217186e+00 -3.623283964917103223e-02
4.007320032105289087e+00 -3.272701480185193773e-02
3.612187501009213264e+00 -2.952981526921645561e-02
3.254520803512626959e+00 -2.665205859301537222e-02
2.931033461910605986e+00 -2.402023733300510597e-02
2.610995572305728984e+00 -2.142051674488307592e-02
2.349580214260142519e+00 -1.930605755145607325e-02
2.091249267170962156e+00 -1.720403368194700286e-02
1.880492663906133455e+00 -1.546152016399676178e-02
1.690479172153756204e+00 -1.390754027971252173e-02
1.519254653655136345e+00 -1.250037466271718307e-02
1.364968770326522307e+00 -1.126459783356742635e-02
1.226071609723635936e+00 -1.011313321068051975e-02
1.101056221696034010e+00 -9.098153108680657672e-03
9.885051519818461863e-01 -8.186320790547371024e-03
8.873861637857961560e-01 -7.325151361868375774e-03
7.878531397420549531e-01 -6.493415873802306330e-03
7.068928427197733733e-01 -5.833804050787138977e-03
1.460129196730993684e+01 -1.135845182528193026e-01
1.324855208535511686e+01 -1.038137260097045933e-01
1.201767171697031955e+01 -9.477915685833211701e-02
1.089659894436979215e+01 -8.641775796343696692e-02
9.875143579042349629e+00 -7.870110767483588787e-02
8.944622013016227058e+00 -7.159105995823812629e-02
8.097084084888235722e+00 -6.505382448102794979e-02
7.325531913740099377e+00 -5.904514390334337365e-02
6.623707279600211884e+00 -5.354860824727277618e-02
5.985738636772635068e+00 -4.852041788483954510e-02
5.406181005797855654e+00 -4.392929901354478139e-02
4.880077725498166430e+00 -3.972269045267890625e-02
4.402873294662964732e+00 -3.590812662248198117e-02
3.970295135518953078e+00 -3.242752656417165202e-02
3.578664270923870294e+00 -2.926794140105551043e-02
3.224187026738899675e+00 -2.640599728409538660e-02
2.903583880519924776e+00 -2.379780820404259895e-02
2.586382802500803546e+00 -2.122105251367590803e-02
2.327308836360626909e+00 -1.912001954482632840e-02
2.071378843936462655e+00 -1.704847055836522865e-02
1.862574499187296562e+00 -1.531362392271413964e-02
1.674312980387756111e+00 -1.377552760607029039e-02
1.504692854139545011e+00 -1.238405028247435875e-02
1.351840583661513495e+00 -1.115180455822343229e-02
1.214232460870568353e+00 -1.000801640804729019e-02
1.090347788911155691e+00 -9.021549938406517657e-03
9.789450774946476530e-01 -8.101081489898818988e-03
8.787352989068843989e-01 -7.263139106064548690e-03
7.801473576094259954e-01 -6.432544568900533562e-03
6.999782006371993992e-01 -5.773248220805079871e-03
1.448073401997536713e+01 -1.126881446132632775e-01
1.313824470381205423e+01 -1.029862705029449266e-01
1.191654699211694357e+01 -9.400396832764160160e-02
1.080396931785252690e+01 -8.569989743485120770e-02
9.790426154198916819e+00 -7.803338593652105193e-02
8.867097524921348395e+00 -7.098823151555028188e-02
8.026259430601792033e+00 -6.449791092509767065e-02
7.260889853828317086e+00 -5.853356050107406255e-02
6.564807945894004959e+00 -5.307702889018089953e-02
5.931947378591567954e+00 -4.808539497470748492e-02
5.357282317636290259e+00 -4.353311192123671819e-02
4.835593803853655892e+00 -3.936518545661813612e-02
4.362479063352922459e+00 -3.557095340100772246e-02
3.933699974298174862e+00 -3.212777152569346040e-02
3.545461692330658554e+00 -2.899559651673500743e-02
3.194065295043936104e+00 -2.615967154108529355e-02
2.876337788416570618e+00 -2.357553072471917435e-02
2.562047015297942210e+00 -2.101677287775316830e-02
2.305313426722124248e+00 -1.893263060925624158e-02
2.051688417983521084e+00 -1.689095031941660607e-02
1.844781569907214980e+00 -1.516460521989086360e-02
1.658280905014641204e+00 -1.364409128817855969e-02
1.490141403651630281e+00 -1.226310043011092331e-02
1.338798966954975800e+00 -1.104141314620562739e-02
1.202478711374324494e+00 -9.939164455729253278e-03
1.079787179664893904e+00 -8.928134628730724498e-03
9.694726611084950596e-01 -8.008908882076322053e-03
8.702117740145515201e-01 -7.196822714286165226e-03
7.725218623605764057e-01 -6.370452746072332792e-03
6.856859398367909364e-01 -5.650001249722993134e-03
1.436114417530713361e+01 -1.117998213802320062e-01
1.302863887908805829e+01 -1.021593562524297366e-01
1.181621777492965109e+01 -9.323992143357560936e-02
1.071210543378041713e+01 -8.499974315554846560e-02
9.706286766253622744e+00 -7.737812796480017519e-02
8.790147702636101457e+00 -7.037712905518808681e-02
7.955927311709492855e+00 -6.393297604637573905e-02
7.196774761723679248e+00 -5.802978891285835022e-02
6.506358632614064774e+00 -5.259136904821175990e-02
5.878757511230991994e+00 -4.764333481171970086e-02
5.308766753272686323e+00 -4.312624784006519746e-02
4.791525832342150792e+00 -3.900295094156400882e-02
4.322495899659372753e+00 -3.524232509168006428e-02
3.897436975489439792e+00 -3.185349521409169132e-02
3.512578064401505884e+00 -2.872100285628298097e-02
3.164254908283120393e+00 -2.591203460958852248e-02
2.849299103369759223e+00 -2.335057780633702576e-02
2.537829799657819407e+00 -2.081475255008553155e-02
2.283425869824493137e+00 -1.874574416705929863e-02
2.032197662864997145e+00 -1.671975899437190202e-02
1.827205792541289675e+00 -1.501238355089735098e-02
1.642388416245090577e+00 -1.351300766064923026e-02
1.475878124909710376e+00 -1.214399608141351720e-02
1.325890158637057281e+00 -1.093032843299766160e-02
1.190819569700538594e+00 -9.800528040002597779e-03
1.069309923761193382e+00 -8.800393844691958845e-03
9.600106704682698222e-01 -7.918676250701188468e-03
8.616971694845130258e-01 -7.129473408899744680e-03
7.649985221187753925e-01 -6.308497862100099357e-03
5.173112089284640502e-01 -4.226706981741725454e-03
1.424223941105317337e+01 -1.109164183907932477e-01
1.291977427817586666e+01 -1.013396409123736852e-01
1.171656135461987525e+01 -9.247920067395737354e-02
1.062089460431676713e+01 -8.428345806580075927e-02
9.622823554738866747e+00 -7.671841789763454711e-02
8.713790895992010732e+00 -6.975867582042374893e-02
7.886191390677070423e+00 -6.337666189389634663e-02
7.133136244676014925e+00 -5.752202753836351684e-02
6.448337992145460440e+00 -5.211921912605637502e-02
5.825890507330449886e+00 -4.720822870648624936e-02
5.260731272505371869e+00 -4.273070654592282108e-02
4.747864129633297736e+00 -3.864135819578966985e-02
4.282790510949874729e+00 -3.491211519973488192e-02
3.861400665022180601e+00 -3.155063568677164698e-02
3.479914767453556657e+00 -2.844710083742957654e-02
3.134753282002291641e+00 -2.566585282543727350e-02
2.822569764741310383e+00 -2.312466933798339522e-02
2.513906003837248271e+00 -2.060896304502004422e-02
2.261827198420164109e+00 -1.855941061511966195e-02
2.012808797590273091e+00 -1.654955821805514926e-02
1.809769623662492055e+00 -1.486222346673148238e-02
1.626686915990003701e+00 -1.337768136742484813e-02
1.461692974876270368e+00 -1.202324239289481733e-02
1.313112930358665498e+00 -1.081595661364101457e-02
1.179348722483607004e+00 -9.694368872499485937e-03
1.058991204656863250e+00 -8.724303728688501125e-03
9.507129908983369404e-01 -7.825232018976934281e-03
8.532719975486660058e-01 -7.053818963233481586e-03
7.574833208524665018e-01 -6.243005673597886926e-03
3.477597614721340546e-01 -2.865237824409795284e-03
1.412433224091638451e+01 -1.100253027770663194e-01
1.281184218635705818e+01 -1.005180041660058282e-01
1.161765246537753526e+01 -9.171032562002943977e-02
1.053032492478102711e+01 -8.358093606486340088e-02
9.539925377556183861e+00 -7.606308645371978594e-02
8.638090870844921554e+00 -6.915486630376406485e-02
7.817020662716461565e+00 -6.282017587364763234e-02
7.070055098100364255e+00 -5.699738760035497759e-02
6.390797268948783305e+00 -5.166549721929308836e-02
5.773526828596699190e+00 -4.677765163773749818e-02
5.213031875901335432e+00 -4.234109861192533047e-02
4.704508559516521693e+00 -3.828091243374002334e-02
4.243490300665749615e+00 -3.458271828143025250e-02
3.825698268207883501e+00 -3.124668288672734218e-02
3.447569861460490603e+00 -2.816840795401636191e-02
3.105459772861442591e+00 -2.541378022199443018e-02
2.766824669896246203e+00 -2.268531189493292952e-02
2.490177427217250994e+00 -2.040620388601924184e-02
2.240337738730020511e+00 -1.836808441892800320e-02
1.993698568699131979e+00 -1.637467931099564553e-02
1.792425109716662357e+00 -1.474390240613809681e-02
1.611075290068774146e+00 -1.324414751527634368e-02
1.447625135774344152e+00 -1.190103300348168899e-02
1.300422021876570522e+00 -1.070302898905947826e-02
1.167961978337760387e+00 -9.589274341994408549e-03
1.048690595869243625e+00 -8.608772647885391816e-03
9.414496597199861760e-01 -7.732601871874956317e-03
8.450254483662378302e-01 -6.967361895560281355e-03
7.500915463388211357e-01 -6.179469013698377436e-03
2.328584680082496361e-01 -1.894581139462299347e-03
1.400717165843666301e+01 -1.091413834153478757e-01
1.270455076205954015e+01 -9.969515543907939148e-02
1.151951666825192433e+01 -9.095168564867534000e-02
1.044039761521242227e+01 -8.287037953348953823e-02
9.457768857821168496e+00 -7.541495035654273427e-02
8.562964694078710082e+00 -6.856389835564592750e-02
7.748441304872696556e+00 -6.226272191148109203e-02
7.007429932810627093e+00 -5.648928139640467527e-02
6.333722264391644430e+00 -5.119465454752928496e-02
5.721546427295645998e+00 -4.634264547490938441e-02
5.165800440710810904e+00 -4.194193242755717144e-02
4.661562120239694629e+00 -3.791792986511960395e-02
4.204466278167545923e+00 -3.425167469064056835e-02
3.790321099168710184e+00 -3.094523121133302759e-02
3.415540730734750952e+00 -2.789580253373026217e-02
3.076375587181052751e+00 -2.514714677325162115e-02
2.740826257109139519e+00 -2.245560759249171090e-02
2.466647860210840371e+00 -2.020056729102180648e-02
2.195775798738550666e+00 -1.798791458346231734e-02
1.974694280599780249e+00 -1.619867754896549619e-02
1.775274159737493029e+00 -1.455319468450017029e-02
1.595564950050001096e+00 -1.308920496255860412e-02
1.433697905636497349e+00 -1.177866536030434431e-02
1.287898789034499947e+00 -1.058751605795939070e-02
1.156660321121191659e+00 -9.481372692588627138e-03
1.038479172914762438e+00 -8.514212208859473288e-03
9.322639054031599537e-01 -7.638523626916087113e-03
8.367889567787950567e-01 -6.880319279111991523e-03
7.428084026483784408e-01 -6.114813710082515549e-03
1.531395366116144174e+01 -1.184140336467586485e-01
1.389090244295236509e+01 -1.082817224838237002e-01
1.259814631376515770e+01 -9.889042892301144749e-02
1.142202282841261329e+01 -9.020794061857341506e-02
1.035122774565327219e+01 -8.219538558214357915e-02
9.376150926283436604e+00 -7.479500897458206399e-02
8.488365615169376710e+00 -6.798542165207265009e-02
7.680344640545289536e+00 -6.171686339677615041e-02
6.945356421430891380e+00 -5.599466268139988850e-02
6.277070758362085279e+00 -5.074522123440395466e-02
5.669996760766355060e+00 -4.595517854866625063e-02
5.118890462837977218e+00 -4.156936708006313957e-02
4.619017172572943863e+00 -3.757704116466110966e-02
4.165811110350196245e+00 -3.394069680241668802e-02
3.755271881410206181e+00 -3.066354121507657016e-02
3.383729679843991978e+00 -2.764498770084375737e-02
3.047598198174047202e+00 -2.491842880988171666e-02
2.715038229139393966e+00 -2.221697137279680934e-02
2.443328001179507325e+00 -2.001435613459149124e-02
2.174886960992456597e+00 -1.782088083346863167e-02
1.955853986341564044e+00 -1.604476237875405650e-02
1.758315534094599730e+00 -1.441764547525943747e-02
1.580322857356928568e+00 -1.296344985580735569e-02
1.419882388454490663e+00 -1.167599623092849953e-02
1.275488592613887473e+00 -1.049583233985309193e-02
1.145442334986673361e+00 -9.394661495086036734e-03
1.028445067245619349e+00 -8.436566380273124999e-03
9.232122103147595293e-01 -7.566104797116043022e-03
8.286185603444428116e-01 -6.814042739465275660e-03
7.355118756502261324e-01 -6.025523394525050293e-03
1.518772258689115873e+01 -1.175103585398048767e-01
1.377533536005901027e+01 -1.074366022524906594e-01
1.249241673447397183e+01 -9.810617097527286889e-02
1.132517861810013748e+01 -8.947842653890515641e-02
1.026266832339142177e+01 -8.152384402162519972e-02
9.295176747194958011e+00 -7.418449101653433464e-02
8.414327583595371252e+00 -6.742354322593994975e-02
7.612833448215110543e+00 -6.119724875406679088e-02
6.883648729941294064e+00 -5.552518850630486225e-02
6.220939096447036576e+00 -5.032302682292213308e-02
5.618895423904444186e+00 -4.556036622541569797e-02
5.072453924081930410e+00 -4.120670779250419635e-02
4.576777794742924677e+00 -3.726942156359704800e-02
4.127461322019571277e+00 -3.365255297768900145e-02
3.720546343545559687e+00 -3.039075750838688209e-02
3.352231883886115593e+00 -2.740164418865096568e-02
3.019128777516323581e+00 -2.472229230007193246e-02
2.689530760848470425e+00 -2.202358418058583678e-02
2.420294624194580191e+00 -1.984274926669335817e-02
2.154278593753802262e+00 -1.766265865107970179e-02
1.937232480467470763e+00 -1.589941088251650009e-02
1.741480852289698289e+00 -1.429163951688210490e-02
1.565092292649686190e+00 -1.284825589785628004e-02
1.406253817646310855e+00 -1.154939691084434263e-02
1.263164885010990446e+00 -1.041019824947643675e-02
1.134363682914519833e+00 -9.322710280110826572e-03
1.018505135069645906e+00 -8.374876401465438866e-03
9.142421916930616455e-01 -7.505344651979019115e-03
8.116873910183106666e-01 -6.686978793353250822e-03
7.283229951392306001e-01 -6.010848687997731761e-03
1.506235669706944869e+01 -1.166029547016920326e-01
1.366079031040635705e+01 -1.065935137187034032e-01
1.238748250686584917e+01 -9.732766099971516816e-02
1.122919029633445831e+01 -8.875445300333381637e-02
1.017471755997752680e+01 -8.085905418218382323e-02
9.214784077199904999e+00 -7.356351025857151005e-02
8.340909347202606128e+00 -6.685016477134593516e-02
7.545798614265386561e+00 -6.067793109294875725e-02
6.822558223646550957e+00 -5.504808230836349958e-02
6.165229073388659664e+00 -4.988278033555267055e-02
5.568212870378926205e+00 -4.515417624423144483e-02
5.026329683464291875e+00 -4.084628812067625514e-02
4.534934546428803337e+00 -3.694074092169220142e-02
4.089449729573590098e+00 -3.335447288064578159e-02
3.686048262904880080e+00 -3.012059608888926349e-02
3.320983954196257582e+00 -2.716175512886894253e-02
2.990804528272092533e+00 -2.450424493443463872e-02
2.664228399866433783e+00 -2.182666263325387310e-02
2.397373801347187694e+00 -1.966688590125580810e-02
2.133780001066582166e+00 -1.752320172914746677e-02
1.918759669842011739e+00 -1.575572619574285363e-02
1.724875284029783407e+00 -1.416430350946837682e-02
1.550140682036665440e+00 -1.273479440968150467e-02
1.392713189838643340e+00 -1.144540027918056029e-02
1.250939576206847814e+00 -1.031272983487738909e-02
1.123359217670922172e+00 -9.245140792036286165e-03
1.008572938042623379e+00 -8.308354577724759091e-03
9.053427745171136465e-01 -7.443780910415817055e-03
8.037937859818978792e-01 -6.631691140351073967e-03
7.212099721263872665e-01 -5.956330542511930476e-03
1.493791702069917093e+01 -1.156964760395647052e-01
1.354691727118054700e+01 -1.057592755575912369e-01
1.228332987839846524e+01 -9.654760213698586335e-02
1.113385409634995504e+01 -8.803362533225699005e-02
1.008756410653557545e+01 -8.018933710085596189e-02
9.134999044691324954e+00 -7.294701926835268913e-02
8.268079836884741241e+00 -6.628547964781177082e-02
7.479241867191745108e+00 -6.017177654995111563e-02
6.761930711949733386e+00 -5.457155613579235676e-02
6.110032723169646296e+00 -4.944968140119947175e-02
5.517983124043362331e+00 -4.475952484257822439e-02
4.980632334437731679e+00 -4.048544613045755580e-02
4.493398759633804751e+00 -3.661176366633927398e-02
4.051802816182563660e+00 -3.305634599297606335e-02
3.651872487211484053e+00 -2.984932647236567330e-02
3.290081375149510379e+00 -2.691695253566981152e-02
2.962848554080201868e+00 -2.428506285868725634e-02
2.639147007109456933e+00 -2.162802237834006783e-02
2.374728426209579801e+00 -1.949225413417819686e-02
2.113546949173977563e+00 -1.736729308775555175e-02
1.900474600417559001e+00 -1.560819003956752556e-02
1.708307842415677458e+00 -1.403744576819981535e-02
1.535184754010101349e+00 -1.261837676151767937e-02
1.379258817627387446e+00 -1.134177606788761700e-02
1.238881451783730547e+00 -1.021355593273740557e-02
1.112467917536740902e+00 -9.172556925787750393e-03
9.988086516233205536e-01 -8.247472179283583255e-03
8.965461215813477214e-01 -7.382623381178583973e-03
7.959807952064030800e-01 -6.576640654396846523e-03
7.141766743894686353e-01 -5.904189730343299518e-03
1.481432934797053136e+01 -1.147973819160834769e-01
1.343397786542342409e+01 -1.049155879431463573e-01
1.217990792659084320e+01 -9.577160456106569020e-02
1.103916528631510907e+01 -8.731466492225091469e-02
1.000101908635694592e+01 -7.951754252033198245e-02
9.055876921118937162e+00 -7.232464909865703173e-02
8.195776315423929148e+00 -6.572975569387598527e-02
7.413258580624662919e+00 -5.965701370124638220e-02
6.701781154904941751e+00 -5.410988216669484346e-02
6.055161594284474091e+00 -4.902474069847677363e-02
5.468075420102456619e+00 -4.436377538627966216e-02
4.935338822821971227e+00 -4.012402586096905366e-02
4.452252737944820460e+00 -3.628017551382797107e-02
4.014459077747253524e+00 -3.276032094995799671e-02
3.618020132161225977e+00 -2.955856458679456678e-02
3.259353813726871607e+00 -2.667322825207688736e-02
2.935046442366187502e+00 -2.406317405375186722e-02
2.614243731650952807e+00 -2.143039064275946079e-02
2.352273614641016586e+00 -1.930659467595801509e-02
2.093436922352726270e+00 -1.721325723957201070e-02
1.882336682377736103e+00 -1.546496708764795447e-02
1.692008704849545131e+00 -1.390875345938176640e-02
1.520516863677731534e+00 -1.250280747697892977e-02
1.365992543901616063e+00 -1.123651328381653804e-02
1.226917492113624109e+00 -1.011016245108617775e-02
1.101695704393192754e+00 -9.096015496848684420e-03
9.891263955800292385e-01 -8.179072574188888181e-03
8.878409626643586350e-01 -7.320109953934931905e-03
7.882236325793144927e-01 -6.519305446388955726e-03
7.072227627517588822e-01 -5.851016322454242677e-03
1.469168176616564381e+01 -1.138973140506700926e-01
1.332173585553084649e+01 -1.040844071674619647e-01
1.207720966513818794e+01 -9.499492380005672421e-02
1.094528771290190328e+01 -8.659723919613669663e-02
9.915043525013125247e+00 -7.886566210655335252e-02
8.977396023724129037e+00 -7.171354853427408527e-02
8.124079061363410403e+00 -6.516267416466339779e-02
7.347764916121112933e+00 -5.914190082157282785e-02
6.642088786619498642e+00 -5.363169364722733534e-02
6.000885973889526603e+00 -4.859515811076886571e-02
5.418656875311681276e+00 -4.397025857362699824e-02
4.890374980106079406e+00 -3.978098975577092078e-02
4.411412185439058220e+00 -3.593518635508322762e-02
3.977414310945935672e+00 -3.246129615235496951e-02
3.584477569708462319e+00 -2.928872757649575789e-02
3.228983025734520673e+00 -2.643150163634166647e-02
2.907548444926053133e+00 -2.383935078859707180e-02
2.589634888796473966e+00 -2.122958383289677911e-02
2.330006886228865870e+00 -1.912331393355560724e-02
2.073578702955649611e+00 -1.705789586087794879e-02
1.864355569627665243e+00 -1.531827346779756141e-02
1.675801634754156888e+00 -1.377939738062115144e-02
1.505838146838607949e+00 -1.238621150041523122e-02
1.352811958865828723e+00 -1.113204574759777722e-02
1.215075539333357879e+00 -1.000855625284152728e-02
1.091006847267120383e+00 -9.018617432806259188e-03
9.795267521710085967e-01 -8.101861338439099794e-03
8.792174812406741147e-01 -7.263673213777657907e-03
7.804815104323088448e-01 -6.466347031533822322e-03
6.927690331820453018e-01 -5.733255510093761970e-03
1.456988106619385803e+01 -1.130009860550969941e-01
1.321037751178031705e+01 -1.032513004303170639e-01
1.197537204431523072e+01 -9.422094684239680495e-02
1.085206962578543610e+01 -8.588364986977499449e-02
9.829813647486854933e+00 -7.819865036992293406e-02
8.899466451220758856e+00 -7.110738600224916772e-02
8.052884066314446088e+00 -6.461195766560640097e-02
7.282881744381705325e+00 -5.862456350447170506e-02
6.582920100001349084e+00 -5.315806686907662004e-02
5.946949583792992655e+00 -4.816140508909755313e-02
5.369621951390196379e+00 -4.357405512184285568e-02
4.845805115324319345e+00 -3.941567999409417017e-02
4.370958895536256605e+00 -3.560687657850928473e-02
3.940733599449346869e+00 -3.216958386088966670e-02
3.551181098266207314e+00 -2.901609072944088749e-02
3.198849606461894091e+00 -2.617963572307333703e-02
2.880302906119661444e+00 -2.361044613482561963e-02
2.565261340263702561e+00 -2.103083287735919849e-02
2.307974435348951303e+00 -1.894069707815327838e-02
2.053855012392484358e+00 -1.689844862688898164e-02
1.846566545494088718e+00 -1.517057560029929329e-02
1.659691193379349006e+00 -1.364960589326708745e-02
1.491398692104208390e+00 -1.226743010611422088e-02
1.339813286708658735e+00 -1.102611483234133653e-02
1.203290975341058111e+00 -9.907035178297444317e-03
1.080506447521581315e+00 -8.897574778307118515e-03
9.700092369218671351e-01 -8.012651523057549505e-03
8.706059528739614750e-01 -7.182657304857426039e-03
7.729199140125403433e-01 -6.405732592069447208e-03
5.226401766719921405e-01 -4.261197657887559088e-03
1.444899244822979156e+01 -1.121050796120008214e-01
1.309978980061319831e+01 -1.024189994890981059e-01
1.187413337225357246e+01 -9.345726756880749775e-02
1.075948115887606704e+01 -8.517794362872212199e-02
9.745130675537119203e+00 -7.754419440515100681e-02
8.822154621442667377e+00 -7.051157819903251800e-02
7.982288776169850664e+00 -6.404818448996726921e-02
7.218467658989243141e+00 -5.811099809110786135e-02
6.524251735636549476e+00 -5.268384894090413773e-02
5.893521683940984524e+00 -4.772643813964600606e-02
5.321015879704901863e+00 -4.317957382422798335e-02
4.801665146345321489e+00 -3.905681884504969004e-02
4.330848708305086170e+00 -3.527662941823838522e-02
3.904350458629170184e+00 -3.186668792105766534e-02
3.518275078080584262e+00 -2.874306798378569588e-02
3.168945541077681227e+00 -2.592892620397168821e-02
2.853259801365836346e+00 -2.338339492460241378e-02
2.541047549126688843e+00 -2.082745671935421622e-02
2.286091340379574621e+00 -1.875554596158665252e-02
2.034269391940025873e+00 -1.672351927994072604e-02
1.828918569133698657e+00 -1.502266492473784340e-02
1.643854267029540406e+00 -1.352031180585249771e-02
1.477045661084588124e+00 -1.215217153104527527e-02
1.326822042200018092e+00 -1.091804016364307170e-02
1.191690731738158426e+00 -9.806580013782800059e-03
1.069996597944733452e+00 -8.829979447301938497e-03
9.605731954856625565e-01 -7.924070197723837375e-03
8.621549374568746593e-01 -7.105066046433444055e-03
7.653452548167581915e-01 -6.334591880617154377e-03
3.513007021750008119e-01 -2.923779666289996748e-03
1.432892338135226318e+01 -1.112115288920293016e-01
1.298997592154236003e+01 -1.015852044732757781e-01
1.177371538232769232e+01 -9.268742930871219643e-02
1.066758266353799911e+01 -8.446138714729242714e-02
9.661186983469988832e+00 -7.688492932381349454e-02
8.745337955857143797e+00 -6.989857194724985456e-02
7.912192490931960087e+00 -6.348118628313417777e-02
7.154610843947429188e+00 -5.760190317629784035e-02
6.466041416661045815e+00 -5.222284759141451044e-02
5.840499556991587404e+00 -4.729247409456839579e-02
5.272843201742966279e+00 -4.277477858793381216e-02
4.757812982861402418e+00 -3.869215453860719300e-02
4.291042443166743325e+00 -3.494933153375936324e-02
3.868297337923936929e+00 -3.156887534288656261e-02
3.485502377015859743e+00 -2.846899774087604390e-02
3.139329342961414415e+00 -2.568199760209593022e-02
2.796908883761379361e+00 -2.291961984389200707e-02
2.517078318425117978e+00 -2.065443203819282772e-02
2.264452902201255835e+00 -1.856958208415207534e-02
2.014931564132998787e+00 -1.655432536062114227e-02
1.811439598609944079e+00 -1.490170608501873578e-02
1.628042644233607783e+00 -1.338752783905908239e-02
1.462864937232109863e+00 -1.204195319937641055e-02
1.314110523329910629e+00 -1.081255896270411944e-02
1.180175166860441216e+00 -9.702901131362800732e-03
1.059669604088289585e+00 -8.710803122778030400e-03
9.512055404800354719e-01 -7.832897199807996660e-03
8.537366271821937858e-01 -7.024684785837836433e-03
7.578714702999604924e-01 -6.255258761254645777e-03
2.352329545548485501e-01 -1.938157507385542249e-03
1.420972477010395174e+01 -1.103148531232654717e-01
1.288100340017556711e+01 -1.007611189413984143e-01
1.167402261314108891e+01 -9.192027479819611657e-02
1.057644058685481525e+01 -8.375397737733573933e-02
9.577819271789730138e+00 -7.621729547318024933e-02
8.669172335751568426e+00 -6.930192500869021555e-02
7.842702482516053841e+00 -6.291759835695219516e-02
7.091216286770182897e+00 -5.708753203521028941e-02
6.408261817270489935e+00 -5.175796439355063311e-02
5.787954485109046310e+00 -4.686007582825950368e-02
5.224988587648694782e+00 -4.237728730374581282e-02
4.714393291569484390e+00 -3.833316176773965411e-02
4.251616865534154854e+00 -3.462057824541010104e-02
3.832473245765184000e+00 -3.126754827471051740e-02
3.453149198276237453e+00 -2.819717012468354184e-02
3.110011204383015038e+00 -2.542297702953668498e-02
2.770603629752706354e+00 -2.269468542275770995e-02
2.493256123959942006e+00 -2.044490424231580963e-02
2.219326242374859870e+00 -1.819138795566666716e-02
1.995716081078720228e+00 -1.638337242631181592e-02
1.794153259074619866e+00 -1.473956717100771696e-02
1.612469155172323587e+00 -1.324631427537292794e-02
1.448805150457640245e+00 -1.191282924812316416e-02
1.301388887913118797e+00 -1.070314909191000946e-02
1.168743670251448208e+00 -9.597506387306074804e-03
1.049359826359079761e+00 -8.620016737996163622e-03
9.419436427314650251e-01 -7.740299030719508498e-03
8.454575881315604668e-01 -6.943933626324142079e-03
7.504695286215249395e-01 -6.175547839213044524e-03
1.554582824078008230e+01 -1.196769236685877313e-01
1.409137770840826676e+01 -1.094351602512485810e-01
1.277276636186102898e+01 -9.993327611056987414e-02
1.157510542641716889e+01 -9.115697069859593493e-02
1.048594276728571018e+01 -8.304342367257863677e-02
9.495101547778880047e+00 -7.555710701832821230e-02
8.593686257231087922e+00 -6.869115503193790051e-02
7.773768921343947369e+00 -6.237650859700177852e-02
7.028319534947170766e+00 -5.658600869166022229e-02
6.350945965537276194e+00 -5.128320261591284845e-02
5.735829299344650245e+00 -4.641859649166826113e-02
5.177569876660450987e+00 -4.198173263849391129e-02
4.671332056773540131e+00 -3.797112530645498779e-02
4.212530442294469601e+00 -3.429087627387415044e-02
3.797076607623544930e+00 -3.096503641336868090e-02
3.421011071217193944e+00 -2.793432965968141446e-02
3.080913802864936102e+00 -2.517513701335339152e-02
2.744598428286899150e+00 -2.244568717192764462e-02
2.469726954917152106e+00 -2.023740908909481967e-02
2.198234118067100784e+00 -1.800409548023837111e-02
1.976741991726834957e+00 -1.621886565036676636e-02
1.776967802420576392e+00 -1.458649787635550588e-02
1.597011358311774654e+00 -1.310129777556818219e-02
1.434866682441547914e+00 -1.179130599611485052e-02
1.288852692647865616e+00 -1.059603755304417382e-02
1.157396499722595617e+00 -9.491611203846825329e-03
1.039208252446922609e+00 -8.523168064323155546e-03
9.328708185734635450e-01 -7.650594882473440821e-03
8.372323946762669777e-01 -6.863164501721039437e-03
7.431882655668616833e-01 -6.097499615849189501e-03
1.541712921370268496e+01 -1.187307921498787638e-01
1.397385601919930664e+01 -1.085511196390338412e-01
1.266541696004621542e+01 -9.911272973095730521e-02
1.147679746363602149e+01 -9.039182551585747682e-02
1.039608590602422566e+01 -8.234103585072105602e-02
9.412998543754174108e+00 -7.491752591090267144e-02
8.518728310191809427e+00 -6.809115889807909605e-02
7.705321339594711993e+00 -6.182172721417941719e-02
6.965926449376105722e+00 -5.606785459411093436e-02
6.294111657274662264e+00 -5.080968568456174089e-02
5.684102193419025895e+00 -4.599251916807494539e-02
5.130558987118049252e+00 -4.158894136933326963e-02
4.628648159205007495e+00 -3.761471557722619041e-02
4.173784262346067919e+00 -3.398288362897447512e-02
3.761931989846963642e+00 -3.066595887832416351e-02
3.389191054034810247e+00 -2.766568220747857298e-02
3.052124723034345788e+00 -2.495738139908106404e-02
2.718762622992586753e+00 -2.222478488478093692e-02
2.446457366721737525e+00 -2.002624072757122273e-02
2.177395763237501392e+00 -1.782053157195745419e-02
1.957903050678570400e+00 -1.605143792454689564e-02
1.760058041694052777e+00 -1.443611404641331232e-02
1.581743074092543555e+00 -1.295761276703823878e-02
1.421022264415330305e+00 -1.164806224692860499e-02
1.276402542972954857e+00 -1.048785409868446990e-02
1.146232862587674095e+00 -9.393346917636951135e-03
1.029139479899722431e+00 -8.434337632454418782e-03
9.237829550676099899e-01 -7.561781011096876948e-03
8.201518664463212094e-01 -6.710546046242526694e-03
7.359563920249840852e-01 -6.023058055751103791e-03
1.528942246262436022e+01 -1.178119836505068241e-01
1.385719388249739836e+01 -1.076973009328906772e-01
1.255875588826921607e+01 -9.832964409062872058e-02
1.137939360847626169e+01 -8.965913071572959026e-02
1.030698217331107180e+01 -8.166067736344966022e-02
9.331565246855264562e+00 -7.430121281647078524e-02
8.444353548197064185e+00 -6.752722841352895577e-02
7.637460176337571127e+00 -6.129596121813308401e-02
6.904084935807655476e+00 -5.559481496360513947e-02
6.237798001266289916e+00 -5.037585024309490511e-02
5.632872652781185430e+00 -4.559863968865903588e-02
5.083989124513936808e+00 -4.125332015440673350e-02
4.586295636964542233e+00 -3.728682963237182207e-02
4.135337014706552239e+00 -3.368366627335826063e-02
3.727086180483847766e+00 -3.039634457315612895e-02
3.357654778627991554e+00 -2.742229678707561180e-02
3.023546890296017864e+00 -2.473480724958024637e-02
2.693157646803818750e+00 -2.202873866047531590e-02
2.423315998232913770e+00 -1.985066479650280519e-02
2.156680021162351579e+00 -1.768188859055862955e-02
1.939238722841402085e+00 -1.590983807660013502e-02
1.743172256599291314e+00 -1.431511805692976466e-02
1.566564182920167081e+00 -1.284798652216885724e-02
1.407353707219602290e+00 -1.154636303688940345e-02
1.264137544020544457e+00 -1.040540520315041441e-02
1.135160449840970642e+00 -9.319745341652188250e-03
1.019152996775915199e+00 -8.369324322177235445e-03
9.148043131550546159e-01 -7.503544879315872732e-03
8.121189058421386386e-01 -6.659895544713602226e-03
7.287035261119149121e-01 -5.973876595952689467e-03
1.516254320386055099e+01 -1.168969231078538368e-01
1.374147187128723679e+01 -1.068488523955315739e-01
1.245293780858053623e+01 -9.753928134784745074e-02
1.128255802315531575e+01 -8.893743545436798292e-02
1.021852013735398401e+01 -8.098697689239275910e-02
9.250733621912781146e+00 -7.368481853945035853e-02
8.370483079754999167e+00 -6.695013372005298447e-02
7.570178763970623947e+00 -6.078494998842665087e-02
6.842690533743812864e+00 -5.512015738538312420e-02
6.181907546391187225e+00 -4.994359275718407432e-02
5.581991126062370689e+00 -4.520192368598378863e-02
5.037715560773256662e+00 -4.086378731995703867e-02
4.544316703986702954e+00 -3.695867984048437083e-02
4.097263606612366438e+00 -3.338714295625565959e-02
3.692565232046610024e+00 -3.012621773558077365e-02
3.326360755321531304e+00 -2.718299200938831608e-02
2.995276124416118790e+00 -2.451335990730300549e-02
2.667850703352025121e+00 -2.183245018053692893e-02
2.400365671696079950e+00 -1.967048573366662889e-02
2.136231104532997804e+00 -1.752950280060319027e-02
1.920772425471096945e+00 -1.576858272144887954e-02
1.726529643329035357e+00 -1.419138936042197222e-02
1.551474610108165564e+00 -1.273355340877385666e-02
1.393882155805116874e+00 -1.144204425678024828e-02
1.251917897505284927e+00 -1.031018921554654674e-02
1.124177512316548500e+00 -9.244497929069178319e-03
1.009248693942579322e+00 -8.305138177853872358e-03
9.058894559432463245e-01 -7.440842987218077714e-03
8.042686749220984144e-01 -6.610729324837261341e-03
7.216045766136667261e-01 -5.925716784132932340e-03
1.503670918367298626e+01 -1.159877450597197185e-01
1.362647452268910797e+01 -1.060017485759131434e-01
1.234789973066042990e+01 -9.675181370738866748e-02
1.118648401846213680e+01 -8.820694583506262509e-02
1.013074043141142155e+01 -8.031629682246690938e-02
9.170543695254391281e+00 -7.306378236450632169e-02
8.297280579218277552e+00 -6.637599095515829550e-02
7.503378315624960493e+00 -6.026185320276896545e-02
6.781750826343317939e+00 -5.465155426085920032e-02
6.126435431308934199e+00 -4.950670301711909693e-02
5.531543244071774446e+00 -4.480363365629083661e-02
4.991886607192429715e+00 -4.052651843832267425e-02
4.502686026900326155e+00 -3.662991350755374909e-02
4.059526590284420422e+00 -3.308995066093490395e-02
3.658288497628083835e+00 -2.984369285574758196e-02
3.295381033995545828e+00 -2.692637214657238667e-02
2.967221772549270220e+00 -2.428704991875791155e-02
2.642726463281358740e+00 -2.163353662858245180e-02
2.377691490617974690e+00 -1.948757155792910437e-02
2.115980427877030667e+00 -1.737550444315617837e-02
1.902406296292356913e+00 -1.562951994604008105e-02
1.710002818296916471e+00 -1.406619979749392305e-02
1.536596474412238900e+00 -1.261773325934515549e-02
1.380397551701357584e+00 -1.133800566984424600e-02
1.239832420575718297e+00 -1.021359740105557030e-02
1.113303292950986290e+00 -9.167358996540963048e-03
9.994269498439409816e-01 -8.244648605689909940e-03
8.971047342417082238e-01 -7.379124284639639042e-03
7.964196328140150660e-01 -6.559793434436102938e-03
7.146064252929821281e-01 -5.877335605177247749e-03
1.491171658204677541e+01 -1.150746295486908127e-01
1.351238960194513261e+01 -1.051587309678388982e-01
1.224354952996869272e+01 -9.597114328017240792e-02
1.109115185137659054e+01 -8.749001254643964942e-02
1.004352026129217101e+01 -7.964849029302539796e-02
9.090924938941498112e+00 -7.245268994552574171e-02
8.224550715087550756e+00 -6.581305270629134174e-02
7.437055183203429287e+00 -5.973859777383943442e-02
6.721397633343974221e+00 -5.416879313296699833e-02
6.071376526553391884e+00 -4.907716849179689228e-02
5.481587170965307010e+00 -4.440373151702884519e-02
4.946426291253074758e+00 -4.016855536979677815e-02
4.461386119372373393e+00 -3.629821113781397240e-02
4.022084034293365029e+00 -3.278895725716507448e-02
3.624393813497829520e+00 -2.957571048491210858e-02
3.264652588095358965e+00 -2.669289480218116004e-02
2.939365623930787930e+00 -2.406275752472054191e-02
2.617816884531016797e+00 -2.143732362536086844e-02
2.355220004376767484e+00 -1.930753165422923953e-02
2.095830724502943720e+00 -1.722404285227731313e-02
1.884315362469231925e+00 -1.548482645343331535e-02
1.693666513286355979e+00 -1.394278315974170450e-02
1.521860563653520071e+00 -1.250443565314137209e-02
1.367099730863869933e+00 -1.123635656532162054e-02
1.227851377411921074e+00 -1.010572058301126286e-02
1.102496217901641984e+00 -9.095101936880369692e-03
9.897823810922298238e-01 -8.177200944625286766e-03
8.883621726956648645e-01 -7.338405925415518623e-03
7.886477173323610534e-01 -6.509396902505926522e-03
6.999794266770370532e-01 -5.761883003721809081e-03
1.478762751372766715e+01 -1.141682805328966821e-01
1.339912770661224073e+01 -1.043100328474662747e-01
1.214005396350688315e+01 -9.519384384982929048e-02
1.099657305025258225e+01 -8.675856454381533633e-02
9.957077913434902783e+00 -7.898140066273787174e-02
9.011928702330770591e+00 -7.183334092772820922e-02
8.152570890910189050e+00 -6.525759959614839401e-02
7.371305150272883466e+00 -5.922489211229264167e-02
6.661487115510021262e+00 -5.368948111439857812e-02
6.016954853883394350e+00 -4.862838839963985749e-02
5.431960120240480805e+00 -4.402397424587665975e-02
4.901348754472690139e+00 -3.980830142600548516e-02
4.420533878189231380e+00 -3.596727478044806081e-02
3.985015214820169405e+00 -3.247545153023311676e-02
3.590756854193989600e+00 -2.930277343091929401e-02
3.234199434720937738e+00 -2.643106454320080442e-02
2.911812873971292959e+00 -2.383694697921973429e-02
2.593103832266178355e+00 -2.123913714341650952e-02
2.332850276276786872e+00 -1.912384310124766451e-02
2.075872960428273295e+00 -1.705893216507655546e-02
1.866328729604713299e+00 -1.534355997755550496e-02
1.677420662665281004e+00 -1.380560432948899768e-02
1.507237297807578758e+00 -1.238632076212393789e-02
1.353987734287331879e+00 -1.113151784011020932e-02
1.216015689439794878e+00 -1.002102405399569150e-02
1.091872787728494609e+00 -8.986796424920619544e-03
9.801413429005128020e-01 -8.096933364938710062e-03
8.797003685895754543e-01 -7.261929439286249170e-03
7.809910153275472222e-01 -6.453924312107848886e-03
5.280646171183658311e-01 -4.314684225758654013e-03
1.466445459738953971e+01 -1.132624847592295925e-01
1.328658102872411462e+01 -1.034707558979077319e-01
1.203727478199741263e+01 -9.441534514459987149e-02
1.090263709934879621e+01 -8.604282551401305768e-02
9.871268898051734908e+00 -7.832381074402683385e-02
8.933591479708184124e+00 -7.120881986108017203e-02
8.080994037983547429e+00 -6.469772436551307626e-02
7.306060430886525126e+00 -5.871181218489666259e-02
6.602112752465137291e+00 -5.321863462836005226e-02
5.962847357200402598e+00 -4.819405118566634505e-02
5.382772979093257248e+00 -4.362679945787228952e-02
4.856717142055156700e+00 -3.944860890972483325e-02
4.379944773618658083e+00 -3.563630992415114940e-02
3.948178448148976560e+00 -3.217430031664268025e-02
3.557420626200660685e+00 -2.903111210021291910e-02
3.204009767985009471e+00 -2.618350408413620128e-02
2.884562453976455831e+00 -2.360777269941187820e-02
2.568686210304111928e+00 -2.103792482850535411e-02
2.310780712267108239e+00 -1.893937652860720050e-02
2.056211376464569529e+00 -1.688837313112806146e-02
1.848535146113071459e+00 -1.520061454427087781e-02
1.661366122701903647e+00 -1.366595241890905012e-02
1.492707808186953367e+00 -1.227147234463905369e-02
1.340961422861947305e+00 -1.102520348022861980e-02
1.204284161578358825e+00 -9.922954068088074564e-03
1.081231713741949152e+00 -8.925879850618791828e-03
9.706868662187219110e-01 -8.005457988976456829e-03
8.712006145175523741e-01 -7.181193804996374892e-03
7.733360243716917992e-01 -6.405334440436372644e-03
3.549057616772193779e-01 -2.927341043443637981e-03
1.454216342367493375e+01 -1.123658738950712443e-01
1.317503386372583307e+01 -1.026330838721722649e-01
1.193529131562394774e+01 -9.364345225107234549e-02
1.080944486779076996e+01 -8.532934157674468278e-02
9.786151564907049405e+00 -7.765606860862139804e-02
8.855790701284375288e+00 -7.060096853721849197e-02
8.010022774165012294e+00 -6.412757159387121042e-02
7.241391174083909199e+00 -5.818578854653384119e-02
6.543175220898481470e+00 -5.273688378860192510e-02
5.909246138325451980e+00 -4.776283710167537194e-02
5.334004683550884529e+00 -4.322966240018103617e-02
4.812364001868203012e+00 -3.908560701290086925e-02
4.339700965225802953e+00 -3.530825948908970779e-02
3.911728970844600806e+00 -3.187491618619334860e-02
3.524395075308630609e+00 -2.875809754443093072e-02
3.174125343968350332e+00 -2.593482513501348466e-02
2.827561272458874342e+00 -2.314757533506209275e-02
2.544477510261921260e+00 -2.085663808307347891e-02
2.288913984795708512e+00 -1.875807455403132734e-02
2.036632406830972908e+00 -1.672257712708737770e-02
1.830892408554482653e+00 -1.505195227475633786e-02
1.645427499185571296e+00 -1.352538121135693321e-02
1.478375061330981399e+00 -1.216707861055318224e-02
1.328021436156985313e+00 -1.092156078907868290e-02
1.192639964022635279e+00 -9.823460900698926038e-03
1.070773736376677610e+00 -8.803411646443843469e-03
9.612411024449726282e-01 -7.919673995594747606e-03
8.627107484726350695e-01 -7.103145852404292929e-03
7.658244208905005124e-01 -6.330949300792998793e-03
2.376597116952741950e-01 -1.972823682692481390e-03
1.442083333861739725e+01 -1.114630261760423818e-01
1.306415397833077563e+01 -1.017979268537243104e-01
1.183403313461364448e+01 -9.286651162150184879e-02
1.071694544327689336e+01 -8.461021209664128240e-02
9.701616038772614914e+00 -7.700334323638904910e-02
8.778634158750815430e+00 -6.999960505566070468e-02
7.939650780801407848e+00 -6.356776159736893250e-02
7.177225203207900250e+00 -5.766893300268523953e-02
6.484727845806935065e+00 -5.226334308170191290e-02
5.856026264480617805e+00 -4.733213906933900900e-02
5.285651787426994375e+00 -4.282973055329186013e-02
4.768458524732136716e+00 -3.872577738343268433e-02
4.299883830301732601e+00 -3.497951601443943792e-02
3.875594686335286809e+00 -3.157492594800840463e-02
3.491609155279344012e+00 -2.848548209901537176e-02
3.144402986151318746e+00 -2.568734250782212652e-02
2.800968572418716995e+00 -2.292196054889611423e-02
2.520459430719216076e+00 -2.065015244283904122e-02
2.243302074048638239e+00 -1.837858826683700167e-02
2.017258693670435754e+00 -1.655241969361583715e-02
1.813376452307121856e+00 -1.487892944083248591e-02
1.629726013024644038e+00 -1.338354511834904947e-02
1.464207989142172650e+00 -1.203467258965655075e-02
1.315166840183773056e+00 -1.081555755367335711e-02
1.181099692104266907e+00 -9.727529028057610438e-03
1.060398107635884379e+00 -8.714279419929244277e-03
9.518597881349788459e-01 -7.829541968386132325e-03
8.543044169806979227e-01 -7.024396943810727080e-03
7.582921680037411072e-01 -6.253217147046899113e-03
1.578864858788558401e+01 -1.209292767837280985e-01
1.430031100640482222e+01 -1.105654619869202437e-01
1.295418182302041998e+01 -1.009637340963333713e-01
1.173352758053420430e+01 -9.209590169695654194e-02
1.062507021147125030e+01 -8.389779459321149158e-02
9.617728077007949850e+00 -7.634685496035265029e-02
8.702109569843120340e+00 -6.939501598425031059e-02
7.869776900760222738e+00 -6.300411358727575628e-02
7.113562796992526138e+00 -5.714339454692709402e-02
6.426749032236924286e+00 -5.179304455756931352e-02
5.803261618392843602e+00 -4.690205290426626566e-02
5.237665255524555086e+00 -4.243377531092708960e-02
4.724918673515245082e+00 -3.836816796722761214e-02
4.260340845108538055e+00 -3.464764839194595797e-02
3.839748407627907589e+00 -3.127486947214357105e-02
3.459130535834334275e+00 -2.823370801866428512e-02
3.115088201328856776e+00 -2.544003080146197901e-02
2.774658083763471783e+00 -2.268076374630717887e-02
2.496654413492407354e+00 -2.044151361042766471e-02
2.222027145498254086e+00 -1.819272576281446077e-02
1.998080216798167275e+00 -1.636785065238861858e-02
1.796053119937814024e+00 -1.472883754468322023e-02
1.614050804651127269e+00 -1.324380336176374760e-02
1.450141201611143016e+00 -1.191473992098189376e-02
1.302498087815946448e+00 -1.070611820722337099e-02
1.169633446295067936e+00 -9.625373607319657673e-03
1.050192153270411710e+00 -8.619107315894049617e-03
9.426596487682088465e-01 -7.742340458007583581e-03
8.459856949786830338e-01 -6.942651740881411113e-03
7.509391768705248049e-01 -6.185731822966969613e-03
1.565745317717266794e+01 -1.199666672863163724e-01
1.418069998530155118e+01 -1.096661876461154650e-01
1.284499446260942968e+01 -1.001320490373060201e-01
1.163379463545796355e+01 -9.132283434326803062e-02
1.053386086113975395e+01 -8.318125963658480615e-02
9.534502897930693166e+00 -7.568654809348487889e-02
8.626022686757675473e+00 -6.879032517322292151e-02
7.800495835258907107e+00 -6.244667385082466188e-02
7.050388673799570682e+00 -5.663708571706634748e-02
6.369233827292358541e+00 -5.130647907030901067e-02
5.750938552644938362e+00 -4.646750327687253213e-02
5.190098590288494407e+00 -4.203745888805517084e-02
4.681730659441144304e+00 -3.798959421127614394e-02
4.221208595934564656e+00 -3.432588491996202418e-02
3.804181586775067458e+00 -3.097361960755929539e-02
3.426968347556712313e+00 -2.795954699042674935e-02
3.085881031077277736e+00 -2.520360503954940587e-02
2.748577690403430918e+00 -2.245523041434116518e-02
2.473125970829363141e+00 -2.023184518321694339e-02
2.201037988518463884e+00 -1.800649040603561138e-02
1.979057175502083155e+00 -1.620203119293532612e-02
1.778921059615867106e+00 -1.458130951760696313e-02
1.598646164140528070e+00 -1.309918573950184795e-02
1.436161680678631480e+00 -1.177519523826129136e-02
1.290001266605844465e+00 -1.059781143508080510e-02
1.158350924564258255e+00 -9.524826695683056427e-03
1.039991286455788533e+00 -8.527100709801819015e-03
9.334999992514633194e-01 -7.649073728144618542e-03
8.287508578834124062e-01 -6.790120405755027851e-03
7.436569150320622157e-01 -6.097845818649485182e-03
1.552708593114128455e+01 -1.190088586907282198e-01
1.406193671244928467e+01 -1.087748525748743339e-01
1.273654739874563546e+01 -9.930892550873797464e-02
1.153480151834498102e+01 -9.055201811318937255e-02
1.044351412003485713e+01 -8.246380383159812588e-02
9.451942147365890889e+00 -7.503117402313989881e-02
8.550728754601420789e+00 -6.817883055044834939e-02
7.731766635439428548e+00 -6.189064213670023018e-02
6.987774525595925823e+00 -5.612860917752693357e-02
6.312202181647244892e+00 -5.083651624994130896e-02
5.699103661526988773e+00 -4.604163194370138046e-02
5.143012114932813184e+00 -4.164281953456047680e-02
4.638902465193214475e+00 -3.762867345329485441e-02
4.182329370756821874e+00 -3.399620513405578887e-02
3.768986845084001391e+00 -3.067073507280176567e-02
3.395023694923900770e+00 -2.768656323628365321e-02
3.057081170527649938e+00 -2.494860171192703896e-02
2.722769463581101945e+00 -2.223024501343091180e-02
2.449789359392023247e+00 -2.002371039707222938e-02
2.180164314607589748e+00 -1.784234030331125626e-02
1.960161384932721740e+00 -1.603323373242903152e-02
1.761907141751964723e+00 -1.443000884814617246e-02
1.583246294048932468e+00 -1.295879108885139575e-02
1.422368836212389853e+00 -1.164421290434289845e-02
1.277515500120032454e+00 -1.046118341206602950e-02
1.147151653363388535e+00 -9.423809510982143756e-03
1.029882332814375578e+00 -8.430803877152332274e-03
9.244722452533802315e-01 -7.561451543124258524e-03
8.206967269035611023e-01 -6.708239506563299509e-03
7.363757723218044005e-01 -6.018999431018022192e-03
1.539781247368943440e+01 -1.180718189599049978e-01
1.394413250454139863e+01 -1.079082285930162560e-01
1.262905769546167889e+01 -9.850857707987886736e-02
1.143651336974853372e+01 -8.981371589589198789e-02
1.035378295989940689e+01 -8.178298347889877140e-02
9.369970122267005763e+00 -7.439650495854061019e-02
8.475912959908463051e+00 -6.759488542316093029e-02
7.663551401517820771e+00 -6.134536863602624290e-02
6.925614070870023120e+00 -5.564111137667496904e-02
6.255597321582515136e+00 -5.039220843871405203e-02
5.647647897807461348e+00 -4.563862669315656151e-02
5.096211862784188362e+00 -4.126742807510824784e-02
4.596427361928528299e+00 -3.729045116952819927e-02
4.143786534926665155e+00 -3.369011297777269737e-02
3.734119178847777221e+00 -3.039172298555439453e-02
3.363497537187170927e+00 -2.743296320684913275e-02
3.028457417175364430e+00 -2.471921337858867460e-02
2.697157118053383762e+00 -2.202731493397128495e-02
2.426581540810063053e+00 -1.983586122734648863e-02
2.159451221690242395e+00 -1.768296907169489632e-02
1.941559774561536500e+00 -1.589077922748212413e-02
1.745050776831159833e+00 -1.430312242395759791e-02
1.568119479250618786e+00 -1.283698780236831177e-02
1.408703561349502920e+00 -1.153457541144066283e-02
1.265211563867254974e+00 -1.036085861907054019e-02
1.136095764448936674e+00 -9.327757477958135632e-03
1.019958382170095268e+00 -8.362455565808163752e-03
9.154255189918971691e-01 -7.493293309250183450e-03
8.126669107720958518e-01 -6.652498415973500182e-03
7.291951921287662675e-01 -5.965772227899596158e-03
1.526943846741340138e+01 -1.171428959708618600e-01
1.382706519108858068e+01 -1.070452204820928760e-01
1.252220397909464289e+01 -9.770680165286753371e-02
1.133899007083480903e+01 -8.907365276442792690e-02
1.026467284014451664e+01 -8.110594812033060375e-02
9.288624973133803309e+00 -7.376023003279312540e-02
8.401760022481285617e+00 -6.701945058717576065e-02
7.595915448342167586e+00 -6.081715378331172678e-02
6.864000608555881122e+00 -5.515005567965303862e-02
6.199511717570762137e+00 -4.996004353497658645e-02
5.596597115527143451e+00 -4.523929540105459807e-02
5.049871170205725512e+00 -4.090571031617130926e-02
4.554301637462960350e+00 -3.695586752746144593e-02
4.105666239586077459e+00 -3.338296563010510060e-02
3.699522862151207736e+00 -3.011700795993568075e-02
3.332093104621759672e+00 -2.716200497576743908e-02
3.000097359207496428e+00 -2.449189348260907839e-02
2.671742065139503186e+00 -2.182469762639891245e-02
2.403675012720754012e+00 -1.965434654761667385e-02
2.138965605786662838e+00 -1.752503664571290060e-02
1.923052821812416768e+00 -1.574792028137314559e-02
1.728385727196784627e+00 -1.418097400757485985e-02
1.553088411989737017e+00 -1.271974810772371484e-02
1.395143139565186319e+00 -1.142642128487900144e-02
1.252996794973345818e+00 -1.026448620952980645e-02
1.125102821681557064e+00 -9.237038224475593862e-03
1.010015528171027022e+00 -8.294452718941159111e-03
9.065592243834614816e-01 -7.428841369469572388e-03
8.047829842527686184e-01 -6.596757786657500393e-03
7.220899999491530163e-01 -5.911654946769671036e-03
1.514198893357318809e+01 -1.162186592382525030e-01
1.371089768937352460e+01 -1.061871211735199161e-01
1.241618958020651675e+01 -9.691358076377915021e-02
1.124217530311189783e+01 -8.833827163958626882e-02
1.017623313608408786e+01 -8.042294905959228302e-02
9.207945052706799416e+00 -7.313118618485807410e-02
8.328123850497227920e+00 -6.644247652234797075e-02
7.528804210497296978e+00 -6.029447415060524423e-02
6.802840922853611971e+00 -5.467015554979897524e-02
6.143848523645034199e+00 -4.951824738532195624e-02
5.546027198767507826e+00 -4.483217258441401371e-02
5.003900871488336399e+00 -4.052668075041269274e-02
4.512630921674546158e+00 -3.663813819039385411e-02
4.067798836150869235e+00 -3.308116665903673009e-02
3.665201179813465160e+00 -2.984313647213212434e-02
3.301093235588965058e+00 -2.693092568310457083e-02
2.971991322290859827e+00 -2.426246629590172663e-02
2.646622658860800836e+00 -2.162488723760778650e-02
2.380969350985631117e+00 -1.946742848337240650e-02
2.118625542475679691e+00 -1.736091012975539069e-02
1.904669102106652412e+00 -1.560209854079736176e-02
1.711910785831560311e+00 -1.404990881178828921e-02
1.538146402614745334e+00 -1.260136067327867482e-02
1.381710297418978328e+00 -1.132091411277235532e-02
1.240892848928550229e+00 -1.018184129927475305e-02
1.114233140931916388e+00 -9.144962707204841099e-03
1.000254795092042626e+00 -8.227557780961654646e-03
8.977764621517191346e-01 -7.389466293155263869e-03
7.969454822356980550e-01 -6.541955508384843243e-03
7.073201577087899761e-01 -5.792544349596722396e-03
1.501550792368808374e+01 -1.152953528081771400e-01
1.359560244604165469e+01 -1.053300688043603411e-01
1.231100309923976255e+01 -9.612007518451347321e-02
1.114611019496204847e+01 -8.759834531781134082e-02
1.008857419282300505e+01 -7.975087772505047579e-02
9.127869905361524872e+00 -7.251398189791810611e-02
8.255055223914956386e+00 -6.587384366296777927e-02
7.462216886764315049e+00 -5.977429991771925077e-02
6.742139445951583987e+00 -5.418752898842158633e-02
6.088699447597178960e+00 -4.907945572168884163e-02
5.495803445488251171e+00 -4.442451890306178819e-02
4.958305384039570995e+00 -4.015876685539497559e-02
4.471207340130828101e+00 -3.630534723678571080e-02
4.030265412515170453e+00 -3.276143832805256811e-02
3.631201499258109866e+00 -2.956614369712547152e-02
3.270321723997192898e+00 -2.665857589739179662e-02
2.944114056513431610e+00 -2.403223541351361126e-02
2.621656819332808475e+00 -2.142271208980284572e-02
2.358453520760573241e+00 -1.928144773538732412e-02
2.098527563533723050e+00 -1.719103276962949400e-02
1.886540840613464720e+00 -1.545877524288572814e-02
1.695534895240989659e+00 -1.391306200367909210e-02
1.523392349158422254e+00 -1.248209594040793763e-02
1.368463096186602668e+00 -1.121241688026367901e-02
1.228920333365718820e+00 -1.007081868784245535e-02
1.103385408078514374e+00 -9.050279920197235733e-03
9.905255338084052452e-01 -8.153631203842808678e-03
8.889965843544381796e-01 -7.310460955430539767e-03
7.891534850228901776e-01 -6.485679887017885628e-03
5.335960728058420921e-01 -4.336532892729231398e-03
1.488985144953321438e+01 -1.143707952749183770e-01
1.348122571804553083e+01 -1.044768056035715043e-01
1.220651401833460525e+01 -9.532638182906622015e-02
1.105078299366027572e+01 -8.687382777380388277e-02
1.000151752134908811e+01 -7.906831566301271430e-02
9.048426871853127551e+00 -7.189920863927123929e-02
8.182601816392262251e+00 -6.529909275014342263e-02
7.396179949729527081e+00 -5.925096772934817374e-02
6.682092131115208389e+00 -5.370411857329816102e-02
6.033896214826508952e+00 -4.863577391932084881e-02
5.446071067780307473e+00 -4.401866607513037905e-02
4.913075082059741305e+00 -3.979167625762541211e-02
4.430229368600756779e+00 -3.597247690053782809e-02
3.993063705546464615e+00 -3.245635570027339406e-02
3.597524191973690222e+00 -2.928976239573759591e-02
3.239835966308211912e+00 -2.640498955098782852e-02
2.916539548999480758e+00 -2.380336575280008263e-02
2.596997808340338665e+00 -2.121963407396198348e-02
2.336140080907089356e+00 -1.909473448783721369e-02
2.078560044164984966e+00 -1.702004584102247489e-02
1.868520227623767571e+00 -1.531398254076997249e-02
1.679249198576471258e+00 -1.376875032281570620e-02
1.508826561898965579e+00 -1.236046739044781642e-02
1.355302169538549428e+00 -1.110471210121873054e-02
1.217104467326289630e+00 -9.972845582480295915e-03
1.092703577990341346e+00 -8.957169354231579034e-03
9.809376123985871221e-01 -8.060448312310581481e-03
8.803934119591189100e-01 -7.227302963926466976e-03
7.814969400877286310e-01 -6.430027968244236142e-03
3.585326492233728568e-01 -2.933671640910447218e-03
1.476527384820924027e+01 -1.134554445065694001e-01
1.336763741499321689e+01 -1.036239492163618658e-01
1.210295928724689141e+01 -9.454111180734094122e-02
1.095609184441478767e+01 -8.614355852801620916e-02
9.915060046667541371e+00 -7.839047321295029846e-02
8.969552714040379016e+00 -7.127500364054138726e-02
8.110715896789495005e+00 -6.471901595831863752e-02
7.330652275393847894e+00 -5.872022675102501338e-02
6.622410667428892062e+00 -5.321244676127932782e-02
5.979696516869672074e+00 -4.819581497193029668e-02
5.396723751868061747e+00 -4.361150843968632229e-02
4.868300544830900911e+00 -3.942344038961149294e-02
4.389600292964103367e+00 -3.563614757291571483e-02
3.956196340393204558e+00 -3.215052734985169441e-02
3.564127623729836269e+00 -2.901411457614618689e-02
3.209594938375750939e+00 -2.615334199015052763e-02
2.858923437046172911e+00 -2.333328886029104390e-02
2.572503442298817333e+00 -2.101877110374884144e-02
2.314055313270024339e+00 -1.890815194360476875e-02
2.058820586099482597e+00 -1.684726794375028536e-02
1.850671223425297551e+00 -1.517072695431759266e-02
1.663228575840317358e+00 -1.362615414641649494e-02
1.494347987301561487e+00 -1.225422544106229486e-02
1.342230233666663164e+00 -1.099702568374133840e-02
1.205336112798389037e+00 -9.874477483302942366e-03
1.082224577743354343e+00 -8.862444811673258691e-03
9.714309201372530733e-01 -7.969331285746278706e-03
8.718067603045651648e-01 -7.145813141009493136e-03
7.738427841009332120e-01 -6.365307948540532314e-03
2.401291285769274753e-01 -1.977811727939668505e-03
1.464151397489249007e+01 -1.125430693758806833e-01
1.325484129953027690e+01 -1.027750033522412676e-01
1.200001173034141644e+01 -9.375169897097754279e-02
1.086222807842496074e+01 -8.541845010100761193e-02
9.829356492234191833e+00 -7.771830011756018786e-02
8.891296585244809592e+00 -7.066173677183157364e-02
8.039352143759050051e+00 -6.414538205773125112e-02
7.265604573916789377e+00 -5.819777044435627683e-02
6.563255034431262125e+00 -5.273137298443632270e-02
5.925890345065781162e+00 -4.775346281210391536e-02
5.347788007887217532e+00 -4.321323331857816058e-02
4.823792936939740095e+00 -3.905868601835394555e-02
4.349219292898436784e+00 -3.529836802367074255e-02
3.919639341791745224e+00 -3.184529961659335329e-02
3.531028157392349875e+00 -2.873576280568322303e-02
3.179623382855650160e+00 -2.591122561272966862e-02
2.832091162562497377e+00 -2.310226161760061195e-02
2.548242095246404215e+00 -2.081175688201534341e-02
2.267951917632036185e+00 -1.852397112499666598e-02
2.039229656195553186e+00 -1.667610310972812010e-02
1.833021265856645599e+00 -1.499331339592917950e-02
1.647313879235335898e+00 -1.348175269160587983e-02
1.479956857593079267e+00 -1.211757907577509438e-02
1.329261359782032637e+00 -1.088513232632272801e-02
1.193684649641585382e+00 -9.775968368659435775e-03
1.071728014296179365e+00 -8.766892829116232355e-03
9.619881243909466084e-01 -7.877063510521066514e-03
8.633744578731381569e-01 -7.063847548691972768e-03
7.663751783961343378e-01 -6.287743439607965633e-03
1.604408623604452089e+01 -1.221091962490969823e-01
1.451875978348598828e+01 -1.116414061075220732e-01
1.314298083927278604e+01 -1.019460765003723929e-01
1.189791535999885141e+01 -9.298030735898002441e-02
1.076901076962875692e+01 -8.470121663037992465e-02
9.744310259948557373e+00 -7.706673041706404992e-02
8.813792766022682912e+00 -7.005494418816796132e-02
7.968690659095968520e+00 -6.359873758454187564e-02
7.201161898375617376e+00 -5.768867085475773426e-02
6.504598138773904914e+00 -5.226379235827218611e-02
5.872505993788963430e+00 -4.733681554635508354e-02
5.299308747168589129e+00 -4.282572132175761770e-02
4.779757346421368069e+00 -3.870502458558842951e-02
4.309278287327343193e+00 -3.498080016813789189e-02
3.883430583579218442e+00 -3.155486744443476710e-02
3.498210159112750794e+00 -2.847606313473148576e-02
3.149906855013131501e+00 -2.567371883454155901e-02
2.805459503129153820e+00 -2.288252791001323463e-02
2.524202602206399249e+00 -2.061243427552489696e-02
2.246440878281385167e+00 -1.835039316261151757e-02
2.019820042574921093e+00 -1.651006326241332214e-02
1.815562027705044823e+00 -1.485557499866060720e-02
1.631532249238598187e+00 -1.335297778713851434e-02
1.465753003004163668e+00 -1.201148346249796342e-02
1.316471656634880638e+00 -1.079120974557188153e-02
1.182150412079713275e+00 -9.688426691657876788e-03
1.061346409196073148e+00 -8.685809321679326470e-03
9.526537758337123574e-01 -7.800517860271275958e-03
8.549806267582368280e-01 -6.993302301208997700e-03
7.589110795183789948e-01 -6.202788528292156427e-03
1.591010145718740532e+01 -1.211549630127154165e-01
1.439687942061362058e+01 -1.107582006942096908e-01
1.303186081308934163e+01 -1.011270968789091673e-01
1.179656561954196548e+01 -9.222685882652310874e-02
1.067644740681362769e+01 -8.400853256746221298e-02
9.659951044884115490e+00 -7.642511497066997728e-02
8.736772292996503708e+00 -6.946020649709745698e-02
7.898432311682188178e+00 -6.305312468739494858e-02
7.137263991775334659e+00 -5.719834378848841910e-02
6.446350887497953153e+00 -5.182638361633221114e-02
5.819527491440974920e+00 -4.692648216694823154e-02
5.251209047092624260e+00 -4.244812982740528429e-02
4.736171405909455068e+00 -3.834222628305761910e-02
4.269678190447842248e+00 -3.465102284527802473e-02
3.847552235325669923e+00 -3.127319079402101493e-02
3.465708367759094077e+00 -2.822304548905736621e-02
3.120476313083309527e+00 -2.543952622446157483e-02
2.779126156727654617e+00 -2.267759696537249847e-02
2.500443079351190701e+00 -2.042625327208250768e-02
2.225146306208091396e+00 -1.818845725641425604e-02
2.000585863947215604e+00 -1.636556651106401555e-02
1.798198833461884805e+00 -1.472893709506445034e-02
1.615905201801452362e+00 -1.323171110780095756e-02
1.451636253879321492e+00 -1.189285211007501744e-02
1.303830273573517884e+00 -1.070194929683442389e-02
1.170732327834345776e+00 -9.614906736359344480e-03
1.051080087411697894e+00 -8.612656407066019565e-03
9.434058274473924310e-01 -7.729907082529123563e-03
8.375492414437588629e-01 -6.862518257648659963e-03
7.514484194893091829e-01 -6.165673885166165179e-03
1.577701399201359145e+01 -1.202047639251759420e-01
1.427590682354006546e+01 -1.098770308986633665e-01
1.292163834724587268e+01 -1.003148796006830962e-01
1.169590929269016755e+01 -9.147220450911036638e-02
1.058475139043770774e+01 -8.330668725745697667e-02
9.576157391750056647e+00 -7.578389212523986562e-02
8.660408636954604944e+00 -6.887784053929424388e-02
7.828770568993670409e+00 -6.250859696353333606e-02
7.073842319878338891e+00 -5.670133374978533758e-02
6.388641639827779883e+00 -5.137264042673896081e-02
5.767052244162802488e+00 -4.649160193447358230e-02
5.203504784993715937e+00 -4.206439460884293935e-02
4.692847895196921471e+00 -3.800322242032733167e-02
4.230420987241087616e+00 -3.433918859153099745e-02
3.811902134293700062e+00 -3.099225836298909534e-02
3.433423589170775614e+00 -2.796884231029004783e-02
3.091287110467721977e+00 -2.520923549089480048e-02
2.752995052341857818e+00 -2.247601512544477459e-02
2.476792382182905428e+00 -2.024054577280903072e-02
2.204036699981568592e+00 -1.804677127089121536e-02
1.981555625597559933e+00 -1.621944878633077222e-02
1.781026814038047190e+00 -1.460039435536295005e-02
1.600406516240672428e+00 -1.311243906746253733e-02
1.437706482403334318e+00 -1.178332895453620272e-02
1.291246149690977285e+00 -1.059045519325650664e-02
1.159397608525160051e+00 -9.540994386571423000e-03
1.040883059316134673e+00 -8.541607732728133048e-03
9.342601464912753118e-01 -7.662749853046878744e-03
8.293610630311198939e-01 -6.803752218861073946e-03
7.441402819825190251e-01 -6.108331400349055820e-03
1.564494931172292169e+01 -1.192569231877665670e-01
1.415582050840250083e+01 -1.089960979406443820e-01
1.281214971786833523e+01 -9.950143889625387428e-02
1.159621280690556944e+01 -9.071559469080235638e-02
1.049368737274446950e+01 -8.261378754527087809e-02
9.493005109198303870e+00 -7.514420930527358766e-02
8.584594792429561139e+00 -6.828073746402647803e-02
7.759701429161930619e+00 -6.198189757607163591e-02
7.010877815631261001e+00 -5.620607663652991276e-02
6.331345065276182460e+00 -5.092042924747469668e-02
5.714978673802716180e+00 -4.608351374971594860e-02
5.156172560148166717e+00 -4.170157174619843615e-02
4.649881271655410764e+00 -3.767838915061852423e-02
4.191500377835537527e+00 -3.403053692923375950e-02
3.776649803040505571e+00 -3.071234612166085301e-02
3.401454846018646450e+00 -2.771072176729887787e-02
3.062373300298836476e+00 -2.497794566174980219e-02
2.727080563630998711e+00 -2.226943473267696885e-02
2.453435019226750224e+00 -2.005442692269577068e-02
2.183107459039634879e+00 -1.788579931923382424e-02
1.962716633691862000e+00 -1.607287946164477621e-02
1.764045616245518255e+00 -1.447040078872451063e-02
1.585048921439534686e+00 -1.298841244818910862e-02
1.423879233055086901e+00 -1.167498030565105802e-02
1.278809907645890975e+00 -1.049061342561727686e-02
1.148256809087159436e+00 -9.447985259749429321e-03
1.030823793483623518e+00 -8.469022529789494921e-03
9.251909593664142673e-01 -7.594341631978592834e-03
8.213414132669273338e-01 -6.745190456898557049e-03
7.369105209128766765e-01 -6.055027607218456225e-03
1.551392846606974274e+01 -1.183196288516114580e-01
1.403660292126143716e+01 -1.081220539380695206e-01
1.270358394259688772e+01 -9.868333743132953750e-02
1.149712214099508145e+01 -8.996722945245874681e-02
1.040325201984702019e+01 -8.191864512918455021e-02
9.410594077721061268e+00 -7.450588584752450283e-02
8.509362635330175451e+00 -6.768500433263030525e-02
7.691125592268117650e+00 -6.144054994404671288e-02
6.948467999179073651e+00 -5.572266664210608067e-02
6.274598314867812832e+00 -5.047760023951263636e-02
5.663355889418157929e+00 -4.567092875708068933e-02
5.109299186312884267e+00 -4.131370892167771092e-02
4.607354759519037835e+00 -3.731951314066699749e-02
4.152822227946901812e+00 -3.372022677846171074e-02
3.741650486032305878e+00 -3.044028071956808579e-02
3.369800263781392413e+00 -2.744768885278459428e-02
3.033721850057175207e+00 -2.474476188217841766e-02
2.701459453985036507e+00 -2.206633564991700852e-02
2.430281904270757298e+00 -1.986548791464584282e-02
2.162383358505973519e+00 -1.771866525905590323e-02
1.944056175215151727e+00 -1.592627257527476359e-02
1.747210719406858015e+00 -1.434274801890819684e-02
1.569879281962371920e+00 -1.286809060134305217e-02
1.410218228296456378e+00 -1.156494112307134697e-02
1.266458638280745452e+00 -1.039113726213028790e-02
1.137120147910968493e+00 -9.354778804592631461e-03
1.020821877071046879e+00 -8.397072452947846113e-03
9.162015372941845204e-01 -7.526528845631648250e-03
8.133230947877061467e-01 -6.684311201580264705e-03
7.297291105337184725e-01 -5.995082009420795409e-03
1.538383118302721009e+01 -1.173717657378593460e-01
1.391833559652267738e+01 -1.072460090419030260e-01
1.259578088978286203e+01 -9.787578356900919485e-02
1.139870401088262319e+01 -8.921414640624902859e-02
1.031351285697647846e+01 -8.123005587228780688e-02
9.328762458291137705e+00 -7.386791682391620484e-02
8.434783951760664422e+00 -6.710318178867147321e-02
7.623199934497259633e+00 -6.090226821031731463e-02
6.886617052314268683e+00 -5.522580860596188607e-02
6.218236743048148440e+00 -5.002308578361768648e-02
5.612171729339403115e+00 -4.526085280818212264e-02
5.062801378464529378e+00 -4.094288051409024354e-02
4.565101417979451348e+00 -3.701031870366679188e-02
4.114579237614611529e+00 -3.340959367434755828e-02
3.706976119273277970e+00 -3.016403361100610664e-02
3.338360039376999655e+00 -2.719804434998743942e-02
3.005362916336050016e+00 -2.451125156112815215e-02
2.676035442083269711e+00 -2.186039798714296128e-02
2.407318750419147779e+00 -1.967562109790065711e-02
2.141855223580656720e+00 -1.754284607762830392e-02
1.925528696749935431e+00 -1.577861530029341791e-02
1.730503581916393863e+00 -1.420363645238143131e-02
1.554797907576346727e+00 -1.274658478331631116e-02
1.396652995754752657e+00 -1.145387203154011289e-02
1.254291252356608544e+00 -1.030472228892541017e-02
1.126158142344027668e+00 -9.257095077563920471e-03
1.010936152215732298e+00 -8.327790006814647650e-03
9.073411668101546423e-01 -7.488141618703550439e-03
8.053947993536052508e-01 -6.625919478933565629e-03
7.148216859631760789e-01 -5.873321336596563913e-03
1.525470732795007933e+01 -1.164329598060214604e-01
1.380091080739854448e+01 -1.063756899380877974e-01
1.248882083635290741e+01 -9.706802342583395471e-02
1.130123321989753116e+01 -8.846885294855581783e-02
1.022455584638460024e+01 -8.053742368858983480e-02
9.247567816337683766e+00 -7.322438161556192593e-02
8.360756916576008280e+00 -6.652761076454527522e-02
7.555761868124139191e+00 -6.037153803207672559e-02
6.825213260564224171e+00 -5.472830735847442757e-02
6.162366839780227146e+00 -4.957805295164773030e-02
5.561384809753285197e+00 -4.485970804442681453e-02
5.016680355720352757e+00 -4.056582674909131603e-02
4.523283459317533506e+00 -3.666595957509140302e-02
4.076671270963416305e+00 -3.309998580872772211e-02
3.672625039300879468e+00 -2.987817049286007470e-02
3.307332589299152747e+00 -2.693493207122365715e-02
2.977163941924945156e+00 -2.427693548536872387e-02
2.650906846858984256e+00 -2.165536587525139500e-02
2.384562393727682750e+00 -1.948524155267988833e-02
2.121610120754513940e+00 -1.736894432458327420e-02
1.907175242831429030e+00 -1.563290986987417308e-02
1.713986660898844328e+00 -1.405834564705400920e-02
1.539904339454042148e+00 -1.262299019021438824e-02
1.383212145691365746e+00 -1.134135185197607601e-02
1.242194390990816855e+00 -1.019037310678827003e-02
1.115278313169879798e+00 -9.170423726835845446e-03
1.001131463073967387e+00 -8.254303224927584531e-03
8.985226968992543473e-01 -7.403546233126994704e-03
7.975685746380063446e-01 -6.563912131706203107e-03
5.392164278690091406e-01 -4.432471386558033306e-03
1.512660957698497555e+01 -1.154982697446806095e-01
1.368440143417825894e+01 -1.055076664434606293e-01
1.238260655113558784e+01 -9.626160850492049281e-02
1.120433931809446015e+01 -8.772053181598374327e-02
1.013620909819639060e+01 -7.985158772156961127e-02
9.166986098747671008e+00 -7.259270288922363423e-02
8.287299006928140699e+00 -6.594712935923267849e-02
7.488901358087188598e+00 -5.983248026996566826e-02
6.764263783354571125e+00 -5.423440610850111671e-02
6.107016462612344654e+00 -4.912986064314203705e-02
5.511028126563283003e+00 -4.445048262110392473e-02
4.970923026583350612e+00 -4.019110617221702264e-02
4.481814847646180766e+00 -3.632780838558387349e-02
4.039097582177340939e+00 -3.278758825130920207e-02
3.638595644645365557e+00 -2.959689596877844789e-02
3.276417596048602388e+00 -2.667485986780619364e-02
2.949267289744029963e+00 -2.404344320117549408e-02
2.625902572808050284e+00 -2.144908012218717588e-02
2.362008281328927151e+00 -1.929486001743395060e-02
2.101471919254688459e+00 -1.719592397734367659e-02
1.888970006963378800e+00 -1.548251296079490233e-02
1.697559588215576731e+00 -1.391433045850806911e-02
1.525110893549970204e+00 -1.249954486044061418e-02
1.369927826363667833e+00 -1.122873549859554343e-02
1.230208570478752206e+00 -1.008887782637538783e-02
1.104480739989336602e+00 -9.063174713800406165e-03
9.914178832121670615e-01 -8.163534889362222824e-03
8.897842528699729803e-01 -7.317819909264902667e-03
7.898086504457155765e-01 -6.503883245176971840e-03
3.623509806873437822e-01 -2.984858210697562218e-03
1.499941043915452532e+01 -1.145588386443812529e-01
1.356869032326873992e+01 -1.046387575099447798e-01
1.227721604106769959e+01 -9.546341906533395427e-02
1.110821044201569130e+01 -8.698272813893571931e-02
1.004847848717659353e+01 -7.916778523964222714e-02
9.087021417755613228e+00 -7.196142854510048648e-02
8.214471318637274422e+00 -6.536278287598221159e-02
7.422522229139584482e+00 -5.930768155966239380e-02
6.703857063904737679e+00 -5.375709727233948104e-02
6.051983516517696060e+00 -4.868533542655932578e-02
5.461118263685873053e+00 -4.403762798510481996e-02
4.925637487619042076e+00 -3.981441207972874485e-02
4.440691932436300782e+00 -3.597434709259037661e-02
4.001758759067943316e+00 -3.247656168589559134e-02
3.604788666951718401e+00 -2.931801278751683393e-02
3.245912416289378211e+00 -2.641987923667691446e-02
2.891040162869949803e+00 -2.356456836316274395e-02
2.601167900224153229e+00 -2.122880383067022453e-02
2.339654855789290888e+00 -1.910420245033831940e-02
2.081496840613023203e+00 -1.701909780962304261e-02
1.870994413761255970e+00 -1.532879518491041954e-02
1.681322725273509677e+00 -1.376864035953557532e-02
1.510508802265246198e+00 -1.238465377407810958e-02
1.356729223885755786e+00 -1.111666134039933189e-02
1.218302662752594578e+00 -9.986118955325083354e-03
1.093804132167752519e+00 -8.981413114320494634e-03
9.818075412823810133e-01 -8.070661599051948479e-03
8.811251998213470715e-01 -7.230958173804790008e-03
7.821275190604122241e-01 -6.442777257969687504e-03
2.426730289476290714e-01 -1.987202017626963236e-03
1.487323196601102460e+01 -1.136275896331375018e-01
1.345391656424059512e+01 -1.037722601203932560e-01
1.217266338067683407e+01 -9.466125037895725680e-02
1.101288436537637949e+01 -8.623970612699649596e-02
9.961552265465604350e+00 -7.847784432328870630e-02
9.007764793513969082e+00 -7.133735798959944807e-02
8.142177544689378266e+00 -6.478489923342513335e-02
7.356717743789667807e+00 -5.877289009150915566e-02
6.643917497606527611e+00 -5.326698813583539971e-02
5.997583255142037828e+00 -4.823583872838728415e-02
5.411627575760094899e+00 -4.362763809876509663e-02
4.880717454365347763e+00 -3.943946987496954604e-02
4.399925190018246113e+00 -3.563097821035224322e-02
3.964848748301462500e+00 -3.216540998114030686e-02
3.571302297294146832e+00 -2.903498404321269363e-02
3.215614690896415606e+00 -2.618244591998093382e-02
2.863883172008878653e+00 -2.333014308566179126e-02
2.576726250373086557e+00 -2.101357008896125381e-02
2.293010266300281152e+00 -1.871514697607590955e-02
2.061743543216683960e+00 -1.684351340788077175e-02
1.853150583205460222e+00 -1.514924245482856917e-02
1.665275868926573200e+00 -1.363358701805476338e-02
1.496068967082418988e+00 -1.224748685199898365e-02
1.343715104178394126e+00 -1.100524592453449961e-02
1.206584199993252726e+00 -9.884774145940081885e-03
1.083231381242016234e+00 -8.887281112372694830e-03
9.723374817737628906e-01 -7.977378424981930102e-03
8.725454443992972653e-01 -7.145694527055060363e-03
7.744833555663321878e-01 -6.365519364217865107e-03
1.631414757112159108e+01 -1.232707693051186687e-01
1.474792340149288528e+01 -1.126976843910907217e-01
1.334004128477775453e+01 -1.029118389045978604e-01
1.206882863430728214e+01 -9.385962656962297535e-02
1.091824454060565408e+01 -8.549668361229843805e-02
9.875253595472708312e+00 -7.779356720456923058e-02
8.929056779779683595e+00 -7.071003936309468163e-02
8.070443912510736340e+00 -6.419905736510668481e-02
7.291389615653373291e+00 -5.823737202193755153e-02
6.584528445254143492e+00 -5.277673680575948462e-02
5.943586386655241860e+00 -4.777585328456691177e-02
5.362513956467901188e+00 -4.321631851643660538e-02
4.836153866444969474e+00 -3.906734657341178613e-02
4.359493744654829861e+00 -3.528931402621349189e-02
3.928179351580327605e+00 -3.185356698988241891e-02
3.538134047278352678e+00 -2.873182526128884376e-02
3.185535975494295347e+00 -2.592232453057832439e-02
2.836986540771365028e+00 -2.309978134200536132e-02
2.552376917727972927e+00 -2.079980675462924852e-02
2.271359591442248416e+00 -1.852313528486665070e-02
2.042085458883227567e+00 -1.666674751573876678e-02
1.835450991330833226e+00 -1.499521007587843735e-02
1.649320376098370566e+00 -1.348709992215376893e-02
1.481666753086835486e+00 -1.212425608461452191e-02
1.330786712625250390e+00 -1.089136597109723742e-02
1.194949479986835206e+00 -9.779543604362783693e-03
1.072779198959227909e+00 -8.788567153037442695e-03
9.629101549059400078e-01 -7.885724701673027179e-03
8.641506448567943810e-01 -7.060339998712853414e-03
7.669700958127332324e-01 -6.260472037320182967e-03
1.617706989161066389e+01 -1.222957320333706716e-01
1.462368417111287755e+01 -1.117942354510791936e-01
1.322693432513339395e+01 -1.020739232609596397e-01
1.196577073282147552e+01 -9.308962928864121522e-02
1.082424708659332779e+01 -8.478484431521672582e-02
9.789625108795133812e+00 -7.713871779703537768e-02
8.851001205089838564e+00 -7.010741221313285254e-02
7.999334615413872029e+00 -6.364528828631912938e-02
7.226630386241147619e+00 -5.771369951711507323e-02
6.525654642534818528e+00 -5.231021596683570196e-02
5.890004416130137699e+00 -4.734975252703559762e-02
5.313856186021079786e+00 -4.282941585125270290e-02
4.791959437521708942e+00 -3.871412346359735801e-02
4.319416236385215768e+00 -3.496608392042916541e-02
3.891926393823668562e+00 -3.156211395446810453e-02
3.505285941811449479e+00 -2.847039652420019565e-02
3.155772845829426299e+00 -2.566289580005801443e-02
2.810334381294655515e+00 -2.288959150653382957e-02
2.528373877456405072e+00 -2.060628343689793057e-02
2.249807982558523545e+00 -1.835406727470012198e-02
2.022722603394001339e+00 -1.651428788061489947e-02
1.817943683764561946e+00 -1.486247127821186363e-02
1.633556964493360741e+00 -1.336112471771925755e-02
1.467480942361118812e+00 -1.199538874930937415e-02
1.317942658613115769e+00 -1.079440372562291174e-02
1.183397244655055802e+00 -9.701645646516422056e-03
1.062402304107044726e+00 -8.716116507283943465e-03
9.535317719126196190e-01 -7.815092711240256840e-03
8.465368476845310797e-01 -6.920187210077532146e-03
7.595176148281814754e-01 -6.217594058878441951e-03
1.604092662061712105e+01 -1.213311618547758403e-01
1.450028306577748261e+01 -1.109015696059381384e-01
1.311469589708305605e+01 -1.012479803470340001e-01
1.186356166076228469e+01 -9.232520633687119060e-02
1.073110131184708216e+01 -8.408479585845952953e-02
9.704552628160982408e+00 -7.649441555737240828e-02
8.773494637539391405e+00 -6.950575176323803284e-02
7.928769756521758083e+00 -6.310263921551116650e-02
7.162344494257913752e+00 -5.721615497406042083e-02
6.467164678812306278e+00 -5.185112413298922224e-02
5.836826925477087258e+00 -4.693122645686085420e-02
5.265581290137879122e+00 -4.245946733266778989e-02
4.748125415099493374e+00 -3.836845414353083628e-02
4.279757521513054996e+00 -3.465332829120985891e-02
3.855908403168558429e+00 -3.128073464740752790e-02
3.472654587013056293e+00 -2.821275694354912975e-02
3.126318581732532298e+00 -2.542982705198990057e-02
2.783979805721445988e+00 -2.268565709336746103e-02
2.504513881049425184e+00 -2.041880851436697619e-02
2.228502973645514640e+00 -1.821201482710111536e-02
2.003489448068122236e+00 -1.636964613094366375e-02
1.800627620716046096e+00 -1.473560357467910281e-02
1.617884875968319758e+00 -1.324603208326590939e-02
1.453371399025315425e+00 -1.188635815493480768e-02
1.305283056916180628e+00 -1.068221076581681202e-02
1.171976704058350416e+00 -9.622568234564268796e-03
1.052124605464644258e+00 -8.637851554091618284e-03
9.443333963212199311e-01 -7.748224954223881938e-03
8.382371869019359378e-01 -6.861794099422840673e-03
7.520724453659078934e-01 -6.161693682873195695e-03
1.590594505103726242e+01 -1.203733285701718975e-01
1.437776471068244177e+01 -1.100099928833956214e-01
1.300334638032087042e+01 -1.004202355184150436e-01
1.176206446431689656e+01 -9.155817053624165647e-02
1.063865073649521165e+01 -8.337517505982300348e-02
9.620323790790658691e+00 -7.584759580579178428e-02
8.696673044740963476e+00 -6.891240051248478937e-02
7.858811415803211631e+00 -6.255079620989666134e-02
7.098667148392423520e+00 -5.672083023327537110e-02
6.409243802635984366e+00 -5.139940150516854322e-02
5.784155411657641466e+00 -4.651807438955914142e-02
5.217701867683766537e+00 -4.207413541806042517e-02
4.704739252259581228e+00 -3.803801559127829857e-02
4.240364215704135020e+00 -3.433956380369460742e-02
3.820220476753028560e+00 -3.099829679808756636e-02
3.440385411785494618e+00 -2.795663371509745157e-02
3.097082169060206169e+00 -2.519989690683121716e-02
2.757822188588402668e+00 -2.247963660373455269e-02
2.480843853391228482e+00 -2.023187689656293781e-02
2.207382199184161120e+00 -1.804236398817242112e-02
1.984408510224332289e+00 -1.622393435012615265e-02
1.783407838932035805e+00 -1.460702570910616532e-02
1.602401688963751125e+00 -1.312641382276154116e-02
1.439439085844677946e+00 -1.177964008420045831e-02
1.292712897830952778e+00 -1.058220725057748383e-02
1.160700496463309861e+00 -9.530137531072999102e-03
1.041945408943364182e+00 -8.554532303178397426e-03
9.351909337821383561e-01 -7.684949570902615060e-03
8.301391660039257880e-01 -6.802656496659668928e-03
7.448104044183978534e-01 -6.106310909762294355e-03
1.577197668120829732e+01 -1.194117080023365390e-01
1.425636304168886603e+01 -1.091191986678914372e-01
1.289281680086010162e+01 -9.959948378322674989e-02
1.166145200755734557e+01 -9.080037349871797336e-02
1.054684556988777189e+01 -8.267006604887995602e-02
9.536656501329506597e+00 -7.520102675820036775e-02
8.620452344821515567e+00 -6.832309238171538346e-02
7.789346290669614703e+00 -6.200919900245858291e-02
7.035450727957496042e+00 -5.622820885454490880e-02
6.351734144815511129e+00 -5.093460543135006763e-02
5.731951385335322335e+00 -4.609950070978436482e-02
5.170284211357182969e+00 -4.169780436209073737e-02
4.661707723599073816e+00 -3.768075774485301482e-02
4.201296658504071857e+00 -3.402613092868990441e-02
3.784857113667051909e+00 -3.072092737340025026e-02
3.408340302966180069e+00 -2.770076736316408328e-02
3.068144057131672486e+00 -2.496519833129886429e-02
2.731943569269187577e+00 -2.227624291461377179e-02
2.457437154854128725e+00 -2.004322546535169253e-02
2.186510520656909318e+00 -1.786810274149266270e-02
1.965521192087572588e+00 -1.607427115138140850e-02
1.766374377816843477e+00 -1.446851739145286683e-02
1.587071133116020327e+00 -1.300895305302993653e-02
1.425547052942147008e+00 -1.167012817542581980e-02
1.280245837809505627e+00 -1.048441255010588297e-02
1.149506146578142207e+00 -9.433561753202236722e-03
1.031842630166955210e+00 -8.466723558952671258e-03
9.260636144160190319e-01 -7.618345723521417583e-03
8.220941024978531964e-01 -6.744975160872803202e-03
7.375489501197780573e-01 -6.046833781276721859e-03
1.563899686627140184e+01 -1.184569207449444189e-01
1.413565061600331241e+01 -1.082348273310817788e-01
1.278303686943969097e+01 -9.877914713217907094e-02
1.156152669721136483e+01 -9.003878925598272909e-02
1.045569547619139428e+01 -8.197605396492028962e-02
9.453650927215221600e+00 -7.455674208591668572e-02
8.544869638647799803e+00 -6.772872145422383083e-02
7.720479354322310250e+00 -6.146716151926479715e-02
6.972758022683933632e+00 -5.573510504088260292e-02
6.294749992616812229e+00 -5.048146051148198754e-02
5.680078844056081877e+00 -4.568473262673546087e-02
5.123249421643840229e+00 -4.132862652419715122e-02
4.618942640971220648e+00 -3.733779354829338398e-02
4.162577556994801142e+00 -3.371616689437363645e-02
3.749821340700278061e+00 -3.043580035969936995e-02
3.376655802751336033e+00 -2.743918713191481271e-02
3.039489756504158535e+00 -2.473396739951963172e-02
2.706185052246332656e+00 -2.207043694703703443e-02
2.434232859342846833e+00 -1.985608977959488555e-02
2.165736664415130353e+00 -1.769616644108837344e-02
1.946837925455511709e+00 -1.592903622080955872e-02
1.749540301708945478e+00 -1.432335364907100402e-02
1.571899934135855048e+00 -1.289073813694920599e-02
1.411924937303177696e+00 -1.155745538257560261e-02
1.267924192002129358e+00 -1.039470148209749312e-02
1.138394639717024148e+00 -9.336155610741697294e-03
1.021858290130894131e+00 -8.383972949421444193e-03
9.171161890681597262e-01 -7.553013946540473519e-03
8.140883932030726911e-01 -6.682700113736180815e-03
7.225083287233973195e-01 -5.926831912459008984e-03
1.550706273631774579e+01 -1.175030021124295471e-01
1.401605260960560884e+01 -1.073511868460935714e-01
1.267424694375787197e+01 -9.796179033461176189e-02
1.146228487942369512e+01 -8.928596311205322378e-02
1.036542875167044464e+01 -8.127733748881330045e-02
9.371320238725624918e+00 -7.391510230137540716e-02
8.469853410313357145e+00 -6.714242895170072223e-02
7.652124198206619710e+00 -6.091350573149018066e-02
6.910589245368123024e+00 -5.523034243600333237e-02
6.238182278125980140e+00 -5.001347897903381939e-02
5.628756950240287438e+00 -4.527175138997294179e-02
5.076582145919558364e+00 -4.094871201927480220e-02
4.576715032822152196e+00 -3.699480836515364052e-02
4.124276025619800556e+00 -3.341740529590210562e-02
3.715091037499183901e+00 -3.015264394396610301e-02
3.345184208537255177e+00 -2.718886571328812604e-02
3.010982998517680365e+00 -2.449631109174565599e-02
2.680721983501887173e+00 -2.186399739089361569e-02
2.411243853223688838e+00 -1.966449958088906796e-02
2.145178030065071351e+00 -1.752177925620383020e-02
1.928233250326693682e+00 -1.578207832582072603e-02
1.732874966532436556e+00 -1.418198731483811571e-02
1.556826708780211233e+00 -1.276258415834441266e-02
1.398319808731035563e+00 -1.144727682760106335e-02
1.255705153614042224e+00 -1.028634175412710718e-02
1.127364452394722383e+00 -9.238145826997784180e-03
1.011978604692620909e+00 -8.296469426392151514e-03
9.081692012756856780e-01 -7.469967179967573929e-03
8.061391661823646970e-01 -6.623912516978896353e-03
5.449927003733529007e-01 -4.481848811560464746e-03
1.537619307853477224e+01 -1.165529550991735164e-01
1.389720464873408545e+01 -1.064699393071531219e-01
1.256621117757903683e+01 -9.714135583022842635e-02
1.136396151912344976e+01 -8.852965316357265524e-02
1.027578076721265887e+01 -8.058235109167591337e-02
9.289510500502922596e+00 -7.327007231430898715e-02
8.395393884005455831e+00 -6.654890518294470647e-02
7.584326021281984076e+00 -6.037661686414435430e-02
6.848887281331163202e+00 -5.473804139667608204e-02
6.182089935515686641e+00 -4.955873660634389083e-02
5.577769847557874527e+00 -4.485863195822208799e-02
5.030286189185092738e+00 -4.057481229936831663e-02
4.534738678779254961e+00 -3.665153197543878638e-02
4.086226686516251760e+00 -3.310459580854590439e-02
3.680619990187757651e+00 -2.986516293887148815e-02
3.314026340936604420e+00 -2.693061768578434989e-02
2.982857742320381700e+00 -2.426355632103603666e-02
2.655553170571949284e+00 -2.165340199167783974e-02
2.388442408895315339e+00 -1.947412345206293860e-02
2.124800421389847482e+00 -1.734585778093073946e-02
1.909920761171561843e+00 -1.562314378932774285e-02
1.716312380282229322e+00 -1.403766748871762733e-02
1.541885196721754392e+00 -1.262816699115197790e-02
1.384890930051282831e+00 -1.133349344503106586e-02
1.243620437416420144e+00 -1.018441178590407357e-02
1.116520748207999292e+00 -9.146009321665760083e-03
1.002177378690164655e+00 -8.210833052447390895e-03
8.994037568225570212e-01 -7.385814372614886957e-03
7.983135534797618504e-01 -6.564471336807993496e-03
3.662029642325857481e-01 -3.016139876821331400e-03
1.524627325430445701e+01 -1.156013143076354971e-01
1.377938566761531547e+01 -1.055911472546979951e-01
1.245895081558813011e+01 -9.633304220174011834e-02
1.126636677802609654e+01 -8.778384757778996683e-02
1.018675589197328435e+01 -7.989288677092720725e-02
9.208528905583799329e+00 -7.263361654101448128e-02
8.321494462388043800e+00 -6.596818571113177709e-02
7.517143985813951268e+00 -5.984176687425767083e-02
6.787777932715576057e+00 -5.423847543104511754e-02
6.126520511732560514e+00 -4.910651199049659299e-02
5.527279017642192649e+00 -4.445703523177067101e-02
4.984457150599967967e+00 -4.019757315446118029e-02
4.493127606311583477e+00 -3.630018972444375158e-02
4.048505991960687389e+00 -3.278808296811533407e-02
3.646454861677735693e+00 -2.957671605365133280e-02
3.283078483205273290e+00 -2.666987187856768859e-02
2.923881769848037937e+00 -2.377821512856480302e-02
2.630499486120059238e+00 -2.141794509058200444e-02
2.365828628401174694e+00 -1.928420827081568298e-02
2.104698987346319772e+00 -1.717173713164636684e-02
1.891708820966437221e+00 -1.544166958409605266e-02
1.699939009917933896e+00 -1.389112569681291709e-02
1.527131375261536084e+00 -1.249303621535453705e-02
1.371557111741744439e+00 -1.122206685214343844e-02
1.231578251670627511e+00 -1.008142047444603347e-02
1.105682115933369625e+00 -9.055246087329117330e-03
9.925077850881668384e-01 -8.122067918550286356e-03
8.907175822902374529e-01 -7.299833222965537022e-03
7.905897280813917183e-01 -6.501479069129270996e-03
2.452447122381645195e-01 -2.009743516920654751e-03
1.511738306990385006e+01 -1.146628366644709546e-01
1.366239901796885370e+01 -1.047215926908456191e-01
1.235262759406635702e+01 -9.552145925015963213e-02
1.116934148308143548e+01 -8.702568935835469643e-02
1.009841783996020759e+01 -7.920213194796185685e-02
9.128118969451438858e+00 -7.198904346480065886e-02
8.248266504978086999e+00 -6.537876143201697132e-02
7.450462927459566842e+00 -5.930558399423050547e-02
6.727120785164799166e+00 -5.374476668569930227e-02
6.071369210775301895e+00 -4.865788158153517423e-02
5.477219524422832997e+00 -4.404248785293054386e-02
4.939000786020257827e+00 -3.981957558861641544e-02
4.451863985607598551e+00 -3.595631081762692971e-02
4.011114935064385101e+00 -3.247649825426385251e-02
3.612683836211865618e+00 -2.929275072683553555e-02
3.252517416997942945e+00 -2.641057064989516326e-02
2.896426321654903102e+00 -2.354474018576120653e-02
2.605741337618808107e+00 -2.120415039047416836e-02
2.318699662689133412e+00 -1.888982854338807499e-02
2.084705541602080991e+00 -1.699566261417615604e-02
1.873687777857083958e+00 -1.529758848650898673e-02
1.683655994679942758e+00 -1.374536725572210287e-02
1.512463786064023541e+00 -1.236090998093891495e-02
1.358407694798255516e+00 -1.110953171865096227e-02
1.219719188584638125e+00 -9.979919673071956099e-03
1.095022410309867356e+00 -8.966071460768844023e-03
9.828178111505146974e-01 -8.033753677169155200e-03
8.820102683916246633e-01 -7.214667429063182681e-03
7.828672307678724573e-01 -6.425992182600082786e-03
1.660103992037408105e+01 -1.243804061208284295e-01
1.498948082025546924e+01 -1.137181381346432790e-01
1.354637465509094341e+01 -1.038434949906432841e-01
1.224695523694447807e+01 -9.471724788980490084e-02
1.107321080173592165e+01 -8.627368299438176180e-02
1.001085735628715945e+01 -7.851144770362634973e-02
9.048269861896315547e+00 -7.135612153642667543e-02
8.175597080866763733e+00 -6.479126114886220311e-02
7.384297974039364831e+00 -5.875686527660441832e-02
6.666907102209686187e+00 -5.325130021416806664e-02
6.016638478836664916e+00 -4.821085166697831187e-02
5.427506205265973271e+00 -4.362777628582614753e-02
4.893914519396420637e+00 -3.944183305135321588e-02
4.411013391763305869e+00 -3.561166920945282172e-02
3.974061938231540747e+00 -3.216443112793646031e-02
3.579085657467505843e+00 -2.899527550862852909e-02
3.222116015579643111e+00 -2.615037754054101021e-02
2.869311917272659329e+00 -2.332588032184827395e-02
2.581192893850973391e+00 -2.099043004228423603e-02
2.296803090575089357e+00 -1.869921821691225908e-02
2.064908515888121965e+00 -1.682585676059021249e-02
1.855859677916695372e+00 -1.514365952985209304e-02
1.667561974473563691e+00 -1.360197897565429415e-02
1.497983693132764138e+00 -1.222297835873062052e-02
1.345342490559649828e+00 -1.099508207951498118e-02
1.207943096946767714e+00 -9.876892538215173781e-03
1.084443654424565695e+00 -8.871819310577719331e-03
9.733084809415183392e-01 -7.946330933292609575e-03
8.734385952984300427e-01 -7.129561648176280415e-03
7.752254698485415707e-01 -6.324813049527160461e-03
1.646064425253004870e+01 -1.233750001647283129e-01
1.486248301190452814e+01 -1.127906651893382795e-01
1.343107036001080168e+01 -1.029812819256464007e-01
1.214220149919346703e+01 -9.391859409164356187e-02
1.097789150311224482e+01 -8.553839558515330399e-02
9.924004332672252460e+00 -7.782535446430692561e-02
8.969084250379951939e+00 -7.073465712220511348e-02
8.103529568329516763e+00 -6.420781682934829926e-02
7.318745805818303474e+00 -5.823696011938982869e-02
6.607237650416039720e+00 -5.276978891113109915e-02
5.962410545288973296e+00 -4.776408378657064774e-02
5.378278986933141326e+00 -4.322030993262308829e-02
4.849286375307753971e+00 -3.907104365459556500e-02
4.370525162587470369e+00 -3.528572589587407327e-02
3.937432030647045611e+00 -3.185542312809207938e-02
3.545881364635809163e+00 -2.871619814648943350e-02
3.192083162282139064e+00 -2.588722496565367542e-02
2.842367215042931328e+00 -2.309903241584234518e-02
2.556924782654323547e+00 -2.078206426296928463e-02
2.275098054544992365e+00 -1.851490660967340662e-02
2.045305416597419601e+00 -1.666018230641513193e-02
1.838183627292931721e+00 -1.499187636270469040e-02
1.651588592680338863e+00 -1.346390790177924568e-02
1.483594233356996028e+00 -1.209516880844899514e-02
1.332407024923428107e+00 -1.088951322923612831e-02
1.196343196990350632e+00 -9.780532501328483702e-03
1.073945723689845755e+00 -8.784134925091623830e-03
9.638902050866182680e-01 -7.862653017779977840e-03
8.556887961223795802e-01 -6.972326114953830353e-03
7.676942300526508056e-01 -6.266885769913919761e-03
1.632134751105065362e+01 -1.223978140404095305e-01
1.473659139109729210e+01 -1.118859493623432372e-01
1.331684376791452706e+01 -1.021402186186328997e-01
1.203827034949343400e+01 -9.314115614370842289e-02
1.088312786273437105e+01 -8.482671561201231281e-02
9.837755822460399813e+00 -7.717357796968704609e-02
8.890511516618142096e+00 -7.012331452935764708e-02
8.032008818699972963e+00 -6.365264812858233145e-02
7.253654368496295746e+00 -5.773009171183146604e-02
6.548009809568626771e+00 -5.230661743137697550e-02
5.908609077462551262e+00 -4.736344940223057021e-02
5.329464395298514567e+00 -4.283163933550406671e-02
4.804924082580820155e+00 -3.872248072199191427e-02
4.330296103539173380e+00 -3.496970896562398567e-02
3.901035995016626678e+00 -3.157005983231965518e-02
3.512894418616530068e+00 -2.845663068829329054e-02
3.162276574455302747e+00 -2.565306636236285368e-02
2.815686002172271607e+00 -2.289348539036351396e-02
2.532847881241221177e+00 -2.059447190059562199e-02
2.253496610430250957e+00 -1.835616810629547846e-02
2.025868780841102001e+00 -1.651602249554591853e-02
1.820629489817685354e+00 -1.486644243636257162e-02
1.635839159617423766e+00 -1.335362737831038114e-02
1.469404042744274053e+00 -1.198407784919398519e-02
1.319565258966208132e+00 -1.076853825143697478e-02
1.184748455092642594e+00 -9.697942128707059961e-03
1.063587634273901017e+00 -8.706689232821243282e-03
9.545645533842251895e-01 -7.801479401269964357e-03
8.473343502397234772e-01 -6.915454456952853726e-03
7.602194695676290914e-01 -6.207984352371151079e-03
1.618305782897421352e+01 -1.214220650032394461e-01
1.461155192795945190e+01 -1.109788562590620364e-01
1.320331768412446927e+01 -1.013036658076761493e-01
1.193507517164899845e+01 -9.237060182943723774e-02
1.078922225809320956e+01 -8.411099169654250030e-02
9.752184354968440161e+00 -7.652096226404668522e-02
8.812615305067511784e+00 -6.951733146879403302e-02
7.961047100813196664e+00 -6.310690732231499789e-02
7.189125425453203988e+00 -5.722700550120578961e-02
6.489340025194133332e+00 -5.184464133188260854e-02
5.855319016083651462e+00 -4.693995534751788101e-02
5.281004489121098544e+00 -4.245147497637647566e-02
4.761013642237534427e+00 -3.836142834557459275e-02
4.290492954597055153e+00 -3.465583868590043498e-02
3.864869082269248413e+00 -3.128512908425511857e-02
3.480287490592912647e+00 -2.820049036982656340e-02
3.132687540955084948e+00 -2.542217732950889653e-02
2.789254111167843497e+00 -2.268550994108473051e-02
2.508898078370179530e+00 -2.040868920624708260e-02
2.232192826466942392e+00 -1.818398774229471743e-02
2.006585913345419581e+00 -1.636986511417952428e-02
1.803266874018208066e+00 -1.472632590582609313e-02
1.620124935472522898e+00 -1.323867430825254043e-02
1.455298992181551121e+00 -1.187861688222122125e-02
1.306918602302679089e+00 -1.067011727310604799e-02
1.173345446301690576e+00 -9.602151553937067832e-03
1.053292469770759743e+00 -8.622163051762544300e-03
9.453177603654513428e-01 -7.741183522677873644e-03
8.391585879276137749e-01 -6.859703301275091661e-03
7.528793102382980162e-01 -6.154067585329814176e-03
1.604577584120260525e+01 -1.204492825628302038e-01
1.448755722609139340e+01 -1.100775235350282544e-01
1.309082147151445419e+01 -1.004709585195617261e-01
1.183267517848391215e+01 -9.160274479191647667e-02
1.069602144217526174e+01 -8.340052588474203277e-02
9.667256365129032858e+00 -7.586572635289594302e-02
8.735378027294359526e+00 -6.891654388971531209e-02
7.890687878709884195e+00 -6.255364185767200991e-02
7.125039995636591073e+00 -5.672696817549474635e-02
6.431125341644179372e+00 -5.137616868292296801e-02
5.802419081937739698e+00 -4.651966452041798872e-02
5.232966155832674104e+00 -4.207005530415527939e-02
4.717459128390235179e+00 -3.802680896747823863e-02
4.251030122403425260e+00 -3.433839559338609793e-02
3.829134341707118860e+00 -3.097951979746439363e-02
3.447872133141359985e+00 -2.795641483742853511e-02
3.103390227895791664e+00 -2.518457942468400879e-02
2.763071988390682687e+00 -2.247234058983749866e-02
2.485308159523210492e+00 -2.024249834059753048e-02
2.211051677081211420e+00 -1.801324083150141614e-02
1.987520832780802937e+00 -1.622567446340757516e-02
1.786095627505810191e+00 -1.458461012902768222e-02
1.604670976122197779e+00 -1.312211579644029236e-02
1.441346390856742543e+00 -1.177001561114434866e-02
1.294323248625659284e+00 -1.057249918315243849e-02
1.162024384803347132e+00 -9.509284955626135308e-03
1.043117948033497999e+00 -8.537837063002215801e-03
9.361910623455137470e-01 -7.679643977361305489e-03
8.309630030618035956e-01 -6.800366954827954079e-03
7.455713920939194272e-01 -6.096080819874722181e-03
1.590975139177785991e+01 -1.194825288379086636e-01
1.436449860290183800e+01 -1.091796231591852101e-01
1.297910312037957681e+01 -9.963805029473953023e-02
1.173098801189674312e+01 -9.083095088349567303e-02
1.060347765633937023e+01 -8.269389700919671515e-02
9.583020091374033100e+00 -7.521702395125347274e-02
8.658684375927306220e+00 -6.831775562643727095e-02
7.820862962695648513e+00 -6.200137558795704162e-02
7.061572802106702795e+00 -5.622000328899606769e-02
6.373407319755427736e+00 -5.091521620981564328e-02
5.749955938206461781e+00 -4.609687677082596746e-02
5.185357952920837121e+00 -4.169046217857148851e-02
4.674271132267928230e+00 -3.766288197205488325e-02
4.211907484125086754e+00 -3.402364032367442837e-02
3.793721956977016863e+00 -3.069207134177464810e-02
3.415834682474610418e+00 -2.768238633630353343e-02
3.074404756539005579e+00 -2.495403240963500399e-02
2.737086374397794231e+00 -2.225767454219529373e-02
2.461857144744384218e+00 -2.005043710847810232e-02
2.190136566566137422e+00 -1.784340205147114805e-02
1.968633113732343176e+00 -1.607099411817296958e-02
1.769037939229434864e+00 -1.444174252260763819e-02
1.589323624936501256e+00 -1.299628035613485319e-02
1.427502608798617789e+00 -1.165898815819640250e-02
1.281864703287499907e+00 -1.047992710672723468e-02
1.150884711999997201e+00 -9.414011926184958495e-03
1.033054017504149158e+00 -8.454139153411869417e-03
9.271145457553021663e-01 -7.614458381380120357e-03
8.229538261043330971e-01 -6.742496773694205657e-03
7.303075742983977658e-01 -5.976919018433256466e-03
1.577477089392513498e+01 -1.185133106786944585e-01
1.424233251450915638e+01 -1.082855402297484698e-01
1.286827109761775390e+01 -9.881069037363919561e-02
1.163027615050214791e+01 -9.006701274685004199e-02
1.051170675704349655e+01 -8.198719057706699287e-02
9.499466326455054954e+00 -7.456002301545208710e-02
8.582529668275801882e+00 -6.772870852433546252e-02
7.751668713025179791e+00 -6.146620765112224133e-02
6.998502945684509591e+00 -5.573079491027987942e-02
6.316198523776378693e+00 -5.047114480357017818e-02
5.697952136168889403e+00 -4.567906578527734102e-02
5.138143735811500967e+00 -4.130809087853577755e-02
4.631426614468194813e+00 -3.731582618442260552e-02
4.173037441881687570e+00 -3.370063967735166532e-02
3.758544283419385845e+00 -3.040524560214461630e-02
3.384011103860236513e+00 -2.744146749934496879e-02
3.045640306008519538e+00 -2.471762698825367977e-02
2.711365890540527346e+00 -2.204698125026571115e-02
2.438550263927681705e+00 -1.985822256871271410e-02
2.169367056375974379e+00 -1.766936870977938931e-02
1.949884463510314747e+00 -1.590839572219479928e-02
1.752137650849143524e+00 -1.429734560967755967e-02
1.574066736827647084e+00 -1.286498587633757955e-02
1.413796985969073328e+00 -1.155102718221113524e-02
1.269512831677599429e+00 -1.037644660332198189e-02
1.139726527770001274e+00 -9.317318793314573536e-03
1.023074916968768733e+00 -8.366915285281774708e-03
9.181165916135850535e-01 -7.533747951084837982e-03
8.149486302491227852e-01 -6.683203930568336337e-03
5.508435530002923075e-01 -4.486485658247950196e-03
1.564080952551256409e+01 -1.175482716993122151e-01
1.412118820005319542e+01 -1.073926383845813931e-01
1.275823621202756009e+01 -9.798435035194281995e-02
1.153021210317525558e+01 -8.930138496357239997e-02
1.042068845824811341e+01 -8.128800274542602455e-02
9.416550668898118204e+00 -7.391945080341945362e-02
8.507040046832594626e+00 -6.713367575268830434e-02
7.682971801438752024e+00 -6.091723112658930378e-02
6.936123627112689149e+00 -5.522744091206635564e-02
6.259446247720093837e+00 -5.000969802188422880e-02
5.646435984516749329e+00 -4.526320198221597119e-02
5.091384837484083548e+00 -4.092826460173205200e-02
4.589031723141025587e+00 -3.696810249037850438e-02
4.134587683479197473e+00 -3.338490856231804416e-02
3.723777985716231864e+00 -3.011867875714522788e-02
3.352500994991328920e+00 -2.717972425174623383e-02
3.017176031966342098e+00 -2.448358793594623481e-02
2.685877060086807600e+00 -2.182963214352914849e-02
2.415596432425502371e+00 -1.966106197707369330e-02
2.148836716551066672e+00 -1.749493578115004708e-02
1.931328837161502054e+00 -1.574991655493318543e-02
1.735427218966717477e+00 -1.415610329785401203e-02
1.558996816032502508e+00 -1.273243653486249086e-02
1.400233373513945390e+00 -1.143819386269823678e-02
1.257257516481590454e+00 -1.027694388874581151e-02
1.128750067175813276e+00 -9.224559001040693804e-03
1.013099847729166170e+00 -8.280985167753445939e-03
9.091975157041120026e-01 -7.455116020727317779e-03
8.070454641962312436e-01 -6.622289278972620999e-03
3.701396689138578555e-01 -3.044533215073620246e-03
1.550787152134108027e+01 -1.165884219305839686e-01
1.400093925177472087e+01 -1.065029984278403619e-01
1.264910590335985319e+01 -9.716078024717793304e-02
1.143089414658452263e+01 -8.854738316559343514e-02
1.033029878033579152e+01 -8.058273056481961294e-02
9.334374214402656023e+00 -7.326589568008140541e-02
8.432236197301666181e+00 -6.653757422967021551e-02
7.614866480578820429e+00 -6.037842481210316942e-02
6.874177401591423653e+00 -5.471839172673036850e-02
6.203117932835366943e+00 -4.955202802291536202e-02
5.595305364681591342e+00 -4.483597787718170830e-02
5.045000464350881231e+00 -4.054778302384681038e-02
4.546988861887898636e+00 -3.663213742412046309e-02
4.096476887311741422e+00 -3.306719494005389698e-02
3.689242014840143025e+00 -2.982896103103521712e-02
3.321302353511494498e+00 -2.691890279087768775e-02
2.957531544308128701e+00 -2.399223044160250784e-02
2.660581181493763214e+00 -2.160599507333249569e-02
2.392770655299037319e+00 -1.946525749417673742e-02
2.128403066689565026e+00 -1.732220817758171189e-02
1.912965586495301018e+00 -1.558047785564932453e-02
1.718910065631355399e+00 -1.401170909562700351e-02
1.544113674752457088e+00 -1.260961223046106264e-02
1.386754063017290095e+00 -1.132779323769483523e-02
1.245187486141020150e+00 -1.017387960531146787e-02
1.117854609007191913e+00 -9.140379463581765548e-03
1.003374029002444212e+00 -8.195045557204690134e-03
9.004450000034561752e-01 -7.373290498314087268e-03
7.991941228428420807e-01 -6.561748592544968013e-03
2.478655866396287377e-01 -2.030763971431260619e-03
1.537604440540655482e+01 -1.156351234434731812e-01
1.388166159819638956e+01 -1.056146201612284535e-01
1.254082839327210763e+01 -9.634054252005182228e-02
1.133246183528346762e+01 -8.778615121577060254e-02
1.024064223727277678e+01 -7.988921264930863575e-02
9.252777372118039523e+00 -7.262972923678254200e-02
8.357965378999670847e+00 -6.594539247581072960e-02
7.547247992934429384e+00 -5.983203778762426900e-02
6.812728518414072454e+00 -5.422340294326834231e-02
6.147310633075031561e+00 -4.909580297206291022e-02
5.544602139615354197e+00 -4.441716665138274039e-02
4.998993628065171890e+00 -4.016730948814303814e-02
4.505210025476520386e+00 -3.628835644609906819e-02
4.058710124101493122e+00 -3.275152292033604862e-02
3.655027207459515814e+00 -2.954267018336729708e-02
3.290316675744367370e+00 -2.663643230828768166e-02
2.929810930325236651e+00 -2.375825744368964890e-02
2.635566749097134398e+00 -2.139200055252870117e-02
2.345106596955830014e+00 -1.906739550395895877e-02
2.108191137538483417e+00 -1.714495293133069809e-02
1.894706156866533098e+00 -1.544189970099162264e-02
1.702487983816226791e+00 -1.387073507041423903e-02
1.529317643011971262e+00 -1.246503474569492231e-02
1.373459738844074352e+00 -1.121572610891027888e-02
1.233199954110653085e+00 -1.007576367526086085e-02
1.107039614588389620e+00 -9.047596203850816199e-03
9.936814728984033618e-01 -8.108230095618286851e-03
8.916945288404019010e-01 -7.294319914213019153e-03
7.914200502504232793e-01 -6.483990174399738814e-03
1.690840514805270089e+01 -1.254122776595267830e-01
1.524518729148945440e+01 -1.146774109273876463e-01
1.376324088365893061e+01 -1.047320675100266996e-01
1.243325941520299693e+01 -9.552544834667321683e-02
1.123471220584833752e+01 -8.702839005944278117e-02
1.015170301487352944e+01 -7.919496618425560241e-02
9.171749238789606906e+00 -7.198318344031399973e-02
8.284322112006439198e+00 -6.535446867113298142e-02
7.480214570282840647e+00 -5.928676595616393791e-02
6.751768869057019451e+00 -5.373004071336649062e-02
6.091924510785132973e+00 -4.864177674870671930e-02
5.494344985612692689e+00 -4.400222793439906299e-02
4.953353823755052510e+00 -3.978628185845581311e-02
4.463878612718202632e+00 -3.593843591127102166e-02
4.021253257880090359e+00 -3.243245823731403382e-02
3.621133829051457198e+00 -2.925962114401982339e-02
3.259639931897324150e+00 -2.637178501079704210e-02
2.902391108695749455e+00 -2.353190605360203427e-02
2.610762725765409797e+00 -2.117839584838673850e-02
2.322881710281116785e+00 -1.887112345366447758e-02
2.088240840091530437e+00 -1.698721814299898950e-02
1.876719696171689433e+00 -1.528665611421996771e-02
1.686176669740222289e+00 -1.373205856651292522e-02
1.514652501614015101e+00 -1.233103293782087696e-02
1.360249384890586333e+00 -1.110549032793324911e-02
1.221294519451920024e+00 -9.970233629161297934e-03
1.096399118866520306e+00 -8.959472648173153614e-03
9.840417936355378981e-01 -8.021417907951850293e-03
8.830353678238778148e-01 -7.212150821896939033e-03
7.836976516658714642e-01 -6.383768806946594349e-03
1.676415970066715388e+01 -1.243875399883326294e-01
1.511544215385726631e+01 -1.137279420720653106e-01
1.364579122119334542e+01 -1.038493183743910281e-01
1.232670021171882091e+01 -9.470778312489580575e-02
1.113767058909236951e+01 -8.626714668269962194e-02
1.006352723288826212e+01 -7.850072013472027266e-02
9.091391742000530130e+00 -7.133847052849498493e-02
8.211199006632083908e+00 -6.476477718900111591e-02
7.413766462867596552e+00 -5.873951182701514506e-02
6.691386749898326158e+00 -5.323786874916515421e-02
6.036985682280007204e+00 -4.818859537276493771e-02
5.444520252520305803e+00 -4.358341785564033566e-02
4.908169896962276013e+00 -3.939326840638231186e-02
4.422878337307383667e+00 -3.558328164929189935e-02
3.984141402753127448e+00 -3.211642600348915688e-02
3.587482384552622694e+00 -2.897363842716759591e-02
3.229240059404893337e+00 -2.611906218690536810e-02
2.875190714097842104e+00 -2.329021756041460556e-02
2.586151572418580180e+00 -2.096618263977849742e-02
2.300924182404288754e+00 -1.867620435254193842e-02
2.068394963603454872e+00 -1.681547699229691759e-02
1.858837529687254797e+00 -1.512132386985099754e-02
1.670108828935927825e+00 -1.358935334515384841e-02
1.500183980258960270e+00 -1.221384993438388161e-02
1.347131838447077179e+00 -1.098081094649831259e-02
1.209571221255312468e+00 -9.863354203937788056e-03
1.085763873794932666e+00 -8.856966846158902465e-03
9.745432228444252942e-01 -7.932559559968301380e-03
8.650380615316918265e-01 -7.051207839593189551e-03
7.760905805407661839e-01 -6.326539376828387885e-03
1.662112509844814312e+01 -1.233928957969562673e-01
1.498665940949117648e+01 -1.128049495992972939e-01
1.352921519957169494e+01 -1.030019906724659179e-01
1.222078123215243295e+01 -9.392151712916017858e-02
1.104154606907652081e+01 -8.554615142761390345e-02
9.975969613342408948e+00 -7.783183946808171216e-02
9.011789820724670719e+00 -7.073073666002925586e-02
8.138698950459057002e+00 -6.420469657349144044e-02
7.347807856542247329e+00 -5.822616848467730005e-02
6.631448033993388336e+00 -5.276292612802827020e-02
5.982545598137481768e+00 -4.775668101392355896e-02
5.395085286836136085e+00 -4.318273054276632050e-02
4.863258812426804134e+00 -3.904200726172443736e-02
4.382309439217416447e+00 -3.526291631271518540e-02
3.947268317669822668e+00 -3.182561326980730410e-02
3.554205846991883355e+00 -2.871101864011229091e-02
3.199112881753575000e+00 -2.588398419436229586e-02
2.848174046823967576e+00 -2.308039804229182826e-02
2.561849520425251381e+00 -2.077677396017470896e-02
2.279164548718116023e+00 -1.850539623180701490e-02
2.048726096079840353e+00 -1.666883080646208715e-02
1.841136457067501286e+00 -1.498089866715704259e-02
1.654152023691233042e+00 -1.347340973969911315e-02
1.485770588850530816e+00 -1.210806643777581279e-02
1.334206107966228183e+00 -1.085779715303229233e-02
1.197930459094644018e+00 -9.771200858184380181e-03
1.075317304956465270e+00 -8.772202836950260610e-03
9.650732667933039632e-01 -7.870764327188225010e-03
8.566732132392798071e-01 -7.000509691331262448e-03
7.685589461832003089e-01 -6.273314173486802502e-03
1.647921513858702980e+01 -1.224015744311901382e-01
1.485890910761669126e+01 -1.118886944995235444e-01
1.341359713157054045e+01 -1.021520900736450077e-01
1.211587931841583377e+01 -9.314290289577473181e-02
1.094602017126174154e+01 -8.482272305054065764e-02
9.889017971139226759e+00 -7.716376763064630717e-02
8.932755042162288106e+00 -7.012289734424097254e-02
8.066738846270942176e+00 -6.364678463333318936e-02
7.282367665958165759e+00 -5.771831624114519971e-02
6.571984569929294473e+00 -5.229520474870354152e-02
5.928591195911636191e+00 -4.733060238760321281e-02
5.346077453232411791e+00 -4.281119920356066949e-02
4.818804454060969356e+00 -3.869024540192181338e-02
4.342013308800404481e+00 -3.494323781880000201e-02
3.910813853672869822e+00 -3.153655680758982865e-02
3.521169788827547276e+00 -2.845390077447961658e-02
3.169239377565516325e+00 -2.564849136480422398e-02
2.821485535767858543e+00 -2.286456233725627993e-02
2.537736619004439031e+00 -2.059049587703193351e-02
2.257605693462395813e+00 -1.833292855118251463e-02
2.029268094226914787e+00 -1.651309521260869995e-02
1.823632834394000035e+00 -1.484227944949357593e-02
1.638331808232991849e+00 -1.335475922370327195e-02
1.471508190479319245e+00 -1.200234103716157387e-02
1.321436248839808592e+00 -1.075985968725383032e-02
1.186370914317014247e+00 -9.675547295595108774e-03
1.064950178993212981e+00 -8.688060086425372988e-03
9.557684294094901389e-01 -7.811366781463149542e-03
8.483651678598295165e-01 -6.943665154777267298e-03
7.611285856262518523e-01 -6.222995210948636426e-03
1.633843460555550209e+01 -1.214156554091974510e-01
1.473216884239376689e+01 -1.109732384235181807e-01
1.329876127271965380e+01 -1.013033075140891831e-01
1.201165896837923697e+01 -9.236047450022906447e-02
1.085131024242412323e+01 -8.410021526619144983e-02
9.802892864614545232e+00 -7.650493868287173982e-02
8.854278756091165548e+00 -6.950836830966197755e-02
7.995437712832225152e+00 -6.308743552807234700e-02
7.217572084509359165e+00 -5.720441994375250611e-02
6.513021913088361536e+00 -5.182790995202714301e-02
5.875047372331092532e+00 -4.690641044819678085e-02
5.297505235828625203e+00 -4.240891531765798861e-02
4.774815367983071823e+00 -3.833823050774238378e-02
4.302044406617120842e+00 -3.462379782962992508e-02
3.874592446337143059e+00 -3.124565578064103510e-02
3.488451074744303160e+00 -2.818616143541667618e-02
3.139617800640586598e+00 -2.541360027885279649e-02
2.794969804155889914e+00 -2.265127171493647520e-02
2.513755286760197549e+00 -2.040563605934396507e-02
2.236246208826503601e+00 -1.816184417288876571e-02
2.010007289706805089e+00 -1.635267480701369305e-02
1.806219683423120337e+00 -1.469973141009553799e-02
1.622702291062094293e+00 -1.322790870464831021e-02
1.457427590426755293e+00 -1.189801176132270454e-02
1.308704483981611988e+00 -1.066399504264303744e-02
1.174978613621917356e+00 -9.584757778033853662e-03
1.054663386646473189e+00 -8.607176311242574485e-03
9.464699566179209933e-01 -7.751444137397275544e-03
8.401347528302264278e-01 -6.876343154604891428e-03
7.536999043828983558e-01 -6.170712775482000735e-03
1.619887990174571257e+01 -1.204306067144840925e-01
1.460640000017330564e+01 -1.100631801656413722e-01
1.318496651973271128e+01 -1.004636854617444730e-01
1.190827326199239344e+01 -9.158713856907704787e-02
1.075734408106687567e+01 -8.338326431864777344e-02
9.717382265155869447e+00 -7.584236730055392284e-02
8.776558094900545726e+00 -6.890502488908523127e-02
7.924643029871737632e+00 -6.253296849913356215e-02
7.153263546658533478e+00 -5.669623034611975115e-02
6.454593485023144339e+00 -5.136426381840612093e-02
5.821915499997663446e+00 -4.648227500991351790e-02
5.249318941082558254e+00 -4.203371774459119248e-02
4.731085649901299206e+00 -3.800123684472066221e-02
4.262429874455790468e+00 -3.430505036419738418e-02
3.838793083166441633e+00 -3.095551971258023172e-02
3.456046132951494432e+00 -2.792945735892975526e-02
3.110264720256522786e+00 -2.517831860125784374e-02
2.768749755786959810e+00 -2.243696510484170445e-02
2.490106738574366929e+00 -2.020615390074686005e-02
2.215084631334335086e+00 -1.798916898394057814e-02
1.990914948751459246e+00 -1.619340455003677806e-02
1.788996780267483544e+00 -1.455758811183376945e-02
1.607137188134845740e+00 -1.309636799173219401e-02
1.443450235323342712e+00 -1.177877462252581962e-02
1.296127998003102855e+00 -1.057734807387322035e-02
1.163596354636164953e+00 -9.490139860377121844e-03
1.044456247107538926e+00 -8.522344358852624105e-03
9.373474658911754576e-01 -7.648198453948649653e-03
8.319511889738976373e-01 -6.806681911216722926e-03
7.383412172807894969e-01 -6.054010112439158972e-03
1.606048541395978546e+01 -1.194510901773631617e-01
1.448164256844132680e+01 -1.091549429472363081e-01
1.307200564271188981e+01 -9.962502316298102456e-02
1.180573780826647656e+01 -9.080617885921533905e-02
1.066406647028855481e+01 -8.266889480062748763e-02
9.632568262992364794e+00 -7.518738532576546563e-02
8.699283556895535341e+00 -6.829738626950575264e-02
7.854497374143891264e+00 -6.197948176169922052e-02
7.089420681614981845e+00 -5.617848369349209142e-02
6.396601464549248384e+00 -5.089252064374925194e-02
5.769278498410963074e+00 -4.605848367791060688e-02
5.201542364887331793e+00 -4.165003880098234329e-02
4.687812885616883918e+00 -3.765232207667617431e-02
4.223240978455668149e+00 -3.398152820218502956e-02
3.803225437316438917e+00 -3.066643096579056010e-02
3.423858047092470436e+00 -2.765981446459660903e-02
3.081234673192937201e+00 -2.494383184354526800e-02
2.742774893746884324e+00 -2.222186350177219466e-02
2.466602713662618740e+00 -2.001137777562447123e-02
2.194120817474400464e+00 -1.781636371910635605e-02
1.972032723121914355e+00 -1.603545003478551098e-02
1.771963901124253393e+00 -1.441511500207136483e-02
1.591802420359398562e+00 -1.296588677154867850e-02
1.429577779533128368e+00 -1.165851005962078094e-02
1.283694393153118396e+00 -1.046778139971140005e-02
1.152401137286847455e+00 -9.402112420547238322e-03
1.034391898056314263e+00 -8.437245807600347175e-03
9.282274646571142540e-01 -7.573253906706801063e-03
8.238877107594692051e-01 -6.732912381971971165e-03
5.568452211261232243e-01 -4.524123941511194215e-03
1.592313338020436220e+01 -1.184717797022782765e-01
1.435789991874409388e+01 -1.082476901891545606e-01
1.295989112246124542e+01 -9.878626319408477519e-02
1.170391956895020869e+01 -9.003070227815493376e-02
1.057156025313288339e+01 -8.195438238743892045e-02
9.548347954093909351e+00 -7.453124738205499367e-02
8.622747998094773436e+00 -6.769720203802692682e-02
7.784865931313091458e+00 -6.142388838965934239e-02
7.026144140720290032e+00 -5.567231231084143056e-02
6.339055631965591076e+00 -5.043087724909046249e-02
5.717066197975984032e+00 -4.563513766267265209e-02
5.154141012239864317e+00 -4.126382669337218256e-02
4.644888106483046286e+00 -3.729698466707509485e-02
4.184290742524009232e+00 -3.366238625536163015e-02
3.768082934917983629e+00 -3.037693209132297234e-02
3.392025162244807213e+00 -2.739312427013477005e-02
3.052409991298904224e+00 -2.470511330182040277e-02
2.716951300692755922e+00 -2.200727463314276766e-02
2.443357202443163789e+00 -1.981498576861905753e-02
2.173321826209191787e+00 -1.764170148786908462e-02
1.953300735804557764e+00 -1.587668232510968530e-02
1.755058251144539172e+00 -1.427107241324258868e-02
1.576583048484808014e+00 -1.283357695409921562e-02
1.415883469940993455e+00 -1.153930023277979257e-02
1.271323576775093001e+00 -1.036913255303219088e-02
1.141293739428680176e+00 -9.301621795154582303e-03
1.024355960264130339e+00 -8.351438777982927303e-03
9.192755888897193861e-01 -7.498906061524322590e-03
8.159014375173909706e-01 -6.660241968132404877e-03
3.741627359094829020e-01 -3.068225672085085880e-03
1.578688291111280684e+01 -1.174964032879786957e-01
1.423499226095288250e+01 -1.073477773436500443e-01
1.284866900067997442e+01 -9.794777859943712417e-02
1.160297062637743259e+01 -8.926359405791850499e-02
1.047976458462819416e+01 -8.124387254543896653e-02
9.464921873294043664e+00 -7.387657391330101908e-02
8.546835659763537763e+00 -6.708633838040768682e-02
7.715796431433642688e+00 -6.086365120662890621e-02
6.963355631663898926e+00 -5.517435476010712492e-02
6.282049452660844580e+00 -4.997030267578785045e-02
5.665344301260103244e+00 -4.522172590803130721e-02
5.107205222605210260e+00 -4.087593716835992430e-02
4.602319362658439772e+00 -3.693482390458786846e-02
4.145775382110200802e+00 -3.334250504060323056e-02
3.733173646672226287e+00 -3.008499850261599565e-02
3.360420041990170414e+00 -2.712891964084685609e-02
2.992085522543950660e+00 -2.420762736988886499e-02
2.691420625048696724e+00 -2.179775842383343404e-02
2.420297211946069282e+00 -1.961991031221737083e-02
2.152742718633587682e+00 -1.747008752983281177e-02
1.934693896047741779e+00 -1.571536829619561357e-02
1.738295188016429238e+00 -1.412726289821973104e-02
1.561452403335527928e+00 -1.270401937780896336e-02
1.402334277316325650e+00 -1.141581762239318211e-02
1.259094982597539936e+00 -1.026852766153812067e-02
1.130266150754376531e+00 -9.222866506590430766e-03
1.014485870490982045e+00 -8.266190159526299805e-03
9.103486905103147508e-01 -7.423499435743689465e-03
8.080057254614464446e-01 -6.587583351538816440e-03
2.505221476996693508e-01 -2.047321355575583250e-03
1.565180184131235208e+01 -1.165249061080576298e-01
1.411319983136593592e+01 -1.064481269569154259e-01
1.273835962657613763e+01 -9.711479074219812879e-02
1.150278866179001724e+01 -8.849122518812614635e-02
1.038873559551430681e+01 -8.053808439333443037e-02
9.382092036645525823e+00 -7.321770308288244600e-02
8.471569488765872791e+00 -6.648790674486002028e-02
7.647290714722050353e+00 -6.031233900646148366e-02
6.901090513664330572e+00 -5.466842399182388762e-02
6.225557525441884898e+00 -4.951057260981174546e-02
5.614023440285204281e+00 -4.480024345344226638e-02
5.060690129230768441e+00 -4.049362578887342329e-02
4.560105307458498736e+00 -3.658203796478462499e-02
4.107508649503161635e+00 -3.302291152690089993e-02
3.698571761313220740e+00 -2.979570285994648238e-02
3.329119168986934607e+00 -2.686474637258965542e-02
2.964008733850129307e+00 -2.397257317569449417e-02
2.666151963868871988e+00 -2.158123904458905673e-02
2.372080538116592141e+00 -1.921999339609949814e-02
2.132359594872296427e+00 -1.729468856415138783e-02
1.916319700172977258e+00 -1.557271766306428211e-02
1.721720524676795261e+00 -1.399984405211444384e-02
1.546514049976426275e+00 -1.256720169607222423e-02
1.388846897573624561e+00 -1.129405195105062654e-02
1.246948403819918116e+00 -1.016741861733239626e-02
1.119419214688238462e+00 -9.131806053739883328e-03
1.004621071428571266e+00 -8.181396293305638959e-03
9.015647930049963676e-01 -7.344868752919128142e-03
8.001976457998929426e-01 -6.513887805218084373e-03


==> anc/Fig2/Fig2_g100.out <==
# Radius(km)    Mass(m_sun)
4.834300999999999959e+01 1.019020000000000065e-01
4.262801000000000329e+01 1.052050000000000068e-01
3.827201000000000164e+01 1.086580000000000046e-01
3.484300999999999959e+01 1.122520000000000046e-01
3.207500999999999891e+01 1.159909999999999969e-01
2.979401000000000010e+01 1.198739999999999944e-01
2.788300999999999874e+01 1.239070000000000032e-01
2.625701000000000107e+01 1.280979999999999897e-01
2.486000999999999905e+01 1.324529999999999874e-01
2.364601000000000042e+01 1.369809999999999917e-01
2.258501000000000047e+01 1.416800000000000004e-01
2.166500999999999877e+01 1.464749999999999941e-01
2.085301000000000116e+01 1.514139999999999930e-01
2.012800999999999974e+01 1.565219999999999945e-01
1.947700999999999993e+01 1.618159999999999876e-01
1.889001000000000019e+01 1.673090000000000133e-01
1.835700999999999894e+01 1.730140000000000011e-01
1.787301000000000073e+01 1.789419999999999900e-01
1.743000999999999934e+01 1.851029999999999898e-01
1.702600999999999942e+01 1.915080000000000116e-01
1.665501000000000076e+01 1.981660000000000088e-01
1.631501000000000090e+01 2.050849999999999895e-01
1.600200999999999851e+01 2.122729999999999895e-01
1.571500999999999948e+01 2.197379999999999889e-01
1.545001000000000069e+01 2.274839999999999918e-01
1.520701000000000036e+01 2.355200000000000071e-01
1.498201000000000072e+01 2.438500000000000112e-01
1.477500999999999998e+01 2.524770000000000070e-01
1.458501000000000047e+01 2.614060000000000272e-01
1.441000999999999976e+01 2.706399999999999917e-01
1.424801000000000073e+01 2.801810000000000134e-01
1.410000999999999927e+01 2.900300000000000100e-01
1.396301000000000059e+01 3.001900000000000124e-01
1.383801000000000059e+01 3.106590000000000185e-01
1.372200999999999915e+01 3.214380000000000015e-01
1.361600999999999928e+01 3.325270000000000170e-01
1.351900999999999975e+01 3.439229999999999787e-01
1.343000999999999934e+01 3.556250000000000244e-01
1.334801000000000037e+01 3.676309999999999856e-01
1.327401000000000053e+01 3.799370000000000247e-01
1.320600999999999914e+01 3.925400000000000000e-01
1.314400999999999975e+01 4.054360000000000186e-01
1.308700999999999937e+01 4.186210000000000209e-01
1.303600999999999921e+01 4.320899999999999741e-01
1.299000999999999983e+01 4.458380000000000121e-01
1.294801000000000002e+01 4.598599999999999910e-01
1.291000999999999976e+01 4.741489999999999871e-01
1.287601000000000084e+01 4.887000000000000233e-01
1.284501000000000026e+01 5.035060000000000091e-01
1.281800999999999924e+01 5.185600000000000209e-01
1.279401000000000010e+01 5.338559999999999972e-01
1.277200999999999986e+01 5.493850000000000122e-01
1.275300999999999974e+01 5.651420000000000332e-01
1.273700999999999972e+01 5.811169999999999947e-01
1.272301000000000037e+01 5.973030000000000284e-01
1.271001000000000047e+01 6.136920000000000153e-01
1.270001000000000069e+01 6.302750000000000297e-01
1.269101000000000035e+01 6.470449999999999813e-01
1.268401000000000067e+01 6.639930000000000554e-01
1.267801000000000045e+01 6.811099999999999932e-01
1.267401000000000089e+01 6.983869999999999800e-01
1.267101000000000077e+01 7.158160000000000078e-01
1.266901000000000010e+01 7.333880000000000399e-01
1.266700999999999944e+01 7.510930000000000106e-01
1.266700999999999944e+01 7.689230000000000231e-01
1.266801000000000066e+01 7.868680000000000119e-01
1.266901000000000010e+01 8.049199999999999688e-01
1.267101000000000077e+01 8.230690000000000506e-01
1.267300999999999966e+01 8.413059999999999983e-01
1.267600999999999978e+01 8.596219999999999972e-01
1.268000999999999934e+01 8.780080000000000107e-01
1.268401000000000067e+01 8.964539999999999731e-01
1.268801000000000023e+01 9.149519999999999875e-01
1.269300999999999924e+01 9.334930000000000172e-01
1.269701000000000057e+01 9.520669999999999966e-01
1.270200999999999958e+01 9.706660000000000288e-01
1.270701000000000036e+01 9.892809999999999659e-01
1.271301000000000059e+01 1.007902999999999993e+00
1.271800999999999959e+01 1.026523000000000074e+00
1.272301000000000037e+01 1.045134000000000007e+00
1.272901000000000060e+01 1.063725999999999949e+00
1.273400999999999961e+01 1.082290999999999892e+00
1.273901000000000039e+01 1.100821000000000049e+00
1.274501000000000062e+01 1.119307999999999970e+00
1.275000999999999962e+01 1.137745000000000006e+00
1.275501000000000040e+01 1.156123000000000012e+00
1.276000999999999941e+01 1.174436000000000035e+00
1.276501000000000019e+01 1.192674999999999930e+00
1.277000999999999920e+01 1.210833999999999966e+00
1.277401000000000053e+01 1.228906000000000054e+00
1.277900999999999954e+01 1.246884000000000103e+00
1.278301000000000087e+01 1.264761000000000024e+00
1.278701000000000043e+01 1.282532000000000005e+00
1.279100999999999999e+01 1.300189999999999957e+00
1.279401000000000010e+01 1.317730000000000068e+00
1.279800999999999966e+01 1.335145999999999944e+00
1.280100999999999978e+01 1.352432000000000079e+00
1.280400999999999989e+01 1.369583999999999913e+00
1.280601000000000056e+01 1.386595999999999940e+00
1.280901000000000067e+01 1.403464000000000045e+00
1.281100999999999956e+01 1.420183999999999891e+00
1.281301000000000023e+01 1.436750999999999889e+00
1.281400999999999968e+01 1.453160999999999925e+00
1.281601000000000035e+01 1.469411000000000023e+00
1.281700999999999979e+01 1.485497000000000067e+00
1.281800999999999924e+01 1.501416000000000084e+00
1.281800999999999924e+01 1.517166000000000015e+00
1.281901000000000046e+01 1.532742000000000049e+00
1.281901000000000046e+01 1.548143999999999965e+00
1.281800999999999924e+01 1.563366999999999951e+00
1.281800999999999924e+01 1.578411000000000008e+00
1.281700999999999979e+01 1.593274000000000079e+00
1.281601000000000035e+01 1.607952999999999966e+00
1.281500999999999912e+01 1.622447999999999890e+00
1.281400999999999968e+01 1.636757000000000017e+00
1.281201000000000079e+01 1.650878999999999985e+00
1.281001000000000012e+01 1.664811999999999959e+00
1.280800999999999945e+01 1.678557000000000077e+00
1.280601000000000056e+01 1.692112999999999978e+00
1.280301000000000045e+01 1.705480000000000107e+00
1.280001000000000033e+01 1.718657000000000101e+00
1.279701000000000022e+01 1.731643000000000043e+00
1.279401000000000010e+01 1.744439999999999991e+00
1.279001000000000055e+01 1.757047999999999943e+00
1.278701000000000043e+01 1.769465999999999983e+00
1.278301000000000087e+01 1.781695999999999946e+00
1.277900999999999954e+01 1.793736999999999915e+00
1.277401000000000053e+01 1.805592000000000086e+00
1.277000999999999920e+01 1.817258999999999958e+00
1.276501000000000019e+01 1.828742000000000090e+00
1.276000999999999941e+01 1.840038999999999980e+00
1.275501000000000040e+01 1.851153999999999966e+00
1.275000999999999962e+01 1.862085999999999908e+00
1.274400999999999939e+01 1.872837000000000085e+00
1.273901000000000039e+01 1.883409000000000111e+00
1.273301000000000016e+01 1.893801999999999985e+00
1.272700999999999993e+01 1.904018999999999906e+00
1.272100999999999971e+01 1.914061000000000012e+00
1.271500999999999948e+01 1.923929999999999918e+00
1.270900999999999925e+01 1.933626999999999985e+00
1.270200999999999958e+01 1.943154000000000048e+00
1.269500999999999991e+01 1.952512999999999943e+00
1.268900999999999968e+01 1.961705000000000032e+00
1.268201000000000001e+01 1.970733000000000068e+00
1.267501000000000033e+01 1.979597999999999969e+00
1.266700999999999944e+01 1.988302000000000014e+00
1.266000999999999976e+01 1.996847000000000039e+00
1.265301000000000009e+01 2.005234999999999879e+00
1.264500999999999920e+01 2.013468000000000035e+00
1.263800999999999952e+01 2.021548000000000123e+00
1.263001000000000040e+01 2.029478000000000115e+00
1.262200999999999951e+01 2.037256999999999874e+00
1.261401000000000039e+01 2.044890000000000096e+00
1.260600999999999949e+01 2.052378000000000036e+00
1.259801000000000037e+01 2.059721999999999831e+00
1.259000999999999948e+01 2.066926000000000041e+00
1.258201000000000036e+01 2.073989999999999778e+00
1.257301000000000002e+01 2.080916999999999906e+00
1.256500999999999912e+01 2.087708999999999815e+00
1.255601000000000056e+01 2.094367999999999785e+00
1.254800999999999966e+01 2.100896000000000097e+00
1.253900999999999932e+01 2.107294000000000000e+00
1.253001000000000076e+01 2.113564999999999916e+00
1.252101000000000042e+01 2.119711000000000123e+00
1.251300999999999952e+01 2.125732999999999873e+00
1.250400999999999918e+01 2.131634000000000029e+00
1.249501000000000062e+01 2.137415999999999983e+00
1.248601000000000028e+01 2.143079000000000178e+00
1.247700999999999993e+01 2.148626999999999843e+00
1.246800999999999959e+01 2.154061000000000003e+00
1.245800999999999981e+01 2.159381999999999913e+00
1.244900999999999947e+01 2.164594000000000129e+00
1.244000999999999912e+01 2.169696000000000069e+00
1.243101000000000056e+01 2.174691999999999847e+00
1.242101000000000077e+01 2.179583000000000048e+00
1.241201000000000043e+01 2.184369999999999923e+00
1.240201000000000064e+01 2.189055999999999891e+00
1.239301000000000030e+01 2.193642000000000092e+00
1.238301000000000052e+01 2.198129999999999917e+00
1.237401000000000018e+01 2.202520999999999951e+00
1.236401000000000039e+01 2.206817000000000029e+00
1.235501000000000005e+01 2.211019999999999985e+00
1.234501000000000026e+01 2.215130999999999961e+00
1.233600999999999992e+01 2.219151000000000096e+00
1.232601000000000013e+01 2.223082999999999920e+00
1.231601000000000035e+01 2.226928000000000019e+00
1.230701000000000001e+01 2.230687000000000086e+00
1.229701000000000022e+01 2.234361999999999959e+00
1.228701000000000043e+01 2.237954000000000221e+00
1.227801000000000009e+01 2.241464000000000123e+00
1.226801000000000030e+01 2.244895000000000085e+00
1.225801000000000052e+01 2.248247000000000106e+00
1.224801000000000073e+01 2.251522000000000023e+00
1.223901000000000039e+01 2.254720999999999975e+00
1.222901000000000060e+01 2.257845000000000102e+00
1.221901000000000082e+01 2.260895999999999795e+00
1.220900999999999925e+01 2.263875000000000082e+00
1.219900999999999947e+01 2.266783999999999910e+00
1.219000999999999912e+01 2.269623000000000168e+00
1.218000999999999934e+01 2.272393000000000107e+00
1.217000999999999955e+01 2.275097000000000147e+00
1.216000999999999976e+01 2.277734000000000147e+00
1.215000999999999998e+01 2.280307000000000084e+00
1.214100999999999964e+01 2.282815999999999956e+00
1.213100999999999985e+01 2.285263000000000044e+00
1.212101000000000006e+01 2.287647999999999904e+00
1.211101000000000028e+01 2.289972999999999814e+00
1.210101000000000049e+01 2.292238000000000220e+00
1.209201000000000015e+01 2.294446000000000208e+00
1.208201000000000036e+01 2.296596000000000082e+00
1.207201000000000057e+01 2.298690000000000122e+00
1.206201000000000079e+01 2.300729000000000024e+00
1.205301000000000045e+01 2.302712999999999788e+00
1.204301000000000066e+01 2.304644000000000137e+00
1.203301000000000087e+01 2.306522999999999879e+00
1.202300999999999931e+01 2.308351000000000042e+00
1.201401000000000074e+01 2.310127000000000042e+00
1.200400999999999918e+01 2.311854999999999993e+00
1.199400999999999939e+01 2.313533000000000062e+00
1.198501000000000083e+01 2.315164000000000222e+00
1.197500999999999927e+01 2.316746999999999890e+00
1.196500999999999948e+01 2.318284999999999929e+00
1.195600999999999914e+01 2.319777000000000200e+00
1.194600999999999935e+01 2.321223999999999954e+00
1.193600999999999956e+01 2.322627000000000219e+00
1.192700999999999922e+01 2.323987999999999943e+00
1.191700999999999944e+01 2.325305999999999873e+00
1.190801000000000087e+01 2.326582999999999846e+00
1.189800999999999931e+01 2.327818000000000165e+00
1.188901000000000074e+01 2.329013999999999918e+00
1.187900999999999918e+01 2.330169999999999852e+00
1.187001000000000062e+01 2.331287999999999805e+00
1.186001000000000083e+01 2.332368000000000219e+00
1.185101000000000049e+01 2.333410000000000206e+00
1.184101000000000070e+01 2.334414999999999907e+00
1.183201000000000036e+01 2.335385000000000044e+00
1.182201000000000057e+01 2.336319000000000035e+00
1.181301000000000023e+01 2.337218000000000018e+00
1.180400999999999989e+01 2.338083999999999829e+00
1.179401000000000010e+01 2.338915000000000077e+00
1.178500999999999976e+01 2.339713999999999849e+00
1.177600999999999942e+01 2.340479999999999894e+00
1.176600999999999964e+01 2.341213999999999906e+00
1.175700999999999929e+01 2.341917000000000026e+00
1.174801000000000073e+01 2.342589999999999950e+00
1.173901000000000039e+01 2.343231999999999982e+00
1.173001000000000005e+01 2.343843999999999816e+00
1.172001000000000026e+01 2.344428000000000178e+00
1.171100999999999992e+01 2.344981999999999900e+00
1.170200999999999958e+01 2.345508999999999844e+00
1.169300999999999924e+01 2.346007999999999871e+00
1.168401000000000067e+01 2.346480000000000121e+00
1.167501000000000033e+01 2.346925000000000150e+00
1.166600999999999999e+01 2.347344000000000097e+00
1.165700999999999965e+01 2.347736999999999963e+00
1.164800999999999931e+01 2.348104999999999887e+00
1.163901000000000074e+01 2.348447999999999869e+00
1.163001000000000040e+01 2.348765999999999909e+00
1.162101000000000006e+01 2.349060999999999844e+00
1.161200999999999972e+01 2.349331999999999976e+00
1.160300999999999938e+01 2.349580000000000002e+00
1.159401000000000082e+01 2.349804999999999922e+00
1.158501000000000047e+01 2.350007999999999875e+00
1.157700999999999958e+01 2.350188999999999862e+00
1.156800999999999924e+01 2.350347999999999882e+00
1.155901000000000067e+01 2.350486000000000075e+00
1.155001000000000033e+01 2.350602999999999998e+00
1.154200999999999944e+01 2.350699999999999790e+00
1.153301000000000087e+01 2.350776999999999894e+00
1.152401000000000053e+01 2.350833000000000172e+00
1.151600999999999964e+01 2.350871000000000155e+00
1.150700999999999929e+01 2.350889000000000006e+00
1.149901000000000018e+01 2.350889000000000006e+00
1.149000999999999983e+01 2.350870000000000015e+00
1.148100999999999949e+01 2.350833000000000172e+00
1.147301000000000037e+01 2.350779000000000174e+00
1.146401000000000003e+01 2.350706999999999880e+00
1.145600999999999914e+01 2.350617999999999874e+00
1.144801000000000002e+01 2.350512000000000157e+00
1.143900999999999968e+01 2.350388999999999839e+00
1.143101000000000056e+01 2.350249999999999950e+00
1.142201000000000022e+01 2.350095000000000045e+00
1.141400999999999932e+01 2.349924999999999820e+00
1.140601000000000020e+01 2.349739000000000022e+00
1.139700999999999986e+01 2.349537999999999904e+00
1.138901000000000074e+01 2.349321999999999910e+00
1.138100999999999985e+01 2.349091000000000040e+00
1.137301000000000073e+01 2.348845999999999989e+00
1.136500999999999983e+01 2.348587000000000202e+00
1.135600999999999949e+01 2.348313999999999790e+00
1.134801000000000037e+01 2.348027999999999782e+00
1.134000999999999948e+01 2.347728000000000037e+00
1.133201000000000036e+01 2.347414999999999807e+00
1.132400999999999947e+01 2.347088999999999981e+00
1.131601000000000035e+01 2.346750999999999809e+00
1.130800999999999945e+01 2.346398999999999901e+00
1.130001000000000033e+01 2.346035999999999788e+00
1.129200999999999944e+01 2.345661000000000218e+00
1.128401000000000032e+01 2.345273999999999859e+00
1.127600999999999942e+01 2.344875000000000043e+00
1.126801000000000030e+01 2.344465000000000021e+00
1.126000999999999941e+01 2.344043999999999794e+00
1.125300999999999974e+01 2.343611000000000111e+00
1.124501000000000062e+01 2.343167999999999918e+00
1.123700999999999972e+01 2.342715000000000103e+00
1.122901000000000060e+01 2.342251000000000083e+00
1.122100999999999971e+01 2.341776999999999997e+00
1.121401000000000003e+01 2.341292000000000151e+00
1.120600999999999914e+01 2.340797999999999934e+00
1.119801000000000002e+01 2.340294000000000096e+00
1.119101000000000035e+01 2.339780999999999889e+00
1.118300999999999945e+01 2.339258000000000060e+00
1.117501000000000033e+01 2.338727000000000000e+00
1.116801000000000066e+01 2.338185999999999876e+00
1.116000999999999976e+01 2.337635999999999825e+00
1.115301000000000009e+01 2.337077999999999989e+00
1.114500999999999920e+01 2.336510999999999783e+00
1.113800999999999952e+01 2.335935999999999790e+00
1.113001000000000040e+01 2.335353000000000012e+00
1.112301000000000073e+01 2.334762000000000004e+00
1.111600999999999928e+01 2.334162000000000070e+00
1.110801000000000016e+01 2.333555000000000046e+00
1.110101000000000049e+01 2.332940999999999931e+00
1.109401000000000082e+01 2.332317999999999891e+00
1.108600999999999992e+01 2.331688999999999901e+00
1.107901000000000025e+01 2.331052000000000124e+00
1.107201000000000057e+01 2.330408999999999953e+00
1.106400999999999968e+01 2.329757999999999996e+00
1.105701000000000001e+01 2.329099999999999948e+00
1.105001000000000033e+01 2.328435999999999950e+00
1.104301000000000066e+01 2.327766000000000002e+00
1.103600999999999921e+01 2.327088999999999963e+00
1.102900999999999954e+01 2.326404999999999834e+00
1.102200999999999986e+01 2.325715999999999894e+00
1.101401000000000074e+01 2.325019999999999865e+00
1.100700999999999929e+01 2.324317999999999884e+00
1.100000999999999962e+01 2.323611000000000093e+00
1.099300999999999995e+01 2.322897999999999907e+00
1.098601000000000028e+01 2.322179000000000215e+00
1.097901000000000060e+01 2.321454999999999824e+00
1.097200999999999915e+01 2.320724999999999927e+00
1.096601000000000070e+01 2.319990000000000219e+00
1.095900999999999925e+01 2.319249999999999812e+00
1.095200999999999958e+01 2.318505000000000038e+00
1.094500999999999991e+01 2.317753999999999870e+00
1.093801000000000023e+01 2.316999000000000031e+00
1.093101000000000056e+01 2.316238999999999937e+00
1.092501000000000033e+01 2.315475000000000172e+00
1.091801000000000066e+01 2.314705000000000013e+00
1.091100999999999921e+01 2.313931999999999878e+00
1.090400999999999954e+01 2.313153999999999932e+00
1.089800999999999931e+01 2.312371000000000176e+00
1.089100999999999964e+01 2.311583999999999861e+00
1.088400999999999996e+01 2.310794000000000015e+00
1.087800999999999974e+01 2.309998999999999914e+00
1.087101000000000006e+01 2.309200000000000141e+00
1.086500999999999983e+01 2.308396999999999810e+00
1.085801000000000016e+01 2.307589999999999808e+00
1.085101000000000049e+01 2.306779999999999831e+00
1.084501000000000026e+01 2.305966000000000182e+00
1.083801000000000059e+01 2.305147999999999975e+00
1.083201000000000036e+01 2.304326999999999792e+00
1.082601000000000013e+01 2.303503000000000078e+00
1.081901000000000046e+01 2.302674999999999805e+00
1.081301000000000023e+01 2.301844000000000001e+00
1.080601000000000056e+01 2.301009000000000082e+00
1.080001000000000033e+01 2.300171999999999883e+00
1.079401000000000010e+01 2.299331000000000014e+00
1.078701000000000043e+01 2.298487999999999865e+00
1.078101000000000020e+01 2.297641000000000044e+00
1.077500999999999998e+01 2.296791999999999945e+00
1.076801000000000030e+01 2.295939999999999870e+00
1.076201000000000008e+01 2.295084999999999820e+00
1.075600999999999985e+01 2.294226999999999794e+00
1.075000999999999962e+01 2.293366999999999933e+00
1.074400999999999939e+01 2.292504000000000097e+00
1.073700999999999972e+01 2.291638999999999982e+00
1.073100999999999949e+01 2.290770999999999891e+00
1.072500999999999927e+01 2.289900999999999964e+00
1.071901000000000082e+01 2.289029000000000202e+00
1.071301000000000059e+01 2.288154000000000021e+00
1.070701000000000036e+01 2.287278000000000144e+00
1.070101000000000013e+01 2.286398999999999848e+00
1.069500999999999991e+01 2.285518000000000161e+00
1.068900999999999968e+01 2.284635000000000193e+00
1.068300999999999945e+01 2.283749999999999947e+00
1.067700999999999922e+01 2.282862999999999865e+00
1.067101000000000077e+01 2.281973999999999947e+00
1.066501000000000055e+01 2.281083000000000194e+00
1.065901000000000032e+01 2.280190999999999857e+00
1.065301000000000009e+01 2.279297000000000128e+00
1.064700999999999986e+01 2.278401000000000121e+00
1.064201000000000086e+01 2.277502999999999833e+00
1.063601000000000063e+01 2.276603999999999850e+00
1.063001000000000040e+01 2.275703000000000031e+00
1.062401000000000018e+01 2.274801000000000073e+00
1.061800999999999995e+01 2.273897999999999975e+00
1.061300999999999917e+01 2.272993000000000041e+00
1.060701000000000072e+01 2.272085999999999828e+00
1.060101000000000049e+01 2.271179000000000059e+00
1.059600999999999971e+01 2.270270000000000010e+00
1.059000999999999948e+01 2.269359999999999822e+00
1.058400999999999925e+01 2.268447999999999798e+00
1.057901000000000025e+01 2.267536000000000218e+00
1.057301000000000002e+01 2.266621999999999915e+00
1.056700999999999979e+01 2.265706999999999915e+00
1.056201000000000079e+01 2.264791999999999916e+00
1.055601000000000056e+01 2.263875000000000082e+00
1.055100999999999978e+01 2.262957000000000107e+00
1.054500999999999955e+01 2.262037999999999993e+00
1.054001000000000055e+01 2.261118999999999879e+00
1.053401000000000032e+01 2.260197999999999929e+00
1.052900999999999954e+01 2.259276999999999980e+00
1.052300999999999931e+01 2.258354999999999890e+00
1.051801000000000030e+01 2.257432000000000105e+00
1.051201000000000008e+01 2.256508999999999876e+00
1.050700999999999929e+01 2.255583999999999811e+00
1.050201000000000029e+01 2.254659000000000191e+00
1.049601000000000006e+01 2.253734000000000126e+00
1.049100999999999928e+01 2.252807999999999922e+00
1.048601000000000028e+01 2.251881000000000022e+00
1.048001000000000005e+01 2.250954000000000121e+00
1.047500999999999927e+01 2.250026000000000082e+00
1.047001000000000026e+01 2.249098000000000042e+00
1.046401000000000003e+01 2.248168999999999862e+00
1.045900999999999925e+01 2.247240000000000126e+00
1.045401000000000025e+01 2.246310999999999947e+00
1.044900999999999947e+01 2.245381000000000071e+00
1.044300999999999924e+01 2.244451000000000196e+00
1.043801000000000023e+01 2.243520000000000181e+00
1.043300999999999945e+01 2.242589999999999861e+00
1.042801000000000045e+01 2.241658999999999846e+00
1.042300999999999966e+01 2.240727000000000135e+00
1.041801000000000066e+01 2.239796000000000120e+00
1.041300999999999988e+01 2.238863999999999965e+00
1.040801000000000087e+01 2.237932999999999950e+00
1.040301000000000009e+01 2.237000999999999795e+00
1.039700999999999986e+01 2.236069000000000084e+00
1.039201000000000086e+01 2.235136999999999929e+00
1.038701000000000008e+01 2.234204000000000079e+00
1.038200999999999929e+01 2.233271999999999924e+00
1.037701000000000029e+01 2.232340000000000213e+00
1.037301000000000073e+01 2.231408000000000058e+00
1.036800999999999995e+01 2.230475999999999903e+00
1.036300999999999917e+01 2.229544000000000192e+00
1.035801000000000016e+01 2.228610999999999898e+00
1.035300999999999938e+01 2.227679999999999882e+00
1.034801000000000037e+01 2.226748000000000172e+00
1.034300999999999959e+01 2.225816000000000017e+00
1.033801000000000059e+01 2.224883999999999862e+00
1.033300999999999981e+01 2.223952999999999847e+00
1.032901000000000025e+01 2.223021999999999831e+00
1.032400999999999947e+01 2.222090999999999816e+00
1.031901000000000046e+01 2.221159999999999801e+00
1.031400999999999968e+01 2.220228999999999786e+00
1.030901000000000067e+01 2.219298999999999911e+00
1.030500999999999934e+01 2.218369000000000035e+00
1.030001000000000033e+01 2.217439000000000160e+00
1.029500999999999955e+01 2.216509999999999980e+00
1.029100999999999999e+01 2.215580999999999801e+00
1.028600999999999921e+01 2.214652000000000065e+00
1.028101000000000020e+01 2.213724000000000025e+00
1.027600999999999942e+01 2.212795999999999985e+00
1.027200999999999986e+01 2.211867999999999945e+00
1.026701000000000086e+01 2.210941000000000045e+00
1.026300999999999952e+01 2.210014000000000145e+00
1.025801000000000052e+01 2.209087999999999941e+00
1.025300999999999974e+01 2.208162000000000180e+00
1.024901000000000018e+01 2.207237000000000116e+00
1.024400999999999939e+01 2.206312000000000051e+00
1.024000999999999983e+01 2.205388000000000126e+00


==> anc/Fig2/Fig2_g11.out <==
# Radius(km)    Mass(m_sun)
5.903101000000000198e+01 9.668499999999999317e-02
4.218401000000000067e+01 1.039979999999999932e-01
3.344201000000000334e+01 1.121140000000000053e-01
2.810601000000000127e+01 1.209800000000000042e-01
2.451601000000000141e+01 1.306390000000000051e-01
2.195101000000000013e+01 1.411320000000000074e-01
2.006900999999999868e+01 1.522870000000000057e-01
1.861801000000000172e+01 1.643189999999999928e-01
1.746500999999999948e+01 1.773679999999999979e-01
1.653400999999999854e+01 1.915330000000000088e-01
1.577300999999999931e+01 2.068889999999999896e-01
1.514601000000000042e+01 2.234869999999999912e-01
1.462800999999999974e+01 2.413589999999999902e-01
1.419900999999999947e+01 2.605149999999999966e-01
1.384201000000000015e+01 2.809479999999999755e-01
1.354601000000000077e+01 3.026360000000000161e-01
1.329901000000000089e+01 3.255379999999999940e-01
1.309501000000000026e+01 3.496059999999999723e-01
1.292600999999999978e+01 3.747800000000000020e-01
1.278600999999999921e+01 4.009909999999999863e-01
1.267000999999999955e+01 4.281659999999999910e-01
1.257501000000000069e+01 4.562260000000000204e-01
1.249700999999999951e+01 4.850889999999999924e-01
1.243300999999999945e+01 5.146720000000000184e-01
1.238100999999999985e+01 5.448899999999999855e-01
1.233801000000000059e+01 5.756590000000000318e-01
1.230400999999999989e+01 6.068949999999999623e-01
1.227701000000000064e+01 6.385170000000000012e-01
1.225501000000000040e+01 6.704440000000000399e-01
1.223800999999999917e+01 7.025979999999999448e-01
1.222500999999999927e+01 7.349059999999999482e-01
1.221401000000000003e+01 7.672940000000000316e-01
1.220600999999999914e+01 7.996959999999999624e-01
1.219900999999999947e+01 8.320450000000000346e-01
1.219401000000000046e+01 8.642800000000000482e-01
1.219000999999999912e+01 8.963440000000000296e-01
1.218701000000000079e+01 9.281829999999999803e-01
1.218300999999999945e+01 9.597459999999999880e-01
1.218101000000000056e+01 9.909869999999999512e-01
1.217801000000000045e+01 1.021864000000000106e+00
1.217501000000000033e+01 1.052337999999999996e+00
1.217101000000000077e+01 1.082373000000000030e+00
1.216801000000000066e+01 1.111938000000000093e+00
1.216400999999999932e+01 1.141005000000000047e+00
1.215901000000000032e+01 1.169548999999999950e+00
1.215400999999999954e+01 1.197548999999999975e+00
1.214800999999999931e+01 1.224985999999999908e+00
1.214201000000000086e+01 1.251843999999999957e+00
1.213500999999999941e+01 1.278111999999999915e+00
1.212701000000000029e+01 1.303778000000000103e+00
1.211800999999999995e+01 1.328835999999999906e+00
1.210900999999999961e+01 1.353280999999999956e+00
1.210000999999999927e+01 1.377107000000000081e+00
1.208901000000000003e+01 1.400315999999999894e+00
1.207901000000000025e+01 1.422906000000000004e+00
1.206700999999999979e+01 1.444881000000000082e+00
1.205500999999999934e+01 1.466242999999999963e+00
1.204200999999999944e+01 1.486996999999999902e+00
1.202900999999999954e+01 1.507150999999999907e+00
1.201501000000000019e+01 1.526710000000000012e+00
1.200101000000000084e+01 1.545682999999999918e+00
1.198700999999999972e+01 1.564078000000000079e+00
1.197100999999999971e+01 1.581904999999999895e+00
1.195600999999999914e+01 1.599174000000000095e+00
1.194000999999999912e+01 1.615896999999999917e+00
1.192401000000000089e+01 1.632082000000000033e+00
1.190700999999999965e+01 1.647742999999999958e+00
1.189001000000000019e+01 1.662889999999999979e+00
1.187301000000000073e+01 1.677535999999999916e+00
1.185501000000000005e+01 1.691691000000000056e+00
1.183700999999999937e+01 1.705368999999999913e+00
1.181901000000000046e+01 1.718580999999999914e+00
1.180100999999999978e+01 1.731338999999999961e+00
1.178200999999999965e+01 1.743654999999999955e+00
1.176401000000000074e+01 1.755541000000000018e+00
1.174501000000000062e+01 1.767007999999999912e+00
1.172500999999999927e+01 1.778068999999999900e+00
1.170600999999999914e+01 1.788734000000000046e+00
1.168701000000000079e+01 1.799015999999999948e+00
1.166700999999999944e+01 1.808923999999999976e+00
1.164800999999999931e+01 1.818470000000000031e+00
1.162800999999999974e+01 1.827665000000000095e+00
1.160801000000000016e+01 1.836518000000000095e+00
1.158801000000000059e+01 1.845040999999999931e+00
1.156800999999999924e+01 1.853242999999999974e+00
1.154800999999999966e+01 1.861134000000000066e+00
1.152801000000000009e+01 1.868722999999999912e+00
1.150801000000000052e+01 1.876020000000000021e+00
1.148800999999999917e+01 1.883032999999999957e+00
1.146800999999999959e+01 1.889772000000000007e+00
1.144801000000000002e+01 1.896244999999999958e+00
1.142801000000000045e+01 1.902460000000000040e+00
1.140801000000000087e+01 1.908425999999999956e+00
1.138800999999999952e+01 1.914149000000000100e+00
1.136800999999999995e+01 1.919637999999999955e+00
1.134801000000000037e+01 1.924900999999999973e+00
1.132801000000000080e+01 1.929942999999999964e+00
1.130800999999999945e+01 1.934773000000000076e+00
1.128800999999999988e+01 1.939397000000000038e+00
1.126801000000000030e+01 1.943821000000000021e+00
1.124801000000000073e+01 1.948050999999999977e+00
1.122800999999999938e+01 1.952094999999999914e+00
1.120800999999999981e+01 1.955956999999999946e+00
1.118900999999999968e+01 1.959643999999999942e+00
1.116901000000000010e+01 1.963160999999999934e+00
1.114901000000000053e+01 1.966512999999999955e+00
1.113001000000000040e+01 1.969705999999999957e+00
1.111001000000000083e+01 1.972744999999999971e+00
1.109101000000000070e+01 1.975633999999999890e+00
1.107201000000000057e+01 1.978379000000000110e+00
1.105301000000000045e+01 1.980982999999999938e+00
1.103301000000000087e+01 1.983451999999999993e+00
1.101401000000000074e+01 1.985789000000000026e+00
1.099501000000000062e+01 1.987999999999999989e+00
1.097700999999999993e+01 1.990086999999999939e+00
1.095800999999999981e+01 1.992053999999999991e+00
1.093900999999999968e+01 1.993905999999999956e+00
1.092101000000000077e+01 1.995646999999999949e+00
1.090201000000000064e+01 1.997278000000000109e+00
1.088400999999999996e+01 1.998804999999999943e+00
1.086500999999999983e+01 2.000230000000000175e+00
1.084700999999999915e+01 2.001557000000000031e+00
1.082901000000000025e+01 2.002787999999999791e+00
1.081100999999999956e+01 2.003927000000000014e+00
1.079301000000000066e+01 2.004976999999999787e+00
1.077500999999999998e+01 2.005939999999999834e+00
1.075700999999999929e+01 2.006817999999999991e+00
1.074000999999999983e+01 2.007616000000000067e+00
1.072200999999999915e+01 2.008334000000000064e+00
1.070500999999999969e+01 2.008976999999999791e+00
1.068701000000000079e+01 2.009545000000000137e+00
1.067000999999999955e+01 2.010041999999999884e+00
1.065301000000000009e+01 2.010469000000000062e+00
1.063601000000000063e+01 2.010829000000000200e+00
1.061900999999999939e+01 2.011124000000000134e+00
1.060200999999999993e+01 2.011356000000000144e+00
1.058501000000000047e+01 2.011527000000000065e+00
1.056901000000000046e+01 2.011638000000000037e+00
1.055200999999999922e+01 2.011693000000000175e+00
1.053600999999999921e+01 2.011690999999999896e+00
1.051900999999999975e+01 2.011636000000000202e+00
1.050300999999999974e+01 2.011528999999999900e+00
1.048700999999999972e+01 2.011371000000000020e+00
1.047100999999999971e+01 2.011163999999999952e+00
1.045500999999999969e+01 2.010909999999999975e+00
1.043900999999999968e+01 2.010609999999999786e+00
1.042300999999999966e+01 2.010266000000000108e+00
1.040801000000000087e+01 2.009878000000000053e+00
1.039201000000000086e+01 2.009449000000000041e+00
1.037601000000000084e+01 2.008979000000000070e+00
1.036101000000000028e+01 2.008469999999999978e+00
1.034600999999999971e+01 2.007922999999999902e+00
1.033100999999999914e+01 2.007340000000000124e+00
1.031601000000000035e+01 2.006721000000000199e+00
1.030100999999999978e+01 2.006067999999999962e+00
1.028600999999999921e+01 2.005380999999999858e+00
1.027101000000000042e+01 2.004662000000000166e+00
1.025600999999999985e+01 2.003912000000000138e+00
1.024100999999999928e+01 2.003131000000000217e+00
1.022700999999999993e+01 2.002321999999999935e+00
1.021200999999999937e+01 2.001482999999999901e+00
1.019801000000000002e+01 2.000617999999999785e+00
1.018401000000000067e+01 1.999725999999999893e+00
1.017000999999999955e+01 1.998807999999999918e+00
1.015601000000000020e+01 1.997865999999999920e+00
1.014201000000000086e+01 1.996899999999999897e+00
1.012800999999999974e+01 1.995910000000000073e+00
1.011401000000000039e+01 1.994898000000000060e+00
1.010000999999999927e+01 1.993864000000000081e+00
1.008600999999999992e+01 1.992809000000000053e+00
1.007301000000000002e+01 1.991733999999999893e+00
1.005901000000000067e+01 1.990639000000000047e+00
1.004601000000000077e+01 1.989524999999999988e+00
1.003301000000000087e+01 1.988393000000000077e+00
1.001900999999999975e+01 1.987243000000000093e+00
1.000600999999999985e+01 1.986075999999999953e+00
9.993009999999999948e+00 1.984892000000000101e+00
9.980010000000000048e+00 1.983692999999999929e+00
9.967010000000000147e+00 1.982477999999999962e+00
9.955009999999999692e+00 1.981247999999999898e+00
9.942009999999999792e+00 1.980004000000000097e+00
9.929009999999999891e+00 1.978745999999999894e+00
9.917009999999999437e+00 1.977475000000000094e+00
9.904009999999999536e+00 1.976191000000000031e+00
9.892010000000000858e+00 1.974895000000000067e+00
9.879009999999999181e+00 1.973586000000000062e+00
9.867010000000000502e+00 1.972266999999999992e+00
9.855010000000000048e+00 1.970936000000000021e+00
9.843009999999999593e+00 1.969594000000000067e+00


==> anc/Fig2/Fig2_g15.out <==
# Radius(km)    Mass(m_sun)
5.591201000000000221e+01 9.792700000000000016e-02
4.839800999999999931e+01 1.008629999999999943e-01
4.284000999999999948e+01 1.039459999999999967e-01
3.856701000000000334e+01 1.071590000000000042e-01
3.518200999999999823e+01 1.105000000000000010e-01
3.243500999999999834e+01 1.139639999999999959e-01
3.016200999999999866e+01 1.175530000000000047e-01
2.825000999999999962e+01 1.212720000000000048e-01
2.662100999999999829e+01 1.251240000000000130e-01
2.521601000000000070e+01 1.291150000000000075e-01
2.399301000000000172e+01 1.332490000000000063e-01
2.291901000000000010e+01 1.375349999999999906e-01
2.197801000000000116e+01 1.419350000000000056e-01
2.115100999999999942e+01 1.464270000000000016e-01
2.041401000000000110e+01 1.510489999999999888e-01
1.975101000000000084e+01 1.558160000000000101e-01
1.915300999999999831e+01 1.607419999999999960e-01
1.860901000000000138e+01 1.658340000000000092e-01
1.811401000000000039e+01 1.711030000000000051e-01
1.766101000000000099e+01 1.765549999999999897e-01
1.724700999999999951e+01 1.821969999999999978e-01
1.686501000000000161e+01 1.880370000000000097e-01
1.651501000000000019e+01 1.940790000000000015e-01
1.619100999999999857e+01 2.003280000000000061e-01
1.589301000000000030e+01 2.067900000000000016e-01
1.561800999999999995e+01 2.134679999999999911e-01
1.536300999999999917e+01 2.203660000000000063e-01
1.512701000000000029e+01 2.274849999999999928e-01
1.490901000000000032e+01 2.348300000000000110e-01
1.470701000000000036e+01 2.424000000000000044e-01
1.452000999999999920e+01 2.501979999999999760e-01
1.434700999999999915e+01 2.582240000000000091e-01
1.418701000000000079e+01 2.664770000000000194e-01
1.403800999999999988e+01 2.749579999999999802e-01
1.390000999999999998e+01 2.836650000000000005e-01
1.377300999999999931e+01 2.925969999999999960e-01
1.365501000000000076e+01 3.017529999999999935e-01
1.354500999999999955e+01 3.111289999999999889e-01
1.344401000000000046e+01 3.207240000000000091e-01
1.335000999999999927e+01 3.305350000000000232e-01
1.326300999999999952e+01 3.405580000000000274e-01
1.318300999999999945e+01 3.507899999999999907e-01
1.310801000000000016e+01 3.612270000000000203e-01
1.304001000000000055e+01 3.718639999999999723e-01
1.297601000000000049e+01 3.826979999999999826e-01
1.291801000000000066e+01 3.937240000000000184e-01
1.286401000000000039e+01 4.049360000000000182e-01
1.281400999999999968e+01 4.163310000000000066e-01
1.276801000000000030e+01 4.279009999999999758e-01
1.272601000000000049e+01 4.396439999999999793e-01
1.268701000000000079e+01 4.515520000000000089e-01
1.265100999999999942e+01 4.636210000000000053e-01
1.261900999999999939e+01 4.758439999999999892e-01
1.258901000000000003e+01 4.882159999999999833e-01
1.256100999999999956e+01 5.007310000000000372e-01
1.253600999999999921e+01 5.133830000000000338e-01
1.251300999999999952e+01 5.261660000000000226e-01
1.249201000000000050e+01 5.390740000000000531e-01
1.247301000000000037e+01 5.521009999999999529e-01
1.245500999999999969e+01 5.652409999999999934e-01
1.243900999999999968e+01 5.784869999999999735e-01
1.242501000000000033e+01 5.918350000000000000e-01
1.241201000000000043e+01 6.052769999999999539e-01
1.240000999999999998e+01 6.188080000000000247e-01
1.239001000000000019e+01 6.324210000000000109e-01
1.238001000000000040e+01 6.461109999999999909e-01
1.237200999999999951e+01 6.598720000000000141e-01
1.236401000000000039e+01 6.736969999999999903e-01
1.235701000000000072e+01 6.875820000000000265e-01
1.235101000000000049e+01 7.015190000000000037e-01
1.234600999999999971e+01 7.155040000000000289e-01
1.234201000000000015e+01 7.295300000000000118e-01
1.233801000000000059e+01 7.435929999999999485e-01
1.233400999999999925e+01 7.576850000000000529e-01
1.233100999999999914e+01 7.718030000000000168e-01
1.232901000000000025e+01 7.859410000000000007e-01
1.232601000000000013e+01 8.000930000000000542e-01
1.232501000000000069e+01 8.142540000000000333e-01
1.232301000000000002e+01 8.284190000000000165e-01
1.232201000000000057e+01 8.425829999999999709e-01
1.232100999999999935e+01 8.567409999999999748e-01
1.232000999999999991e+01 8.708879999999999955e-01
1.232000999999999991e+01 8.850200000000000289e-01
1.231901000000000046e+01 8.991320000000000423e-01
1.231901000000000046e+01 9.132190000000000030e-01
1.231901000000000046e+01 9.272780000000000467e-01
1.231901000000000046e+01 9.413030000000000008e-01
1.231901000000000046e+01 9.552899999999999725e-01
1.231901000000000046e+01 9.692359999999999864e-01
1.231901000000000046e+01 9.831370000000000386e-01
1.232000999999999991e+01 9.969879999999999853e-01
1.232000999999999991e+01 1.010785999999999962e+00
1.232000999999999991e+01 1.024528000000000105e+00
1.232000999999999991e+01 1.038208999999999937e+00
1.232000999999999991e+01 1.051827000000000067e+00
1.232000999999999991e+01 1.065377000000000018e+00
1.232100999999999935e+01 1.078858000000000095e+00
1.232100999999999935e+01 1.092265999999999959e+00
1.232100999999999935e+01 1.105598000000000081e+00
1.232000999999999991e+01 1.118851000000000040e+00
1.232000999999999991e+01 1.132023000000000001e+00
1.232000999999999991e+01 1.145110000000000072e+00
1.231901000000000046e+01 1.158112000000000030e+00
1.231901000000000046e+01 1.171024000000000065e+00
1.231800999999999924e+01 1.183845000000000036e+00
1.231700999999999979e+01 1.196574000000000026e+00
1.231700999999999979e+01 1.209206000000000003e+00
1.231601000000000035e+01 1.221742000000000106e+00
1.231500999999999912e+01 1.234178999999999915e+00
1.231301000000000023e+01 1.246515000000000040e+00
1.231201000000000079e+01 1.258748999999999896e+00
1.231001000000000012e+01 1.270880000000000010e+00
1.230901000000000067e+01 1.282904999999999962e+00
1.230701000000000001e+01 1.294823999999999975e+00
1.230500999999999934e+01 1.306634999999999991e+00
1.230301000000000045e+01 1.318337000000000092e+00
1.230100999999999978e+01 1.329930000000000057e+00
1.229901000000000089e+01 1.341412000000000049e+00
1.229601000000000077e+01 1.352781999999999929e+00
1.229401000000000010e+01 1.364039999999999919e+00
1.229100999999999999e+01 1.375186000000000019e+00
1.228800999999999988e+01 1.386217000000000033e+00
1.228600999999999921e+01 1.397135000000000016e+00
1.228200999999999965e+01 1.407937999999999912e+00
1.227900999999999954e+01 1.418625999999999943e+00
1.227600999999999942e+01 1.429199000000000108e+00
1.227300999999999931e+01 1.439656000000000047e+00
1.226900999999999975e+01 1.449997999999999898e+00
1.226501000000000019e+01 1.460223999999999966e+00
1.226101000000000063e+01 1.470334999999999948e+00
1.225700999999999929e+01 1.480329000000000006e+00
1.225300999999999974e+01 1.490208999999999895e+00
1.224901000000000018e+01 1.499972000000000083e+00
1.224501000000000062e+01 1.509619999999999962e+00
1.224000999999999983e+01 1.519153999999999893e+00
1.223601000000000028e+01 1.528572000000000042e+00
1.223100999999999949e+01 1.537876000000000021e+00
1.222601000000000049e+01 1.547066000000000052e+00
1.222200999999999915e+01 1.556141999999999914e+00
1.221701000000000015e+01 1.565104999999999968e+00
1.221100999999999992e+01 1.573954999999999993e+00
1.220600999999999914e+01 1.582692999999999905e+00
1.220101000000000013e+01 1.591320000000000068e+00
1.219500999999999991e+01 1.599834999999999896e+00
1.219000999999999912e+01 1.608239999999999892e+00
1.218401000000000067e+01 1.616535999999999973e+00
1.217900999999999989e+01 1.624722000000000000e+00
1.217300999999999966e+01 1.632800000000000029e+00
1.216700999999999944e+01 1.640770000000000062e+00
1.216100999999999921e+01 1.648633999999999933e+00
1.215501000000000076e+01 1.656390999999999947e+00
1.214901000000000053e+01 1.664042999999999939e+00
1.214301000000000030e+01 1.671591000000000049e+00
1.213601000000000063e+01 1.679035000000000055e+00
1.213001000000000040e+01 1.686377000000000015e+00
1.212301000000000073e+01 1.693616000000000010e+00
1.211701000000000050e+01 1.700755000000000017e+00
1.211001000000000083e+01 1.707792999999999894e+00
1.210401000000000060e+01 1.714733000000000063e+00
1.209700999999999915e+01 1.721573999999999938e+00
1.209000999999999948e+01 1.728317000000000103e+00
1.208300999999999981e+01 1.734965000000000090e+00
1.207601000000000013e+01 1.741516000000000064e+00
1.206901000000000046e+01 1.747973999999999917e+00
1.206201000000000079e+01 1.754337000000000035e+00
1.205500999999999934e+01 1.760607999999999951e+00
1.204800999999999966e+01 1.766787000000000107e+00
1.204100999999999999e+01 1.772875999999999896e+00
1.203301000000000087e+01 1.778874999999999984e+00
1.202600999999999942e+01 1.784785000000000066e+00
1.201900999999999975e+01 1.790607000000000060e+00
1.201101000000000063e+01 1.796342000000000105e+00
1.200400999999999918e+01 1.801992000000000038e+00
1.199601000000000006e+01 1.807555999999999941e+00
1.198901000000000039e+01 1.813037000000000010e+00
1.198100999999999949e+01 1.818434000000000106e+00
1.197301000000000037e+01 1.823749000000000065e+00
1.196601000000000070e+01 1.828983999999999943e+00
1.195800999999999981e+01 1.834138000000000046e+00
1.195001000000000069e+01 1.839212999999999987e+00
1.194200999999999979e+01 1.844208999999999987e+00
1.193401000000000067e+01 1.849129000000000023e+00
1.192700999999999922e+01 1.853971999999999953e+00
1.191901000000000010e+01 1.858738999999999919e+00
1.191100999999999921e+01 1.863431999999999977e+00
1.190301000000000009e+01 1.868050999999999906e+00
1.189500999999999920e+01 1.872597999999999985e+00
1.188701000000000008e+01 1.877072000000000074e+00
1.187900999999999918e+01 1.881475999999999926e+00
1.187101000000000006e+01 1.885809999999999986e+00
1.186200999999999972e+01 1.890074000000000032e+00
1.185401000000000060e+01 1.894269999999999898e+00
1.184600999999999971e+01 1.898398999999999948e+00
1.183801000000000059e+01 1.902462000000000097e+00
1.183000999999999969e+01 1.906457999999999986e+00
1.182100999999999935e+01 1.910390000000000033e+00
1.181301000000000023e+01 1.914258000000000015e+00
1.180500999999999934e+01 1.918061999999999934e+00
1.179701000000000022e+01 1.921804000000000068e+00
1.178800999999999988e+01 1.925484999999999891e+00
1.178001000000000076e+01 1.929105000000000070e+00
1.177200999999999986e+01 1.932665000000000077e+00
1.176300999999999952e+01 1.936166000000000054e+00
1.175501000000000040e+01 1.939607999999999999e+00
1.174700999999999951e+01 1.942992999999999970e+00
1.173800999999999917e+01 1.946320999999999968e+00
1.173001000000000005e+01 1.949592999999999909e+00
1.172200999999999915e+01 1.952809999999999935e+00
1.171301000000000059e+01 1.955972000000000044e+00
1.170500999999999969e+01 1.959079999999999933e+00
1.169600999999999935e+01 1.962134999999999962e+00
1.168801000000000023e+01 1.965138000000000051e+00
1.168000999999999934e+01 1.968088000000000060e+00
1.167101000000000077e+01 1.970987999999999962e+00
1.166300999999999988e+01 1.973837999999999981e+00
1.165400999999999954e+01 1.976637999999999895e+00
1.164601000000000042e+01 1.979389000000000065e+00
1.163701000000000008e+01 1.982091000000000047e+00
1.162900999999999918e+01 1.984745999999999899e+00
1.162101000000000006e+01 1.987354000000000065e+00
1.161200999999999972e+01 1.989916000000000018e+00
1.160401000000000060e+01 1.992431999999999981e+00
1.159501000000000026e+01 1.994903000000000093e+00
1.158700999999999937e+01 1.997328999999999910e+00
1.157801000000000080e+01 1.999711000000000016e+00
1.157000999999999991e+01 2.002050999999999803e+00
1.156201000000000079e+01 2.004347000000000101e+00
1.155301000000000045e+01 2.006600999999999857e+00
1.154500999999999955e+01 2.008814000000000100e+00
1.153600999999999921e+01 2.010985999999999940e+00
1.152801000000000009e+01 2.013117999999999963e+00
1.151900999999999975e+01 2.015209000000000028e+00
1.151101000000000063e+01 2.017262000000000111e+00
1.150300999999999974e+01 2.019274999999999931e+00
1.149400999999999939e+01 2.021250999999999909e+00
1.148601000000000028e+01 2.023188000000000208e+00
1.147700999999999993e+01 2.025088999999999917e+00
1.146901000000000082e+01 2.026952999999999783e+00
1.146100999999999992e+01 2.028780999999999946e+00
1.145200999999999958e+01 2.030572999999999961e+00
1.144401000000000046e+01 2.032329999999999970e+00
1.143600999999999956e+01 2.034051999999999971e+00
1.142700999999999922e+01 2.035740000000000105e+00
1.141901000000000010e+01 2.037393999999999927e+00
1.141100999999999921e+01 2.039015000000000022e+00
1.140201000000000064e+01 2.040604000000000084e+00
1.139400999999999975e+01 2.042159999999999975e+00
1.138601000000000063e+01 2.043683999999999834e+00
1.137701000000000029e+01 2.045176000000000105e+00
1.136900999999999939e+01 2.046638000000000179e+00
1.136101000000000028e+01 2.048068999999999917e+00
1.135300999999999938e+01 2.049469999999999903e+00
1.134401000000000082e+01 2.050841000000000136e+00
1.133600999999999992e+01 2.052182999999999868e+00
1.132801000000000080e+01 2.053494999999999848e+00
1.132000999999999991e+01 2.054780000000000051e+00
1.131201000000000079e+01 2.056036000000000197e+00
1.130301000000000045e+01 2.057263999999999982e+00
1.129500999999999955e+01 2.058464999999999989e+00
1.128701000000000043e+01 2.059639000000000220e+00
1.127900999999999954e+01 2.060786999999999924e+00
1.127101000000000042e+01 2.061907999999999852e+00
1.126300999999999952e+01 2.063003000000000142e+00
1.125501000000000040e+01 2.064073000000000047e+00
1.124700999999999951e+01 2.065116999999999869e+00
1.123800999999999917e+01 2.066136999999999890e+00
1.123001000000000005e+01 2.067131999999999969e+00
1.122200999999999915e+01 2.068102999999999803e+00
1.121401000000000003e+01 2.069049999999999834e+00
1.120600999999999914e+01 2.069974000000000203e+00
1.119801000000000002e+01 2.070875000000000021e+00
1.119000999999999912e+01 2.071752000000000038e+00
1.118201000000000001e+01 2.072607999999999784e+00
1.117401000000000089e+01 2.073440999999999867e+00
1.116600999999999999e+01 2.074251999999999985e+00
1.115901000000000032e+01 2.075041000000000135e+00
1.115100999999999942e+01 2.075809000000000015e+00
1.114301000000000030e+01 2.076556000000000068e+00
1.113500999999999941e+01 2.077282999999999991e+00
1.112701000000000029e+01 2.077989000000000086e+00
1.111900999999999939e+01 2.078673999999999911e+00
1.111101000000000028e+01 2.079340000000000188e+00
1.110401000000000060e+01 2.079985999999999891e+00
1.109600999999999971e+01 2.080613000000000046e+00
1.108801000000000059e+01 2.081221000000000210e+00
1.108000999999999969e+01 2.081809999999999938e+00
1.107201000000000057e+01 2.082380000000000120e+00
1.106500999999999912e+01 2.082932000000000006e+00
1.105701000000000001e+01 2.083466000000000040e+00
1.104901000000000089e+01 2.083982999999999919e+00
1.104200999999999944e+01 2.084480999999999806e+00
1.103401000000000032e+01 2.084963000000000122e+00
1.102600999999999942e+01 2.085427000000000142e+00
1.101900999999999975e+01 2.085874000000000006e+00
1.101101000000000063e+01 2.086304999999999854e+00
1.100400999999999918e+01 2.086718999999999991e+00
1.099601000000000006e+01 2.087117999999999807e+00
1.098800999999999917e+01 2.087499999999999911e+00
1.098100999999999949e+01 2.087866000000000000e+00
1.097301000000000037e+01 2.088217000000000212e+00
1.096601000000000070e+01 2.088553000000000104e+00
1.095800999999999981e+01 2.088874000000000120e+00
1.095101000000000013e+01 2.089179999999999815e+00
1.094300999999999924e+01 2.089471000000000078e+00
1.093600999999999956e+01 2.089747000000000021e+00
1.092801000000000045e+01 2.090008999999999784e+00
1.092101000000000077e+01 2.090257999999999949e+00
1.091400999999999932e+01 2.090491999999999795e+00
1.090601000000000020e+01 2.090713000000000044e+00
1.089901000000000053e+01 2.090920000000000112e+00
1.089201000000000086e+01 2.091113000000000000e+00
1.088400999999999996e+01 2.091293999999999986e+00
1.087701000000000029e+01 2.091461999999999932e+00
1.087001000000000062e+01 2.091616000000000142e+00
1.086300999999999917e+01 2.091759000000000146e+00
1.085501000000000005e+01 2.091887999999999970e+00
1.084801000000000037e+01 2.092006000000000032e+00
1.084101000000000070e+01 2.092111000000000054e+00
1.083400999999999925e+01 2.092204999999999870e+00
1.082601000000000013e+01 2.092286000000000090e+00
1.081901000000000046e+01 2.092356000000000105e+00
1.081201000000000079e+01 2.092414999999999914e+00
1.080500999999999934e+01 2.092461999999999822e+00
1.079800999999999966e+01 2.092497999999999969e+00
1.079100999999999999e+01 2.092524000000000051e+00
1.078401000000000032e+01 2.092537999999999787e+00
1.077701000000000064e+01 2.092541000000000206e+00
1.077000999999999920e+01 2.092534000000000116e+00
1.076300999999999952e+01 2.092516999999999960e+00
1.075600999999999985e+01 2.092489000000000043e+00
1.074901000000000018e+01 2.092452000000000201e+00
1.074201000000000050e+01 2.092404000000000153e+00
1.073501000000000083e+01 2.092346000000000039e+00
1.072800999999999938e+01 2.092279000000000000e+00
1.072100999999999971e+01 2.092201999999999895e+00
1.071401000000000003e+01 2.092115999999999865e+00
1.070701000000000036e+01 2.092020000000000213e+00
1.070001000000000069e+01 2.091915000000000191e+00
1.069300999999999924e+01 2.091800999999999799e+00
1.068701000000000079e+01 2.091677999999999926e+00
1.068000999999999934e+01 2.091546999999999823e+00
1.067300999999999966e+01 2.091406000000000098e+00
1.066600999999999999e+01 2.091257000000000144e+00
1.066000999999999976e+01 2.091099999999999959e+00
1.065301000000000009e+01 2.090933999999999848e+00
1.064601000000000042e+01 2.090759999999999952e+00
1.063901000000000074e+01 2.090577999999999825e+00
1.063301000000000052e+01 2.090387999999999913e+00
1.062601000000000084e+01 2.090190000000000214e+00
1.061900999999999939e+01 2.089983999999999842e+00
1.061300999999999917e+01 2.089770999999999823e+00
1.060600999999999949e+01 2.089550000000000018e+00
1.060000999999999927e+01 2.089320999999999984e+00
1.059300999999999959e+01 2.089084999999999859e+00
1.058600999999999992e+01 2.088842000000000088e+00
1.058000999999999969e+01 2.088591999999999782e+00
1.057301000000000002e+01 2.088334000000000135e+00
1.056700999999999979e+01 2.088070000000000093e+00
1.056001000000000012e+01 2.087798999999999960e+00
1.055400999999999989e+01 2.087521000000000182e+00
1.054701000000000022e+01 2.087235999999999869e+00
1.054100999999999999e+01 2.086945000000000050e+00
1.053500999999999976e+01 2.086647000000000141e+00
1.052801000000000009e+01 2.086342999999999837e+00
1.052200999999999986e+01 2.086031999999999886e+00
1.051501000000000019e+01 2.085716000000000125e+00
1.050900999999999996e+01 2.085392999999999830e+00
1.050300999999999974e+01 2.085064000000000028e+00
1.049601000000000006e+01 2.084728999999999832e+00
1.049000999999999983e+01 2.084388000000000130e+00
1.048400999999999961e+01 2.084042000000000172e+00
1.047800999999999938e+01 2.083689999999999820e+00
1.047100999999999971e+01 2.083331999999999962e+00
1.046500999999999948e+01 2.082968000000000153e+00
1.045900999999999925e+01 2.082599000000000089e+00
1.045301000000000080e+01 2.082225000000000215e+00
1.044600999999999935e+01 2.081844999999999946e+00
1.044000999999999912e+01 2.081459999999999866e+00
1.043401000000000067e+01 2.081069999999999975e+00
1.042801000000000045e+01 2.080674999999999830e+00
1.042201000000000022e+01 2.080274000000000179e+00
1.041600999999999999e+01 2.079868999999999968e+00
1.041000999999999976e+01 2.079458999999999946e+00
1.040400999999999954e+01 2.079044000000000114e+00
1.039800999999999931e+01 2.078624000000000027e+00
1.039201000000000086e+01 2.078199999999999825e+00
1.038500999999999941e+01 2.077770999999999813e+00
1.037900999999999918e+01 2.077336999999999989e+00
1.037301000000000073e+01 2.076899000000000051e+00
1.036800999999999995e+01 2.076456999999999997e+00
1.036200999999999972e+01 2.076010000000000133e+00
1.035600999999999949e+01 2.075559000000000154e+00
1.035000999999999927e+01 2.075102999999999920e+00
1.034401000000000082e+01 2.074644000000000155e+00
1.033801000000000059e+01 2.074180000000000135e+00
1.033201000000000036e+01 2.073712000000000000e+00
1.032601000000000013e+01 2.073240999999999890e+00
1.032000999999999991e+01 2.072764999999999969e+00
1.031400999999999968e+01 2.072284999999999933e+00
1.030901000000000067e+01 2.071801999999999921e+00
1.030301000000000045e+01 2.071314999999999795e+00
1.029701000000000022e+01 2.070823999999999998e+00
1.029100999999999999e+01 2.070329999999999782e+00
1.028600999999999921e+01 2.069831000000000198e+00
1.028001000000000076e+01 2.069329999999999892e+00
1.027401000000000053e+01 2.068824999999999914e+00
1.026801000000000030e+01 2.068315999999999821e+00
1.026300999999999952e+01 2.067804000000000197e+00
1.025700999999999929e+01 2.067289000000000154e+00
1.025101000000000084e+01 2.066769999999999996e+00
1.024601000000000006e+01 2.066247999999999863e+00
1.024000999999999983e+01 2.065723000000000198e+00
1.023400999999999961e+01 2.065195000000000114e+00
1.022901000000000060e+01 2.064664000000000055e+00
1.022301000000000037e+01 2.064128999999999881e+00
1.021800999999999959e+01 2.063591999999999871e+00
1.021200999999999937e+01 2.063051999999999886e+00
1.020701000000000036e+01 2.062508999999999926e+00
1.020101000000000013e+01 2.061961999999999851e+00
1.019600999999999935e+01 2.061414000000000080e+00
1.019000999999999912e+01 2.060862000000000194e+00
1.018501000000000012e+01 2.060306999999999888e+00
1.017900999999999989e+01 2.059750000000000192e+00
1.017401000000000089e+01 2.059191000000000216e+00
1.016801000000000066e+01 2.058628000000000124e+00
1.016300999999999988e+01 2.058063000000000198e+00
1.015700999999999965e+01 2.057495999999999992e+00
1.015201000000000064e+01 2.056925999999999810e+00
1.014700999999999986e+01 2.056353000000000097e+00
1.014100999999999964e+01 2.055778999999999801e+00
1.013601000000000063e+01 2.055200999999999834e+00
1.013100999999999985e+01 2.054622000000000170e+00
1.012500999999999962e+01 2.054040000000000088e+00
1.012001000000000062e+01 2.053456000000000170e+00
1.011500999999999983e+01 2.052869999999999973e+00
1.010900999999999961e+01 2.052280999999999800e+00
1.010401000000000060e+01 2.051690999999999931e+00
1.009900999999999982e+01 2.051098000000000088e+00
1.009401000000000082e+01 2.050502999999999965e+00
1.008801000000000059e+01 2.049906000000000006e+00
1.008300999999999981e+01 2.049307000000000212e+00
1.007801000000000080e+01 2.048706000000000138e+00
1.007301000000000002e+01 2.048103999999999925e+00
1.006800999999999924e+01 2.047499000000000180e+00
1.006301000000000023e+01 2.046892000000000156e+00
1.005701000000000001e+01 2.046283999999999992e+00
1.005200999999999922e+01 2.045673999999999992e+00
1.004701000000000022e+01 2.045062000000000157e+00
1.004200999999999944e+01 2.044448000000000043e+00
1.003701000000000043e+01 2.043832000000000093e+00
1.003200999999999965e+01 2.043215000000000003e+00
1.002701000000000064e+01 2.042596000000000078e+00
1.002200999999999986e+01 2.041976000000000013e+00
1.001701000000000086e+01 2.041354000000000113e+00
1.001201000000000008e+01 2.040729999999999933e+00
1.000700999999999929e+01 2.040105000000000057e+00
1.000201000000000029e+01 2.039477999999999902e+00
9.997009999999999508e+00 2.038850000000000051e+00
9.992010000000000502e+00 2.038219999999999921e+00
9.987009999999999721e+00 2.037589000000000095e+00
9.982010000000000716e+00 2.036955999999999989e+00
9.977009999999999934e+00 2.036322999999999883e+00
9.972009999999999152e+00 2.035686999999999802e+00
9.967010000000000147e+00 2.035051000000000165e+00
9.962009999999999366e+00 2.034412999999999805e+00
9.958009999999999806e+00 2.033774000000000193e+00
9.953010000000000801e+00 2.033132999999999857e+00
9.948010000000000019e+00 2.032491999999999965e+00
9.943009999999999238e+00 2.031848999999999794e+00
9.938010000000000232e+00 2.031204999999999927e+00
9.933009999999999451e+00 2.030558999999999781e+00


==> anc/Fig2/Fig2_g30.out <==
# Radius(km)    Mass(m_sun)
5.153200999999999965e+01 1.000280000000000058e-01
4.508400999999999925e+01 1.031610000000000027e-01
4.023100999999999772e+01 1.064390000000000058e-01
3.645000999999999891e+01 1.098539999999999933e-01
3.342201000000000022e+01 1.134030000000000038e-01
3.094301000000000101e+01 1.170869999999999966e-01
2.887800999999999974e+01 1.209080000000000016e-01
2.713000999999999863e+01 1.248729999999999979e-01
2.563300999999999874e+01 1.289869999999999906e-01
2.433601000000000170e+01 1.332569999999999866e-01
2.320300999999999902e+01 1.376900000000000068e-01
2.221301000000000059e+01 1.422619999999999996e-01
2.134701000000000093e+01 1.469290000000000040e-01
2.057800999999999902e+01 1.517370000000000108e-01
1.989001000000000019e+01 1.567050000000000110e-01
1.927000999999999920e+01 1.618459999999999899e-01
1.870900999999999925e+01 1.671729999999999883e-01
1.819801000000000002e+01 1.726949999999999874e-01
1.773200999999999894e+01 1.784229999999999983e-01
1.730601000000000056e+01 1.843650000000000011e-01
1.691600999999999999e+01 1.905290000000000039e-01
1.655700999999999823e+01 1.969229999999999869e-01
1.622700999999999993e+01 2.035530000000000117e-01
1.592401000000000089e+01 2.104250000000000009e-01
1.564400999999999975e+01 2.175459999999999894e-01
1.538601000000000063e+01 2.249190000000000078e-01
1.514800999999999931e+01 2.325500000000000067e-01
1.492801000000000045e+01 2.404409999999999881e-01
1.472500999999999927e+01 2.485950000000000104e-01
1.453701000000000043e+01 2.570149999999999935e-01
1.436401000000000039e+01 2.657030000000000225e-01
1.420401000000000025e+01 2.746589999999999865e-01
1.405701000000000001e+01 2.838840000000000252e-01
1.392000999999999955e+01 2.933780000000000276e-01
1.379500999999999955e+01 3.031400000000000206e-01
1.367900999999999989e+01 3.131700000000000039e-01
1.357201000000000057e+01 3.234639999999999738e-01
1.347301000000000037e+01 3.340230000000000143e-01
1.338301000000000052e+01 3.448419999999999819e-01
1.329901000000000089e+01 3.559189999999999854e-01
1.322200999999999915e+01 3.672500000000000209e-01
1.315201000000000064e+01 3.788329999999999753e-01
1.308700999999999937e+01 3.906609999999999805e-01
1.302801000000000009e+01 4.027319999999999789e-01
1.297400999999999982e+01 4.150389999999999913e-01
1.292401000000000089e+01 4.275789999999999869e-01
1.287900999999999918e+01 4.403460000000000152e-01
1.283700999999999937e+01 4.533329999999999860e-01
1.280001000000000033e+01 4.665360000000000062e-01
1.276501000000000019e+01 4.799479999999999857e-01
1.273400999999999961e+01 4.935620000000000007e-01
1.270600999999999914e+01 5.073729999999999629e-01
1.268101000000000056e+01 5.213740000000000041e-01
1.265801000000000087e+01 5.355579999999999785e-01
1.263800999999999952e+01 5.499180000000000179e-01
1.261900999999999939e+01 5.644470000000000320e-01
1.260300999999999938e+01 5.791389999999999594e-01
1.258901000000000003e+01 5.939849999999999852e-01
1.257601000000000013e+01 6.089780000000000193e-01
1.256500999999999912e+01 6.241120000000000001e-01
1.255500999999999934e+01 6.393790000000000306e-01
1.254601000000000077e+01 6.547709999999999919e-01
1.253900999999999932e+01 6.702810000000000157e-01
1.253301000000000087e+01 6.859020000000000117e-01
1.252801000000000009e+01 7.016259999999999719e-01
1.252401000000000053e+01 7.174449999999999994e-01
1.252101000000000042e+01 7.333520000000000039e-01
1.251801000000000030e+01 7.493410000000000348e-01
1.251701000000000086e+01 7.654020000000000268e-01
1.251501000000000019e+01 7.815299999999999470e-01
1.251501000000000019e+01 7.977159999999999807e-01
1.251501000000000019e+01 8.139530000000000376e-01
1.251501000000000019e+01 8.302349999999999453e-01
1.251600999999999964e+01 8.465529999999999999e-01
1.251701000000000086e+01 8.629019999999999468e-01
1.251900999999999975e+01 8.792729999999999713e-01
1.252000999999999920e+01 8.956600000000000117e-01
1.252200999999999986e+01 9.120559999999999778e-01
1.252500999999999998e+01 9.284550000000000303e-01
1.252701000000000064e+01 9.448499999999999677e-01
1.253001000000000076e+01 9.612340000000000328e-01
1.253200999999999965e+01 9.776000000000000245e-01
1.253500999999999976e+01 9.939440000000000497e-01
1.253800999999999988e+01 1.010256999999999961e+00
1.254001000000000055e+01 1.026535999999999893e+00
1.254301000000000066e+01 1.042772000000000032e+00
1.254601000000000077e+01 1.058961999999999959e+00
1.254901000000000089e+01 1.075099000000000027e+00
1.255100999999999978e+01 1.091177000000000064e+00
1.255400999999999989e+01 1.107191999999999954e+00
1.255601000000000056e+01 1.123139000000000109e+00
1.255901000000000067e+01 1.139010999999999996e+00
1.256100999999999956e+01 1.154805000000000081e+00
1.256301000000000023e+01 1.170515999999999890e+00
1.256601000000000035e+01 1.186137999999999915e+00
1.256800999999999924e+01 1.201669000000000098e+00
1.256901000000000046e+01 1.217103999999999964e+00
1.257100999999999935e+01 1.232437999999999922e+00
1.257301000000000002e+01 1.247667000000000082e+00
1.257400999999999947e+01 1.262788999999999939e+00
1.257501000000000069e+01 1.277800000000000047e+00
1.257601000000000013e+01 1.292694999999999927e+00
1.257700999999999958e+01 1.307473000000000107e+00
1.257801000000000080e+01 1.322130000000000027e+00
1.257801000000000080e+01 1.336662000000000017e+00
1.257801000000000080e+01 1.351067999999999936e+00
1.257801000000000080e+01 1.365345000000000031e+00
1.257801000000000080e+01 1.379491000000000023e+00
1.257801000000000080e+01 1.393502000000000018e+00
1.257801000000000080e+01 1.407378000000000018e+00
1.257700999999999958e+01 1.421116000000000046e+00
1.257601000000000013e+01 1.434714999999999963e+00
1.257501000000000069e+01 1.448172000000000015e+00
1.257400999999999947e+01 1.461486999999999981e+00
1.257201000000000057e+01 1.474658000000000024e+00
1.257100999999999935e+01 1.487683000000000089e+00
1.256901000000000046e+01 1.500563000000000091e+00
1.256700999999999979e+01 1.513295000000000057e+00
1.256500999999999912e+01 1.525878999999999985e+00
1.256201000000000079e+01 1.538315000000000099e+00
1.256001000000000012e+01 1.550600999999999896e+00
1.255701000000000001e+01 1.562737999999999960e+00
1.255400999999999989e+01 1.574724000000000013e+00
1.255100999999999978e+01 1.586559999999999970e+00
1.254800999999999966e+01 1.598246000000000056e+00
1.254401000000000010e+01 1.609780999999999906e+00
1.254001000000000055e+01 1.621166000000000107e+00
1.253701000000000043e+01 1.632400000000000073e+00
1.253301000000000087e+01 1.643485000000000085e+00
1.252900999999999954e+01 1.654420000000000002e+00
1.252401000000000053e+01 1.665205000000000046e+00
1.252000999999999920e+01 1.675842000000000054e+00
1.251501000000000019e+01 1.686330000000000107e+00
1.251101000000000063e+01 1.696671000000000040e+00
1.250600999999999985e+01 1.706865000000000077e+00
1.250101000000000084e+01 1.716911999999999994e+00
1.249601000000000006e+01 1.726814000000000071e+00
1.249000999999999983e+01 1.736571000000000087e+00
1.248501000000000083e+01 1.746185000000000098e+00
1.247901000000000060e+01 1.755656000000000105e+00
1.247400999999999982e+01 1.764985999999999944e+00
1.246800999999999959e+01 1.774173999999999918e+00
1.246200999999999937e+01 1.783223000000000003e+00
1.245600999999999914e+01 1.792133999999999894e+00
1.244900999999999947e+01 1.800907000000000036e+00
1.244300999999999924e+01 1.809544999999999959e+00
1.243701000000000079e+01 1.818046999999999969e+00
1.243000999999999934e+01 1.826416000000000039e+00
1.242401000000000089e+01 1.834651999999999950e+00
1.241700999999999944e+01 1.842757999999999896e+00
1.241000999999999976e+01 1.850734000000000101e+00
1.240301000000000009e+01 1.858581000000000039e+00
1.239601000000000042e+01 1.866300999999999988e+00
1.238901000000000074e+01 1.873896000000000006e+00
1.238200999999999929e+01 1.881366000000000094e+00
1.237500999999999962e+01 1.888713000000000086e+00
1.236701000000000050e+01 1.895939000000000041e+00
1.236001000000000083e+01 1.903043999999999958e+00
1.235200999999999993e+01 1.910031000000000034e+00
1.234501000000000026e+01 1.916900999999999966e+00
1.233700999999999937e+01 1.923653999999999975e+00
1.232901000000000025e+01 1.930293000000000037e+00
1.232100999999999935e+01 1.936819999999999986e+00
1.231400999999999968e+01 1.943233999999999906e+00
1.230601000000000056e+01 1.949537999999999993e+00
1.229800999999999966e+01 1.955734000000000083e+00
1.229001000000000055e+01 1.961821999999999955e+00
1.228101000000000020e+01 1.967802999999999969e+00
1.227300999999999931e+01 1.973681000000000019e+00
1.226501000000000019e+01 1.979454999999999965e+00
1.225700999999999929e+01 1.985127000000000086e+00
1.224801000000000073e+01 1.990698999999999996e+00
1.224000999999999983e+01 1.996172000000000057e+00
1.223201000000000072e+01 2.001546999999999965e+00
1.222301000000000037e+01 2.006826000000000221e+00
1.221500999999999948e+01 2.012010000000000076e+00
1.220600999999999914e+01 2.017100000000000115e+00
1.219801000000000002e+01 2.022098000000000173e+00
1.218900999999999968e+01 2.027003999999999806e+00
1.218000999999999934e+01 2.031820999999999877e+00
1.217201000000000022e+01 2.036550000000000082e+00
1.216300999999999988e+01 2.041190999999999978e+00
1.215400999999999954e+01 2.045746999999999982e+00
1.214500999999999920e+01 2.050216999999999956e+00
1.213601000000000063e+01 2.054605000000000015e+00
1.212800999999999974e+01 2.058910000000000018e+00
1.211900999999999939e+01 2.063133999999999801e+00
1.211001000000000083e+01 2.067279000000000089e+00
1.210101000000000049e+01 2.071344999999999992e+00
1.209201000000000015e+01 2.075333000000000094e+00
1.208300999999999981e+01 2.079244999999999788e+00
1.207400999999999947e+01 2.083082999999999796e+00
1.206500999999999912e+01 2.086845999999999979e+00
1.205601000000000056e+01 2.090536000000000172e+00
1.204701000000000022e+01 2.094154000000000071e+00
1.203800999999999988e+01 2.097701999999999956e+00
1.202900999999999954e+01 2.101180999999999965e+00
1.202000999999999920e+01 2.104589999999999961e+00
1.201101000000000063e+01 2.107933000000000057e+00
1.200201000000000029e+01 2.111207999999999974e+00
1.199300999999999995e+01 2.114418999999999826e+00
1.198400999999999961e+01 2.117564999999999920e+00
1.197400999999999982e+01 2.120646999999999949e+00
1.196500999999999948e+01 2.123667000000000193e+00
1.195600999999999914e+01 2.126625999999999905e+00
1.194701000000000057e+01 2.129523999999999972e+00
1.193801000000000023e+01 2.132362000000000091e+00
1.192900999999999989e+01 2.135142000000000095e+00
1.192000999999999955e+01 2.137863999999999987e+00
1.191000999999999976e+01 2.140528999999999904e+00
1.190100999999999942e+01 2.143137999999999987e+00
1.189201000000000086e+01 2.145691999999999933e+00
1.188301000000000052e+01 2.148191999999999879e+00
1.187401000000000018e+01 2.150637999999999828e+00
1.186500999999999983e+01 2.153032000000000057e+00
1.185600999999999949e+01 2.155374000000000123e+00
1.184600999999999971e+01 2.157665000000000166e+00
1.183700999999999937e+01 2.159905999999999882e+00
1.182801000000000080e+01 2.162097999999999853e+00
1.181901000000000046e+01 2.164241000000000081e+00
1.181001000000000012e+01 2.166335999999999817e+00
1.180100999999999978e+01 2.168384000000000089e+00
1.179200999999999944e+01 2.170386000000000148e+00
1.178301000000000087e+01 2.172341999999999995e+00
1.177401000000000053e+01 2.174253000000000213e+00
1.176501000000000019e+01 2.176120000000000054e+00
1.175501000000000040e+01 2.177944000000000102e+00
1.174601000000000006e+01 2.179724999999999913e+00
1.173700999999999972e+01 2.181462999999999930e+00
1.172800999999999938e+01 2.183161000000000129e+00
1.171901000000000082e+01 2.184816999999999787e+00
1.171001000000000047e+01 2.186433000000000071e+00
1.170101000000000013e+01 2.188009999999999788e+00
1.169200999999999979e+01 2.189547000000000132e+00
1.168300999999999945e+01 2.191047000000000189e+00
1.167401000000000089e+01 2.192508000000000123e+00
1.166501000000000055e+01 2.193932999999999911e+00
1.165601000000000020e+01 2.195320999999999856e+00
1.164700999999999986e+01 2.196673000000000098e+00
1.163901000000000074e+01 2.197989999999999888e+00
1.163001000000000040e+01 2.199270999999999976e+00
1.162101000000000006e+01 2.200518999999999892e+00
1.161200999999999972e+01 2.201732999999999940e+00
1.160300999999999938e+01 2.202913000000000121e+00
1.159401000000000082e+01 2.204060999999999826e+00
1.158501000000000047e+01 2.205176999999999943e+00
1.157700999999999958e+01 2.206261000000000028e+00
1.156800999999999924e+01 2.207313000000000081e+00
1.155901000000000067e+01 2.208334999999999937e+00
1.155001000000000033e+01 2.209327000000000041e+00
1.154100999999999999e+01 2.210288999999999948e+00
1.153301000000000087e+01 2.211221999999999799e+00
1.152401000000000053e+01 2.212126000000000037e+00
1.151501000000000019e+01 2.213001999999999914e+00
1.150700999999999929e+01 2.213849999999999874e+00
1.149801000000000073e+01 2.214669999999999916e+00
1.148901000000000039e+01 2.215463000000000182e+00
1.148100999999999949e+01 2.216229999999999922e+00
1.147200999999999915e+01 2.216969999999999885e+00
1.146301000000000059e+01 2.217684000000000211e+00
1.145500999999999969e+01 2.218373999999999846e+00
1.144600999999999935e+01 2.219037999999999844e+00
1.143801000000000023e+01 2.219676999999999900e+00
1.142900999999999989e+01 2.220292999999999850e+00
1.142101000000000077e+01 2.220883999999999858e+00
1.141201000000000043e+01 2.221452000000000204e+00
1.140400999999999954e+01 2.221997000000000000e+00
1.139500999999999920e+01 2.222519000000000133e+00
1.138701000000000008e+01 2.223018999999999856e+00
1.137900999999999918e+01 2.223497000000000057e+00
1.137001000000000062e+01 2.223952999999999847e+00
1.136200999999999972e+01 2.224387999999999810e+00
1.135401000000000060e+01 2.224800999999999807e+00
1.134501000000000026e+01 2.225194000000000116e+00
1.133700999999999937e+01 2.225566999999999851e+00
1.132901000000000025e+01 2.225919999999999899e+00
1.132000999999999991e+01 2.226252999999999815e+00
1.131201000000000079e+01 2.226566000000000045e+00
1.130400999999999989e+01 2.226859999999999840e+00
1.129601000000000077e+01 2.227135999999999783e+00
1.128800999999999988e+01 2.227393000000000178e+00
1.127900999999999954e+01 2.227631000000000139e+00
1.127101000000000042e+01 2.227851999999999943e+00
1.126300999999999952e+01 2.228054999999999897e+00
1.125501000000000040e+01 2.228241000000000138e+00
1.124700999999999951e+01 2.228409000000000084e+00
1.123901000000000039e+01 2.228561000000000014e+00
1.123100999999999949e+01 2.228695999999999788e+00
1.122301000000000037e+01 2.228814999999999991e+00
1.121500999999999948e+01 2.228917000000000037e+00
1.120701000000000036e+01 2.229004000000000207e+00
1.119900999999999947e+01 2.229074999999999918e+00
1.119101000000000035e+01 2.229131000000000196e+00
1.118300999999999945e+01 2.229172000000000153e+00
1.117501000000000033e+01 2.229197999999999791e+00
1.116700999999999944e+01 2.229208999999999996e+00
1.115901000000000032e+01 2.229206000000000021e+00
1.115201000000000064e+01 2.229188999999999865e+00
1.114400999999999975e+01 2.229156999999999833e+00
1.113601000000000063e+01 2.229112000000000204e+00
1.112800999999999974e+01 2.229052999999999951e+00
1.112101000000000006e+01 2.228981999999999797e+00
1.111300999999999917e+01 2.228896999999999906e+00
1.110501000000000005e+01 2.228798999999999975e+00
1.109801000000000037e+01 2.228688000000000002e+00
1.109000999999999948e+01 2.228565000000000129e+00
1.108201000000000036e+01 2.228429000000000215e+00
1.107501000000000069e+01 2.228282000000000096e+00
1.106700999999999979e+01 2.228121999999999936e+00
1.105901000000000067e+01 2.227951000000000015e+00
1.105200999999999922e+01 2.227768000000000193e+00
1.104401000000000010e+01 2.227574000000000165e+00
1.103701000000000043e+01 2.227368999999999932e+00
1.102900999999999954e+01 2.227151999999999799e+00
1.102200999999999986e+01 2.226925000000000043e+00
1.101501000000000019e+01 2.226687000000000083e+00
1.100700999999999929e+01 2.226439000000000057e+00
1.100000999999999962e+01 2.226179999999999826e+00
1.099201000000000050e+01 2.225910999999999973e+00
1.098501000000000083e+01 2.225632000000000055e+00
1.097800999999999938e+01 2.225343000000000071e+00
1.097001000000000026e+01 2.225045000000000162e+00
1.096301000000000059e+01 2.224737000000000187e+00
1.095600999999999914e+01 2.224419000000000146e+00
1.094801000000000002e+01 2.224092000000000180e+00
1.094101000000000035e+01 2.223755999999999844e+00
1.093401000000000067e+01 2.223412000000000166e+00
1.092700999999999922e+01 2.223057999999999979e+00
1.092000999999999955e+01 2.222696000000000005e+00
1.091300999999999988e+01 2.222325000000000106e+00
1.090501000000000076e+01 2.221945999999999977e+00
1.089800999999999931e+01 2.221557999999999922e+00
1.089100999999999964e+01 2.221162000000000081e+00
1.088400999999999996e+01 2.220759000000000150e+00
1.087701000000000029e+01 2.220346999999999849e+00
1.087001000000000062e+01 2.219927999999999901e+00
1.086300999999999917e+01 2.219501000000000168e+00
1.085600999999999949e+01 2.219066999999999901e+00
1.084900999999999982e+01 2.218624999999999847e+00
1.084201000000000015e+01 2.218176000000000148e+00
1.083501000000000047e+01 2.217719000000000218e+00
1.082801000000000080e+01 2.217255999999999894e+00
1.082201000000000057e+01 2.216785999999999923e+00
1.081500999999999912e+01 2.216308999999999862e+00
1.080800999999999945e+01 2.215825000000000156e+00
1.080100999999999978e+01 2.215335000000000054e+00
1.079401000000000010e+01 2.214837999999999862e+00
1.078701000000000043e+01 2.214335000000000164e+00
1.078101000000000020e+01 2.213826000000000072e+00
1.077401000000000053e+01 2.213309999999999889e+00
1.076701000000000086e+01 2.212788000000000199e+00
1.076101000000000063e+01 2.212260999999999811e+00
1.075400999999999918e+01 2.211727000000000221e+00
1.074700999999999951e+01 2.211187999999999931e+00
1.074100999999999928e+01 2.210643000000000136e+00
1.073400999999999961e+01 2.210093000000000085e+00
1.072700999999999993e+01 2.209535999999999945e+00
1.072100999999999971e+01 2.208975000000000133e+00
1.071401000000000003e+01 2.208407999999999927e+00
1.070800999999999981e+01 2.207835999999999910e+00
1.070101000000000013e+01 2.207259000000000082e+00
1.069500999999999991e+01 2.206677000000000000e+00
1.068801000000000023e+01 2.206090000000000106e+00
1.068201000000000001e+01 2.205497999999999958e+00
1.067501000000000033e+01 2.204901000000000000e+00
1.066901000000000010e+01 2.204299999999999926e+00
1.066201000000000043e+01 2.203694000000000042e+00
1.065601000000000020e+01 2.203082999999999902e+00
1.065000999999999998e+01 2.202468000000000092e+00
1.064301000000000030e+01 2.201848000000000027e+00
1.063701000000000008e+01 2.201224999999999987e+00
1.063100999999999985e+01 2.200595999999999997e+00
1.062401000000000018e+01 2.199964000000000031e+00
1.061800999999999995e+01 2.199327999999999950e+00
1.061200999999999972e+01 2.198687000000000058e+00
1.060600999999999949e+01 2.198043000000000191e+00
1.059900999999999982e+01 2.197395000000000209e+00
1.059300999999999959e+01 2.196741999999999972e+00
1.058700999999999937e+01 2.196086999999999900e+00
1.058100999999999914e+01 2.195427000000000017e+00
1.057501000000000069e+01 2.194764000000000159e+00
1.056901000000000046e+01 2.194097000000000186e+00
1.056301000000000023e+01 2.193426999999999794e+00
1.055601000000000056e+01 2.192753000000000174e+00
1.055001000000000033e+01 2.192076000000000136e+00
1.054401000000000010e+01 2.191396000000000122e+00
1.053800999999999988e+01 2.190711999999999993e+00
1.053200999999999965e+01 2.190026000000000028e+00
1.052600999999999942e+01 2.189335999999999949e+00
1.052000999999999920e+01 2.188642999999999894e+00
1.051401000000000074e+01 2.187946999999999864e+00
1.050801000000000052e+01 2.187247999999999859e+00
1.050300999999999974e+01 2.186545999999999879e+00
1.049700999999999951e+01 2.185840999999999923e+00
1.049100999999999928e+01 2.185134000000000132e+00
1.048501000000000083e+01 2.184422999999999782e+00
1.047901000000000060e+01 2.183711000000000180e+00
1.047301000000000037e+01 2.182995000000000019e+00
1.046701000000000015e+01 2.182277000000000022e+00
1.046200999999999937e+01 2.181556000000000051e+00
1.045600999999999914e+01 2.180832999999999799e+00
1.045001000000000069e+01 2.180107000000000017e+00
1.044401000000000046e+01 2.179378999999999955e+00
1.043801000000000023e+01 2.178649000000000058e+00
1.043300999999999945e+01 2.177916000000000185e+00
1.042700999999999922e+01 2.177182000000000173e+00
1.042101000000000077e+01 2.176444000000000045e+00
1.041600999999999999e+01 2.175704999999999778e+00
1.041000999999999976e+01 2.174964000000000119e+00
1.040400999999999954e+01 2.174221000000000181e+00
1.039901000000000053e+01 2.173474999999999824e+00
1.039301000000000030e+01 2.172728000000000215e+00
1.038800999999999952e+01 2.171978000000000186e+00
1.038200999999999929e+01 2.171227000000000018e+00
1.037701000000000029e+01 2.170474000000000014e+00
1.037101000000000006e+01 2.169719000000000175e+00
1.036600999999999928e+01 2.168962000000000057e+00
1.036001000000000083e+01 2.168203999999999798e+00
1.035501000000000005e+01 2.167444000000000148e+00
1.034900999999999982e+01 2.166682000000000219e+00
1.034401000000000082e+01 2.165918000000000010e+00
1.033801000000000059e+01 2.165153000000000105e+00
1.033300999999999981e+01 2.164387000000000061e+00
1.032700999999999958e+01 2.163619000000000181e+00
1.032201000000000057e+01 2.162849000000000022e+00
1.031700999999999979e+01 2.162078000000000166e+00
1.031100999999999956e+01 2.161305000000000032e+00
1.030601000000000056e+01 2.160531999999999897e+00
1.030100999999999978e+01 2.159755999999999787e+00
1.029500999999999955e+01 2.158980000000000121e+00
1.029001000000000055e+01 2.158202000000000176e+00
1.028500999999999976e+01 2.157423000000000091e+00
1.028001000000000076e+01 2.156642999999999866e+00
1.027401000000000053e+01 2.155861999999999945e+00
1.026900999999999975e+01 2.155079000000000189e+00
1.026401000000000074e+01 2.154294999999999849e+00
1.025900999999999996e+01 2.153510999999999953e+00
1.025400999999999918e+01 2.152725000000000222e+00
1.024801000000000073e+01 2.151937999999999906e+00
1.024300999999999995e+01 2.151149999999999896e+00
1.023800999999999917e+01 2.150361000000000189e+00
1.023301000000000016e+01 2.149572000000000038e+00
1.022800999999999938e+01 2.148781000000000052e+00
1.022301000000000037e+01 2.147988999999999926e+00
1.021800999999999959e+01 2.147196999999999800e+00
1.021301000000000059e+01 2.146403999999999979e+00
1.020800999999999981e+01 2.145610000000000017e+00
1.020301000000000080e+01 2.144814999999999916e+00
1.019801000000000002e+01 2.144019000000000119e+00
1.019300999999999924e+01 2.143222999999999878e+00
1.018801000000000023e+01 2.142425999999999942e+00
1.018300999999999945e+01 2.141627999999999865e+00
1.017801000000000045e+01 2.140829000000000093e+00
1.017300999999999966e+01 2.140029999999999877e+00
1.016801000000000066e+01 2.139231000000000105e+00
1.016300999999999988e+01 2.138430000000000053e+00
1.015801000000000087e+01 2.137630000000000141e+00
1.015301000000000009e+01 2.136827999999999950e+00
1.014800999999999931e+01 2.136026000000000202e+00
1.014301000000000030e+01 2.135224000000000011e+00
1.013901000000000074e+01 2.134421000000000124e+00
1.013400999999999996e+01 2.133617999999999792e+00
1.012900999999999918e+01 2.132814000000000210e+00
1.012401000000000018e+01 2.132010000000000183e+00
1.011900999999999939e+01 2.131206000000000156e+00
1.011500999999999983e+01 2.130400999999999989e+00
1.011001000000000083e+01 2.129595000000000127e+00
1.010501000000000005e+01 2.128789999999999960e+00
1.010000999999999927e+01 2.127984000000000098e+00
1.009600999999999971e+01 2.127177999999999791e+00
1.009101000000000070e+01 2.126370999999999789e+00


==> anc/Fig2/Fig2_g300.out <==
# Radius(km)    Mass(m_sun)
4.739000999999999664e+01 1.025309999999999971e-01
4.188801000000000130e+01 1.058909999999999990e-01
3.767701000000000278e+01 1.094030000000000002e-01
3.435200999999999993e+01 1.130590000000000067e-01
3.166101000000000099e+01 1.168600000000000055e-01
2.943900999999999968e+01 1.208120000000000027e-01
2.757401000000000124e+01 1.249180000000000013e-01
2.598701000000000150e+01 1.291869999999999963e-01
2.462001000000000062e+01 1.336259999999999948e-01
2.343101000000000056e+01 1.382430000000000048e-01
2.239500999999999920e+01 1.430180000000000062e-01
2.149501000000000062e+01 1.478980000000000017e-01
2.069801000000000002e+01 1.529330000000000134e-01
1.998701000000000150e+01 1.581460000000000088e-01
1.934800999999999860e+01 1.635530000000000039e-01
1.877101000000000042e+01 1.691690000000000138e-01
1.824700999999999951e+01 1.750049999999999939e-01
1.777101000000000042e+01 1.810740000000000127e-01
1.733601000000000170e+01 1.873869999999999980e-01
1.693800999999999846e+01 1.939539999999999875e-01
1.657401000000000124e+01 2.007839999999999903e-01
1.624001000000000161e+01 2.078869999999999885e-01
1.593300999999999945e+01 2.152699999999999891e-01
1.565000999999999998e+01 2.229410000000000003e-01
1.539001000000000019e+01 2.309080000000000021e-01
1.515201000000000064e+01 2.391759999999999997e-01
1.493201000000000001e+01 2.477499999999999980e-01
1.472901000000000060e+01 2.566359999999999753e-01
1.454301000000000066e+01 2.658369999999999900e-01
1.437200999999999951e+01 2.753559999999999897e-01
1.421401000000000003e+01 2.851969999999999783e-01
1.406901000000000046e+01 2.953600000000000114e-01
1.393600999999999956e+01 3.058480000000000087e-01
1.381400999999999968e+01 3.166610000000000258e-01
1.370200999999999958e+01 3.277990000000000070e-01
1.359900999999999982e+01 3.392609999999999792e-01
1.350501000000000040e+01 3.510449999999999959e-01
1.341901000000000010e+01 3.631510000000000016e-01
1.334101000000000070e+01 3.755760000000000209e-01
1.326900999999999975e+01 3.883170000000000233e-01
1.320401000000000025e+01 4.013700000000000045e-01
1.314500999999999920e+01 4.147310000000000163e-01
1.309101000000000070e+01 4.283969999999999723e-01
1.304301000000000066e+01 4.423619999999999775e-01
1.299901000000000018e+01 4.566219999999999724e-01
1.295900999999999925e+01 4.711690000000000045e-01
1.292401000000000089e+01 4.859999999999999876e-01
1.289201000000000086e+01 5.011069999999999691e-01
1.286401000000000039e+01 5.164840000000000542e-01
1.283901000000000003e+01 5.321230000000000127e-01
1.281700999999999979e+01 5.480180000000000051e-01
1.279800999999999966e+01 5.641610000000000236e-01
1.278101000000000020e+01 5.805430000000000312e-01
1.276701000000000086e+01 5.971579999999999666e-01
1.275501000000000040e+01 6.139970000000000150e-01
1.274400999999999939e+01 6.310510000000000286e-01
1.273601000000000028e+01 6.483119999999999994e-01
1.272901000000000060e+01 6.657710000000000017e-01
1.272400999999999982e+01 6.834189999999999987e-01
1.272001000000000026e+01 7.012460000000000360e-01
1.271701000000000015e+01 7.192450000000000232e-01
1.271500999999999948e+01 7.374039999999999484e-01
1.271500999999999948e+01 7.557150000000000256e-01
1.271601000000000070e+01 7.741689999999999960e-01
1.271701000000000015e+01 7.927549999999999875e-01
1.271901000000000082e+01 8.114639999999999631e-01
1.272200999999999915e+01 8.302850000000000508e-01
1.272500999999999927e+01 8.492110000000000491e-01
1.272901000000000060e+01 8.682290000000000285e-01
1.273301000000000016e+01 8.873309999999999809e-01
1.273800999999999917e+01 9.065069999999999517e-01
1.274300999999999995e+01 9.257459999999999578e-01
1.274901000000000018e+01 9.450399999999999912e-01
1.275501000000000040e+01 9.643770000000000397e-01
1.276101000000000063e+01 9.837500000000000133e-01
1.276701000000000086e+01 1.003147000000000011e+00
1.277300999999999931e+01 1.022558999999999996e+00
1.277900999999999954e+01 1.041976999999999931e+00
1.278500999999999976e+01 1.061390999999999973e+00
1.279200999999999944e+01 1.080792999999999893e+00
1.279800999999999966e+01 1.100171999999999928e+00
1.280400999999999989e+01 1.119520000000000071e+00
1.281001000000000012e+01 1.138827000000000034e+00
1.281700999999999979e+01 1.158085999999999949e+00
1.282301000000000002e+01 1.177287999999999890e+00
1.282801000000000080e+01 1.196423999999999932e+00
1.283400999999999925e+01 1.215486000000000066e+00
1.284000999999999948e+01 1.234464999999999923e+00
1.284501000000000026e+01 1.253355999999999915e+00
1.285000999999999927e+01 1.272148999999999974e+00
1.285501000000000005e+01 1.290837000000000012e+00
1.286001000000000083e+01 1.309414000000000078e+00
1.286401000000000039e+01 1.327873000000000081e+00
1.286900999999999939e+01 1.346206000000000014e+00
1.287301000000000073e+01 1.364408000000000065e+00
1.287601000000000084e+01 1.382473000000000063e+00
1.288001000000000040e+01 1.400395000000000056e+00
1.288301000000000052e+01 1.418166999999999955e+00
1.288601000000000063e+01 1.435786000000000007e+00
1.288901000000000074e+01 1.453246000000000038e+00
1.289100999999999964e+01 1.470542000000000016e+00
1.289301000000000030e+01 1.487670000000000048e+00
1.289500999999999920e+01 1.504626000000000019e+00
1.289700999999999986e+01 1.521406000000000036e+00
1.289800999999999931e+01 1.538005000000000067e+00
1.289901000000000053e+01 1.554421999999999970e+00
1.289901000000000053e+01 1.570651999999999937e+00
1.290000999999999998e+01 1.586692999999999909e+00
1.290000999999999998e+01 1.602543000000000051e+00
1.290000999999999998e+01 1.618198000000000025e+00
1.289901000000000053e+01 1.633656999999999915e+00
1.289901000000000053e+01 1.648918000000000106e+00
1.289800999999999931e+01 1.663979000000000097e+00
1.289700999999999986e+01 1.678840000000000110e+00
1.289500999999999920e+01 1.693497999999999948e+00
1.289301000000000030e+01 1.707953000000000054e+00
1.289100999999999964e+01 1.722204000000000068e+00
1.288901000000000074e+01 1.736250000000000071e+00
1.288601000000000063e+01 1.750091999999999981e+00
1.288400999999999996e+01 1.763727999999999962e+00
1.288100999999999985e+01 1.777160000000000073e+00
1.287701000000000029e+01 1.790386000000000033e+00
1.287401000000000018e+01 1.803407999999999900e+00
1.287001000000000062e+01 1.816225999999999896e+00
1.286600999999999928e+01 1.828840000000000021e+00
1.286200999999999972e+01 1.841250999999999971e+00
1.285801000000000016e+01 1.853461000000000025e+00
1.285300999999999938e+01 1.865469999999999962e+00
1.284801000000000037e+01 1.877278999999999920e+00
1.284300999999999959e+01 1.888889000000000040e+00
1.283801000000000059e+01 1.900301999999999936e+00
1.283300999999999981e+01 1.911520000000000108e+00
1.282700999999999958e+01 1.922542999999999891e+00
1.282201000000000057e+01 1.933373999999999926e+00
1.281601000000000035e+01 1.944013999999999909e+00
1.281001000000000012e+01 1.954463999999999979e+00
1.280301000000000045e+01 1.964726999999999890e+00
1.279701000000000022e+01 1.974804999999999922e+00
1.279100999999999999e+01 1.984698999999999991e+00
1.278401000000000032e+01 1.994410999999999934e+00
1.277701000000000064e+01 2.003944000000000170e+00
1.277000999999999920e+01 2.013298999999999950e+00
1.276300999999999952e+01 2.022479000000000138e+00
1.275600999999999985e+01 2.031486000000000125e+00
1.274801000000000073e+01 2.040321000000000051e+00
1.274100999999999928e+01 2.048986999999999892e+00
1.273301000000000016e+01 2.057487000000000066e+00
1.272500999999999927e+01 2.065821999999999825e+00
1.271800999999999959e+01 2.073993999999999893e+00
1.271001000000000047e+01 2.082006999999999941e+00
1.270200999999999958e+01 2.089860999999999969e+00
1.269300999999999924e+01 2.097560000000000091e+00
1.268501000000000012e+01 2.105106000000000144e+00
1.267700999999999922e+01 2.112499999999999822e+00
1.266801000000000066e+01 2.119744999999999990e+00
1.266000999999999976e+01 2.126844000000000179e+00
1.265100999999999942e+01 2.133798000000000084e+00
1.264201000000000086e+01 2.140610000000000124e+00
1.263400999999999996e+01 2.147282000000000135e+00
1.262500999999999962e+01 2.153815999999999953e+00
1.261600999999999928e+01 2.160213999999999857e+00
1.260701000000000072e+01 2.166478999999999822e+00
1.259801000000000037e+01 2.172613000000000127e+00
1.258901000000000003e+01 2.178617000000000026e+00
1.258000999999999969e+01 2.184493999999999936e+00
1.257000999999999991e+01 2.190246000000000137e+00
1.256100999999999956e+01 2.195875000000000021e+00
1.255200999999999922e+01 2.201382999999999868e+00
1.254200999999999944e+01 2.206773000000000096e+00
1.253301000000000087e+01 2.212044999999999817e+00
1.252300999999999931e+01 2.217203000000000035e+00
1.251401000000000074e+01 2.222246999999999861e+00
1.250400999999999918e+01 2.227180999999999855e+00
1.249501000000000062e+01 2.232005000000000017e+00
1.248501000000000083e+01 2.236723000000000017e+00
1.247500999999999927e+01 2.241334999999999855e+00
1.246601000000000070e+01 2.245842999999999812e+00
1.245600999999999914e+01 2.250249999999999861e+00
1.244600999999999935e+01 2.254557000000000144e+00
1.243600999999999956e+01 2.258764999999999912e+00
1.242600999999999978e+01 2.262877000000000027e+00
1.241700999999999944e+01 2.266894999999999882e+00
1.240700999999999965e+01 2.270818999999999921e+00
1.239700999999999986e+01 2.274652000000000118e+00
1.238701000000000008e+01 2.278395000000000170e+00
1.237701000000000029e+01 2.282051000000000052e+00
1.236701000000000050e+01 2.285619000000000067e+00
1.235701000000000072e+01 2.289102999999999888e+00
1.234700999999999915e+01 2.292502999999999957e+00
1.233700999999999937e+01 2.295821000000000112e+00
1.232700999999999958e+01 2.299058000000000046e+00
1.231700999999999979e+01 2.302217000000000180e+00
1.230701000000000001e+01 2.305296999999999930e+00
1.229701000000000022e+01 2.308301999999999854e+00
1.228701000000000043e+01 2.311231999999999953e+00
1.227701000000000064e+01 2.314087999999999923e+00
1.226701000000000086e+01 2.316872000000000043e+00
1.225700999999999929e+01 2.319586000000000148e+00
1.224700999999999951e+01 2.322229000000000099e+00
1.223700999999999972e+01 2.324805000000000010e+00
1.222700999999999993e+01 2.327313000000000187e+00
1.221701000000000015e+01 2.329756000000000160e+00
1.220701000000000036e+01 2.332133999999999929e+00
1.219701000000000057e+01 2.334449000000000218e+00
1.218701000000000079e+01 2.336701000000000139e+00
1.217700999999999922e+01 2.338891999999999971e+00
1.216700999999999944e+01 2.341022999999999854e+00
1.215700999999999965e+01 2.343096000000000068e+00
1.214700999999999986e+01 2.345110000000000028e+00
1.213701000000000008e+01 2.347068000000000154e+00
1.212701000000000029e+01 2.348970000000000002e+00
1.211701000000000050e+01 2.350817000000000156e+00
1.210701000000000072e+01 2.352609999999999868e+00
1.209700999999999915e+01 2.354350999999999861e+00
1.208700999999999937e+01 2.356040000000000134e+00
1.207700999999999958e+01 2.357677999999999940e+00
1.206700999999999979e+01 2.359265999999999863e+00
1.205800999999999945e+01 2.360806000000000182e+00
1.204800999999999966e+01 2.362296999999999869e+00
1.203800999999999988e+01 2.363741000000000092e+00
1.202801000000000009e+01 2.365137999999999963e+00
1.201801000000000030e+01 2.366490999999999900e+00
1.200801000000000052e+01 2.367798000000000069e+00
1.199901000000000018e+01 2.369062000000000001e+00
1.198901000000000039e+01 2.370282000000000000e+00
1.197901000000000060e+01 2.371461000000000041e+00
1.196901000000000082e+01 2.372597999999999985e+00
1.196001000000000047e+01 2.373693999999999971e+00
1.195001000000000069e+01 2.374750000000000139e+00
1.194000999999999912e+01 2.375767000000000184e+00
1.193101000000000056e+01 2.376745999999999803e+00
1.192101000000000077e+01 2.377686000000000188e+00
1.191100999999999921e+01 2.378589999999999982e+00
1.190201000000000064e+01 2.379456999999999933e+00
1.189201000000000086e+01 2.380288000000000181e+00
1.188301000000000052e+01 2.381083999999999978e+00
1.187301000000000073e+01 2.381845999999999908e+00
1.186401000000000039e+01 2.382572999999999830e+00
1.185401000000000060e+01 2.383268000000000164e+00
1.184501000000000026e+01 2.383929999999999882e+00
1.183501000000000047e+01 2.384558999999999873e+00
1.182601000000000013e+01 2.385158000000000111e+00
1.181601000000000035e+01 2.385724999999999874e+00
1.180701000000000001e+01 2.386261999999999883e+00
1.179800999999999966e+01 2.386769000000000140e+00
1.178800999999999988e+01 2.387248000000000037e+00
1.177900999999999954e+01 2.387697000000000180e+00
1.177000999999999920e+01 2.388117999999999963e+00
1.176101000000000063e+01 2.388511999999999968e+00
1.175101000000000084e+01 2.388878000000000057e+00
1.174201000000000050e+01 2.389218000000000064e+00
1.173301000000000016e+01 2.389530999999999850e+00
1.172400999999999982e+01 2.389819000000000138e+00
1.171500999999999948e+01 2.390082000000000040e+00
1.170600999999999914e+01 2.390318999999999861e+00
1.169600999999999935e+01 2.390533000000000019e+00
1.168701000000000079e+01 2.390721999999999792e+00
1.167801000000000045e+01 2.390889000000000042e+00
1.166901000000000010e+01 2.391032000000000046e+00
1.166000999999999976e+01 2.391151999999999944e+00
1.165100999999999942e+01 2.391249999999999876e+00
1.164201000000000086e+01 2.391326999999999980e+00
1.163400999999999996e+01 2.391382000000000119e+00
1.162500999999999962e+01 2.391415999999999986e+00
1.161600999999999928e+01 2.391429000000000027e+00
1.160701000000000072e+01 2.391423000000000076e+00
1.159801000000000037e+01 2.391395999999999855e+00
1.158901000000000003e+01 2.391350000000000087e+00
1.158100999999999914e+01 2.391284000000000187e+00
1.157201000000000057e+01 2.391199999999999992e+00
1.156301000000000023e+01 2.391096999999999806e+00
1.155500999999999934e+01 2.390976999999999908e+00
1.154601000000000077e+01 2.390838000000000019e+00
1.153701000000000043e+01 2.390681999999999974e+00
1.152900999999999954e+01 2.390509000000000217e+00
1.152000999999999920e+01 2.390318999999999861e+00
1.151201000000000008e+01 2.390111999999999792e+00
1.150300999999999974e+01 2.389889000000000152e+00
1.149501000000000062e+01 2.389650000000000052e+00
1.148601000000000028e+01 2.389396000000000075e+00
1.147800999999999938e+01 2.389126000000000083e+00
1.146901000000000082e+01 2.388841000000000214e+00
1.146100999999999992e+01 2.388541000000000025e+00
1.145301000000000080e+01 2.388227000000000100e+00
1.144401000000000046e+01 2.387898999999999994e+00
1.143600999999999956e+01 2.387556000000000012e+00
1.142801000000000045e+01 2.387199999999999989e+00
1.141901000000000010e+01 2.386829999999999785e+00
1.141100999999999921e+01 2.386446999999999985e+00
1.140301000000000009e+01 2.386051000000000144e+00
1.139500999999999920e+01 2.385641999999999818e+00
1.138701000000000008e+01 2.385221000000000036e+00
1.137900999999999918e+01 2.384787000000000212e+00
1.137101000000000006e+01 2.384342000000000183e+00
1.136200999999999972e+01 2.383884000000000114e+00
1.135401000000000060e+01 2.383414999999999839e+00
1.134600999999999971e+01 2.382934999999999803e+00
1.133801000000000059e+01 2.382442999999999866e+00
1.133000999999999969e+01 2.381940000000000168e+00
1.132301000000000002e+01 2.381426999999999961e+00
1.131500999999999912e+01 2.380902999999999992e+00
1.130701000000000001e+01 2.380367999999999817e+00
1.129901000000000089e+01 2.379824000000000161e+00
1.129100999999999999e+01 2.379268999999999856e+00
1.128301000000000087e+01 2.378705000000000069e+00
1.127500999999999998e+01 2.378131000000000217e+00
1.126801000000000030e+01 2.377546999999999855e+00
1.126000999999999941e+01 2.376954000000000011e+00
1.125201000000000029e+01 2.376352999999999938e+00
1.124501000000000062e+01 2.375741999999999798e+00
1.123700999999999972e+01 2.375122000000000178e+00
1.122901000000000060e+01 2.374493999999999883e+00
1.122200999999999915e+01 2.373857999999999802e+00
1.121401000000000003e+01 2.373212999999999795e+00
1.120701000000000036e+01 2.372560000000000002e+00
1.119900999999999947e+01 2.371900000000000119e+00
1.119101000000000035e+01 2.371230999999999867e+00
1.118401000000000067e+01 2.370554999999999968e+00
1.117700999999999922e+01 2.369870999999999839e+00
1.116901000000000010e+01 2.369180000000000064e+00
1.116201000000000043e+01 2.368482000000000198e+00
1.115400999999999954e+01 2.367776999999999799e+00
1.114700999999999986e+01 2.367065000000000197e+00
1.114001000000000019e+01 2.366346000000000060e+00
1.113200999999999929e+01 2.365620999999999974e+00
1.112500999999999962e+01 2.364888000000000101e+00
1.111800999999999995e+01 2.364149999999999974e+00
1.111101000000000028e+01 2.363405000000000200e+00
1.110300999999999938e+01 2.362655000000000172e+00
1.109600999999999971e+01 2.361898000000000053e+00
1.108901000000000003e+01 2.361134999999999984e+00
1.108201000000000036e+01 2.360365999999999964e+00
1.107501000000000069e+01 2.359592000000000134e+00
1.106800999999999924e+01 2.358813000000000049e+00
1.106100999999999956e+01 2.358028000000000013e+00
1.105400999999999989e+01 2.357237000000000027e+00
1.104701000000000022e+01 2.356441999999999926e+00
1.104001000000000055e+01 2.355640999999999874e+00
1.103301000000000087e+01 2.354835000000000012e+00
1.102600999999999942e+01 2.354025000000000034e+00
1.101900999999999975e+01 2.353209000000000106e+00
1.101201000000000008e+01 2.352389000000000063e+00
1.100501000000000040e+01 2.351564999999999905e+00
1.099801000000000073e+01 2.350735999999999937e+00
1.099100999999999928e+01 2.349902000000000157e+00
1.098400999999999961e+01 2.349063999999999819e+00
1.097800999999999938e+01 2.348221999999999809e+00
1.097100999999999971e+01 2.347376000000000129e+00
1.096401000000000003e+01 2.346525999999999890e+00
1.095701000000000036e+01 2.345671999999999979e+00
1.095101000000000013e+01 2.344813999999999954e+00
1.094401000000000046e+01 2.343952999999999953e+00
1.093701000000000079e+01 2.343087000000000142e+00
1.093101000000000056e+01 2.342217999999999911e+00
1.092401000000000089e+01 2.341346000000000149e+00
1.091801000000000066e+01 2.340469999999999828e+00
1.091100999999999921e+01 2.339590999999999976e+00
1.090501000000000076e+01 2.338709000000000149e+00
1.089800999999999931e+01 2.337823000000000206e+00
1.089201000000000086e+01 2.336933999999999845e+00
1.088500999999999941e+01 2.336041999999999952e+00
1.087900999999999918e+01 2.335147999999999779e+00
1.087200999999999951e+01 2.334249999999999936e+00
1.086600999999999928e+01 2.333349999999999813e+00
1.086001000000000083e+01 2.332446000000000019e+00
1.085300999999999938e+01 2.331539999999999946e+00
1.084700999999999915e+01 2.330632000000000037e+00
1.084000999999999948e+01 2.329721000000000153e+00
1.083400999999999925e+01 2.328806999999999849e+00
1.082801000000000080e+01 2.327891000000000155e+00
1.082201000000000057e+01 2.326973000000000180e+00
1.081500999999999912e+01 2.326051999999999786e+00
1.080901000000000067e+01 2.325129000000000001e+00
1.080301000000000045e+01 2.324203999999999937e+00
1.079701000000000022e+01 2.323275999999999897e+00
1.079100999999999999e+01 2.322347000000000161e+00
1.078500999999999976e+01 2.321416000000000146e+00
1.077801000000000009e+01 2.320482000000000156e+00
1.077200999999999986e+01 2.319547000000000025e+00
1.076600999999999964e+01 2.318610000000000060e+00
1.076000999999999941e+01 2.317670999999999815e+00
1.075400999999999918e+01 2.316730999999999874e+00
1.074801000000000073e+01 2.315789000000000097e+00
1.074201000000000050e+01 2.314845000000000041e+00
1.073601000000000028e+01 2.313899000000000150e+00
1.073001000000000005e+01 2.312952000000000119e+00
1.072400999999999982e+01 2.312003999999999948e+00
1.071901000000000082e+01 2.311053999999999942e+00
1.071301000000000059e+01 2.310102000000000100e+00
1.070701000000000036e+01 2.309149999999999814e+00
1.070101000000000013e+01 2.308196000000000137e+00
1.069500999999999991e+01 2.307240999999999875e+00
1.068900999999999968e+01 2.306283999999999779e+00
1.068401000000000067e+01 2.305327000000000126e+00
1.067801000000000045e+01 2.304368000000000194e+00
1.067201000000000022e+01 2.303408000000000122e+00
1.066600999999999999e+01 2.302446999999999910e+00
1.066100999999999921e+01 2.301485000000000003e+00
1.065501000000000076e+01 2.300523000000000096e+00
1.064901000000000053e+01 2.299558999999999909e+00
1.064400999999999975e+01 2.298594000000000026e+00
1.063800999999999952e+01 2.297629000000000143e+00
1.063200999999999929e+01 2.296663000000000121e+00
1.062701000000000029e+01 2.295695999999999959e+00
1.062101000000000006e+01 2.294728000000000101e+00
1.061600999999999928e+01 2.293759999999999799e+00
1.061001000000000083e+01 2.292790999999999801e+00
1.060501000000000005e+01 2.291821000000000108e+00
1.059900999999999982e+01 2.290850999999999971e+00
1.059401000000000082e+01 2.289880000000000138e+00
1.058801000000000059e+01 2.288908000000000165e+00
1.058300999999999981e+01 2.287936999999999887e+00
1.057700999999999958e+01 2.286964000000000219e+00
1.057201000000000057e+01 2.285991999999999802e+00
1.056700999999999979e+01 2.285017999999999994e+00
1.056100999999999956e+01 2.284044999999999881e+00
1.055601000000000056e+01 2.283071000000000073e+00
1.055100999999999978e+01 2.282096999999999820e+00
1.054500999999999955e+01 2.281123000000000012e+00
1.054001000000000055e+01 2.280148000000000064e+00
1.053500999999999976e+01 2.279173000000000116e+00
1.052900999999999954e+01 2.278198000000000167e+00
1.052401000000000053e+01 2.277223000000000219e+00
1.051900999999999975e+01 2.276247999999999827e+00
1.051401000000000074e+01 2.275272000000000183e+00
1.050900999999999996e+01 2.274296999999999791e+00
1.050300999999999974e+01 2.273321000000000147e+00
1.049801000000000073e+01 2.272346000000000199e+00
1.049300999999999995e+01 2.271370000000000111e+00
1.048800999999999917e+01 2.270394000000000023e+00
1.048301000000000016e+01 2.269419000000000075e+00
1.047800999999999938e+01 2.268442999999999987e+00
1.047301000000000037e+01 2.267468000000000039e+00
1.046800999999999959e+01 2.266493000000000091e+00
1.046301000000000059e+01 2.265518000000000143e+00
1.045800999999999981e+01 2.264543000000000195e+00
1.045301000000000080e+01 2.263567999999999802e+00
1.044801000000000002e+01 2.262592999999999854e+00
1.044300999999999924e+01 2.261619000000000046e+00
1.043801000000000023e+01 2.260644999999999794e+00
1.043300999999999945e+01 2.259670999999999985e+00
1.042801000000000045e+01 2.258697999999999873e+00
1.042300999999999966e+01 2.257724000000000064e+00
1.041801000000000066e+01 2.256750999999999951e+00
1.041300999999999988e+01 2.255778999999999979e+00
1.040801000000000087e+01 2.254807000000000006e+00
1.040301000000000009e+01 2.253835000000000033e+00
1.039901000000000053e+01 2.252863000000000060e+00
1.039400999999999975e+01 2.251891999999999783e+00
1.038901000000000074e+01 2.250922000000000089e+00
1.038400999999999996e+01 2.249951999999999952e+00
1.037900999999999918e+01 2.248981999999999815e+00
1.037500999999999962e+01 2.248012999999999817e+00
1.037001000000000062e+01 2.247043999999999819e+00
1.036500999999999983e+01 2.246075999999999961e+00
1.036101000000000028e+01 2.245108999999999799e+00
1.035600999999999949e+01 2.244142000000000081e+00
1.035101000000000049e+01 2.243174999999999919e+00
1.034700999999999915e+01 2.242208999999999897e+00
1.034201000000000015e+01 2.241244000000000014e+00
1.033700999999999937e+01 2.240279000000000131e+00
1.033300999999999981e+01 2.239314999999999944e+00
1.032801000000000080e+01 2.238351999999999897e+00
1.032400999999999947e+01 2.237388999999999850e+00
1.031901000000000046e+01 2.236426999999999943e+00
1.031400999999999968e+01 2.235466000000000175e+00
1.031001000000000012e+01 2.234504999999999963e+00
1.030500999999999934e+01 2.233544999999999892e+00
1.030100999999999978e+01 2.232585999999999959e+00
1.029601000000000077e+01 2.231627000000000027e+00
1.029200999999999944e+01 2.230669999999999931e+00


==> anc/Fig2/Fig2_hadronic.out <==
# Radius(km)    Mass(m_sun)
4.689701000000000164e+01 1.028690000000000021e-01
4.150401000000000096e+01 1.062609999999999943e-01
3.736701000000000050e+01 1.098039999999999988e-01
3.409600999999999971e+01 1.134929999999999967e-01
3.144500999999999991e+01 1.173310000000000047e-01
2.925300999999999974e+01 1.213189999999999963e-01
2.741200999999999866e+01 1.254659999999999942e-01
2.584401000000000082e+01 1.297760000000000025e-01
2.449301000000000172e+01 1.342609999999999915e-01
2.331801000000000101e+01 1.389269999999999949e-01
2.229501000000000133e+01 1.437430000000000097e-01
2.140501000000000076e+01 1.486689999999999956e-01
2.061701000000000050e+01 1.537570000000000048e-01
1.991300999999999988e+01 1.590270000000000017e-01
1.928001000000000076e+01 1.644970000000000043e-01
1.870801000000000158e+01 1.701789999999999969e-01
1.818900999999999968e+01 1.760879999999999945e-01
1.771700999999999837e+01 1.822350000000000081e-01
1.728601000000000099e+01 1.886309999999999931e-01
1.689200999999999908e+01 1.952859999999999874e-01
1.653100999999999843e+01 2.022100000000000009e-01
1.620000999999999891e+01 2.094139999999999890e-01
1.589601000000000042e+01 2.169040000000000135e-01
1.561600999999999928e+01 2.246889999999999998e-01
1.535900999999999961e+01 2.327760000000000107e-01
1.512301000000000073e+01 2.411709999999999965e-01
1.490501000000000076e+01 2.498799999999999910e-01
1.470500999999999969e+01 2.589069999999999983e-01
1.452101000000000042e+01 2.682570000000000232e-01
1.435200999999999993e+01 2.779329999999999856e-01
1.419600999999999935e+01 2.879380000000000273e-01
1.405400999999999989e+01 2.982739999999999836e-01
1.392201000000000022e+01 3.089419999999999944e-01
1.380200999999999922e+01 3.199429999999999774e-01
1.369200999999999979e+01 3.312780000000000169e-01
1.359101000000000070e+01 3.429440000000000266e-01
1.349901000000000018e+01 3.549419999999999797e-01
1.341400999999999932e+01 3.672699999999999854e-01
1.333801000000000059e+01 3.799250000000000127e-01
1.326801000000000030e+01 3.929039999999999755e-01
1.320401000000000025e+01 4.062040000000000095e-01
1.314601000000000042e+01 4.198209999999999997e-01
1.309401000000000082e+01 4.337509999999999977e-01
1.304701000000000022e+01 4.479890000000000261e-01
1.300400999999999918e+01 4.625290000000000235e-01
1.296601000000000070e+01 4.773660000000000125e-01
1.293201000000000001e+01 4.924939999999999873e-01
1.290201000000000064e+01 5.079069999999999974e-01
1.287500999999999962e+01 5.235969999999999791e-01
1.285101000000000049e+01 5.395579999999999821e-01
1.283000999999999969e+01 5.557819999999999983e-01
1.281201000000000079e+01 5.722620000000000484e-01
1.279701000000000022e+01 5.889889999999999848e-01
1.278401000000000032e+01 6.059569999999999679e-01
1.277200999999999986e+01 6.231539999999999857e-01
1.276300999999999952e+01 6.405739999999999768e-01
1.275600999999999985e+01 6.582080000000000153e-01
1.275000999999999962e+01 6.760460000000000358e-01
1.274601000000000006e+01 6.940790000000000015e-01
1.274300999999999995e+01 7.122979999999999867e-01
1.274100999999999928e+01 7.306930000000000369e-01
1.274000999999999983e+01 7.492550000000000043e-01
1.274100999999999928e+01 7.679740000000000455e-01
1.274201000000000050e+01 7.868389999999999551e-01
1.274400999999999939e+01 8.058410000000000295e-01
1.274700999999999951e+01 8.249699999999999811e-01
1.275101000000000084e+01 8.442159999999999664e-01
1.275501000000000040e+01 8.635680000000000023e-01
1.276000999999999941e+01 8.830160000000000231e-01
1.276501000000000019e+01 9.025509999999999922e-01
1.277000999999999920e+01 9.221610000000000085e-01
1.277600999999999942e+01 9.418370000000000353e-01
1.278200999999999965e+01 9.615669999999999495e-01
1.278900999999999932e+01 9.813429999999999653e-01
1.279500999999999955e+01 1.001154000000000099e+00
1.280200999999999922e+01 1.020988999999999924e+00
1.280800999999999945e+01 1.040839000000000070e+00
1.281500999999999912e+01 1.060694000000000026e+00
1.282201000000000057e+01 1.080543999999999949e+00
1.282901000000000025e+01 1.100378000000000078e+00
1.283600999999999992e+01 1.120189000000000101e+00
1.284300999999999959e+01 1.139964999999999895e+00
1.284900999999999982e+01 1.159697999999999896e+00
1.285600999999999949e+01 1.179378000000000037e+00
1.286200999999999972e+01 1.198997000000000090e+00
1.286800999999999995e+01 1.218545999999999907e+00
1.287401000000000018e+01 1.238016000000000005e+00
1.288001000000000040e+01 1.257398999999999933e+00
1.288601000000000063e+01 1.276686999999999905e+00
1.289100999999999964e+01 1.295870999999999995e+00
1.289700999999999986e+01 1.314945000000000030e+00
1.290201000000000064e+01 1.333901000000000003e+00
1.290601000000000020e+01 1.352730999999999906e+00
1.291100999999999921e+01 1.371429000000000009e+00
1.291501000000000055e+01 1.389988000000000001e+00
1.291901000000000010e+01 1.408401000000000014e+00
1.292300999999999966e+01 1.426663999999999932e+00
1.292600999999999978e+01 1.444770000000000110e+00
1.292900999999999989e+01 1.462712999999999930e+00
1.293201000000000001e+01 1.480488000000000026e+00
1.293401000000000067e+01 1.498091999999999979e+00
1.293701000000000079e+01 1.515517999999999921e+00
1.293900999999999968e+01 1.532761999999999958e+00
1.294000999999999912e+01 1.549822000000000033e+00
1.294101000000000035e+01 1.566691999999999974e+00
1.294300999999999924e+01 1.583369999999999944e+00
1.294300999999999924e+01 1.599852000000000052e+00
1.294401000000000046e+01 1.616135000000000099e+00
1.294401000000000046e+01 1.632217999999999947e+00
1.294401000000000046e+01 1.648096999999999923e+00
1.294300999999999924e+01 1.663769999999999971e+00
1.294200999999999979e+01 1.679235999999999951e+00
1.294101000000000035e+01 1.694493000000000027e+00
1.294000999999999912e+01 1.709540000000000060e+00
1.293900999999999968e+01 1.724374999999999991e+00
1.293701000000000079e+01 1.738998000000000044e+00
1.293501000000000012e+01 1.753408000000000078e+00
1.293201000000000001e+01 1.767603999999999953e+00
1.293000999999999934e+01 1.781587000000000032e+00
1.292700999999999922e+01 1.795355999999999952e+00
1.292401000000000089e+01 1.808912000000000075e+00
1.292000999999999955e+01 1.822254000000000040e+00
1.291700999999999944e+01 1.835382999999999987e+00
1.291300999999999988e+01 1.848300000000000054e+00
1.290901000000000032e+01 1.861005999999999938e+00
1.290400999999999954e+01 1.873501000000000083e+00
1.290000999999999998e+01 1.885787000000000102e+00
1.289500999999999920e+01 1.897863999999999995e+00
1.289001000000000019e+01 1.909734999999999960e+00
1.288500999999999941e+01 1.921399999999999997e+00
1.288001000000000040e+01 1.932860000000000023e+00
1.287401000000000018e+01 1.944118999999999930e+00
1.286900999999999939e+01 1.955176000000000025e+00
1.286300999999999917e+01 1.966034999999999977e+00
1.285701000000000072e+01 1.976696000000000009e+00
1.285000999999999927e+01 1.987163000000000013e+00
1.284401000000000082e+01 1.997435999999999989e+00
1.283700999999999937e+01 2.007518000000000136e+00
1.283100999999999914e+01 2.017411000000000065e+00
1.282400999999999947e+01 2.027117000000000058e+00
1.281700999999999979e+01 2.036637999999999948e+00
1.281001000000000012e+01 2.045977000000000157e+00
1.280200999999999922e+01 2.055136000000000074e+00
1.279500999999999955e+01 2.064115999999999840e+00
1.278701000000000043e+01 2.072922000000000153e+00
1.278001000000000076e+01 2.081554000000000126e+00
1.277200999999999986e+01 2.090015000000000178e+00
1.276401000000000074e+01 2.098307000000000144e+00
1.275600999999999985e+01 2.106434000000000140e+00
1.274801000000000073e+01 2.114396000000000164e+00
1.273901000000000039e+01 2.122196999999999889e+00
1.273100999999999949e+01 2.129840000000000177e+00
1.272301000000000037e+01 2.137325000000000141e+00
1.271401000000000003e+01 2.144655999999999896e+00
1.270600999999999914e+01 2.151835999999999860e+00
1.269701000000000057e+01 2.158866000000000174e+00
1.268801000000000023e+01 2.165748999999999924e+00
1.267900999999999989e+01 2.172486999999999835e+00
1.267000999999999955e+01 2.179082000000000185e+00
1.266100999999999921e+01 2.185537000000000063e+00
1.265201000000000064e+01 2.191854999999999887e+00
1.264301000000000030e+01 2.198036999999999797e+00
1.263400999999999996e+01 2.204085000000000072e+00
1.262401000000000018e+01 2.210002999999999940e+00
1.261500999999999983e+01 2.215790999999999844e+00
1.260501000000000005e+01 2.221452999999999900e+00
1.259600999999999971e+01 2.226989999999999803e+00
1.258600999999999992e+01 2.232403999999999833e+00
1.257700999999999958e+01 2.237699000000000105e+00
1.256700999999999979e+01 2.242875000000000174e+00
1.255800999999999945e+01 2.247935000000000016e+00
1.254800999999999966e+01 2.252880999999999911e+00
1.253800999999999988e+01 2.257713999999999999e+00
1.252801000000000009e+01 2.262437999999999949e+00
1.251900999999999975e+01 2.267053000000000207e+00
1.250900999999999996e+01 2.271562999999999999e+00
1.249901000000000018e+01 2.275967000000000073e+00
1.248901000000000039e+01 2.280269999999999797e+00
1.247901000000000060e+01 2.284472000000000058e+00
1.246901000000000082e+01 2.288574999999999804e+00
1.245900999999999925e+01 2.292581000000000202e+00
1.244900999999999947e+01 2.296491000000000060e+00
1.243900999999999968e+01 2.300307999999999797e+00
1.242900999999999989e+01 2.304034000000000137e+00
1.241901000000000010e+01 2.307669000000000192e+00
1.240901000000000032e+01 2.311215999999999937e+00
1.239901000000000053e+01 2.314674999999999816e+00
1.238901000000000074e+01 2.318049999999999944e+00
1.237900999999999918e+01 2.321340999999999877e+00
1.236900999999999939e+01 2.324549999999999894e+00
1.235801000000000016e+01 2.327678000000000136e+00
1.234801000000000037e+01 2.330726999999999993e+00
1.233801000000000059e+01 2.333698000000000050e+00
1.232801000000000080e+01 2.336593000000000142e+00
1.231800999999999924e+01 2.339412999999999965e+00
1.230800999999999945e+01 2.342159999999999798e+00
1.229800999999999966e+01 2.344834000000000085e+00
1.228701000000000043e+01 2.347437999999999914e+00
1.227701000000000064e+01 2.349972999999999868e+00
1.226701000000000086e+01 2.352438999999999947e+00
1.225700999999999929e+01 2.354839000000000127e+00
1.224700999999999951e+01 2.357171999999999823e+00
1.223700999999999972e+01 2.359442000000000039e+00
1.222700999999999993e+01 2.361648000000000192e+00
1.221601000000000070e+01 2.363792999999999811e+00
1.220600999999999914e+01 2.365876000000000090e+00
1.219600999999999935e+01 2.367900000000000116e+00
1.218600999999999956e+01 2.369864999999999888e+00
1.217600999999999978e+01 2.371773000000000131e+00
1.216600999999999999e+01 2.373623999999999956e+00
1.215601000000000020e+01 2.375420000000000087e+00
1.214601000000000042e+01 2.377161000000000080e+00
1.213601000000000063e+01 2.378849000000000213e+00
1.212601000000000084e+01 2.380485000000000184e+00
1.211600999999999928e+01 2.382070000000000132e+00
1.210600999999999949e+01 2.383604000000000056e+00
1.209600999999999971e+01 2.385088000000000097e+00
1.208600999999999992e+01 2.386524000000000090e+00
1.207601000000000013e+01 2.387913000000000174e+00
1.206601000000000035e+01 2.389254999999999907e+00
1.205601000000000056e+01 2.390550999999999870e+00
1.204601000000000077e+01 2.391802000000000206e+00
1.203600999999999921e+01 2.393008000000000024e+00
1.202600999999999942e+01 2.394172000000000189e+00
1.201701000000000086e+01 2.395293000000000117e+00
1.200700999999999929e+01 2.396371999999999947e+00
1.199700999999999951e+01 2.397409999999999819e+00
1.198700999999999972e+01 2.398407999999999873e+00
1.197700999999999993e+01 2.399366000000000110e+00
1.196800999999999959e+01 2.400285999999999920e+00
1.195800999999999981e+01 2.401168000000000191e+00
1.194801000000000002e+01 2.402013000000000176e+00
1.193900999999999968e+01 2.402820000000000178e+00
1.192900999999999989e+01 2.403592999999999869e+00
1.191901000000000010e+01 2.404329000000000160e+00
1.191000999999999976e+01 2.405031999999999837e+00
1.190000999999999998e+01 2.405699999999999950e+00
1.189001000000000019e+01 2.406334999999999891e+00
1.188100999999999985e+01 2.406937000000000104e+00
1.187101000000000006e+01 2.407506999999999842e+00
1.186200999999999972e+01 2.408046000000000131e+00
1.185200999999999993e+01 2.408554000000000084e+00
1.184300999999999959e+01 2.409031000000000144e+00
1.183400999999999925e+01 2.409479000000000148e+00
1.182400999999999947e+01 2.409898000000000096e+00
1.181500999999999912e+01 2.410286999999999846e+00
1.180500999999999934e+01 2.410648999999999820e+00
1.179601000000000077e+01 2.410982999999999876e+00
1.178701000000000043e+01 2.411290000000000155e+00
1.177701000000000064e+01 2.411570999999999909e+00
1.176801000000000030e+01 2.411824999999999886e+00
1.175900999999999996e+01 2.412053999999999920e+00
1.175000999999999962e+01 2.412256999999999874e+00
1.174100999999999928e+01 2.412436000000000025e+00
1.173100999999999949e+01 2.412590999999999930e+00
1.172200999999999915e+01 2.412720999999999894e+00
1.171301000000000059e+01 2.412828999999999890e+00
1.170401000000000025e+01 2.412913999999999781e+00
1.169500999999999991e+01 2.412976000000000010e+00
1.168600999999999956e+01 2.413015999999999828e+00
1.167700999999999922e+01 2.413034000000000123e+00
1.166801000000000066e+01 2.413031000000000148e+00
1.165901000000000032e+01 2.413008000000000042e+00
1.165000999999999998e+01 2.412964000000000109e+00
1.164100999999999964e+01 2.412900000000000045e+00
1.163301000000000052e+01 2.412815999999999850e+00
1.162401000000000018e+01 2.412711999999999968e+00
1.161500999999999983e+01 2.412589999999999790e+00
1.160600999999999949e+01 2.412449000000000066e+00
1.159700999999999915e+01 2.412290000000000045e+00
1.158901000000000003e+01 2.412113000000000174e+00
1.158000999999999969e+01 2.411918000000000006e+00
1.157100999999999935e+01 2.411706000000000127e+00
1.156301000000000023e+01 2.411477999999999788e+00
1.155400999999999989e+01 2.411232000000000042e+00
1.154500999999999955e+01 2.410969999999999835e+00
1.153701000000000043e+01 2.410692000000000057e+00
1.152801000000000009e+01 2.410398999999999958e+00
1.152000999999999920e+01 2.410089000000000148e+00
1.151101000000000063e+01 2.409765000000000157e+00
1.150300999999999974e+01 2.409425999999999846e+00
1.149400999999999939e+01 2.409072999999999798e+00
1.148601000000000028e+01 2.408704999999999874e+00
1.147800999999999938e+01 2.408323000000000214e+00
1.146901000000000082e+01 2.407926999999999929e+00
1.146100999999999992e+01 2.407516999999999907e+00
1.145301000000000080e+01 2.407094999999999985e+00
1.144401000000000046e+01 2.406658999999999882e+00
1.143600999999999956e+01 2.406210999999999878e+00
1.142801000000000045e+01 2.405749999999999833e+00
1.142000999999999955e+01 2.405276999999999887e+00
1.141201000000000043e+01 2.404792000000000041e+00
1.140400999999999954e+01 2.404294999999999849e+00
1.139500999999999920e+01 2.403786000000000200e+00
1.138701000000000008e+01 2.403265999999999902e+00
1.137900999999999918e+01 2.402734999999999843e+00
1.137101000000000006e+01 2.402193000000000023e+00
1.136300999999999917e+01 2.401639999999999997e+00
1.135501000000000005e+01 2.401076999999999906e+00
1.134700999999999915e+01 2.400503000000000053e+00
1.133901000000000003e+01 2.399919000000000135e+00
1.133201000000000036e+01 2.399325999999999848e+00
1.132400999999999947e+01 2.398721999999999799e+00
1.131601000000000035e+01 2.398108999999999824e+00
1.130800999999999945e+01 2.397485999999999784e+00
1.130001000000000033e+01 2.396854999999999958e+00
1.129200999999999944e+01 2.396214000000000066e+00
1.128500999999999976e+01 2.395564999999999944e+00
1.127701000000000064e+01 2.394906999999999897e+00
1.126900999999999975e+01 2.394239999999999924e+00
1.126201000000000008e+01 2.393565000000000165e+00
1.125400999999999918e+01 2.392882000000000176e+00
1.124601000000000006e+01 2.392190999999999956e+00
1.123901000000000039e+01 2.391491999999999951e+00
1.123100999999999949e+01 2.390785000000000160e+00
1.122400999999999982e+01 2.390070999999999835e+00
1.121601000000000070e+01 2.389349000000000167e+00
1.120900999999999925e+01 2.388619999999999965e+00
1.120101000000000013e+01 2.387884999999999813e+00
1.119401000000000046e+01 2.387141999999999875e+00
1.118701000000000079e+01 2.386391999999999847e+00
1.117900999999999989e+01 2.385635999999999868e+00
1.117201000000000022e+01 2.384872999999999799e+00
1.116400999999999932e+01 2.384103999999999779e+00
1.115700999999999965e+01 2.383328000000000113e+00
1.115000999999999998e+01 2.382546000000000053e+00
1.114301000000000030e+01 2.381759000000000182e+00
1.113500999999999941e+01 2.380965000000000220e+00
1.112800999999999974e+01 2.380166000000000004e+00
1.112101000000000006e+01 2.379360999999999837e+00
1.111401000000000039e+01 2.378550000000000164e+00
1.110701000000000072e+01 2.377733999999999792e+00
1.110000999999999927e+01 2.376913000000000054e+00
1.109300999999999959e+01 2.376087000000000060e+00
1.108600999999999992e+01 2.375255000000000116e+00
1.107901000000000025e+01 2.374419000000000057e+00
1.107100999999999935e+01 2.373578000000000188e+00
1.106500999999999912e+01 2.372732000000000063e+00
1.105800999999999945e+01 2.371881000000000128e+00
1.105100999999999978e+01 2.371026000000000078e+00
1.104401000000000010e+01 2.370166000000000217e+00
1.103701000000000043e+01 2.369301999999999797e+00
1.103001000000000076e+01 2.368434000000000150e+00
1.102300999999999931e+01 2.367560999999999805e+00
1.101600999999999964e+01 2.366684999999999928e+00
1.101000999999999941e+01 2.365803999999999796e+00
1.100300999999999974e+01 2.364920000000000133e+00
1.099601000000000006e+01 2.364031999999999911e+00
1.098901000000000039e+01 2.363140000000000018e+00
1.098301000000000016e+01 2.362244000000000010e+00
1.097601000000000049e+01 2.361345000000000027e+00
1.096901000000000082e+01 2.360443000000000069e+00
1.096301000000000059e+01 2.359536999999999995e+00
1.095600999999999914e+01 2.358627999999999947e+00
1.094900999999999947e+01 2.357715999999999923e+00
1.094300999999999924e+01 2.356799999999999784e+00
1.093600999999999956e+01 2.355881999999999810e+00
1.093000999999999934e+01 2.354960000000000164e+00
1.092300999999999966e+01 2.354035999999999795e+00
1.091700999999999944e+01 2.353108999999999895e+00
1.091000999999999976e+01 2.352179000000000020e+00
1.090400999999999954e+01 2.351246000000000169e+00
1.089800999999999931e+01 2.350311000000000039e+00
1.089100999999999964e+01 2.349372999999999934e+00
1.088500999999999941e+01 2.348432999999999993e+00
1.087900999999999918e+01 2.347490000000000077e+00
1.087200999999999951e+01 2.346544999999999881e+00
1.086600999999999928e+01 2.345597999999999850e+00
1.086001000000000083e+01 2.344647999999999843e+00
1.085300999999999938e+01 2.343697000000000141e+00
1.084700999999999915e+01 2.342743000000000020e+00
1.084101000000000070e+01 2.341787000000000063e+00
1.083501000000000047e+01 2.340828999999999827e+00
1.082901000000000025e+01 2.339869000000000199e+00
1.082201000000000057e+01 2.338907999999999987e+00
1.081601000000000035e+01 2.337943999999999800e+00
1.081001000000000012e+01 2.336978999999999917e+00
1.080400999999999989e+01 2.336012000000000199e+00
1.079800999999999966e+01 2.335043000000000202e+00
1.079200999999999944e+01 2.334073000000000064e+00
1.078600999999999921e+01 2.333101999999999787e+00
1.078001000000000076e+01 2.332127999999999979e+00
1.077401000000000053e+01 2.331154000000000170e+00
1.076801000000000030e+01 2.330178000000000083e+00
1.076201000000000008e+01 2.329200000000000159e+00
1.075600999999999985e+01 2.328221999999999792e+00
1.075000999999999962e+01 2.327242000000000033e+00
1.074400999999999939e+01 2.326261000000000134e+00
1.073901000000000039e+01 2.325279000000000096e+00
1.073301000000000016e+01 2.324295000000000222e+00
1.072700999999999993e+01 2.323310999999999904e+00
1.072100999999999971e+01 2.322325000000000195e+00
1.071500999999999948e+01 2.321339000000000041e+00
1.071001000000000047e+01 2.320351000000000052e+00
1.070401000000000025e+01 2.319363000000000063e+00
1.069801000000000002e+01 2.318373999999999935e+00
1.069200999999999979e+01 2.317384000000000110e+00
1.068701000000000079e+01 2.316393000000000146e+00
1.068101000000000056e+01 2.315402000000000182e+00
1.067501000000000033e+01 2.314410000000000078e+00
1.067000999999999955e+01 2.313416999999999835e+00
1.066400999999999932e+01 2.312422999999999895e+00
1.065901000000000032e+01 2.311428999999999956e+00
1.065301000000000009e+01 2.310435000000000016e+00
1.064800999999999931e+01 2.309439999999999937e+00
1.064201000000000086e+01 2.308444000000000162e+00
1.063701000000000008e+01 2.307447999999999944e+00
1.063100999999999985e+01 2.306451000000000029e+00
1.062601000000000084e+01 2.305454000000000114e+00
1.062001000000000062e+01 2.304457000000000200e+00
1.061500999999999983e+01 2.303459999999999841e+00
1.060900999999999961e+01 2.302461999999999787e+00
1.060401000000000060e+01 2.301464000000000176e+00
1.059900999999999982e+01 2.300464999999999982e+00
1.059300999999999959e+01 2.299466999999999928e+00
1.058801000000000059e+01 2.298468000000000178e+00
1.058300999999999981e+01 2.297468999999999983e+00
1.057700999999999958e+01 2.296469999999999789e+00
1.057201000000000057e+01 2.295471000000000039e+00
1.056700999999999979e+01 2.294471999999999845e+00
1.056100999999999956e+01 2.293473000000000095e+00
1.055601000000000056e+01 2.292473999999999901e+00
1.055100999999999978e+01 2.291475000000000151e+00
1.054601000000000077e+01 2.290474999999999817e+00
1.054100999999999999e+01 2.289476000000000067e+00
1.053500999999999976e+01 2.288478000000000012e+00
1.053001000000000076e+01 2.287478999999999818e+00
1.052500999999999998e+01 2.286480000000000068e+00
1.052000999999999920e+01 2.285482000000000014e+00
1.051501000000000019e+01 2.284482999999999819e+00
1.051000999999999941e+01 2.283485000000000209e+00
1.050501000000000040e+01 2.282487000000000155e+00
1.050000999999999962e+01 2.281489999999999796e+00
1.049501000000000062e+01 2.280492999999999881e+00
1.049000999999999983e+01 2.279495999999999967e+00
1.048501000000000083e+01 2.278499000000000052e+00
1.048001000000000005e+01 2.277502999999999833e+00
1.047500999999999927e+01 2.276507000000000058e+00
1.047001000000000026e+01 2.275510999999999839e+00
1.046500999999999948e+01 2.274516000000000204e+00
1.046001000000000047e+01 2.273521000000000125e+00
1.045500999999999969e+01 2.272527000000000186e+00
1.045001000000000069e+01 2.271532999999999802e+00
1.044600999999999935e+01 2.270540000000000003e+00
1.044101000000000035e+01 2.269547000000000203e+00
1.043600999999999956e+01 2.268555000000000099e+00
1.043101000000000056e+01 2.267562999999999995e+00
1.042600999999999978e+01 2.266572000000000031e+00
1.042101000000000077e+01 2.265581000000000067e+00
1.041700999999999944e+01 2.264590999999999799e+00
1.041201000000000043e+01 2.263602000000000114e+00
1.040700999999999965e+01 2.262612999999999985e+00
1.040201000000000064e+01 2.261624999999999996e+00
1.039800999999999931e+01 2.260637000000000008e+00
1.039301000000000030e+01 2.259650000000000158e+00
1.038800999999999952e+01 2.258664000000000005e+00
1.038400999999999996e+01 2.257678999999999991e+00
1.037900999999999918e+01 2.256693999999999978e+00
1.037500999999999962e+01 2.255710000000000104e+00
1.037001000000000062e+01 2.254725999999999786e+00
1.036500999999999983e+01 2.253744000000000192e+00
1.036101000000000028e+01 2.252762000000000153e+00
1.035600999999999949e+01 2.251780999999999811e+00
1.035200999999999993e+01 2.250801000000000052e+00
1.034700999999999915e+01 2.249820999999999849e+00
1.034300999999999959e+01 2.248842999999999925e+00
1.033801000000000059e+01 2.247865000000000002e+00
1.033400999999999925e+01 2.246888000000000218e+00
1.032901000000000025e+01 2.245912000000000130e+00
1.032501000000000069e+01 2.244937000000000182e+00
1.032000999999999991e+01 2.243962999999999930e+00


==> anc/Fig20/Correlation_matrix_m_star_0.6m_N.csv <==
,$n_0$,$E_{\rm sat}$,$K$,$J$,$L$,$G$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\Lambda_{1.4M_{\odot}}$,$f_{1.4M_{\odot}}$,$\tau_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\Lambda_{2M_{\odot}}$,$f_{2M_{\odot}}$,$\tau_{2M_{\odot}}$
$n_0$,1.0,0.01,0.15,0.26,0.18,0.26,0.15,0.6,0.6,0.56,0.58,0.41,0.42,0.31,0.6
$E_{\rm sat}$,0.01,1.0,0.02,0.07,0.04,0.03,0.02,0.01,0.01,0.0,0.0,0.0,0.01,0.01,0.01
$K$,0.15,0.02,1.0,0.03,0.11,0.04,0.11,0.07,0.15,0.14,0.15,0.02,0.04,0.02,0.15
$J$,0.26,0.07,0.03,1.0,0.77,0.13,0.0,0.12,0.14,0.13,0.13,0.01,0.11,0.07,0.14
$L$,0.18,0.04,0.11,0.77,1.0,0.1,0.01,0.27,0.0,0.01,0.01,0.09,0.04,0.02,0.0
$G$,0.26,0.03,0.04,0.13,0.1,1.0,0.84,0.44,0.48,0.51,0.49,0.63,0.66,0.67,0.48
$M_{\rm max}$,0.15,0.02,0.11,0.0,0.01,0.84,1.0,0.76,0.81,0.84,0.82,0.92,0.94,0.94,0.81
$R_{1.4M_{\odot}}$,0.6,0.01,0.07,0.12,0.27,0.44,0.76,1.0,0.95,0.95,0.95,0.93,0.89,0.85,0.95
$\Lambda_{1.4M_{\odot}}$,0.6,0.01,0.15,0.14,0.0,0.48,0.81,0.95,1.0,0.99,1.0,0.94,0.96,0.9,1.0
$f_{1.4M_{\odot}}$,0.56,0.0,0.14,0.13,0.01,0.51,0.84,0.95,0.99,1.0,1.0,0.96,0.97,0.93,0.99
$\tau_{1.4M_{\odot}}$,0.58,0.0,0.15,0.13,0.01,0.49,0.82,0.95,1.0,1.0,1.0,0.95,0.96,0.91,1.0
$R_{2M_{\odot}}$,0.41,0.0,0.02,0.01,0.09,0.63,0.92,0.93,0.94,0.96,0.95,1.0,0.98,0.98,0.94
$\Lambda_{2M_{\odot}}$,0.42,0.01,0.04,0.11,0.04,0.66,0.94,0.89,0.96,0.97,0.96,0.98,1.0,0.97,0.96
$f_{2M_{\odot}}$,0.31,0.01,0.02,0.07,0.02,0.67,0.94,0.85,0.9,0.93,0.91,0.98,0.97,1.0,0.9
$\tau_{2M_{\odot}}$,0.6,0.01,0.15,0.14,0.0,0.48,0.81,0.95,1.0,0.99,1.0,0.94,0.96,0.9,1.0


==> anc/Fig21/Correlation_matrix_m_star_0.65m_N.csv <==
,$n_0$,$E_{\rm sat}$,$K$,$J$,$L$,$G$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\Lambda_{1.4M_{\odot}}$,$f_{1.4M_{\odot}}$,$\tau_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\Lambda_{2M_{\odot}}$,$f_{2M_{\odot}}$,$\tau_{2M_{\odot}}$
$n_0$,1.0,0.02,0.09,0.31,0.14,0.05,0.59,0.79,0.8,0.78,0.79,0.73,0.75,0.67,0.74
$E_{\rm sat}$,0.02,1.0,0.0,0.04,0.04,0.01,0.0,0.01,0.0,0.0,0.0,0.0,0.0,0.0,0.0
$K$,0.09,0.0,1.0,0.0,0.15,0.01,0.03,0.25,0.31,0.31,0.31,0.18,0.19,0.17,0.19
$J$,0.31,0.04,0.0,1.0,0.8,0.02,0.22,0.03,0.25,0.24,0.25,0.17,0.29,0.25,0.28
$L$,0.14,0.04,0.15,0.8,1.0,0.0,0.12,0.21,0.02,0.01,0.02,0.02,0.11,0.09,0.11
$G$,0.05,0.01,0.01,0.02,0.0,1.0,0.64,0.29,0.32,0.34,0.33,0.45,0.45,0.5,0.46
$M_{\rm max}$,0.59,0.0,0.03,0.22,0.12,0.64,1.0,0.8,0.84,0.85,0.84,0.93,0.93,0.95,0.94
$R_{1.4M_{\odot}}$,0.79,0.01,0.25,0.03,0.21,0.29,0.8,1.0,0.96,0.97,0.97,0.95,0.92,0.89,0.92
$\Lambda_{1.4M_{\odot}}$,0.8,0.0,0.31,0.25,0.02,0.32,0.84,0.96,1.0,0.99,1.0,0.96,0.97,0.93,0.97
$f_{1.4M_{\odot}}$,0.78,0.0,0.31,0.24,0.01,0.34,0.85,0.97,0.99,1.0,1.0,0.97,0.97,0.95,0.97
$\tau_{1.4M_{\odot}}$,0.79,0.0,0.31,0.25,0.02,0.33,0.84,0.97,1.0,1.0,1.0,0.97,0.98,0.94,0.97
$R_{2M_{\odot}}$,0.73,0.0,0.18,0.17,0.02,0.45,0.93,0.95,0.96,0.97,0.97,1.0,0.98,0.99,0.99
$\Lambda_{2M_{\odot}}$,0.75,0.0,0.19,0.29,0.11,0.45,0.93,0.92,0.97,0.97,0.98,0.98,1.0,0.97,1.0
$f_{2M_{\odot}}$,0.67,0.0,0.17,0.25,0.09,0.5,0.95,0.89,0.93,0.95,0.94,0.99,0.97,1.0,0.98
$\tau_{2M_{\odot}}$,0.74,0.0,0.19,0.28,0.11,0.46,0.94,0.92,0.97,0.97,0.97,0.99,1.0,0.98,1.0


==> anc/Fig22/Correlation_matrix_m_star_0.7m_N.csv <==
,$n_0$,$E_{\rm sat}$,$K$,$J$,$L$,$G$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\Lambda_{1.4M_{\odot}}$,$f_{1.4M_{\odot}}$,$\tau_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\Lambda_{2M_{\odot}}$,$f_{2M_{\odot}}$,$\tau_{2M_{\odot}}$
$n_0$,1.0,0.0,0.04,0.29,0.0,0.01,0.75,0.81,0.78,0.78,0.78,0.78,0.78,0.75,0.78
$E_{\rm sat}$,0.0,1.0,0.03,0.06,0.03,0.0,0.01,0.01,0.0,0.01,0.01,0.01,0.0,0.01,0.0
$K$,0.04,0.03,1.0,0.07,0.16,0.0,0.1,0.41,0.49,0.5,0.49,0.35,0.36,0.34,0.49
$J$,0.29,0.06,0.07,1.0,0.7,0.02,0.29,0.12,0.27,0.26,0.26,0.24,0.32,0.3,0.27
$L$,0.0,0.03,0.16,0.7,1.0,0.02,0.05,0.3,0.14,0.14,0.14,0.1,0.01,0.02,0.14
$G$,0.01,0.0,0.0,0.02,0.02,1.0,0.6,0.26,0.28,0.29,0.28,0.43,0.42,0.48,0.28
$M_{\rm max}$,0.75,0.01,0.1,0.29,0.05,0.6,1.0,0.83,0.85,0.85,0.85,0.94,0.94,0.95,0.85
$R_{1.4M_{\odot}}$,0.81,0.01,0.41,0.12,0.3,0.26,0.83,1.0,0.98,0.98,0.98,0.96,0.94,0.92,0.98
$\Lambda_{1.4M_{\odot}}$,0.78,0.0,0.49,0.27,0.14,0.28,0.85,0.98,1.0,0.99,1.0,0.97,0.97,0.94,1.0
$f_{1.4M_{\odot}}$,0.78,0.01,0.5,0.26,0.14,0.29,0.85,0.98,0.99,1.0,1.0,0.97,0.96,0.95,0.99
$\tau_{1.4M_{\odot}}$,0.78,0.01,0.49,0.26,0.14,0.28,0.85,0.98,1.0,1.0,1.0,0.97,0.97,0.95,1.0
$R_{2M_{\odot}}$,0.78,0.01,0.35,0.24,0.1,0.43,0.94,0.96,0.97,0.97,0.97,1.0,0.98,0.99,0.97
$\Lambda_{2M_{\odot}}$,0.78,0.0,0.36,0.32,0.01,0.42,0.94,0.94,0.97,0.96,0.97,0.98,1.0,0.98,0.97
$f_{2M_{\odot}}$,0.75,0.01,0.34,0.3,0.02,0.48,0.95,0.92,0.94,0.95,0.95,0.99,0.98,1.0,0.94
$\tau_{2M_{\odot}}$,0.78,0.0,0.49,0.27,0.14,0.28,0.85,0.98,1.0,0.99,1.0,0.97,0.97,0.94,1.0


==> anc/Fig3_4/Fig3_fig4_g100.out <==
# M(m_sun)   C  \Lambda f(kHz)  \tau(s)
6.053049999999999820e-01 7.027064091577366056e-02 3.986415070436843234e+04 1.357766735011268322e+00 1.164580902270699880e+00
6.384670000000000067e-01 7.424128425180727409e-02 3.098485130196827595e+04 1.376158680234967902e+00 1.046690782422293742e+00
6.723580000000000112e-01 7.826905457842248115e-02 2.427016834854524859e+04 1.394125681760611801e+00 9.447714928428834202e-01
7.156400000000000539e-01 8.337323160676948786e-02 1.799598283854540568e+04 1.416022218831194834e+00 8.360945355369441279e-01
7.509139999999999704e-01 8.750411260002839697e-02 1.428222562856154036e+04 1.433101135774385915e+00 7.616853965105668811e-01
7.866870000000000251e-01 9.166912808655369727e-02 1.141475542097832113e+04 1.449812404799035281e+00 6.966257538361437796e-01
8.319919999999999538e-01 9.691237297067034628e-02 8.678801114487256200e+03 1.470190603712521416e+00 6.264015735207526525e-01
8.686199999999999477e-01 1.011294266250354623e-01 7.021946255605136685e+03 1.486099731823987025e+00 5.777438064419589958e-01
9.147629999999999928e-01 1.064177364962813482e-01 5.420928778300031809e+03 1.505518226430629491e+00 5.248170225450896620e-01
9.518750000000000266e-01 1.106531644124639779e-01 4.438959716827069315e+03 1.520687284056718269e+00 4.878700860505257864e-01
9.890870000000000495e-01 1.148867140901796702e-01 3.644078794641631248e+03 1.535536440247191603e+00 4.550315109321319551e-01
1.035630000000000051e+00 1.201662180766631532e-01 2.884134585755413354e+03 1.553665779814789483e+00 4.189573157907526824e-01
1.072810000000000041e+00 1.243737581948228255e-01 2.404269525340262589e+03 1.567827386651106325e+00 3.935342325590546753e-01
1.119110000000000049e+00 1.296050874895098848e-01 1.920963907213338189e+03 1.585111613470886249e+00 3.654377725252189180e-01
1.155920000000000059e+00 1.337579323856245006e-01 1.614124170435629139e+03 1.598619093491095544e+00 3.455226825275399261e-01
1.192469999999999919e+00 1.378792853898798687e-01 1.365733430030429417e+03 1.611840094613739227e+00 3.275938884084178548e-01
1.237700000000000022e+00 1.429791287884714657e-01 1.119196838737568442e+03 1.627973631194964632e+00 3.076336206631350434e-01
1.273460000000000036e+00 1.470123633577521127e-01 9.543714755243372565e+02 1.640578702687842672e+00 2.933807436615090136e-01
1.317530000000000090e+00 1.519882499355473815e-01 7.871902286396806403e+02 1.655957844838812587e+00 2.774425347149971910e-01
1.352230000000000043e+00 1.559107980978706454e-01 6.795315575575610865e+02 1.667970859943388673e+00 2.660175837622867356e-01
1.386390000000000011e+00 1.597795457490067961e-01 5.900970943089581624e+02 1.679726044040156241e+00 2.556335237803085692e-01
1.428279999999999994e+00 1.645353956576350030e-01 4.959954448828995055e+02 1.694064312863305277e+00 2.439589661019016531e-01
1.461109999999999909e+00 1.682740325398558445e-01 4.330568950985847323e+02 1.705265637758112574e+00 2.355479552082008210e-01
1.501219999999999999e+00 1.728570444248629379e-01 3.673849447960300267e+02 1.718925906523689928e+00 2.260592003833964414e-01
1.532540000000000013e+00 1.764496069365063258e-01 3.239861002648947306e+02 1.729597245458001753e+00 2.192045068446607514e-01
1.563169999999999948e+00 1.799762042589025945e-01 2.866712351090455400e+02 1.740034626625968084e+00 2.129367599116738508e-01
1.600440000000000085e+00 1.842888550618400900e-01 2.473873916507935746e+02 1.752773388271043453e+00 2.058413662926528997e-01
1.629429999999999934e+00 1.876606795048786636e-01 2.205850974752952709e+02 1.762723755313148510e+00 2.006992361387072710e-01
1.664619999999999989e+00 1.917778144310592070e-01 1.919341836525514680e+02 1.774870460569921926e+00 1.948690966843023009e-01
1.691920000000000091e+00 1.949914591447280965e-01 1.723573450449246707e+02 1.784357686727630288e+00 1.906363249891813716e-01
1.718469999999999942e+00 1.981348181058647795e-01 1.553895665586249493e+02 1.793649152305335059e+00 1.867518254990942483e-01
1.750580000000000025e+00 2.019631708974990170e-01 1.368729042074872950e+02 1.804993716648925606e+00 1.823406707219231981e-01
1.775419999999999998e+00 2.049474394715240511e-01 1.241087546837285203e+02 1.813860238528574698e+00 1.791344224706219734e-01
1.805409999999999959e+00 2.085773171533189252e-01 1.101311476021932094e+02 1.824698690153132574e+00 1.754921677845517891e-01
1.828559999999999963e+00 2.114039849671155435e-01 1.001119251293216621e+02 1.833178465521068778e+00 1.728432191012498342e-01
1.850980000000000070e+00 2.141620162825867146e-01 9.197436841484477554e+01 1.841486353550465749e+00 1.704114584664672694e-01
1.877969999999999917e+00 2.175131975809297957e-01 8.244236002043139422e+01 1.851651579765745126e+00 1.676490903360358664e-01
1.898760000000000003e+00 2.201197292968627428e-01 7.581578338396788297e+01 1.859610918469770890e+00 1.656429929701113690e-01
1.918849999999999945e+00 2.226602470707499115e-01 6.995973661596920579e+01 1.867422243076721111e+00 1.638025785801920098e-01
1.942989999999999995e+00 2.257452560763547333e-01 6.323176974525035376e+01 1.876985863607113059e+00 1.617157393077595928e-01
1.961540000000000061e+00 2.281410212906732071e-01 5.883679072878589267e+01 1.884482061426741462e+00 1.602048058237650896e-01
1.983810000000000073e+00 2.310478412720948227e-01 5.355621566544115808e+01 1.893668484742005553e+00 1.584946809185083794e-01
2.000910000000000188e+00 2.333080936850999154e-01 4.976868267286594971e+01 1.900873429015775828e+00 1.572601507495805240e-01
2.017380000000000173e+00 2.355074678030153468e-01 4.641474220297027387e+01 1.907954232433934250e+00 1.561338754301488385e-01
2.037110000000000198e+00 2.381741512660933979e-01 4.267270119166982312e+01 1.916648866975044552e+00 1.548666056492240539e-01
2.052230000000000221e+00 2.402444062314187390e-01 3.995762901228629715e+01 1.923471839385394011e+00 1.539574769448678326e-01
2.070329999999999782e+00 2.427558963241774892e-01 3.701378348018121756e+01 1.931856121787475011e+00 1.529409785469689198e-01
2.084189999999999987e+00 2.447055559619604748e-01 3.471784880521199312e+01 1.938445136431479421e+00 1.522160371772449117e-01
2.097510000000000208e+00 2.466028047518193655e-01 3.270005124877447145e+01 1.944933883461336110e+00 1.515640653726126885e-01
2.113430000000000142e+00 2.489045628783588815e-01 3.041323642672617211e+01 1.952912320758532605e+00 1.508445787966826157e-01
2.125609999999999999e+00 2.506909470371642135e-01 2.872779805097972172e+01 1.959190983263507935e+00 1.503390898170824108e-01
2.140140000000000153e+00 2.528569836049833208e-01 2.685295078068160635e+01 1.966921138849481387e+00 1.497884986399204421e-01
2.151240000000000041e+00 2.545370832398474170e-01 2.545740015071768880e+01 1.973008815422746309e+00 1.494084917810388768e-01
2.161880000000000024e+00 2.561737238789201787e-01 2.415373040214888789e+01 1.979015322975034685e+00 1.490783973475971469e-01
2.174580000000000179e+00 2.581571805983228773e-01 2.269319841313046737e+01 1.986411253180514924e+00 1.487305107257007875e-01
2.184260000000000090e+00 2.596967901831006009e-01 2.157275101692080810e+01 1.992245873394263622e+00 1.485005895473404947e-01
2.195790000000000131e+00 2.615646843285628909e-01 2.035600268181816830e+01 1.999436493723155461e+00 1.482687400567276326e-01
2.204579999999999984e+00 2.630149011052937968e-01 1.941911383147113668e+01 2.005113550543243139e+00 1.481251064649202753e-01
2.212990000000000013e+00 2.644263118541476110e-01 1.856269292580880048e+01 2.010723762287232486e+00 1.480152633339549828e-01
2.222989999999999799e+00 2.661402213465654532e-01 1.755958712639879238e+01 2.017647002311730553e+00 1.479226482887568417e-01
2.230589999999999851e+00 2.674686497811487595e-01 1.683220502048419576e+01 2.023118749255229609e+00 1.478819606190339142e-01
2.239630000000000010e+00 2.690814279786168939e-01 1.597775059829061384e+01 2.029870101941187777e+00 1.478694962973478300e-01
2.246490000000000098e+00 2.703345503887340517e-01 1.536205178609785094e+01 2.035212933380782907e+00 1.478885216323934937e-01
2.253049999999999997e+00 2.715555035874329670e-01 1.474771022944670307e+01 2.040493694392571999e+00 1.479305259078126378e-01
2.260819999999999830e+00 2.730357996842974755e-01 1.405710784595214413e+01 2.047025413257063775e+00 1.480139488345381671e-01
2.266709999999999781e+00 2.741866607138467860e-01 1.354101647129598973e+01 2.052196357358119005e+00 1.481040460544341686e-01
2.273680000000000145e+00 2.755806092245561278e-01 1.293374714903846012e+01 2.058584836773827309e+00 1.482423644064153334e-01
2.278960000000000097e+00 2.766656802953194605e-01 1.248402073066459650e+01 2.063645963964149566e+00 1.483723552627674303e-01
2.283980000000000121e+00 2.777226391073414069e-01 1.204523666366978851e+01 2.068659344671544886e+00 1.485191158954068946e-01
2.289909999999999890e+00 2.790066099513160980e-01 1.155501901935483211e+01 2.074861612803835964e+00 1.487225476767307097e-01
2.294389999999999930e+00 2.800029979751229026e-01 1.118249257246379180e+01 2.079779500545375193e+00 1.489012576200218485e-01
2.298630000000000173e+00 2.809732663907285044e-01 1.083251669627506608e+01 2.084654416452280223e+00 1.490924000149092543e-01
2.303630000000000067e+00 2.821543563157370427e-01 1.039315280942516218e+01 2.090689571894325027e+00 1.493482442620404360e-01
2.307389999999999830e+00 2.830727622734938720e-01 1.007961693708972817e+01 2.095473769483667148e+00 1.495646919640386818e-01
2.311809999999999921e+00 2.841864023177015919e-01 9.725025000000005804e+00 2.101403882663271272e+00 1.498491019543319869e-01
2.315119999999999845e+00 2.850536745465915844e-01 9.443811809319472061e+00 2.106106911231636847e+00 1.500865999681816332e-01
2.318239999999999856e+00 2.858979373935121582e-01 9.180029556566976723e+00 2.110776517261952812e+00 1.503329875674619398e-01
2.321889999999999787e+00 2.869232060723730382e-01 8.844553805416984105e+00 2.116563390992773908e+00 1.506509628103033516e-01
2.324619999999999909e+00 2.877228744341994715e-01 8.630261952959029870e+00 2.121151828002113771e+00 1.509128719625011938e-01
2.327789999999999804e+00 2.886935868168417629e-01 8.311488736842145286e+00 2.126847983415372401e+00 1.512490906148426795e-01
2.330140000000000100e+00 2.894469402966240446e-01 8.125668399653955376e+00 2.131364800700320306e+00 1.515247940020425510e-01
2.332339999999999858e+00 2.901840432756717103e-01 7.926142529629651712e+00 2.135857744743804520e+00 1.518049609861250315e-01
2.334880000000000067e+00 2.910788811684748012e-01 7.680808123711331703e+00 2.141424984653158781e+00 1.521611447387240801e-01
2.336749999999999883e+00 2.917751211344782880e-01 7.480027696329265119e+00 2.145851083620544664e+00 1.524513413431267950e-01
2.338900000000000201e+00 2.926201230258252406e-01 7.246977364620920348e+00 2.151341929157215116e+00 1.528182746205521969e-01
2.340469999999999828e+00 2.932812276279945785e-01 7.110425352480423733e+00 2.155701183048502223e+00 1.531152054117038142e-01
2.341909999999999936e+00 2.939231212389079584e-01 6.945840927453776459e+00 2.160036563698325640e+00 1.534147044925961989e-01
2.343529999999999891e+00 2.947025598269489288e-01 6.757164558823530065e+00 2.165417592324261786e+00 1.537926813138816573e-01
2.344700000000000006e+00 2.953124430645353571e-01 6.611761433213000139e+00 2.169695677194572347e+00 1.540962639360808628e-01
2.346919999999999895e+00 2.966268710679711429e-01 6.306798786516889521e+00 2.179230649835207867e+00 1.547853436853771081e-01
2.347739999999999938e+00 2.971909406076400639e-01 6.157524228260871979e+00 2.183427565684541438e+00 1.550935834682647396e-01
2.348619999999999930e+00 2.978743465264893642e-01 6.021843056603765731e+00 2.188641481620231311e+00 1.554791634599089478e-01
2.349209999999999798e+00 2.984054062935498353e-01 5.905344992619949274e+00 2.192790650986637058e+00 1.557879912384833865e-01
2.349819999999999798e+00 2.990540071019788804e-01 5.746546655172450890e+00 2.197942496494521780e+00 1.561733774366950989e-01
2.350200000000000067e+00 2.995567743940335537e-01 5.632298584905593763e+00 2.202039144729706965e+00 1.564820335153219444e-01
2.350499999999999812e+00 3.000482653687550072e-01 5.554790504273609208e+00 2.206111919723429349e+00 1.567896995438987640e-01
2.350760000000000183e+00 3.006480634013251607e-01 5.403985753246444368e+00 2.211177821562043899e+00 1.571741347956814860e-01
2.350880000000000081e+00 3.011146066168178814e-01 5.293058000000000263e+00 2.215207624721130752e+00 1.574800669605244952e-01
2.350909999999999833e+00 3.016810819783256048e-01 5.293058000000000263e+00 2.220216230780232891e+00 1.578611705721520153e-01


==> anc/Fig3_4/Fig3_fig4_g11.out <==
# M(m_sun)   C  \Lambda f(kHz)  \tau(s)
5.508600000000000163e-01 6.571600694809129339e-02 5.247814910151576623e+04 1.387245413570749042e+00 1.263324919589368989e+00
5.693200000000000482e-01 6.805679201444266024e-02 4.489319734642720869e+04 1.400060569588508441e+00 1.179381579474986452e+00
5.942020000000000080e-01 7.119835378510626367e-02 3.669080444354206702e+04 1.416833909040963402e+00 1.079307516297543623e+00
6.193520000000000136e-01 7.435849769899992301e-02 3.004234428389876848e+04 1.433258699168047157e+00 9.910282215106640535e-01
6.447270000000000501e-01 7.753295448215201391e-02 2.464414455028226439e+04 1.449349263914637476e+00 9.129093599683768545e-01
6.702879999999999949e-01 8.071794196610612704e-02 2.026147966943349820e+04 1.465119927225613461e+00 8.435785953741524734e-01
6.895559999999999468e-01 8.311145127744672123e-02 1.777634071928824414e+04 1.476746195818476659e+00 7.966343790752826726e-01
7.153469999999999551e-01 8.630525457353194207e-02 1.484921869305181281e+04 1.491986873168956507e+00 7.399728133988356937e-01
7.412170000000000147e-01 8.949954797242597182e-02 1.243971617946183324e+04 1.506941071621870742e+00 6.892877107583337271e-01
7.671299999999999786e-01 9.269061166708943145e-02 1.041734314636939962e+04 1.521613565825512771e+00 6.438300159991759974e-01
7.930509999999999504e-01 9.587593697344826138e-02 8.856337870540770382e+03 1.536018679724760139e+00 6.029548404913117610e-01
8.189469999999999805e-01 9.905123850791257289e-02 7.529308322501346083e+03 1.550165962616198767e+00 5.661078050415296881e-01
8.383329999999999949e-01 1.014250430400904512e-01 6.664699071480504244e+03 1.560608118432458058e+00 5.408270326984023768e-01
8.641079999999999872e-01 1.045768275387263108e-01 5.707641567895891058e+03 1.574320908329255753e+00 5.099218034914345665e-01
8.897739999999999538e-01 1.077130163638748417e-01 4.913062178058947211e+03 1.587794965811415437e+00 4.818856764783409630e-01
9.153029999999999777e-01 1.108289114868632325e-01 4.240375601176230703e+03 1.601035065527230294e+00 4.563953077085623478e-01
9.406679999999999486e-01 1.139245065533701778e-01 3.670804321644014180e+03 1.614050756773285578e+00 4.331721499763271366e-01
9.658440000000000358e-01 1.169956480693032791e-01 3.188461339283440793e+03 1.626851588846166763e+00 4.119722429581584855e-01
9.845890000000000475e-01 1.192829226136755266e-01 2.882738016646200776e+03 1.636310167114118030e+00 3.972704343000115212e-01
1.009379999999999944e+00 1.223094320485150766e-01 2.523428092040452157e+03 1.648738576620164098e+00 3.791127094502941830e-01
1.033919999999999950e+00 1.253066640401851450e-01 2.212063038284768481e+03 1.660966450897914282e+00 3.624523964083867233e-01
1.058200000000000029e+00 1.282745640823564071e-01 1.943812657756517183e+03 1.672998564595661986e+00 3.471390534906567682e-01
1.082189999999999985e+00 1.312117053824362611e-01 1.710754844578225857e+03 1.684830143065113361e+00 3.330402579063757029e-01
1.099990000000000023e+00 1.333928939588055751e-01 1.568562961214341613e+03 1.693586848034029257e+00 3.231915815056849994e-01
1.123439999999999994e+00 1.362713072051128238e-01 1.394461616028693015e+03 1.705093750419573340e+00 3.109481742677947524e-01
1.146570000000000089e+00 1.391157907624549217e-01 1.241376178802094728e+03 1.716419216169992490e+00 2.996254681647940177e-01
1.169370000000000021e+00 1.419253129161118510e-01 1.107652973462969157e+03 1.727568019933580334e+00 2.891410198582052282e-01
1.191810000000000036e+00 1.446975971254964299e-01 9.913800443283211052e+02 1.738549711006920795e+00 2.794217088314025488e-01
1.213899999999999979e+00 1.474328812193095584e-01 8.916412949374929440e+02 1.749354740093429728e+00 2.703981612925032141e-01
1.230220000000000091e+00 1.494592649394031747e-01 8.239212601008258616e+02 1.757352275983797396e+00 2.640515006046779689e-01
1.251659999999999995e+00 1.521290944859205185e-01 7.410240453208726876e+02 1.767875600821033233e+00 2.561049005672723644e-01
1.272720000000000073e+00 1.547601024433226391e-01 6.714053137901623813e+02 1.778241362264608716e+00 2.487023952527686599e-01
1.293400000000000105e+00 1.573524952007448185e-01 6.090676843120078274e+02 1.788449560314522735e+00 2.417999588940069888e-01
1.313690000000000024e+00 1.599052546801968400e-01 5.533247574559022723e+02 1.798504969619068694e+00 2.353566948388630398e-01
1.333599999999999897e+00 1.624197886853457062e-01 5.034814618702392863e+02 1.808417139474831625e+00 2.293346543009421035e-01
1.348260000000000014e+00 1.642784057695957367e-01 4.700438232005725467e+02 1.815750999252506270e+00 2.250746685212819398e-01
1.367469999999999963e+00 1.667236008289915694e-01 4.303705337725175468e+02 1.825410112748753644e+00 2.197130986358013793e-01
1.386290000000000022e+00 1.691298769736678809e-01 3.944761864019130257e+02 1.834930761444510505e+00 2.146894838650118265e-01
1.404709999999999903e+00 1.714947569203293665e-01 3.617735231070385566e+02 1.844312945339777965e+00 2.099777213637633033e-01
1.422730000000000050e+00 1.738212078437861852e-01 3.324342445519255875e+02 1.853566213731141055e+00 2.055557611113166816e-01
1.440360000000000085e+00 1.761077408937724020e-01 3.065206755915358485e+02 1.862685791970306370e+00 2.014025674799302112e-01
1.453330000000000011e+00 1.777980644252597497e-01 2.888694232309240988e+02 1.869441919304557276e+00 1.984504985076522288e-01
1.470269999999999966e+00 1.800166402985074465e-01 2.670370382552279125e+02 1.878346638370548716e+00 1.947199732065316991e-01
1.486830000000000096e+00 1.821967964879376845e-01 2.464744868935624424e+02 1.887127216580928746e+00 1.912093417235992410e-01
1.502999999999999892e+00 1.843389039320895983e-01 2.296253361863153941e+02 1.895788428583989660e+00 1.879014043750963092e-01
1.518790000000000084e+00 1.864443042773412940e-01 2.137216024377523240e+02 1.904335049028024418e+00 1.847837937221553928e-01
1.530380000000000074e+00 1.879967977238315158e-01 2.024867778780371452e+02 1.910666232664220310e+00 1.825623724345422361e-01
1.545520000000000005e+00 1.900368756245419954e-01 1.886661355547356038e+02 1.919017092528251700e+00 1.797468445441440521e-01
1.560279999999999889e+00 1.920372626946287298e-01 1.762936836480022862e+02 1.927258135481550116e+00 1.770892547552892216e-01
1.574680000000000080e+00 1.940036451623669000e-01 1.649047276733605543e+02 1.935394136172407631e+00 1.745776530129484194e-01
1.588719999999999910e+00 1.959328449010272755e-01 1.544002406150327715e+02 1.943425094600824909e+00 1.722038825087350289e-01
1.602400000000000047e+00 1.978264988921867862e-01 1.447351817149435078e+02 1.951360560063386984e+00 1.699596345867856462e-01
1.612440000000000095e+00 1.992259080069283539e-01 1.380989182239430022e+02 1.957242926760063284e+00 1.683569706520128828e-01
1.625520000000000076e+00 2.010590410454012322e-01 1.295376488124806542e+02 1.965001730235793387e+00 1.663190598316185986e-01
1.638260000000000050e+00 2.028591436334361842e-01 1.218276055490709240e+02 1.972669815393960357e+00 1.643898670085975899e-01
1.650660000000000016e+00 2.046245240693788936e-01 1.149174279892387744e+02 1.980242407586273012e+00 1.625627695493922498e-01
1.662740000000000107e+00 2.063576362016507348e-01 1.081054053735392415e+02 1.987729056109315717e+00 1.608316928500662657e-01
1.674500000000000099e+00 2.080584567485694869e-01 1.021970151757475662e+02 1.995124986314796178e+00 1.591910547362522521e-01
1.683110000000000106e+00 2.093114325899474437e-01 9.800958030024719392e+01 2.000615831851466186e+00 1.580168256315932496e-01
1.694320000000000048e+00 2.109577982022698972e-01 9.280833523899693205e+01 2.007863747959871770e+00 1.565209769413296592e-01
1.705230000000000024e+00 2.125707137068179320e-01 8.824637513152502777e+01 2.015030495047299475e+00 1.551029651033838663e-01
1.715840000000000032e+00 2.141554890243180798e-01 8.375915156115647164e+01 2.022116073113750634e+00 1.537565019780773867e-01
1.726150000000000073e+00 2.157084901109503072e-01 7.957683936337978992e+01 2.029125256807517541e+00 1.524792361400186536e-01
1.736180000000000057e+00 2.172321409324317609e-01 7.566864614387783661e+01 2.036058046128601084e+00 1.512669362243470039e-01
1.743519999999999959e+00 2.183577574595850501e-01 7.288515794641116941e+01 2.041209891636485363e+00 1.503974251960806530e-01
1.753069999999999906e+00 2.198334773082410154e-01 6.924561389517081977e+01 2.048013765453664092e+00 1.492900511617005488e-01
1.762340000000000018e+00 2.212796867373576504e-01 6.613475581468560449e+01 2.054746019546451308e+00 1.482377496323704080e-01
1.771349999999999980e+00 2.226988233190576316e-01 6.311775730413160801e+01 2.061406653914846565e+00 1.472385411605341698e-01
1.780110000000000081e+00 2.240920769676715552e-01 6.011878664735110078e+01 2.068000443207143935e+00 1.462886567775534830e-01
1.786510000000000042e+00 2.251184634027700859e-01 5.812811900553210620e+01 2.072904007003805393e+00 1.456080958101270140e-01
1.794829999999999925e+00 2.264664243843248215e-01 5.575273834078974744e+01 2.079378430088783869e+00 1.447400035316560862e-01
1.802899999999999947e+00 2.277863747208460632e-01 5.339854061808640040e+01 2.085795557394249045e+00 1.439151246161063935e-01
1.810740000000000016e+00 2.290826957974553268e-01 5.107809689021578947e+01 2.092145839623615444e+00 1.431315464791071135e-01
1.818349999999999911e+00 2.303553261037423194e-01 4.914108323632938635e+01 2.098438826073468988e+00 1.423868594015195721e-01
1.825739999999999919e+00 2.316054711340205796e-01 4.702678226699298136e+01 2.104674516743809232e+00 1.416787802023739551e-01
1.831139999999999990e+00 2.325262142034020818e-01 4.559368064136453569e+01 2.109310700236076475e+00 1.411717537908145081e-01
1.838140000000000107e+00 2.337347057861061117e-01 4.382789520403612471e+01 2.115441348643976482e+00 1.405248321430879743e-01
1.844929999999999959e+00 2.349197714808043957e-01 4.214594775360787793e+01 2.121514701272362746e+00 1.399102335941260211e-01
1.851520000000000055e+00 2.360825898709036641e-01 4.057654716130210204e+01 2.127535532769529336e+00 1.393260242900990487e-01
1.857909999999999950e+00 2.372251204980759531e-01 3.905406859802307906e+01 2.133503843135475364e+00 1.387720890472741164e-01
1.864100000000000090e+00 2.383452448369917931e-01 3.763897529700881250e+01 2.139419632370200830e+00 1.382454714239698124e-01
1.868619999999999948e+00 2.391716978286308470e-01 3.665357003149294712e+01 2.143821858096123023e+00 1.378680905683060398e-01
1.874489999999999990e+00 2.402562331496028714e-01 3.537308785254214172e+01 2.149651703661578761e+00 1.373879257995290482e-01
1.880169999999999897e+00 2.413214962970688937e-01 3.415464562811922633e+01 2.155429028095815269e+00 1.369319037642580117e-01
1.885669999999999957e+00 2.423645000174088349e-01 3.298006147826087187e+01 2.161158606047123065e+00 1.364990185720564853e-01
1.891000000000000014e+00 2.433906540100938543e-01 3.186320027097172414e+01 2.166845212163796663e+00 1.360888605824058795e-01
1.894879999999999898e+00 2.441475548419747843e-01 3.110765643658274371e+01 2.171075550551179401e+00 1.357955787675464987e-01
1.899920000000000053e+00 2.451391859631952830e-01 3.008582242075622659e+01 2.176680987646875565e+00 1.354220835500086484e-01
1.904789999999999983e+00 2.461137821685144278e-01 2.912813782467314994e+01 2.182238678259644793e+00 1.350681486343934812e-01
1.909510000000000041e+00 2.470717197686645439e-01 2.824333749694215001e+01 2.187753397037778491e+00 1.347334836959011295e-01
1.914069999999999938e+00 2.480116324292069852e-01 2.737784822208634594e+01 2.193225143981277991e+00 1.344167321948236127e-01
1.918479999999999963e+00 2.489325537131257815e-01 2.655112092111496125e+01 2.198658693738435588e+00 1.341165741262305422e-01
1.921689999999999898e+00 2.496144772075511165e-01 2.596369156678701628e+01 2.202707595490693393e+00 1.339026875608420597e-01
1.925850000000000062e+00 2.505074182068041666e-01 2.521214047500989963e+01 2.208069525523459475e+00 1.336315990624407091e-01
1.929869999999999974e+00 2.513846435187635509e-01 2.448373034807615767e+01 2.213388483721590472e+00 1.333754799850085937e-01
1.933750000000000080e+00 2.522460865032950528e-01 2.376009788322980754e+01 2.218674019381672302e+00 1.331336328840073413e-01
1.937500000000000000e+00 2.530929864293423037e-01 2.308914284515571680e+01 2.223916583207119047e+00 1.329059079334194426e-01
1.941130000000000022e+00 2.539243400455354904e-01 2.246875646541591465e+01 2.229125724494517069e+00 1.326916365788380903e-01
1.943759999999999932e+00 2.545367165661581721e-01 2.203405444235987076e+01 2.233007513556528156e+00 1.325396856953893476e-01
1.947160000000000002e+00 2.553420001598564748e-01 2.142917927446808335e+01 2.238154584416120585e+00 1.323470828717728809e-01
1.950439999999999952e+00 2.561338026715995753e-01 2.087750358209693147e+01 2.243263458089370221e+00 1.321665668809086647e-01
1.953600000000000003e+00 2.569097787752484541e-01 2.034957513542204666e+01 2.248338909224571136e+00 1.319975184466531948e-01
1.956650000000000000e+00 2.576734557551326188e-01 1.982821999023595438e+01 2.253380937821721997e+00 1.318393300452604666e-01
1.959589999999999943e+00 2.584224735417838814e-01 1.931533631244914417e+01 2.258389543880823691e+00 1.316914048970765638e-01
1.961719999999999908e+00 2.589762945346934520e-01 1.896595314415695910e+01 2.262128093494052195e+00 1.315869118394007997e-01
1.964469999999999938e+00 2.597038696796604706e-01 1.850378554892601457e+01 2.267079403773641033e+00 1.314561396590027686e-01
1.967119999999999980e+00 2.604179196327708334e-01 1.805010051518947378e+01 2.272002066163473444e+00 1.313349408730096202e-01
1.969659999999999966e+00 2.611193869745560003e-01 1.762888530692139000e+01 2.276891306015256689e+00 1.312222300955560306e-01
1.972110000000000030e+00 2.618085200535841262e-01 1.717130951990785093e+01 2.281747123328990767e+00 1.311179642100404885e-01
1.973880000000000079e+00 2.623170710370710257e-01 1.688362529456557226e+01 2.285375856031485853e+00 1.310452826974360940e-01
1.976159999999999917e+00 2.629869368037780486e-01 1.652490003642987304e+01 2.290183926862292108e+00 1.309551871349624308e-01
1.978339999999999987e+00 2.636429707044999349e-01 1.611951136612024271e+01 2.294958575155048752e+00 1.308724085627199496e-01
1.980439999999999978e+00 2.642901547248933669e-01 1.580167722235022865e+01 2.299709350206341707e+00 1.307969194709526217e-01
1.982450000000000045e+00 2.649247178605366737e-01 1.544343368894287671e+01 2.304431477367878234e+00 1.307286948177838193e-01
1.984369999999999967e+00 2.655465903591527899e-01 1.511477393068036434e+01 2.309129731287951071e+00 1.306666875733366873e-01
1.985759999999999970e+00 2.660074223661649806e-01 1.490300323748396316e+01 2.312629548486542230e+00 1.306246995631910046e-01
1.987540000000000084e+00 2.666135127229121160e-01 1.459858904477610508e+01 2.317280055923687243e+00 1.305740426637626850e-01
1.989239999999999897e+00 2.672081021778286991e-01 1.430077035265933105e+01 2.321901915471075828e+00 1.305290472815368030e-01
1.990869999999999918e+00 2.677924721250546369e-01 1.400881846975089751e+01 2.326495127128707985e+00 1.304897017527376635e-01
1.992410000000000014e+00 2.683663187564993557e-01 1.373420422678185382e+01 2.331064465544876008e+00 1.304554853270192827e-01
1.993889999999999940e+00 2.689336451825057317e-01 1.348745258531317859e+01 2.335609930719580785e+00 1.304269002873304495e-01
1.994950000000000001e+00 2.693497160883280284e-01 1.327406250488224160e+01 2.339004705655730376e+00 1.304085308044511116e-01
1.996299999999999963e+00 2.698997015089364404e-01 1.300976702084611603e+01 2.343507198995800511e+00 1.303886363695631323e-01
1.997579999999999911e+00 2.704367536146842776e-01 1.275956495415851677e+01 2.347985819094406068e+00 1.303733370880854336e-01
1.998790000000000067e+00 2.709682535048337781e-01 1.249886185658150595e+01 2.352435791303255641e+00 1.303621198966488925e-01
1.999940000000000051e+00 2.714880628820960928e-01 1.231322952631580137e+01 2.356871439567227000e+00 1.303549826888582841e-01
2.001030000000000086e+00 2.720011136989202161e-01 1.209284775810098012e+01 2.361278439941441043e+00 1.303524338754691037e-01
2.001809999999999867e+00 2.723804502395871241e-01 1.192428179203901806e+01 2.364568172615151287e+00 1.303529436301730515e-01
2.002780000000000005e+00 2.728770424913494752e-01 1.171690036230702248e+01 2.368936975803023426e+00 1.303565120247364706e-01
2.003699999999999815e+00 2.733656179837569145e-01 1.151104132221250254e+01 2.373286680397725057e+00 1.303641592424278073e-01
2.004570000000000185e+00 2.738486646867800967e-01 1.131384568190469153e+01 2.377612511750962998e+00 1.303748668546672318e-01
2.005370000000000097e+00 2.743208832357518778e-01 1.112472176323980477e+01 2.381914469862736361e+00 1.303886363695631323e-01
2.005939999999999834e+00 2.746711243821693404e-01 1.098480600000000074e+01 2.385127808163761909e+00 1.304013885139849172e-01
2.006650000000000045e+00 2.751306365198012416e-01 1.080497707061501345e+01 2.389396343737486550e+00 1.304207765513877570e-01
2.007309999999999928e+00 2.755819352139390332e-01 1.062593730827070715e+01 2.393641006069747501e+00 1.304432330616200619e-01
2.007919999999999927e+00 2.760275452691945408e-01 1.044050190529252475e+01 2.397866569808837500e+00 1.304682505512283763e-01
2.008480000000000043e+00 2.764648670215245074e-01 1.026519507309485668e+01 2.402073034954756103e+00 1.304958319631271124e-01
2.008989999999999831e+00 2.768964403125087070e-01 1.013013465316900330e+01 2.406260401507503754e+00 1.305259805437973541e-01
2.009339999999999904e+00 2.772137872912948664e-01 1.001128685387327621e+01 2.409387796139259574e+00 1.305505184813841313e-01
2.009770000000000056e+00 2.776310804464360849e-01 9.842242750503002569e+00 2.413536965505664877e+00 1.305847847832161956e-01
2.010149999999999881e+00 2.780425365095125501e-01 9.684864742388775483e+00 2.417671810927192855e+00 1.306211164709309147e-01
2.010489999999999888e+00 2.784469060928940753e-01 9.563116508333436627e+00 2.421787557755548992e+00 1.306595169778976273e-01
2.010780000000000012e+00 2.788427637114951341e-01 9.398141147222318637e+00 2.425884205990734621e+00 1.307005024127312620e-01
2.011039999999999939e+00 2.792354682915820230e-01 9.272872691525522626e+00 2.429961755632748854e+00 1.307425391770018763e-01
2.011200000000000099e+00 2.795257920596374568e-01 9.179803241379337564e+00 2.433007981243527684e+00 1.307758802197557801e-01
2.011379999999999946e+00 2.799038440079918422e-01 9.042469614035290704e+00 2.437052108347492752e+00 1.308210459665909153e-01
2.011530000000000040e+00 2.802786719384000036e-01 8.880675567567594797e+00 2.441077136858286867e+00 1.308682980708704147e-01
2.011629999999999807e+00 2.806474733560090362e-01 8.771861153153405866e+00 2.445087841424202768e+00 1.309171268403675203e-01
2.011699999999999822e+00 2.810103607140491677e-01 8.763156000000000390e+00 2.449084222045240011e+00 1.309670211943930462e-01
2.011730000000000018e+00 2.813659027231825704e-01 8.763156000000000390e+00 2.453056729424814009e+00 1.310190134792361127e-01


==> anc/Fig3_4/Fig3_fig4_g15.out <==
# M(m_sun)   C  \Lambda f(kHz)  \tau(s)
6.051239999999999952e-01 7.195758358432521873e-02 3.488014285562363511e+04 1.406281936313970693e+00 1.071132862249100537e+00
6.391000000000000014e-01 7.616340553977271610e-02 2.691738807682958577e+04 1.427233093022588051e+00 9.583804137711599003e-01
6.735370000000000523e-01 8.040038595299880964e-02 2.082630636393525128e+04 1.447644714474123351e+00 8.621038955888730149e-01
7.083429999999999449e-01 8.465990592977513940e-02 1.634744157056604308e+04 1.467535899261748655e+00 7.794918804228275766e-01
7.504690000000000527e-01 8.978775587029444449e-02 1.231230041773374614e+04 1.490755013909425220e+00 6.952294743926127341e-01
7.857709999999999972e-01 9.406547857669825263e-02 9.782602255831658113e+03 1.509591001424350987e+00 6.352788111646439084e-01
8.211640000000000050e-01 9.833908584683011267e-02 7.859048124473703865e+03 1.527982946648050344e+00 5.830981989845928082e-01
8.636409999999999920e-01 1.034519591628133284e-01 6.094550701147098152e+03 1.549483187910334792e+00 5.290761748004192411e-01
8.989549999999999486e-01 1.076925597527138151e-01 4.958373758466414074e+03 1.566948851365239204e+00 4.900850885730780315e-01
9.341150000000000286e-01 1.119064555883689249e-01 4.067082299413047622e+03 1.584022993660137990e+00 4.557264073856844289e-01
9.760109999999999619e-01 1.169227271517698369e-01 3.229140724736350876e+03 1.604004896765325094e+00 4.196942359613327622e-01
1.010599999999999943e+00 1.210604762097919063e-01 2.684435952754747177e+03 1.620253024905576655e+00 3.933661164654795872e-01
1.044839999999999991e+00 1.251570328547091659e-01 2.250758302166764679e+03 1.636147829072164495e+00 3.699198901485894475e-01
1.078670000000000018e+00 1.292062432162760788e-01 1.888880244231140978e+03 1.651698858561673644e+00 3.489783832320074719e-01
1.118659999999999988e+00 1.339985362331773122e-01 1.543433226233004234e+03 1.669918916446833546e+00 3.267077011539316067e-01
1.151440000000000019e+00 1.379329166666666828e-01 1.317266003918320621e+03 1.684748974044136371e+00 3.102160344463884556e-01
1.183659999999999934e+00 1.418087104259634634e-01 1.128205636671555112e+03 1.699263904854117380e+00 2.953616407929869347e-01
1.221549999999999914e+00 1.463778234936092271e-01 9.426101445532874550e+02 1.716280751369502644e+00 2.794240511457783405e-01
1.252459999999999907e+00 1.501170846456053587e-01 8.139442499083703524e+02 1.730136780715083145e+00 2.675227394328518193e-01
1.282720000000000082e+00 1.537901697805276191e-01 7.063539858461534777e+02 1.743711105811390993e+00 2.567282044172655153e-01
1.318149999999999933e+00 1.581098990276434968e-01 6.004583050957105570e+02 1.759629783219442301e+00 2.450601990378936668e-01
1.346929999999999961e+00 1.616342271308757461e-01 5.272932329006157488e+02 1.772597727982569760e+00 2.362876376670849377e-01
1.375000000000000000e+00 1.650885481038183722e-01 4.635781993077337688e+02 1.785307841737888701e+00 2.282807945084772139e-01
1.402369999999999894e+00 1.684733420658682257e-01 4.101992855004166927e+02 1.797764899133691419e+00 2.209627346348038424e-01
1.434260000000000090e+00 1.724419297474229507e-01 3.559057493802237673e+02 1.812389646854405623e+00 2.129911842948820078e-01
1.460040000000000004e+00 1.756702082722206015e-01 3.171617183229023453e+02 1.824311943641419465e+00 2.069519292058840665e-01
1.485100000000000087e+00 1.788267396250417807e-01 2.838034467157892777e+02 1.836009831958673955e+00 2.014062182155811898e-01
1.514219999999999899e+00 1.825237146425684742e-01 2.488664981040487021e+02 1.849746495096935117e+00 1.953372986804965683e-01
1.537700000000000067e+00 1.855266429709523379e-01 2.247824294539982191e+02 1.860957369288328112e+00 1.907181300468785146e-01
1.560459999999999958e+00 1.884590096839625639e-01 2.029098337814347701e+02 1.871962933603132706e+00 1.864614099465974340e-01
1.586850000000000094e+00 1.918878642207845209e-01 1.806325976587457092e+02 1.884897455828211221e+00 1.817838081526402250e-01
1.608070000000000110e+00 1.946706808008264178e-01 1.643153407453895056e+02 1.895463752500082144e+00 1.782111873854993200e-01
1.628609999999999891e+00 1.973853985373420772e-01 1.500115047895519638e+02 1.905843837888535175e+00 1.749083480256345691e-01
1.652360000000000051e+00 2.005552357466955926e-01 1.348680594465643310e+02 1.918057388221407367e+00 1.712686554382936155e-01
1.671429999999999971e+00 2.031269886915441636e-01 1.237489920243773582e+02 1.928041177801562256e+00 1.684820608725685898e-01
1.689850000000000074e+00 2.056346480637531726e-01 1.136556848440392002e+02 1.937853080043177689e+00 1.658985563507626160e-01
1.707640000000000047e+00 2.080789919128569199e-01 1.050060889565216655e+02 1.947502644242839365e+00 1.635036878256789228e-01
1.728159999999999918e+00 2.109310003471705219e-01 9.518199883746115120e+01 1.958875856476186339e+00 1.608565288447927621e-01
1.744609999999999994e+00 2.132437503414593427e-01 8.840009909724372505e+01 1.968181645998769103e+00 1.588246972404208923e-01
1.760459999999999914e+00 2.154968362237622836e-01 8.190189682985172226e+01 1.977339421424276766e+00 1.569380753742188606e-01
1.778729999999999922e+00 2.181256461618954756e-01 7.514086219336557804e+01 1.988144450510785699e+00 1.548500586881722263e-01
1.793339999999999934e+00 2.202538401523783940e-01 7.025839093705323535e+01 1.996991873797263839e+00 1.532454317536794119e-01
1.807420000000000027e+00 2.223289213595468217e-01 6.550608826887128089e+01 2.005710381579838497e+00 1.517552006507263129e-01
1.823609999999999953e+00 2.247491904749981395e-01 6.079046085268112165e+01 2.016004523299021578e+00 1.501041722955731295e-01
1.836549999999999905e+00 2.267091683525890300e-01 5.693360878463057873e+01 2.024446101480616100e+00 1.488354371222370409e-01
1.848999999999999977e+00 2.286206394131734543e-01 5.358455269817074651e+01 2.032763538806598103e+00 1.476566156808372665e-01
1.860970000000000013e+00 2.304808808555252608e-01 5.024181740230127957e+01 2.040971159221847131e+00 1.465620213833989105e-01
1.874719999999999942e+00 2.326521453964785213e-01 4.692141043093430142e+01 2.050673244552729368e+00 1.453496822655945819e-01
1.885690000000000088e+00 2.344114775683389384e-01 4.424133864605443023e+01 2.058637357905048315e+00 1.444195561409361561e-01
1.896230000000000082e+00 2.361252502951593779e-01 4.191768761782510921e+01 2.066496428994925694e+00 1.435556436030169802e-01
1.908320000000000016e+00 2.381227288629737260e-01 3.920254754120040275e+01 2.075797443869215719e+00 1.426012754258074167e-01
1.917950000000000044e+00 2.397417204920044842e-01 3.719958834069398534e+01 2.083436881137626706e+00 1.418699308100347389e-01
1.927200000000000024e+00 2.413208324146469685e-01 3.539148201657457804e+01 2.090985600088475671e+00 1.411926828304050086e-01
1.937789999999999901e+00 2.431624102590250469e-01 3.328020026205696524e+01 2.099928516340809459e+00 1.404466766102913655e-01
1.946220000000000061e+00 2.446547808246000710e-01 3.169716726382209870e+01 2.107276700063361652e+00 1.398761816040441086e-01
1.954299999999999926e+00 2.461083954491957437e-01 3.021478337191651775e+01 2.114543714764938187e+00 1.393499048240149918e-01
1.962040000000000006e+00 2.475264228837018299e-01 2.883216413584286997e+01 2.121729560445536844e+00 1.388645875860613499e-01
1.970900000000000096e+00 2.491806750462360331e-01 2.735396922896550009e+01 2.130247532999815174e+00 1.383326762531211507e-01
1.977929999999999966e+00 2.505220780401609115e-01 2.616419347037441057e+01 2.137256716693582526e+00 1.379291320119722386e-01
1.984660000000000091e+00 2.518302789378705775e-01 2.502879616421842357e+01 2.144194280662957919e+00 1.375597181126256285e-01
1.992350000000000065e+00 2.533568736705219537e-01 2.382103902782192506e+01 2.152425774319670637e+00 1.371572782509703770e-01
1.998450000000000060e+00 2.545930159524446013e-01 2.288287147523088194e+01 2.159205774895385677e+00 1.368543213120497481e-01
2.004269999999999996e+00 2.558001211796431806e-01 2.200379753658537751e+01 2.165914155746709202e+00 1.365789966087435081e-01
2.010909999999999975e+00 2.572100262467191256e-01 2.097608844014732554e+01 2.173883043747319999e+00 1.362830435274412499e-01
2.016169999999999796e+00 2.583527827965946266e-01 2.022559872674139214e+01 2.180452959798153678e+00 1.360627521412875740e-01
2.021180000000000199e+00 2.594676184763047844e-01 1.948602843269226526e+01 2.186956030772888582e+00 1.358653194261592312e-01
2.026889999999999858e+00 2.607696802355974897e-01 1.862840440665235064e+01 2.194686186358861590e+00 1.356563120203701511e-01
2.031400000000000095e+00 2.618267014655691338e-01 1.799713656516788163e+01 2.201060341829692124e+00 1.355041091621103366e-01
2.035680000000000156e+00 2.628578876121517305e-01 1.738625985071089275e+01 2.207377201521009802e+00 1.353709366721221052e-01
2.039759999999999796e+00 2.638646659541288853e-01 1.680040984392703507e+01 2.213641540081106474e+00 1.352550368975740380e-01
2.044379999999999864e+00 2.650404758685478979e-01 1.614888050938339248e+01 2.221080442121222021e+00 1.351376917941690681e-01
2.048020000000000174e+00 2.659934675567987017e-01 1.563434511390632409e+01 2.227225414473999798e+00 1.350572034785333386e-01
2.051470000000000127e+00 2.669251973388553356e-01 1.514889205365125058e+01 2.233317865695557458e+00 1.349910230969640634e-01
2.055369999999999919e+00 2.680136120947729794e-01 1.459747999044588695e+01 2.240565781803962153e+00 1.349298229990581743e-01
2.058429999999999982e+00 2.688970441013845414e-01 1.417247952539550404e+01 2.246548416114786839e+00 1.348926928628275956e-01
2.061310000000000198e+00 2.697601143302816307e-01 1.376333026583403374e+01 2.252488078590976439e+00 1.348675870030803525e-01
2.064569999999999794e+00 2.707698921732333286e-01 1.329201159291190137e+01 2.259549783415963908e+00 1.348523097503614154e-01
2.067099999999999937e+00 2.715865589436500249e-01 1.292184299899498079e+01 2.265389178278005566e+00 1.348512186504629284e-01
2.069490000000000052e+00 2.723877252063537369e-01 1.256907019047618412e+01 2.271180826657119844e+00 1.348599479440600879e-01
2.071730000000000071e+00 2.731671102895871228e-01 1.223178458266818147e+01 2.276929503201598592e+00 1.348779556818013314e-01
2.074230000000000018e+00 2.740816853992912305e-01 1.185484836374845408e+01 2.283776348853412408e+00 1.349107093470186536e-01
2.076169999999999849e+00 2.748225136484657161e-01 1.154591378714862415e+01 2.289434307080329134e+00 1.349467567571214777e-01
2.077970000000000095e+00 2.755473985667331038e-01 1.125864548583569302e+01 2.295054068120903956e+00 1.349904764218884390e-01
2.079969999999999875e+00 2.763959090704559696e-01 1.094405667492260470e+01 2.301743350379056086e+00 1.350528259128558062e-01
2.081510000000000193e+00 2.770843061528059925e-01 1.066421665025464804e+01 2.307277167750361180e+00 1.351113993487630671e-01
2.082930000000000170e+00 2.777591133467592344e-01 1.041299691304344854e+01 2.312772787935324370e+00 1.351760532918072633e-01
2.084480000000000111e+00 2.785443722681242851e-01 1.012667760040154619e+01 2.319318830744694360e+00 1.352616230312670698e-01
2.085649999999999782e+00 2.791858134875666586e-01 9.897751843400502736e+00 2.324733281908680560e+00 1.353385086779052005e-01
2.086720000000000130e+00 2.798110000998919045e-01 9.682037220551336532e+00 2.330114310534617594e+00 1.354204330474607920e-01
2.087689999999999824e+00 2.804223645956517297e-01 9.465468338797842662e+00 2.335461916622505019e+00 1.355068634226323510e-01
2.088719999999999910e+00 2.811361334487945118e-01 9.207790850467358013e+00 2.341831297445042370e+00 1.356160222193290854e-01
2.089480000000000004e+00 2.817186369363939846e-01 9.035922586956543157e+00 2.347107283808538725e+00 1.357115424023928874e-01
2.090149999999999952e+00 2.822858139811401657e-01 8.846119662650581361e+00 2.352345072985693175e+00 1.358105171664493460e-01
2.090829999999999966e+00 2.829495910623945898e-01 8.632584608695688999e+00 2.358590312952619339e+00 1.359340230625663559e-01
2.091310000000000002e+00 2.834926140202702616e-01 8.460047238095230071e+00 2.363761257053675013e+00 1.360399848723536642e-01
2.091709999999999958e+00 2.840213880050760364e-01 8.281356027972064382e+00 2.368903553264974260e+00 1.361488924287601043e-01
2.092080000000000162e+00 2.846396196408333412e-01 8.100141771428500448e+00 2.375029427024581530e+00 1.362830435274412499e-01
2.092309999999999892e+00 2.851412040609136445e-01 7.931829885714566153e+00 2.380104878159781556e+00 1.363968055868131635e-01
2.092470000000000052e+00 2.856348930859472501e-01 7.751582999999881096e+00 2.385151681405225599e+00 1.365129939893328648e-01
2.092560000000000198e+00 2.862107575168120754e-01 7.624359000000000108e+00 2.391167738254099451e+00 1.366551466378051194e-01


==> anc/Fig3_4/Fig3_fig4_g30.out <==
# M(m_sun)   C  \Lambda f(kHz)  \tau(s)
5.938250000000000473e-01 6.963152923145339568e-02 4.102486086741934560e+04 1.372448778511495382e+00 1.165863969323787108e+00
6.239500000000000046e-01 7.330192538726539031e-02 3.246360010094118843e+04 1.390262991291771666e+00 1.054765536168964957e+00
6.623459999999999903e-01 7.794727936113235445e-02 2.447637429926305776e+04 1.411978091727229767e+00 9.358275007884345742e-01
7.014559999999999684e-01 8.264407516217314731e-02 1.851722612443233083e+04 1.433110685070971613e+00 8.352502326171898916e-01
7.411640000000000450e-01 8.738165200728177651e-02 1.421808850264212742e+04 1.453675095267875417e+00 7.497645739237879248e-01
7.732830000000000537e-01 9.119316969890584046e-02 1.159332380246930370e+04 1.469746561421294784e+00 6.904584851478926533e-01
8.137750000000000261e-01 9.597605151757189479e-02 8.985727134929667955e+03 1.489365591256232912e+00 6.258664338443532538e-01
8.545430000000000526e-01 1.007689083765243160e-01 7.067390331204963331e+03 1.508492832317016585e+00 5.702275093716890897e-01
8.954769999999999675e-01 1.055613394699025931e-01 5.564717671603345480e+03 1.527137833900232611e+00 5.220904291948791354e-01
9.364679999999999671e-01 1.103459029956748577e-01 4.446607978404575078e+03 1.545329243895636084e+00 4.802693350430921604e-01
9.692319999999999824e-01 1.141600902325210221e-01 3.730097131690823517e+03 1.559557695808051481e+00 4.507007720954926966e-01
1.010070000000000023e+00 1.189047118006282128e-01 3.010443273129466434e+03 1.576956514186857561e+00 4.179136164196587955e-01
1.050680000000000058e+00 1.236163060938296754e-01 2.446269647839282698e+03 1.593935163515900699e+00 3.891262559049910030e-01
1.090980000000000061e+00 1.282872168380145561e-01 2.003691682783617580e+03 1.610507967740059998e+00 3.637644087082289035e-01
1.130889999999999951e+00 1.329113941641859586e-01 1.652085785990613203e+03 1.626679701507627529e+00 3.413495870352695749e-01
1.162479999999999958e+00 1.365730173051676599e-01 1.421475295199605398e+03 1.639342068780018424e+00 3.252667187093416512e-01
1.201470000000000038e+00 1.410942278388394866e-01 1.180530594276286365e+03 1.654826253193429020e+00 3.071856876044431472e-01
1.239870000000000028e+00 1.455539423283325751e-01 9.916485829041301940e+02 1.669942789688297236e+00 2.910750566140985485e-01
1.277600000000000069e+00 1.499427063545682171e-01 8.384923181366330027e+02 1.684706002209501730e+00 2.766871691859033033e-01
1.314619999999999900e+00 1.542592771658799211e-01 7.111379947025317279e+02 1.699115890757041836e+00 2.638049109922230295e-01
1.343690000000000051e+00 1.576578613883414803e-01 6.260618657842563834e+02 1.710398384672826122e+00 2.544606960008957142e-01
1.379299999999999971e+00 1.618347686513202377e-01 5.370114692467129771e+02 1.724201892887186505e+00 2.438465327461508680e-01
1.414069999999999938e+00 1.659275552094342798e-01 4.624001735465134857e+02 1.737685499665931887e+00 2.342880571662859235e-01
1.447980000000000045e+00 1.699362779274661006e-01 3.998734786029575048e+02 1.750853979657355231e+00 2.256628281419599535e-01
1.481000000000000094e+00 1.738599004627053302e-01 3.477265482683300775e+02 1.763716882158042010e+00 2.178691956922902684e-01
1.506760000000000099e+00 1.769345995896489665e-01 3.121366021524505072e+02 1.773791390055759143e+00 2.121709758591863448e-01
1.538129999999999997e+00 1.806973258228512513e-01 2.735395619714539635e+02 1.786124306595950006e+00 2.056508747359956923e-01
1.568559999999999954e+00 1.843719459016262829e-01 2.410296270952778457e+02 1.798180293535160956e+00 1.997335554370469890e-01
1.598060000000000036e+00 1.879561428969691861e-01 2.123606481095328036e+02 1.809964125521684952e+00 1.943589265167770530e-01
1.626619999999999955e+00 1.914509542787909413e-01 1.893956429020830683e+02 1.821485351852107248e+00 1.894703734650531601e-01
1.648789999999999978e+00 1.941826103671327186e-01 1.723316636424326020e+02 1.830518986422003502e+00 1.858770609119128614e-01
1.675659999999999927e+00 1.975157305021154330e-01 1.545152363484065745e+02 1.841586621164614135e+00 1.817461442555496354e-01
1.701610000000000067e+00 2.007620533267280849e-01 1.384039963360800414e+02 1.852420298140878829e+00 1.779799630157636869e-01
1.726639999999999953e+00 2.039221141202629539e-01 1.244820767899414875e+02 1.863020017350799362e+00 1.745438297010762363e-01
1.750769999999999937e+00 2.069938012042404352e-01 1.128057067553585426e+02 1.873400102739252393e+00 1.714078065971436360e-01
1.769430000000000058e+00 2.093911056436230655e-01 1.040968949246843209e+02 1.881545652726695828e+00 1.690965845871845175e-01
1.791970000000000063e+00 2.123119740991262216e-01 9.480632659925927896e+01 1.891548540900021447e+00 1.664328285425643872e-01
1.813649999999999984e+00 2.151499192595984489e-01 8.650554437685249809e+01 1.901346119196758666e+00 1.639992193637158091e-01
1.834489999999999954e+00 2.179074840318558359e-01 7.885321056313743782e+01 1.910957486210078438e+00 1.617761729581420616e-01
1.854519999999999946e+00 2.205883866602222909e-01 7.228424503415322988e+01 1.920377867291687579e+00 1.597449193128412659e-01
1.869960000000000067e+00 2.226760432258064470e-01 6.769445671612901094e+01 1.927788121442046254e+00 1.582471282102407839e-01
1.888560000000000016e+00 2.252178723954126882e-01 6.225237863086976375e+01 1.936898150384626316e+00 1.565224468841076300e-01
1.906400000000000095e+00 2.276855453552796282e-01 5.763483276184339132e+01 1.945836291988666922e+00 1.549479529825931456e-01
1.923510000000000053e+00 2.300826170359269174e-01 5.347319693913814831e+01 1.954621644847339690e+00 1.535122057554796360e-01
1.939899999999999958e+00 2.324102507099391479e-01 4.962756605986903224e+01 1.963249434312351438e+00 1.522042215362885420e-01
1.952509999999999968e+00 2.342212545088226405e-01 4.663249980761783320e+01 1.970048533481237207e+00 1.512422280400065877e-01
1.967670000000000030e+00 2.364278234193180894e-01 4.360037782477844814e+01 1.978413717290147478e+00 1.501379768006798343e-01
1.982169999999999987e+00 2.385680581978236736e-01 4.057365995839210626e+01 1.986645210946859974e+00 1.491350910395163043e-01
1.996040000000000036e+00 2.406453998709961739e-01 3.808265882404531766e+01 1.994743014451375362e+00 1.482258843897392153e-01
2.009300000000000086e+00 2.426620957584283422e-01 3.560999180594136959e+01 2.002716677100279341e+00 1.474039221235598773e-01
2.019489999999999785e+00 2.442343203243375616e-01 3.392243765626257357e+01 2.009004888901840147e+00 1.468034287408816752e-01
2.031699999999999839e+00 2.461464419629304234e-01 3.185923929603488247e+01 2.016758917729277734e+00 1.461206430477259288e-01
2.043359999999999843e+00 2.480006391478028760e-01 3.001678048880598837e+01 2.024403129645981014e+00 1.455076689816936775e-01
2.054489999999999927e+00 2.498031927998550505e-01 2.834632078076573691e+01 2.031932750003659027e+00 1.449596794651567822e-01
2.065109999999999779e+00 2.515522414433142284e-01 2.676930151435466954e+01 2.039362102747188210e+00 1.444708826159631643e-01
2.073240000000000194e+00 2.529160278250524585e-01 2.563551842076226350e+01 2.045230145498986740e+00 1.441204616466627286e-01
2.082980000000000054e+00 2.545753338078762806e-01 2.431655337415316964e+01 2.052473286959099141e+00 1.437289616732350672e-01
2.092260000000000009e+00 2.561844798248668620e-01 2.307817383913766207e+01 2.059625710101648632e+00 1.433864436720694580e-01
2.101090000000000124e+00 2.577486951681510208e-01 2.194163307444665989e+01 2.066687414926635658e+00 1.430885374634408846e-01
2.109490000000000087e+00 2.592681044772392474e-01 2.088999226961831113e+01 2.073658401434061105e+00 1.428334733101371823e-01
2.115909999999999958e+00 2.604517131686659437e-01 2.009989509440558564e+01 2.079177894860487985e+00 1.426574224656908807e-01
2.123580000000000023e+00 2.618935971469376622e-01 1.915430892682121211e+01 2.086000867270837222e+00 1.424702344062766801e-01
2.130869999999999820e+00 2.632940296059512741e-01 1.832629788019734818e+01 2.092742670660210358e+00 1.423169483830659943e-01
2.137779999999999792e+00 2.646527728358833986e-01 1.753258874283617175e+01 2.099408079676898353e+00 1.421961339715095696e-01
2.144350000000000200e+00 2.659745487076533021e-01 1.677111051840248024e+01 2.105997094320902985e+00 1.421045975100432290e-01
2.149350000000000094e+00 2.670051664086687260e-01 1.621922404824200115e+01 2.111220559553178777e+00 1.420513060907338532e-01
2.155299999999999994e+00 2.682588742034457963e-01 1.556873745260462627e+01 2.117680658693279483e+00 1.420077337411795315e-01
2.160940000000000083e+00 2.694787517735288129e-01 1.494736600364961099e+01 2.124078687405573707e+00 1.419883768314725847e-01
2.166269999999999918e+00 2.706646033169740617e-01 1.439128766825774797e+01 2.130409871041768710e+00 1.419914010007554128e-01
2.171310000000000073e+00 2.718187352482365760e-01 1.381520182822085907e+01 2.136674209601866270e+00 1.420155989933934437e-01
2.175139999999999851e+00 2.727166895076036934e-01 1.342918649009108201e+01 2.141644618474626061e+00 1.420488847031817492e-01
2.179670000000000218e+00 2.738124210508405265e-01 1.293616921729362446e+01 2.147803914772282496e+00 1.421064149677844779e-01
2.183940000000000214e+00 2.748773252186365590e-01 1.245986377355070474e+01 2.153905915290425632e+00 1.421809707832323300e-01
2.187959999999999905e+00 2.759124572775485951e-01 1.207198028535192336e+01 2.159950620029055468e+00 1.422713912150261328e-01
2.191739999999999799e+00 2.769188821672128320e-01 1.165733290554418211e+01 2.165938028988173336e+00 1.423765204032672593e-01
2.194589999999999819e+00 2.777043100522751939e-01 1.132718971109510697e+01 2.170693578687758585e+00 1.424702344062766801e-01
2.197950000000000070e+00 2.786644145072381673e-01 1.100335318223232939e+01 2.176590269329313099e+00 1.425982252224888835e-01
2.201090000000000213e+00 2.795954624754826146e-01 1.063793624052715181e+01 2.182434438839647939e+00 1.427380585340230212e-01
2.204029999999999934e+00 2.805022019771941655e-01 1.030866835017420691e+01 2.188230861867054955e+00 1.428891908613789119e-01
2.206760000000000055e+00 2.813831952540089554e-01 9.988885206273764084e+00 2.193979538411533703e+00 1.430492375475638789e-01
2.208810000000000162e+00 2.820732913592846058e-01 9.769602155241914332e+00 2.198544102179409432e+00 1.431844215349369898e-01
2.211199999999999832e+00 2.829143490919173165e-01 9.490040976420145213e+00 2.204211609702911634e+00 1.433611597344378041e-01
2.213410000000000100e+00 2.837306044743078681e-01 9.222466018867899962e+00 2.209836145391779194e+00 1.435451341788141766e-01
2.215450000000000141e+00 2.845256333985649033e-01 8.971210639344267435e+00 2.215417709246012112e+00 1.437363989432499656e-01
2.217319999999999958e+00 2.853017812981988310e-01 8.726789803921580102e+00 2.220956301265609945e+00 1.439337674375759379e-01
2.218700000000000117e+00 2.859053670541418235e-01 8.543592298192734802e+00 2.225353752343238956e+00 1.440961640160177415e-01
2.220279999999999809e+00 2.866417878032786470e-01 8.324129993506499403e+00 2.230820724638445718e+00 1.443038924531950262e-01
2.221719999999999917e+00 2.873603314559007860e-01 8.099910919266074316e+00 2.236244725099017838e+00 1.445166064032417930e-01
2.223019999999999996e+00 2.880608793176073767e-01 7.911048253138054598e+00 2.241635303021539904e+00 1.447337189039605010e-01
2.224169999999999980e+00 2.887394760117106274e-01 7.720954671264342650e+00 2.246987683757720067e+00 1.449546364465240655e-01
2.225000000000000089e+00 2.892719412551947866e-01 7.562345274809145756e+00 2.251241895386566938e+00 1.451338787464496738e-01
2.225919999999999899e+00 2.899199491924600025e-01 7.398596000000000394e+00 2.256527431046648768e+00 1.453610914873637583e-01
2.226719999999999811e+00 2.905521020121417108e-01 7.228094000000028885e+00 2.261779544168681433e+00 1.455902885453928541e-01
2.227399999999999824e+00 2.911682961808813586e-01 7.066099411764794169e+00 2.266993460104371305e+00 1.458227611831475756e-01
2.227970000000000006e+00 2.917697378363517391e-01 6.898438192118187651e+00 2.272178728150306082e+00 1.460566173871639672e-01
2.228340000000000209e+00 2.922354714769124229e-01 6.794023303571394834e+00 2.276299249626954513e+00 1.462450130450551611e-01
2.228709999999999969e+00 2.928093162263881721e-01 6.647288705882282933e+00 2.281422447245082807e+00 1.464815140329290555e-01
2.228979999999999961e+00 2.933642209783228205e-01 6.496196620689707935e+00 2.286516996973454674e+00 1.467194269726060096e-01
2.229159999999999808e+00 2.939092314698239505e-01 6.344966170732007527e+00 2.291578124163776931e+00 1.469574661005865202e-01
2.229229999999999823e+00 2.944363857383089922e-01 6.284345000000000070e+00 2.296610603464342315e+00 1.471969288832757905e-01


==> anc/Fig3_4/Fig3_fig4_g300.out <==
# M(m_sun)   C  \Lambda f(kHz)  \tau(s)
5.803749999999999742e-01 6.703811358391675856e-02 4.924757227959311422e+04 1.336767831819723806e+00 1.282880220039615438e+00
6.138259999999999827e-01 7.104815097356785569e-02 3.788375113933940156e+04 1.355727960190261205e+00 1.146077949345646774e+00
6.481390000000000207e-01 7.512870602180755919e-02 2.937072293073465698e+04 1.374244046269572195e+00 1.028454243556476966e+00
6.832430000000000447e-01 7.927119831223629343e-02 2.290760079831005714e+04 1.392335188650828171e+00 9.269507214457464173e-01
7.281260000000000510e-01 8.452643156678223135e-02 1.695562624397289983e+04 1.414374965170193565e+00 8.189344189127989448e-01
7.647429999999999506e-01 8.878209873417720888e-02 1.339075065869817445e+04 1.431558924375825548e+00 7.451220584443938311e-01
8.019100000000000117e-01 9.307647549875017190e-02 1.064533083291420917e+04 1.448370461014622412e+00 6.806971972973597795e-01
8.490229999999999722e-01 9.848597434285982777e-02 8.030310128297267511e+03 1.468863251487134924e+00 6.112899134107837584e-01
8.871409999999999574e-01 1.028389609433266044e-01 6.470184970557219458e+03 1.484863097916163222e+00 5.632885687907714933e-01
9.255539999999999878e-01 1.072068588327580729e-01 5.238106356079681063e+03 1.500519169668112829e+00 5.209619458137060288e-01
9.641830000000000123e-01 1.115823452540499888e-01 4.260860516360397014e+03 1.515836241391277150e+00 4.835318715197793882e-01
1.012650000000000050e+00 1.170509440608707985e-01 3.330315364628167572e+03 1.534528989457419890e+00 4.426373038784765512e-01
1.051490000000000036e+00 1.214206498686186131e-01 2.744984798806323852e+03 1.549120314640085150e+00 4.139711967120751623e-01
1.090289999999999981e+00 1.257751729687499875e-01 2.273321674320552574e+03 1.563401287683720886e+00 3.884053242601849809e-01
1.138630000000000031e+00 1.311897078606095446e-01 1.806310860715647323e+03 1.580828753952283616e+00 3.602221129548479062e-01
1.177089999999999970e+00 1.354919780168381549e-01 1.514524194072075261e+03 1.594426952290055155e+00 3.402961325004245086e-01
1.215279999999999916e+00 1.397604654314352768e-01 1.276601225396286509e+03 1.607738671730261082e+00 3.223976065201691887e-01
1.253149999999999986e+00 1.439922564529558802e-01 1.076136699295801918e+03 1.620754362976316365e+00 3.062909089795305406e-01
1.299940000000000095e+00 1.492223149580589603e-01 8.800268817257897354e+02 1.636630068549732808e+00 2.883631068241129247e-01
1.336850000000000094e+00 1.533507900624592191e-01 7.536697262344951014e+02 1.649020280869436528e+00 2.755754704762219398e-01
1.373250000000000082e+00 1.574284144902332316e-01 6.461168651300304191e+02 1.661133563588161000e+00 2.640034003637966586e-01
1.417960000000000109e+00 1.624442153447486770e-01 5.372237303284939571e+02 1.675901550757658232e+00 2.510493864352995597e-01
1.453040000000000109e+00 1.663894642801749535e-01 4.659216251758303429e+02 1.687418002439787568e+00 2.417596232418031399e-01
1.487470000000000070e+00 1.702726661136650943e-01 4.055833123367585245e+02 1.698681397762400902e+00 2.333172344441566959e-01
1.529530000000000056e+00 1.750316969170916392e-01 3.428445459380083093e+02 1.712403736955784295e+00 2.238248078464024349e-01
1.562359999999999971e+00 1.787608889302152171e-01 3.013143695837338214e+02 1.723108498428145063e+00 2.169898730826232691e-01
1.594440000000000079e+00 1.824186718114409189e-01 2.655702308635330269e+02 1.733574527485867822e+00 2.107583718494258074e-01
1.625750000000000028e+00 1.860037075491434155e-01 2.348912319829871933e+02 1.743806598777245975e+00 2.050726777569970849e-01
1.663780000000000037e+00 1.903827860696517549e-01 2.026419262893566895e+02 1.756282754766219423e+00 1.986551049395591795e-01
1.693300000000000027e+00 1.938012463667015406e-01 1.806874695259925829e+02 1.766013487986858088e+00 1.940184123473317479e-01
1.722010000000000041e+00 1.971436962892896272e-01 1.611125333872710712e+02 1.775529362034322434e+00 1.897799691038210279e-01
1.756750000000000034e+00 2.012160576184676697e-01 1.413960226176297681e+02 1.787131757385721720e+00 1.849878647960693789e-01
1.783609999999999918e+00 2.043876953522121287e-01 1.274946345882353711e+02 1.796194039845374180e+00 1.815224652202956646e-01
1.809660000000000046e+00 2.074839236574836099e-01 1.151534704092681523e+02 1.805060561725023494e+00 1.783523100191193589e-01
1.834889999999999910e+00 2.105057590378294763e-01 1.044402083152042877e+02 1.813736097672963066e+00 1.754533715119869774e-01
1.865289999999999893e+00 2.141747444790046417e-01 9.278453840119912854e+01 1.824331042234590416e+00 1.721754192041018983e-01
1.888710000000000111e+00 2.170275546874391726e-01 8.466407899009472260e+01 1.832610282374230959e+00 1.698063867578187280e-01
1.911350000000000104e+00 2.198086738111185434e-01 7.750863087573542032e+01 1.840722409823625005e+00 1.676423451152373456e-01
1.938549999999999995e+00 2.231818091800057691e-01 6.951662503684208616e+01 1.850639354327680675e+00 1.652005121215875671e-01
1.959449999999999914e+00 2.258010137666229544e-01 6.378205361619410496e+01 1.858393383155118039e+00 1.634403540771830754e-01
1.979610000000000092e+00 2.283505164480622296e-01 5.882447573195873503e+01 1.865999397885479638e+00 1.618366517938783500e-01
2.003779999999999895e+00 2.314423031734732794e-01 5.355570280971368646e+01 1.875309962056355584e+00 1.600348235776104799e-01
2.022320000000000118e+00 2.338416375880970899e-01 4.944431482843138070e+01 1.882600849999395587e+00 1.587414974085450681e-01
2.040169999999999817e+00 2.361756606613669152e-01 4.595576720475386878e+01 1.889762822438530110e+00 1.575701423488665986e-01
2.057329999999999881e+00 2.384444226588070814e-01 4.297033599470591270e+01 1.896795879373761373e+00 1.565106881148913553e-01
2.077869999999999884e+00 2.411941734796553272e-01 3.934074775140397406e+01 1.905418894190480161e+00 1.553328083084412614e-01
2.093580000000000219e+00 2.433257163097121700e-01 3.674814344265486454e+01 1.912184570821316765e+00 1.544976585879840880e-01
2.108680000000000110e+00 2.453994174114531579e-01 3.443911911144169125e+01 1.918840430541419506e+00 1.537508283325876579e-01
2.126710000000000100e+00 2.479099388178825636e-01 3.177897948401184181e+01 1.927005079122034115e+00 1.529304533470358940e-01
2.140480000000000160e+00 2.498563430251861672e-01 2.988231065648854567e+01 1.933426981075792028e+00 1.523593608829529600e-01
2.153680000000000039e+00 2.517474302180142676e-01 2.818029574380164348e+01 1.939748615415402222e+00 1.518568293812593561e-01
2.166349999999999998e+00 2.535877860840474174e-01 2.665844638499599029e+01 1.945974756789156990e+00 1.514194819333845310e-01
2.181449999999999889e+00 2.558177397450660528e-01 2.474986476042199612e+01 1.953628518002446190e+00 1.509559284166987481e-01
2.192950000000000177e+00 2.575426879608052055e-01 2.346251959815241506e+01 1.959658898796198256e+00 1.506475585303426734e-01
2.203980000000000050e+00 2.592236082966927757e-01 2.229255981818180743e+01 1.965603335920680594e+00 1.503899611693119975e-01
2.217089999999999783e+00 2.612566710824528182e-01 2.083423548778599255e+01 1.972918097105183843e+00 1.501345956650136926e-01
2.227069999999999883e+00 2.628333129790516032e-01 1.981676759302796853e+01 1.978690646891127169e+00 1.499799026930391244e-01
2.236619999999999830e+00 2.643660670002001001e-01 1.887602376621451583e+01 1.984386802304385800e+00 1.498652711212619948e-01
2.245740000000000069e+00 2.658568987661447114e-01 1.803707501464061380e+01 1.990011337993253360e+00 1.497884986399204421e-01
2.256569999999999965e+00 2.676625882220633468e-01 1.700871069439164174e+01 1.996944127314336459e+00 1.497413966080578529e-01
2.264800000000000146e+00 2.690645812213371957e-01 1.626158826132402524e+01 2.002420648906128697e+00 1.497407239365039500e-01
2.272650000000000059e+00 2.704258088691545714e-01 1.557154578685102564e+01 2.007835100070114898e+00 1.497696542717300849e-01
2.281960000000000210e+00 2.720751688387190725e-01 1.475294945322755780e+01 2.014519607679974289e+00 1.498443866045112149e-01
2.289019999999999833e+00 2.733561616537400485e-01 1.414499863490241616e+01 2.019800368691763826e+00 1.499333546238696968e-01
2.295739999999999892e+00 2.746028404092444308e-01 1.359720304159133697e+01 2.025023833924039618e+00 1.500467395593727549e-01
2.303690000000000015e+00 2.761107042322115679e-01 1.293905240779221089e+01 2.031483933064139880e+00 1.502184927977743834e-01
2.309699999999999864e+00 2.772811769297061635e-01 1.246604264027304154e+01 2.036592806737389516e+00 1.503784273123314752e-01
2.315420000000000034e+00 2.784205908891024261e-01 1.200185212499999565e+01 2.041649159279418591e+00 1.505570611261668190e-01
2.320850000000000080e+00 2.795310741698410206e-01 1.158327135187287560e+01 2.046657765338521173e+00 1.507531628013555614e-01
2.327249999999999819e+00 2.808746720393634488e-01 1.104258515550242414e+01 2.052860033470811807e+00 1.510209012927389016e-01
2.332069999999999865e+00 2.819172441402572060e-01 1.069385437342304890e+01 2.057768371915766004e+00 1.512518358191572432e-01
2.336640000000000050e+00 2.829352847981893571e-01 1.033898304040853411e+01 2.062633738526085114e+00 1.514958702225777387e-01
2.342010000000000147e+00 2.841657531409976789e-01 9.928051463096947415e+00 2.068659344671544886e+00 1.518180976281458539e-01
2.346039999999999903e+00 2.851233087236721975e-01 9.615400682328919757e+00 2.073433992964301531e+00 1.520889416130553062e-01
2.349849999999999994e+00 2.860548821909676964e-01 9.320695485110997325e+00 2.078165669422423090e+00 1.523698076178808813e-01
2.353439999999999976e+00 2.869626920123204972e-01 9.023041363009758342e+00 2.082863923342495927e+00 1.526601022822685338e-01
2.357629999999999892e+00 2.880611374242875167e-01 8.711170875457879603e+00 2.088688994259659371e+00 1.530350679858289431e-01
2.360759999999999970e+00 2.889169207817394724e-01 8.433936715584435362e+00 2.093306079158755661e+00 1.533434233305884797e-01
2.363700000000000134e+00 2.897498210979851940e-01 8.224825963988916300e+00 2.097889741519801898e+00 1.536593985771139703e-01
2.367119999999999891e+00 2.907604392240374924e-01 7.932580863810262173e+00 2.103571572988182758e+00 1.540627898306233812e-01
2.369650000000000034e+00 2.915465596253832836e-01 7.732153190163931988e+00 2.108078840976545187e+00 1.543917505399851620e-01
2.372009999999999952e+00 2.923094228105022063e-01 7.530356266490770167e+00 2.112562235723443926e+00 1.547249917995754120e-01
2.374730000000000008e+00 2.932393077379807367e-01 7.290640893939405842e+00 2.118115151687919973e+00 1.551484460331645221e-01
2.376720000000000166e+00 2.939594887172700677e-01 7.085583948927435038e+00 2.122526926710427642e+00 1.554914930604146817e-01
2.378569999999999851e+00 2.946621861838683021e-01 6.914546535398247151e+00 2.126910053843178439e+00 1.558375175706801230e-01
2.380269999999999886e+00 2.953485388480865392e-01 6.772532086642629068e+00 2.131269307734465546e+00 1.561865492143816592e-01
2.382200000000000095e+00 2.961803677882186570e-01 6.577355892709743301e+00 2.136674209601866270e+00 1.566261474823129884e-01
2.383589999999999876e+00 2.968280562349249752e-01 6.416763202416939649e+00 2.140966618417054601e+00 1.569794639465265096e-01
2.384850000000000136e+00 2.974590961692782365e-01 6.273320414023349834e+00 2.145239928639071536e+00 1.573351206603040287e-01
2.386260000000000048e+00 2.982244344948413728e-01 6.092465841713195829e+00 2.150539788244032025e+00 1.577804705644753891e-01
2.387249999999999872e+00 2.988211106778339010e-01 5.982111668151471662e+00 2.154751028038243366e+00 1.581375195497508601e-01
2.388119999999999798e+00 2.993995527216226638e-01 5.857041928934046737e+00 2.158943169239283755e+00 1.584946809185083794e-01
2.388879999999999892e+00 2.999660023470585024e-01 5.734390352941211688e+00 2.163111437198860454e+00 1.588519452214952055e-01
2.389679999999999804e+00 3.006545012099109959e-01 5.592912631944486179e+00 2.168282381299916572e+00 1.592990840302668243e-01
2.390210000000000168e+00 3.011882444402724235e-01 5.472690286919807967e+00 2.172398128128272710e+00 1.596553997851038187e-01
2.390639999999999876e+00 3.017110276923076762e-01 5.366371407407412697e+00 2.176494776363457895e+00 1.600110087574025119e-01
2.391049999999999898e+00 3.023442029543994547e-01 5.247989600000058985e+00 2.181579776795244285e+00 1.604546643368649494e-01
2.391270000000000007e+00 3.028388251640293238e-01 5.128471909090883685e+00 2.185623903899209353e+00 1.608076402926055803e-01
2.391399999999999970e+00 3.033183504127403562e-01 5.043197470588343556e+00 2.189648932410003468e+00 1.611590559302503722e-01
2.391449999999999854e+00 3.039016033254156590e-01 5.021164999999999878e+00 2.194652763820812424e+00 1.615965741526279587e-01


==> anc/Fig3_4/Fig3_fig4_hadronic.out <==
# M(m_sun)   C  \Lambda f(kHz)  \tau(s)
5.972730000000000539e-01 6.894305215678304954e-02 4.366091653758106258e+04 1.342931902765672980e+00 1.218372571021983042e+00
6.143549999999999844e-01 7.098140819392496914e-02 3.828634888838273764e+04 1.352414354275087938e+00 1.151422409673790614e+00
6.404009999999999980e-01 7.407359579818108275e-02 3.139277884015280870e+04 1.366432721662621974e+00 1.060075540983050457e+00
6.669260000000000188e-01 7.720457305476069454e-02 2.598438568538277832e+04 1.380207581987225263e+00 9.784295423102287170e-01
6.939020000000000188e-01 8.037020976256402383e-02 2.145906534154399924e+04 1.393743709897191208e+00 9.053050878145936231e-01
7.121189999999999465e-01 8.249828693148383851e-02 1.900802198358357418e+04 1.402634105018304211e+00 8.607792806984017053e-01
7.397730000000000139e-01 8.571542556046421457e-02 1.588478088030158324e+04 1.415788261064849562e+00 7.996500731279991836e-01
7.677910000000000013e-01 8.895830251718400694e-02 1.323722737164084901e+04 1.428718008641635340e+00 7.446110635801048705e-01
7.961390000000000411e-01 9.222468579811561595e-02 1.113928651035143412e+04 1.441432897045246797e+00 6.949569752136645073e-01
8.247830000000000439e-01 9.551058549783549012e-02 9.366609527221387907e+03 1.453937700923977117e+00 6.500779768533235803e-01
8.440280000000000005e-01 9.771158660269074758e-02 8.366418892525509364e+03 1.462159645284104359e+00 6.225456139171317016e-01
8.730909999999999505e-01 1.010238822229535816e-01 7.100517744743523508e+03 1.474320674485755989e+00 5.844764230978067854e-01
9.023590000000000222e-01 1.043474715837451328e-01 6.019545093863269358e+03 1.486285943107404695e+00 5.499052788157240412e-01
9.317980000000000151e-01 1.076800750375657423e-01 5.141248444804482460e+03 1.498055451149050477e+00 5.184581469476294835e-01
9.515010000000000412e-01 1.099045172055038849e-01 4.631822432179522366e+03 1.505795156031609405e+00 4.990654998515279273e-01
9.811469999999999914e-01 1.132446659319013144e-01 3.952398014619538117e+03 1.517249537285932703e+00 4.721147767676096008e-01
1.010869999999999935e+00 1.165841853599100114e-01 3.407874952552358081e+03 1.528517707256839220e+00 4.474969704455100117e-01
1.040640000000000009e+00 1.199220366179156172e-01 2.931467356506650503e+03 1.539599665944327622e+00 4.249765519187478913e-01
1.070419999999999927e+00 1.232547682806054146e-01 2.537424660048564874e+03 1.550504962644984497e+00 4.043462368304430732e-01
1.090260000000000007e+00 1.254717562701666289e-01 2.307071648197438662e+03 1.557676484380705384e+00 3.915506502090096985e-01
1.119990000000000041e+00 1.287888197180904748e-01 2.003263792145424759e+03 1.568285752887211171e+00 3.736702942578833397e-01
1.149629999999999930e+00 1.320932572308985142e-01 1.747739452061723796e+03 1.578723134055177724e+00 3.572329308747134169e-01
1.179170000000000051e+00 1.353820763387268422e-01 1.527154654490243729e+03 1.588988627884605043e+00 3.421034986240596987e-01
1.198790000000000022e+00 1.375662183019234486e-01 1.397631717825322767e+03 1.595735205922270028e+00 3.326845983665186468e-01
1.228089999999999904e+00 1.408256407986394343e-01 1.225940438476631016e+03 1.605718995502425139e+00 3.194745282958589838e-01
1.257190000000000030e+00 1.440618625008730502e-01 1.076337422265541591e+03 1.615540447040625605e+00 3.072791354394245333e-01
1.286089999999999955e+00 1.472763753257227970e-01 9.545320628740616939e+02 1.625194785888580018e+00 2.960094959846312213e-01
1.314740000000000020e+00 1.504638736979166669e-01 8.411363780498584219e+02 1.634686786694580674e+00 2.855837331505597376e-01
1.333690000000000042e+00 1.525734581712815674e-01 7.795081399974677652e+02 1.640927252013214321e+00 2.790684694489792839e-01
1.361890000000000045e+00 1.557138699910952662e-01 6.909551582388487532e+02 1.650151872514820095e+00 2.698967914669430646e-01
1.389780000000000015e+00 1.588227805897376166e-01 6.150769820851338636e+02 1.659223704271058475e+00 2.613907556545355115e-01
1.417350000000000110e+00 1.619007805489371121e-01 5.504904796627604355e+02 1.668142747281928129e+00 2.535008466928279636e-01
1.435529999999999973e+00 1.639317884984222984e-01 5.123069472660997690e+02 1.674001240737140739e+00 2.485540368903901287e-01
1.462509999999999977e+00 1.669508214793740952e-01 4.575917095825669207e+02 1.682667227388494391e+00 2.415774038159566872e-01
1.489109999999999934e+00 1.699334450859010803e-01 4.132253646707567896e+02 1.691185199942772721e+00 2.350911095595097922e-01
1.515309999999999935e+00 1.728765604042401816e-01 3.708743330504992173e+02 1.699555158399975507e+00 2.290572918098274791e-01
1.541109999999999980e+00 1.757819665368928197e-01 3.356466368921454091e+02 1.707781877408395488e+00 2.234407189428572471e-01
1.558079999999999909e+00 1.776970076696711698e-01 3.137731268934203968e+02 1.713186779275796434e+00 2.199131343119467841e-01
1.583169999999999966e+00 1.805347848449276871e-01 2.844239906627892651e+02 1.721174765869578627e+00 2.149248085557267651e-01
1.607820000000000027e+00 1.833315581707825603e-01 2.583034801489283723e+02 1.729029062311163711e+00 2.102757556259278182e-01
1.632020000000000026e+00 1.860866504505756247e-01 2.350477283100167085e+02 1.736749668600551466e+00 2.059418337884647843e-01
1.647899999999999920e+00 1.878987752895752983e-01 2.212000098793375003e+02 1.741825119735751715e+00 2.032160979664165146e-01
1.671329999999999982e+00 1.905821114817903561e-01 2.021579867528772638e+02 1.749321317555380562e+00 1.993560798620455932e-01
1.694299999999999917e+00 1.932207832930436242e-01 1.849653922539818609e+02 1.756698149167689404e+00 1.957548601037892300e-01
1.716790000000000038e+00 1.958158269413481922e-01 1.697133087081226677e+02 1.763941290627801806e+00 1.923946398853327855e-01
1.738799999999999901e+00 1.983676432412386503e-01 1.559670223863777210e+02 1.771065065880594869e+00 1.892573729941083860e-01
1.753220000000000001e+00 2.000436321206688628e-01 1.474188125729355079e+02 1.775748995855789270e+00 1.872827520076711105e-01
1.774429999999999952e+00 2.025200452943358986e-01 1.357562578044053510e+02 1.782677010528579853e+00 1.844851664701899485e-01
1.795169999999999932e+00 2.049536875067654029e-01 1.255904837259786575e+02 1.789485658994050876e+00 1.818730744188245818e-01
1.815420000000000034e+00 2.073425716628250481e-01 1.160603009085594408e+02 1.796184490548788704e+00 1.794343153773413913e-01
1.828659999999999952e+00 2.089096769102218587e-01 1.105031393942417708e+02 1.800586716274710453e+00 1.778992236477879851e-01
1.848119999999999985e+00 2.112259756182514880e-01 1.021649819499884160e+02 1.807104111194323570e+00 1.757253062013460487e-01
1.867099999999999982e+00 2.134960475165331995e-01 9.517561362248900991e+01 1.813516463851496452e+00 1.736952447452846104e-01
1.885610000000000008e+00 2.157245249366607776e-01 8.845263264870587250e+01 1.819823774246227766e+00 1.718018231609473867e-01
1.903650000000000064e+00 2.179082754504015618e-01 8.261651261772384203e+01 1.826030817026812025e+00 1.700359285917114049e-01
1.915419999999999900e+00 2.193405900144246023e-01 7.891100267509646926e+01 1.830117915965411735e+00 1.689251965444661663e-01
1.932690000000000019e+00 2.214539062754622978e-01 7.392780418760906969e+01 1.836162620704041792e+00 1.673536534139308529e-01
1.949500000000000011e+00 2.235240169586283909e-01 6.909125365288956289e+01 1.842116607125109828e+00 1.658894744787338116e-01
1.965859999999999941e+00 2.255521788386675441e-01 6.488952624035363215e+01 1.847979875228615176e+00 1.645269931211264247e-01
1.976529999999999898e+00 2.268839359121863075e-01 6.193591132689243750e+01 1.851842565697455534e+00 1.636706749614964540e-01
1.992159999999999931e+00 2.288453156166855851e-01 5.826624007728999999e+01 1.857557819703885338e+00 1.624629381422362795e-01
2.007350000000000190e+00 2.307643746350578340e-01 5.477886684288830565e+01 1.863196679337631334e+00 1.613408066394968754e-01
2.022120000000000140e+00 2.326452652247086028e-01 5.177971827065730537e+01 1.868749595302107602e+00 1.602987969575288552e-01
2.036480000000000068e+00 2.344892246508472333e-01 4.892616234880787118e+01 1.874221342245606881e+00 1.593333492666682560e-01
2.045819999999999972e+00 2.356951666562636105e-01 4.690264540732415810e+01 1.877826201706638276e+00 1.587294028758593212e-01
2.059489999999999821e+00 2.374738738696527962e-01 4.457884315657017993e+01 1.883173807794525922e+00 1.578806106822021327e-01
2.072769999999999779e+00 2.392162399468521494e-01 4.218949025641614980e+01 1.888449794158022277e+00 1.570963566212972284e-01
2.085649999999999782e+00 2.409211360489403320e-01 3.982132818673921548e+01 1.893654160797127339e+00 1.563733883767660371e-01
2.094030000000000058e+00 2.420368293007491012e-01 3.845269214978294059e+01 1.897082358271326763e+00 1.559242644662634236e-01
2.106289999999999996e+00 2.436827897611081872e-01 3.650523737984498496e+01 1.902172133351405670e+00 1.552959008094022264e-01
2.118170000000000108e+00 2.452936146751576174e-01 3.471718794090499927e+01 1.907199838003678538e+00 1.547206827514288618e-01
2.129700000000000149e+00 2.468689176034666866e-01 3.305038203009289788e+01 1.912160697579852853e+00 1.541946337183573157e-01
2.140870000000000051e+00 2.484113755628374054e-01 3.148728294912017134e+01 1.917059486728221351e+00 1.537153775326529637e-01
2.148130000000000095e+00 2.494223335508881645e-01 3.050540504261835650e+01 1.920291923622417851e+00 1.534203533577578604e-01
2.158729999999999816e+00 2.509096054029800738e-01 2.910326196073973293e+01 1.925090445156638630e+00 1.530139931296717049e-01
2.169000000000000039e+00 2.523674945629905131e-01 2.781195707969721909e+01 1.929836445559639069e+00 1.526475185619382557e-01
2.178949999999999942e+00 2.537931728903402573e-01 2.658845509992421086e+01 1.934525150183125985e+00 1.523196763511517060e-01
2.185410000000000075e+00 2.547264379084967501e-01 2.577774444554608735e+01 1.937619122276832417e+00 1.521208691577980165e-01
2.194840000000000124e+00 2.561025345523797458e-01 2.470647820964085994e+01 1.942221883231050272e+00 1.518519868313956966e-01
2.203959999999999919e+00 2.574474393437175546e-01 2.367386428571430201e+01 1.946772123054047121e+00 1.516164588763097842e-01
2.212790000000000035e+00 2.587634207650272855e-01 2.274542611903937583e+01 1.951274616394117256e+00 1.514119161177985007e-01
2.221330000000000027e+00 2.600524762742906226e-01 2.190641141381136237e+01 1.955724588602966607e+00 1.512367384284990512e-01
2.226869999999999905e+00 2.608975547868035427e-01 2.124953390157123678e+01 1.958670546599597495e+00 1.511352524487689364e-01
2.234949999999999992e+00 2.621416280750807903e-01 2.044802513408875910e+01 1.963044124435762816e+00 1.510058499666277199e-01
2.242760000000000087e+00 2.633589203718577632e-01 1.973315992349305148e+01 1.967379505085585789e+00 1.509026240457295442e-01
2.250309999999999810e+00 2.645505442588493294e-01 1.896991141932876701e+01 1.971667139252481604e+00 1.508227380359863090e-01
2.255199999999999871e+00 2.653303310625074740e-01 1.848233311173185101e+01 1.974503280338379074e+00 1.507824857095899085e-01
2.262329999999999952e+00 2.664791900063018804e-01 1.780797945046570518e+01 1.978724069429176335e+00 1.507408914816322221e-01
2.269219999999999793e+00 2.676045628214547834e-01 1.717698238536587851e+01 1.982906661333631249e+00 1.507197622245031177e-01
2.275869999999999838e+00 2.687063936864325098e-01 1.656405661466850532e+01 1.987051056051744036e+00 1.507183992500252534e-01
2.282280000000000086e+00 2.697846253852619336e-01 1.602289826035219988e+01 1.991157253583515141e+00 1.507361198412447145e-01
2.286439999999999806e+00 2.704907466991410825e-01 1.565085257202048474e+01 1.993874028462093717e+00 1.507572536852610501e-01
2.292489999999999917e+00 2.715306162817746616e-01 1.515469550574140989e+01 1.997918155566059006e+00 1.508043148130554512e-01
2.298319999999999919e+00 2.725490745841933071e-01 1.467322622425989209e+01 2.001933634780267202e+00 1.508671087072951666e-01
2.303939999999999877e+00 2.735472560024443389e-01 1.418864425228128923e+01 2.005910916808133937e+00 1.509449911168872782e-01
2.307580000000000187e+00 2.741999121239920845e-01 1.389525161292984912e+01 2.008541748017442785e+00 1.510051658867249957e-01
2.312870000000000203e+00 2.751628604117149490e-01 1.345742320092510269e+01 2.012466508914088958e+00 1.511071621772728524e-01
2.317969999999999864e+00 2.761055227324061279e-01 1.308552133185185795e+01 2.016362621920978260e+00 1.512223300941510085e-01
2.322869999999999990e+00 2.770288697379898468e-01 1.268929202119039346e+01 2.020225312389818839e+00 1.513500423780118620e-01
2.327599999999999891e+00 2.779341872877243991e-01 1.230936413427111908e+01 2.024054580320609809e+00 1.514889852358834998e-01
2.330649999999999888e+00 2.785258694227049081e-01 1.209511313151853784e+01 2.026594693212356191e+00 1.515881894609827085e-01
2.335080000000000044e+00 2.793989909810626893e-01 1.173968241416235259e+01 2.030380989308512518e+00 1.517455288179933859e-01
2.339339999999999975e+00 2.802538999634903161e-01 1.142955201950354649e+01 2.034138637514912418e+00 1.519135794029492226e-01
2.343440000000000190e+00 2.810917283900473684e-01 1.108968824382944796e+01 2.037872412479848183e+00 1.520903294884898005e-01
2.346080000000000165e+00 2.816394634233589933e-01 1.088883945161289368e+01 2.040345680295496233e+00 1.522132568613930870e-01
2.349909999999999943e+00 2.824482788766788377e-01 1.058928466745561536e+01 2.044031708777504619e+00 1.524053372349099544e-01
2.353580000000000005e+00 2.832398431922280579e-01 1.033006020625000332e+01 2.047698638666341608e+00 1.526048891554387388e-01
2.357110000000000039e+00 2.840165020482104397e-01 1.007876068238318368e+01 2.051336920665422170e+00 1.528126700040954022e-01
2.360489999999999977e+00 2.847769934800725156e-01 9.839826074342711948e+00 2.054951329423039930e+00 1.530273398645402017e-01
2.362670000000000048e+00 2.852754059512809248e-01 9.668431088578085308e+00 2.057348202866003728e+00 1.531743077670096320e-01
2.365819999999999812e+00 2.860112339018019978e-01 9.407747759481541294e+00 2.060924414437278251e+00 1.533998782004966921e-01
2.368840000000000057e+00 2.867308094106074123e-01 9.210428310432567045e+00 2.064481527415382267e+00 1.536310703476671258e-01
2.371719999999999828e+00 2.874352015364537993e-01 8.960622277777806843e+00 2.068014767152022149e+00 1.538686423400343062e-01
2.373569999999999958e+00 2.878980648606022652e-01 8.857328495948136649e+00 2.070359119463765829e+00 1.540293302650690699e-01
2.376250000000000195e+00 2.885810777467985866e-01 8.663568723721992271e+00 2.073854162014063807e+00 1.542752764612954075e-01
2.378800000000000026e+00 2.892475999901182870e-01 8.463108919431295618e+00 2.077330105971190832e+00 1.545255909831227126e-01
2.381240000000000023e+00 2.899023789853817923e-01 8.277295293375404484e+00 2.080791725983439644e+00 1.547803125633631927e-01
2.383560000000000123e+00 2.905441521583000952e-01 8.069291305084739463e+00 2.084229472754224766e+00 1.550394808037866834e-01
2.385050000000000114e+00 2.909659715624147713e-01 7.980154142857140975e+00 2.086511754638161964e+00 1.552134650785224890e-01
2.387189999999999923e+00 2.915859931506848968e-01 7.815461455723558437e+00 2.089916078870897920e+00 1.554784382501834539e-01
2.389219999999999899e+00 2.921940923810864565e-01 7.628706735469449995e+00 2.093306079158755661e+00 1.557465007654940670e-01
2.391150000000000109e+00 2.927914495397628825e-01 7.496425243005589323e+00 2.096676980853441563e+00 1.560169496814133860e-01
2.392380000000000173e+00 2.931827529027064561e-01 7.396716266998336842e+00 2.098911516254452270e+00 1.561989912669144165e-01
2.394140000000000157e+00 2.937592651005874744e-01 7.248648281786944203e+00 2.102253770059381743e+00 1.564739533457260856e-01
2.395809999999999995e+00 2.943236918033877991e-01 7.109326172381837949e+00 2.105576925271140709e+00 1.567513594261646104e-01
2.397390000000000132e+00 2.948784308074203220e-01 6.946893753371833569e+00 2.108885756538020573e+00 1.570312303710962309e-01
2.399809999999999999e+00 2.957797273880671818e-01 6.759629500000001734e+00 2.114362278129813255e+00 1.575009016926622041e-01
2.401149999999999896e+00 2.963035032885115161e-01 6.610041612244932807e+00 2.117623362913766183e+00 1.577842048543888209e-01
2.402400000000000091e+00 2.968199141515985295e-01 6.516315631970268640e+00 2.120874898401133635e+00 1.580700281838860188e-01
2.403579999999999828e+00 2.973264382414047002e-01 6.374542231565335726e+00 2.124107335295329690e+00 1.583561366170062046e-01
2.404319999999999791e+00 2.976573640083171046e-01 6.325604816576110956e+00 2.126255927027070669e+00 1.585474516668093636e-01
2.405359999999999943e+00 2.981460761533811787e-01 6.203689592814364495e+00 2.129464490679803035e+00 1.588345357107686651e-01
2.406330000000000080e+00 2.986272841726618776e-01 6.110790417322820467e+00 2.132658730387657631e+00 1.591234208989518450e-01
2.407220000000000137e+00 2.990972014708728199e-01 6.006139861403489988e+00 2.135838646150633569e+00 1.594118340969160330e-01
2.408040000000000180e+00 2.995570193514688340e-01 5.905304979591829984e+00 2.139004237968731292e+00 1.597005295669560454e-01
2.408549999999999969e+00 2.998604541162186443e-01 5.826650188976395306e+00 2.141109857865837185e+00 1.598935748365887533e-01
2.409260000000000179e+00 3.003058605640580025e-01 5.733454745535707886e+00 2.144251576442470775e+00 1.601832496375854009e-01
2.409899999999999931e+00 3.007461346675568414e-01 5.659571457583571608e+00 2.147383745722519777e+00 1.604724308363823237e-01
2.410470000000000113e+00 3.011736236789331889e-01 5.571948643646361887e+00 2.150501591057689676e+00 1.607611073868121243e-01
2.410820000000000185e+00 3.014545772644129928e-01 5.513367410179585093e+00 2.152569013768453665e+00 1.609536179959021318e-01
2.411300000000000221e+00 3.018724844846881750e-01 5.429077779359416489e+00 2.155667760510452613e+00 1.612416900064013170e-01
2.411709999999999798e+00 3.022800453276064947e-01 5.345416889763801471e+00 2.158747408659281053e+00 1.615300122762809154e-01
2.412059999999999871e+00 3.026784675918450240e-01 5.244119344827592677e+00 2.161817507511523129e+00 1.618170108514487560e-01
2.412360000000000060e+00 3.030715438217351787e-01 5.174470692737390465e+00 2.164878057067181061e+00 1.621034544246137965e-01
2.412529999999999841e+00 3.033303359133521782e-01 5.129929677419374556e+00 2.166912057239894995e+00 1.622944540739153785e-01
2.412739999999999885e+00 3.037110315078769274e-01 5.055561064814820149e+00 2.169948733554088793e+00 1.625794200466928185e-01
2.412889999999999979e+00 3.040824605694387173e-01 4.985470694117608126e+00 2.172975860571696227e+00 1.628637970065634211e-01
2.412990000000000190e+00 3.044484443570988907e-01 4.908476099999580455e+00 2.175988663644425891e+00 1.631467749961252600e-01
2.413050000000000139e+00 3.048076195283027090e-01 4.863902999999999643e+00 2.178991917420570079e+00 1.634283342240177572e-01


==> anc/Fig5_6_7/Fig5_fig6_fig7_DM.out <==
#G(fm^2), np.log10(G), fdm_1.2, fdm_1.4, fdm_1.6, fdm_1.8, fdm_2, f_1.2(kHz), f_1.4(kHz), f_1.6(kHz), f_1.8(kHz), f_2(kHz), \tau_1.2(s), \tau_1.4(s), \tau_1.6(s), \tau_1.8(s), \tau_2(s)
1.100000000000000000e+01 1.041392685158225140e+00 1.047952261700784565e-01 1.182348646140408271e-01 1.344905489186405956e-01 1.563078712253556379e-01 2.016467956989246857e-01 1.742556336240774106e+00 1.841913716019308422e+00 1.949973131528010883e+00 2.083489247479750617e+00 2.357112664939822633e+00 2.760770866452014194e-01 2.111818412171048709e-01 1.703569473460783135e-01 1.442119115338220681e-01 1.303551541620629750e-01
1.112229610460254570e+01 1.046194452949400500e+00 1.038736116007194232e-01 1.171732404401350791e-01 1.332468174603174682e-01 1.547740479822834747e-01 1.984102962962963623e-01 1.741102805040532830e+00 1.840062242789797242e+00 1.947539125539951010e+00 2.079950802146391720e+00 2.343615727509375635e+00 2.765483027988310805e-01 2.115747587245751515e-01 1.707159160785233221e-01 1.445383783827010327e-01 1.305506160265474114e-01
1.124595187622335857e+01 1.050996220740575859e+00 1.029585013900098656e-01 1.161206014625228433e-01 1.320143453623188468e-01 1.532562058252427140e-01 1.953945418381344001e-01 1.739660461813641756e+00 1.838235414894135333e+00 1.945147126706860297e+00 2.076467092570634332e+00 2.331532671427800185e+00 2.770395786632711133e-01 2.119835717013712484e-01 1.710750727655080405e-01 1.448655263394083847e-01 1.307578287618184898e-01
1.137098243140606613e+01 1.055797988531751219e+00 1.020503718289870604e-01 1.150757739858338652e-01 1.307917871945119548e-01 1.517534648157012889e-01 1.925479698113206906e-01 1.738231276404485826e+00 1.836433265205358323e+00 1.942777891370230048e+00 2.073046384520829566e+00 2.320480183388025530e+00 2.775131499902966370e-01 2.123895797094441096e-01 1.714305657034140562e-01 1.451898700069846337e-01 1.309743152602844407e-01
1.149740305475742197e+01 1.060599756322926579e+00 1.011493981071997228e-01 1.140387129992583848e-01 1.295789083380925188e-01 1.502660637243332653e-01 1.898365067720090005e-01 1.736819774515492965e+00 1.834642927032387405e+00 1.940430764601838831e+00 2.069658597373165598e+00 2.310250471459942112e+00 2.779685276705585739e-01 2.128026958305442584e-01 1.717832161118238443e-01 1.455094269388152450e-01 1.311966191337107512e-01
1.162522920081580580e+01 1.065401524114101939e+00 1.002547006526724321e-01 1.130103882017126499e-01 1.283775435088707617e-01 1.487933337988826821e-01 1.872395718849839685e-01 1.735423151309268830e+00 1.832870239885095121e+00 1.938119844373701106e+00 2.066326898194406958e+00 2.300658350059755275e+00 2.784506540090522786e-01 2.131805529228422702e-01 1.721336089185333540e-01 1.458282732200416598e-01 1.314232785256355118e-01
1.175447649594048904e+01 1.070203291905277299e+00 9.936628496640781405e-02 1.119894799624295556e-01 1.271850751054852402e-01 1.473355609364241370e-01 1.847392612966601566e-01 1.734038889113677095e+00 1.831117918708907277e+00 1.935833801426580347e+00 2.063042415192438028e+00 2.291692434861138938e+00 2.789035460405686062e-01 2.135694845618837656e-01 1.724868320517778664e-01 1.461441902616087973e-01 1.316537778119285518e-01
1.188516074022192015e+01 1.075005059696452880e+00 9.848480266249021176e-02 1.109766967298479456e-01 1.260035092926491129e-01 1.458918746322697413e-01 1.823221012070566638e-01 1.732661360416822394e+00 1.829384472128105177e+00 1.933575975093797972e+00 2.059810724138421811e+00 2.283159470225227583e+00 2.793766905845538329e-01 2.139780815314954732e-01 1.728335012459969455e-01 1.464590921704500004e-01 1.318856100078758253e-01
1.201729790941321419e+01 1.079806827487628240e+00 9.760960043383946905e-02 1.099722014134275616e-01 1.248302836433260454e-01 1.444624314075395877e-01 1.799810952789699936e-01 1.731305606331426272e+00 1.827670826053504172e+00 1.931339871566733812e+00 2.056619072096769418e+00 2.275091821684661841e+00 2.798354260939366900e-01 2.143752447814825102e-01 1.731794029238971355e-01 1.467695938077549223e-01 1.321204317272322015e-01
1.215090415688317016e+01 1.084608595278803600e+00 9.674063104611922703e-02 1.089750443213296227e-01 1.236686590163934424e-01 1.430475838099428132e-01 1.777067522339561556e-01 1.729952511521408276e+00 1.825969578899739876e+00 1.929122335378484099e+00 2.053483038404483541e+00 2.267380709210641943e+00 2.802802027372233162e-01 2.147619498888320433e-01 1.735170343170907292e-01 1.470811273630711902e-01 1.323559014396903100e-01
1.228599581559095810e+01 1.089410363069978960e+00 9.587852521188253152e-02 1.079858477526364213e-01 1.225164317661322916e-01 1.416464117519514454e-01 1.754922056514913453e-01 1.728622183075321006e+00 1.824288573766152277e+00 1.926940764674669238e+00 2.050383827410060977e+00 2.259975293277848518e+00 2.807429793050135181e-01 2.151459293961567876e-01 1.738549266223238521e-01 1.473876596944487805e-01 1.325918055221655678e-01
1.242258940008276902e+01 1.094212130861154320e+00 9.502314822404371586e-02 1.070036573355128695e-01 1.213739009554568871e-01 1.402588785805899962e-01 1.733342949479940720e-01 1.727297575180538614e+00 1.822620118467908057e+00 1.924776650829305380e+00 2.047318033947334914e+00 2.252894770431518534e+00 2.811786772442164684e-01 2.155209755437607899e-01 1.741898313079608129e-01 1.476901227543123696e-01 1.328287507842014492e-01
1.256070160851067641e+01 1.099013898652329679e+00 9.417395257152587351e-02 1.060303832341369934e-01 1.202401388004246396e-01 1.388846586599241650e-01 1.712271308937367564e-01 1.725988702988351164e+00 1.820967760554874415e+00 1.922637838010454736e+00 2.044300774251884611e+00 2.246079648766908576e+00 2.816001102446617499e-01 2.158827435336825029e-01 1.745241840422065427e-01 1.479921113986299164e-01 1.330657012726566835e-01
1.270034932467392608e+01 1.103815666443505039e+00 9.332997978096040093e-02 1.050641816992148037e-01 1.191167781312127416e-01 1.375246186123805781e-01 1.691675752212389305e-01 1.724693508333211556e+00 1.819334807733818060e+00 1.920535594136113300e+00 2.041330875919058929e+00 2.239511014679758105e+00 2.820092839944938756e-01 2.162684883253898349e-01 1.748611078330963575e-01 1.482930013047190354e-01 1.333026794587794661e-01
1.284154962008294198e+01 1.108617434234680399e+00 9.249470173080154289e-02 1.041049944345060624e-01 1.180028690538421354e-01 1.361771037206402080e-01 1.671517032258064694e-01 1.723407041820827157e+00 1.817722010427803569e+00 1.918435070361752759e+00 2.038397103520030562e+00 2.233178005705631186e+00 2.825199600734845662e-01 2.166372462074674099e-01 1.751853518178246305e-01 1.485905816500856236e-01 1.335396034152877276e-01
1.298431975604625244e+01 1.113419202025855759e+00 9.166402681639150563e-02 1.031545015372409002e-01 1.168977284595300453e-01 1.348436797787338770e-01 1.651775134123518729e-01 1.722136401945150164e+00 1.816127153947219242e+00 1.916380920029510104e+00 2.035505266127967339e+00 2.227033164227321116e+00 2.829199905430834217e-01 2.170181864924092541e-01 1.755177125182052766e-01 1.488847247393709772e-01 1.337759737837939666e-01
1.312867718578064391e+01 1.118220969817031119e+00 9.084013204078221493e-02 1.022107133808392715e-01 1.158027620028317800e-01 1.335227126993741298e-01 1.632417117008443941e-01 1.720874471817487761e+00 1.814539063326850554e+00 1.914340982038195804e+00 2.032645007925422576e+00 2.221096761441505585e+00 2.833873301624826313e-01 2.173697349402678169e-01 1.758413053285823868e-01 1.491772480416881930e-01 1.340114423464745796e-01
1.327463955654475747e+01 1.123022737608206478e+00 9.002252907120998626e-02 1.012740505228183346e-01 1.147166803805605706e-01 1.322148231197771695e-01 1.613432228704784199e-01 1.719626736923306476e+00 1.812976810701864006e+00 1.912313331383602710e+00 2.029840190867085337e+00 2.215319897165272334e+00 2.838015789002573674e-01 2.177434094172410739e-01 1.761590809328862361e-01 1.494692568283449430e-01 1.342462896101460357e-01
1.342222471179641730e+01 1.127824505399381838e+00 8.921116679039840791e-02 1.003465216967332901e-01 1.136395121703854122e-01 1.309189307707393779e-01 1.594788104906937343e-01 1.718391637112125725e+00 1.811423290580149503e+00 1.910321346541588694e+00 2.027065102590217993e+00 2.209735510496993349e+00 2.841929142653268348e-01 2.180891346880071413e-01 1.764814393885104082e-01 1.497576814217040642e-01 1.344810039133435553e-01
1.357145069337393650e+01 1.132626273190557198e+00 8.840621520236920106e-02 9.942457395873881276e-02 1.125718070153222811e-01 1.296352619187757516e-01 1.576486975982532845e-01 1.717169888323415883e+00 1.809888839180044284e+00 1.908340206486624169e+00 2.024315870128756689e+00 2.204300591784731811e+00 2.846060586407657134e-01 2.184600293982382480e-01 1.767922415691561000e-01 1.500429023564070763e-01 1.347145007627590374e-01
1.372233574370167375e+01 1.137428040981732558e+00 8.760666157886098926e-02 9.851068729579089134e-02 1.115133377450368418e-01 1.283647838360402194e-01 1.558494538258575202e-01 1.715954789198287367e+00 1.808366088874267419e+00 1.906384308538587202e+00 2.021609301665886260e+00 2.199018077358086298e+00 2.850457981347593872e-01 2.188075354342315926e-01 1.771100969203087405e-01 1.503279494317741050e-01 1.349478273819097185e-01
1.387489830802013202e+01 1.142229808772908140e+00 8.681371723241837479e-02 9.760502445573990271e-02 1.104635072951739572e-01 1.271066079253191095e-01 1.540808973966309170e-01 1.714754922354144506e+00 1.806869228567669960e+00 1.904458404889119993e+00 2.018951988604281933e+00 2.193865464780458296e+00 2.854434251860446525e-01 2.191785842158821274e-01 1.774207045707261454e-01 1.506106691406727260e-01 1.351784515882570037e-01
1.402915703664079494e+01 1.147031576564083499e+00 8.602680477926286096e-02 9.670485145482388134e-02 1.094230603713267080e-01 1.258593755163349703e-01 1.523405765054294259e-01 1.713566486076953943e+00 1.805383601565822893e+00 1.902551839677959711e+00 2.016323815493124449e+00 2.188858363550810537e+00 2.858789452197336711e-01 2.195374034111151895e-01 1.777370692725477874e-01 1.508913055116732627e-01 1.354100259860913924e-01
1.418513078722611631e+01 1.151833344355258859e+00 8.524610050900864600e-02 9.581315904365902969e-02 1.083915669368705481e-01 1.246256985915493026e-01 1.506288316301703234e-01 1.712385964120086701e+00 1.803903585720807889e+00 1.900658671182075876e+00 2.013726854818219003e+00 2.183959791219480806e+00 2.863277005379750162e-01 2.198740764146289162e-01 1.780397977450239588e-01 1.511687564028789399e-01 1.356387146843638092e-01
1.434283862709478541e+01 1.156635112146434219e+00 8.447087694415343628e-02 9.492873922474770465e-02 1.073678206587551504e-01 1.234029013693560273e-01 1.489440908662900132e-01 1.711220289751789192e+00 1.802445683940181675e+00 1.898789884664718430e+00 2.011163493702664784e+00 2.179199170467975399e+00 2.866920444724150308e-01 2.202042895055559835e-01 1.783401219922179370e-01 1.514442731145781984e-01 1.358678550117021488e-01
1.450229983555265711e+01 1.161436879937609579e+00 8.370247335673261513e-02 9.405082831325300985e-02 1.063536892464013728e-01 1.221916278942570683e-01 1.472845607646791066e-01 1.710062298374583456e+00 1.801001953204892425e+00 1.896947056099609785e+00 2.008624542450604622e+00 2.174532756538117617e+00 2.870795415910353254e-01 2.205572276936950682e-01 1.786479906479752355e-01 1.517147004562544033e-01 1.360940697176930281e-01
1.466353390624958486e+01 1.166238647728784938e+00 8.293996053469127050e-02 9.318050023236360002e-02 1.053477033150488906e-01 1.209921371261852702e-01 1.456498963660834423e-01 1.708919504821600821e+00 1.799577472773126408e+00 1.895123895556626747e+00 2.006129329108269133e+00 2.170000697999857842e+00 2.875157230028940192e-01 2.209147056300245493e-01 1.789537982195461285e-01 1.519878247326004184e-01 1.363210118367873813e-01
1.482656054956246194e+01 1.171040415519960298e+00 8.218309523809523565e-02 9.231695853816899999e-02 1.043509702203692657e-01 1.198041715774344207e-01 1.440392151843818136e-01 1.707787129330607723e+00 1.798163716186498950e+00 1.893313486788063660e+00 2.003664253289802577e+00 2.165546260151886226e+00 2.878815512165146528e-01 2.212582553652355510e-01 1.792457290293233141e-01 1.522569243046322240e-01 1.365448551771794583e-01
1.499139969500475544e+01 1.175842183311135658e+00 8.143155601298392166e-02 9.146052786521013944e-02 1.033625017251636052e-01 1.186280366436537476e-01 1.424524343736639498e-01 1.706664852826464740e+00 1.796766451903286876e+00 1.891518022686252243e+00 2.001231518702505152e+00 2.161200406741610180e+00 2.882962859913779097e-01 2.215926196429833239e-01 1.795368701095934882e-01 1.525242991115995927e-01 1.367686864820679415e-01
1.515807149366283113e+01 1.180643951102311018e+00 8.068706135986733474e-02 9.061015469007130396e-02 1.023827524926686217e-01 1.174616165693043029e-01 1.408879561802397484e-01 1.705552373075441386e+00 1.795375897408182819e+00 1.889753265599056764e+00 1.998830582404099721e+00 2.156953393916640316e+00 2.887281237357460228e-01 2.219112993301094461e-01 1.798314246065375599e-01 1.527878605351049024e-01 1.369908628942707041e-01
1.532659632065936073e+01 1.185445718893486378e+00 7.994733182173573149e-02 8.976776843065692457e-02 1.014105462214411335e-01 1.163080020931449576e-01 1.393450598534201890e-01 1.704448947046867779e+00 1.794001744419971844e+00 1.888011741578853320e+00 1.996443656363631636e+00 2.152798581938787592e+00 2.891385944378724870e-01 2.222327952346339897e-01 1.801267646403315326e-01 1.530481888201155327e-01 1.372118860280823194e-01
1.549699477764411704e+01 1.190247486684661737e+00 7.921438784900951269e-02 8.893231736636007800e-02 1.004479173983364171e-01 1.151643871134020586e-01 1.378234285151634653e-01 1.703359680916911145e+00 1.792648235244806099e+00 1.886278117020108169e+00 1.994115517374715152e+00 2.148718130746493760e+00 2.894861962699312730e-01 2.225742571961626393e-01 1.804133765158329183e-01 1.533116172172887814e-01 1.374312575247129131e-01
1.566928769531246601e+01 1.195049254475837097e+00 7.848694616461801554e-02 8.810270780696172199e-02 9.949258855428637360e-02 1.140318046056023327e-01 1.363231140418929288e-01 1.702278887657589390e+00 1.791296445809458016e+00 1.884579382166269745e+00 1.991802063119194610e+00 2.144728564723357156e+00 2.898831127929242801e-01 2.228845033088485694e-01 1.807080521316817567e-01 1.535707410304339715e-01 1.376489361191074456e-01
1.584349613595185602e+01 1.199851022267012457e+00 7.776481195188202078e-02 8.728138703886544059e-02 9.854566279863481715e-02 1.129098720379146936e-01 1.348421906763469791e-01 1.701208839092717806e+00 1.789970714235187943e+00 1.882892518969718765e+00 1.989518083853894392e+00 2.140823673358918100e+00 2.902668174634054354e-01 2.232140694011335025e-01 1.809946550937968357e-01 1.538255351648745994e-01 1.378656468170513516e-01
1.601964139601662396e+01 1.204652790058188039e+00 7.704866080073771717e-02 8.646603655258913723e-02 9.760795852272727280e-02 1.117986748374187184e-01 1.333812822732405035e-01 1.700147387876183247e+00 1.788650525671840796e+00 1.881215120805140639e+00 1.987256826427406420e+00 2.136990908241224840e+00 2.906878033437456654e-01 2.235237761302209525e-01 1.812704454090737216e-01 1.540795844725723340e-01 1.380807335525669477e-01
1.619774500873139544e+01 1.209454557849363399e+00 7.633882621694135229e-02 8.565739484978540652e-02 9.667709488139826501e-02 1.106977843921961024e-01 1.319399694323144245e-01 1.699097372690558050e+00 1.787349298945577036e+00 1.879556023791988606e+00 1.985027675536331415e+00 2.133230027809598361e+00 2.910589200303740909e-01 2.238543373832328487e-01 1.815469933356296250e-01 1.543298371687165937e-01 1.382944200369713716e-01
1.637782874672349820e+01 1.214256325640538758e+00 7.563384605383909054e-02 8.485470611091486259e-02 9.575493297527135073e-02 1.096080857424441557e-01 1.305164344086021666e-01 1.698062161347646093e+00 1.786065054936413432e+00 1.877924998000594314e+00 1.982829988439797075e+00 2.129549342275261381e+00 2.914119106744421095e-01 2.241816231463957532e-01 1.818295057142010340e-01 1.545799576987187673e-01 1.385078353914842020e-01
1.655991462468457698e+01 1.219058093431714118e+00 7.493489761196307775e-02 8.405992146319964109e-02 9.484042159383034021e-02 1.085279067017082821e-01 1.291115723359209655e-01 1.697030927191169214e+00 1.784781083190723372e+00 1.876306853323288282e+00 1.980659048722907656e+00 2.125938765143754683e+00 2.917376087885664160e-01 2.244790721119979127e-01 1.821046967416145856e-01 1.548307578842897381e-01 1.387182101762717279e-01
1.674402490206181326e+01 1.223859861222889478e+00 7.424116653980819547e-02 8.327083108999734640e-02 9.393383305785123205e-02 1.074585999029283312e-01 1.277241497567755402e-01 1.696013123766000552e+00 1.783519741148864579e+00 1.874705207512171068e+00 1.978522367579695462e+00 2.122385756819095803e+00 2.921216712045562325e-01 2.247900740967827549e-01 1.823782585604813711e-01 1.550784869459159165e-01 1.389278772596741762e-01
1.693018208577909789e+01 1.228661629014064838e+00 7.355343283582088665e-02 8.248830871893933492e-02 9.303565298261062821e-02 1.063982036328871977e-01 1.263541533196440858e-01 1.695001223393480805e+00 1.782264926353265277e+00 1.873128402766901512e+00 1.976402065230469018e+00 2.118916904155140557e+00 2.924994684961410019e-01 2.250989443547485869e-01 1.826550884989525669e-01 1.553226769556738107e-01 1.391365475015026720e-01
1.711840893298842303e+01 1.233463396805240198e+00 7.287084417537791070e-02 8.171284215091066672e-02 9.214513896218118338e-02 1.053490315487571743e-01 1.250019636123056443e-01 1.694004147496174895e+00 1.781026650867997052e+00 1.871556301526350774e+00 1.974305320201297675e+00 2.115482410619294207e+00 2.928655596501009706e-01 2.254049369418733573e-01 1.829179591086922130e-01 1.555627675062649096e-01 1.393416947200847023e-01
1.730872845385186309e+01 1.238265164596415557e+00 7.219440025508290504e-02 8.094388175207754832e-02 9.126129460221113487e-02 1.043087928436911560e-01 1.236664418756105582e-01 1.693012262273670521e+00 1.779803068944725952e+00 1.870004865242988146e+00 1.972238069248775760e+00 2.112129546253158185e+00 2.932708434765579075e-01 2.257280994108152306e-01 1.831817641697899013e-01 1.558028286136740326e-01 1.395482869657446445e-01
1.750116391435452812e+01 1.243066932387590917e+00 7.152281009057565031e-02 8.018077775857598843e-02 9.038667402836418618e-02 1.032793064490820645e-01 1.223464563822963258e-01 1.692033548127400922e+00 1.778591107299501095e+00 1.868476176009987277e+00 1.970194689336814964e+00 2.108829556240583880e+00 2.935821702833422142e-01 2.260103411379417171e-01 1.834439086299476662e-01 1.560402898994298071e-01 1.397515486113405647e-01
1.769573883914872425e+01 1.247868700178766277e+00 7.085691635548917178e-02 7.942446623544631434e-02 8.951868771626297905e-02 1.022590625869262831e-01 1.210433137626262673e-01 1.691060954723263565e+00 1.777388263624722908e+00 1.866960881183336696e+00 1.968188876180469560e+00 2.105596852273321495e+00 2.939363532696449566e-01 2.263197019602849747e-01 1.837129954607349125e-01 1.562795910082345474e-01 1.399551621083980901e-01
1.789247701442980087e+01 1.252670467969941637e+00 7.019644962272525435e-02 7.867439001533479970e-02 8.865845469083155628e-02 1.012488108484005528e-01 1.197549754505904396e-01 1.690102325814939910e+00 1.776199150566925899e+00 1.865464684921078753e+00 1.966194562736884865e+00 2.102405110570196634e+00 2.942795866101729496e-01 2.266201903435392795e-01 1.839766052758047554e-01 1.565141868745893727e-01 1.401546782637536070e-01
1.809140249084391883e+01 1.257472235761116996e+00 6.954096213742712307e-02 7.793071774810782226e-02 8.780656905547865043e-02 1.002476849794551872e-01 1.184828091743119483e-01 1.689150573702864921e+00 1.775022800676994139e+00 1.863987070397857604e+00 1.964228815292389685e+00 2.099275919736527385e+00 2.946136846310640767e-01 2.269342211621872829e-01 1.842422830393899147e-01 1.567461870031870430e-01 1.403543828031619256e-01
1.829253958642818745e+01 1.262274003552292356e+00 6.889151583210603724e-02 7.719281385281386021e-02 8.696117921718783672e-02 9.925615109555691040e-02 1.172247470641372968e-01 1.688205253803161110e+00 1.773860979997549991e+00 1.862519527091080596e+00 1.962275925600902804e+00 2.096194741375873249e+00 2.949393677722387808e-01 2.272236240698034537e-01 1.844960596877240067e-01 1.569736788889141144e-01 1.405523282885431380e-01
1.849591288958346880e+01 1.267075771343467938e+00 6.824708611315209728e-02 7.646097830876122381e-02 8.612361199664429756e-02 9.827407401857957137e-02 1.159823694814814676e-01 1.687272312286571374e+00 1.772702038580596051e+00 1.861064434706825033e+00 1.960361127087671740e+00 2.093176962314260425e+00 2.953355020124581731e-01 2.274966342539603281e-01 1.847428794812703279e-01 1.572043688258444316e-01 1.407489880293532059e-01
1.870154726208019014e+01 1.271877539134643076e+00 6.760750304229895535e-02 7.573626877040259830e-02 8.529353189483608599e-02 9.730126341024873671e-02 1.147542624671916006e-01 1.686345961139549932e+00 1.771565161344121675e+00 1.859634981697240175e+00 1.958459316159125940e+00 2.090208195472715413e+00 2.956699824483244310e-01 2.278004419868409902e-01 1.850062265685179785e-01 1.574290131797523584e-01 1.409449793776897386e-01
1.890946784209772602e+01 1.276679306925818658e+00 6.697329010313803066e-02 7.501729835408137148e-02 8.446963527934714389e-02 9.633778695780467749e-02 1.135402686567164032e-01 1.685429305744824635e+00 1.770430780380725766e+00 1.858210684790958966e+00 1.956587800273815292e+00 2.087277185851586836e+00 2.960523607155223225e-01 2.280681449829085328e-01 1.852486247792958229e-01 1.576563226838628151e-01 1.411377911364229965e-01
1.911970004729732509e+01 1.281481074716994017e+00 6.634488767301978396e-02 7.430454490868150519e-02 8.365432975760701828e-02 9.538232664502802050e-02 1.123399765602936945e-01 1.684524087185123919e+00 1.769314385340103213e+00 1.856809286566017070e+00 1.954736600486301157e+00 2.084398990992466505e+00 2.963424171407632035e-01 2.283532238660894165e-01 1.854979941384734266e-01 1.578793484225318455e-01 1.413298706296303997e-01
1.933226957792946621e+01 1.286282842508169377e+00 6.572180108459869941e-02 7.359686663336663381e-02 8.284630084483825263e-02 9.443726666666667213e-02 1.111545455574419888e-01 1.683626092500757121e+00 1.768208491672500271e+00 1.855422607318906403e+00 1.952904585552041272e+00 2.081557188916555834e+00 2.966758781025135017e-01 2.286549077362873550e-01 1.857521317430905483e-01 1.580988278225879673e-01 1.415200599140624127e-01
1.954720241997555874e+01 1.291084610299344737e+00 6.510346984126984260e-02 7.289659401217304935e-02 8.204434177215190471e-02 9.350041176470587356e-02 1.099825939849624207e-01 1.682736658828294596e+00 1.767113536162061127e+00 1.854048949339859087e+00 1.951103801855049724e+00 2.078785510970928119e+00 2.970001794058405031e-01 2.289305352332795529e-01 1.859937276609503753e-01 1.583192546246436905e-01 1.417109166428339451e-01
1.976452484832469025e+01 1.295886378090520097e+00 6.448972066234701095e-02 7.220152073240823642e-02 8.125037073863636272e-02 9.257238838838839634e-02 1.088236147945205456e-01 1.681857812023176635e+00 1.766027347073239273e+00 1.852683836633151060e+00 1.949311531489488658e+00 2.076038497659819182e+00 2.973119295342564472e-01 2.292022161420585735e-01 1.862310953201618824e-01 1.585359400291979359e-01 1.418979348499186666e-01
1.998426342998562433e+01 1.300688145881695457e+00 6.388133541666667081e-02 7.151266543725924574e-02 8.046358832471876832e-02 9.165374649699742360e-02 1.076777805338366006e-01 1.680983793418447059e+00 1.764950326862430918e+00 1.851337623352442119e+00 1.947549125101291301e+00 2.073323435950334304e+00 2.976897239603778500e-01 2.294577972797322563e-01 1.864623388662436931e-01 1.587513254300622068e-01 1.420833222123058237e-01
2.020644502733455994e+01 1.305489913672870816e+00 6.327800234925605449e-02 7.082921821305841747e-02 7.968263818586758529e-02 9.074315599042657998e-02 1.065444291777188357e-01 1.680120659309163322e+00 1.763889521738762900e+00 1.850010121507017269e+00 1.945802378598924021e+00 2.070678079538882610e+00 2.979971601691451255e-01 2.297201252826960582e-01 1.867104329173711608e-01 1.589641333551729541e-01 1.422693563704206243e-01
2.043109680139896511e+01 1.310291681464046176e+00 6.268023357249413730e-02 7.015159191592562626e-02 7.890958638586685614e-02 8.984129261083743934e-02 1.054237272964509559e-01 1.679267227837196952e+00 1.762839928023569591e+00 1.848689964848817313e+00 1.944082029512495868e+00 2.068058353712098896e+00 2.982776133302492139e-01 2.300088038754085629e-01 1.869398592447947538e-01 1.591758016332260883e-01 1.424524199569915939e-01
2.065824621517792892e+01 1.315093449255221536e+00 6.208725180774138375e-02 6.948097853453841233e-02 7.814334955134596972e-02 8.894811225055432313e-02 1.043163933612127336e-01 1.678421684978543382e+00 1.761796738584941791e+00 1.847395197197258865e+00 1.942375989726637053e+00 2.065477681270226462e+00 2.985737399969617401e-01 2.302576039033014110e-01 1.871843934531406961e-01 1.593866523467253327e-01 1.426334821644626438e-01
2.088792103699942615e+01 1.319895217046396896e+00 6.149902185753695905e-02 6.881517948924513461e-02 7.738309560800718523e-02 8.806353775807122808e-02 1.032215574697865762e-01 1.677584255259514379e+00 1.760760495324350750e+00 1.846111023103526483e+00 1.940699279955745427e+00 2.062949215671558534e+00 2.988757968693455114e-01 2.305144806615822550e-01 1.874210017067681200e-01 1.595975750939108706e-01 1.428153970991545840e-01
2.112014934391493171e+01 1.324696984837572256e+00 6.091627820132711896e-02 6.815536003216726701e-02 7.663014079528719658e-02 8.718676655583264268e-02 1.021382096611026663e-01 1.676749799246862738e+00 1.759747182827484435e+00 1.844831974375925165e+00 1.939044743655328862e+00 2.060458635725695320e+00 2.992381958812473930e-01 2.307950263140074731e-01 1.876435942647954602e-01 1.598080454269653339e-01 1.429954555477276901e-01
2.135495952513173989e+01 1.329498752628747837e+00 6.033769348362099522e-02 6.750072581292652918e-02 7.588453354256571859e-02 8.631871171416884148e-02 1.010663944748631249e-01 1.675926548041456021e+00 1.758731879586262981e+00 1.843569265671439084e+00 1.937398947000404714e+00 2.057990604596430018e+00 2.995209409709376769e-01 2.310406390899528983e-01 1.878736759301886661e-01 1.600125097776926297e-01 1.431720010748848138e-01
2.159238028548341859e+01 1.334300520419922975e+00 5.976399581064097133e-02 6.685228345894485280e-02 7.514479073185069413e-02 8.545865598581947609e-02 1.000071953650635559e-01 1.675120609549138884e+00 1.757735888108979738e+00 1.842325727959510218e+00 1.935770349600112628e+00 2.055560097080365800e+00 2.998004857566680115e-01 2.313032878436158957e-01 1.880978233946272449e-01 1.602116769577717481e-01 1.433482744757429150e-01
2.183244064893900926e+01 1.339102288211098557e+00 5.919568324972129120e-02 6.620951128534093011e-02 7.441180624327234372e-02 8.460659986577181990e-02 9.895926666666667038e-02 1.674306904556706055e+00 1.756745201704893677e+00 1.841090011175376295e+00 1.934163477898029893e+00 2.053172186777977970e+00 3.001314740290079719e-01 2.315722051690020933e-01 1.883255583584003690e-01 1.604150148543771193e-01 1.435235541643569701e-01
2.207516996215096228e+01 1.343904056002273917e+00 5.863200264237535680e-02 6.557171645449512420e-02 7.368500289435600537e-02 8.376279130318077526e-02 9.792291562198648935e-02 1.673507084630389441e+00 1.755764223407112468e+00 1.839871844735498252e+00 1.932577813589464677e+00 2.050818736339640402e+00 3.005042945938021237e-01 2.318368089175940061e-01 1.885484800363311508e-01 1.606160238279881747e-01 1.436969250420404021e-01
2.232059789804279148e+01 1.348705823793449277e+00 5.807294281748785758e-02 6.493986177770760815e-02 7.296533982266770191e-02 8.292702061038445538e-02 9.689799999999999802e-02 1.672718307343601163e+00 1.754794921446526823e+00 1.838663411524317448e+00 1.931017448890573585e+00 2.048498739849774708e+00 3.007617874152557214e-01 2.320701560193209056e-01 1.887681430033630314e-01 1.608143474525025041e-01 1.438686896291406503e-01
2.256875445943646241e+01 1.353507591584624636e+00 5.751918110672483986e-02 6.431353334893516460e-02 7.225239179822873226e-02 8.209891890106987833e-02 9.588407124198526643e-02 1.671934732320730754e+00 1.753834819252103827e+00 1.837470611791658159e+00 1.929457826517655183e+00 2.046207838535357926e+00 3.010462548763565005e-01 2.323083081131194494e-01 1.889899487975612857e-01 1.610069246056116399e-01 1.440395086985447048e-01
2.281966998272013214e+01 1.358309359375799996e+00 5.696950093315821667e-02 6.369221495327101468e-02 7.154528372093023336e-02 8.127941600633914465e-02 9.488132765063055085e-02 1.671162235302936283e+00 1.752885297612224447e+00 1.836291225958463613e+00 1.927931168414759755e+00 2.043959156331121463e+00 3.013237834313157726e-01 2.325814189945162869e-01 1.892159124017329108e-01 1.612041033677086566e-01 1.442089766152613584e-01
2.307337514155669922e+01 1.363111127166975356e+00 5.642440894039735255e-02 6.307692683306118098e-02 7.084496368635631591e-02 8.046661900428961345e-02 9.388920165365181869e-02 1.670394018155249016e+00 1.751945294350113480e+00 1.835126020868681485e+00 1.926423657882755824e+00 2.041736316967789566e+00 3.015941920863977055e-01 2.328106959326557701e-01 1.894291286431155907e-01 1.614004559102560077e-01 1.443769191577163602e-01
2.332990095063356861e+01 1.367912894958150716e+00 5.588433139574642411e-02 6.246723344460834021e-02 7.015086986171624461e-02 7.966226410189758411e-02 9.290752586801563628e-02 1.669631482619609697e+00 1.751014799719188941e+00 1.833965626315415820e+00 1.924921960630428641e+00 2.039545860595944671e+00 3.019513272010218019e-01 2.330510449784171656e-01 1.896338301271447424e-01 1.615890922233184646e-01 1.445433905478820946e-01
2.358927876945408286e+01 1.372714662749326076e+00 5.534893365640570356e-02 6.186213640238703848e-02 6.946201873226112711e-02 7.886532406444905774e-02 9.193709794164216242e-02 1.668884256230566132e+00 1.750093346353330137e+00 1.832812857404803708e+00 1.923440789752794755e+00 2.037392188727258802e+00 3.022121995638164527e-01 2.333042999984464017e-01 1.898423662073596418e-01 1.617793543336090156e-01 1.447096126148928186e-01
2.385154030617114884e+01 1.377516430540501435e+00 5.481804277929155228e-02 6.126202669658747241e-02 6.878014552238807811e-02 7.807635822995268038e-02 9.097609786476869298e-02 1.668141404888797696e+00 1.749185685359335274e+00 1.831689675577296450e+00 1.921980513964528736e+00 2.035272520991476597e+00 3.024618472737002906e-01 2.335642924154469058e-01 1.900605418549451975e-01 1.619677616756093896e-01 1.448736683051399243e-01
2.411671762146344733e+01 1.382318198331676795e+00 5.429165243404950048e-02 6.066863780972774761e-02 6.810493784363061409e-02 7.729381894898350314e-02 9.002610821643286521e-02 1.667404076670880864e+00 1.748280433272343393e+00 1.830563603909732384e+00 1.920532269369883416e+00 2.033174530334392216e+00 3.027354106136605494e-01 2.338120727789602393e-01 1.902615543668248477e-01 1.621525219894543457e-01 1.450366296508038555e-01
2.438484313245476542e+01 1.387119966122852155e+00 5.376941904180239373e-02 6.007923259010385098e-02 6.743548687395271857e-02 7.651903159219634876e-02 8.908673461791111192e-02 1.666671575168749753e+00 1.747387207619113481e+00 1.829457500230255773e+00 1.919101199794332135e+00 2.031093875703777307e+00 3.030395630933033213e-01 2.340525748820456997e-01 1.904637862740358734e-01 1.623352659714093205e-01 1.451960251310846495e-01
2.465594961667689589e+01 1.391921733914027737e+00 5.325210850717962408e-02 5.949569154532285964e-02 6.677184442997954883e-02 7.575297848244620658e-02 8.815634414730380564e-02 1.665946576448188665e+00 1.746501816348682290e+00 1.828363358712443487e+00 1.917689971334234356e+00 2.029050012571107509e+00 3.033343379931003336e-01 2.342620501738613137e-01 1.906787047689393333e-01 1.625190235371460623e-01 1.453554187969913480e-01
2.493007021607653684e+01 1.396723501705202874e+00 5.273922721741481495e-02 5.891702329121631387e-02 6.611418822774364767e-02 7.499314842767296208e-02 8.723614870689655465e-02 1.665229586342277912e+00 1.745628620030209799e+00 1.827282788015242687e+00 1.916298600833302723e+00 2.027045024397477135e+00 3.036207360188442617e-01 2.344955848210442395e-01 1.908869207821260183e-01 1.627022037854790049e-01 1.455149391653795254e-01
2.520723844106691658e+01 1.401525269496378456e+00 5.223119427498826989e-02 5.834309712722297869e-02 6.546372744756846773e-02 7.424010475482913096e-02 8.632645315811783571e-02 1.664518645966894583e+00 1.744758761118166301e+00 1.826212332364930635e+00 1.914923251279500471e+00 2.025061429148992342e+00 3.039015716519462562e-01 2.347249792707704064e-01 1.910913725196373703e-01 1.628845635591240626e-01 1.456719233147395209e-01
2.548748817462418614e+01 1.406327037287553816e+00 5.172691033190577464e-02 5.777471557358575954e-02 6.481760737487420043e-02 7.349505607129594442e-02 8.542524352991090475e-02 1.663819808365963659e+00 1.743903070464891458e+00 1.825144621986023896e+00 1.913558994723133955e+00 2.023102339364714286e+00 3.041404359924576584e-01 2.349774539315260258e-01 1.912829506707254268e-01 1.630628542565082939e-01 1.458276272439213705e-01
2.577085367642963476e+01 1.411128805078729176e+00 5.122788538605396735e-02 5.721144419441943907e-02 6.417780795246801062e-02 7.275690284653466011e-02 8.453481021897811531e-02 1.663122036958887495e+00 1.743057315415490693e+00 1.824096936619391318e+00 1.912212053492878594e+00 2.021171392769376851e+00 3.044293396742007718e-01 2.352000473729427554e-01 1.914802778978134945e-01 1.632404287072657667e-01 1.459823014606737301e-01
2.605736958705777084e+01 1.415930572869904536e+00 5.073221559999999825e-02 5.665338571000598511e-02 6.354458047945206467e-02 7.202502119366627209e-02 8.365221920668057531e-02 1.662434130735974236e+00 1.742211070472749812e+00 1.823062380289171003e+00 1.910883669561625808e+00 2.019269105561971145e+00 3.047021053150493763e-01 2.354038000402219888e-01 1.916863766794796309e-01 1.634200833422091159e-01 1.461356502370140253e-01
2.634707093221103946e+01 1.420732340661079895e+00 5.024089578758235419e-02 5.610015845360053627e-02 6.291670261996938629e-02 7.130136028247899271e-02 8.278052052545155359e-02 1.661753362839882397e+00 1.741383100883681978e+00 1.822033863101833573e+00 1.909565749463541628e+00 2.017392594884153567e+00 3.049736946903747192e-01 2.356184981472032869e-01 1.918791219948161320e-01 1.635916414124832241e-01 1.462879561066729450e-01
2.663999312700161326e+01 1.425534108452255255e+00 4.975467809220140980e-02 5.555110371863799384e-02 6.229440987587696321e-02 7.058363432744978183e-02 8.191690055475651933e-02 1.661080175351536070e+00 1.740559983376938069e+00 1.821011235551562413e+00 1.908258729163537337e+00 2.015537799799943741e+00 3.052157929813564263e-01 2.358697585233462402e-01 1.920630211407542143e-01 1.637624840710576457e-01 1.464389390995321505e-01
2.693617198028077908e+01 1.430335876243430615e+00 4.927213785557987141e-02 5.500771764091857974e-02 6.167739137466307642e-02 6.987299173256650286e-02 8.106314943457187949e-02 1.660416554717445869e+00 1.739745146790107277e+00 1.820011006081422300e+00 1.906978604948776024e+00 2.013711530717562592e+00 3.054395978419803814e-01 2.360622748537567483e-01 1.922633375685371682e-01 1.639373057110696530e-01 1.465876284399569851e-01
2.723564369901646387e+01 1.435137644034605975e+00 4.879399394896079961e-02 5.446879007886783197e-02 6.106601597702181888e-02 6.916988932806324153e-02 8.021780881477069691e-02 1.659749720064483514e+00 1.738936786804722967e+00 1.819015441609991512e+00 1.905704076412287229e+00 2.011896716988597067e+00 3.056889607188566504e-01 2.362810439454259559e-01 1.924548254930318891e-01 1.641046686506063279e-01 1.467339651776445875e-01
2.753844489271941853e+01 1.439939411825781335e+00 4.831950607314030449e-02 5.393562400647630706e-02 6.046163607398885587e-02 6.847262004550352943e-02 7.938180941971384463e-02 1.659095548038441947e+00 1.738140847986120896e+00 1.818030975693794016e+00 1.904437837956147073e+00 2.010123139247640189e+00 3.059655232701538052e-01 2.364978428500190133e-01 1.926415399022553543e-01 1.642698541690209291e-01 1.468829166369519656e-01
2.784461257791863886e+01 1.444741179616956694e+00 4.785022611089264494e-02 5.340609259259258834e-02 5.986189134470869255e-02 6.778170300530347858e-02 7.855406093750000318e-02 1.658447542694200916e+00 1.737351668264276228e+00 1.817053825992930749e+00 1.903192118290993662e+00 2.008365897408752154e+00 3.062316983763089806e-01 2.367067186422545932e-01 1.928176725513640333e-01 1.644333619643779665e-01 1.470283249584694307e-01
2.815418418268649603e+01 1.449542947408132054e+00 4.738476414785737501e-02 5.288216430615689384e-02 5.926801660484013606e-02 6.709857115928369309e-02 7.773530303030302957e-02 1.657803404449812668e+00 1.736570037386629961e+00 1.816087785401251153e+00 1.901964049658100064e+00 2.006633488582490799e+00 3.065001336286287681e-01 2.369121698551370225e-01 1.929989108822989519e-01 1.646038622368017901e-01 1.471729916179096709e-01
2.846719755121424811e+01 1.454344715199307636e+00 4.692337326105414097e-02 5.236180243294737829e-02 5.867920444718963124e-02 6.642119679660817011e-02 7.692473899673266113e-02 1.657172387461037344e+00 1.735796223457404919e+00 1.815135783719699525e+00 1.900740942712061843e+00 2.004920828375790443e+00 3.066924121924958224e-01 2.371296145466692262e-01 1.931853172073483282e-01 1.647632497222975556e-01 1.473161608138326695e-01
2.878369094843828435e+01 1.459146482990482774e+00 4.646575837788499003e-02 5.184701873262109739e-02 5.809562672931349592e-02 6.575055859510837986e-02 7.612289190228890834e-02 1.656542417089825081e+00 1.735031443452080380e+00 1.814190226303816766e+00 1.899545591546846879e+00 2.003221533095846052e+00 3.069624894347758870e-01 2.373343355052024983e-01 1.933646920377395662e-01 1.649273082742445384e-01 1.474560707722775144e-01
2.910370306471807211e+01 1.463948250781658356e+00 4.601234483207497505e-02 5.133634133989291998e-02 5.751777887874837125e-02 6.508664901506372447e-02 7.532894139886577023e-02 1.655918263726334771e+00 1.734269287533365178e+00 1.813256417339827564e+00 1.898354563308931597e+00 2.001559015629101879e+00 3.072226556894931404e-01 2.375357991936665747e-01 1.935400123940005934e-01 1.650870050456648419e-01 1.475968241192752162e-01
2.942727302056570338e+01 1.468750018572833493e+00 4.556220500324886791e-02 5.083113604508344985e-02 5.694534465092045833e-02 6.442839152090815147e-02 7.454425993189557620e-02 1.655296563256504871e+00 1.733519177705659109e+00 1.812330978119334635e+00 1.897181921248678016e+00 1.999923352088846640e+00 3.074798013479204672e-01 2.377314156124644418e-01 1.937118672021404253e-01 1.652477060755040139e-01 1.477375087263792519e-01
2.975444037142851172e+01 1.473551786364009075e+00 4.511708032490974185e-02 5.033053776783781574e-02 5.637812110696625856e-02 6.377672611464968444e-02 7.376635138205224484e-02 1.654686921022478829e+00 1.732775081565544051e+00 1.811417890394654506e+00 1.896019318244283269e+00 1.998301824948910177e+00 3.077296713311800103e-01 2.379223868698696065e-01 1.938954386209184588e-01 1.654055711418101760e-01 1.478756338375255552e-01
3.008524511252436184e+01 1.478353554155184435e+00 4.467554550135152680e-02 4.983341877386354701e-02 5.581584087363494762e-02 6.313126324786325072e-02 7.299821324897655395e-02 1.654082470916577119e+00 1.732038164284350090e+00 1.810512963731179203e+00 1.894872336613380615e+00 1.996699514293021505e+00 3.079722807259270279e-01 2.381446559314699396e-01 1.940657666490340771e-01 1.655623976810496334e-01 1.480128898810028348e-01
3.041972768373113212e+01 1.483155321946359795e+00 4.423813352181456271e-02 4.934177122302157992e-02 5.525895008547009046e-02 6.249273612851771742e-02 7.223713128491621172e-02 1.653484419302049702e+00 1.731311794113882696e+00 1.809617268064874329e+00 1.893735646429690833e+00 1.995106673573962874e+00 3.082113773938829904e-01 2.383351221705432565e-01 1.942390400216160717e-01 1.657167061175492673e-01 1.481475402344284154e-01
3.075792897453026598e+01 1.487957089737535155e+00 4.380483256351039301e-02 4.885356390545297911e-02 5.470812893860473730e-02 6.185970341685648882e-02 7.148425475841874155e-02 1.652892373344940991e+00 1.730594580778298530e+00 1.808736084897487384e+00 1.892609735596796128e+00 1.993555248181427375e+00 3.084423386098914532e-01 2.385201630684617713e-01 1.944166692993219148e-01 1.658679219024073725e-01 1.482829763742181672e-01
3.109989032900542583e+01 1.492758857528710514e+00 4.337513897784039951e-02 4.836987176754759671e-02 5.416173605186828249e-02 6.123219852034525457e-02 7.073846923076923532e-02 1.652299239624952509e+00 1.729880619480306914e+00 1.807862446732577011e+00 1.891490095128999016e+00 1.992008891255010905e+00 3.087369399535566106e-01 2.387047276771465110e-01 1.945965213470277622e-01 1.660180364750094562e-01 1.484163074837639706e-01
3.144565355089666880e+01 1.497560625319885874e+00 4.294949578005115287e-02 4.789201333806314409e-02 5.362018851201635905e-02 6.061126487394958434e-02 7.000090732409573746e-02 1.651718320443301469e+00 1.729177646481867114e+00 1.806995652693265342e+00 1.890400340166802806e+00 1.990496179482391437e+00 3.089659606660757896e-01 2.389109327818601802e-01 1.947703439399058323e-01 1.661730084703404997e-01 1.485503047423754330e-01
3.179526090871083355e+01 1.502362393111061234e+00 4.252743696137886720e-02 4.741755462661187415e-02 5.308379982971477007e-02 5.999720564516129034e-02 6.927115721231766332e-02 1.651150433489814828e+00 1.728473959479881028e+00 1.806134621540866236e+00 1.889306746624115796e+00 1.988988937145044877e+00 3.091307342478486486e-01 2.391123044513295826e-01 1.949245519179995390e-01 1.663177519663332493e-01 1.486813489389239296e-01
3.214875514088873132e+01 1.507164160902236594e+00 4.210862982791586939e-02 4.694748786527984385e-02 5.255176943744752777e-02 5.938776819708846411e-02 6.854817235887453175e-02 1.650580970987439944e+00 1.727782394474832728e+00 1.805289481969181153e+00 1.888240216675437511e+00 1.987509422287849103e+00 3.093574827172745345e-01 2.392874502750236276e-01 1.950925080565832914e-01 1.664699993892259644e-01 1.488120351414823073e-01
3.250617946102979516e+01 1.511965928693411954e+00 4.169455542828051642e-02 4.648174674957603059e-02 5.202593708053691868e-02 5.878497873043861399e-02 6.783393554099521883e-02 1.650014479987040206e+00 1.727101363943283285e+00 1.804450239562181979e+00 1.887179392641697095e+00 1.986039649856282452e+00 3.095794974565421187e-01 2.394730458573433862e-01 1.952582091019534616e-01 1.666184349619029559e-01 1.489400823512045946e-01
3.286757756317480528e+01 1.516767696484587313e+00 4.128360098522167870e-02 4.602034302448662628e-02 5.150481092859537924e-02 5.818738003965631678e-02 6.712606698564593799e-02 1.649458183750321272e+00 1.726426740725289566e+00 1.803619137156849295e+00 1.886131415651508769e+00 1.984585297959952532e+00 3.097948701216695633e-01 2.396691292721010724e-01 1.954196253771021963e-01 1.667637524661682025e-01 1.490656245481389586e-01
3.323299362714737271e+01 1.521569464275762673e+00 4.087678649347373933e-02 4.556324060892240346e-02 5.098838114376622044e-02 5.759641427155600540e-02 6.642618962214870415e-02 1.648911891141568331e+00 1.725757354860078419e+00 1.802794314107740936e+00 1.885085032286829998e+00 1.983169552293849058e+00 3.099663246503748804e-01 2.398913139702880948e-01 1.955713308351521296e-01 1.669029214456554666e-01 1.491945173183029938e-01
3.360247232395477823e+01 1.526371232066938255e+00 4.047321916514512452e-02 4.510949017147636991e-02 5.047663878199766530e-02 5.701000660501982092e-02 6.573287593657432815e-02 1.648361075236326911e+00 1.725090269795044540e+00 1.801983678123936450e+00 1.884064990008019080e+00 1.981753296116217866e+00 3.102039608474996824e-01 2.400678610356440368e-01 1.957359801748932426e-01 1.670484864082003029e-01 1.493182530612969239e-01
3.397605882124880594e+01 1.531172999858113393e+00 4.007352049283378903e-02 4.466130045248868641e-02 4.996957743418303788e-02 5.643025135427952310e-02 6.504697072419104997e-02 1.647820429141261256e+00 1.724437553812319113e+00 1.801176379315340137e+00 1.883044514440756823e+00 1.980347559191804274e+00 3.104341718369207359e-01 2.402269764033608257e-01 1.958866407358313133e-01 1.671874701168553912e-01 1.494403760616777044e-01
3.435379878884751292e+01 1.535974767649288975e+00 3.967734655702718355e-02 4.421636290322580182e-02 4.946755675542000019e-02 5.585594129751976500e-02 6.436842556107590096e-02 1.647282282952541532e+00 1.723785294792869571e+00 1.800380326480408355e+00 1.882044551948307776e+00 1.978982957420195143e+00 3.106584434938386985e-01 2.404002824823411044e-01 1.960481662008994874e-01 1.673299972422660209e-01 1.495658402515286645e-01
3.473573840431802751e+01 1.540776535440464334e+00 3.928547176433720006e-02 4.377569552839882805e-02 4.897017153915836363e-02 5.528688123849734987e-02 6.369694480630785915e-02 1.646750802455983820e+00 1.723140317539528565e+00 1.799598727338160398e+00 1.881054807898106640e+00 1.977633787813843691e+00 3.108786954919643408e-01 2.405693416673701512e-01 1.962086340210205948e-01 1.674706771471413669e-01 1.496888000742652158e-01
3.512192435862175444e+01 1.545578303231639694e+00 3.889653770573878178e-02 4.333924022191400216e-02 4.847736986752242822e-02 5.472395627705627791e-02 6.303208016167059780e-02 1.646225022709546071e+00 1.722504508705927195e+00 1.798819720696360980e+00 1.880073342590749208e+00 1.976289879087618440e+00 3.110950467498005967e-01 2.407387054733826359e-01 1.963662719113520028e-01 1.676091519695727949e-01 1.498101912191898144e-01
3.551240386182217890e+01 1.550380071022815054e+00 3.851081009810660566e-02 4.290699999999999376e-02 4.798947069461570458e-02 5.416533102566833263e-02 6.237361566975568872e-02 1.645699636438462399e+00 1.721874965749356390e+00 1.798047169247890098e+00 1.879099208701385360e+00 1.974967937686471942e+00 3.113590045815777252e-01 2.409297070188344270e-01 1.965207836966618438e-01 1.677449419875547965e-01 1.499299113313030674e-01
3.590722464885610066e+01 1.555181838813990414e+00 3.812863078747036338e-02 4.247816227433077324e-02 4.750561971252566934e-02 5.361328343270869295e-02 6.172221308159137054e-02 1.645185228097185925e+00 1.721255081048003399e+00 1.797287528129382084e+00 1.878142774841447427e+00 1.973653618389405562e+00 3.115724978380460253e-01 2.411165265279075209e-01 1.966712164750803460e-01 1.678801722996599299e-01 1.500478540468830335e-01
3.630643498536915104e+01 1.559983606605165773e+00 3.775037840363885261e-02 4.205316802542490018e-02 4.702641542449773060e-02 5.306626279936136475e-02 6.107833145602119956e-02 1.644679124435388440e+00 1.720634351072021673e+00 1.796531847505328461e+00 1.877195006125173204e+00 1.972364872129689140e+00 3.117020676573878379e-01 2.412647429276138233e-01 1.968204251016344442e-01 1.680128072129045413e-01 1.501658524066994682e-01
3.671008367361607583e+01 1.564785374396341133e+00 3.737609253417455146e-02 4.163255098414433975e-02 4.655233247005503838e-02 5.252448100861793756e-02 6.044056380510440946e-02 1.644176561828441407e+00 1.720026098345664112e+00 1.795785210585306935e+00 1.876249541475520033e+00 1.971079162873005108e+00 3.119110053025139218e-01 2.414287979000966367e-01 1.969707167374165624e-01 1.681438336701162051e-01 1.502813078991437623e-01
3.711822005842667949e+01 1.569587142187516493e+00 3.700480371811500080e-02 4.121622880546075424e-02 4.608237680925042490e-02 5.198723952350563920e-02 5.980866362748291087e-02 1.643675431279532750e+00 1.719419023876783248e+00 1.795047388303374847e+00 1.875320255586375939e+00 1.969811350032767860e+00 3.121195192080644110e-01 2.416105841038025670e-01 1.971176201172388787e-01 1.682721395960755650e-01 1.503937552555675294e-01
3.753089403323809847e+01 1.574388909978691853e+00 3.663639980262752005e-02 4.080378701936187430e-02 4.561757437181869490e-02 5.145659315469960221e-02 5.918435168594232687e-02 1.643182049692775815e+00 1.718821182426842675e+00 1.794315198975446002e+00 1.874401945920281864e+00 1.968567256918456243e+00 3.123184352346041193e-01 2.417855518523865377e-01 1.972611685473627807e-01 1.684066336911702044e-01 1.505104087756465314e-01
3.794815604619410720e+01 1.579190677769867435e+00 3.627184566114430297e-02 4.039462998774343006e-02 4.515656567369016189e-02 5.093088721489851672e-02 5.856585006518904429e-02 1.642692180819345538e+00 1.718229175486267302e+00 1.793595190014073637e+00 1.873496006499953959e+00 1.967345889710368168e+00 3.125156013554446499e-01 2.419578128227188041e-01 1.974032433476059778e-01 1.685323596954416414e-01 1.506260607952523700e-01
3.837005710631217426e+01 1.583992445561042572e+00 3.591073823728396786e-02 3.998958579881656955e-02 4.469998144862074446e-02 5.040943436878987660e-02 5.795319244316363139e-02 1.642207865628043439e+00 1.717644961287139616e+00 1.792879445006282824e+00 1.872605633952838744e+00 1.966123844849537949e+00 3.127080678582978557e-01 2.421252812397418352e-01 1.975413073572581946e-01 1.686698812413916782e-01 1.507364680490169973e-01
3.879664878971939146e+01 1.588794213352218154e+00 3.555277883552389329e-02 3.958861945520004977e-02 4.424685744217906475e-02 4.989330527966545636e-02 5.734779384911100480e-02 1.641729267638372791e+00 1.717062350943486138e+00 1.792165541671022932e+00 1.871710261977673317e+00 1.964929797862645433e+00 3.128966566791976933e-01 2.422908081957954596e-01 1.976777146339753211e-01 1.687906284153261605e-01 1.508497338652660946e-01
3.922798324595715513e+01 1.593595981143393292e+00 3.519805942962281331e-02 3.919072049942321639e-02 4.379952082670906383e-02 4.938233974688754219e-02 5.674808269230768865e-02 1.641256092716639525e+00 1.716487684240593836e+00 1.791471192271414825e+00 1.870830552705777583e+00 1.963734727105780786e+00 3.130789237683463400e-01 2.424372246883048365e-01 1.978288811937754521e-01 1.689119224158324162e-01 1.509579059377454680e-01
3.966411320435666710e+01 1.598397748934568874e+00 3.484665956143574717e-02 3.879701057268722386e-02 4.335558462393773738e-02 4.887668127121259226e-02 5.615411301747206402e-02 1.640784125781766134e+00 1.715921881952305883e+00 1.790775814921935272e+00 1.869961377556932369e+00 1.962552335661608804e+00 3.132600319749592743e-01 2.426036416060474155e-01 1.979655212432872291e-01 1.690393463679111252e-01 1.510653886534786550e-01
4.010509198048457336e+01 1.603199516725744012e+00 3.449830723591656989e-02 3.840612591389114955e-02 4.291657947781922500e-02 4.837630639522928072e-02 5.556764850393701438e-02 1.640322411889160614e+00 1.715360784458127119e+00 1.790088710074337008e+00 1.869107967692294148e+00 1.961406859547555115e+00 3.134358698145072175e-01 2.427662284805363613e-01 1.980965094715397556e-01 1.691640782453586733e-01 1.511761250221065334e-01
4.055097348266095025e+01 1.608001284516919593e+00 3.415341160659743358e-02 3.802047535164099212e-02 4.248120028544243726e-02 4.788002333230548246e-02 5.498637907672915964e-02 1.639862131572610737e+00 1.714803343959700133e+00 1.789410224550657125e+00 1.868257096034214415e+00 1.960268410046291709e+00 3.136080282908205730e-01 2.429256020942318905e-01 1.982348432542297700e-01 1.692879315852966471e-01 1.512848259591305367e-01
4.100181221854917624e+01 1.612803052308094953e+00 3.381137920937042629e-02 3.763684558774335609e-02 4.205013856758042096e-02 4.738858436087135112e-02 5.441036312056737184e-02 1.639406988437865031e+00 1.714252982155517468e+00 1.788738958440045490e+00 1.867417891828345278e+00 1.959141511048996254e+00 3.137758460504911362e-01 2.430826731433663734e-01 1.983761620252194879e-01 1.694080335293194350e-01 1.513922269563633960e-01
4.145766330181950110e+01 1.617604820099270313e+00 3.347307118623530503e-02 3.725822413793103416e-02 4.162261133539143371e-02 4.690199029420685090e-02 5.384162563864375306e-02 1.638956098328964384e+00 1.713707548608368603e+00 1.788080035482485286e+00 1.866585510390333713e+00 1.958021470466137171e+00 3.139502234514010559e-01 2.432369496393343988e-01 1.985133656520566559e-01 1.695262581082238040e-01 1.514973709992916140e-01
4.191858245888644063e+01 1.622406587890445673e+00 3.313764710508802086e-02 3.688213550497296267e-02 4.119998352334842961e-02 4.642111512027491393e-02 5.327845485519591001e-02 1.638506642631349708e+00 1.713167446422450446e+00 1.787424235821829299e+00 1.865767740220341864e+00 1.956913391914887779e+00 3.141922130545896641e-01 2.433868583329497348e-01 1.986575754524039228e-01 1.696463604734406716e-01 1.515990669387172751e-01
4.238462603572119747e+01 1.627208355681621033e+00 3.280580024169184317e-02 3.651036911588211725e-02 4.078103776234688616e-02 4.594403192886733350e-02 5.271994793926246953e-02 1.638061296416375212e+00 1.712632320051190149e+00 1.786774087066849148e+00 1.864952917009257805e+00 1.955815386167803593e+00 3.143633922550810311e-01 2.435355560432060640e-01 1.987935732641157305e-01 1.697632745110265462e-01 1.517015294892159194e-01
4.285585100473976183e+01 1.632010123472796392e+00 3.247680236557842076e-02 3.614189930069929696e-02 4.036701917680075163e-02 4.547190849409150915e-02 5.216863978085527209e-02 1.637628843948242707e+00 1.712105573068641196e+00 1.786128945249599642e+00 1.864149315229334247e+00 1.954743157681514631e+00 3.145286215619900738e-01 2.436906328052851345e-01 1.989073620532683939e-01 1.698778872675621443e-01 1.518043639031934344e-01
4.333231497176764435e+01 1.636811891263971752e+00 3.215117308503585847e-02 3.577693420264786012e-02 3.995596463623617145e-02 4.500403594507269844e-02 5.162215255785627260e-02 1.637193868191782364e+00 1.711584515534108286e+00 1.785495837936555752e+00 1.863348119567468375e+00 1.953685370884719497e+00 3.146918491530903972e-01 2.438194362388454994e-01 1.990570815849328212e-01 1.699906052181354155e-01 1.519076322440488513e-01
4.381407618308200114e+01 1.641613659055147334e+00 3.182755555555555338e-02 3.541503010566890430e-02 3.954902031602709062e-02 4.454077027027027180e-02 5.108148674992384758e-02 1.636762685553815988e+00 1.711063828707183099e+00 1.784861336887857863e+00 1.862570235322795753e+00 1.952626368046697536e+00 3.149105033074393600e-01 2.439752956182192900e-01 1.991572521190463074e-01 1.701091219972963864e-01 1.520062266187129085e-01
4.430119353253197545e+01 1.646415426846322472e+00 3.150812311391644471e-02 3.505683529177454349e-02 3.914611634779904120e-02 4.408319249106078946e-02 5.054615679233991771e-02 1.636334996049795709e+00 1.710555576588356219e+00 1.784239173136077605e+00 1.861792193541519369e+00 1.951581955199557239e+00 3.150891309873736224e-01 2.441255213921405265e-01 1.992912688411984379e-01 1.702231636888372757e-01 1.521047300670886615e-01
4.479372656873854908e+01 1.651217194637498054e+00 3.119084419093365312e-02 3.470168598081723593e-02 3.874709621512396202e-02 4.362926092136616696e-02 5.001673061957497696e-02 1.635916792222207983e+00 1.710045811060922016e+00 1.783623031905851475e+00 1.861021977735160204e+00 1.950561884221129194e+00 3.152643664278206304e-01 2.442743402452832169e-01 1.994248071640079556e-01 1.703352582775174706e-01 1.522054839123736236e-01
4.529173550237381818e+01 1.656018962428673191e+00 3.087657415292353880e-02 3.435047568738106016e-02 3.835100000000000314e-02 4.317925806451612669e-02 4.949192531058224653e-02 1.635498831429132771e+00 1.709545225256715595e+00 1.783010541414775441e+00 1.860261089148721680e+00 1.949543994366271793e+00 3.154380176968603067e-01 2.443931867872022046e-01 1.995303895712208786e-01 1.704444671779109244e-01 1.523006302750282426e-01
4.579528121352193892e+01 1.660820730219848773e+00 3.056584457355055254e-02 3.400216218696734682e-02 3.796027587527772001e-02 4.273444111519000138e-02 4.897364330637915542e-02 1.635089125565916346e+00 1.709049514254915803e+00 1.782409144007454760e+00 1.859508954682424609e+00 1.948546010736763812e+00 3.156087078789672762e-01 2.445421379224931024e-01 1.996572856372660076e-01 1.705517356482958435e-01 1.523992623709496952e-01
4.630442525912116736e+01 1.665622498011023911e+00 3.025747765747442697e-02 3.365732966601178711e-02 3.757266998392406326e-02 4.229375441380679029e-02 4.845974908074717619e-02 1.634679574332583485e+00 1.708558787133540591e+00 1.781813110049737858e+00 1.858758322165703802e+00 1.947555000731014951e+00 3.157753655011859562e-01 2.446893164811983767e-01 1.997852999440028199e-01 1.706572714448681694e-01 1.524961776397727453e-01
4.681922988048938095e+01 1.670424265802199493e+00 2.995194132409178048e-02 3.331616616511840628e-02 3.718880195823453388e-02 4.185796573938507098e-02 4.795179652787995295e-02 1.634276831669686292e+00 1.708072021440681487e+00 1.781221627904018723e+00 1.858029460028035151e+00 1.946576754144412114e+00 3.159363051225167474e-01 2.448329413347100358e-01 1.999007673559280995e-01 1.707705536920352263e-01 1.525903562365949206e-01
4.733975801093255598e+01 1.675226033593374853e+00 2.964975722129386398e-02 3.297766488040778515e-02 3.680830174258636900e-02 4.142563879402868382e-02 4.744840515084620958e-02 1.633878989046709584e+00 1.707588225060754583e+00 1.780635190725008421e+00 1.857299272027340020e+00 1.945609209715863486e+00 3.160947424642101544e-01 2.449751759239573168e-01 2.000165893954883589e-01 1.708753665596305371e-01 1.526854404328725212e-01
4.786607328343838219e+01 1.680027801384550212e+00 2.935030454114299220e-02 3.264247829209374757e-02 3.643224150309325865e-02 4.099824326960593152e-02 4.695052598262917931e-02 1.633480846954352916e+00 1.707112135025226962e+00 1.780059983181430106e+00 1.856578278618114641e+00 1.944653783195474217e+00 3.162530421140070103e-01 2.451115207613540070e-01 2.001405158160521336e-01 1.709776107770198117e-01 1.527784700928647987e-01
4.839824003845514255e+01 1.684829569175725572e+00 2.905352442707408167e-02 3.231114126394051683e-02 3.605901923370478240e-02 4.057494246708922420e-02 4.645814283648980886e-02 1.633092990926950261e+00 1.706643595041109407e+00 1.779486535215978993e+00 1.855869967732834747e+00 1.943708222376714811e+00 3.164042133023636794e-01 2.452469837100451633e-01 2.002620341760092681e-01 1.710853011112606903e-01 1.528698207328227920e-01
4.893632333175713711e+01 1.689631336966900932e+00 2.876015308174612387e-02 3.198188037529319655e-02 3.568962243575077992e-02 4.015557676186762986e-02 4.597052473242695808e-02 1.632706029995917074e+00 1.706177521075163739e+00 1.778921006762981927e+00 1.855162876959525198e+00 1.942767742680152177e+00 3.165553131318303293e-01 2.453808469033176565e-01 2.003831589555317150e-01 1.711921891808809437e-01 1.529595878457322700e-01
4.948038894239753915e+01 1.694433104758076292e+00 2.846926893536571093e-02 3.165698893445290096e-02 3.532408201038296502e-02 3.974067127098321328e-02 4.548738796470418178e-02 1.632319589527159831e+00 1.705715856087909987e+00 1.778360243077385272e+00 1.854467046928652829e+00 1.941848831446998380e+00 3.167483403607143089e-01 2.455101011670464128e-01 2.005010251341662331e-01 1.712892250772270197e-01 1.530524097412113982e-01
5.003050338074972103e+01 1.699234872549251651e+00 2.818084975805499812e-02 3.133400277026156255e-02 3.496194887218045250e-02 3.932941772151898885e-02 4.500971287988422831e-02 1.631940466563268632e+00 1.705256666706129964e+00 1.777808835301617707e+00 1.853778778277032080e+00 1.940932774457977628e+00 3.169005963149584271e-01 2.456394055619310623e-01 2.006162734538361470e-01 1.713948159945762328e-01 1.531402970447659495e-01
5.058673389663790942e+01 1.704036640340427011e+00 2.789533828470380089e-02 3.101476959711674253e-02 3.460357926371149251e-02 3.892316535659509635e-02 4.453710828478044809e-02 1.631562407926858915e+00 1.704807973069293991e+00 1.777259839901427441e+00 1.853100339269476482e+00 1.940032013313503167e+00 3.170537445553526235e-01 2.457634422768006088e-01 2.007302636569772425e-01 1.714975563445663431e-01 1.532298268332145663e-01
5.114914848755829979e+01 1.708838408131602371e+00 2.761243099387658897e-02 3.069913638117283822e-02 3.424897304602447790e-02 3.851992525871981293e-02 4.406915223880597532e-02 1.631196000788279532e+00 1.704361281866674460e+00 1.776717997783480607e+00 1.852430406302150168e+00 1.939147342740857427e+00 3.172018902711358779e-01 2.458873535180182701e-01 2.008412682684213302e-01 1.715987476622026497e-01 1.533193867820356049e-01
5.171781590699155373e+01 1.713640175922777953e+00 2.733195965417867246e-02 3.038608730005781453e-02 3.389712498124531487e-02 3.812136133729284587e-02 4.360623105360443563e-02 1.630827729232568801e+00 1.703914914346555065e+00 1.776180961095451760e+00 1.851760670759848848e+00 1.938264275970002615e+00 3.173480094454511069e-01 2.460310889096973264e-01 2.009512472302349140e-01 1.716985722950274129e-01 1.534043388680437214e-01
5.229280567280757452e+01 1.718441943713953091e+00 2.705445643616708612e-02 3.007562067637810366e-02 3.354903298598096301e-02 3.772627600076614018e-02 4.314740876120039953e-02 1.630460383786234146e+00 1.703477114293121986e+00 1.775650619544776987e+00 1.851102789643664037e+00 1.937394981544360073e+00 3.174925953607941609e-01 2.461555137172591057e-01 2.010618987467601704e-01 1.717969032887032566e-01 1.534923679455599543e-01
5.287418807576415958e+01 1.723243711505128672e+00 2.678009436065958287e-02 2.976821811886901439e-02 3.320438862665767155e-02 3.733516618801455828e-02 4.269413198324022163e-02 1.630104384855645128e+00 1.703045978639186719e+00 1.775127754192016738e+00 1.850449054391211545e+00 1.936537331687075314e+00 3.176286068602735546e-01 2.462771233566615203e-01 2.011721180061327441e-01 1.718931753319173361e-01 1.535789091822029884e-01
5.346203418809942320e+01 1.728045479296303810e+00 2.650753054285379107e-02 2.946397207097559146e-02 3.286288477951636311e-02 3.694839939713639304e-02 4.224532914221849206e-02 1.629750157290525303e+00 1.702616837771852465e+00 1.774606287118859038e+00 1.849805741383978352e+00 1.935688288452355632e+00 3.177669284090930413e-01 2.463982450449100914e-01 2.012794416240799023e-01 1.719877636917697128e-01 1.536638473850915898e-01
5.405641587222059741e+01 1.732847247087479392e+00 2.623840012882824868e-02 2.916329105337258157e-02 3.252509584019153133e-02 3.656491891891892193e-02 4.180052019002374747e-02 1.629396082543051572e+00 1.702190253927490460e+00 1.774090667004141197e+00 1.849168239157101601e+00 1.934848078365202673e+00 3.179029178106259623e-01 2.465160478948685840e-01 2.013860654384824478e-01 1.720854804931395976e-01 1.537470501121220856e-01
5.465740578948856410e+01 1.737649014878654752e+00 2.597069429657794526e-02 2.886489718670076643e-02 3.219017465121429278e-02 3.618581020523441855e-02 4.136068763102725143e-02 1.629046698441848351e+00 1.701772635655802945e+00 1.773583774685807191e+00 1.848540774554711774e+00 1.934016579273182490e+00 3.180326722269526951e-01 2.466328703572524539e-01 2.014893993679956474e-01 1.721785110446878708e-01 1.538310025038133189e-01
5.526507740910083299e+01 1.742450782669830112e+00 2.570640530590779030e-02 2.856938296920914777e-02 3.185913706107996318e-02 3.581047995482777857e-02 4.092523003019490208e-02 1.628702106904308167e+00 1.701354911310162921e+00 1.773078099325652746e+00 1.847913658553960836e+00 1.933196182807946251e+00 3.181621730790998859e-01 2.467462274218907015e-01 2.015921806479923084e-01 1.722708723391362384e-01 1.539129410434379175e-01
5.587950501707275208e+01 1.747252550461005471e+00 2.544460342624855001e-02 2.827640547612968874e-02 3.153077921120531202e-02 3.543861994355597400e-02 4.049462470830473421e-02 1.628361145786217490e+00 1.700944591233654490e+00 1.772579609897530384e+00 1.847295849733273654e+00 1.932380416260905953e+00 3.182973087358699216e-01 2.468566096058956161e-01 2.016917306306981739e-01 1.723619081823128951e-01 1.539936661676216123e-01
5.650076372531877666e+01 1.752054318252180831e+00 2.518527385579209799e-02 2.798695900019128671e-02 3.120548696036540628e-02 3.506978752821670459e-02 4.006829795413977685e-02 1.628022460644873437e+00 1.700536070933684307e+00 1.772085678318610524e+00 1.846685966574971083e+00 1.931574417538201915e+00 3.184509577606526864e-01 2.469671853696616126e-01 2.017902620847241979e-01 1.724509316405231085e-01 1.540728326053249775e-01
5.712892948083469946e+01 1.756856086043356191e+00 2.492835552851182038e-02 2.770018892816563522e-02 3.088411072664359880e-02 3.470563017121702787e-02 3.964655047383601472e-02 1.627685107598477510e+00 1.700134844017459068e+00 1.771596665473467613e+00 1.846077835524188027e+00 1.930785047838745605e+00 3.186079901731611597e-01 2.470880377015672869e-01 2.018872782122953236e-01 1.725385246390424565e-01 1.541532119287844782e-01
5.776407907498192884e+01 1.761657853834531551e+00 2.467403751302535767e-02 2.741594267154389558e-02 3.056534375689794539e-02 3.434479903774981940e-02 3.922847637362637113e-02 1.627346394842856592e+00 1.699732889730138030e+00 1.771118693189555504e+00 1.845485368871310206e+00 1.929995432123535970e+00 3.187712362639719132e-01 2.472307793415635946e-01 2.020026941812970711e-01 1.726352288849168914e-01 1.542328425940437953e-01
5.840629015287498049e+01 1.766459621625706911e+00 2.442195321265398095e-02 2.713443745667653770e-02 3.024975661764706114e-02 3.398783822033114160e-02 3.881582654437550767e-02 1.627023054892209775e+00 1.699341288895863666e+00 1.770640474295245737e+00 1.844890927983112050e+00 1.929225004184758951e+00 3.188960955558469701e-01 2.473369127234165687e-01 2.020996140648758654e-01 1.727219122647430660e-01 1.543094451941338374e-01
5.905564122287339046e+01 1.771261389416882270e+00 2.417292870348971764e-02 2.685626739280991965e-02 2.993781482842236899e-02 3.363413869625520719e-02 3.840677010253642359e-02 1.626697210397712423e+00 1.698947436079849105e+00 1.770167009673943470e+00 1.844305832513749799e+00 1.928459748177679733e+00 3.190218763276712610e-01 2.474466650199770024e-01 2.021948795450383973e-01 1.728079873413277678e-01 1.543893798661610528e-01
5.971221166617912957e+01 1.776063157208057852e+00 2.392555070707070436e-02 2.658020513304397078e-02 2.962851182258775112e-02 3.328398290045291030e-02 3.800186423751686360e-02 1.626375368855669468e+00 1.698564939090064563e+00 1.769698676918724622e+00 1.843731549037128215e+00 1.927708226230550936e+00 3.191425488358048956e-01 2.475501860793622444e-01 2.022896438776461414e-01 1.728935079389200546e-01 1.544671274843077979e-01
6.037608174654057791e+01 1.780864924999232990e+00 2.368055028255103278e-02 2.630739534883720990e-02 2.932182461290086181e-02 3.293766272408057971e-02 3.760111809960858809e-02 1.626058221418326122e+00 1.698179036264938935e+00 1.769234357434159799e+00 1.843161528716882103e+00 1.926955150790063964e+00 3.192628793573651369e-01 2.476541250813364958e-01 2.023817503583671129e-01 1.729845003635056833e-01 1.545415963816132165e-01
6.104733262006485006e+01 1.785666692790408572e+00 2.343843410138248678e-02 2.603667445365485944e-02 2.901901694547034602e-02 3.259430133949191982e-02 3.720451376889848810e-02 1.625745065474770268e+00 1.697805418621439300e+00 1.768779806160185597e+00 1.842595692546689312e+00 1.926219110404681301e+00 3.193806817212261340e-01 2.477625781309464037e-01 2.024800913396737900e-01 1.730711556114911953e-01 1.546195462346793559e-01
6.172604634513842825e+01 1.790468460581583710e+00 2.319864099907919044e-02 2.576842213577612908e-02 2.871884353741496754e-02 3.225445317694865255e-02 3.681226603923647839e-02 1.625430189190647079e+00 1.697427867114170930e+00 1.768329782637133585e+00 1.842032817654390087e+00 1.925485910591321126e+00 3.195281258163146232e-01 2.478805605481227137e-01 2.025791273749426302e-01 1.731502752281425250e-01 1.546938758205222142e-01
6.241230589245905236e+01 1.795270228372759291e+00 2.296073627321336408e-02 2.550363757758134300e-02 2.842125934765314665e-02 3.191864667393674859e-02 3.642342052233858707e-02 1.625123261000594566e+00 1.697057940044697011e+00 1.767879870458449076e+00 1.841482852525918146e+00 1.924764777708311669e+00 3.196708203543366378e-01 2.479950577976409165e-01 2.026777185956096516e-01 1.732348209648456039e-01 1.547681993082806184e-01
6.310619515517812061e+01 1.800071996163934429e+00 2.272518438738583418e-02 2.524054466299173113e-02 2.812726816046259848e-02 3.158567986918604797e-02 3.603969437814903004e-02 1.624812560810312556e+00 1.696688705921805207e+00 1.767440227199617908e+00 1.840935627531463004e+00 1.924051234050958570e+00 3.198118704802574985e-01 2.481103424385522893e-01 2.027735953860874407e-01 1.733202489274924540e-01 1.548410577074334493e-01
6.380779895915689792e+01 1.804873763955110011e+00 2.249197647058823538e-02 2.498043324779370203e-02 2.783585856688818375e-02 3.125584115884115499e-02 3.565903448275862392e-02 1.624505680258155005e+00 1.696327225815950523e+00 1.766998966168109586e+00 1.840391973149957172e+00 1.923347177353384119e+00 3.199952438617006401e-01 2.482338892394312380e-01 2.028706687584469481e-01 1.734023391252275670e-01 1.549134921816947008e-01
6.451720307333573601e+01 1.809675531746285371e+00 2.226111816305469462e-02 2.472300375234521425e-02 2.754702685532775183e-02 3.093004140185218881e-02 3.528243387717204527e-02 1.624207344884401438e+00 1.695969441226899743e+00 1.766567598364814140e+00 1.839857002627674598e+00 1.922645976406946344e+00 3.201199032794199151e-01 2.483377107300591691e-01 2.029595319570314249e-01 1.734807696011788636e-01 1.549860603502209444e-01
6.523449422021938915e+01 1.814477299537460731e+00 2.203258927650799184e-02 2.446800349956255310e-02 2.726175239881682699e-02 3.060696169556140558e-02 3.490991364938785674e-02 1.623910691503086534e+00 1.695608811328324528e+00 1.766134913304439502e+00 1.839333013277257844e+00 1.921957759698396107e+00 3.202435275108500012e-01 2.484400805308041305e-01 2.030477262074009970e-01 1.735670097244403631e-01 1.550563129714694621e-01
6.595976008647846811e+01 1.819279067328636090e+00 2.180641278470870845e-02 2.421554702970296971e-02 2.697904499567349221e-02 3.028740580762250348e-02 3.454089084277712357e-02 1.623618707967906527e+00 1.695259254391479287e+00 1.765710784958769874e+00 1.838806233591749884e+00 1.921273956798871696e+00 3.203626567404704861e-01 2.485399116589314394e-01 2.031344546001398188e-01 1.736455354114550820e-01 1.551273701299376861e-01
6.669308933366889391e+01 1.824080835119811450e+00 2.158255577791754962e-02 2.396554219996289981e-02 2.669888339579129521e-02 2.997103238682754037e-02 3.417649153204794371e-02 1.623327522177639759e+00 1.694911700007903033e+00 1.765293523948123111e+00 1.838288506781249332e+00 1.920598384381424939e+00 3.204814719280766888e-01 2.486384993378349118e-01 2.032196408528279263e-01 1.737218002986246901e-01 1.551971030307426891e-01
6.743457160907045989e+01 1.828882602910986810e+00 2.136004280354706839e-02 2.371796120103793204e-02 2.642135073820670033e-02 2.965767748957010702e-02 3.381530123778501984e-02 1.623040420628150793e+00 1.694569841618304817e+00 1.764876735491490711e+00 1.837772546877843638e+00 1.919932662586085970e+00 3.205979337815211272e-01 2.487346729455632843e-01 2.033021242675220885e-01 1.737980962229880300e-01 1.552657366625050384e-01
6.818429755664595859e+01 1.833684370702162170e+00 2.114089328714220672e-02 2.347279614767255190e-02 2.614723432835821051e-02 2.934717187221131188e-02 3.345737763878029597e-02 1.622758160596057264e+00 1.694225707056425279e+00 1.764460877011879480e+00 1.837267504867683643e+00 1.919268811486282811e+00 3.207102117849264244e-01 2.488307535812256943e-01 2.033865545495744942e-01 1.738760629993445495e-01 1.553332252103742095e-01
6.894235882812222371e+01 1.838486138493337751e+00 2.092304913753971832e-02 2.323003565480229182e-02 2.587582632476204125e-02 2.904045008475332479e-02 3.310386952554744688e-02 1.622476383206596928e+00 1.693888471364689119e+00 1.764058844362397460e+00 1.836768424006267608e+00 1.918614279012283541e+00 3.208238683615617926e-01 2.489227823169079257e-01 2.034773475953099431e-01 1.739552704237308511e-01 1.553995444825500838e-01
6.970884809419402472e+01 1.843287906284512889e+00 2.070752667384772108e-02 2.299028365384615455e-02 2.560694050830612106e-02 2.873709284694969668e-02 3.275371179933453392e-02 1.622197265314408554e+00 1.693559754818748209e+00 1.763656388265050001e+00 1.836274857448368492e+00 1.917971391860773034e+00 3.209339652973510204e-01 2.490148133135857700e-01 2.035665301835195840e-01 1.740340319042164852e-01 1.554654180778395900e-01
7.126748645584274300e+01 1.852891441866863609e+00 2.028311285301941103e-02 2.251662146857881519e-02 2.507668550560204074e-02 2.813880443889829608e-02 3.206451817716333280e-02 1.621650600632444483e+00 1.692898544788036697e+00 1.762862457023668394e+00 1.835302327458099514e+00 1.916701470712636413e+00 3.211491731088976231e-01 2.492350964794124435e-01 2.037327060835976700e-01 1.741857931004139881e-01 1.555989637651180590e-01
7.205982609023952534e+01 1.857693209658039191e+00 2.007344356480434203e-02 2.228337677593947991e-02 2.481587554925585026e-02 2.784365127885215369e-02 3.172530414746543848e-02 1.621381576167654437e+00 1.692573892863358020e+00 1.762470225133573098e+00 1.834824724699111842e+00 1.916076520077674816e+00 3.212503600409983284e-01 2.493280835646931315e-01 2.038123703393719122e-01 1.742596031099639675e-01 1.556636278643350746e-01
7.286097482016430149e+01 1.862494977449214328e+00 1.986669388101022435e-02 2.205250774336282860e-02 2.455744021816121461e-02 2.755215163934426545e-02 3.138928450704225187e-02 1.621112159131865127e+00 1.692254907363793581e+00 1.762085404042195158e+00 1.834343981266734369e+00 1.915467454513670509e+00 3.214205059991477320e-01 2.494178068253499747e-01 2.038908280783529037e-01 1.743296503702208289e-01 1.557298663906193370e-01
7.367103058362343404e+01 1.867296745240389910e+00 1.966155848481427118e-02 2.182331136768408605e-02 2.430143964601769874e-02 2.726330432846455279e-02 3.105674186939820849e-02 1.620848769322891458e+00 1.691936960084315045e+00 1.761702525232161198e+00 1.833878411027835664e+00 1.914856948841584749e+00 3.215277639443236968e-01 2.495083715833591731e-01 2.039776146959829950e-01 1.744027564878930514e-01 1.557922593292940250e-01
7.449009240748090122e+01 1.872098513031565270e+00 1.945872055505415074e-02 2.159713108315434310e-02 2.404844986910068677e-02 2.697708138913624404e-02 3.072817048026150327e-02 1.620584151079120572e+00 1.691625489466152654e+00 1.761327594604889191e+00 1.833415534509849953e+00 1.914252702953946672e+00 3.216383061709182645e-01 2.495950195803723626e-01 2.040612221071928800e-01 1.744758143051189092e-01 1.558539474794598534e-01
7.531826041956438189e+01 1.876900280822740630e+00 1.925716553006819390e-02 2.137331875881523166e-02 2.379715282885431701e-02 2.669457492113564909e-02 3.040252131271218433e-02 1.620325905654460552e+00 1.691318221135643007e+00 1.760956234483637584e+00 1.832954320287050853e+00 1.913657034125759271e+00 3.217387724730701448e-01 2.496808629665694113e-01 2.041435267357831762e-01 1.745473950611734215e-01 1.559187146624604892e-01
7.615563586090553372e+01 1.881702048613915990e+00 1.905830821647800863e-02 2.115096506710792412e-02 2.354902396267759962e-02 2.641448392466053466e-02 3.008078963912988804e-02 1.620069793289890869e+00 1.691007781285633893e+00 1.760587081263964349e+00 1.832500750934849210e+00 1.913074793840911170e+00 3.218444331704393147e-01 2.497657807199853697e-01 2.042259800929774605e-01 1.746185049104884146e-01 1.559814336648796540e-01
7.700232109811631176e+01 1.886503816405091349e+00 1.886126333558406365e-02 2.093177144956825247e-02 2.330335492758742882e-02 2.613709879138203032e-02 2.976190491762042631e-02 1.619818370544677144e+00 1.690709233540354628e+00 1.760222924653809473e+00 1.832051354656410558e+00 1.912493724320532440e+00 3.219457706076995773e-01 2.498463472047013911e-01 2.043061365572843846e-01 1.746876381967714109e-01 1.560435416180143420e-01
7.785841963590303294e+01 1.891305584196266709e+00 1.866548484678099556e-02 2.071403602838600005e-02 2.306015444150049179e-02 2.586271747504815394e-02 2.944620842767295757e-02 1.619564525640160291e+00 1.690406406250478666e+00 1.759857822202659072e+00 1.831606623875453810e+00 1.911918948129524010e+00 3.220462068231177422e-01 2.499309503481448314e-01 2.043858706819533522e-01 1.747558953060756592e-01 1.561049191859441576e-01
7.872403612971949372e+01 1.896107351987442069e+00 1.847226613854710889e-02 2.049867591975270895e-02 2.281956773519163914e-02 2.559111159737418109e-02 2.913385471698112794e-02 1.619316701516131607e+00 1.690111566366826468e+00 1.759502567543727913e+00 1.831164109375864824e+00 1.911352296660734584e+00 3.221426720416015743e-01 2.500261909858936260e-01 2.044630356927933656e-01 1.748239293635905911e-01 1.561648836063540546e-01
7.959927639856086046e+01 1.900909119778617651e+00 1.828098349612664042e-02 2.028565960024227705e-02 2.258126537577488657e-02 2.532249089954497975e-02 2.882530586311021423e-02 1.619074119697792469e+00 1.689815976244888329e+00 1.759148286464941702e+00 1.830732466745554454e+00 1.910788069891523389e+00 3.222402853188042204e-01 2.501195554427994017e-01 2.045258273271925442e-01 1.748915569383396595e-01 1.562240147633587595e-01
8.048424743789946945e+01 1.905710887569792789e+00 1.809195596567004724e-02 2.007479043583534906e-02 2.234547037939436237e-02 2.505573239436620012e-02 2.851967848320158608e-02 1.618831768880315103e+00 1.689524554960502689e+00 1.758795815000078200e+00 1.830302712332717130e+00 1.910231843292997889e+00 3.223325173149159673e-01 2.502114121232916211e-01 2.046034081693104967e-01 1.749587066316261319e-01 1.562825244229714416e-01
8.137905743276517967e+01 1.910512655360968370e+00 1.790419253405078209e-02 1.986537454633438213e-02 2.211180954700438586e-02 2.479216704565331136e-02 2.821687313156269125e-02 1.618590246489947093e+00 1.689234105026777844e+00 1.758451489683472646e+00 1.829876737999209579e+00 1.909677916367230388e+00 3.224292771885766129e-01 2.503036354625481907e-01 2.046810142261947796e-01 1.750244354601055985e-01 1.563402019795598619e-01
8.228381577097003685e+01 1.915314423152143508e+00 1.771789178895485581e-02 1.965830018739043658e-02 2.188016656234786916e-02 2.453215598496109179e-02 2.791747869054972409e-02 1.618355579674035205e+00 1.688950036753265493e+00 1.758107359128924685e+00 1.829455598492476742e+00 1.909135475638943147e+00 3.225176432085005707e-01 2.503920778634321498e-01 2.047561488811830144e-01 1.750904916531313138e-01 1.563963717138535103e-01
8.319863305648125618e+01 1.920116190943319090e+00 1.753448144624167662e-02 1.945418123602972102e-02 2.165120095926595378e-02 2.427371605575632391e-02 2.762110082787594054e-02 1.618121728565877548e+00 1.688668135423560202e+00 1.757768424625320680e+00 1.829038080620762008e+00 1.908594469716706099e+00 3.226048129383212171e-01 2.504811586417692859e-01 2.048326516833488264e-01 1.751535833128716468e-01 1.564518990802489240e-01
8.412362112294158578e+01 1.924917958734494228e+00 1.735244852077624453e-02 1.925127046607099518e-02 2.142501855068435976e-02 2.401796490322580593e-02 2.732783355986655172e-02 1.617888272472187694e+00 1.688388326024641728e+00 1.757432761652525599e+00 1.828628214620001469e+00 1.908065825777582436e+00 3.226969855541239052e-01 2.505658570378432315e-01 2.049057500242608687e-01 1.752166885306407351e-01 1.565108373415322329e-01
8.505889304734127165e+01 1.929719726525669810e+00 1.717163399710757571e-02 1.905050226244343892e-02 2.120064666666666639e-02 2.376554024767802212e-02 2.703781599110232151e-02 1.617657119921256381e+00 1.688114720278500069e+00 1.757102451931177978e+00 1.828217206902901459e+00 1.907539632489672066e+00 3.227855614726833910e-01 2.506140603325806571e-01 2.049780711841634739e-01 1.752793909535604877e-01 1.565675940801548038e-01
8.600456316384074285e+01 1.934521494316845169e+00 1.699396253890617797e-02 1.885211407210900594e-02 2.097820517803845528e-02 2.351546276870163446e-02 2.675056932773109061e-02 1.617429233206192807e+00 1.687841847816190510e+00 1.756774823236099348e+00 1.827816122830185019e+00 1.907018986342020161e+00 3.228948107148346125e-01 2.506932228629502601e-01 2.050484168398257756e-01 1.753400039978622593e-01 1.566214978962523208e-01
8.696074707774812396e+01 1.939323262108020529e+00 1.681668556987336166e-02 1.865491847433116065e-02 2.075842659913972738e-02 2.326748499957018851e-02 2.646615190487745448e-02 1.617200902966273501e+00 1.687567597924765295e+00 1.756447958917937147e+00 1.827415423513030657e+00 1.906505945517731782e+00 3.230015498238368865e-01 2.507798650597298229e-01 2.051200679221819312e-01 1.754005939044060713e-01 1.566760786339813361e-01
8.792756167965136171e+01 1.944125029899195889e+00 1.664242609757451280e-02 1.846054847645429292e-02 2.054069946605644598e-02 2.302225169717281306e-02 2.618539359378791592e-02 1.616977478548302427e+00 1.687302028745728988e+00 1.756126278320142564e+00 1.827015266467416854e+00 1.906001908732739558e+00 3.231071854329233828e-01 2.508664642110671750e-01 2.051888021622711444e-01 1.754606528231274776e-01 1.567315006023240198e-01
8.890512515970783625e+01 1.948926797690371249e+00 1.646931780366056586e-02 1.826748348077270045e-02 2.032549071250346756e-02 2.277991013745704618e-02 2.590709210047324393e-02 1.616753930604253542e+00 1.687035229409793891e+00 1.755807621179316103e+00 1.826629682760726681e+00 1.905499355856154375e+00 3.232134153674421362e-01 2.509498597459119962e-01 2.052576025552719230e-01 1.755210648404813001e-01 1.567865261572242985e-01
9.089297809960805807e+01 1.958530333272721968e+00 1.612780837394771696e-02 1.788743727835546971e-02 1.990181515420912442e-02 2.230197629680522389e-02 2.535936893203883519e-02 1.616314376683807952e+00 1.686515521684496477e+00 1.755183201384415304e+00 1.825865211267417854e+00 1.904514940245586097e+00 3.234148796728135711e-01 2.511160192257755330e-01 2.053901086636690243e-01 1.756453488922204431e-01 1.568939095194040734e-01
9.190351056845408095e+01 1.963332101063897328e+00 1.595948107150763767e-02 1.770035381750465278e-02 1.969260129870129689e-02 2.206619951923077111e-02 2.508920293724966472e-02 1.616098788852699863e+00 1.686257356470783231e+00 1.754873543897241817e+00 1.825488754014751747e+00 1.904031143817487060e+00 3.235154389298385835e-01 2.511970228252994319e-01 2.054552910106918762e-01 1.757062462991324236e-01 1.569467097074415396e-01
9.292527796316505828e+01 1.968133868855072688e+00 1.579337643805309860e-02 1.751534189830101368e-02 1.948575129816889837e-02 2.183372680456613368e-02 2.482271182325807360e-02 1.615886381300799535e+00 1.686003428875826993e+00 1.754567635242243684e+00 1.825113833541436303e+00 1.903549861576170565e+00 3.236120048722676001e-01 2.512751928391692702e-01 2.055188900946683106e-01 1.757663658597548861e-01 1.569979437369715680e-01
9.395840519171089511e+01 1.972935636646248270e+00 1.562871269069202040e-02 1.733260398415936709e-02 1.928105818479819780e-02 2.160258425542697924e-02 2.455797207721257744e-02 1.615681299165262041e+00 1.685753110844806946e+00 1.754269436738371324e+00 1.824738700115190904e+00 1.903073421570198986e+00 3.236558512727218395e-01 2.513530037107976622e-01 2.055899506326727133e-01 1.758154081030298688e-01 1.570485570744949710e-01
9.500301855076662605e+01 1.977737404437423407e+00 1.546596067167476871e-02 1.715115879107699873e-02 1.907885351535836341e-02 2.137500320891741121e-02 2.429677511619592056e-02 1.615476767418716486e+00 1.685503243374436799e+00 1.753970137514087702e+00 1.824378697669822191e+00 1.902604789649736006e+00 3.237333994357646794e-01 2.514301668433237547e-01 2.056547804291111170e-01 1.758745354650855519e-01 1.570993542361281969e-01
9.605924574115230996e+01 1.982539172228598989e+00 1.530441631706778473e-02 1.697096233812522142e-02 1.887799918122270645e-02 2.114971994258696419e-02 2.403812012870933101e-02 1.615267981771062678e+00 1.685258312825651750e+00 1.753674914218475767e+00 1.824015069713602388e+00 1.902143820792095763e+00 3.238134084749850206e-01 2.515060680665958670e-01 2.057185534898837431e-01 1.759335267886295850e-01 1.571497956120693207e-01
9.712721588344329859e+01 1.987340940019774127e+00 1.514457778022947933e-02 1.679305509707296890e-02 1.867972950484245165e-02 2.092598126107875559e-02 2.378287590892835812e-02 1.615067624671151725e+00 1.685015983134304340e+00 1.753382013320315513e+00 1.823663041104161220e+00 1.901680611317379643e+00 3.238882987291080151e-01 2.515801722142572139e-01 2.057815291482880948e-01 1.759907667020644273e-01 1.571998506834261788e-01
9.820705953375565400e+01 1.992142707810949709e+00 1.498641201764057233e-02 1.661728671453153658e-02 1.848342961347058597e-02 2.070467552742616055e-02 2.352944117296459567e-02 1.614865225628760559e+00 1.684776114947358128e+00 1.753094416993720817e+00 1.823307020606626416e+00 1.901228566822310562e+00 3.239768788420215317e-01 2.516530768629346992e-01 2.058432056606311622e-01 1.760481483815722614e-01 1.572488589972748374e-01
9.929890869970550682e+01 1.996944475602125069e+00 1.482987351256059849e-02 1.644367916024196477e-02 1.828847768313458105e-02 2.048598084873027789e-02 2.327908570747407035e-02 1.614667353121394422e+00 1.684535310424734256e+00 1.752808268883093046e+00 1.822958816339871113e+00 1.900776364839779520e+00 3.240671415151585300e-01 2.517259121708605440e-01 2.059037922813981847e-01 1.761052860048691326e-01 1.572972713649747334e-01
1.004028968565471160e+02 2.001746243393300428e+00 1.467445587182734240e-02 1.627123164009246573e-02 1.809628565590519142e-02 2.026940953184310640e-02 2.303111266094420850e-02 1.614468564733233080e+00 1.684301177813278372e+00 1.752523083588105823e+00 1.822614629732351554e+00 1.900331893207733325e+00 3.241582818982169378e-01 2.517973859348554000e-01 2.059640626467335311e-01 1.761597112587923453e-01 1.573443501668287114e-01
1.015191589634895877e+02 2.006548011184476010e+00 1.452116947287333468e-02 1.610021901658767809e-02 1.790592681100218117e-02 2.005468358913813434e-02 2.278528949564802286e-02 1.614270521622422461e+00 1.684069169558737533e+00 1.752245755949191519e+00 1.822272302646813946e+00 1.899893451521771359e+00 3.242481485501619298e-01 2.518677369097515051e-01 2.060219973665353144e-01 1.762143114723170034e-01 1.573914734336106236e-01
1.026478314801950944e+02 2.011349778975651148e+00 1.436968459254371437e-02 1.593113499111900241e-02 1.771720729549476278e-02 1.984287858347386427e-02 2.254218051746750828e-02 1.614074277629307108e+00 1.683840544081660395e+00 1.751965312362773641e+00 1.821928675550781529e+00 1.899463793432983438e+00 3.243540611947628438e-01 2.519191080687215867e-01 2.060745551919128393e-01 1.762611909915310082e-01 1.574404913306266807e-01
1.037890523834610548e+02 2.016151546766826286e+00 1.421867736440072562e-02 1.576421202438014341e-02 1.753043809523809754e-02 1.963276827109500244e-02 2.230244382022471619e-02 1.613882974446463336e+00 1.683610680973098184e+00 1.751692836641491668e+00 1.821592565860928659e+00 1.899031619769079748e+00 3.244412800704060129e-01 2.519893475874188105e-01 2.061330549949422497e-01 1.763144760031728764e-01 1.574873003643718350e-01
1.049429611840871672e+02 2.020953314558001868e+00 1.407054135544815419e-02 1.559884510290986473e-02 1.734537889296885668e-02 1.942472574799831639e-02 2.206433068008896090e-02 1.613692414191197022e+00 1.683384726809215248e+00 1.751424171986581291e+00 1.821262735871547855e+00 1.898607163357123762e+00 3.245303059690789471e-01 2.520601263657570312e-01 2.061895972188334536e-01 1.763678993828401986e-01 1.575330512653313475e-01
1.061096989439299279e+02 2.025755082349177449e+00 1.392280668532850339e-02 1.543427509161839420e-02 1.716311229692067328e-02 1.921920660599932620e-02 2.182956321704519059e-02 1.613505774725591424e+00 1.683162256840176285e+00 1.751151666481878255e+00 1.820934574613761292e+00 1.898184666919342289e+00 3.246168953641072052e-01 2.521310238633037160e-01 2.062465804206208841e-01 1.764200916130594099e-01 1.575776108566012135e-01
1.072894082931472610e+02 2.030556850140352587e+00 1.377718178826110862e-02 1.527233794162826362e-02 1.698124976219595253e-02 1.901494692949203674e-02 2.159647447904472148e-02 1.613319463010207455e+00 1.682940500930168337e+00 1.750886999983184422e+00 1.820613379711552238e+00 1.897769423733969951e+00 3.247032723579821312e-01 2.521999370993301404e-01 2.063028796877793558e-01 1.764708492546244456e-01 1.576220594864886915e-01
1.084822334476349397e+02 2.035358617931528169e+00 1.363267967764925093e-02 1.511210593445526905e-02 1.680253850855745884e-02 1.881401193831868518e-02 2.136606380238819866e-02 1.613136242033889722e+00 1.682720977358469927e+00 1.750626064805255622e+00 1.820291773544677749e+00 1.897354358350137105e+00 3.247883078887648378e-01 2.522668377388533889e-01 2.063579744477288536e-01 1.765221280192172948e-01 1.576662114047408803e-01
1.096883202266557475e+02 2.040160385722703307e+00 1.348928506465044835e-02 1.495302053824362591e-02 1.662514281882794889e-02 1.861451326259946915e-02 2.113786793115560517e-02 1.612954082459373994e+00 1.682504718756436812e+00 1.750364386710758335e+00 1.819975573757865117e+00 1.896949969293491467e+00 3.248698209836569650e-01 2.523336782278712831e-01 2.064132187821033637e-01 1.765717478832490583e-01 1.577098679715169538e-01
1.109078160706663851e+02 2.044962153513878889e+00 1.334800438068119502e-02 1.479569325153374214e-02 1.644998110046243592e-02 1.841721438634291719e-02 2.091257089333801653e-02 1.612774947466969477e+00 1.682289226278500971e+00 1.750108388019653738e+00 1.819660263483641183e+00 1.896550370631354010e+00 3.249525637559459446e-01 2.524006345985134736e-01 2.064730896997500897e-01 1.766211390094952205e-01 1.577552286509302792e-01
1.121408700593406707e+02 2.049763921305054026e+00 1.320778196147110242e-02 1.463993803431401335e-02 1.627614009111617160e-02 1.822214995857497979e-02 2.068934285714285615e-02 1.612595824209281048e+00 1.682077332610286469e+00 1.749857427287413447e+00 1.819353107266185487e+00 1.896156881639302849e+00 3.250315732576898320e-01 2.524642837126454542e-01 2.065411442792411678e-01 1.766771306206038061e-01 1.577993006303021750e-01
1.133876329297950463e+02 2.054565689096229608e+00 1.306975579741850683e-02 1.448601243443927052e-02 1.610439054443179793e-02 1.802864811133200740e-02 2.046880175644028022e-02 1.612420112626509638e+00 1.681870071659276711e+00 1.749602389019939475e+00 1.819044580468887062e+00 1.895767768120631080e+00 3.251160551702791390e-01 2.525098515932109322e-01 2.065859630426624405e-01 1.767196554330199287e-01 1.578446411802542082e-01
1.146482570950148272e+02 2.059367456887405190e+00 1.293185339573356407e-02 1.433357238779596997e-02 1.593382688445574985e-02 1.783712554865424585e-02 2.024957688253893953e-02 1.612244575285092685e+00 1.681663468918240811e+00 1.749356753499336170e+00 1.818736861572299190e+00 1.895377074269536832e+00 3.251870902368044214e-01 2.525689176516452417e-01 2.066408348948846341e-01 1.767669209760462101e-01 1.578873135384386561e-01
1.159228966624867070e+02 2.064169224678580328e+00 1.279613576285014778e-02 1.418226510067113928e-02 1.576571792812688291e-02 1.764828699180260099e-02 2.003373042878491689e-02 1.612072899100176482e+00 1.681459192553731885e+00 1.749111038081673009e+00 1.818437813879898224e+00 1.894992720646827999e+00 3.252562408612539313e-01 2.526268474081729276e-01 2.066946082077759095e-01 1.768127259715625843e-01 1.579290585295068938e-01
1.172117074530380307e+02 2.068970992469755465e+00 1.266241324200913232e-02 1.403308708956101970e-02 1.559920790688340379e-02 1.746075413907284893e-02 1.981939671226577715e-02 1.611905944826757198e+00 1.681256574066478215e+00 1.748865365790251536e+00 1.818143235362452925e+00 1.894612551797448141e+00 3.253244455427198312e-01 2.526839683750077836e-01 2.067491857364353036e-01 1.768579094991065137e-01 1.579700682755852126e-01
1.185148470198853232e+02 2.073772760260931047e+00 1.252896256655438439e-02 1.388504334529200648e-02 1.543393072087735803e-02 1.727549726866412991e-02 1.960733053575534207e-02 1.611735836844584213e+00 1.681052754642864411e+00 1.748626933587613674e+00 1.817846081994759277e+00 1.894240440862669406e+00 3.253945860253184552e-01 2.527401078712110394e-01 2.068030491082999689e-01 1.769061852143802849e-01 1.580106719782910785e-01
1.198324746678943171e+02 2.078574528052106629e+00 1.239738010425716838e-02 1.373812827748383328e-02 1.527070855614973306e-02 1.709193587091435707e-02 1.939855116118647735e-02 1.611568553618733191e+00 1.680853888730594825e+00 1.748388553627038045e+00 1.817557133451525253e+00 1.893864171123899931e+00 3.254641888757559554e-01 2.527958555409562935e-01 2.068545481505239536e-01 1.769538585431190136e-01 1.580504968539160338e-01
1.211647514730548494e+02 2.083376295843281767e+00 1.226718425051557398e-02 1.359334432105293970e-02 1.510903287671232914e-02 1.691058500868701867e-02 1.919108070820878600e-02 1.611405109423049264e+00 1.680661582780130558e+00 1.748152775809481474e+00 1.817271752174256960e+00 1.893497157599187020e+00 3.255294725283520707e-01 2.528495588845687259e-01 2.069063731654511296e-01 1.770001998087080142e-01 1.580898863557348710e-01
1.225118403021720468e+02 2.088178063634456905e+00 1.213794646053702186e-02 1.344968514711928145e-02 1.494905878030859669e-02 1.673044665012406867e-02 1.898589617109348177e-02 1.611242681471982463e+00 1.680462081934039453e+00 1.747916917114357371e+00 1.816986504179453288e+00 1.893130270362683110e+00 3.255932353805698343e-01 2.529054806727475957e-01 2.069581427637131876e-01 1.770460742647726460e-01 1.581284694285913228e-01
1.238739058327761597e+02 2.092979831425632486e+00 1.200979914344573254e-02 1.330818007216854823e-02 1.479075961538461707e-02 1.655252340390340679e-02 1.878260492123720593e-02 1.611083279966546211e+00 1.680273853136091011e+00 1.747689104992705689e+00 1.816706230509022024e+00 1.892773404073685883e+00 3.256555558591079369e-01 2.529567161516739771e-01 2.070074947795867704e-01 1.770913329638126865e-01 1.581698835630406252e-01
1.252511145732535738e+02 2.097781599216808068e+00 1.188374830669195262e-02 1.316784031413612520e-02 1.463461427045788417e-02 1.637672614519596406e-02 1.858209451535012061e-02 1.610923952266599679e+00 1.680080624500213116e+00 1.747462213578340418e+00 1.816425697399896677e+00 1.892419475725341194e+00 3.257203553343836488e-01 2.530209972797404783e-01 2.070571139046408216e-01 1.771364715553949976e-01 1.582103916841318680e-01
1.266436348832022105e+02 2.102583367007983206e+00 1.175879106417546636e-02 1.302862009419152207e-02 1.447930321633524725e-02 1.620228635198809469e-02 1.838285763569457235e-02 1.610764600330169882e+00 1.679892255714019234e+00 1.747236799274631602e+00 1.816155336847314450e+00 1.892071272926439507e+00 3.257805002825983065e-01 2.530847333203324889e-01 2.071212405815408553e-01 1.771850215112752425e-01 1.582494789012663938e-01
1.280516369940132790e+02 2.107385134799158344e+00 1.163492313521706165e-02 1.289064895966523204e-02 1.432578635272145108e-02 1.603011479944674994e-02 1.818689799908003446e-02 1.610609341717317067e+00 1.679706203216276172e+00 1.747013096801993681e+00 1.815883808291055779e+00 1.891722464539680182e+00 3.258432025704834922e-01 2.531427027910920224e-01 2.071700879027220110e-01 1.772289957499973145e-01 1.582864108882381660e-01
1.294752930296813815e+02 2.112186902590334370e+00 1.151215105772872282e-02 1.275470388659733813e-02 1.417387250783490142e-02 1.586017465224111647e-02 1.799220460034502839e-02 1.610458072319912448e+00 1.679525016028291073e+00 1.746792023250859582e+00 1.815610894385019769e+00 1.891379057425980781e+00 3.259015439836407402e-01 2.532021658643383022e-01 2.072193031777362082e-01 1.772733824161312199e-01 1.583237928818027329e-01
1.309147770278451901e+02 2.116988670381509507e+00 1.139083956091494106e-02 1.261986795191916838e-02 1.402338184121058699e-02 1.569142534157449628e-02 1.779890055310983168e-02 1.610302614693052581e+00 1.679339635018067600e+00 1.746573819496848090e+00 1.815348161370308411e+00 1.891037689297852209e+00 3.259618689268790614e-01 2.532629177455945069e-01 2.072667879703782023e-01 1.773151429743636820e-01 1.583612806466427048e-01
1.323702649610647768e+02 2.121790438172684645e+00 1.127026656577667305e-02 1.248614574264321833e-02 1.387503704937695891e-02 1.552387152382501273e-02 1.760892210431248828e-02 1.610152317744243833e+00 1.679157462698711356e+00 1.746357527579540658e+00 1.815082930567350150e+00 1.890702569788465404e+00 3.260248172109929121e-01 2.533224090505032389e-01 2.073137646510698207e-01 1.773576255520700751e-01 1.583998270735548497e-01
1.338419347583325418e+02 2.126592205963860227e+00 1.115178607314569643e-02 1.235454072870735553e-02 1.372784066080469031e-02 1.535879593495934926e-02 1.742020695495088978e-02 1.610003745560958599e+00 1.678979645441217805e+00 1.746139518564591375e+00 1.814822223652176714e+00 1.890372761404708113e+00 3.260794753331774931e-01 2.533786407048058131e-01 2.073610063960095451e-01 1.773997636466836392e-01 1.584374507645983088e-01
1.353299663268246036e+02 2.131393973755035809e+00 1.103438574514038761e-02 1.222404210160055703e-02 1.358178237996936905e-02 1.519531268796228511e-02 1.723373628358546017e-02 1.609852402319661868e+00 1.678801281980019100e+00 1.745931391243924047e+00 1.814564797891992542e+00 1.890046643985023644e+00 3.261376725826322653e-01 2.534349127893711362e-01 2.074067105951478140e-01 1.774403539475002400e-01 1.584749148605000268e-01
1.368345415738940005e+02 2.136195741546210947e+00 1.091707037616708974e-02 1.209465149846385666e-02 1.343786981392596641e-02 1.503331566970090953e-02 1.704952325581395381e-02 1.609709222017374763e+00 1.678626453402362273e+00 1.745722618658251957e+00 1.814309678925977831e+00 1.889724610946126315e+00 3.261945048854000273e-01 2.534914536259945672e-01 2.074510146794770749e-01 1.774816769971945818e-01 1.585112814459674335e-01
1.383558444293086609e+02 2.140997509337386084e+00 1.080183903333692928e-02 1.196636945184841733e-02 1.329514966478243833e-02 1.487296465426180339e-02 1.686656238003838779e-02 1.609565018357145938e+00 1.678451778025799479e+00 1.745514043415818284e+00 1.814060347958980524e+00 1.889402577907228542e+00 3.262472182550202882e-01 2.535466909153035742e-01 2.074963062090091348e-01 1.775208444454261514e-01 1.585476115271569897e-01
1.398940608677359876e+02 2.145799277128561666e+00 1.068769078557178960e-02 1.183959252823631528e-02 1.315364980289093419e-02 1.471437777236168747e-02 1.668583820706785389e-02 1.609419397540490682e+00 1.678280631965943348e+00 1.745308045668656272e+00 1.813807449563793028e+00 1.889076779181485977e+00 3.263182019083234464e-01 2.536016898161944644e-01 2.075306859686180116e-01 1.775612128507813581e-01 1.585795261943115098e-01
1.414493789314774403e+02 2.150601044919737248e+00 1.057518544866612765e-02 1.171411682973426752e-02 1.301424262725780004e-02 1.455796677767850003e-02 1.650736671559218521e-02 1.609277454343066793e+00 1.678114361141089361e+00 1.745107190175463785e+00 1.813562139590218836e+00 1.888772724902329170e+00 3.263872471661251051e-01 2.536534780831823932e-01 2.075832938511105730e-01 1.775995695781101835e-01 1.586190780814273615e-01
1.430219887534563554e+02 2.155402812710912386e+00 1.046363138332256047e-02 1.159014485792001815e-02 1.287597025412042830e-02 1.440272987898968439e-02 1.633012601626016372e-02 1.609135633301810309e+00 1.677946992068734211e+00 1.744905951524744703e+00 1.813316888742694033e+00 1.888463195361882230e+00 3.264560264034693238e-01 2.537074923899040324e-01 2.076257623701077415e-01 1.776383423812268880e-01 1.586534686445920661e-01
1.446120825804614185e+02 2.160204580502087524e+00 1.035271828559121247e-02 1.146727357399051142e-02 1.273881961402126978e-02 1.424866528623629745e-02 1.615512895212285402e-02 1.608994182154591002e+00 1.677780869961940979e+00 1.744706427606886434e+00 1.813076076547103010e+00 1.888147778960810763e+00 3.265242731842308843e-01 2.537596831331094260e-01 2.076615671664668594e-01 1.776799283481619030e-01 1.586844669572552158e-01
1.462198547966480362e+02 2.165006348293263105e+00 1.024288784241967655e-02 1.134550248641147223e-02 1.260380049875311700e-02 1.409676911836337150e-02 1.598135640880858285e-02 1.608856216073478285e+00 1.677612461498820595e+00 1.744508695838676404e+00 1.812839987563083177e+00 1.887846554197545101e+00 3.265908226222367650e-01 2.538121946168502285e-01 2.077029860516465265e-01 1.777181430763179748e-01 1.587187303978897790e-01
1.478455019473007894e+02 2.169808116084438687e+00 1.013512738716445226e-02 1.122539633547193702e-02 1.246990789214721604e-02 1.394703603896104045e-02 1.581077413890457500e-02 1.608717635093965814e+00 1.677452338533313103e+00 1.744315311552279146e+00 1.812601618073194309e+00 1.887543930152564275e+00 3.266525095734286177e-01 2.538616147882267748e-01 2.077453205029063110e-01 1.777566799737127778e-01 1.587525335535319437e-01
1.494892227628609476e+02 2.174609883875613825e+00 1.002744453406463274e-02 1.110585283411336457e-02 1.233713903462749228e-02 1.379747005356273329e-02 1.564055708268676653e-02 1.608583531923415855e+00 1.677292356994559919e+00 1.744123835732348970e+00 1.812367667007954264e+00 1.887247747076086224e+00 3.267169660705233070e-01 2.539119746126410337e-01 2.077857205434234522e-01 1.777943570571831056e-01 1.587857970743070390e-01
1.511512181832210047e+02 2.179411651666789407e+00 9.921836934322260035e-03 1.098840258765089797e-02 1.220549016522423300e-02 1.365006937682570511e-02 1.547260208379516722e-02 1.608450026116620357e+00 1.677133065171288573e+00 1.743934128499324387e+00 1.812136973804477691e+00 1.886954335859187593e+00 3.267834234973627794e-01 2.539599972415954587e-01 2.078270897935935446e-01 1.778306489434268167e-01 1.588184913767040629e-01
1.528316913822880849e+02 2.184213419457964989e+00 9.816301708391532432e-03 1.087204832563510269e-02 1.207596467195385694e-02 1.350482427389258604e-02 1.530686597938144509e-02 1.608319755461989908e+00 1.676974768477139666e+00 1.743747766039706937e+00 1.811908390090009480e+00 1.886661557376995146e+00 3.268455817255177531e-01 2.540088881016471789e-01 2.078674856856722597e-01 1.778671691812903355e-01 1.588511953817386135e-01
1.545308477928218451e+02 2.189015187249140126e+00 9.712837710112238315e-03 1.075609591966295193e-02 1.194755612345193597e-02 1.336074017885659736e-02 1.514310309278350461e-02 1.608184823591289669e+00 1.676819309641784050e+00 1.743556628931797858e+00 1.811678972466998605e+00 1.886375577987942531e+00 3.269077954151427545e-01 2.540574747922813015e-01 2.079080305027818654e-01 1.779033502526609078e-01 1.588828389815880870e-01
1.562488951315481813e+02 2.193816955040315264e+00 9.609446615491974014e-03 1.064189528644781529e-02 1.182026883270011902e-02 1.321789940922880359e-02 1.498003857665447351e-02 1.608058319358314225e+00 1.676665954536983305e+00 1.743373547304634119e+00 1.811455931855554313e+00 1.886092645361592490e+00 3.269678330030466595e-01 2.541034133683772178e-01 2.079465955337945204e-01 1.779380661310227818e-01 1.589142622663189119e-01
1.579860434245518661e+02 2.198618722831490846e+00 9.508124000643880525e-03 1.052878835063437123e-02 1.169409252832165520e-02 1.307619420498084238e-02 1.481954833702882508e-02 1.607927151141897548e+00 1.676514525088998342e+00 1.743194274915611519e+00 1.811234500791676805e+00 1.885805451709927194e+00 3.270279242580198531e-01 2.541497319655453002e-01 2.079865318796653428e-01 1.779733039930323224e-01 1.589460248653710162e-01
1.597425050329511294e+02 2.203420490622666428e+00 9.406869133816036371e-03 1.041676605557477139e-02 1.157003502454991874e-02 1.293663591380686366e-02 1.466058203991130876e-02 1.607797876688456862e+00 1.676363140385015216e+00 1.743010625892207344e+00 1.811014630379000456e+00 1.885530123430851024e+00 3.270896154492545227e-01 2.541968027846969180e-01 2.080297593822422186e-01 1.780077420330044291e-01 1.589764269973022448e-01
1.615184946788585023e+02 2.208222258413841566e+00 9.306830161368144852e-03 1.030663969571230833e-02 1.144648020158387479e-02 1.279823045004787642e-02 1.450281618625277186e-02 1.607674269260129130e+00 1.676212898835594878e+00 1.742835041452461153e+00 1.810796990705582754e+00 1.885255958137633137e+00 3.271475708262169824e-01 2.542417208674831453e-01 2.080709427247431909e-01 1.780424500017512290e-01 1.590069496980902886e-01
1.633142294716303411e+02 2.213024026205016703e+00 9.208569047746636288e-03 1.019682065906210404e-02 1.132424949290060899e-02 1.266196872506781569e-02 1.434725853658536630e-02 1.607555037322477842e+00 1.676066375405838471e+00 1.742661090651499434e+00 1.810581829799488451e+00 1.884989818865007605e+00 3.271515393155753904e-01 2.542694875236051755e-01 2.081226276880875359e-01 1.780732508049453489e-01 1.590417935538685490e-01
1.651299289344073600e+02 2.217825793996192285e+00 9.110612846199175538e-03 1.008822591419522054e-02 1.120352521750507015e-02 1.252653254626675226e-02 1.419290032154340783e-02 1.607435688971524890e+00 1.675918486009039476e+00 1.742484321965399374e+00 1.810369709632932533e+00 1.884719234193830140e+00 3.271984766987484639e-01 2.543172511680710790e-01 2.081603646583243816e-01 1.781071353093142129e-01 1.590710772293962294e-01
1.669658150309504379e+02 2.222627561787367867e+00 9.013603694779116424e-03 9.981442576708306202e-03 1.108419030802432897e-02 1.239250622108789210e-02 1.404073245370883634e-02 1.607315878159742750e+00 1.675778851580066675e+00 1.742313691311383916e+00 1.810159686518318711e+00 1.884450142938377315e+00 3.272439117561451449e-01 2.543628490081948912e-01 2.081970955051597183e-01 1.781405826067009035e-01 1.591007860807644725e-01
1.688221121927752790e+02 2.227429329578543005e+00 8.918663330300273528e-03 9.874955285722505915e-03 1.096639408995815981e-02 1.226002384370016018e-02 1.388976627120523319e-02 1.607188337037446457e+00 1.675633426755653410e+00 1.742142153496161416e+00 1.809953559140255797e+00 1.884190369392774844e+00 3.273689317816523836e-01 2.544152156725081881e-01 2.082322209932433998e-01 1.781747755684126577e-01 1.591305347236145473e-01
1.706990473465888272e+02 2.232231097369718142e+00 8.823782022471910250e-03 9.769444802393141905e-03 1.084898790770638666e-02 1.212887123265826879e-02 1.374011277445109751e-02 1.607075865285649829e+00 1.675492783364222360e+00 1.741973375904156685e+00 1.809745147495285034e+00 1.883925373591271768e+00 3.273372150304627581e-01 2.544533837671983378e-01 2.082683363849553715e-01 1.782054345962494069e-01 1.591580862007331842e-01
1.725968499420300759e+02 2.237032865160893724e+00 8.729963258102470258e-03 9.666011271493473930e-03 1.073368635650810352e-02 1.199925607908793740e-02 1.359245841650033246e-02 1.606959515950094453e+00 1.675352035121459471e+00 1.741806811702521385e+00 1.809542288221314132e+00 1.883672370401558549e+00 3.273807556804684826e-01 2.544979009066970499e-01 2.083033588479023812e-01 1.782370681780856003e-01 1.591861253129783771e-01
1.745157519797192549e+02 2.241834632952069306e+00 8.637209817388063343e-03 9.562661745425525203e-03 1.061862973608570723e-02 1.187077618364418968e-02 1.344699096647801462e-02 1.606843263294003288e+00 1.675216317817028955e+00 1.741643954150530416e+00 1.809340426123044132e+00 1.883415067547124400e+00 3.274272925623125663e-01 2.545399555970978001e-01 2.083372404248181597e-01 1.782710719833691393e-01 1.592147723498969769e-01
1.764559880396194842e+02 2.246636400743244444e+00 8.545521287919105591e-03 9.461408684255512638e-03 1.050549431818181834e-02 1.174342668154287547e-02 1.330179747524213793e-02 1.606729377767150080e+00 1.675079244361868058e+00 1.741477358540098441e+00 1.809142560186313586e+00 1.883164137838958530e+00 3.274814887776195671e-01 2.545830972480302434e-01 2.083720576094649779e-01 1.783045891535314231e-01 1.592431649155196804e-01
1.784177953097139664e+02 2.251438168534420026e+00 8.454892961642814300e-03 9.360234178296782115e-03 1.039346291459911260e-02 1.161720956175298948e-02 1.315879124945580972e-02 1.606615519470307563e+00 1.674944423706725027e+00 1.741314086418479290e+00 1.808948165581806489e+00 1.882914442693944368e+00 3.275361719651975201e-01 2.546249031053755552e-01 2.084061625875402446e-01 1.783377368460300760e-01 1.592726763061684814e-01
1.804014136150005925e+02 2.256239936325595608e+00 8.364324133163156955e-03 9.260132566482545680e-03 1.028252340231085651e-02 1.149311879531511420e-02 1.301776621680452752e-02 1.606501758751601727e+00 1.674810872470305023e+00 1.741155415890214053e+00 1.808757242309522617e+00 1.882668581057162616e+00 3.275937972692562483e-01 2.546667416203380885e-01 2.084402402968907608e-01 1.783694591274334329e-01 1.593013156502318950e-01
1.824070854468102141e+02 2.261041704116770745e+00 8.275810333829470775e-03 9.161994592132976026e-03 1.017268524440383820e-02 1.137015510236596798e-02 1.287729299085763925e-02 1.606387109806254321e+00 1.674674556953728244e+00 1.740995527199997284e+00 1.808566319037238745e+00 1.882427432015482571e+00 3.276464999869926342e-01 2.547091580752326445e-01 2.084736952763720230e-01 1.784012968401692822e-01 1.593290867113335840e-01
1.844350559924508843e+02 2.265843471907945883e+00 8.187358061430545161e-03 9.064153596631003423e-03 1.006396752158783547e-02 1.124831947431302256e-02 1.273880539834566783e-02 1.606276813014579918e+00 1.674544661069258700e+00 1.740839247902482789e+00 1.808371988236201711e+00 1.882185741732083306e+00 3.277020734936598734e-01 2.547496632108948167e-01 2.085068155926488587e-01 1.784335243218832801e-01 1.593568716239003036e-01
1.864855731651808526e+02 2.270645239699121465e+00 8.100827410358564518e-03 8.967270451700988521e-03 9.956294420822058705e-03 1.112779786556228161e-02 1.260211614237509610e-02 1.606170397442612252e+00 1.674414878445510180e+00 1.740687904842914469e+00 1.808185696790798103e+00 1.881952800948587301e+00 3.277527442981447159e-01 2.547908219238196326e-01 2.085427543797854499e-01 1.784655062468882836e-01 1.593844364655207790e-01
1.885588876345149743e+02 2.275447007490297047e+00 8.014466015293118806e-03 8.872277525022748829e-03 9.849737987891279967e-03 1.100815838509316968e-02 1.246590181778600183e-02 1.606056553681973531e+00 1.674286411685838472e+00 1.740532232458787298e+00 1.808002078246616184e+00 1.881715085516798780e+00 3.278076563132825694e-01 2.548300162429474880e-01 2.085797492062957392e-01 1.784956022443185686e-01 1.594113169497402560e-01
1.906552528568685148e+02 2.280248775281472184e+00 7.929160261174222207e-03 8.777516402296889342e-03 9.744272698003863045e-03 1.089064400031849664e-02 1.233185620986176033e-02 1.605953577957549561e+00 1.674157551080300177e+00 1.740379944581913918e+00 1.807812576358539536e+00 1.881474834047051070e+00 3.278567754097761466e-01 2.548699377868578475e-01 2.086285349750822693e-01 1.785212416451601725e-01 1.594338004537117492e-01
1.927749251065418719e+02 2.285050543072647322e+00 7.844716370390024049e-03 8.683819948849104062e-03 9.640048026781691468e-03 1.077324528301886776e-02 1.219942211821051573e-02 1.605843148168120571e+00 1.674034775662507579e+00 1.740230648718586348e+00 1.807635802207513409e+00 1.881254057888288367e+00 3.279095456915494533e-01 2.549078433158168955e-01 2.086503591116309342e-01 1.785574056398506471e-01 1.594651574111742021e-01
1.949181635070489733e+02 2.289852310863822904e+00 7.761498939104604332e-03 8.591198750000000883e-03 9.537610478213297271e-03 1.065796816047122689e-02 1.206824719712637321e-02 1.605740728500623549e+00 1.673909701578714326e+00 1.740083872294695633e+00 1.807449992109434689e+00 1.881020858384493843e+00 3.279580674547467045e-01 2.549455515404893124e-01 2.086921365964998776e-01 1.785781815445102449e-01 1.594865905802022865e-01
1.970852300627939542e+02 2.294654078654998486e+00 7.678332202131607845e-03 8.499358648111332223e-03 9.435411196911196868e-03 1.054380836728298354e-02 1.193801839555894140e-02 1.605636632397734909e+00 1.673786399684074055e+00 1.739937157658481670e+00 1.807272545483369575e+00 1.880793020612977262e+00 3.280053101932630666e-01 2.549826970987241759e-01 2.087232863066167121e-01 1.786048699565880027e-01 1.595131858641491984e-01
1.992763896911007464e+02 2.299455846446173624e+00 7.596221374045801500e-03 8.408846110164678797e-03 9.334296108073335610e-03 1.043076545240893133e-02 1.180955062050947045e-02 1.605534899356178880e+00 1.673664970372610306e+00 1.739791175370615006e+00 1.807096533333383048e+00 1.880572754953217629e+00 3.280585787228548211e-01 2.550191887561964466e-01 2.087542003213869179e-01 1.786358888328570260e-01 1.595389192339606299e-01
2.014919102545990484e+02 2.304257614237349205e+00 7.515892586508398851e-03 8.318395946866483787e-03 9.234264728582453757e-03 1.031883277199028767e-02 1.168224036577400309e-02 1.605431487208209163e+00 1.673545976121258105e+00 1.739647971020582995e+00 1.806924223899050830e+00 1.880356228709256783e+00 3.281051327352516034e-01 2.550574433402857388e-01 2.087845804103657665e-01 1.786646388391167350e-01 1.595646850212102674e-01
2.037320625939684930e+02 2.309059382028524787e+00 7.435863650810467171e-03 8.230013279609555560e-03 9.135319637345679089e-03 1.020800900618685884e-02 1.155625081645983085e-02 1.605331037638515923e+00 1.673425640414903270e+00 1.739509466965088125e+00 1.806751785353064355e+00 1.880136444505166926e+00 3.281505373987453900e-01 2.550918289486373003e-01 2.088147519580954847e-01 1.786942626935681122e-01 1.595902309987551337e-01
2.059971205610487459e+02 2.313861149819699925e+00 7.355885829273458437e-03 8.141694371950527337e-03 9.037125361620058570e-03 1.009829292929293083e-02 1.143218517308948294e-02 1.605236043617015884e+00 1.673310181410385233e+00 1.739366378338168317e+00 1.806578880029112932e+00 1.879921582408049296e+00 3.281977315906850490e-01 2.551288489882211352e-01 2.088446629126500809e-01 1.787233065186834280e-01 1.596150889258781125e-01
2.082873610523174364e+02 2.318662917610875063e+00 7.277955796717840153e-03 8.055043443738656508e-03 8.940952953274633117e-03 9.989687832759160807e-03 1.130833605486609994e-02 1.605136358774630123e+00 1.673191415878789057e+00 1.739226930434278229e+00 1.806413098171748333e+00 1.879709255321120986e+00 3.282424586560800384e-01 2.551637464443703429e-01 2.088743215860263680e-01 1.787505482116701905e-01 1.596391665386777126e-01
2.106030640427395326e+02 2.323464685402050645e+00 7.200076629974598227e-03 7.968829893399862960e-03 8.845193162832542047e-03 9.882935728824173566e-03 1.118651061513336979e-02 1.605036757671007619e+00 1.673077545236171249e+00 1.739090912127025046e+00 1.806244763840160861e+00 1.879498793790875588e+00 3.282922675693829007e-01 2.551976387402737356e-01 2.089031992031359641e-01 1.787793203563713962e-01 1.596642140004436161e-01
2.129445126199930201e+02 2.328266453193226226e+00 7.122885937995978439e-03 7.883675641970410569e-03 8.750510247349824189e-03 9.776497808390733138e-03 1.106589614275029637e-02 1.604940751384291264e+00 1.672964046058799559e+00 1.738955019634468746e+00 1.806082872490874847e+00 1.879291178558351705e+00 3.283349001559638936e-01 2.552322300544683786e-01 2.089307252255445113e-01 1.788068152462904126e-01 1.596881236395141790e-01
2.153119930190758566e+02 2.333068220984401364e+00 7.047085836682885109e-03 7.799119347160829788e-03 8.656908016443988149e-03 9.671839633716835735e-03 1.094642451116572233e-02 1.604844826185901630e+00 1.672849545689937267e+00 1.738819398163860885e+00 1.805918239858946173e+00 1.879087508045983679e+00 3.283801355168349256e-01 2.552659764464318415e-01 2.089605103286313603e-01 1.788350046184462583e-01 1.597117138880891629e-01
2.177057946572978437e+02 2.337869988775576502e+00 6.971938934122871509e-03 7.716064812191943817e-03 8.563383059337273742e-03 9.567570232412551945e-03 1.082895041675571539e-02 1.604752809513819489e+00 1.672740672142719820e+00 1.738687076028871736e+00 1.805759089792302818e+00 1.878881057445124902e+00 3.284219231155990348e-01 2.552987702669649583e-01 2.089872367247108675e-01 1.788613531025136927e-01 1.597351904684544133e-01
2.201262101696605669e+02 2.342671756566752084e+00 6.897212790697674657e-03 7.633070117806977327e-03 8.471934831460675025e-03 9.464396526093420484e-03 1.071190437012501176e-02 1.604657983276155386e+00 1.672627652284586208e+00 1.738554698090969186e+00 1.805598068066622819e+00 1.878679711956858123e+00 3.284685906125864863e-01 2.553331287868446098e-01 2.090151890497970455e-01 1.788885356284489192e-01 1.597585050293886810e-01
2.225735354446306928e+02 2.347473524357927666e+00 6.823531438233118931e-03 7.551607100390690663e-03 8.381029719494191565e-03 9.363326005319982243e-03 1.059660226544133395e-02 1.604565859138636696e+00 1.672518047892099124e+00 1.738425874851263986e+00 1.805444463290455603e+00 1.878480014086351568e+00 3.285095237423599768e-01 2.553644921977799576e-01 2.090432033586238914e-01 1.789142245044899326e-01 1.597814571965952835e-01
2.250480696603119100e+02 2.352275292149102803e+00 6.750894358757658469e-03 7.470705083210686832e-03 8.291705044281862808e-03 9.262348587968396302e-03 1.048232977131865855e-02 1.604476316842821548e+00 1.672412861162236419e+00 1.738297227117990396e+00 1.805283899245633261e+00 1.878284260341922529e+00 3.285518133085627568e-01 2.553961978282149325e-01 2.090735652961487889e-01 1.789406930086940017e-01 1.598036267364201235e-01
2.275501153210188647e+02 2.357077059940277941e+00 6.678847335903258242e-03 7.390862705149971179e-03 8.202447866538339211e-03 9.162965428236214196e-03 1.036943962385124957e-02 1.604386398385508894e+00 1.672306780336062726e+00 1.738164085075929455e+00 1.805131608491619799e+00 1.878088506597493268e+00 3.285907787894048471e-01 2.554264424540102496e-01 2.091039295795129038e-01 1.789653873673545947e-01 1.598260796908123060e-01
2.300799782942571881e+02 2.361878827731453523e+00 6.607280948107479776e-03 7.312075869872701125e-03 8.114266166281755913e-03 9.064144756393211627e-03 1.025767763649962708e-02 1.604297918139823143e+00 1.672198409358517157e+00 1.738039115778688304e+00 1.804978098640490636e+00 1.877895055003907077e+00 3.286320320652276750e-01 2.554599932301540033e-01 2.091334971306816060e-01 1.789914030028953718e-01 1.598480036187998055e-01
2.326379678481141582e+02 2.366680595522629105e+00 6.536759130251213953e-03 7.233343345211832795e-03 8.027523409440739943e-03 8.966847513293713101e-03 1.014660418892925943e-02 1.604206256019038213e+00 1.672094891607260436e+00 1.737916802143175454e+00 1.804826916318847285e+00 1.877706312951974210e+00 3.286735519808192119e-01 2.554898896584779644e-01 2.091613373163664080e-01 1.790165272838050436e-01 1.598699724460256044e-01
2.352243966890664240e+02 2.371482363313804242e+00 6.466777566740529448e-03 7.156035003392896901e-03 7.941455658865021611e-03 8.870178107896795061e-03 1.003705204103440968e-02 1.604121478040751780e+00 1.671990147379711855e+00 1.737792078875725954e+00 1.804672622166209939e+00 1.877513995203849539e+00 3.287126998199592642e-01 2.555328119584188706e-01 2.091944449932860717e-01 1.790317768977164048e-01 1.598911859939692037e-01
2.378395810002080282e+02 2.376284131104979824e+00 6.397324014979693073e-03 7.079392221154389396e-03 7.855771509167842545e-03 8.774599405832226445e-03 9.928621500320582161e-03 1.604035588056916151e+00 1.671886439652851220e+00 1.737670557159504803e+00 1.804525277159467089e+00 1.877327256035858705e+00 3.287515167976626795e-01 2.555657386249007290e-01 2.092236777064560016e-01 1.790567022764519567e-01 1.599125211012228098e-01
2.404838404799014882e+02 2.381085898896155406e+00 6.329377030162412245e-03 7.003131973096704890e-03 7.771819626946990973e-03 8.680441413272885209e-03 9.821735599016778728e-03 1.603946145279904867e+00 1.671786136000705358e+00 1.737547851528401299e+00 1.804378288578506462e+00 1.877144757807000408e+00 3.287932842107424980e-01 2.555973650849568957e-01 2.092512967674427238e-01 1.790822327344743781e-01 1.599335794440219782e-01
2.431574983808605737e+02 2.385887666687330544e+00 6.261542224565102774e-03 6.928265299203254478e-03 7.687931043322225426e-03 8.587005393574612122e-03 9.715508335114341962e-03 1.603865047182710946e+00 1.671687738756302277e+00 1.737429370713102772e+00 1.804234444308158158e+00 1.876961963275446177e+00 3.288284004891334211e-01 2.556264086601696128e-01 2.092788708660470454e-01 1.791066519065569462e-01 1.599545995864491699e-01
2.458608815496675959e+02 2.390689434478505682e+00 6.194645955204215564e-03 6.854070052539404552e-03 7.605349993592208473e-03 8.494662133645955460e-03 9.610401581534516041e-03 1.603781007825565874e+00 1.671587563618392780e+00 1.737311430320273686e+00 1.804094024901389925e+00 1.876779168743892168e+00 3.288657703260992604e-01 2.556578619215620352e-01 2.093071800128081528e-01 1.791307439007162328e-01 1.599759954556025654e-01
2.485943204667287887e+02 2.395491202269681263e+00 6.128339831401475452e-03 6.780616005873715303e-03 7.523572645739910400e-03 8.403400125039074686e-03 9.506691247194613142e-03 1.603698287280431511e+00 1.671490787343579143e+00 1.737196285120268691e+00 1.803951560579771796e+00 1.876605066781251274e+00 3.289035021517855428e-01 2.556873526540037744e-01 2.093340434092858804e-01 1.791548273011840109e-01 1.599961591944670525e-01
2.541527058792071614e+02 2.405094737852031983e+00 5.997624611658153825e-03 6.636093141405587786e-03 7.363207031250000936e-03 8.223304086256738588e-03 9.302977663781126019e-03 1.603533906432822453e+00 1.671296754795624784e+00 1.736966212230864226e+00 1.803674488451977087e+00 1.876251890865338723e+00 3.289786166017634184e-01 2.557474696108124057e-01 2.093877044876568116e-01 1.792016273999347264e-01 1.600367165453701612e-01
2.569783318704091357e+02 2.409896505643207121e+00 5.933406506632975599e-03 6.564769625825384383e-03 7.283763941353480799e-03 8.134401140535894859e-03 9.202296890028856605e-03 1.603453793198389876e+00 1.671201855299009331e+00 1.736854474554256678e+00 1.803533988958339274e+00 1.876077184758530469e+00 3.290144473719957552e-01 2.557771820765556425e-01 2.094138272397773615e-01 1.792249779272241939e-01 1.600563180701996824e-01
2.598353726845011238e+02 2.414698273434382703e+00 5.870224842105263401e-03 6.493691474355357297e-03 7.205213366621855513e-03 8.047304639900014836e-03 9.102824283882000184e-03 1.603374618087377801e+00 1.671106185438018255e+00 1.736738760598553144e+00 1.803400679696767650e+00 1.875904104390294425e+00 3.290504365682920263e-01 2.558063888462221991e-01 2.094404377759988001e-01 1.792472548868140891e-01 1.600759759195495291e-01
2.627241775860707662e+02 2.419500041225558284e+00 5.807081868883509808e-03 6.424443729903537084e-03 7.127825652841781462e-03 7.960502304147465402e-03 9.004321932449765864e-03 1.603298220377555428e+00 1.671016358159343351e+00 1.736630350846323001e+00 1.803267370435195804e+00 1.875737973719909579e+00 3.290838845130791834e-01 2.558335327014187865e-01 2.094658709840861166e-01 1.792697389059326463e-01 1.600954779648668946e-01
2.656450997227691460e+02 2.424301809016733422e+00 5.744307295776128995e-03 6.355407704021205466e-03 7.051375823894542351e-03 7.874676923076922783e-03 8.906945703292005675e-03 1.603218364635804027e+00 1.670922640681840488e+00 1.736519371532432743e+00 1.803135054627944989e+00 1.875569576366538538e+00 3.291196649468012825e-01 2.558621215954449690e-01 2.094907529207593877e-01 1.792915635090823467e-01 1.601141517223241273e-01
2.685984961684825407e+02 2.429103576807908560e+00 5.683222864955826507e-03 6.287237440090216213e-03 6.975038707613564343e-03 7.789942058410119843e-03 8.810649952795552783e-03 1.603142709005573874e+00 1.670832987580947115e+00 1.736412030163484221e+00 1.803001813941096376e+00 1.875403270874587358e+00 3.291536245976222075e-01 2.558901802922536328e-01 2.095164660093801479e-01 1.793146237173933455e-01 1.601329796456211485e-01
2.715847279669835643e+02 2.433905344599084586e+00 5.622477367120550830e-03 6.220115620948193057e-03 6.900655450358239747e-03 7.705250864652986656e-03 8.715405643553969517e-03 1.603070093854251477e+00 1.670742086587418740e+00 1.736305614206287373e+00 1.802875406109983647e+00 1.875241186803287441e+00 3.291851397787435296e-01 2.559177532898957441e-01 2.095411553203552768e-01 1.793351937901880855e-01 1.601520671556922737e-01
2.746041601760655340e+02 2.438707112390259724e+00 5.561741603153745085e-03 6.153145071295721552e-03 6.826390086344739407e-03 7.622608207808177251e-03 8.621290748898677650e-03 1.602991924296183868e+00 1.670653816634396938e+00 1.736198366093707923e+00 1.802745581851002976e+00 1.875078239231764199e+00 3.292197958439530558e-01 2.559436038545982450e-01 2.095652135362217894e-01 1.793569239569023088e-01 1.601703880123376000e-01
2.776571619121731942e+02 2.443508880181434861e+00 5.502457803468207426e-03 6.087094945624611959e-03 6.753150274777335732e-03 7.540053792361485138e-03 8.528137627189761802e-03 1.602917302718765313e+00 1.670567660151222933e+00 1.736095630540052115e+00 1.802619174019890025e+00 1.874920066308534139e+00 3.292518546514680566e-01 2.559705357345402055e-01 2.095885576736396805e-01 1.793783486346498535e-01 1.601880830353642204e-01
2.807441063955239429e+02 2.448310647972610443e+00 5.443028265209624156e-03 6.021161408450703516e-03 6.679962864721485614e-03 7.459475297733384087e-03 8.436002097975455610e-03 1.602852149524204073e+00 1.670478101493365619e+00 1.735990360864287485e+00 1.802495937335486076e+00 1.874762964523937869e+00 3.292009491596775139e-01 2.559957983558755479e-01 2.095886885416819723e-01 1.793992491082077034e-01 1.602080151915915851e-01
2.838653709957326896e+02 2.453112415763786025e+00 5.385077157413729887e-03 5.956240396530358694e-03 6.607832533468047630e-03 7.379040488629379918e-03 8.344337774048044692e-03 1.602774791049238035e+00 1.670393317483801265e+00 1.735888651112136527e+00 1.802370259755025295e+00 1.874601918963568981e+00 3.293161885210093009e-01 2.560234531959199589e-01 2.096367436130372186e-01 1.794193302313200900e-01 1.602237348384861759e-01
2.870213372779447241e+02 2.457914183554961163e+00 5.327160838059231442e-03 5.892286744002703247e-03 6.536755413851885049e-03 7.298674118460475591e-03 8.254324976397775515e-03 1.602702064087414779e+00 1.670305838273471011e+00 1.735787292668289794e+00 1.802247508334340997e+00 1.874447782480597624e+00 3.293485379837088334e-01 2.560480437497185680e-01 2.096587977906388678e-01 1.794397746153536810e-01 1.602411341879895756e-01
2.902123910494814254e+02 2.462715951346136301e+00 5.270276182476769759e-03 5.829375577074653175e-03 6.466631359676808764e-03 7.220202181594715177e-03 8.165333997692227758e-03 1.602631108581105579e+00 1.670221489664486914e+00 1.735688396701446479e+00 1.802124756913656700e+00 1.874288871349333085e+00 3.293788319158367228e-01 2.560744897935959274e-01 2.096814131413122784e-01 1.794597684443939301e-01 1.602592589600307926e-01
2.934389224070035311e+02 2.467517719137311882e+00 5.213638744554663189e-03 5.766516098165034437e-03 6.396641337961502319e-03 7.142739631336405409e-03 8.076703975663485080e-03 1.602560212689931429e+00 1.670139172349021539e+00 1.735587216079415240e+00 1.802005415254658072e+00 1.874138642628156326e+00 3.294110499637783462e-01 2.560979846324206166e-01 2.097046979641535303e-01 1.794794660474421655e-01 1.602758536214932972e-01
3.000000000000000000e+02 2.477121254719662602e+00 5.102192319798552408e-03 5.642875962504184315e-03 6.259657034700315606e-03 6.989391030563662024e-03 7.903313962026644462e-03 1.602423697410579662e+00 1.669974951976610056e+00 1.735391991015130975e+00 1.801768424552173897e+00 1.873841767865158880e+00 3.294682613978080488e-01 2.561469826774305236e-01 2.097491851242620498e-01 1.795190766818910433e-01 1.603090209364170793e-01
4.000000000000000000e+02 2.602059991327962507e+00 3.849522534698757679e-03 4.256285920577617017e-03 4.720024328911800321e-03 5.267469384627175046e-03 5.951535214168039191e-03 1.600864401948300264e+00 1.668128983378944774e+00 1.733200234017946650e+00 1.799127816052268569e+00 1.870517511491464946e+00 3.302114818089816328e-01 2.568159103323605641e-01 2.102454350870379685e-01 1.799755685607313249e-01 1.607000602187246829e-01
5.990000000000000000e+02 2.777426822389311489e+00 2.587858368921623457e-03 2.860072215422276767e-03 3.170876514571971394e-03 3.536565004113220376e-03 3.992941234894885512e-03 1.599316530956012228e+00 1.666290814957074318e+00 1.731001876250200411e+00 1.796459388074974850e+00 1.867179811990870464e+00 3.308106464454395046e-01 2.572725552105183944e-01 2.107331527721414133e-01 1.803844442850270069e-01 1.610839210266601373e-01
8.990000000000000000e+02 2.953759691733228721e+00 1.733521810631912094e-03 1.915451937795327811e-03 2.122372676923077028e-03 2.365621930812061152e-03 2.669695822145000657e-03 1.598261496428485584e+00 1.665047167854829535e+00 1.729522029475609957e+00 1.794674557663637149e+00 1.864947154232421855e+00 3.312981807703665460e-01 2.576271057587107283e-01 2.110736942134560368e-01 1.806897762573631550e-01 1.613472067308882318e-01


==> anc/Fig5_6_7/Fig5_fig6_fig7_hadronic.out <==
# \tau(s)  f(kHz)
3.326845983665186468e-01 1.595735205922270028e+00
3.194745282958589838e-01 1.605718995502425139e+00
3.072791354394245333e-01 1.615540447040625605e+00
2.960094959846312213e-01 1.625194785888580018e+00
2.855837331505597376e-01 1.634686786694580674e+00
2.790684694489792839e-01 1.640927252013214321e+00
2.698967914669430646e-01 1.650151872514820095e+00
2.613907556545355115e-01 1.659223704271058475e+00
2.535008466928279636e-01 1.668142747281928129e+00
2.485540368903901287e-01 1.674001240737140739e+00
2.415774038159566872e-01 1.682667227388494391e+00
2.350911095595097922e-01 1.691185199942772721e+00
2.290572918098274791e-01 1.699555158399975507e+00
2.234407189428572471e-01 1.707781877408395488e+00
2.199131343119467841e-01 1.713186779275796434e+00
2.149248085557267651e-01 1.721174765869578627e+00
2.102757556259278182e-01 1.729029062311163711e+00
2.059418337884647843e-01 1.736749668600551466e+00
2.032160979664165146e-01 1.741825119735751715e+00
1.993560798620455932e-01 1.749321317555380562e+00
1.957548601037892300e-01 1.756698149167689404e+00
1.923946398853327855e-01 1.763941290627801806e+00
1.892573729941083860e-01 1.771065065880594869e+00
1.872827520076711105e-01 1.775748995855789270e+00
1.844851664701899485e-01 1.782677010528579853e+00
1.818730744188245818e-01 1.789485658994050876e+00
1.794343153773413913e-01 1.796184490548788704e+00
1.778992236477879851e-01 1.800586716274710453e+00
1.757253062013460487e-01 1.807104111194323570e+00
1.736952447452846104e-01 1.813516463851496452e+00
1.718018231609473867e-01 1.819823774246227766e+00
1.700359285917114049e-01 1.826030817026812025e+00
1.689251965444661663e-01 1.830117915965411735e+00
1.673536534139308529e-01 1.836162620704041792e+00
1.658894744787338116e-01 1.842116607125109828e+00
1.645269931211264247e-01 1.847979875228615176e+00
1.636706749614964540e-01 1.851842565697455534e+00
1.624629381422362795e-01 1.857557819703885338e+00
1.613408066394968754e-01 1.863196679337631334e+00


==> anc/Fig8/Fig8_scatter_data.out <==
# f_dm(%)   \Delta\f/sqrt(M)(kHz/sqrt(m_sun))   10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
9.305119714447043222e+00 1.196393006932503500e-01
8.525906177426845645e+00 1.085423669322362894e-01
7.800824298160698334e+00 9.840062242956415517e-02
7.127760821484992348e+00 8.915172702689910800e-02
6.504493682524205234e+00 8.071754214852178144e-02
5.928371877741042795e+00 7.303233013337240287e-02
5.396977736890524291e+00 6.603409280676175719e-02
4.907858797127468975e+00 5.968942174790869970e-02
4.458313005327483758e+00 5.390100838946243478e-02
4.046046943285047881e+00 4.864984455671073071e-02
3.668517811766122794e+00 4.391509368405333014e-02
3.323306011478610600e+00 3.960050845846141421e-02
3.008124755130597183e+00 3.569069729827933912e-02
2.720776649046196205e+00 3.217507375252504076e-02
2.459045789622908540e+00 2.896891551896629835e-02
2.221042893187552547e+00 2.608120264874647098e-02
2.004822549509069685e+00 2.349195256743996651e-02
1.790049052874320701e+00 2.089750966179049207e-02
1.613894582675450273e+00 1.879408877807531297e-02
1.439241461966204394e+00 1.671820833037340748e-02
1.296266280628384671e+00 1.502863443428559265e-02
1.167011125319693088e+00 1.351285548945679871e-02
1.050207513378901059e+00 1.213319880987939747e-02
9.447433106575965356e-01 1.089532460966746719e-02
8.496420397879376196e-01 9.798563545342364733e-03
7.637713016204914496e-01 8.784618028583102145e-03
6.864200916571191469e-01 7.885183814677843017e-03
6.167654175533294758e-01 7.076912913729360710e-03
5.540092574385510060e-01 6.352487528054728827e-03
4.921122676579925970e-01 5.641812590784445192e-03
9.234657328470561310e+00 1.186013025697480600e-01
8.459999801362256378e+00 1.075801812140842612e-01
7.739379282642796731e+00 9.752809610995999412e-02
7.070635962372978867e+00 8.835198470593415287e-02
6.451413859243322335e+00 7.998466657058651841e-02
5.879251022912815650e+00 7.236099017111016773e-02
5.351581839130661322e+00 6.542169047683271677e-02
4.866022271749334216e+00 5.913292738258246056e-02
4.419895601236252247e+00 5.339665125180950711e-02
4.010774290729612446e+00 4.821151617511221232e-02
3.636160485563853850e+00 4.349516318086239786e-02
3.293686168674561543e+00 3.922670813886016544e-02
2.981092504169912338e+00 3.534549934341223859e-02
2.696046217999779948e+00 3.186449541594515295e-02
2.436579239039928790e+00 2.868652708114728320e-02
2.200613576273191985e+00 2.582360655232501800e-02
1.986205285639194518e+00 2.325672790256873290e-02
1.773316218426980173e+00 2.069414677131058838e-02
1.598759686165934335e+00 1.860425291965960709e-02
1.425594180225369767e+00 1.654986270357903383e-02
1.283972112171618774e+00 1.487748229484109688e-02
1.155859931877814661e+00 1.337966201868129139e-02
1.040153748866086136e+00 1.201370178468521947e-02
9.356467228363536393e-01 1.080501124067297265e-02
8.414101988120213926e-01 9.699442896270688702e-03
7.564057944083381058e-01 8.697331199598652696e-03
6.797237644906640730e-01 7.801823652027971810e-03
6.107488114609336272e-01 7.004213444384139314e-03
5.426874989117664860e-01 6.214842420633017069e-03
4.873092197712929896e-01 5.579893170090082476e-03
9.164564190318603920e+00 1.175602572928494544e-01
8.394414840946030409e+00 1.066319699665364967e-01
7.678281776227363409e+00 9.665713611953789808e-02
7.013804800059304512e+00 8.755588251686988177e-02
6.398689235260987651e+00 7.924430386346958954e-02
5.830485663914453554e+00 7.169663540640104638e-02
5.306580927418096394e+00 6.481783781502507835e-02
4.824494363543509579e+00 5.858168680927722249e-02
4.381730411337753317e+00 5.289675338222554757e-02
3.975709194157380555e+00 4.775517889388484344e-02
3.604065079026804508e+00 4.307876384377533341e-02
3.264256641693012551e+00 3.884897467047071506e-02
2.954235260998186785e+00 3.500470693664908817e-02
2.671555759027941956e+00 3.155010425546470737e-02
2.414303553818087700e+00 2.840759365056660241e-02
2.180324486022343855e+00 2.557351014153102023e-02
1.967774666625818458e+00 2.302346427554681149e-02
1.756780372836657111e+00 2.048741618142494239e-02
1.583685761771954192e+00 1.841988994842062161e-02
1.412116707074526412e+00 1.638699043483120635e-02
1.271766325969207578e+00 1.472653687296746061e-02
1.144821387980857974e+00 1.324976978130507597e-02
1.030170982549411418e+00 1.189380130097594628e-02
9.266359006300890488e-01 1.069457387208546349e-02
8.332633469803193416e-01 9.594435171487832731e-03
7.490251744753544383e-01 8.608433717231429166e-03
6.731123030407192287e-01 7.723306320092765756e-03
6.047328381437390155e-01 6.930644640057072141e-03
5.374119809984978513e-01 6.150824951511173720e-03
4.825064729159241339e-01 5.516800695149231236e-03
9.094805466585484055e+00 1.165303727467518619e-01
8.329294469817137170e+00 1.056850927406873808e-01
7.617522035921836299e+00 9.579111487619718091e-02
6.957349034555115885e+00 8.676351071470246590e-02
6.346370573272616333e+00 7.852180447087991899e-02
5.781968649552069017e+00 7.103756205294253778e-02
5.261850095046489706e+00 6.421694148008107172e-02
4.783300927903979094e+00 5.803047146020851033e-02
4.343819712922448950e+00 5.239702845404030362e-02
3.940948748718438477e+00 4.730209310553063623e-02
3.572207071374625009e+00 4.266628255294936667e-02
3.235111186278790019e+00 3.847461738292502764e-02
2.927587868927194137e+00 3.467311291567821974e-02
2.647257266017353228e+00 3.124390844692044589e-02
2.392124644787822607e+00 2.812564056360453146e-02
2.160161701404149870e+00 2.532083817568181114e-02
1.949527240071111889e+00 2.279367979154308180e-02
1.740265557158893861e+00 2.028734525939747402e-02
1.568724875451533052e+00 1.823839926789248139e-02
1.398728443828719969e+00 1.621966950690670664e-02
1.259648211272440532e+00 1.457568157620319632e-02
1.133869842450859089e+00 1.311499540587954954e-02
1.020283232874975576e+00 1.177386140236181405e-02
9.177135808174754494e-01 1.058880582902586159e-02
8.252023785461465311e-01 9.498949385458014052e-03
7.417968359001718692e-01 8.523255543131817713e-03
6.665855395214527190e-01 7.646039475627641746e-03
5.988785661236915026e-01 6.857623625142457956e-03
5.321204461955388876e-01 6.085504288751062384e-03
4.777892448952754112e-01 5.458050989691885617e-03
9.025423913442429225e+00 1.155053527261029889e-01
8.264486199622615104e+00 1.047550666715927753e-01
7.557198962373442797e+00 9.493699325417651047e-02
6.901242850160549835e+00 8.596852819315868588e-02
6.294262608995998320e+00 7.780441872212300047e-02
5.733876670041277990e+00 7.037001102589492130e-02
5.217411906527657628e+00 6.361990777484183290e-02
4.742371521983302252e+00 5.748496307245037212e-02
4.306181912076423757e+00 5.190177807592588621e-02
3.906392553024137015e+00 4.685306233826704719e-02
3.540546052900200635e+00 4.225740380119955009e-02
3.206168685851382705e+00 3.810484463827457785e-02
2.901134241926970780e+00 3.432837970228098251e-02
2.623179709834119855e+00 3.093662240959914669e-02
2.370216368971135967e+00 2.785221286040884259e-02
2.140236307254374637e+00 2.507262142714355990e-02
1.931360188577065706e+00 2.256735440685249394e-02
1.724006930905088497e+00 2.008671259661428538e-02
1.554012319004665077e+00 1.806708397798982568e-02
1.385528750831407141e+00 1.605997867870934820e-02
1.247640215332793900e+00 1.442725222500317039e-02
1.123005739968587324e+00 1.297937386725636806e-02
1.010482087491044290e+00 1.165283764114685185e-02
9.088824274878284371e-01 1.047382900115015163e-02
8.172185259582730454e-01 9.407602779991077954e-03
7.345944301777519447e-01 8.437594744425194748e-03
6.601033900657938824e-01 7.564370506687798437e-03
5.930087599074568283e-01 6.784501689196825551e-03
5.269130257414534890e-01 6.019521502454710550e-03
4.730785144375232454e-01 5.398993618387834363e-03
8.956426354725644856e+00 1.144896774079771917e-01
8.200016825233266360e+00 1.038200261628668408e-01
7.497120465253444443e+00 9.408243603128452204e-02
6.845504158249204885e+00 8.518840003373336078e-02
6.242606235371505718e+00 7.709192609091146398e-02
5.686046234688340029e+00 6.971909862922860690e-02
5.173302541444753544e+00 6.302848683824757714e-02
4.701765140409007060e+00 5.694449661871180124e-02
4.268854840274042495e+00 5.140767771724271545e-02
3.872139051576017010e+00 4.640368443285201872e-02
3.509155841288980948e+00 4.184858674564245762e-02
3.177516375951339178e+00 3.774303249203361799e-02
2.874975352546543572e+00 3.399833207261319934e-02
2.599329135351896358e+00 3.062956494026236251e-02
2.348422383388907075e+00 2.757668115983395035e-02
2.120465219758497444e+00 2.482339763248968267e-02
1.913401941904354420e+00 2.234053924482849035e-02
1.707856485430271354e+00 1.988596128566783028e-02
1.539325122504893839e+00 1.788871915217649794e-02
1.372404577185791341e+00 1.589566222754958819e-02
1.235777308009927022e+00 1.428171832771774757e-02
1.112328678651533398e+00 1.284384322934573920e-02
1.000805187269158347e+00 1.153569630589497755e-02
9.001369506933930564e-01 1.035868283030421007e-02
8.093358781149142533e-01 9.307290761614663011e-03
7.274768589822208087e-01 8.351936416347160649e-03
6.536537421815297177e-01 7.488709123261159603e-03
5.872230919630627710e-01 6.711442540552693507e-03
5.217312230184396604e-01 5.954455119477462637e-03
4.634609964107072599e-01 5.280345740356435537e-03
8.887785487632699599e+00 1.134823652976583302e-01
8.135926117239039357e+00 1.028944793190531559e-01
7.437467307415299267e+00 9.323476638571691344e-02
6.790065994001424521e+00 8.442141488810926686e-02
6.191288411642877243e+00 7.638305965135108733e-02
5.638620759979348307e+00 6.907412654404636310e-02
5.129521957804858090e+00 6.242632781326167002e-02
4.661428358566404029e+00 5.639379342369253700e-02
4.231791803398592400e+00 5.091986907900754311e-02
3.838147961942713238e+00 4.595876408485742581e-02
3.477990908583608487e+00 4.144398874744393418e-02
3.149064163944004235e+00 3.737327595329037466e-02
2.848972737842096592e+00 3.366944379786608599e-02
2.575622322016295485e+00 3.032634829740744886e-02
2.326876461953328423e+00 2.730750348624329249e-02
2.100812196423155864e+00 2.457748327051726550e-02
1.895603589200252292e+00 2.211022131821179654e-02
1.691785647944164861e+00 1.968435474250916986e-02
1.524828397979442141e+00 1.770306685226152518e-02
1.359376092852371265e+00 1.573437449269359314e-02
1.224023305832944608e+00 1.413202487344343040e-02
1.101638617488787331e+00 1.270690980852477725e-02
9.911845943312782570e-01 1.142196568272101607e-02
8.914775807712986833e-01 1.024651430375505233e-02
8.014456781975363153e-01 9.206011869712102738e-03
7.203441902058002055e-01 8.266099472938930048e-03
6.472888130921162775e-01 7.408389032853656894e-03
5.814846164508065129e-01 6.641155031508240610e-03
5.166497743511605512e-01 5.888133260900750045e-03
3.501808590181028080e-01 3.983190885865811430e-03
8.819546052553162596e+00 1.124835196643378249e-01
8.072243795002465916e+00 1.019904584035598999e-01
7.378163512105591515e+00 9.240296328177621810e-02
6.734997238244543993e+00 8.366074898132030979e-02
6.140239667483317731e+00 7.570085034778248345e-02
5.591471824309622640e+00 6.845332448443482154e-02
5.086013535132903662e+00 6.185508739807173140e-02
4.621406829232702407e+00 5.587572658393068215e-02
4.195033342221028860e+00 5.044680861183356568e-02
3.804402738563891884e+00 4.552639917575158901e-02
3.447122565974957364e+00 4.105553541376715659e-02
3.120812667981987865e+00 3.701963361759236931e-02
2.823196140166681634e+00 3.334854096637513560e-02
2.552077626262891474e+00 3.004201839455269279e-02
2.305465874390375536e+00 2.705002402359997157e-02
2.081343612093384365e+00 2.434689614444182290e-02
1.877886635645180657e+00 2.190027458039632557e-02
1.675988544889812637e+00 1.950266724351984102e-02
1.510460217266720750e+00 1.753200053902465028e-02
1.346436359346318445e+00 1.558831929483531047e-02
1.212358310514158211e+00 1.400088746772259161e-02
1.091135936703848675e+00 1.258603318334171849e-02
9.816502510326603481e-01 1.131181784191419293e-02
8.828039698564847937e-01 1.014659333798687522e-02
7.937415556902536196e-01 9.115633666267232080e-03
7.133949874097812449e-01 8.187129228071843984e-03
6.409923045592432755e-01 7.344072105219598759e-03
5.757755853949456659e-01 6.582847570131554124e-03
5.115687462595575052e-01 5.838191582092656581e-03
2.356887573451504347e-01 2.683354791800771424e-03
8.751732055948952649e+00 1.114995320733331852e-01
8.008879767560511453e+00 1.010917930795516007e-01
7.319251449711650537e+00 9.157923606321187460e-02
6.680265401245216950e+00 8.290738028876981636e-02
6.089528772351173735e+00 7.501361212744865614e-02
5.544642714204147893e+00 6.782577271984695233e-02
5.042790690251887753e+00 6.129871914254516468e-02
4.581654934722785733e+00 5.536534815835853635e-02
4.158537741416899358e+00 4.997847357725991591e-02
3.770960757614738590e+00 4.510188650364633373e-02
3.416449809152303452e+00 4.066370175069723009e-02
3.092847092111137286e+00 3.667013032841852371e-02
2.797666588697062195e+00 3.301475651596871147e-02
2.528823247359436088e+00 2.975082475397459666e-02
2.284282573583137133e+00 2.679341582232715527e-02
2.062058497856477768e+00 2.411543835060816349e-02
1.841299377932620773e+00 2.146278276662101983e-02
1.660184452149429335e+00 1.931766848429988109e-02
1.496169141074053854e+00 1.736091125196932705e-02
1.333685555142499757e+00 1.544256186521784750e-02
1.200780160865905888e+00 1.386584478003769806e-02
1.080638700484828796e+00 1.246139725378749008e-02
9.722026356549307025e-01 1.118449036206325790e-02
8.743164543372459185e-01 1.004680367412909107e-02
7.860230900271332199e-01 9.029311105533708443e-03
7.064399613544062317e-01 8.107775205589083309e-03
6.347044049771836116e-01 7.279574409508667021e-03
5.701509225139728132e-01 6.524749988066952736e-03
5.065551645488881594e-01 5.783498703686816914e-03
1.580639745563863774e-01 1.805052025701858959e-03
8.684155153985951614e+00 1.105219275854769090e-01
7.945912201074845527e+00 1.001959693305430332e-01
7.260649478838647752e+00 9.076314467741158909e-02
6.625934464583473016e+00 8.216809872992483776e-02
6.039186247614390268e+00 7.434088365034928481e-02
5.498072272805619498e+00 6.720638024407089850e-02
4.999936426448257087e+00 6.073337573217957308e-02
4.542171550252356305e+00 5.485168098512031853e-02
4.122251837241995176e+00 4.951220030034137604e-02
3.737721458797708785e+00 4.468236954397806354e-02
3.386058265762934116e+00 4.028340235742747938e-02
3.064984985819592556e+00 3.632024525337463478e-02
2.772270828218270200e+00 3.270139913916932789e-02
2.505665837094643855e+00 2.946650607617036510e-02
2.263253303157069851e+00 2.654298155978662005e-02
2.042956669989239860e+00 2.387331959616673452e-02
1.824152325147325726e+00 2.125476122762543635e-02
1.644668259152408663e+00 1.912920995178366002e-02
1.466704200956886917e+00 1.701231144980861962e-02
1.321023477550153258e+00 1.529660391614985626e-02
1.189289921786625515e+00 1.372975513680317963e-02
1.070292055095718453e+00 1.233925150148282995e-02
9.628409298212478040e-01 1.108930496117063388e-02
8.658623399781504304e-01 9.950609418502313550e-03
7.783898391691637109e-01 8.938517136171697172e-03
6.995840845797631768e-01 8.027114159789443953e-03
6.285011149927404173e-01 7.213198009216432831e-03
5.645972596850015179e-01 6.469910944841409696e-03
5.015583661776311653e-01 5.734363413271561204e-03
9.405822243966420970e+00 1.207857549238222500e-01
8.617095372265763942e+00 1.095572233577026822e-01
7.883344740292040242e+00 9.930859424788576750e-02
7.202404208764953353e+00 8.994999047120094682e-02
6.571872529847165190e+00 8.142569867919861870e-02
5.989179920332478702e+00 7.366475772843129877e-02
5.451920540487777522e+00 6.659270555507866562e-02
4.957367966808689630e+00 6.017251050364265386e-02
4.503006060754874085e+00 5.433698853373571808e-02
4.086273840564193627e+00 4.904844414066385216e-02
3.704749490837862425e+00 4.425527726731924572e-02
3.355877493357084518e+00 3.990247434783153468e-02
3.037418110678259175e+00 3.597449819425505707e-02
2.747168363994440643e+00 3.239124047441326038e-02
2.482779731767735143e+00 2.918792320594380818e-02
2.242375910744046852e+00 2.627865075700993452e-02
2.024034460886256159e+00 2.364783092672979523e-02
1.807085868765820447e+00 2.104903330814134055e-02
1.629144995787413119e+00 1.894448434851715365e-02
1.452776644142404150e+00 1.684729174144446520e-02
1.308450067898142777e+00 1.515396293314988548e-02
1.177966918329064194e+00 1.359718944750785627e-02
1.060050757329845439e+00 1.221780477560448393e-02
9.535659657850227289e-01 1.097748562443712043e-02
8.574984152173791285e-01 9.852783541384520921e-03
7.708415312020361343e-01 8.848729346544931262e-03
6.928067310798189382e-01 7.950197446571513268e-03
6.223899979286092732e-01 7.142580326430040052e-03
5.590490913106938020e-01 6.411415536434260029e-03
4.966619900689787093e-01 5.685290364422417551e-03
9.334423771275494275e+00 1.197330576268595820e-01
8.550376058187554307e+00 1.085898826761914904e-01
7.821097492389701422e+00 9.841859064109144406e-02
7.144557334824128247e+00 8.914476708073017230e-02
6.518232320606625940e+00 8.069426930961261235e-02
5.939536766560158831e+00 7.299154496341431209e-02
5.406004541003617270e+00 6.597997387190919494e-02
4.915084161470637980e+00 5.961632263180693253e-02
4.464106509394054179e+00 5.384512465804668774e-02
4.050603347958350753e+00 4.857728285009627750e-02
3.672013941626930400e+00 4.383850456245968336e-02
3.325984136120297752e+00 3.952743088608450667e-02
3.010128136585744407e+00 3.563195841311215389e-02
2.722156847510947220e+00 3.209965829546649468e-02
2.460090997967329329e+00 2.890682548134536345e-02
2.221735394282033482e+00 2.602134338362534563e-02
2.005208028175545554e+00 2.342018273126495256e-02
1.790157070089685387e+00 2.084664299773315160e-02
1.613892022536336679e+00 1.875893578794935942e-02
1.439009332352322534e+00 1.667897817309729400e-02
1.296010781414927981e+00 1.500469172255925604e-02
1.166673251567842406e+00 1.346615940942458636e-02
1.049895812163493369e+00 1.209921120895326302e-02
9.443773987091100830e-01 1.086414262612067118e-02
8.492312199033543729e-01 9.757602517295061589e-03
7.633788344175160834e-01 8.760330892450072376e-03
6.860142467709292591e-01 7.865526039313263870e-03
6.163634856391899675e-01 7.067962577324305232e-03
5.477221228725676072e-01 6.279290912797378353e-03
4.917745853580485216e-01 5.636521753935686690e-03
9.263454318676211940e+00 1.186861790687462476e-01
8.483980332017516446e+00 1.076399998817215431e-01
7.759248203544634848e+00 9.754289017028629216e-02
7.087079978212849518e+00 8.834357679930822382e-02
6.464901617729826633e+00 7.996093516157978809e-02
5.890140978685331596e+00 7.232732673998462647e-02
5.360447055162749663e+00 6.537513092301232287e-02
4.873107830284721054e+00 5.906849855250974335e-02
4.425523984498791918e+00 5.334530966324534801e-02
4.015142114706303111e+00 4.812148599777251595e-02
3.639577656160133845e+00 4.342585766341483522e-02
3.296289019073178395e+00 3.915307900710550404e-02
2.982950285896740716e+00 3.528993322281794021e-02
2.697436785229858192e+00 3.179204341257873406e-02
2.437497259780331493e+00 2.862943832265445882e-02
2.201222854298584330e+00 2.577361870357030432e-02
1.986566283192840787e+00 2.319341697039627517e-02
1.773456917256315268e+00 2.064268371544542360e-02
1.598643591299638400e+00 1.857543379109636433e-02
1.425431994072250408e+00 1.651663881845321508e-02
1.283707258943290741e+00 1.485299031843755231e-02
1.155511348180713105e+00 1.333664063378208094e-02
1.039739427401730421e+00 1.197946778390526941e-02
9.352747054884995581e-01 1.075964941559503195e-02
8.409942510302417240e-01 9.658040436556849379e-03
7.559545569756818129e-01 8.672681569389422557e-03
6.793443639789854549e-01 7.787131295380603745e-03
6.103455649177534914e-01 6.995682565613672681e-03
5.423539938407854200e-01 6.217844031954196382e-03
4.869706170036148252e-01 5.582714537435504859e-03
9.192852945421993383e+00 1.176474617233006781e-01
8.418004384865900747e+00 1.066888336637645263e-01
7.697786604345171035e+00 9.667619752964898283e-02
7.029882296619946125e+00 8.755040287114221331e-02
6.411886541780662085e+00 7.923375829756135191e-02
5.841185580062802529e+00 7.166454374078733147e-02
5.315202794852504020e+00 6.477721817735429544e-02
4.831414680491974423e+00 5.851796870369072034e-02
4.387200037496120864e+00 5.284610062746581544e-02
3.979987011531476604e+00 4.767249026912319387e-02
3.607342102779216741e+00 4.301741639996175398e-02
3.266797052552485869e+00 3.877958746851787458e-02
2.956038185542355201e+00 3.493786857825045833e-02
2.672909361335852108e+00 3.148930144925123770e-02
2.415190690202602575e+00 2.835063993985537101e-02
2.180856190189855770e+00 2.552212566500413823e-02
1.968107272989623846e+00 2.297010140626543420e-02
1.756806148127945555e+00 2.044117012788560298e-02
1.583586053744356237e+00 1.839616627026944076e-02
1.411943107181932167e+00 1.635183468351567720e-02
1.271492367866586815e+00 1.470529968334338515e-02
1.144465137562747259e+00 1.320484827761259257e-02
1.029765939752103510e+00 1.186096427218204415e-02
9.262583325834699011e-01 1.065527780726044024e-02
8.328429243582284869e-01 9.564608670606883009e-03
7.486699616165204407e-01 8.587564765064600869e-03
6.727294829934468146e-01 7.712035066727560007e-03
6.043958827093822705e-01 6.923559894407653979e-03
5.369864122913320381e-01 6.151769185073906361e-03
4.821665974426821433e-01 5.523104836801770272e-03
9.122600425581055106e+00 1.166189141663518114e-01
8.352424826264130076e+00 1.057464273098314839e-01
7.636659663597489711e+00 9.580782859001525653e-02
6.973066846130499208e+00 8.676447762457602242e-02
6.359228247346537799e+00 7.851628442567744337e-02
5.792478281992961442e+00 7.100800419706476685e-02
5.270292366415612051e+00 6.417903643738535890e-02
4.790044639821666728e+00 5.797257406175986005e-02
4.349145699842661195e+00 5.235213990971155501e-02
3.945101312324135634e+00 4.723618353868899722e-02
3.575382773890604327e+00 4.260917297428153117e-02
3.237600497501139873e+00 3.841077584953535989e-02
2.929346511246548435e+00 3.462007005770426082e-02
2.648572472940844857e+00 3.118600001959669077e-02
2.392972357044405474e+00 2.807706328285320893e-02
2.160720135257942598e+00 2.527417705036353809e-02
1.949750772900861850e+00 2.275021630477015028e-02
1.740371999596719288e+00 2.024310791350760266e-02
1.568679407315935137e+00 1.820097512523378980e-02
1.398544320379608630e+00 1.619214623230928393e-02
1.259365660082599758e+00 1.455716008017815186e-02
1.133506140936844542e+00 1.307398434568702965e-02
1.019879323639346413e+00 1.174185611151343581e-02
9.173331162983759945e-01 1.055115445099913396e-02
8.247771088536424156e-01 9.469812629590236910e-03
7.413706150064922618e-01 8.502963562698900163e-03
6.661990515473370511e-01 7.630566637473866314e-03
5.984709154745206927e-01 6.852193441097456650e-03
5.317191835577343983e-01 6.085644663301079289e-03
4.774472101560912618e-01 5.467368280484306148e-03
9.052685381836669265e+00 1.156002481208996541e-01
8.287180677908862592e+00 1.048077854305960177e-01
7.575956316909528532e+00 9.495038954146284294e-02
6.916628274487989003e+00 8.598086481994407504e-02
6.306985229269887583e+00 7.780094823490783795e-02
5.744123800137869829e+00 7.035741312638786604e-02
5.225638406104347489e+00 6.358600608141452837e-02
4.748999622587417591e+00 5.743544437844329276e-02
4.311405110613334202e+00 5.185790436393800801e-02
3.910459215143903045e+00 4.679132551104654703e-02
3.543647981266505820e+00 4.220441916875988103e-02
3.208604059258832297e+00 3.804665384502206593e-02
2.902913774515740730e+00 3.429480330616201805e-02
2.624450088057674879e+00 3.088567425267291916e-02
2.371041025663961577e+00 2.780430182895289939e-02
2.140767767442890435e+00 2.502771866203342549e-02
1.931661326212402718e+00 2.252984774654830796e-02
1.724016647965295412e+00 2.004393229172672306e-02
1.553851015324191343e+00 1.802693968828147572e-02
1.385235431698794262e+00 1.602888397553183311e-02
1.247345598300133362e+00 1.441461109954334310e-02
1.122734642909623659e+00 1.294700538944922735e-02
1.010146522938588864e+00 1.162687726623332779e-02
9.084964003327503645e-01 1.044684388667872083e-02
8.167970128768822224e-01 9.376161600490321574e-03
7.341562232481444461e-01 8.418126837488456790e-03
6.597153684011649588e-01 7.556129614744365626e-03
5.925980224656950401e-01 6.779735428707175937e-03
5.265175047885483073e-01 6.023091658051826953e-03
4.676648623851885622e-01 5.350152616855970329e-03
8.983214499700849842e+00 1.145844466514239351e-01
8.222315280848109253e+00 1.038720365405778195e-01
7.515596507054095099e+00 9.409533731706171134e-02
6.860576673176139728e+00 8.519721238472154068e-02
6.255003246208730161e+00 7.709178098430077841e-02
5.696110733985551455e+00 6.971262935770591862e-02
5.181393599166591812e+00 6.299569266646116994e-02
4.708173639823786338e+00 5.689268368853814956e-02
4.273935597172727974e+00 5.137310948557182594e-02
3.876124257438121834e+00 4.635048204245028475e-02
3.512193819494646707e+00 4.180387059358674218e-02
3.179806442896385033e+00 3.768098029145337119e-02
2.876607641497881396e+00 3.396657868729199836e-02
2.600491110735803080e+00 3.058915715215151584e-02
2.349197297309218779e+00 2.753740414758622246e-02
2.120900173365525720e+00 2.478505138162723914e-02
1.913654436145017401e+00 2.231116925738316908e-02
1.707829387481449634e+00 1.984449635478158919e-02
1.539252037973148690e+00 1.784673440997359625e-02
1.372114955095775191e+00 1.586904977213981355e-02
1.235488403505729638e+00 1.426663616571321319e-02
1.111950351919984481e+00 1.281862556716456374e-02
1.000425971456912810e+00 1.151033958595632824e-02
8.997459882119653862e-01 1.034307982447948103e-02
8.089036827673040664e-01 9.282642290314124106e-03
7.270115734910906902e-01 8.333055403197422301e-03
6.532624157708600832e-01 7.476726443673044863e-03
5.868096161352691631e-01 6.710728825266342248e-03
5.213995946459494268e-01 5.957112734736830922e-03
3.533319336239700847e-01 4.009275171481562101e-03
8.914139798925582170e+00 1.135765021755247850e-01
8.157800738414314523e+00 1.029471966599588284e-01
7.455531679442748860e+00 9.326126536837213432e-02
6.804899109594400919e+00 8.442525205233433749e-02
6.203421700744530476e+00 7.637839085679604123e-02
5.648343273650541896e+00 6.905643432122167413e-02
5.137380827907112035e+00 6.241266751994870021e-02
4.667710249058679928e+00 5.636236194532810717e-02
4.236761226868419605e+00 5.088792761723272273e-02
3.841992422616393732e+00 4.591325467117902959e-02
3.480956138581965842e+00 4.140749868712849391e-02
3.151293749233099906e+00 3.732228409189265045e-02
2.850594847167727153e+00 3.363772390278473023e-02
2.576721399685598879e+00 3.029680237709832247e-02
2.327641139068260312e+00 2.726767699705595627e-02
2.101217019799250796e+00 2.454143259643453909e-02
1.895765725314780159e+00 2.208996900846694686e-02
1.691839417636189280e+00 1.965036600741862025e-02
1.524684814748143991e+00 1.767251660205992891e-02
1.359083499565521658e+00 1.571262748981242657e-02
1.223719560496179248e+00 1.412440783357764816e-02
1.101283196392785602e+00 1.269371766723387251e-02
9.907918425234840676e-01 1.139463066217482820e-02
8.909816862165129692e-01 1.024197662687442376e-02
8.011021725082818623e-01 9.191624365432429777e-03
7.199751268315542907e-01 8.245978864579688386e-03
6.468941068175615428e-01 7.401776571556040012e-03
5.810697561003446143e-01 6.641448156522993668e-03
5.162658931158486952e-01 5.896486274430006759e-03
2.378571729145211866e-01 2.702208880582850341e-03
8.845434613984153316e+00 1.125734685851706302e-01
8.093701346691560161e+00 1.020382716839661058e-01
7.395918941721443929e+00 9.241928594165928212e-02
6.749497465595788448e+00 8.365726850023537386e-02
6.152095007184633424e+00 7.568052911060461907e-02
5.601021322996730945e+00 6.841648864482149928e-02
5.093699335159957542e+00 6.181787122351372482e-02
4.627526383688429945e+00 5.584402179401252997e-02
4.199857201076659940e+00 5.040683204716759486e-02
3.808166750073795015e+00 4.547411182232313775e-02
3.450006015401656967e+00 4.100135359337530455e-02
3.122973981574227231e+00 3.696456435966353343e-02
2.824728247795417868e+00 3.331636326118520008e-02
2.553152664901483959e+00 3.000276255078428156e-02
2.306171100735171287e+00 2.700190185292835818e-02
2.081803663080836753e+00 2.430176913055985891e-02
1.858812836446190442e+00 2.164605938248031353e-02
1.675928953674921118e+00 1.947052869673514611e-02
1.510259640697592776e+00 1.749795966754311843e-02
1.346210641320244594e+00 1.555580892856067536e-02
1.212038489182079681e+00 1.397907708035332763e-02
1.090744467482522184e+00 1.256834813742198527e-02
9.812445423857372173e-01 1.129771999810723696e-02
8.824035086035081354e-01 1.014067946699911439e-02
7.933030993255472119e-01 9.100749928694527521e-03
7.129240482006167223e-01 8.164420757496732364e-03
6.405961920101885809e-01 7.325590396871947511e-03
5.754304953263496003e-01 6.571894382740507690e-03
5.111756256410855404e-01 5.831941093765898032e-03
1.594920767901598924e-01 1.805701806508117069e-03
8.777060218427557459e+00 1.115792663553324265e-01
8.030012565570201488e+00 1.011247767615767873e-01
7.336637154647561054e+00 9.158856176972339502e-02
6.694469935663318161e+00 8.289133043568866488e-02
6.101186692340180073e+00 7.497814376575032136e-02
5.553941724222569931e+00 6.778779667662598873e-02
5.050347573774835119e+00 6.124065098708519200e-02
4.587564592648900152e+00 5.531543752512882439e-02
4.163166771551257916e+00 4.993076243338095271e-02
3.774543747160017393e+00 4.504639687887315724e-02
3.419267280091490946e+00 4.060929451450968203e-02
3.094863904195571003e+00 3.660981238832936024e-02
2.799098794797233225e+00 3.299165997809915679e-02
2.529852069345198018e+00 2.971284990603758475e-02
2.284947561083803258e+00 2.673912630952959141e-02
2.062493576834532050e+00 2.406383441721539340e-02
1.841458760664626659e+00 2.143475120815776375e-02
1.660210375394464366e+00 1.927506317025701535e-02
1.480518100684014904e+00 1.714249427959442171e-02
1.333413339482960147e+00 1.540083462049371583e-02
1.200446469806877969e+00 1.385053563031119969e-02
1.080237070440122071e+00 1.244245661526591044e-02
9.717833235835526828e-01 1.116932443463921655e-02
8.739111553675450450e-01 1.004294884762272320e-02
7.855803270663463955e-01 9.008404879000881868e-03
7.060655487973550581e-01 8.079202431358083539e-03
6.343050101136512575e-01 7.249147108679924491e-03
5.698111621016935802e-01 6.505772218272201472e-03
5.061856626790518510e-01 5.770420535393329560e-03
9.507539163622567457e+00 1.219492939850579383e-01
8.709162188519682601e+00 1.105926719473215025e-01
7.966636689260162996e+00 1.002198425816206162e-01
7.277693974950992128e+00 9.075782570212913292e-02
6.639801780215165650e+00 8.213567398367740968e-02
6.050568376630519829e+00 7.428916921255018790e-02
5.507206844001453661e+00 6.716285736891564051e-02
5.007250932241781527e+00 6.067536372700683966e-02
4.548021621188186536e+00 5.478975080241154511e-02
4.126850464444152600e+00 4.945502841207474742e-02
3.741222269266465172e+00 4.460685345052487621e-02
3.388722289951868305e+00 4.021760764704906954e-02
3.067027557314746744e+00 3.625540095592327122e-02
2.773706752739128589e+00 3.267055059378146109e-02
2.506653319047891681e+00 2.942275746861506766e-02
2.263890912701393088e+00 2.649153689578371065e-02
2.043269292359089384e+00 2.382603053395276546e-02
1.824235985848979613e+00 2.122146908399731580e-02
1.644571504570670140e+00 1.908237613681008915e-02
1.466467493218935880e+00 1.697093666741135778e-02
1.320735382642968414e+00 1.524717700094382032e-02
1.188941997297714659e+00 1.370740602804833806e-02
1.069894504354193643e+00 1.231967208547241933e-02
9.624091391302667109e-01 1.105671060839769938e-02
8.654545253727776721e-01 9.940085856361533315e-03
7.779429570163165497e-01 8.920007885101718242e-03
6.991920167228495853e-01 8.000642540979751097e-03
6.281004304405386485e-01 7.173928641468115160e-03
5.641760950590851698e-01 6.435077789276217285e-03
5.012203366348975120e-01 5.726601324321454675e-03
9.435217013972415856e+00 1.208802178961271984e-01
8.641545999886059093e+00 1.096103013000024606e-01
7.903598563663530641e+00 9.931788368218580354e-02
7.219144213020006973e+00 8.993587640585952447e-02
6.585515522980994518e+00 8.138524397095861507e-02
6.000371035704060496e+00 7.361698012252536338e-02
5.460808435226218727e+00 6.653889926814091083e-02
4.964556921489241326e+00 6.010734822525629767e-02
4.508698428252730928e+00 5.426233612819413715e-02
4.090712829623788238e+00 4.898387097215738811e-02
3.708184030002420251e+00 4.417976196569428637e-02
3.358474251330333171e+00 3.982901649759439111e-02
3.039408622082025335e+00 3.590470303897717180e-02
2.748521064755820920e+00 3.233911010716868095e-02
2.483742272719867028e+00 2.913245323083073213e-02
2.242981166182837161e+00 2.622962905054270280e-02
2.024328106287587747e+00 2.359002231888701617e-02
1.807149644355729556e+00 2.100767118974586692e-02
1.629129250569126608e+00 1.888982960505766057e-02
1.452606883726968112e+00 1.680221751648936987e-02
1.308146422310630275e+00 1.508992309464668100e-02
1.177625011570620606e+00 1.356651991630452095e-02
1.059639360485708615e+00 1.219633834664422475e-02
9.531210683368105396e-01 1.094170867792443845e-02
8.570836141989692791e-01 9.837053838823706792e-03
7.704310073362334865e-01 8.827693922123180936e-03
6.923273532282137044e-01 7.917331835699599474e-03
6.219866302224702492e-01 7.102913442781568117e-03
5.526642789249266441e-01 6.298073993783220165e-03
4.963227690195280983e-01 5.649283564857756658e-03
9.363313279305863546e+00 1.198162793022393702e-01
8.574360621273777738e+00 1.086334617966524113e-01
7.841033156270511562e+00 9.842486506988415429e-02
7.160973240131745854e+00 8.911508547785017276e-02
6.531579549434063381e+00 8.065006928526796681e-02
5.950430629157875018e+00 7.293704868633719973e-02
5.414750156643526324e+00 6.591910166048019215e-02
4.922090238254286376e+00 5.954682734103226155e-02
4.469691892157399593e+00 5.375285478332481048e-02
4.054921828416865992e+00 4.851725874862231752e-02
3.675370208369009628e+00 4.375695480173827367e-02
3.328429107387127051e+00 3.945164156486752338e-02
3.011985898965628738e+00 3.555733871859453887e-02
2.723505956645747794e+00 3.202050174956057316e-02
2.460930368334624863e+00 2.884548827019906003e-02
2.222256324839878339e+00 2.596877913285390582e-02
2.005475297858957617e+00 2.335360017405325658e-02
1.790243528989922783e+00 2.079716542465482113e-02
1.613753234852939311e+00 1.869297920487660025e-02
1.438847750703953876e+00 1.663334731670605693e-02
1.295745859935055311e+00 1.493774259090055803e-02
1.166296072509293902e+00 1.342574867385780413e-02
1.049478212866410853e+00 1.206668551993099123e-02
9.440045457045246335e-01 1.082872866293293004e-02
8.488142403311157436e-01 9.725997387382967832e-03
7.629719234583643983e-01 8.738474688516004174e-03
6.856316579980650250e-01 7.834379978423419363e-03
6.159571596465412968e-01 7.026667897289848655e-03
5.472985700219255012e-01 6.234899733112219712e-03
4.914333894450067519e-01 5.586383981897994656e-03
9.291809403340923978e+00 1.187632694500184299e-01
8.507524537819215027e+00 1.076681450867222473e-01
7.778795385592318645e+00 9.754902840549421750e-02
7.103080965797165192e+00 8.831336632547959198e-02
6.477935755406047491e+00 7.991575432725452066e-02
5.900869974763338632e+00 7.226394519703022157e-02
5.369028335406936137e+00 6.532126602075009891e-02
4.879951491201863334e+00 5.899187908372693911e-02
4.430904628667145850e+00 5.324903867818171072e-02
4.019370094698045293e+00 4.806292067562478038e-02
3.642758467358879315e+00 4.334075926568761034e-02
3.298681757970918671e+00 3.906618209251973978e-02
2.984759431483874348e+00 3.521725500228200384e-02
2.698744868164662414e+00 3.171457604006786696e-02
2.438391663258451025e+00 2.856717290969647619e-02
2.201717302122308872e+00 2.571212791381974339e-02
1.986819878888211210e+00 2.312382582399422071e-02
1.773486686276309232e+00 2.058696013153600568e-02
1.598586786987082453e+00 1.850881030832896706e-02
1.425165394678095332e+00 1.647312134513654810e-02
1.283369455473195364e+00 1.479094147578410325e-02
1.155155121270857510e+00 1.329050559763616732e-02
1.039404571514654485e+00 1.194544407363741512e-02
9.348966668411056169e-01 1.071661258663917510e-02
8.405728036396710179e-01 9.627118896276955912e-03
7.555428821937045791e-01 8.647137213267961503e-03
6.789207633368166128e-01 7.760317979611610663e-03
6.099380201996775774e-01 6.957897115415839426e-03
5.419258886474173087e-01 6.169237835426324632e-03
4.866284451790177656e-01 5.532956318428171316e-03
9.220635941493924292e+00 1.177285456851037970e-01
8.441086911419859007e+00 1.067163562853521708e-01
7.716938927440670781e+00 9.667862286058434562e-02
7.045634897210992342e+00 8.752624327643948599e-02
6.424727017291949061e+00 7.919068327253576955e-02
5.851560349175215947e+00 7.160633668961791098e-02
5.323550481705414228e+00 6.471855523452871295e-02
4.838061948330587114e+00 5.844320146368379293e-02
4.392432632949741844e+00 5.276337624035672136e-02
3.984128284713947643e+00 4.759829300291672921e-02
3.610446310063664122e+00 4.293509764724564443e-02
3.269130137814819204e+00 3.870327169225539626e-02
2.957791130678489200e+00 3.488691456695756921e-02
2.674100845996298048e+00 3.140978217525378091e-02
2.415949651734062620e+00 2.828964715343414496e-02
2.181364472330964421e+00 2.546449216039076147e-02
1.968337899924405665e+00 2.290347062360167593e-02
1.756847519124600909e+00 2.039068405702676792e-02
1.583473434857539663e+00 1.832816163906633364e-02
1.411661748883294543e+00 1.631537685611463007e-02
1.271138908994743355e+00 1.465299027336071022e-02
1.144101774759221701e+00 1.315875455499201582e-02
1.029418292669995960e+00 1.182957966905663280e-02
9.258751701476941598e-01 1.061372419462074980e-02
8.324169090210599142e-01 9.530555574694976953e-03
7.482100028162571581e-01 8.563130463701558448e-03
6.723421549979476941e-01 7.690269361491266185e-03
6.039856992621087661e-01 6.897868855516730083e-03
5.366374673397427131e-01 6.115031789991296277e-03
4.818150370413591399e-01 5.483260339838605391e-03
9.149868028404201326e+00 1.166958090672675502e-01
8.375075379932658493e+00 1.057731762866664649e-01
7.655395018794005857e+00 9.581727056653546737e-02
6.988501297142348356e+00 8.674088399167118046e-02
6.371813707981529795e+00 7.847158143139039421e-02
5.802674124230670749e+00 7.095469434964291056e-02
5.278495931597645630e+00 6.412138498096246753e-02
4.796575045763684209e+00 5.790614246020733130e-02
4.354277761189587537e+00 5.227181531842143430e-02
3.949092128051187700e+00 4.715334792131405800e-02
3.578424072420703705e+00 4.253097649036258893e-02
3.239872190952878483e+00 3.833957972339881171e-02
2.931053421068078091e+00 3.454646251880959251e-02
2.649717992375038911e+00 3.111098002599694060e-02
2.393796176574995105e+00 2.801967351992625671e-02
2.161196152114177593e+00 2.522032040618501017e-02
1.950012987469542214e+00 2.268460796026722584e-02
1.740368498521185581e+00 2.019246572073990151e-02
1.568526335928251525e+00 1.815504366377540882e-02
1.398253420705304340e+00 1.615303764304463693e-02
1.258997506945009448e+00 1.451214626558153600e-02
1.133183936728792807e+00 1.303252778006126766e-02
1.019518419037027002e+00 1.171570864495605040e-02
9.169399476426537410e-01 1.050922037248893520e-02
8.243469464721535633e-01 9.439217633452399656e-03
7.409069222012099054e-01 8.479050900555517439e-03
6.658088820222834991e-01 7.617628783034565559e-03
5.980595349048271059e-01 6.834438272962320253e-03
5.313612054687888442e-01 6.060827355022211683e-03
4.719536802150712251e-01 5.373232886792842639e-03
9.079464830287584221e+00 1.156731484632180645e-01
8.309398673515577372e+00 1.048365289765008507e-01
7.594239606916988627e+00 9.495804059468984648e-02
6.931791767307958096e+00 8.595082334371122179e-02
6.319231106031199197e+00 7.775903492733235445e-02
5.754059247116568798e+00 7.030511542341470743e-02
5.233687799196905743e+00 6.353361932243378751e-02
4.755313109667346438e+00 5.736743418713862591e-02
4.316437041249653994e+00 5.178964154303280359e-02
3.914365348932944411e+00 4.671971463352323634e-02
3.546615952556570583e+00 4.212812765544487331e-02
3.210821875424791472e+00 3.797368708385590041e-02
2.904510614997041884e+00 3.421708625266325909e-02
2.625527933093683597e+00 3.081592287752593293e-02
2.371729750376955437e+00 2.775302473404151968e-02
2.141112866729606878e+00 2.497959298076382270e-02
1.931822962759941031e+00 2.246433279726522264e-02
1.723995619289560910e+00 1.999464238701725849e-02
1.553731957891686832e+00 1.797567248450465324e-02
1.385020616808437799e+00 1.599399981034443918e-02
1.247044438850978487e+00 1.437615338111319571e-02
1.122298730315724802e+00 1.290372895801148063e-02
1.009705698939503904e+00 1.159959047726743034e-02
9.080915003767332516e-01 1.040578596976873653e-02
8.163624573021875941e-01 9.346209170296574872e-03
7.337677097846942997e-01 8.394743106180267353e-03
6.592602910247850057e-01 7.539008323726602637e-03
5.921841630632411757e-01 6.773713882065919220e-03
5.261490067974834428e-01 6.006726023110875619e-03
3.565650490016918917e-01 4.067722364775289146e-03
9.009479375982291316e+00 1.146571620477706277e-01
8.244146380447434197e+00 1.039105837911926261e-01
7.533501798028225949e+00 9.410587541202394823e-02
6.875418264086328612e+00 8.517498625827518710e-02
6.267046824324511434e+00 7.704936507998921824e-02
5.705871156601793004e+00 6.965830463292764507e-02
5.189211712777557217e+00 6.294288305158933505e-02
4.714375235720678958e+00 5.683354737314599142e-02
4.278811208512416364e+00 5.130362733475604675e-02
3.879843092496679358e+00 4.627968014569792260e-02
3.515007824665233649e+00 4.173221362894336678e-02
3.181953059777228976e+00 3.761411300049388728e-02
2.878213137536883792e+00 3.389011450037881373e-02
2.601528480860733517e+00 3.052182857785185749e-02
2.349951820281819703e+00 2.748227878738917010e-02
2.121296937345433342e+00 2.473382984835685930e-02
1.913788133809889436e+00 2.224619523984648281e-02
1.707802349999518299e+00 1.980032864632235226e-02
1.539015699750911903e+00 1.780091925816274651e-02
1.371884611021440215e+00 1.583775496804004992e-02
1.235086981012553764e+00 1.424161701277923582e-02
1.111567342736455410e+00 1.277816041538693513e-02
9.999793813112276553e-01 1.148805674489729485e-02
8.992510082105529268e-01 1.030585121441882947e-02
8.084673710056901053e-01 9.254747697397707959e-03
7.266426971958930281e-01 8.310207861707354787e-03
6.528676654019690551e-01 7.463907651476989202e-03
5.863931874832004620e-01 6.706060331811231935e-03
5.209654833983919930e-01 5.952121465166512401e-03
2.400255884838920495e-01 2.724256731702236981e-03
8.939951138762507910e+00 1.136461404136050873e-01
8.179221718798144636e+00 1.029856802292048734e-01
7.473165989793923991e+00 9.325876967031186682e-02
6.819397523640062353e+00 8.440332483029207300e-02
6.215186356282124791e+00 7.634344523315574060e-02
5.657952472725384929e+00 6.901912911636559622e-02
5.144975441108366354e+00 6.236068003597024234e-02
4.673758885789855100e+00 5.629931897227357512e-02
4.241500637787058103e+00 5.082258625860315571e-02
3.845629003073657071e+00 4.584460826111614457e-02
3.483697550305960622e+00 4.133363224552445703e-02
3.153299744601542720e+00 3.725810718290872847e-02
2.852057319559238469e+00 3.356820079452722816e-02
2.577719691230932586e+00 3.022989597050962374e-02
2.328260641002221298e+00 2.721891270501307358e-02
2.101601272819825894e+00 2.449712530766940191e-02
1.876443739213024431e+00 2.180295627691726870e-02
1.691787222558272630e+00 1.960849110240645357e-02
1.524489781025227142e+00 1.762712269980583682e-02
1.358837794485507899e+00 1.568222570987851811e-02
1.223303812910895516e+00 1.410561206781500362e-02
1.100890776074441968e+00 1.265491343795580211e-02
9.903400474832864120e-01 1.136810987885105741e-02
8.905821989611515388e-01 1.020572751177797367e-02
8.006621769838939695e-01 9.162015730418478221e-03
7.195027832852928240e-01 8.227681912077462745e-03
6.464966200667420226e-01 7.387980086263528159e-03
5.806865609454567867e-01 6.637916811356839135e-03
5.158821330625743551e-01 5.898239415554905156e-03
1.609201110058596784e-01 1.832955619428524360e-03
8.870777003055540177e+00 1.126414539943237231e-01
8.114710257218385792e+00 1.020645397076255373e-01
7.413219321437866327e+00 9.242405423746259674e-02
6.763672392011570444e+00 8.364407972276118042e-02
6.163625863174529762e+00 7.564901578071819843e-02
5.610376493768839623e+00 6.838282714865827339e-02
5.101165726394422784e+00 6.178438537189101520e-02
4.633368509125414647e+00 5.577185700627305953e-02
4.204403565122810882e+00 5.034570718735494055e-02
3.811701561228102886e+00 4.541302017404244551e-02
3.452684447624613462e+00 4.094242738177365087e-02
3.124943464327927689e+00 3.690375872377078120e-02
2.826194311515851432e+00 3.324885566762378342e-02
2.554104694145256538e+00 2.994118386739971077e-02
2.306757942253675697e+00 2.695635770652952956e-02
2.082071978608146079e+00 2.426780723922859762e-02
1.858882725643053124e+00 2.159128914647607048e-02
1.675864685655463759e+00 1.941796937895147457e-02
1.494438115460399841e+00 1.727241310369418553e-02
1.345880462133359101e+00 1.552859273081100278e-02
1.211615189738622922e+00 1.395078159233742628e-02
1.090347931553521388e+00 1.254276445040062790e-02
9.807871107602866845e-01 1.126548819533165768e-02
8.819994662084874593e-01 1.010692665863468544e-02
7.928424343926945284e-01 9.072567360338821413e-03
7.125501753637578650e-01 8.143084559695873068e-03
6.401972869270702304e-01 7.312991861157713304e-03
5.750380847499481085e-01 6.572935720329824670e-03
5.108385988695657298e-01 5.835613600925318965e-03
9.610136058627032796e+00 1.231520004142910435e-01
8.801956955939834515e+00 1.116527545618431067e-01
8.050590708767508374e+00 1.011551122596048291e-01
7.353574359983662490e+00 9.158980259680658820e-02
6.708406946205987431e+00 8.288631213006665555e-02
6.112481579469538850e+00 7.495768628363312647e-02
5.563045984079032280e+00 6.775708075927680540e-02
5.057586568944528516e+00 6.120145075117733313e-02
4.593396829056342945e+00 5.526338156333327617e-02
4.167719961843528331e+00 4.987266175160352116e-02
3.777999478284891577e+00 4.498565523771246022e-02
3.421880882476211472e+00 4.055411925260424266e-02
3.096787281330990460e+00 3.654893993553729598e-02
2.800466130714083679e+00 3.292985057285554434e-02
2.530776228130703576e+00 2.965229038355468236e-02
2.285541372940635085e+00 2.669400887161754027e-02
2.062725807820100954e+00 2.403193103667366354e-02
1.841502602319653237e+00 2.138167298745482711e-02
1.660034638637396975e+00 1.922715784654776411e-02
1.480287372842364446e+00 1.709894334900914983e-02
1.333070696581132086e+00 1.537501459990457502e-02
1.200015761668512093e+00 1.381716055245717917e-02
1.079831826664994887e+00 1.242195225080336071e-02
9.713213143315539977e-01 1.115434535500430327e-02
8.734578857341843694e-01 1.000561300311063502e-02
7.851348167834466540e-01 8.983227735502734984e-03
7.055885678088147372e-01 8.063659533592735032e-03
6.339034219970818285e-01 7.236812201400109716e-03
5.693903358870058273e-01 6.504029742377029355e-03
5.057789466894172525e-01 5.761900444938944550e-03
9.536883082891645103e+00 1.220703207935595891e-01
8.733544542719011261e+00 1.106656639998208624e-01
7.986808117649930594e+00 1.002522354252506215e-01
7.294305789856101896e+00 9.077247054688503125e-02
6.653427760266966473e+00 8.213253970793855940e-02
6.061638376938314643e+00 7.426328828267918236e-02
5.516140237832222404e+00 6.713240452697737115e-02
5.014347817378379979e+00 6.063329214670081652e-02
4.553567985241822491e+00 5.474504640250917042e-02
4.131225014701874976e+00 4.940418099259386020e-02
3.744600442375915605e+00 4.455961254187961601e-02
3.391275755837223294e+00 4.016678294697657164e-02
3.068896054852046085e+00 3.619792781590461944e-02
2.775021341425788268e+00 3.261809083887808741e-02
2.507546201409827091e+00 2.936374772782151393e-02
2.264412823239957628e+00 2.643419457913484885e-02
2.043574477951170643e+00 2.380002299452634723e-02
1.824260006001330758e+00 2.117230285912356097e-02
1.644478185011594151e+00 1.904199891873492589e-02
1.466247521669663323e+00 1.693343424398907615e-02
1.320384401884862502e+00 1.521814653790501751e-02
1.188603940467482190e+00 1.368039512844325747e-02
1.069483539139752803e+00 1.230082547578452770e-02
9.620141071597452243e-01 1.103777815273784303e-02
8.649915027367212073e-01 9.909491713015070036e-03
7.775597876185221802e-01 8.893259174020371610e-03
6.987119589979480239e-01 7.981186715430271805e-03
6.276975656239021095e-01 7.166969688934982444e-03
5.577847939428161039e-01 6.370225736654648065e-03
5.008804608494967781e-01 5.717933681008205253e-03
9.464010964212501875e+00 1.210026040067373188e-01
8.665483721930081984e+00 1.096817459590534172e-01
7.923440781260771004e+00 9.935241931135511961e-02
7.235445594239917178e+00 8.994896019967725531e-02
6.598816691891497221e+00 8.137808254024268828e-02
6.011107330703384655e+00 7.358208967878315798e-02
5.469579648377290937e+00 6.651088355494964854e-02
4.971432122429959577e+00 6.006871659743821812e-02
4.514138796585614344e+00 5.423555041848100028e-02
4.094985970301258327e+00 4.894023378685332520e-02
3.711405060813427248e+00 4.413653013771285522e-02
3.360975360894911113e+00 3.979791259837969775e-02
3.041196635547517513e+00 3.585294551316042799e-02
2.749803394603073770e+00 3.229994456999162739e-02
2.484594301081534784e+00 2.908201752922787847e-02
2.243470177942945121e+00 2.617537554775444669e-02
2.024519416812827988e+00 2.356610068045227394e-02
1.807147989433111723e+00 2.096678303589319392e-02
1.628924634583967634e+00 1.885501440321106850e-02
1.452370863335742612e+00 1.676482760077090128e-02
1.307832549518452403e+00 1.506756171787620828e-02
1.177180455927048230e+00 1.354671875673837608e-02
1.059224682565916620e+00 1.217671922488031307e-02
9.527485725390175686e-01 1.093173074670468481e-02
8.566669487461202603e-01 9.810641598384217330e-03
7.700383638933384622e-01 8.802582718761333205e-03
6.919206751418071066e-01 7.900253308337839078e-03
6.215810798825321948e-01 7.091540638397826266e-03
5.523331934170745416e-01 6.307849863699206694e-03
4.958969975837211330e-01 5.657632328956171443e-03
9.391599737977667672e+00 1.199334744612441939e-01
8.597919427789685543e+00 1.087072785818747750e-01
7.860485775522761287e+00 9.846920121143126758e-02
7.176881882117978506e+00 8.913761468997417892e-02
6.544571494098683218e+00 8.063822186482354215e-02
5.960979703110327321e+00 7.290488878022195751e-02
5.423290954119797114e+00 6.588348378965845631e-02
4.928844533497145797e+00 5.951355460957918203e-02
4.475010419519197313e+00 5.372572804233223531e-02
4.059035644341469684e+00 4.847712316220662704e-02
3.678507320546867021e+00 4.371557295535971610e-02
3.330864723173327491e+00 3.940568296040641155e-02
3.013725645496600603e+00 3.550955890289138328e-02
2.724738482440551390e+00 3.199219410009329634e-02
2.461754037159751274e+00 2.880390675703552519e-02
2.222713246478368543e+00 2.592146211125614247e-02
2.005729141598937559e+00 2.333135834728477381e-02
1.790217349046564044e+00 2.075908021411701845e-02
1.613632453773436559e+00 1.867317813278631874e-02
1.438583162050874220e+00 1.660051722047420006e-02
1.295378778793584207e+00 1.491633431268143961e-02
1.165944961117887813e+00 1.341591693241355604e-02
1.049058398960082350e+00 1.205277855897940280e-02
9.435423245268390602e-01 1.082389428190263549e-02
8.483277487006737339e-01 9.713031305423941789e-03
7.625176923978029819e-01 8.716197606250109323e-03
6.851475279815864017e-01 7.821593056490522278e-03
6.155495838369345885e-01 7.018166602598845116e-03
5.468714488085650860e-01 6.238776251586974908e-03
4.910909784930685973e-01 5.599418350308710095e-03
9.319555419918913231e+00 1.188811355912707118e-01
8.530621616266239826e+00 1.077399556422829335e-01
7.797891125259820200e+00 9.758104891659395708e-02
7.118767800972662485e+00 8.832325447865373158e-02
6.490711261532135623e+00 7.989821038944626419e-02
5.911157512868634889e+00 7.223579584985184709e-02
5.377315329999496463e+00 6.528014771875184641e-02
4.886486535571946455e+00 5.895251629342107558e-02
4.436121027148399065e+00 5.320456287437599907e-02
4.023397390235574633e+00 4.801995643661179786e-02
3.645820510538634096e+00 4.330073801546328871e-02
3.300965825892249406e+00 3.903474344913586414e-02
2.986452792869920714e+00 3.516555489491556691e-02
2.699835453109804106e+00 3.167715489300006876e-02
2.439092744712726191e+00 2.852094358569625884e-02
2.202143769574909982e+00 2.566828475288459102e-02
1.987051908279010126e+00 2.310040686092017931e-02
1.773441119328528659e+00 2.055953916273714835e-02
1.598355008596630267e+00 1.848674527080253205e-02
1.424887812787226427e+00 1.643492187754670014e-02
1.282990622298807892e+00 1.476854499553138106e-02
1.154797519956041629e+00 1.328056297782601904e-02
1.038979577194643511e+00 1.192816168005131350e-02
9.344221570985272729e-01 1.071955111379256989e-02
8.401497400462787368e-01 9.617911608320641945e-03
7.550833277960024015e-01 8.628349902222907930e-03
6.785337665288431186e-01 7.741677447791017568e-03
6.095292656886824867e-01 6.946264344365735317e-03
5.414967231951234305e-01 6.178063497671781520e-03
4.861853082402428083e-01 5.542112691216698542e-03
9.247930434967738478e+00 1.178239955700216973e-01
8.463755270313425783e+00 1.067801901674177573e-01
7.735652746992975892e+00 9.670464017797689160e-02
7.060981931312531046e+00 8.752394608182206825e-02
6.437219427828856588e+00 7.916475138714702819e-02
5.861686382333592960e+00 7.157044499861596465e-02
5.331691107828627985e+00 6.467495720045102203e-02
4.844555102441126415e+00 5.840276473008682717e-02
4.397549310970092939e+00 5.270308431613959094e-02
3.988051637855723808e+00 4.756516120926273378e-02
3.613434236675395539e+00 4.288527413311096076e-02
3.271351510270006813e+00 3.866292445473277356e-02
2.959430015314329143e+00 3.482979335031737012e-02
2.675225528537136022e+00 3.136867287937825099e-02
2.416696125523888572e+00 2.824233780552993373e-02
2.181759703852522936e+00 2.541856448962664938e-02
1.968468331494686918e+00 2.287286366231106038e-02
1.756777577522239397e+00 2.035561828694432834e-02
1.583326504559210868e+00 1.830720818415701098e-02
1.411379011119584304e+00 1.627158775672542940e-02
1.270752777331965788e+00 1.461798340215949080e-02
1.143689397421773002e+00 1.315304972344181686e-02
1.028987640288517857e+00 1.180289937950725933e-02
9.253907414407317455e-01 1.060818450855918575e-02
8.319900458675564270e-01 9.519837447219516371e-03
7.477490209461621351e-01 8.542716843980202243e-03
6.719047821326623593e-01 7.663054910943658052e-03
6.035747285622211633e-01 6.889188835610293715e-03
5.362276238319405586e-01 6.111221835808753819e-03
4.763114092115784959e-01 5.424935902916896285e-03
9.176685392127938101e+00 1.167866766644434645e-01
8.397318956423321268e+00 1.058311862470584230e-01
7.673756357130523398e+00 9.583643189792394324e-02
7.003533688023064308e+00 8.674095250086386044e-02
6.383998648157426459e+00 7.844008194255382149e-02
5.812566544527272505e+00 7.091452423633827495e-02
5.286405696509757668e+00 6.406961118124175625e-02
4.802854334894056443e+00 5.785471489914018051e-02
4.359211917578516449e+00 5.221572382690559816e-02
3.952933118507795385e+00 4.710675486996632882e-02
3.581351548810877805e+00 4.247231195122712355e-02
3.242030323283344284e+00 3.828749047797937871e-02
2.932595668187850446e+00 3.448955096647327717e-02
2.650808800179154989e+00 3.106383857483000291e-02
2.394436327765433692e+00 2.797021032537610682e-02
2.161538387442222486e+00 2.517228185759742137e-02
1.950117618772170491e+00 2.264186593218882326e-02
1.740280367296819897e+00 2.015456802623968174e-02
1.568324764729720266e+00 1.812693733699762347e-02
1.397962825894442096e+00 1.610913776664423674e-02
1.258621651863538915e+00 1.447063104917745147e-02
1.132765715793288663e+00 1.301472786741470801e-02
1.019082708673604287e+00 1.168123881642205673e-02
9.164515483439362731e-01 1.049594870272452588e-02
8.239159068543037145e-01 9.428243156024343832e-03
7.405426292710649561e-01 8.456860374088510240e-03
6.653180526298021480e-01 7.585755859274668361e-03
5.976476635227642165e-01 6.818891670234464818e-03
5.309294372954259655e-01 6.050144122286617819e-03
3.597989758718255771e-01 4.046043100587787267e-03
9.105844083330289607e+00 1.157545522171379154e-01
8.331244842469592626e+00 1.048791959085104003e-01
7.612329188297738192e+00 9.497270306007517260e-02
6.946516633783844874e+00 8.594813315975985413e-02
6.331236546386850961e+00 7.772785767801185242e-02
5.763753487343860726e+00 7.025924647418262114e-02
5.241358894700867133e+00 6.347064028049602402e-02
4.761478354130580293e+00 5.730875621122732966e-02
4.321173583941028795e+00 5.172280886918219356e-02
3.918022474952961076e+00 4.665455807265459637e-02
3.549378241950799762e+00 4.206658467982187649e-02
3.212828350724600934e+00 3.791546972473842231e-02
2.906004997992032823e+00 3.415438867270511464e-02
2.626583592610210349e+00 3.075891061420229708e-02
2.372407730830606631e+00 2.769404303464902822e-02
2.141448160864898309e+00 2.492102885391692807e-02
1.931911283343838104e+00 2.241562578385901741e-02
1.723883723442725779e+00 1.995700706524430185e-02
1.553513454103428337e+00 1.794158067228966008e-02
1.384717083053319087e+00 1.594708432651358726e-02
1.246643225494942442e+00 1.432511457196468906e-02
1.121918762579648510e+00 1.287875271474842910e-02
1.009264449518848306e+00 1.156244179005362985e-02
9.075983054702341235e-01 1.038671672228206819e-02
8.159277076693834951e-01 9.332357922521593296e-03
7.333214278755716409e-01 8.370781250122628220e-03
6.588665759630291108e-01 7.506164634447178019e-03
5.917700144161061049e-01 6.749853350684548343e-03
5.257530131240888416e-01 5.984962172176484796e-03
2.422065875431627102e-01 2.743827227957108816e-03
9.035392150150039825e+00 1.147253812309951271e-01
8.265556862850266029e+00 1.039421280466528152e-01
7.551204670209986425e+00 9.411261367315724991e-02
6.889833920093082931e+00 8.516097508362804880e-02
6.278749429132607141e+00 7.701466999157707827e-02
5.715333937992936875e+00 6.960696339990010695e-02
5.196739385024551794e+00 6.287806291038977591e-02
4.720336382246757445e+00 5.677180559546309013e-02
4.283450776755903355e+00 5.122980606460901531e-02
3.883510666633088526e+00 4.621314079513072492e-02
3.517803190435622618e+00 4.166319923574317297e-02
3.183928317427495269e+00 3.755037644400573138e-02
2.879609478792795052e+00 3.382123765329698301e-02
2.602454435145158840e+00 3.045822464994676557e-02
2.350495920176796094e+00 2.742521539608804709e-02
2.121608260791107092e+00 2.468130182228249134e-02
1.894200471145063736e+00 2.196128601836788360e-02
1.707666881427735817e+00 1.974846631007815684e-02
1.538832694268502221e+00 1.775890944449295614e-02
1.371547892910214728e+00 1.579051623554773159e-02
1.234770988691072269e+00 1.419543097234014090e-02
1.111115168874490022e+00 1.274681571175639329e-02
9.995331810571137510e-01 1.144018880470256197e-02
8.988317765489939326e-01 1.027757166629825712e-02
8.080309397836805685e-01 9.229797779620751291e-03
7.261737487070705210e-01 8.283801575131491401e-03
6.524000554499489457e-01 7.428649114364216724e-03
5.859767935477253609e-01 6.672295894391899046e-03
5.206311320192290593e-01 5.927397920959275902e-03
1.623574929692307989e-01 1.830276299168154914e-03
8.965324194985067052e+00 1.137056317633453884e-01
8.200212645179606241e+00 1.030061759180175562e-01
7.490506468623521208e+00 9.326249374917590373e-02
6.833483780444324474e+00 8.437722451984243366e-02
6.226612368208082948e+00 7.630244933293611753e-02
5.667221900631790987e+00 6.895287586618217834e-02
5.152366972334315953e+00 6.229080515932479412e-02
4.679603014112113435e+00 5.623396205022294925e-02
4.246032221464125733e+00 5.074109405864999506e-02
3.849123552647316426e+00 4.576717000081650250e-02
3.486344552114479356e+00 4.126242787957837971e-02
3.155295109252662655e+00 3.718625324655176756e-02
2.853447153660589208e+00 3.349199859808508345e-02
2.578708124975396032e+00 3.015930797164573240e-02
2.328816027877324224e+00 2.715977567641165297e-02
2.101871300772207629e+00 2.442294130640073821e-02
1.876476071115457556e+00 2.173982915539657279e-02
1.691638207244354764e+00 1.954632841364385004e-02
1.508470339291424711e+00 1.739420262451474297e-02
1.358486370901212492e+00 1.563108367087945316e-02
1.222887573006747441e+00 1.403623122958731068e-02
1.100498716008756706e+00 1.260453170743807728e-02
9.898886955715202607e-01 1.132048536871989829e-02
8.901511864794067197e-01 1.016825993387631376e-02
8.001224121211573115e-01 9.133384422875430453e-03
7.191306249108244675e-01 8.200562261058027408e-03
6.460182548672224190e-01 7.354950226422677338e-03
5.802678499990295835e-01 6.597991811165047557e-03
5.154935360808357014e-01 5.861079171363412117e-03
9.713670787753718727e+00 1.243412389737505869e-01
8.895663303922326293e+00 1.127030276542386744e-01
8.135268034758064815e+00 1.020906470213510109e-01
7.430100201997856146e+00 9.242419684926701795e-02
6.777553226190534019e+00 8.361397903509229512e-02
6.174859129593437856e+00 7.560784934926370604e-02
5.619400959198912027e+00 6.831993091251677142e-02
5.108327508029364417e+00 6.170914188304559012e-02
4.639111059571566109e+00 5.571971454813433311e-02
4.208854394368284346e+00 5.026716123068702274e-02
3.815129090635063669e+00 4.534578681576931225e-02
3.455263738238433024e+00 4.087209490343046703e-02
3.126856666211326630e+00 3.682998095110304876e-02
2.827504549048325266e+00 3.317131485945219727e-02
2.555059828422354684e+00 2.986928911485767918e-02
2.307336866400181652e+00 2.688462843387031537e-02
2.082318917275156611e+00 2.418711680319214630e-02
1.858894957749595456e+00 2.152976420960814666e-02
1.675703807966002934e+00 1.935424052575689113e-02
1.494149756215918945e+00 1.721867114692095593e-02
1.345552283075347244e+00 1.548135338115567972e-02
1.211193322804677397e+00 1.389968739498379131e-02
1.089869759039335584e+00 1.248231453095688392e-02
9.803314502261812891e-01 1.120746673703837404e-02
8.814961878654011818e-01 1.006465750459849609e-02
7.923992943848012782e-01 9.040390367984115980e-03
7.120772282516212304e-01 8.120379430123806849e-03
6.397101308188377633e-01 7.285059918972162235e-03
5.746188566415773025e-01 6.530243927349575414e-03
5.104018140136155068e-01 5.796392004763160390e-03
9.639506617123227983e+00 1.232517550800320411e-01
8.826348133792471629e+00 1.117051517279587236e-01
8.070749938941817803e+00 1.011828280258668250e-01
7.370171945657578938e+00 9.158588504717302126e-02
6.721963046109253881e+00 8.285847216616253064e-02
6.123442180388219747e+00 7.491323342880215619e-02
5.571923218527594202e+00 6.768850613881148559e-02
5.064622487516037275e+00 6.113994040960075288e-02
4.598927672059327065e+00 5.519862130291674357e-02
4.171977279261198213e+00 4.979529925031466603e-02
3.781349344336359941e+00 4.492009168868438262e-02
3.424304911250817263e+00 4.048192593393479949e-02
3.098647492883223276e+00 3.647681451502984146e-02
2.801794226093806017e+00 3.285896784209504928e-02
2.531603600862490477e+00 2.957863052501648327e-02
2.285989158235334440e+00 2.662510982257683054e-02
2.062956321657651415e+00 2.395664665830560605e-02
1.841495932483250275e+00 2.131756152334230922e-02
1.659946422907029540e+00 1.916681721737120356e-02
1.479982632469093895e+00 1.705341508465757494e-02
1.332730860850968257e+00 1.533230522457212398e-02
1.199670628858550581e+00 1.376138684164996545e-02
1.079428407842154991e+00 1.235998622103966216e-02
9.708927279420280776e-01 1.109806362038863979e-02
8.729953554507859925e-01 9.966635174131788580e-03
7.846905169350634202e-01 8.951119058364199327e-03
7.051127219189656792e-01 8.036193548739434603e-03
6.335026659350990741e-01 7.218929578744638816e-03
5.629172786326041011e-01 6.396312183186939927e-03
5.054404422220434290e-01 5.742197898599608885e-03
9.565749967330287262e+00 1.221721029827682603e-01
8.757481673399205135e+00 1.107149864881630669e-01
8.006661890138536464e+00 1.002758186253514538e-01
7.310546768345852264e+00 9.075839563298564172e-02
6.666755937448389346e+00 8.210442976599945097e-02
6.072386655465767724e+00 7.422814486223590358e-02
5.524790878692761531e+00 6.707585412365417443e-02
5.021243275651660731e+00 6.056866945204946590e-02
4.558977922176105757e+00 5.468635400904750532e-02
4.135406805535383867e+00 4.932825016444103428e-02
3.747774978793951828e+00 4.449370878093453219e-02
3.393732927078647155e+00 4.010036068145151483e-02
3.070637482942424334e+00 3.613031463837745177e-02
2.776231807894741443e+00 3.254646653645790200e-02
2.508336620459814092e+00 2.929616796629531950e-02
2.264886956193147061e+00 2.636526566492163395e-02
2.043780039999745224e+00 2.372548733998131737e-02
1.824239362515362339e+00 2.111100778088742524e-02
1.644289950693303748e+00 1.898049831497784085e-02
1.465923834312942819e+00 1.688491234120150300e-02
1.320036917235663854e+00 1.518361627286650244e-02
1.188169315780519764e+00 1.362580730284783728e-02
1.069074189118388363e+00 1.223956474084704829e-02
9.615759827981382735e-01 1.098888549387478861e-02
8.645807566180210291e-01 9.866719870158420502e-03
7.771101000494398114e-01 8.858080411924490125e-03
6.982532067105281515e-01 7.956505320036378476e-03
6.272911034621850845e-01 7.146480883029273160e-03
5.573713422084974889e-01 6.332604469029581157e-03
5.004414055992085775e-01 5.680982888016710732e-03
9.492391717401273965e+00 1.210990470316450351e-01
8.689046449069463662e+00 1.097341310979641632e-01
7.942895687768185553e+00 9.937268272840846239e-02
7.251326963335351650e+00 8.993956487935785005e-02
6.611853934084710005e+00 8.136073847098901357e-02
6.021615990226713677e+00 7.354859763489875191e-02
5.478037032847772103e+00 6.645178306484171571e-02
4.978205593437620813e+00 6.001464378723917609e-02
4.519446998209867061e+00 5.417033975906283827e-02
4.099058022712091187e+00 4.886348181049887662e-02
3.714508169468680343e+00 4.407503201753557726e-02
3.363276960475593214e+00 3.971720207677130465e-02
3.042881055063914264e+00 3.578586730756668638e-02
2.750901935975271773e+00 3.223581636648985976e-02
2.485343394784326421e+00 2.901516142834348680e-02
2.243917606535608122e+00 2.611122607376280616e-02
2.024703279617527940e+00 2.349659690223630457e-02
1.807109511182787953e+00 2.090332235816216855e-02
1.628797801277862778e+00 1.879567166048624546e-02
1.452031045122775366e+00 1.671859453846133783e-02
1.307473679626147911e+00 1.503167839788907903e-02
1.176809180165998558e+00 1.349286930205271379e-02
1.058808381501353146e+00 1.212261465890495347e-02
9.522786644533067779e-01 1.088064073219580791e-02
8.561516519572456296e-01 9.769000048440720091e-03
7.695436132213179237e-01 8.770884830698750731e-03
6.914666640351726512e-01 7.876385077386999223e-03
6.211775045364438252e-01 7.071674117011440483e-03
5.519081551011212339e-01 6.265776751043202267e-03
4.955560825798492330e-01 5.621027897868120793e-03
9.419458996405456475e+00 1.200324158219991805e-01
8.620980844124288112e+00 1.087661767107087479e-01
7.879547706604762780e+00 9.848529393427911394e-02
7.192508662356670968e+00 8.912926139771916445e-02
6.557320070491837072e+00 8.061575408470962600e-02
5.971276802211085588e+00 7.287660417523376954e-02
5.431527264678611466e+00 6.582854904075838287e-02
4.935399985492107788e+00 5.945391231791651021e-02
4.480135824507236464e+00 5.366248948326523410e-02
4.063020778385904919e+00 4.840480347273489609e-02
3.681549788071718954e+00 4.365590263781341657e-02
3.333103010519432363e+00 3.934128340314709676e-02
3.015315527475165513e+00 3.544069292212623234e-02
2.725849096269018279e+00 3.192696049372309441e-02
2.462475196610991901e+00 2.873133461823433599e-02
2.223135922184198865e+00 2.585475309034054175e-02
2.005880201800942952e+00 2.326779778642776297e-02
1.790160667545171336e+00 2.070189200804266674e-02
1.613417909836795561e+00 1.860820287278801277e-02
1.438227971320610976e+00 1.655201045288347966e-02
1.294950732052593034e+00 1.488197238786892994e-02
1.165560411437208899e+00 1.335809221539831053e-02
1.048629935608539565e+00 1.200205308168464380e-02
9.430674166486040511e-01 1.077364470652753849e-02
8.479091095757507190e-01 9.671816912533989091e-03
7.620140046533213640e-01 8.682050793269547456e-03
6.847653873743946296e-01 7.795377498038391813e-03
6.151432787065381769e-01 6.996623187160815917e-03
5.464456663637834444e-01 6.203784041256297371e-03
4.906496825333835909e-01 5.565912372852949153e-03
9.346903355607217634e+00 1.189695047782474147e-01
8.553249342594115845e+00 1.077936033633670188e-01
7.816516057308269261e+00 9.760026459824147627e-02
7.134077255546948493e+00 8.832384086239188081e-02
6.503240284744061128e+00 7.987695392018226426e-02
5.921223678478643393e+00 7.220537791713373121e-02
5.385396238442330841e+00 6.521937353020101913e-02
4.892925620015858179e+00 5.889782876529733868e-02
4.441143584202462691e+00 5.315982596864634452e-02
4.027296290144264823e+00 4.794882765605684022e-02
3.648795230184405991e+00 4.323630193689111806e-02
3.303151150081042875e+00 3.896655072323598756e-02
2.987993862402062994e+00 3.511462400782689591e-02
2.700925467431843252e+00 3.161825366952633609e-02
2.439779047674062173e+00 2.845537826989103306e-02
2.202540872441252073e+00 2.560550777176029066e-02
1.987181859005328732e+00 2.304298141592249494e-02
1.773371433112270301e+00 2.049730652988458052e-02
1.598190041664542038e+00 1.842775175164504398e-02
1.424615645757944860e+00 1.638870452809136971e-02
1.282617016576580005e+00 1.473187783838298542e-02
1.154343810888126542e+00 1.322795309666223440e-02
1.038538563516939073e+00 1.188440727161294008e-02
9.339431465671068633e-01 1.066489583269466211e-02
8.396522178911671741e-01 9.574181624794151496e-03
7.546262616888687047e-01 8.594065010952736672e-03
6.780488618353140984e-01 7.713938781135384719e-03
6.090939950911425926e-01 6.917189228264318708e-03
5.411693377129920268e-01 6.138460595260882349e-03
4.805914783175929128e-01 5.449308979105118092e-03
9.274782768810945655e+00 1.179222466267904751e-01
8.486037730122021117e+00 1.068309311395303218e-01
7.753972380251389573e+00 9.672340102384574534e-02
7.075946907861967006e+00 8.752342542536205305e-02
6.449433517276437655e+00 7.914865000246659732e-02
5.871596168082231060e+00 7.152960470954980443e-02
5.339635936368409830e+00 6.461222471180173843e-02
4.850771553830692362e+00 5.834802170394021853e-02
4.402374333387340855e+00 5.264649358356039005e-02
3.991782074945764869e+00 4.750017614334477861e-02
3.616342117300042069e+00 4.282538997389192387e-02
3.273474393875553723e+00 3.859753582785998421e-02
2.960868739298794683e+00 3.477230121502377508e-02
2.676276223579461711e+00 3.131375000253235757e-02
2.417341258163760553e+00 2.817802231345897107e-02
2.182052929919483741e+00 2.535792722111826145e-02
1.968578219470590307e+00 2.281966599377569307e-02
1.756691015142285872e+00 2.029615966679450614e-02
1.583086376171518816e+00 1.824464957382876742e-02
1.411094601845506391e+00 1.622505467712100774e-02
1.270372082127068314e+00 1.458139677332001907e-02
1.143326817796889383e+00 1.309649220190128166e-02
1.028534578212649153e+00 1.176740084881346821e-02
9.249100942391110802e-01 1.055955611988524528e-02
8.314813033513276386e-01 9.477678541377805230e-03
7.473235418865937785e-01 8.507109098092956179e-03
6.714174773366420323e-01 7.635265610925786976e-03
6.031290438902816575e-01 6.848619053914842443e-03
5.357997537053311721e-01 6.075618784266636520e-03
3.631216360644599073e-01 4.082009333612752165e-03
9.203040643960207490e+00 1.168814306929223251e-01
8.419175766922050386e+00 1.058778706219226512e-01
7.691761545214586882e+00 9.585126224370171810e-02
7.018287018227864493e+00 8.672667586267747419e-02
6.396014903150358144e+00 7.841863249081619525e-02
5.822220648958469802e+00 7.087551102319165908e-02
5.294119105061350972e+00 6.401119379354013039e-02
4.808957206895622782e+00 5.780212403005564187e-02
4.363922629042205514e+00 5.215457494837557467e-02
3.956579192804098088e+00 4.705068831305139060e-02
3.584104446721497084e+00 4.241848336333502861e-02
3.244022794531536302e+00 3.822538275924228235e-02
2.934041321795303414e+00 3.443754883791970423e-02
2.651725963943034170e+00 3.101177311409008749e-02
2.395055603417648005e+00 2.790321222428110773e-02
2.161808791475542169e+00 2.510752733493835931e-02
1.950195421597063161e+00 2.259369089864654567e-02
1.740180250824583608e+00 2.009621548773682723e-02
1.568121721015480086e+00 1.806598142023285378e-02
1.397662874461334193e+00 1.606265930740698525e-02
1.258230160041651002e+00 1.443497480841514184e-02
1.132341719516127387e+00 1.296526824073645882e-02
1.018617123038449757e+00 1.165259433181383905e-02
9.159667139962881510e-01 1.045492540667284330e-02
8.234884218799272126e-01 9.383499268700461193e-03
7.400065702811816637e-01 8.421726187424765850e-03
6.648708409273144104e-01 7.556367963505584810e-03
5.971935529494347694e-01 6.779190527866569942e-03
5.305997312374024499e-01 6.012424739775295429e-03
2.444143202250022850e-01 2.749947076303408885e-03
9.131680944589257720e+00 1.158429865613939680e-01
8.352645042532508057e+00 1.049341288084200546e-01
7.629922721319111645e+00 9.499191290525983711e-02
6.960935224704728697e+00 8.593662217740651033e-02
6.342862581596349081e+00 7.770008025571560617e-02
5.773235022157752638e+00 7.021905768203966225e-02
5.248941845738441359e+00 6.342041697874396811e-02
4.767369359569054055e+00 5.726464840347714191e-02
4.325790143787575204e+00 5.166338953000563367e-02
3.921588473789944018e+00 4.660557077074720805e-02
3.552073854992679358e+00 4.201108191853240165e-02
3.214840700296647036e+00 3.785741118706063141e-02
2.907409966913927946e+00 3.410164314555462484e-02
2.627457619227450802e+00 3.071344245875091625e-02
2.372927543526358818e+00 2.763356293973780881e-02
2.141772346752361056e+00 2.486183730357637012e-02
1.912090887273189654e+00 2.213605681054935104e-02
1.723766990881999472e+00 1.991442781096573050e-02
1.553294735518661707e+00 1.788829167744916682e-02
1.384320737330926088e+00 1.590392235602693105e-02
1.246255709363823128e+00 1.428849017948793411e-02
1.121444536793482660e+00 1.283740665064043648e-02
1.008787094024992115e+00 1.153790555704611864e-02
9.071098006731701524e-01 1.035263102521275132e-02
8.154967490548297171e-01 9.288892014528154703e-03
7.328570539031921127e-01 8.331507453098407900e-03
6.583759265605027000e-01 7.477943596896755030e-03
5.913584062903590732e-01 6.710482049692737157e-03
5.253840311303543675e-01 5.952056826245519759e-03
1.638238701024480326e-01 1.839078802343728850e-03
9.060778591179294850e+00 1.148174701765469069e-01
8.286548398266210924e+00 1.039936928233765462e-01
7.568525857681292379e+00 9.413153381339396664e-02
6.903944397851412340e+00 8.514898635443227115e-02
6.290168678049402828e+00 7.698640377570775684e-02
5.724564395084043689e+00 6.956650218333725044e-02
5.204076544502948209e+00 6.283055402835087400e-02
4.726119582787844386e+00 5.672424040036407045e-02
4.287974381884149366e+00 5.117284083942920392e-02
3.886911335212589691e+00 4.615560746476812110e-02
3.520416796118552849e+00 4.161108071843214185e-02
3.185851512525227580e+00 3.749693205840821941e-02
2.880908502861138309e+00 3.377059026528671931e-02
2.603391432316381149e+00 3.041205532905378109e-02
2.351042667786748197e+00 2.736204052063732559e-02
2.121821155792470215e+00 2.461845779662777400e-02
1.894215552554625148e+00 2.191975229611995216e-02
1.707536632842136859e+00 1.971183096886146291e-02
1.522559782340860979e+00 1.752000628167133325e-02
1.371169016352649095e+00 1.574230723739087484e-02
1.234269841233434750e+00 1.416173850222027415e-02
1.110662776534294904e+00 1.271168849048465339e-02
9.990439217730623378e-01 1.142218824282369496e-02
8.983392865689239226e-01 1.025015992291759478e-02
8.074991110315468124e-01 9.194119597417751283e-03
7.257179898016747899e-01 8.247439130005567581e-03
6.519816954831186839e-01 7.401547894298637388e-03
5.855631322578794817e-01 6.642789343847819647e-03
5.201994077786504800e-01 5.892323986125188109e-03
9.818239253855958637e+00 1.255717003811930021e-01
8.990296635376013867e+00 1.137940943470382715e-01
8.220826131321649299e+00 1.030527902600596318e-01
7.507440474984693246e+00 9.327828709389099360e-02
6.847365816978352449e+00 8.437292556482760275e-02
6.237845031423959519e+00 7.628607217857280576e-02
5.676186519722243418e+00 6.892161426530436785e-02
5.159576439634148137e+00 6.224138288780549366e-02
4.685178735026161334e+00 5.618413604064982636e-02
4.250382264384974462e+00 5.068914699544768004e-02
3.852540101683987750e+00 4.570252859777425292e-02
3.488894119907583136e+00 4.121101477158262139e-02
3.157099216320546020e+00 3.713589762982822534e-02
2.854767044798285358e+00 3.344244604432857620e-02
2.579513262524820050e+00 3.011380503687309876e-02
2.329337566594396947e+00 2.710320335396956479e-02
2.102054844787284882e+00 2.437474252735533087e-02
1.876471298218327144e+00 2.170688775165038539e-02
1.691491473688015335e+00 1.951462801606644246e-02
1.508103241744419565e+00 1.734693512451333103e-02
1.358135651344717365e+00 1.558398855829173577e-02
1.222479551036953049e+00 1.401485443545627194e-02
1.100012928488135477e+00 1.257988537892463718e-02
9.894434452573436234e-01 1.130043441717875144e-02
8.896546728902441359e-01 1.014328595408894342e-02
7.996870595997721543e-01 9.100042247148176083e-03
7.186624830508084871e-01 8.165478792679285377e-03
6.456055197579978477e-01 7.322410482321984118e-03
5.798522452596703847e-01 6.573780694911843768e-03
5.150600415300885526e-01 5.828548086071200750e-03
9.743097844704726285e+00 1.244738105606126854e-01
8.920148622770296853e+00 1.127860659127030013e-01
8.155581573053035882e+00 1.021361282298951373e-01
7.446759724199379704e+00 9.243873620198654606e-02
6.791073394573980515e+00 8.360996885709864879e-02
6.185792065902747439e+00 7.558890180431360184e-02
5.628218257603139207e+00 6.828703240317458845e-02
5.115411807768256658e+00 6.166933736661137089e-02
4.644572397079070214e+00 5.566242128533097772e-02
4.213102734791766224e+00 5.021480339873275051e-02
3.818378207374524713e+00 4.527131604182384889e-02
3.457655022849297044e+00 4.081972351772381047e-02
3.128601725834276426e+00 3.678198727306847271e-02
2.828746181250100911e+00 3.311838069676586310e-02
2.555829116403378176e+00 2.982267117428630959e-02
2.307775850786422112e+00 2.684539091586202880e-02
2.082485691920754611e+00 2.414194368827508874e-02
1.858865720693568813e+00 2.149261379063513444e-02
1.675540917516453066e+00 1.932402015000277487e-02
1.493837197478552481e+00 1.718299345477699788e-02
1.345191012135735775e+00 1.543277458255308196e-02
1.210779074333638405e+00 1.387737944514496301e-02
1.089478635888362801e+00 1.245613749099435015e-02
9.798814281767173062e-01 1.119298684543039261e-02
8.810566375884071322e-01 1.005145010490243393e-02
7.919612324076844567e-01 9.016911640794033136e-03
7.116025004573592883e-01 8.085204945797078158e-03
6.393138863528948779e-01 7.254157832135485311e-03
5.680546917196216405e-01 6.444206018577406173e-03
5.100681653153892325e-01 5.775241395930843201e-03
9.668443164204369111e+00 1.233797993661712167e-01
8.850484875358640480e+00 1.117899342577081817e-01
8.090597517962979879e+00 1.012249807481237079e-01
7.386420765821258172e+00 9.160297413637306929e-02
6.735224425566189943e+00 8.285306107128417863e-02
6.134105305900335203e+00 7.489769295184432740e-02
5.580542549324604806e+00 6.765374439490375036e-02
5.071485172014282838e+00 6.109396439314537797e-02
4.604291453272195689e+00 5.514355219992447821e-02
4.176142171370778478e+00 4.974404350496406529e-02
3.784523209688420042e+00 4.485527194251791999e-02
3.426715745934983737e+00 4.041987422733087088e-02
3.100345779108227617e+00 3.643294550389594016e-02
2.802969263090529850e+00 3.280444661114179095e-02
2.532337219435724762e+00 2.953922105454300992e-02
2.286441504045278350e+00 2.658676406042327633e-02
2.063104093307025266e+00 2.391060880673415504e-02
1.841442986043827501e+00 2.128606136034174104e-02
1.659761977551161394e+00 1.913737305453408130e-02
1.479661403554671573e+00 1.702213495679430130e-02
1.332351859463424493e+00 1.528772365262676299e-02
1.199247451951241272e+00 1.374199549658844041e-02
1.078938515508076401e+00 1.233615241966729177e-02
9.704355904305307368e-01 1.108152690749554525e-02
8.725445781831943082e-01 9.954892910450634930e-03
7.842205266238229111e-01 8.930386301275608854e-03
7.047278157672692833e-01 8.011943987230717851e-03
6.330073210587017218e-01 7.186003103830693010e-03
5.624981182458131945e-01 6.386144856884724483e-03
5.050050629254376755e-01 5.722502331448431172e-03
9.594183978977650185e+00 1.222977810450542324e-01
8.781171672185470456e+00 1.107994518346864105e-01
8.026094375395018687e+00 1.003201139755147409e-01
7.326546152120213762e+00 9.077878450710878677e-02
6.679699126920601415e+00 8.210316079343139839e-02
6.082883122575350576e+00 7.420751267338399071e-02
5.533225357754376184e+00 6.703974815823539324e-02
5.027968535534411032e+00 6.052515808678082809e-02
4.564235568459995562e+00 5.462715814551315219e-02
4.139395317815629305e+00 4.927867793995544671e-02
3.750887293446193649e+00 4.443624142717939735e-02
3.396003148895255563e+00 4.005113207703205752e-02
3.072288823548737113e+00 3.609027355244153606e-02
2.777331087779815633e+00 3.249234207900338067e-02
2.509035963818602610e+00 2.925510811353165819e-02
2.265249801547963404e+00 2.633151591213824319e-02
2.043905811175773302e+00 2.367917322067521896e-02
1.824167896381614584e+00 2.107918573091123113e-02
1.644088713896837639e+00 1.894995103327708208e-02
1.465588991223393034e+00 1.685749468205520463e-02
1.319643879627599770e+00 1.513975238519345116e-02
1.187716342098792621e+00 1.360867101418612723e-02
1.068572943653978147e+00 1.221677074285552195e-02
9.610398794631621611e-01 1.097275418052102991e-02
8.640754078910305447e-01 9.859525500536876763e-03
7.766038593187003514e-01 8.847428879414956718e-03
6.978596409602421113e-01 7.937585549194766527e-03
6.268922755254044965e-01 7.117595240517013422e-03
5.569504936458471445e-01 6.328477715857519850e-03
5.000259166202273287e-01 5.673830125162623687e-03
9.520375338315403724e+00 1.212186363358951080e-01
8.712236145820352107e+00 1.098167547677968425e-01
7.961938995391042440e+00 9.941866889391258455e-02
7.266998200453770984e+00 8.995783349336060331e-02
6.624603687587639733e+00 8.135569558659221101e-02
6.031927448982994378e+00 7.353195588727749754e-02
5.486245220829504277e+00 6.642345205411805120e-02
4.984711560153252563e+00 5.996296967479963769e-02
4.524501521583312424e+00 5.411651813156151403e-02
4.103057630915355247e+00 4.881596116146161290e-02
3.717546438069616599e+00 4.401731382643203627e-02
3.365494783225774444e+00 3.965861176349022577e-02
3.044431422530525566e+00 3.574557985887462375e-02
2.751980244769974160e+00 3.218125541567112141e-02
2.486025434428623893e+00 2.897146416308622741e-02
2.244245814227994185e+00 2.607258011719891522e-02
2.024793028555717189e+00 2.345219552879473229e-02
1.807014104387708819e+00 2.087562650244492377e-02
1.628574922638631461e+00 1.876306651641065221e-02
1.451687557273052986e+00 1.669555954886157295e-02
1.307024932531011929e+00 1.499463199665033129e-02
1.176373583876275219e+00 1.347554381155668252e-02
1.058302224486176613e+00 1.209551299513820545e-02
9.517303112057402537e-01 1.086432210343058792e-02
8.556789421576397325e-01 9.759901370337296933e-03
7.690420639708736017e-01 8.767268731963089035e-03
6.910629481521473050e-01 7.863654436858064783e-03
6.207636298026392163e-01 7.048935100289173764e-03
5.514868045407584907e-01 6.269195103232978565e-03
4.951188430552379560e-01 5.622111751703116368e-03
9.446951618393308436e+00 1.201555071172197287e-01
8.643706048606281556e+00 1.088362798582781926e-01
7.898179255048706437e+00 9.852994765123805621e-02
7.207837879126982372e+00 8.914627414729738020e-02
6.569836512304013887e+00 8.061391035867669641e-02
5.981329255683498047e+00 7.285349791120496188e-02
5.439566499164041780e+00 6.580821762223912352e-02
4.941788511922347027e+00 5.940046179335060211e-02
4.485093068651240245e+00 5.361345865478519407e-02
4.066844989184915882e+00 4.835780574725147968e-02
3.684427786103126046e+00 4.359794840629662577e-02
3.335257876449297498e+00 3.928912373979513012e-02
3.016815815292093639e+00 3.539502507827499422e-02
2.726805830314375179e+00 3.187230679410852502e-02
2.463105174596213143e+00 2.869732856659100093e-02
2.223428441378707099e+00 2.582289477669241773e-02
2.005964092033178048e+00 2.322529008856100141e-02
1.790042168004198020e+00 2.067141965644675103e-02
1.613179034018233038e+00 1.858147099563991350e-02
1.437876029646058207e+00 1.653612610763114874e-02
1.294595166795964980e+00 1.484912310765176477e-02
1.165079120175628313e+00 1.334348173949679271e-02
1.048119102662163682e+00 1.197832298304427924e-02
9.426001166537381071e-01 1.075573205340895830e-02
8.473969502289400157e-01 9.663713414287230380e-03
7.615658224969931167e-01 8.679591060943275121e-03
6.842884405192987129e-01 7.788626748993956149e-03
6.146420525480386088e-01 6.985163865082924528e-03
5.461162746452790095e-01 6.207399170318084018e-03
4.850588474435842401e-01 5.510072731495601478e-03
9.373897411557035042e+00 1.190966590621118926e-01
8.575621379793698651e+00 1.078677674685545318e-01
7.834839714634124874e+00 9.764262158431891159e-02
7.149055921703899585e+00 8.833234324474870114e-02
6.515394517528962481e+00 7.987790939792484279e-02
5.931099004592706336e+00 7.218456399089438758e-02
5.393280521624574497e+00 6.520242406971205051e-02
4.899097861812043320e+00 5.886083832759448492e-02
4.445907181073080139e+00 5.310466951831211563e-02
4.031030745141272575e+00 4.789146716870035236e-02
3.651600863120065821e+00 4.318722964557931976e-02
3.305253781819413650e+00 3.891695269758816550e-02
2.989452098614036046e+00 3.505557078991273362e-02
2.701925718672465671e+00 3.156681128540448494e-02
2.440375792594472681e+00 2.841638553636480907e-02
2.202778805269731244e+00 2.557386483210491446e-02
1.987220010829942707e+00 2.299913579249628082e-02
1.773234579933667288e+00 2.046976358826030698e-02
1.597930067699249168e+00 1.839683076108879906e-02
1.424257182938543309e+00 1.637198805676299759e-02
1.282178981636040271e+00 1.470322772100213921e-02
1.153905275623835047e+00 1.321509890943770374e-02
1.038023109274724298e+00 1.185877345921369092e-02
9.334715208898810568e-01 1.065048027213147917e-02
8.391366962063405710e-01 9.563966149260852076e-03
7.541749465971809840e-01 8.594119414384048666e-03
6.775695024478862738e-01 7.713482988774650502e-03
6.086208952207949885e-01 6.915651782410952957e-03
5.407301150695172920e-01 6.141176786551573799e-03
3.663742770492739997e-01 4.145801889276208400e-03
9.301253109075293679e+00 1.180381331804222222e-01
8.507887865738563704e+00 1.069050003165935153e-01
7.771922565395571247e+00 9.675999260780228373e-02
7.090666287004203205e+00 8.753195942043506816e-02
6.461383411468933247e+00 7.914803735873809920e-02
5.881126307187027002e+00 7.151714110181883743e-02
5.347291021300880409e+00 6.459776385252143094e-02
4.856838781872809818e+00 5.831151745087228416e-02
4.407129353423088425e+00 5.261140017228089355e-02
3.995357068764985975e+00 4.744018688835787562e-02
3.619078008803459756e+00 4.277997427597176466e-02
3.275515281275988233e+00 3.854281266860910826e-02
2.962322680570680156e+00 3.472363343124894308e-02
2.677138437964662554e+00 3.126459532344444403e-02
2.417897998990699016e+00 2.814349004081622557e-02
2.182340481040684566e+00 2.532486018561136767e-02
1.968595623337888290e+00 2.277505758489095297e-02
1.756530592139932123e+00 2.026735593425331786e-02
1.582810926400734619e+00 1.821904095172983962e-02
1.410714691832932743e+00 1.621060736803381364e-02
1.269920462245377024e+00 1.456364237280239476e-02
1.142820172960879566e+00 1.308396054411233717e-02
1.028014156509165389e+00 1.174412436075383641e-02
9.244302926508061180e-01 1.054370952675529396e-02
8.310620919617597302e-01 9.470645935794325468e-03
7.468386916600694425e-01 8.507571861222149381e-03
6.709885408906101079e-01 7.642835349419446235e-03
6.026621554638346145e-01 6.844593220466359089e-03
5.354522160358844429e-01 6.079037281534054558e-03
2.466220529068419154e-01 2.795483364084421114e-03
9.229024515583228450e+00 1.169938637344039301e-01
8.440577438095663965e+00 1.059563962276213606e-01
7.709342703982609457e+00 9.589184620843663187e-02
7.032676563403716941e+00 8.673378294406787481e-02
6.407683399936797919e+00 7.841694887243481904e-02
5.831602669196183975e+00 7.085716412581626045e-02
5.301594711654342262e+00 6.398681342919915194e-02
4.814812474387847097e+00 5.776450669454021025e-02
4.368583537520563276e+00 5.212123866412762818e-02
3.960065416739851241e+00 4.699345949428174185e-02
3.586758660466606852e+00 4.237279275195902223e-02
3.245974042885105160e+00 3.817756963942590953e-02
2.935383556734623589e+00 3.438795272680809922e-02
2.652650439964232554e+00 3.096343042018724276e-02
2.395586839971502791e+00 2.787183287707278856e-02
2.162089006146231451e+00 2.507560043481220011e-02
1.930123771789873599e+00 2.231585175253721076e-02
1.740003249635664995e+00 2.006933704274223296e-02
1.567825982610381974e+00 1.804096591109542042e-02
1.397269246442268020e+00 1.604911313364432504e-02
1.257850864409784775e+00 1.441594556977195823e-02
1.131822582593209559e+00 1.295606979802773132e-02
1.018092719111041822e+00 1.162720612905201144e-02
9.154905298108757528e-01 1.043945736533548850e-02
8.229735228866716934e-01 9.375710359207695480e-03
7.395497987715288213e-01 8.420571114797367751e-03
6.644475548293480305e-01 7.564231710118793015e-03
5.967878119024396799e-01 6.776014217620834890e-03
5.301748633213394513e-01 6.015525983007996048e-03
1.652902472356652386e-01 1.863698418198191358e-03
9.157184271383119523e+00 1.159588817272487887e-01
8.373628811416311990e+00 1.050031506440274737e-01
7.647175751443027636e+00 9.502280410996982729e-02
6.974983300398099217e+00 8.594988556392386958e-02
6.354354098904596349e+00 7.770069364915768717e-02
5.782347531537486596e+00 7.020207050118222603e-02
5.256237902210806112e+00 6.339384126137298514e-02
4.773191112942146042e+00 5.722426276310552118e-02
4.330271292979113618e+00 5.163046721796284849e-02
3.925010392089598010e+00 4.654447854125454836e-02
3.554668204621523664e+00 4.197023936952705425e-02
3.216672629625171531e+00 3.781282188480521167e-02
2.908678625219188518e+00 3.405971034444668644e-02
2.628350253323142205e+00 3.066460513049180936e-02
2.373427006434375208e+00 2.759662641869812735e-02
2.141924096742178651e+00 2.484124115293289206e-02
1.912084149427161872e+00 2.209805456968491622e-02
1.723568421064816336e+00 1.987224749910138435e-02
1.536798054984710893e+00 1.767149383516935027e-02
1.384013299751253534e+00 1.588707589518530139e-02
1.245769356191753330e+00 1.428147533495320934e-02
1.120981376800280760e+00 1.282424689705369616e-02
1.008258221134491039e+00 1.151154695076860891e-02
9.066300857996337781e-01 1.033679696479706915e-02
8.149734901001414178e-01 9.279230375907287359e-03
7.323997210266671720e-01 8.337001247253401914e-03
6.579228866921822405e-01 7.485895372871326052e-03
5.909524946137796331e-01 6.707183897135012354e-03
5.249574873574424094e-01 5.955035963108212989e-03
9.923915869672724099e+00 1.268521360343508042e-01
9.085771842121740605e+00 1.149303093574515211e-01
8.307211834113671145e+00 1.040616354791281256e-01
7.585406488284380799e+00 9.416447054994536714e-02
6.917692385461221782e+00 8.516819082511395411e-02
6.301363170395807067e+00 7.697996823485091233e-02
5.733511755691875322e+00 6.955360372907601341e-02
5.211225780981470379e+00 6.280525254890050035e-02
4.731745993773260217e+00 5.667887065671696478e-02
4.292366345110943726e+00 5.114322389143213105e-02
3.890252775562190291e+00 4.612104331029280579e-02
3.522857068305538242e+00 4.156712507247423138e-02
3.187625808018855533e+00 3.744954753974091138e-02
2.882226552610315018e+00 3.373436161404780309e-02
2.604157725737979323e+00 3.036596449636197112e-02
2.351503124613564477e+00 2.732842852017843341e-02
2.122044953155229230e+00 2.459914049037186662e-02
1.894189320827422973e+00 2.188278855700144868e-02
1.707328650639008849e+00 1.967685662854785217e-02
1.522248217962759220e+00 1.749650619270258153e-02
1.370746698560222354e+00 1.573227549238589984e-02
1.233877727497081134e+00 1.414141666628978243e-02
1.110190892009840002e+00 1.269692062269458556e-02
9.986106176741399443e-01 1.139883752801211167e-02
8.978556745057955091e-01 1.023186349663843774e-02
8.070653011271321509e-01 9.184970719703297592e-03
7.252578429662583925e-01 8.254527944723762112e-03
6.515201045014114012e-01 7.407992560984362658e-03
5.851553040875645539e-01 6.637006912982053655e-03
5.197727695453017160e-01 5.893376974439789792e-03
9.847884544011778374e+00 1.257330326048013702e-01
9.014818907272511339e+00 1.139062936745935395e-01
8.241131909380937870e+00 1.031249628083964059e-01
7.524035150452725418e+00 9.331445828153864253e-02
6.860881003395500777e+00 8.438578079522392195e-02
6.248773972560290879e+00 7.627330510484339743e-02
5.684970118343994905e+00 6.891131925818284876e-02
5.166601585515858908e+00 6.222257086457215480e-02
4.690683940711272371e+00 5.615294832027986627e-02
4.254680359992849326e+00 5.066213815849616997e-02
3.855703962848358035e+00 4.567844882908062010e-02
3.491278644985612800e+00 4.117446642373473464e-02
3.158824207300731324e+00 3.708904202615966039e-02
2.855943326476166888e+00 3.340658402176847203e-02
2.580250497293863798e+00 3.007310006490351503e-02
2.329774373448046276e+00 2.706503112953097256e-02
2.102259978995351997e+00 2.435759957919863758e-02
1.876377799612959363e+00 2.166886045604093577e-02
1.691267924930383693e+00 1.948408881566942100e-02
1.507816542958233530e+00 1.732570105727794518e-02
1.357731083605033806e+00 1.557545092277744757e-02
1.222075930518690567e+00 1.399463202342939895e-02
1.099556681616186582e+00 1.257227490025961993e-02
9.889500731335553185e-01 1.128527816814357300e-02
8.891676515866577812e-01 1.012787045144150980e-02
7.992430676794766153e-01 9.092397089369947533e-03
7.181018461832089361e-01 8.167600914314570790e-03
6.451337540209772792e-01 7.333447526683478830e-03
5.731994718228029528e-01 6.499919558479151649e-03
5.147318344321243355e-01 5.829253550617204994e-03
9.772282503351297223e+00 1.246206494111588431e-01
8.944238484299789960e+00 1.128893768079630572e-01
8.175389061632795773e+00 1.021966381338556412e-01
7.462993583336506198e+00 9.246754015893726697e-02
6.804366358477241583e+00 8.361310789707811220e-02
6.196523198711529901e+00 7.556971595703092237e-02
5.636758743556524287e+00 6.827137871491119336e-02
5.122215410225274823e+00 6.163775205523443212e-02
4.649971532210716241e+00 5.562390206144490062e-02
4.217312618466392493e+00 5.018021364158384984e-02
3.821465425531785254e+00 4.523843118706648986e-02
3.459973377098028546e+00 4.077707807841397109e-02
3.130270936630301204e+00 3.673211049524722355e-02
2.829873586308354838e+00 3.308316694270476560e-02
2.556536108147876796e+00 2.978128271208839439e-02
2.308181162041100798e+00 2.680111060501678619e-02
2.082671571522332066e+00 2.411957773558791665e-02
1.858808953615985082e+00 2.145384202110213814e-02
1.675306904060591018e+00 1.929129011899024040e-02
1.493463372256812027e+00 1.715469263711838499e-02
1.344737396049988876e+00 1.542119979094100542e-02
1.210362622445964265e+00 1.385524613586446366e-02
1.088910339001049499e+00 1.245101414106665645e-02
9.793764127789674756e-01 1.117250715292901833e-02
8.805661695221131957e-01 1.002634899968179311e-02
7.914314266902051642e-01 8.999330665351773506e-03
7.111394991804074195e-01 8.085663415725034137e-03
6.388243528580733743e-01 7.257536103336482795e-03
5.676420799896384484e-01 6.430970206446834717e-03
5.096398590963291397e-01 5.768289025443532059e-03
9.697010081851137997e+00 1.235193630364922190e-01
8.874040332669185460e+00 1.118794849972224725e-01
8.110139978001255301e+00 1.012819918503502920e-01
7.402426137000439610e+00 9.162916647851045149e-02
6.748223839456215067e+00 8.285042163853695296e-02
6.144645423913068782e+00 7.487068727817969283e-02
5.588922082742666220e+00 6.763675278162666060e-02
5.078167571175321804e+00 6.106401269738392229e-02
4.609487707001354906e+00 5.509959846357112556e-02
4.180160523746143220e+00 4.970653038312425331e-02
3.787534895710774840e+00 4.481035125217077558e-02
3.428970241160552046e+00 4.038718406933186622e-02
3.101911899333781530e+00 3.638061035810617044e-02
2.803978778859494092e+00 3.276339899095409569e-02
2.533013247836191972e+00 2.949195289294528899e-02
2.286776389189302261e+00 2.654056287207229303e-02
2.063261691602690018e+00 2.387693527845969471e-02
1.841367803803748648e+00 2.124691577440788320e-02
1.659512734221322061e+00 1.910071843316174869e-02
1.479272466800122254e+00 1.698106514708616968e-02
1.331933256011240685e+00 1.526543727381735743e-02
1.198737884611666971e+00 1.371552909692207514e-02
1.078451256058858165e+00 1.232522538024797588e-02
9.698897109029935848e-01 1.106018992920792220e-02
8.720505868216938961e-01 9.924512447294907627e-03
7.837553612604374331e-01 8.907943521461675687e-03
7.042623015720804736e-01 8.003518670972918983e-03
6.326156616193187032e-01 7.182970935956923403e-03
5.620003201798743353e-01 6.366439508815977845e-03
5.045750826054716809e-01 5.709346024287497920e-03
9.622241568705373282e+00 1.224251371541249384e-01
8.804372093707875990e+00 1.108770405602833159e-01
8.045252056803761320e+00 1.003618394865005425e-01
7.342197449395912123e+00 9.079193834602135305e-02
6.692400618425686787e+00 8.209001756936373795e-02
6.093154276661243429e+00 7.418389160538653437e-02
5.541412013055647456e+00 6.700564820673288180e-02
5.034413929033308754e+00 6.049217960669845545e-02
4.569329723256766229e+00 5.457772646758650426e-02
4.143327176865580164e+00 4.923220636953025420e-02
3.753835983213296146e+00 4.438036813300550582e-02
3.398166903034071318e+00 4.000130004137519152e-02
3.073806399113148125e+00 3.602824465971651846e-02
2.778379593348583754e+00 3.244273896575732702e-02
2.509754481748561084e+00 2.920560920493783796e-02
2.265559819045037226e+00 2.628189775226569963e-02
2.043959593057570245e+00 2.364411997708965388e-02
1.824009027588982423e+00 2.103727658065999290e-02
1.643798775643236620e+00 1.891302099940080084e-02
1.465272161684970653e+00 1.681281668095376686e-02
1.319218578693860167e+00 1.511358438495327174e-02
1.187271578248350501e+00 1.357435993494016634e-02
1.068084596470511682e+00 1.219942229886313532e-02
9.605699399115606996e-01 1.095042974619244401e-02
8.635807477605306204e-01 9.826381613582044899e-03
7.761303201618849901e-01 8.817702583809016934e-03
6.973704884493228118e-01 7.920615298286137751e-03
6.264006074264213408e-01 7.106498662157201621e-03
5.565357622242930180e-01 6.298767084436187463e-03
4.996756565719473464e-01 5.649464931450082737e-03
9.547831275910823479e+00 1.213379477250782629e-01
8.734971044895017300e+00 1.098831913376668717e-01
7.980738460250005772e+00 9.945422715032502248e-02
7.282373431143369658e+00 8.996720512047455542e-02
6.637023681617693072e+00 8.133731945451397327e-02
6.041926913642303276e+00 7.349832568755781947e-02
5.494249818664261653e+00 6.637932554268785590e-02
4.991040990634990848e+00 5.991919093440793015e-02
4.529496807845947437e+00 5.406470734686529694e-02
4.106808154639603359e+00 4.876332747841725934e-02
3.720422930831774444e+00 4.395443976840102129e-02
3.367603735413852384e+00 3.961000149938179171e-02
3.045900928945635133e+00 3.567507299544934313e-02
2.752975733237307931e+00 3.212520123287120749e-02
2.486610362624563031e+00 2.892062044098032275e-02
2.244530941987801231e+00 2.602139188642764098e-02
2.024898807518350718e+00 2.340799058367297111e-02
1.806908828473724027e+00 2.083000970478643410e-02
1.628301288080788778e+00 1.872591510051786409e-02
1.451362360950565478e+00 1.664344232582714786e-02
1.306627006289956983e+00 1.496097723555264367e-02
1.175853254415908156e+00 1.343366290706093404e-02
1.057809387249924571e+00 1.207470959579929996e-02
9.512763174016426460e-01 1.084051501951680679e-02
8.551783809050054197e-01 9.725939425062592181e-03
7.685581429693875144e-01 8.728018259635461282e-03
6.905636964355130747e-01 7.843498536896070100e-03
6.202700866698230842e-01 7.031036631731900355e-03
5.510708691441568163e-01 6.235356904539329781e-03
4.894448007033292969e-01 5.530235841856048079e-03
9.473876292232299434e+00 1.202651885776570700e-01
8.666081286502116399e+00 1.089000982895771130e-01
7.916599209640655666e+00 9.855302538136515023e-02
7.222901341993318347e+00 8.914551387326186127e-02
6.582022938329355810e+00 8.059082697486327773e-02
5.991147091014202175e+00 7.281621496931596493e-02
5.447435843809802059e+00 6.576244763873634325e-02
4.947902431267321433e+00 5.935063271385981193e-02
4.489888808810047927e+00 5.355186041880124342e-02
4.070523749830446292e+00 4.829814963966468783e-02
3.687217240107498739e+00 4.353446300523856893e-02
3.337302358913380118e+00 3.922788738406846054e-02
3.018294242861383481e+00 3.532855344057733715e-02
2.727768642770773688e+00 3.181163804534225398e-02
2.463657248180210146e+00 2.863759830995616165e-02
2.223690133525223711e+00 2.576645442542390210e-02
2.005976315353360295e+00 2.317274464877698559e-02
1.789919779384510523e+00 2.062292870759389538e-02
1.612852963313363475e+00 1.853813032152132681e-02
1.437544604870035547e+00 1.647836951567318090e-02
1.294155939967101432e+00 1.481071839915696839e-02
1.164593266968370289e+00 1.329847545755679511e-02
1.047621793024550607e+00 1.194608369104803447e-02
9.420496319489901627e-01 1.073391369126915247e-02
8.468955546202651119e-01 9.627012701846762027e-03
7.610715730491126596e-01 8.648599284876870227e-03
6.837809258975607873e-01 7.760055080107154495e-03
6.142242460964844053e-01 6.954985400407972737e-03
5.456094870565680877e-01 6.169688674686634247e-03
3.696902670238688127e-01 4.151265454984964971e-03
9.400339541468257565e+00 1.191967064284003286e-01
8.597573544029177839e+00 1.079279979425062375e-01
7.852919024894097433e+00 9.766585313910138011e-02
7.163781509358033261e+00 8.833649287345370082e-02
6.527329060921418957e+00 7.985101124945588602e-02
5.940641827580394718e+00 7.214448296114286951e-02
5.400899788022737624e+00 6.514721024096649382e-02
4.905198497872082619e+00 5.879554507209493186e-02
4.450604361275026122e+00 5.304954147592955138e-02
4.034614734999007801e+00 4.784106074744608195e-02
3.654317347080905609e+00 4.311993086728648644e-02
3.307244511079929783e+00 3.884957519284214233e-02
2.990817553431592835e+00 3.499150105999589144e-02
2.702757074424647410e+00 3.150415075005325721e-02
2.440894746874729293e+00 2.836575090505959532e-02
2.203035676353269690e+00 2.551902845346884843e-02
1.987211504079288149e+00 2.294538401964961102e-02
1.773011870840695003e+00 2.041827716976681723e-02
1.597632911522646193e+00 1.836073375650887698e-02
1.423818139551119133e+00 1.631460955248801442e-02
1.281730024579164740e+00 1.466589926701584654e-02
1.153421627920582893e+00 1.316448719774762806e-02
1.037521376405326823e+00 1.182733238005441966e-02
9.329128640421794350e-01 1.062468711982035054e-02
8.386501034683780942e-01 9.533891771070206883e-03
7.536703448401886885e-01 8.551885841791102491e-03
6.771519867288368077e-01 7.683528608041153250e-03
6.081949928076499923e-01 6.888308117306615914e-03
5.403125125100968207e-01 6.109734336100942562e-03
2.488575431432361873e-01 2.802490307627596936e-03
9.327273033830330462e+00 1.181418708101773102e-01
8.529452858114490610e+00 1.069650526368623455e-01
7.789616184076581185e+00 9.678834447799598839e-02
7.105097629149666361e+00 8.753245707224159566e-02
6.473015668589453320e+00 7.911925977838032975e-02
5.890496981414831801e+00 7.147768610921455268e-02
5.354678362836192917e+00 6.454223676146836342e-02
4.862727223787993047e+00 5.825157641437450629e-02
4.411642713305321983e+00 5.254418760779559078e-02
3.998861688163838579e+00 4.739172257457585635e-02
3.621653498946892480e+00 4.271143003920577219e-02
3.277391497889396099e+00 3.848489983494544908e-02
2.963605599740782193e+00 3.465589371690792897e-02
2.678038840166588219e+00 3.120341595285570924e-02
2.418377477811462395e+00 2.809381764870694589e-02
2.182569551040196121e+00 2.527496629735165312e-02
1.948345470715335148e+00 2.248631413664373482e-02
1.756380922457147831e+00 2.021664667647214350e-02
1.582504248645909550e+00 1.818295321700198058e-02
1.410264426754925360e+00 1.615791793209701149e-02
1.269479544632339918e+00 1.452189710346364800e-02
1.142337868554552438e+00 1.303673842112800484e-02
1.027508559406258737e+00 1.171019863622700316e-02
9.239682802038924336e-01 1.051839601802090178e-02
8.305541868045692722e-01 9.443409564203572581e-03
7.463257251013288851e-01 8.473238258382129184e-03
6.705081685141192072e-01 7.606807163424772131e-03
6.022264878914606046e-01 6.826181160993930602e-03
5.350347540748335851e-01 6.052652939700945908e-03
1.667788008773246344e-01 1.881671536546972558e-03
9.254584698441332691e+00 1.170930796845231492e-01
8.461727346939742489e+00 1.060032790695793481e-01
7.726737671222482007e+00 9.591697683008347519e-02
7.046770953764889711e+00 8.673479350888456396e-02
6.419145413210489259e+00 7.839697362106827494e-02
5.840703730490536927e+00 7.082619203995282886e-02
5.308901954040636362e+00 6.394520777332476924e-02
4.820589376606291054e+00 5.771167460925696185e-02
4.373003118287126512e+00 5.205451191866956179e-02
3.963475461635789454e+00 4.694359985125173829e-02
3.589265354062070479e+00 4.230732222118031849e-02
3.247791014513254471e+00 3.811687978328172355e-02
2.936615942638846288e+00 3.432614379800901644e-02
2.653415829369456969e+00 3.090307719477298348e-02
2.396042400528770155e+00 2.782053693024535285e-02
2.162285940858280409e+00 2.502209703417601974e-02
1.930116622729685538e+00 2.226702970515357510e-02
1.739741538758771133e+00 2.002029147710186752e-02
1.551207278349802987e+00 1.781548419273012301e-02
1.396888010128532143e+00 1.600361180144233703e-02
1.257389153652419544e+00 1.437111395503093240e-02
1.131377657098193712e+00 1.290856137200792862e-02
1.017582759268536918e+00 1.159463947852278250e-02
9.150103063648061807e-01 1.041610927926911977e-02
8.224624509925979599e-01 9.355733918272924471e-03
7.391031509843796199e-01 8.390376599150666317e-03
6.639746782709468054e-01 7.531665406204993141e-03
5.963423049971313672e-01 6.763795062968550043e-03
5.297235215957205590e-01 5.995754498854538247e-03
1.003065901151834183e+01 1.281296600664079133e-01
9.182326626415770576e+00 1.160559353104672758e-01
8.394444743427916578e+00 1.050547435491130943e-01
7.664179151868205864e+00 9.505113952499009977e-02
6.988845982617741370e+00 8.594859111822228392e-02
6.365544444016146386e+00 7.767903855754620945e-02
5.791276279183161790e+00 7.017197232149345598e-02
5.263368552053173666e+00 6.335543621009445681e-02
4.778743952294959740e+00 5.717510642877642046e-02
4.334685483685007945e+00 5.156619875281802379e-02
3.928352313964720288e+00 4.649985847533027322e-02
3.557117970719573474e+00 4.190482300490116357e-02
3.218440362246037356e+00 3.775367788270630326e-02
2.909896919404168170e+00 3.399946755113664176e-02
2.629087890221230239e+00 3.060545201872363549e-02
2.373850427344189384e+00 2.754329611875702688e-02
2.142099907025317940e+00 2.477947023210566591e-02
1.912008527305890437e+00 2.205163891201361234e-02
1.723392852953370413e+00 1.982580659657933939e-02
1.536493142658668098e+00 1.763651473035836997e-02
1.383548064673540967e+00 1.584512747106786926e-02
1.245302767828979862e+00 1.423365144028651726e-02
1.120462566923297931e+00 1.278162521768580473e-02
1.007797086220249438e+00 1.148276817928866808e-02
9.061387695587906910e-01 1.031313204893683638e-02
8.144622137142714102e-01 9.263435835548691419e-03
7.318660943916941442e-01 8.304838596932592049e-03
6.574456006241848893e-01 7.457382023918176714e-03
5.904988388762544282e-01 6.694180770644265512e-03
5.245383824654340499e-01 5.945413501953948111e-03
9.953587246135599642e+00 1.270017488099026981e-01
9.110465227661661558e+00 1.150229370881612478e-01
8.327523560861042284e+00 1.041190104288030049e-01
7.602050459378904890e+00 9.418661390242509535e-02
6.931339204888262273e+00 8.516766519858760820e-02
6.312363491443207408e+00 7.696923123734450423e-02
5.742206246050244545e+00 6.952727761184650246e-02
5.218214309971847875e+00 6.276989936923760283e-02
4.737207912810545096e+00 5.663542744194056261e-02
4.296588447857361714e+00 5.109102500771986466e-02
3.893414249497761936e+00 4.606048601510166068e-02
3.525240870013011119e+00 4.150967602209422458e-02
3.189336499650931245e+00 3.739310155361768445e-02
2.883376632955417129e+00 3.367831776797203941e-02
2.604933998785435634e+00 3.031188606687993878e-02
2.351888678038204450e+00 2.727933965211004619e-02
2.122108534394016033e+00 2.454069420862442161e-02
1.894039551564804746e+00 2.183862502273617792e-02
1.707136534810668405e+00 1.963363085958643936e-02
1.521928103739351723e+00 1.746735258129127749e-02
1.370338225747880223e+00 1.569217182059251536e-02
1.233405354220383776e+00 1.409450736715429572e-02
1.109735947365623865e+00 1.265801598455004555e-02
9.980920291682441325e-01 1.136747866739919351e-02
8.973536694576446093e-01 1.020778378113173547e-02
8.065515360298357583e-01 9.169343124557272420e-03
7.247084660162815828e-01 8.221905851168184384e-03
6.510429014716268004e-01 7.384561656191928475e-03
5.784162643473491627e-01 6.557851395720364421e-03
5.194036590501059925e-01 5.886779858738582817e-03
9.876994532665978710e+00 1.258784431057500819e-01
9.039008902140844626e+00 1.140029237264778700e-01
8.261016383717024070e+00 1.031828521116637254e-01
7.540318566749490081e+00 9.333609305387222110e-02
6.874114723648411029e+00 8.439078580611286684e-02
6.259504340728977212e+00 7.626129630286904160e-02
5.693498115593002673e+00 6.888805781990113564e-02
5.173366182209599984e+00 6.218564224700834364e-02
4.696024770472073229e+00 5.610618342685411847e-02
4.258810610130804086e+00 5.060949625642688354e-02
3.858818288025728016e+00 4.562305698983006030e-02
3.493566385139446950e+00 4.111283733940108986e-02
3.160488348077304721e+00 3.703750103675211569e-02
2.857051902160581136e+00 3.335785426314620550e-02
2.580988038183874789e+00 3.001927434708830805e-02
2.330136085629521236e+00 2.701515639873375632e-02
2.102389294779177575e+00 2.430780721562068522e-02
1.876304195026381016e+00 2.162245508876063649e-02
1.691055171717581906e+00 1.944060730122386740e-02
1.507454265148143513e+00 1.729420387335372025e-02
1.357248311378273620e+00 1.553591276057936232e-02
1.221597710368581113e+00 1.395912242067230864e-02
1.098996883052008711e+00 1.253573568294504524e-02
9.884275133826534443e-01 1.125546506402282619e-02
8.886552317040293802e-01 1.010668075208342835e-02
7.987264322761622459e-01 9.078446702281325539e-03
7.176522385060645215e-01 8.140186162475762655e-03
6.446541902451268236e-01 7.309461991315861600e-03
5.727955744536528115e-01 6.487822773898252633e-03
5.143112803107511288e-01 5.825222366928367590e-03
9.800932073745592277e+00 1.247658456003339078e-01
8.968004183057473711e+00 1.129830251720682771e-01
8.194942458724746359e+00 1.022517505642667329e-01
7.479012555076634428e+00 9.249091741445818193e-02
6.817354137595621921e+00 8.362316516815063161e-02
6.207016650397434887e+00 7.556109526536512744e-02
5.645145646903332093e+00 6.823676394704376869e-02
5.128799097952628117e+00 6.160705983449007300e-02
4.655110535687203566e+00 5.558073422834683419e-02
4.221253268238605472e+00 5.013617365391466463e-02
3.824504571049788026e+00 4.519320875330035819e-02
3.462236939360005650e+00 4.072219516627413605e-02
3.131842349589962993e+00 3.668427326829825502e-02
2.830925033183325557e+00 3.304101922766268518e-02
2.557234881952429983e+00 2.973012703774767160e-02
2.308512716003825460e+00 2.675429917642219851e-02
2.082780012195862174e+00 2.407033221214142232e-02
1.858651699628601550e+00 2.141605960828238051e-02
1.675077751189473219e+00 1.924909551137313560e-02
1.493087600969076334e+00 1.712154681118209509e-02
1.344347985359334308e+00 1.538163062705821468e-02
1.209879186908396909e+00 1.382407611015344477e-02
1.088445682153219130e+00 1.241066968184669980e-02
9.788501655371644183e-01 1.114330649767217123e-02
8.800425946172174552e-01 1.000409568802007425e-02
7.909143105655755956e-01 8.987356303032842039e-03
7.106877669152198429e-01 8.059358295251705870e-03
6.383506511981427156e-01 7.235816921647512598e-03
5.671383630342003990e-01 6.423775802259629013e-03
5.092194232761382278e-01 5.763790669180672219e-03
9.725181379784082480e+00 1.236657486511474613e-01
8.897415020191838053e+00 1.119734949782884015e-01
8.129225888601423478e+00 1.013362858615215051e-01
7.418030278625602492e+00 9.165437140294441232e-02
6.760906893975270116e+00 8.285633247435057747e-02
6.154952920101072422e+00 7.485744231231437895e-02
5.597049812489333753e+00 6.760842643699702115e-02
5.084593921956000351e+00 6.103271246455301696e-02
4.614522930612634966e+00 5.506050916631368558e-02
4.184044661616466598e+00 4.965941264833473312e-02
3.790465852881439446e+00 4.476117885197544027e-02
3.431070357084919031e+00 4.033682788885419035e-02
3.103431164937027642e+00 3.633014621386448234e-02
2.805000576858782679e+00 3.272330781614532502e-02
2.533673583911903116e+00 2.944442500856441630e-02
2.287078000941245470e+00 2.649450698549274050e-02
2.063344921994865633e+00 2.383482717859727179e-02
1.841153114439860961e+00 2.120642371124710143e-02
1.659192422721315285e+00 1.906243102907662079e-02
1.478899759719525919e+00 1.695392951565838704e-02
1.331481031102234702e+00 1.523108481578801764e-02
1.198248672833071460e+00 1.368758625239474731e-02
1.077981855025981650e+00 1.228766871693985803e-02
9.693833823745051648e-01 1.103266022783398921e-02
8.715165276966477803e-01 9.906345820563256660e-03
7.832331582439134854e-01 8.896072565620265563e-03
7.037083822608007910e-01 7.977206544079674250e-03
6.321341464183264369e-01 7.160609928193314815e-03
5.615947188366030574e-01 6.356780023668680106e-03
5.041787170984107780e-01 5.706000157056072275e-03
9.649969639185663084e+00 1.225683011778139070e-01
8.827182474843880300e+00 1.109749644430490373e-01
8.063956375360488593e+00 1.004184382641629680e-01
7.357549037871207176e+00 9.082392543406789254e-02
6.704847417646851326e+00 8.209213426601358332e-02
6.103160732084005780e+00 7.416760517287324106e-02
5.549405124175122772e+00 6.697971457516681271e-02
5.040706957929482535e+00 6.046314285107794867e-02
4.574263168470479535e+00 5.454460293092524420e-02
4.147123830547189804e+00 4.919039179895687286e-02
3.756704267596582714e+00 4.433629121785558069e-02
3.400203806988903121e+00 3.995675708656029612e-02
3.075215122741201679e+00 3.598573960312415054e-02
2.779362227626353210e+00 3.240546316297719665e-02
2.510304906396197744e+00 2.915858316390298674e-02
2.265831703386392615e+00 2.623396936638275681e-02
2.043995181457075816e+00 2.360382001694163318e-02
1.823871206244632281e+00 2.099776797010688076e-02
1.643528250723131467e+00 1.887551913736618472e-02
1.464885539390016644e+00 1.678441539218446243e-02
1.318752513957836880e+00 1.507948955828425537e-02
1.186773262881982927e+00 1.355377530016129047e-02
1.067607856404895639e+00 1.216687909223794321e-02
9.600555532094503519e-01 1.092344711667496068e-02
8.630386242536262076e-01 9.805372042009237801e-03
7.756080779158991412e-01 8.805671140992177293e-03
6.968397359261692126e-01 7.900401573466551627e-03
6.259194746501568485e-01 7.090876471676780396e-03
5.560353553744726840e-01 6.291743169104239974e-03
4.939158127722788616e-01 5.587513611274313834e-03
9.575069908048721601e+00 1.214806229598846404e-01
8.757412629027385265e+00 1.099800230796032924e-01
7.999102708251257354e+00 9.951372352336301796e-02
7.297384587862892680e+00 8.999351233776746450e-02
6.649165722750467467e+00 8.134219122097953447e-02
6.051775179171197117e+00 7.348747233752705998e-02
5.502015894818396369e+00 6.635765354986294939e-02
4.997174992054969067e+00 5.989433897430675863e-02
4.534231941973835056e+00 5.403157130680969616e-02
4.110487702451677272e+00 4.872560686766999605e-02
3.723117261060723937e+00 4.391809889652770887e-02
3.369589319943451677e+00 3.957733593387738336e-02
3.047292101450380208e+00 3.563925088164363736e-02
2.753923861817986651e+00 3.209264061650414501e-02
2.487128040215791369e+00 2.887560402127938367e-02
2.244774564206745815e+00 2.598100798519210886e-02
2.024930590989239665e+00 2.337669385282176507e-02
1.806754464333024890e+00 2.079109109437914799e-02
1.627957153727841222e+00 1.869051280114995134e-02
1.450962782921908945e+00 1.662055197581521412e-02
1.306213793712715621e+00 1.493096583512393272e-02
1.175413136315549556e+00 1.342032634784460013e-02
1.057321142129468372e+00 1.204793876940065712e-02
9.507381336811462358e-01 1.081540407053721217e-02
8.546920934763971855e-01 9.708123187797451994e-03
7.680333069207414542e-01 8.715923804576957562e-03
6.900387657686799514e-01 7.817582179972427589e-03
6.197870824298834513e-01 7.013066939392980162e-03
5.506639072440112637e-01 6.228073967187536426e-03
3.730330174050965342e-01 4.214876293079385626e-03
9.500594930254308679e+00 1.203984559530097281e-01
8.688016161231203682e+00 1.089925893682668206e-01
7.934687703172205175e+00 9.861116269322652006e-02
7.237602122250695658e+00 8.917562837791469244e-02
6.593884704676701958e+00 8.059233727771172862e-02
6.000755196066932307e+00 7.280954045316670453e-02
5.454971527560372735e+00 6.573774566318717205e-02
4.953965833448067180e+00 5.933438179812857566e-02
4.494566134793165801e+00 5.352158689520625234e-02
4.074135657424575285e+00 4.826511348095270659e-02
3.689877115271407604e+00 4.349726433826076738e-02
3.339225917811049271e+00 3.919687659611419822e-02
3.019615561504021883e+00 3.529677093617274858e-02
2.728680489654624619e+00 3.177995890644364635e-02
2.464142257308566730e+00 2.859784453700521881e-02
2.223904304891849648e+00 2.572930689372792193e-02
2.005989057160393774e+00 2.314524685523032532e-02
1.789730348343843813e+00 2.058590092791376044e-02
1.612594662339158269e+00 1.850492651481032078e-02
1.437131733435844438e+00 1.645189807227794704e-02
1.293664791457375562e+00 1.478153613816180281e-02
1.164141240075732942e+00 1.328939165865140534e-02
1.047122148693460320e+00 1.192710300174902073e-02
9.415078364714178916e-01 1.070796148057339206e-02
8.463317489923164461e-01 9.610761202294636554e-03
7.606020587718830273e-01 8.626684959889758739e-03
6.833225019043323023e-01 7.740666612489445660e-03
6.137393630938478006e-01 6.942857276579062799e-03
5.451934487281271391e-01 6.163434782619452504e-03
2.511113593898849916e-01 2.823776086279503571e-03
9.426577448823621808e+00 1.193264653851848489e-01
8.619093787320064592e+00 1.080148466849672056e-01
7.870671639342881498e+00 9.771798457649971681e-02
7.178247418809667657e+00 8.836295987456985190e-02
6.538982715160740256e+00 7.986041886269323875e-02
5.950066532002082020e+00 7.213354037115031481e-02
5.408360656551452372e+00 6.512702028495544193e-02
4.911048230810777682e+00 5.876723300925468241e-02
4.455185988683263432e+00 5.301273630049910951e-02
4.038062537760694681e+00 4.780480790405889496e-02
3.656905933139760645e+00 4.308004603305885111e-02
3.309063793639468898e+00 3.881989661334990516e-02
2.992086722580556746e+00 3.495421793245667014e-02
2.703633629092108137e+00 3.147362437568461402e-02
2.441348527562824167e+00 2.831760286126275283e-02
2.203223017969328623e+00 2.547691873992454642e-02
1.966750396081349495e+00 2.268040088953661090e-02
1.772812590289923884e+00 2.039332832363876732e-02
1.597311561572034133e+00 1.832400539598522116e-02
1.423391263017820929e+00 1.628891284708647996e-02
1.281304226409274660e+00 1.463368791050213141e-02
1.152957392678062076e+00 1.315465286728115246e-02
1.037010663910737263e+00 1.181157705916708114e-02
9.324655092232344566e-01 1.059819748464672917e-02
8.381578357389494194e-01 9.512639932846782276e-03
7.532059787782686699e-01 8.539773765771632372e-03
6.766407094100269637e-01 7.663253096244015440e-03
6.077103908207753813e-01 6.874308529422156269e-03
5.399042808330217769e-01 6.097818818244438860e-03
1.682881572301012096e-01 1.888542078665907337e-03
9.352999334835629952e+00 1.182628264440946791e-01
8.550600779631455595e+00 1.070408565503918608e-01
7.807007259030256385e+00 9.683413883506672426e-02
7.119257263679902969e+00 8.755341081187242858e-02
6.484471658143947437e+00 7.912287212901231159e-02
5.899670588531360060e+00 7.145929143787874138e-02
5.362023751888104428e+00 6.451668859375865595e-02
4.868467453203449757e+00 5.821660606245256109e-02
4.416088661484025124e+00 5.251328299989380805e-02
4.002206646402424184e+00 4.735242014107677450e-02
3.624142974487342350e+00 4.266713382494117385e-02
3.279158350600316130e+00 3.844282633618426731e-02
2.964832847591329479e+00 3.461533146317995191e-02
2.678781569826053310e+00 3.116403277632457877e-02
2.418845039031751298e+00 2.803965936587329497e-02
2.182728163534377597e+00 2.522642129742964576e-02
1.948294922277137742e+00 2.245516182742427966e-02
1.756064676729431451e+00 2.019039574036009602e-02
1.565698492672735975e+00 1.795037113935403147e-02
1.409841121952505549e+00 1.612552135820971913e-02
1.269043557886495366e+00 1.448927791605374160e-02
1.141861774725196232e+00 1.301859390831838596e-02
1.026986367074072426e+00 1.169257722230402502e-02
9.234233463744125903e-01 1.049241624211008812e-02
8.299693694359580043e-01 9.415618264090755071e-03
7.458218377118561726e-01 8.457569714919512330e-03
6.700455086912169289e-01 7.584486707224646559e-03
6.017398031117007218e-01 6.803793939450334186e-03
5.345267056947557993e-01 6.036034262490282999e-03
1.013850359987526772e+01 1.294377374569808392e-01
9.279800187848699977e+00 1.172076045207758738e-01
8.482539065155627611e+00 1.060780264369557135e-01
7.743720415698357229e+00 9.595224913566823000e-02
7.060664790685161840e+00 8.675521240108484411e-02
6.430324287470498668e+00 7.839177205223545053e-02
5.849735643698823040e+00 7.079554745747285160e-02
5.315937048615118066e+00 6.390974232478359440e-02
4.826120688346980714e+00 5.767146225918530489e-02
4.377356240857523062e+00 5.201613449400342010e-02
3.966765089454252990e+00 4.689040108896495168e-02
3.591684908664324105e+00 4.225757340203237233e-02
3.249557272142470588e+00 3.807314881217566810e-02
2.937792093685757777e+00 3.428009121083827604e-02
2.654222876109361362e+00 3.086116927831222129e-02
2.396432276524719462e+00 2.777313077138649985e-02
2.162329278407510547e+00 2.497656425799973934e-02
1.929985104807405483e+00 2.223719625264123506e-02
1.739517936442796398e+00 1.999189285681782571e-02
1.550842628880600982e+00 1.777055922390616272e-02
1.396453613953975381e+00 1.596857803000813897e-02
1.256855168656740851e+00 1.434227827219730286e-02
1.130854140339786484e+00 1.288482102042574733e-02
1.017091873860655582e+00 1.157656296608724177e-02
9.144620427958163322e-01 1.038526927330457421e-02
8.219669524659769522e-01 9.320336249503515316e-03
7.385704553838996489e-01 8.368464458787205212e-03
6.634492464581847049e-01 7.507990838573600292e-03
5.959039555408077726e-01 6.731918522759222992e-03
5.293140992921311350e-01 5.973622562481544461e-03
1.006059278350801378e+01 1.282886172491049526e-01
9.207073825450768467e+00 1.161595320057842579e-01
8.414850268805857070e+00 1.051192820412694684e-01
7.680899148779094077e+00 9.508044469518851793e-02
7.002454888118698761e+00 8.595463004822319342e-02
6.376473180855157352e+00 7.766973719794809106e-02
5.800139824867602378e+00 7.013614862477890455e-02
5.270278924772826556e+00 6.330989514308227317e-02
4.784207424459071767e+00 5.712246086130100264e-02
4.338846988071453303e+00 5.152245642160799971e-02
3.931475483110184133e+00 4.644331957592890553e-02
3.559479554871477269e+00 4.185191287157152135e-02
3.220096137055657337e+00 3.770334372485927704e-02
2.911032233577132811e+00 3.393576999859060361e-02
2.629759603014228730e+00 3.055778042003995387e-02
2.374209370035289091e+00 2.750097031515285825e-02
2.142215619554833861e+00 2.473079203419369446e-02
1.911859873015078648e+00 2.201545539782467573e-02
1.723153308275200413e+00 1.979186486183488053e-02
1.536109441706827283e+00 1.759303267509479407e-02
1.383076806126097402e+00 1.581169557650419222e-02
1.244856149163442671e+00 1.419734388617825173e-02
1.119959321221500215e+00 1.275495830460353364e-02
1.007299071881782693e+00 1.145927986281632636e-02
9.055872351573376333e-01 1.028359853522140509e-02
8.139598076922670566e-01 9.224870657922816519e-03
7.313307360497933729e-01 8.286188869019581876e-03
6.569811002678856982e-01 7.431543593253149387e-03
5.837321146097051994e-01 6.589702526669765324e-03
5.241292441401830260e-01 5.909344855979925364e-03
9.983063385098498443e+00 1.271500632074324399e-01
9.134757863660389887e+00 1.151189337316463196e-01
8.347559192953108109e+00 1.041700426847160105e-01
7.618439963333109688e+00 9.421564458771239381e-02
6.944652091655084902e+00 8.516575933771715345e-02
6.323075074977735355e+00 7.694924212873494040e-02
5.750826003014437582e+00 6.948829795102912099e-02
5.224968283470298402e+00 6.271638055514780485e-02
4.742527927762441031e+00 5.658409045457828135e-02
4.300657844785419570e+00 5.103023228599083694e-02
3.896521017667717857e+00 4.599657433824001773e-02
3.527483265469883555e+00 4.144895643296363230e-02
3.190931905527824686e+00 3.734122746281428457e-02
2.884377766840522384e+00 3.360634342119948881e-02
2.605590249865765706e+00 3.025784248537874421e-02
2.352210283802899760e+00 2.722930347959435018e-02
2.122203081805722480e+00 2.448851207328370250e-02
1.893917426734071929e+00 2.179369332528939898e-02
1.706870049463049543e+00 1.959177970221729487e-02
1.521529913688655311e+00 1.741675560609345572e-02
1.369890427618490447e+00 1.565511964870911973e-02
1.232947904926262161e+00 1.405328106779834933e-02
1.109203015872369358e+00 1.262424615302192195e-02
9.975362669668464966e-01 1.134058539174614445e-02
8.967990359607455053e-01 1.017617477402744074e-02
8.060386992077684942e-01 9.132578517834626444e-03
7.242730631434349808e-01 8.202998235454622353e-03
6.505781331403004408e-01 7.357045509839853052e-03
5.780253052402548608e-01 6.523033082089917459e-03
5.189929811806565096e-01 5.846215450178752007e-03
9.905962205049990033e+00 1.260200938827685246e-01
9.062910543215970449e+00 1.140858924487737208e-01
8.280652663169860261e+00 1.032271993314988756e-01
7.556386740935661095e+00 9.335686384037646113e-02
6.887137827027402182e+00 8.438520559421000544e-02
6.269980726609622579e+00 7.623811182300357925e-02
5.701867138165257032e+00 6.884203309854594610e-02
5.179899428062180178e+00 6.213448759150917017e-02
4.701179893679868549e+00 5.604725872094878936e-02
4.262735505258388180e+00 5.054404986508308911e-02
3.861859851764787521e+00 4.555562885155550051e-02
3.495791903788201260e+00 4.104985415336835641e-02
3.162035054163972347e+00 3.697917634948550553e-02
2.858010430739899022e+00 3.328024607417601893e-02
2.581582595004535019e+00 2.996068123578111628e-02
2.330434593683438305e+00 2.696023680744128598e-02
2.102451978832178270e+00 2.424352943852295383e-02
1.876124564820716323e+00 2.157877578874868238e-02
1.690767301590041072e+00 1.939233912840997859e-02
1.507041829754153683e+00 1.724352126347961089e-02
1.356846630042254809e+00 1.549790888012909755e-02
1.221128371040117733e+00 1.390972541187228580e-02
1.098470052784637163e+00 1.249232451509752796e-02
9.878608441694540776e-01 1.122208237102305384e-02
8.880971126531892468e-01 1.007539575313622267e-02
7.982256738466380064e-01 9.040395831791038506e-03
7.172128576079603857e-01 8.116821609362267001e-03
6.441876605636021047e-01 7.280091442477023590e-03
5.723030575842245060e-01 6.454929080425676410e-03
5.138409671676305024e-01 5.785586810122650067e-03
9.829264454764945924e+00 1.249059241891787297e-01
8.991435898333939747e+00 1.130741870361752360e-01
8.214224846546816394e+00 1.023047413095012625e-01
7.494714278131099583e+00 9.251042346153455498e-02
6.830071648531223616e+00 8.361109391028108406e-02
6.217329957886382097e+00 7.553683602410322939e-02
5.653351094577499403e+00 6.819899114401425932e-02
5.135273771637753448e+00 6.155669660257546277e-02
4.660161634514682127e+00 5.553435588279927171e-02
4.225145980620646391e+00 5.006902936543500271e-02
3.827368257541102992e+00 4.512660412455865577e-02
3.464308003867469399e+00 4.066191675745702699e-02
3.133340768766649465e+00 3.662330724469000515e-02
2.831843171954322447e+00 3.296285464234609275e-02
2.557795217596685156e+00 2.967524069619168620e-02
2.308781906106997628e+00 2.669864967972309863e-02
2.082822951261174893e+00 2.400916851988630502e-02
1.858454400623118064e+00 2.137119481566318244e-02
1.674774552867872135e+00 1.920498981013208858e-02
1.492744233924377717e+00 1.707828018472691556e-02
1.343886975772485837e+00 1.534786559334574106e-02
1.209397320391091935e+00 1.377484453131807250e-02
1.087907087777093107e+00 1.237067338450027927e-02
9.783438507132311557e-01 1.111092563639085040e-02
8.794815455340183608e-01 9.980728974589309771e-03
7.903837304547384202e-01 8.955500557051413596e-03
7.101504883828104742e-01 8.035150061814676226e-03
6.378820195743872823e-01 7.213262516877968177e-03
5.667459448529388322e-01 6.396954708163532857e-03
5.088093522109153888e-01 5.736751889839623864e-03
9.753061579319391328e+00 1.237988818043938011e-01
8.920387615797633174e+00 1.120626836248647951e-01
8.148190859971309763e+00 1.013809299614134296e-01
7.433458943649196016e+00 9.167284481492829484e-02
6.773435913473120351e+00 8.285162630776696235e-02
6.164949171349261903e+00 7.484116518106877225e-02
5.605106066433723555e+00 6.756855549417493945e-02
5.090887555198630565e+00 6.098770750912053951e-02
4.619417903893166866e+00 5.501530448197965162e-02
4.187819153589759757e+00 4.959970168998283774e-02
3.793288979732536426e+00 4.470018085441146427e-02
3.433132013649952352e+00 4.027773384845406701e-02
3.104848683527742903e+00 3.627840199323175557e-02
2.805977965090307169e+00 3.264546254930343616e-02
2.534200978122286507e+00 2.939062398633887976e-02
2.287318179004063978e+00 2.644073924605092052e-02
2.063291318056062362e+00 2.377819640299357398e-02
1.841044805704960430e+00 2.116158988214006040e-02
1.658873985245171934e+00 1.901867737349312304e-02
1.478543599708273426e+00 1.691563692618281572e-02
1.331009008647202840e+00 1.519625989715438392e-02
1.197754940534307977e+00 1.364093338773035916e-02
1.077436387883449198e+00 1.224904979338822635e-02
9.688703290822942016e-01 1.100296232691376844e-02
8.709522884244276231e-01 9.880733956366476514e-03
7.827275214424209704e-01 8.866543883647819146e-03
7.032690804445315136e-01 7.956105845672530041e-03
6.316660384831261910e-01 7.145689322959902084e-03
5.611007347403335066e-01 6.335345539474677642e-03
4.984088137227776216e-01 5.622132756938651686e-03
9.677257018461851601e+00 1.227008538537367049e-01
8.849783738685806256e+00 1.110562054677968480e-01
8.082520881688633807e+00 1.004692604461050048e-01
7.372632708460202799e+00 9.083960994502839059e-02
6.717155723583684512e+00 8.209740664716166925e-02
6.112977146210487156e+00 7.414883480420844664e-02
5.557215510277352166e+00 6.694627543359860100e-02
5.046867318995532870e+00 6.041551841275093204e-02
4.579015131250820936e+00 5.449687717366066136e-02
4.150759103231252745e+00 4.913466471330609625e-02
3.759366823560452708e+00 4.429049998120163784e-02
3.402203426701467581e+00 3.989495363321443611e-02
3.076578542113244108e+00 3.592902507305498899e-02
2.780209661583609382e+00 3.234230278953390686e-02
2.510798845135989499e+00 2.910654304037842491e-02
2.266043339682657809e+00 2.618859777305114142e-02
2.044020844163155992e+00 2.355076905154337985e-02
1.823663156386040152e+00 2.095715494057338521e-02
1.643225096110475736e+00 1.883552981822368341e-02
1.464422203254154953e+00 1.675551679477169445e-02
1.318307758659030604e+00 1.504807743280452310e-02
1.186301291365160937e+00 1.350860652840563114e-02
1.067058080240802731e+00 1.213143193758094845e-02
9.595419630249766296e-01 1.089484964128305776e-02
8.625091422926266516e-01 9.786790161277120204e-03
7.751022427166971429e-01 8.776176673234130018e-03
6.963730369237266515e-01 7.874476492817810910e-03
6.254516701413508351e-01 7.068628147789341939e-03
5.556395049102993422e-01 6.280647011625466528e-03
3.764410812742103873e-01 4.220610818328495752e-03
9.601845700448073728e+00 1.216116207030553120e-01
8.779581173168075736e+00 1.100651958784868711e-01
8.017259950729226148e+00 9.956312741228266761e-02
7.312201074412963742e+00 9.001888861067736114e-02
6.661194759456281922e+00 8.134284062992601372e-02
6.061375440856685337e+00 7.346862063574711998e-02
5.509667661044495013e+00 6.632509372178176099e-02
5.003163628286419140e+00 5.985266139630153470e-02
4.538930089354184183e+00 5.398702944213903954e-02
4.114023865852004747e+00 4.867098159797323548e-02
3.725808573102751264e+00 4.386910309957315485e-02
3.371475968699395143e+00 3.951739675286632114e-02
3.048602301409063742e+00 3.558620258644321077e-02
2.754738862415727851e+00 3.203487219491935045e-02
2.487590080990424113e+00 2.882739790522845236e-02
2.244956755130134152e+00 2.593618165368679826e-02
2.024897610539126980e+00 2.332076147979430386e-02
1.806529123938392711e+00 2.075474057103776290e-02
1.627656438813337658e+00 1.864878923105874400e-02
1.450493495704876068e+00 1.658747087341951032e-02
1.305656704363555409e+00 1.489838239512536640e-02
1.174892161330568952e+00 1.337741482427086577e-02
1.056767569006563878e+00 1.201046286175899182e-02
9.502209883523620171e-01 1.078759709491902870e-02
8.541245325915461928e-01 9.690395721644963489e-03
7.675718567905041034e-01 8.702513728340006624e-03
6.895617865220042830e-01 7.798816536229442875e-03
6.193174100058561615e-01 6.998278918278947811e-03
5.501685623765931732e-01 6.217084573468543811e-03
2.533651756365337682e-01 2.843324245236130820e-03
9.526949207427730215e+00 1.205320402689397524e-01
8.709839555241806863e+00 1.090798134466466479e-01
7.952436336789449278e+00 9.866561400395874870e-02
7.252082349871129097e+00 8.919977141092400030e-02
6.605692869801947253e+00 8.059635751125550363e-02
6.010103313035616956e+00 7.279181266503684244e-02
5.462486404792296746e+00 6.571184402825266946e-02
4.959797937773012144e+00 5.929220083783411782e-02
4.499127627551579245e+00 5.348085538319241605e-02
4.077599600088509746e+00 4.820997615014121357e-02
3.692457654366156916e+00 4.345190982412621555e-02
3.341015107752783209e+00 3.913750145582635398e-02
3.020806659272472938e+00 3.524647617559573121e-02
2.729448198977621587e+00 3.172569484036780879e-02
2.464572976124663306e+00 2.854743815111605507e-02
2.224058466278128421e+00 2.568320478527273340e-02
1.985261569619296784e+00 2.285286332315411909e-02
1.789489739654436251e+00 2.054480773734709137e-02
1.612220860598045480e+00 1.846868064789063818e-02
1.436656287286589340e+00 1.642647511160492610e-02
1.293194058467280527e+00 1.475241161835049927e-02
1.163608193105389432e+00 1.324810441693066547e-02
1.046564388438764981e+00 1.189490752347116369e-02
9.409874428198143903e-01 1.067923577194736240e-02
8.458615172831257523e-01 9.593658229910161789e-03
7.600724196061581228e-01 8.601992109505102180e-03
6.828357737994492638e-01 7.722991754048649272e-03
6.132678947888974275e-01 6.931372846946255196e-03
5.447855281424882623e-01 6.151830226517772046e-03
1.697975135828778126e-01 1.906478814865273860e-03
9.452509378885308067e+00 1.194598008328153077e-01
8.640480494413328216e+00 1.081022849487713322e-01
7.888045351825417661e+00 9.777150317800570312e-02
7.192382182441978244e+00 8.838298893867747863e-02
6.550497546748935918e+00 7.985601783374336737e-02
5.959196353027251369e+00 7.211638033727066355e-02
5.415553445625496565e+00 6.509867826562301674e-02
4.916696910564037459e+00 5.873536120360484114e-02
4.459607711899795213e+00 5.297541724975741301e-02
4.041347087366488289e+00 4.775464635017868248e-02
3.659370580191041000e+00 4.303793170279068131e-02
3.310858919014923796e+00 3.876653647048192847e-02
2.993311528986827508e+00 3.491039666524332896e-02
2.704364663114266154e+00 3.142443456200071789e-02
2.441789995077995989e+00 2.827214804486457428e-02
2.203349667707402038e+00 2.544069901512804877e-02
1.966653422594544676e+00 2.262884141664378568e-02
1.772543390796211149e+00 2.034340609210459616e-02
1.580293442977352969e+00 1.809357558500287316e-02
1.422989522828733477e+00 1.626141641645082250e-02
1.280821652935179689e+00 1.461345247807265858e-02
1.152412523978582071e+00 1.311869381465576197e-02
1.036448795071561291e+00 1.177681654688979979e-02
9.319424367606653492e-01 1.057207583038066029e-02
8.375841649055878468e-01 9.497849219935313933e-03
7.526954408052666246e-01 8.517676938950382790e-03
6.761462045312287561e-01 7.644526646028638149e-03
6.072392376025005367e-01 6.861761078480013362e-03
5.394081547726888859e-01 6.093368039090151303e-03
1.024762901140958959e+01 1.307761604754939244e-01
9.378435985182649759e+00 1.183925088495032529e-01
8.571549479062417376e+00 1.071282681181981861e-01
7.824100667256300490e+00 9.688379489626663954e-02
7.133195463472064013e+00 8.757669361814840459e-02
6.495670140079959687e+00 7.912075257489627200e-02
5.908701273860838654e+00 7.145096033844595962e-02
5.369070074594605835e+00 6.449145005074689851e-02
4.873981414962998748e+00 5.818574903668155551e-02
4.420400784757329227e+00 5.247834755746908636e-02
4.005509283220969330e+00 4.730158914104445889e-02
3.626538383604973603e+00 4.262779500025527801e-02
3.280870354381105969e+00 3.839394580650534045e-02
2.966016831919791041e+00 3.457794396722736752e-02
2.679553171433415759e+00 3.112119767158840269e-02
2.419212293501892486e+00 2.800237306394255665e-02
2.182836105798603210e+00 2.519373668790251403e-02
1.948180559573534865e+00 2.241965736888038019e-02
1.755887915148149681e+00 2.014964841690070410e-02
1.565338050644348167e+00 1.791516112586659035e-02
1.409426272392112489e+00 1.609453250603477478e-02
1.268538310286934534e+00 1.446808166928763469e-02
1.141305092240445296e+00 1.298652077376239930e-02
1.026481314708519221e+00 1.165992832783755394e-02
9.228840107395122061e-01 1.046716296195533517e-02
8.294933986297036155e-01 9.403982711654953683e-03
7.453063321063179147e-01 8.432596601680150683e-03
6.695573267817700458e-01 7.568151409206431285e-03
6.013228267079194778e-01 6.790119635316937789e-03
5.341311033875407732e-01 6.028035954177309377e-03
1.016867141674232755e+01 1.296185946739609740e-01
9.304770467275810475e+00 1.173357867704103441e-01
8.502975742267057768e+00 1.061607700755781009e-01
7.760494570821030891e+00 9.600605070109914652e-02
7.074301613338375816e+00 8.677676294798897239e-02
6.441237449587053021e+00 7.839638195641655816e-02
5.858521402496197794e+00 7.078827318631543408e-02
5.322929918447165676e+00 6.389009169287736267e-02
4.831554913603740786e+00 5.763795368047739537e-02
4.381475891839666126e+00 5.197690595914733480e-02
3.969887653221890744e+00 4.685263148452169235e-02
3.594012849655864983e+00 4.222173071635186570e-02
3.251191030195008658e+00 3.802701966930677885e-02
2.938926232714958786e+00 3.424445565950737930e-02
2.654883281873192669e+00 3.082054557965753505e-02
2.396768197412356471e+00 2.772982437504049186e-02
2.162421283986412757e+00 2.494956464876284599e-02
1.929847260761101468e+00 2.220217620879283774e-02
1.739314918429698764e+00 1.995210911594465578e-02
1.550473943894810080e+00 1.773648233339001484e-02
1.395952726607375460e+00 1.593587771395297767e-02
1.256344368027534131e+00 1.432884602170109330e-02
1.130286087114907190e+00 1.286324362971229956e-02
1.016579607232415583e+00 1.154474953322911709e-02
9.139353541124802804e-01 1.036424425407577940e-02
8.213913713950469209e-01 9.309767815742518715e-03
7.380548019804537008e-01 8.348948354983580858e-03
6.630021050754295597e-01 7.491554272491605763e-03
5.890482323421477595e-01 6.646428927782886339e-03
5.289167896249248324e-01 5.966372058253658142e-03
1.009013683703659581e+01 1.284727836376383936e-01
9.231582963547332099e+00 1.162866986556250204e-01
8.434961995602012763e+00 1.052049992255389421e-01
7.697310131021198210e+00 9.513153882578462284e-02
7.015822187777313701e+00 8.598002302647697603e-02
6.387181765124667621e+00 7.767630028063852998e-02
5.808704217142497406e+00 7.012659851148957124e-02
5.277044664442795963e+00 6.329333940245211731e-02
4.789435798756803919e+00 5.709931774877170102e-02
4.342875391127783757e+00 5.148336501527327885e-02
3.934533324201554993e+00 4.640930990330788958e-02
3.561693136016121919e+00 4.182238896559335728e-02
3.221672430034399959e+00 3.766455564485308993e-02
2.912026435272237368e+00 3.391563068829164113e-02
2.630453300605045008e+00 3.052332641841156921e-02
2.374515415687143527e+00 2.746320993809362593e-02
2.142287636857525435e+00 2.470466148165992998e-02
1.911758789866869757e+00 2.198329260552314007e-02
1.722840512841090854e+00 1.975678001155107763e-02
1.535727824910948947e+00 1.756090964258612969e-02
1.382631270950112512e+00 1.577904748160749090e-02
1.244341264251202839e+00 1.418497387663253222e-02
1.119454574284312720e+00 1.273695999251853520e-02
1.006725705760856959e+00 1.143044488911905930e-02
9.050577178174734616e-01 1.027012241171372693e-02
8.133915328591723171e-01 9.218503646822228878e-03
7.309127200385097112e-01 8.264207443198763256e-03
6.565317259873632016e-01 7.415768835129074067e-03
5.832980891017951475e-01 6.581921609967403969e-03
5.236868851919550538e-01 5.903553318063837173e-03
1.001209732852186107e+01 1.273290209018678454e-01
9.158805610923140605e+00 1.152433433242047722e-01
8.367306110909980887e+00 1.042581536820495897e-01
7.634554210684775910e+00 9.426828616188302756e-02
6.957646960392405155e+00 8.519425472225443385e-02
6.333505281708714740e+00 7.695868097727703860e-02
5.759246962238590228e+00 6.948252527698747794e-02
5.231506800345356645e+00 6.269709399464135080e-02
4.747652545963862103e+00 5.655879388667876817e-02
4.304597196167858186e+00 5.099420793822639908e-02
3.899486963611289436e+00 4.596699692079211225e-02
3.529642263413349745e+00 4.141960607965258084e-02
3.192451909911921959e+00 3.730505076626203925e-02
2.885429457759381311e+00 3.358761754338417810e-02
2.606180241516113938e+00 3.022550078032413753e-02
2.352478688212951585e+00 2.719346038799369189e-02
2.122242056317868109e+00 2.445969557646324524e-02
1.893798731347176467e+00 2.176429787316560421e-02
1.706559232670295412e+00 1.956404502024836761e-02
1.521140682174997982e+00 1.738842933221127623e-02
1.369431799017649887e+00 1.562356912722746155e-02
1.232427953575025104e+00 1.404068850429326075e-02
1.108611446607485451e+00 1.260917672315786664e-02
9.969592588571678515e-01 1.131815703856148270e-02
8.962661768666737583e-01 1.016955224298124981e-02
8.055579844495767139e-01 9.123849742499832299e-03
7.237559121713458277e-01 8.184459238729764954e-03
6.500463479999831762e-01 7.340333617799501761e-03
5.775485886030904403e-01 6.512748835204871037e-03
5.184947756258817542e-01 5.843738508176289474e-03
9.934490037929668560e+00 1.261954616677348484e-01
9.086466381268950343e+00 1.142130777909210887e-01
8.300021100918735684e+00 1.033180764150885139e-01
7.572186418176555911e+00 9.341313603989941095e-02
6.899943838713620714e+00 8.440992182897356921e-02
6.280224466733777433e+00 7.624586244875559971e-02
5.710109330786521831e+00 6.883285725282776990e-02
5.186418693278276315e+00 6.211018668812616494e-02
4.706201216628309147e+00 5.602370781368253005e-02
4.266600959274842175e+00 5.051542329974274131e-02
3.864717961455881756e+00 4.552800217113894821e-02
3.497899635874008428e+00 4.102072908062970313e-02
3.163509758198173927e+00 3.694172853760898517e-02
2.859030878961717814e+00 3.326314235912540551e-02
2.582130950188874952e+00 2.993497427887471807e-02
2.330681199790338720e+00 2.692913358184208586e-02
2.102457299333305052e+00 2.422089065230925709e-02
1.875922714887242826e+00 2.155149281749995857e-02
1.690441605830180327e+00 1.936844479101611227e-02
1.506658213476600006e+00 1.721762617902425699e-02
1.356370758367428486e+00 1.546910102456233553e-02
1.220582018214136255e+00 1.390028971143905147e-02
1.097956390052833076e+00 1.248845235533165531e-02
9.873800434629395051e-01 1.120572961544209420e-02
8.875612496987173028e-01 1.006525928081131692e-02
7.976453035827701932e-01 9.034054949515890956e-03
7.166934574031513794e-01 8.101337978098300391e-03
6.437367434019248824e-01 7.266284190486578358e-03
5.718494579003389200e-01 6.449406683474341768e-03
5.134413288331560743e-01 5.786219431616747982e-03
9.857287559785318010e+00 1.250726970265788607e-01
9.014599993947292944e+00 1.131865421714342845e-01
8.233244042081489411e+00 1.023786402627324815e-01
7.510226784973468739e+00 9.256079884545623249e-02
6.842664093769543321e+00 8.363577104465530487e-02
6.227315561636868502e+00 7.553890891993275680e-02
5.661371059510324599e+00 6.819270044616107529e-02
5.141574776705729377e+00 6.152835983245465851e-02
4.665053742004663384e+00 5.549561279060073737e-02
4.228868095716144637e+00 5.003649521119490212e-02
3.830195727634961411e+00 4.509380502228591686e-02
3.466333687372317396e+00 4.062076625351657838e-02
3.134686760785525106e+00 3.658438489300672863e-02
2.832830921322460949e+00 3.293869158020130972e-02
2.558310192888237911e+00 2.964770071803951232e-02
2.308998337307996529e+00 2.666912200747601630e-02
2.082809913455720086e+00 2.398248768633821915e-02
1.858329410460447750e+00 2.133535622724768571e-02
1.674405207359763281e+00 1.917907251308060418e-02
1.492347461443674916e+00 1.704807787798457916e-02
1.343402593183758098e+00 1.531429864867838754e-02
1.208866795403682248e+00 1.375915696454390637e-02
1.087388790277437067e+00 1.236281029287394570e-02
9.777877385851053704e-01 1.109647296706987862e-02
8.789427463817229835e-01 9.954763098701208818e-03
7.899006405765028882e-01 8.943696048640068647e-03
7.097169475179798681e-01 8.018752273285360138e-03
6.374289655210058081e-01 7.195277473817662112e-03
5.662679253023017445e-01 6.379925306875046040e-03
5.029138261524611631e-01 5.664170766081290040e-03
9.780588162804432883e+00 1.239587089029769718e-01
8.943117897161858565e+00 1.121690247879621877e-01
8.166832922737429001e+00 1.014509215249587981e-01
7.448726661888311895e+00 9.171112481579124509e-02
6.785744116064786446e+00 8.286733996961082038e-02
6.174781361236212796e+00 7.483775781727114440e-02
5.612958023783957806e+00 6.755542223708120575e-02
5.097074211586634540e+00 6.095531615895821015e-02
4.624195055599066073e+00 5.497666443950292164e-02
4.191456281393628025e+00 4.956359170887888327e-02
3.796000126996454505e+00 4.466438657818406349e-02
3.435103504154628062e+00 4.022817716357072332e-02
3.106148505196971499e+00 3.622743572297956738e-02
2.806828196226697880e+00 3.261198013442000165e-02
2.534683438209945905e+00 2.935615050408531615e-02
2.287505581748378702e+00 2.640880706025271543e-02
2.063323556007807813e+00 2.374657463890372799e-02
1.840802635863502124e+00 2.112439317473327471e-02
1.658590081019196916e+00 1.899284959276529780e-02
1.478126975724805447e+00 1.687865417277610580e-02
1.330507847955377354e+00 1.516508032347413729e-02
1.197285469220636722e+00 1.362047228412617376e-02
1.076911775564027840e+00 1.223727358617300240e-02
9.683823832302951296e-01 1.098707019881045230e-02
8.704103523784124663e-01 9.863223731188757934e-03
7.822417606762971376e-01 8.853994875087265251e-03
7.027254788047768708e-01 7.937752282517968397e-03
6.312074062374434247e-01 7.119535112247593785e-03
5.607208092283554324e-01 6.315157969479784708e-03
3.798422967055179456e-01 4.278020608679293166e-03
9.704338154585682830e+00 1.228498505053654821e-01
8.872031511923960778e+00 1.111580951172969345e-01
8.100817950893574704e+00 1.005281241107962020e-01
7.387543100610486135e+00 9.087145255853094905e-02
6.729158316633265358e+00 8.210563797056553981e-02
6.122613747480970758e+00 7.414134656020170133e-02
5.564867124730839443e+00 6.692350221311166303e-02
5.052821060343289261e+00 6.038170635097324379e-02
4.583637434441156344e+00 5.445869388958502616e-02
4.154265635536176227e+00 4.909053116048219673e-02
3.761997768737548764e+00 4.423499215629905085e-02
3.404081520783443171e+00 3.984318403649203533e-02
3.077910829788401692e+00 3.587767130457106268e-02
2.781106199435800175e+00 3.229654145364835305e-02
2.511249174493230374e+00 2.906976191608279941e-02
2.266202826395472325e+00 2.615126461354155829e-02
2.043963352495057784e+00 2.351006042556144301e-02
1.823481247584255227e+00 2.091447529204559092e-02
1.642867178211418366e+00 1.880530402259238121e-02
1.464000105163428600e+00 1.671040482042047970e-02
1.317832769437234708e+00 1.501288672551552572e-02
1.185719992319826721e+00 1.348233683130826456e-02
1.066522648972598741e+00 1.211050620849023034e-02
9.589637214649875396e-01 1.087359011207687798e-02
8.619645218272690146e-01 9.760401966360432793e-03
7.745687190631196373e-01 8.764455596833206977e-03
6.958498539861597276e-01 7.857820530155603181e-03
6.249855656475257204e-01 7.044899600484939850e-03
5.551579241577261348e-01 6.253331814890808471e-03
2.556333207232686089e-01 2.868250621047343900e-03
9.628420834973098863e+00 1.217557692132600761e-01
8.801488417328643621e+00 1.101590030876474779e-01
8.035283498286064585e+00 9.961677288634918082e-02
7.326814671314417104e+00 9.003912596926431922e-02
6.673016254358183907e+00 8.133963236611325975e-02
6.070817727014237164e+00 7.345388334274526032e-02
5.517166054969411704e+00 6.629922194259589563e-02
5.009005073498990157e+00 5.981280343863140669e-02
4.543411242356095059e+00 5.394210791676887218e-02
4.117493206968688924e+00 4.861986325070108417e-02
3.728327256484383234e+00 4.380975737518614382e-02
3.373293574520642935e+00 3.945529437981723508e-02
3.049875026159143410e+00 3.553154223635898029e-02
2.755515254788253543e+00 3.197859207092092204e-02
2.488008431966114653e+00 2.878282186214367946e-02
2.245087675322194887e+00 2.589252208367423536e-02
2.003950187581517550e+00 2.303229511777185948e-02
1.806243477641831019e+00 2.070492150064497106e-02
1.627284433519974760e+00 1.861990450832461466e-02
1.450053896919029972e+00 1.654336773381050868e-02
1.305203789682686244e+00 1.486299979863683722e-02
1.174342751489704462e+00 1.334633347641211998e-02
1.056221305382606390e+00 1.198642094067223392e-02
9.496323088420010050e-01 1.076676718120253735e-02
8.536046465903057712e-01 9.657416992266458500e-03
7.670372061461611102e-01 8.674038405207636776e-03
6.890364450801951257e-01 7.781230358734436345e-03
6.188644405862609998e-01 6.976461633541519367e-03
5.496880877100553953e-01 6.186547592092054779e-03
1.713451245623261454e-01 1.914025035372794508e-03
9.553023981182127145e+00 1.206637247706606325e-01
8.731324198027365924e+00 1.091651890854094115e-01
7.970089348366824034e+00 9.870882612565402836e-02
7.266388495913984613e+00 8.920956122522313847e-02
6.617215291262031229e+00 8.059231562510521529e-02
6.019309053630001571e+00 7.276920877294214274e-02
5.469752413847089656e+00 6.567887758648800756e-02
4.965426890115185898e+00 5.924698810449489234e-02
4.503512816375512706e+00 5.342576651819819222e-02
4.080903027279047635e+00 4.815673117543555620e-02
3.694905761624744045e+00 4.339099728957010460e-02
3.342808095481332398e+00 3.907608954687517150e-02
3.022044654895708060e+00 3.518675584273806695e-02
2.730178472849865035e+00 3.167196192237606289e-02
2.464958994159021977e+00 2.850226711145749728e-02
2.224167446908435597e+00 2.562881177084909423e-02
1.985133197702395824e+00 2.280246993238508810e-02
1.789187185690036985e+00 2.049738675394561366e-02
1.595041932392412765e+00 1.823474424110909861e-02
1.436202796060485953e+00 1.637739380911199319e-02
1.292650953479627329e+00 1.470825543928857594e-02
1.163054220955395124e+00 1.320952585859210687e-02
1.046035505704410173e+00 1.186255137455015547e-02
9.404934292308902988e-01 1.065215243501925306e-02
8.453137598881554915e-01 9.557524654914889214e-03
7.595794412279393004e-01 8.578943481278845234e-03
6.823084110406998359e-01 7.703369178182977763e-03
6.128129658729470908e-01 6.907391159312417130e-03
5.443190015395111825e-01 6.123745242098087987e-03
1.035791368291349279e+01 1.321280666567832829e-01
9.478085127986179970e+00 1.195867945547376687e-01
8.661527707868659220e+00 1.081838218227646475e-01
7.905361508130735793e+00 9.781369893320533693e-02
7.206442845894881266e+00 8.839535894104838532e-02
6.561745266868845405e+00 7.984874863682150936e-02
5.968250039120431616e+00 7.209627104870625081e-02
5.422763522930522662e+00 6.506331903408853201e-02
4.922290651293401709e+00 5.869366016120673019e-02
4.463913860830678537e+00 5.292517110009724995e-02
4.044606366171429102e+00 4.770563778150609113e-02
3.661759792016465287e+00 4.297743461613300064e-02
3.312501727395737561e+00 3.869968432514183515e-02
2.994409021452803632e+00 3.484881987513217122e-02
2.705059405722685106e+00 3.136489897546274053e-02
2.442201890542232245e+00 2.821849253864359974e-02
2.203439341233814019e+00 2.538308540576585462e-02
1.966501656718757873e+00 2.258332072301156429e-02
1.772328582002210107e+00 2.029848528166224714e-02
1.579925729057718442e+00 1.805372690440259706e-02
1.422542878816153156e+00 1.621672817176984457e-02
1.280266322889681785e+00 1.456100431277740186e-02
1.151853723111992300e+00 1.307552962288464037e-02
1.035915839178356723e+00 1.174256563001160013e-02
9.313451648155576246e-01 1.054716534504089760e-02
8.371337575676019993e-01 9.461462500698609654e-03
7.521342237096043659e-01 8.494665509628782085e-03
6.756652112035831381e-01 7.625900039791981902e-03
6.067851032073593442e-01 6.838256552981451450e-03
5.390030655376376600e-01 6.062926645520718208e-03
1.027800566524676995e+01 1.309598914132753256e-01
9.403535800801094524e+00 1.185180861556101722e-01
8.592239374347599323e+00 1.072092460005368009e-01
7.841030840142776626e+00 9.692828137611202155e-02
7.146908006477795006e+00 8.759194345932834469e-02
6.506760447300345973e+00 7.911420534813627670e-02
5.917486469581782593e+00 7.143256448304806383e-02
5.376055598733778140e+00 6.446174036113533345e-02
4.879392871217222094e+00 5.814456061406179238e-02
4.424571509671079816e+00 5.242584395325602248e-02
4.008651977381994413e+00 4.725203536267607446e-02
3.628857383805884851e+00 4.257262982830412046e-02
3.282520937541911543e+00 3.833788513182891100e-02
2.967076128211733277e+00 3.451497149936257058e-02
2.680203735864481907e+00 3.106085968635127759e-02
2.419535568051388363e+00 2.794710383607032153e-02
2.182899092228343996e+00 2.513686387514637091e-02
1.948011053935247539e+00 2.236603880551807019e-02
1.755553005023369639e+00 2.010108919196346849e-02
1.564956109829660047e+00 1.787491084508447542e-02
1.408942276960091666e+00 1.605627186280343330e-02
1.268068156865163276e+00 1.442053938229406404e-02
1.140742066244557984e+00 1.295128239944682430e-02
1.025941264770828587e+00 1.162682858211588552e-02
9.223648155100442336e-01 1.044055933676671030e-02
8.289398440555617587e-01 9.367282458438392495e-03
7.448110084710412027e-01 8.408169277345863349e-03
6.690691682053787614e-01 7.548660956626562259e-03
5.943822006581354067e-01 6.697634704307738919e-03
5.337184364648304147e-01 6.008520787757556068e-03
1.019852612192263130e+01 1.297962496397846444e-01
9.329414547579524708e+00 1.174576615717559114e-01
8.523352662508068889e+00 1.062423095676805762e-01
7.777051185404247668e+00 9.604629265518190018e-02
7.087696457391596816e+00 8.679004727320906165e-02
6.452121408923185086e+00 7.838510451160886350e-02
5.867162313856565170e+00 7.076887076885854388e-02
5.329697519148329121e+00 6.385858134078602200e-02
4.836832379919673741e+00 5.760109206085198275e-02
4.385554574248138771e+00 5.193158498503636783e-02
3.972953097494444918e+00 4.680683106663711956e-02
3.596233320248238385e+00 4.216605083123975417e-02
3.252723455915316197e+00 3.797024604251825197e-02
2.939945397603540567e+00 3.418493437957182551e-02
2.655508457550317392e+00 3.076455675069982021e-02
2.397061956074512779e+00 2.767771519467715838e-02
2.162546886689095782e+00 2.489524881489109387e-02
1.929754104683455873e+00 2.214806045056965517e-02
1.738975744269287027e+00 1.990556973116508824e-02
1.550005166000060886e+00 1.770143118669688029e-02
1.395493386926951462e+00 1.589824677135060968e-02
1.255870506461934433e+00 1.428238968944182084e-02
1.129818317203126643e+00 1.282277227591468137e-02
1.015989418683000300e+00 1.151175898040890030e-02
9.134089199532590131e-01 1.033294100612330672e-02
8.209336753029767841e-01 9.274510093549034537e-03
7.375734894243602957e-01 8.322292371262054317e-03
6.625039137246558907e-01 7.470540075322957413e-03
5.885869023484064932e-01 6.634677291306905964e-03
5.284345942538911656e-01 5.950203760519592010e-03
1.011946202638448966e+01 1.286424238510255613e-01
9.255786801192050106e+00 1.164060176903772281e-01
8.454854580520889229e+00 1.052824693966873254e-01
7.713578684039883449e+00 9.517275484041159972e-02
7.028882940463859974e+00 8.599585298982431736e-02
6.397799732798930883e+00 7.766355834375497647e-02
5.817134699351728777e+00 7.011029784872734039e-02
5.283688863770610311e+00 6.326359557698765790e-02
4.794608758463093423e+00 5.705826988511293607e-02
4.346863304417788676e+00 5.144170465852195007e-02
3.937468004906468533e+00 4.636444309373848049e-02
3.563848470335166052e+00 4.176454998887558362e-02
3.223230430849694628e+00 3.761062766153428633e-02
2.913014641602388988e+00 3.385559275024228182e-02
2.631034931541510691e+00 3.046799357592329047e-02
2.374778969080542090e+00 2.740762743810673530e-02
2.142304415043103649e+00 2.465357040259031837e-02
1.911581647030386355e+00 2.193156099880530507e-02
1.722568950146326605e+00 1.971153445305138391e-02
1.535312872092623682e+00 1.752944087252361963e-02
1.382160713667772711e+00 1.574319841624271382e-02
1.243851763235261032e+00 1.414096649011215186e-02
1.118882482329283334e+00 1.269572246568604831e-02
1.006181732220467806e+00 1.139811509076626289e-02
9.045202854230813827e-01 1.023307765251714810e-02
8.129137677629676428e-01 9.180487164492137989e-03
7.303212528248267388e-01 8.243181584931180347e-03
6.560013579512430359e-01 7.396205255225837306e-03
5.828373704473166494e-01 6.564938622773739893e-03
5.232509292824746305e-01 5.894861499616532545e-03
1.004091306136006345e+01 1.274989726139662549e-01
9.182609058637535071e+00 1.153638828378975023e-01
8.386773377176618638e+00 1.043313454496347797e-01
7.650442316693633948e+00 9.431017896759959218e-02
6.970563221338370141e+00 8.520754111502613914e-02
6.343932811427650975e+00 7.695042163866003260e-02
5.767437209355978922e+00 6.945964961202713561e-02
5.238027919326023962e+00 6.267371989203256166e-02
4.752720587997255386e+00 5.652307183400928636e-02
4.308424890881839886e+00 5.095698616923814706e-02
3.902398819173741096e+00 4.591962920176152763e-02
3.531769970638155343e+00 4.136693731312139632e-02
3.193954147741559613e+00 3.724681262608547927e-02
2.886369726876029329e+00 3.353224620846733534e-02
2.606737769258661519e+00 3.017382622018283458e-02
2.352704337927634004e+00 2.714246210133051257e-02
2.122231851458715290e+00 2.441569936872086885e-02
1.893565407222718600e+00 2.171962901946009397e-02
1.706243796570780846e+00 1.951620246974459030e-02
1.520711790188422619e+00 1.735782096238298183e-02
1.368955037072835168e+00 1.558782453238790819e-02
1.231844290753531412e+00 1.400268937791642951e-02
1.108135227748227924e+00 1.257299355787139770e-02
9.964472831499678884e-01 1.128582626724740530e-02
8.957185441801805981e-01 1.013121923347569918e-02
8.050005979981209592e-01 9.092246671107005046e-03
7.232571221320354127e-01 8.159479811625774265e-03
6.496137759247004873e-01 7.320572425055425769e-03
5.770885498025769555e-01 6.501822574746247106e-03
5.181117713966123528e-01 5.834332181882157138e-03
9.962803200976681595e+00 1.263657209840128026e-01
9.109831606340643262e+00 1.143284815436227397e-01
8.319157600363457306e+00 1.033846437758707548e-01
7.587750260701018767e+00 9.344790794128099432e-02
6.912561693659966977e+00 8.442444124153003493e-02
6.290372207374812952e+00 7.623905062026906099e-02
5.718201778169341942e+00 6.881210259702262577e-02
5.192716058583615180e+00 6.208508002737540832e-02
4.711078481717971833e+00 5.599151543068904557e-02
4.270355914180104406e+00 5.047393509142942408e-02
3.867512661834370480e+00 4.548523637800413327e-02
3.499873051537659485e+00 4.097233650628972351e-02
3.164867657192003136e+00 3.689269591435801604e-02
2.859932035513117921e+00 3.320893547321929207e-02
2.582645609293540812e+00 2.988276556687343224e-02
2.330885901130396398e+00 2.688089789071755956e-02
2.102447462519314136e+00 2.418053706238457515e-02
1.875766321553154370e+00 2.150960185361219107e-02
1.690069017826671294e+00 1.932672187318509177e-02
1.506210401735978088e+00 1.718838203724067787e-02
1.355883005154507215e+00 1.543339015150520591e-02
1.220089515435951677e+00 1.386653110564921819e-02
1.097475493555404968e+00 1.244608941865241528e-02
9.868287545170091324e-01 1.117507482242646559e-02
8.870522540844173465e-01 1.003168874274868935e-02
7.971602037550037378e-01 8.999778981516069754e-03
7.161854546518948705e-01 8.075575759882460541e-03
6.432113382130602020e-01 7.248772599371587633e-03
5.713851860501553137e-01 6.431856730489561753e-03
5.074959820141956568e-01 5.712692000715031450e-03
9.885081374825384515e+00 1.252423976863700217e-01
9.037485003758241930e+00 1.133004821355212827e-01
8.251970563915863366e+00 1.024515626692632936e-01
7.525487457125167090e+00 9.259556932979731703e-02
6.854974141482232497e+00 8.364635102799262978e-02
6.237267806224083166e+00 7.553329818645379556e-02
5.669226506566169554e+00 6.817120829474328236e-02
5.147732121791762872e+00 6.150394568900784120e-02
4.669847803513036411e+00 5.546284682038519348e-02
4.232535926530049508e+00 5.000012990242928140e-02
3.832903307410048921e+00 4.504480054093736724e-02
3.468306916268887985e+00 4.057859569518984522e-02
3.136084605326414643e+00 3.653550064868983649e-02
2.833694710157642405e+00 3.289043138513925157e-02
2.558792305135761058e+00 2.959237841379357484e-02
2.309173488679340025e+00 2.661869379829891885e-02
2.082748806532720209e+00 2.394555141818593622e-02
1.858050032843121979e+00 2.129656811477185357e-02
1.674077280232537657e+00 1.913766862673135435e-02
1.491885964310619039e+00 1.701772165665068129e-02
1.342850766137085206e+00 1.528219649863788755e-02
1.208341917977533653e+00 1.373066099507888604e-02
1.086805443181684039e+00 1.232543498152503109e-02
9.772539594195612800e-01 1.106560041402114558e-02
8.784305340860750766e-01 9.931988766854506212e-03
7.894054483209969053e-01 8.912652073812376424e-03
7.091164469453136165e-01 7.994687170429009768e-03
6.368953544411466439e-01 7.174666504110111843e-03
5.658213195840052778e-01 6.365484865393887873e-03
3.832562899360086317e-01 4.287830520730726187e-03
9.807835154569124470e+00 1.241199230332869219e-01
8.965590383496294891e+00 1.122802286662336474e-01
8.185156257339004426e+00 1.015216255705476828e-01
7.463625042161882384e+00 9.174905633415920969e-02
6.797770185501228468e+00 8.288242838154892544e-02
6.184460005023516338e+00 7.483248376515676259e-02
5.620655524808696235e+00 6.753371976858398018e-02
5.103112531501689197e+00 6.092593735574299701e-02
4.628861126971413498e+00 5.494111280958854232e-02
4.194939710998276894e+00 4.952544463916103840e-02
3.798545650109151683e+00 4.461513203794936766e-02
3.436947394058189609e+00 4.019288189784302190e-02
3.107506911224658719e+00 3.618565748451087194e-02
2.807654578837836201e+00 3.257209715834753078e-02
2.535132744338851829e+00 2.930645060838003510e-02
2.287652646972530679e+00 2.636186534557867153e-02
2.063237211278387662e+00 2.370929722767186817e-02
1.840517643899329148e+00 2.108907874371693247e-02
1.658247381247481389e+00 1.895052243697782288e-02
1.477654958837905097e+00 1.685128799208776215e-02
1.330038882037952730e+00 1.513061876786984429e-02
1.196683128210231484e+00 1.359746496535789093e-02
1.076324636628959608e+00 1.220355177147655623e-02
9.678237254336471418e-01 1.095161201603325231e-02
8.698953486969678295e-01 9.833906105226036115e-03
7.816801692533381640e-01 8.820436627151279768e-03
7.022231813001929002e-01 7.913590484336241113e-03
6.306815560460723447e-01 7.098213252321943639e-03
5.602577903266467985e-01 6.304296953807164358e-03
2.579031323648721119e-01 2.882836587569182277e-03
9.731033109348862453e+00 1.230152674651556199e-01
8.894125469862432354e+00 1.112692785455600269e-01
8.118805643769663405e+00 1.006013198733359815e-01
7.402203184230189414e+00 9.091109639663416675e-02
6.740977795772064241e+00 8.211617293428337405e-02
6.132026723433426696e+00 7.413875569362908535e-02
5.572398882727500613e+00 6.690919354996401058e-02
5.058736590060119553e+00 6.035417294067663141e-02
4.588206927847544137e+00 5.442199918498921013e-02
4.157763052830945050e+00 4.905122465646972324e-02
3.764531263791210058e+00 4.419133243149205720e-02
3.405871612641549806e+00 3.980623656683041772e-02
3.079127011155744498e+00 3.583670874695884384e-02
2.781886349604602682e+00 3.225376981391527703e-02
2.511666398682857793e+00 2.902294637962062746e-02
2.266323039150850427e+00 2.610172640672754618e-02
2.022826321373291769e+00 2.322975751981276246e-02
1.823164157672219732e+00 2.088557349883665357e-02
1.642510291798238597e+00 1.876385517969184763e-02
1.463515467404555181e+00 1.668362367066180546e-02
1.317279347515515786e+00 1.497947906073694192e-02
1.185212722111793404e+00 1.346425152573126408e-02
1.065931678950719608e+00 1.208221948066628970e-02
9.584019495558177004e-01 1.084509455801992844e-02
8.614462944736300809e-01 9.735654505622101315e-03
7.741046406626109766e-01 8.734277748689133619e-03
6.953481802030623271e-01 7.836000582156605124e-03
6.245336909348481180e-01 7.029107690107524661e-03
5.546952498005208732e-01 6.236371167107297719e-03
1.729023235716179996e-01 1.925781343852746080e-03
9.654747517338936547e+00 1.219086372675212415e-01
8.823133434489907501e+00 1.102670217718413892e-01
8.052959799149988385e+00 9.968540497064869166e-02
7.341167487394508306e+00 9.007605240578152317e-02
6.684558836286852213e+00 8.135739779244931247e-02
6.080060141502827697e+00 7.345214134094386893e-02
5.524499224002575204e+00 6.628770409675303898e-02
5.014703667786761798e+00 5.978714443144982765e-02
4.547796086587123199e+00 5.390344545832857076e-02
4.120808048609534424e+00 4.858707942914899935e-02
3.730802790860374696e+00 4.377142202381880537e-02
3.375021200970336643e+00 3.942392952007347379e-02
3.051054710751162080e+00 3.549169499810661543e-02
2.756268477510838810e+00 3.194571692220365966e-02
2.488393427989497475e+00 2.874104720357132173e-02
2.245189631026759614e+00 2.584670217471534900e-02
2.003799605816473317e+00 2.300312665828692024e-02
1.806004157313336300e+00 2.068014938712942410e-02
1.609950631124899223e+00 1.837883007073248115e-02
1.449567554455229335e+00 1.651686484075540889e-02
1.304692969526506596e+00 1.483395732967343096e-02
1.173831143717166237e+00 1.332750623865797471e-02
1.055700843173817294e+00 1.196320043235803328e-02
9.491672145385366965e-01 1.073406341882754585e-02
8.530835183405662825e-01 9.640465204574795444e-03
7.665145002662411278e-01 8.645923758250562835e-03
6.885328557114228643e-01 7.755654557106486657e-03
6.184052964215651649e-01 6.957538168067314496e-03
5.493148591244495504e-01 6.171392255597847078e-03
1.046954685341464852e+01 1.335252876541882794e-01
9.578862706956590145e+00 1.208200478941096195e-01
8.752509355194879603e+00 1.092693934328163308e-01
7.987412833892962638e+00 9.877679513867143601e-02
7.280477234607592329e+00 8.925224864573401418e-02
6.628528589826948370e+00 8.060672559956706673e-02
6.028370738532366602e+00 7.276728175917551722e-02
5.476955343002081200e+00 6.566703201053890326e-02
4.971101430654586650e+00 5.922751645401153064e-02
4.507801302062609317e+00 5.339475576577919907e-02
4.084150564108227854e+00 4.812640210002334940e-02
3.697311784002815127e+00 4.335142436595410681e-02
3.344461247552660055e+00 3.904474704767556259e-02
3.023177571821276555e+00 3.514680874542051164e-02
2.730885869722153192e+00 3.163409561235582673e-02
2.465343360983864418e+00 2.845898390638647649e-02
2.224245912729024166e+00 2.559476580745355737e-02
1.985011742055782236e+00 2.277174785713593011e-02
1.788936550316034824e+00 2.047254164333643309e-02
1.594634876305633275e+00 1.819683519855026105e-02
1.435787167825147703e+00 1.634962323405134837e-02
1.292129680148280890e+00 1.468319473625368486e-02
1.162537714055370763e+00 1.319277690986450820e-02
1.045508164000917173e+00 1.184405913670176849e-02
9.399216392022445854e-01 1.062495322823681088e-02
8.448069717879126417e-01 9.545100900833033974e-03
7.590102265599902864e-01 8.560230273800716744e-03
6.818025339911568672e-01 7.676907422837459666e-03
6.123440675872292571e-01 6.885837392794491932e-03
5.438564151524653001e-01 6.113830645575992623e-03
1.038859924775810661e+01 1.323412789183321669e-01
9.503430441620947633e+00 1.197370519699328117e-01
8.682375842899050511e+00 1.082856936526328251e-01
7.922346855917418829e+00 9.788191488603861790e-02
7.220259430091332753e+00 8.843481755487703211e-02
6.572917664555430584e+00 7.986534362033603784e-02
5.977062826280965524e+00 7.210016148586731455e-02
5.429766118802739960e+00 6.505514250732477577e-02
4.927754619231168753e+00 5.867538442473904658e-02
4.468038205049563949e+00 5.289272626927512405e-02
4.047757213854770164e+00 4.766939320222884219e-02
3.664031808142281577e+00 4.294092092669823946e-02
3.314116312133007725e+00 3.867234166991089656e-02
2.995513844491085820e+00 3.481073958732871371e-02
2.705731745460252302e+00 3.132640098653118044e-02
2.442450298862718583e+00 2.818813929744251254e-02
2.203489669250857652e+00 2.534687167297192123e-02
1.966360616151575869e+00 2.255139407744163535e-02
1.771974381831883605e+00 2.027503606088212895e-02
1.579499471886250284e+00 1.802119039393084918e-02
1.422014207323257784e+00 1.619222405313966787e-02
1.279743289069299683e+00 1.453935264088560692e-02
1.151333288358896034e+00 1.306493097389397999e-02
1.035377575266837713e+00 1.172901390731675465e-02
9.307786343823657438e-01 1.052389554788154928e-02
8.365166063780401506e-01 9.453577081997241796e-03
7.516657191336729715e-01 8.476357314674923607e-03
6.751571817626378369e-01 7.604271070894449286e-03
5.998236651387129914e-01 6.743841458957256299e-03
5.385624499274298538e-01 6.050715584335171308e-03
1.030812471056362689e+01 1.311650504703326114e-01
9.428469858671702397e+00 1.186662619505664262e-01
8.612631526235947632e+00 1.073112535019684066e-01
7.857705948601731549e+00 9.699328455828924722e-02
7.160396648975772216e+00 8.762847943857283994e-02
6.517663203868054644e+00 7.913070983346653930e-02
5.926131060253171157e+00 7.142696319776699332e-02
5.382884843261441787e+00 6.444945465987436672e-02
4.884747466497730173e+00 5.812107945400667164e-02
4.428603501779631024e+00 5.239619930870102055e-02
4.011660389373163937e+00 4.722127080051898018e-02
3.631060026587634049e+00 4.253358631621418501e-02
3.284067361381373562e+00 3.830053064535614282e-02
2.968133147029317964e+00 3.447930558084362496e-02
2.680831816934732270e+00 3.102915977933556196e-02
2.419828563412936617e+00 2.791513316758210267e-02
2.182923512619837414e+00 2.510377048368412842e-02
1.947895506740014326e+00 2.233015148202098857e-02
1.755265177694057321e+00 2.007861666038402923e-02
1.564488476510837334e+00 1.784868379565406060e-02
1.408495947111710223e+00 1.603619525552834463e-02
1.267539206868933510e+00 1.440022762417586359e-02
1.140243469732955539e+00 1.293397485510119557e-02
1.025334953864458942e+00 1.161784122973220749e-02
9.217911992786816944e-01 1.042353217535884821e-02
8.284138726952088305e-01 9.360280792920587165e-03
7.443400708186157511e-01 8.396254271609287709e-03
6.685620135872950565e-01 7.532605123503409265e-03
5.939419796636862259e-01 6.679333179952594464e-03
5.332527589204875129e-01 5.992111646910575073e-03
1.022807192578682667e+01 1.299969351356515535e-01
9.353876931376339243e+00 1.176045767179730306e-01
8.543345105238350001e+00 1.063412212188501321e-01
7.793443330557116688e+00 9.611200117443399749e-02
7.100990343495055868e+00 8.682466936619380460e-02
6.462733209832189907e+00 7.840268824378791856e-02
5.875564886396114517e+00 7.076289175600926351e-02
5.336403650840016333e+00 6.384839104226891493e-02
4.841987223803404738e+00 5.757891175502680842e-02
4.389496664229151079e+00 5.190357334871808365e-02
3.975860882420166664e+00 4.677329711003975349e-02
3.598380398252683410e+00 4.212981474928302605e-02
3.254228847629481169e+00 3.793886933551747498e-02
2.940961428173466619e+00 3.414598682205088886e-02
2.656065590484521621e+00 3.073244421500230528e-02
2.397324204935122882e+00 2.764477132634623677e-02
2.162544560583228304e+00 2.486039925968705835e-02
1.929514940516212418e+00 2.211481908314385375e-02
1.738673217672972671e+00 1.988182666775365620e-02
1.549624660810795307e+00 1.767650281562802364e-02
1.394997557384927367e+00 1.588312217996253051e-02
1.255331197321514880e+00 1.425805193028924570e-02
1.129208081366494643e+00 1.280794928736696085e-02
1.015479122395632983e+00 1.150284489403655998e-02
9.128358736007397001e-01 1.032265461837049772e-02
8.203148385890731698e-01 9.268002998068946077e-03
7.370000056456907922e-01 8.320817971543482267e-03
6.619944188329146550e-01 7.461925838038467075e-03
5.881447286995042933e-01 6.615989554074401882e-03
5.280270447872489337e-01 5.934790985242389960e-03
1.014854403558320506e+01 1.288422220867242174e-01
9.279816239728781113e+00 1.165481120362323875e-01
8.474490392470007905e+00 1.053810490729909788e-01
7.729612362911018941e+00 9.523530223815353246e-02
7.041947588000679659e+00 8.603269016509339229e-02
6.408248484195403272e+00 7.767887618497087976e-02
5.825362340141769124e+00 7.010720240811424420e-02
5.290272349065356927e+00 6.325245694350248304e-02
4.799648634872806241e+00 5.704074904964676757e-02
4.350702822065291464e+00 5.140961849998470362e-02
3.940399147376545841e+00 4.633217363346873313e-02
3.565926868538698891e+00 4.172981447387374282e-02
3.224687464303644724e+00 3.757432106760589391e-02
2.913991675611284915e+00 3.382143689349760562e-02
2.631594586268044988e+00 3.043497606083395840e-02
2.375011623951397421e+00 2.737843255038994658e-02
2.142283048267343393e+00 2.461953864217687749e-02
1.911392432000341257e+00 2.189962229254708431e-02
1.722174838444072709e+00 1.968739768950663466e-02
1.534839918233463996e+00 1.750074884622196056e-02
1.381688818954420084e+00 1.572972744963081412e-02
1.243311531260852476e+00 1.411758650668196342e-02
1.118361462680100615e+00 1.268173353364728841e-02
1.005610862678198103e+00 1.139078328435643404e-02
9.039443862396814300e-01 1.022228490337157361e-02
8.123832877854290091e-01 9.178725882093483751e-03
7.298452056574769031e-01 8.240820130583541639e-03
6.555119685010722952e-01 7.387196586915192181e-03
5.823319753470953541e-01 6.553711771394197909e-03
5.228364043575526310e-01 5.877214219749996374e-03
1.006948294549939504e+01 1.276977669589911824e-01
9.206086268457177368e+00 1.155029710929990350e-01
8.406117839843339823e+00 1.044262195999721143e-01
7.666215452129251595e+00 9.436806122004566533e-02
6.983245242354457538e+00 8.524245340555748618e-02
6.354142505455354417e+00 7.696125902627394544e-02
5.775540395063969434e+00 6.945565353629433447e-02
5.244452508701862747e+00 6.266131657858779735e-02
4.757655084713444893e+00 5.650398349325923275e-02
4.312159189043048180e+00 5.092493223298075883e-02
3.905152569661508366e+00 4.589220608931779410e-02
3.533767014445941879e+00 4.133305628398509235e-02
3.195252630086130363e+00 3.722225602700910546e-02
2.887297824694884607e+00 3.349647259510479119e-02
2.607219006377774484e+00 3.014081568279737208e-02
2.352898386450319901e+00 2.711451065622075274e-02
2.122284994885610399e+00 2.438224029589464159e-02
1.893385957465234304e+00 2.168783789851573551e-02
1.705934173384185737e+00 1.949588406911855268e-02
1.520225049547462071e+00 1.733116225219601819e-02
1.368471071741641287e+00 1.557580588885031092e-02
1.231358127955195947e+00 1.397998794943291871e-02
1.107602409743893679e+00 1.255451859087033765e-02
9.959297645274423072e-01 1.127905560301111984e-02
8.952397769150676199e-01 1.013029735416092272e-02
8.044467394769274637e-01 9.082279517783205594e-03
7.226831486314465591e-01 8.156633285065854541e-03
6.491032048057283621e-01 7.319026420964992209e-03
5.765758857043948860e-01 6.489387296657244016e-03
5.121252578601752647e-01 5.759610168692945106e-03
9.990843559403089102e+00 1.265600074361537819e-01
9.132932704452862538e+00 1.144638871255687779e-01
8.338151408654384866e+00 1.034794887471454372e-01
7.603179511172136529e+00 9.351167951912017773e-02
6.925041541828651503e+00 8.445704562052602782e-02
6.300371499691564736e+00 7.625195426556123646e-02
5.726070336982806097e+00 6.881111243856055659e-02
5.198922450558826291e+00 6.207188816578462082e-02
4.715900073979550911e+00 5.596842499481822358e-02
4.273928740980204921e+00 5.045221416642205192e-02
3.870205680447941887e+00 4.545495058884575779e-02
3.501831243474330613e+00 4.093616827168013172e-02
3.166225641742400398e+00 3.686373986980620576e-02
2.860796940512842390e+00 3.317837899881679459e-02
2.583137914770697208e+00 2.985126307076495927e-02
2.331058219270031540e+00 2.685008511066241596e-02
2.102373908638491606e+00 2.414403096168822246e-02
1.875463700547003620e+00 2.147512413415757562e-02
1.689716180743183083e+00 1.930396376208042344e-02
1.505704943359707171e+00 1.715942125637109211e-02
1.355342825350459801e+00 1.542070021523789421e-02
1.219510395050439788e+00 1.384376274976451514e-02
1.096833312197721400e+00 1.243240979786210468e-02
9.862359225811674346e-01 1.116868164805767671e-02
8.865213199432573354e-01 1.001924267577021001e-02
7.966280447889382277e-01 8.995273885124626181e-03
7.156221397528879091e-01 8.074709825028603821e-03
6.426984052391929714e-01 7.250578536776799803e-03
5.709400588514008668e-01 6.429359727943594234e-03
3.867309595758502416e-01 4.347302865595221305e-03
9.912679520725662385e+00 1.254267536619810275e-01
9.060200973740426988e+00 1.134343090547065142e-01
8.270585365372030040e+00 1.025417601045671145e-01
7.540637996965640966e+00 9.265253617385986462e-02
6.867214646996774974e+00 8.368140510282394418e-02
6.247030134621444297e+00 7.554638185748467627e-02
5.676960816887637762e+00 6.816997004842237362e-02
5.153840134201439938e+00 6.148985071014013287e-02
4.674477532320366002e+00 5.544205008652345473e-02
4.236012070003614127e+00 4.997521669698240521e-02
3.835490387526582001e+00 4.502564566351464903e-02
3.470190729186061418e+00 4.054678823530275672e-02
3.137304198142661704e+00 3.651274792009787801e-02
2.834516852253132324e+00 3.286024797643169459e-02
2.559252356198006950e+00 2.956193628925263966e-02
2.309318260554401370e+00 2.659241241103329004e-02
2.082650101856039271e+00 2.391212500169787383e-02
1.857815801669072009e+00 2.126504603981630229e-02
1.673744377836645869e+00 1.911721125745480601e-02
1.491372472340196653e+00 1.699225834965214718e-02
1.342405177719363740e+00 1.526928281276323900e-02
1.207787643100163955e+00 1.370879002136146663e-02
1.086260683543308625e+00 1.230909592036133829e-02
9.767293864782353729e-01 1.105599663204411866e-02
8.778889863050521880e-01 9.920665756885547679e-03
7.888706826527400739e-01 8.901967129963037073e-03
7.086414223390481437e-01 7.992583053358721240e-03
6.364796157873892080e-01 7.174957342273526398e-03
5.653768591596736171e-01 6.368986618889098048e-03
2.601932946714347605e-01 2.921015255323578148e-03
9.834950290083314783e+00 1.243079893423570115e-01
8.987846299498990277e+00 1.124123056590037029e-01
8.203404639948479016e+00 1.016121506164382043e-01
7.478438033010573527e+00 9.180752228839321460e-02
6.809705016827837021e+00 8.291339190411527171e-02
6.194026593159247973e+00 7.484707161412366971e-02
5.628212639338164180e+00 6.753130261803527712e-02
5.109003471206556846e+00 6.091533472369933810e-02
4.633391702605997864e+00 5.492085859888325844e-02
4.198430381904192821e+00 4.950142988195994909e-02
3.801090319176579690e+00 4.459294364334446398e-02
3.438767365543549115e+00 4.015942795162871087e-02
3.108686182799857978e+00 3.615801333898981812e-02
2.808437261887454461e+00 3.254213678816935545e-02
2.535560208170013929e+00 2.927756398471299468e-02
2.287778503614609438e+00 2.633143296715402190e-02
2.041854343565693508e+00 2.342712664159392680e-02
1.840265942910858099e+00 2.105822221725828572e-02
1.657853411252708797e+00 1.892824555436138645e-02
1.477135759458727104e+00 1.682583058831693679e-02
1.329482118878738239e+00 1.511651364947933472e-02
1.196180431884888762e+00 1.357273411888342690e-02
1.075776050443428167e+00 1.219311411299973426e-02
9.672098087312098746e-01 1.094759304773162099e-02
8.693432312580252619e-01 9.819935572369115767e-03
7.811992126379331269e-01 8.813885938397792233e-03
7.017454159354069576e-01 7.913407718316415804e-03
6.301717122635338564e-01 7.105361078881335633e-03
5.598145554288603831e-01 6.304664291755804166e-03
1.744611156539176144e-01 1.961934714649444036e-03
9.757670470796767859e+00 1.231908122219911861e-01
8.916036896215517871e+00 1.113984164076196881e-01
8.136733354620103498e+00 1.006900970165069548e-01
7.416650068553328090e+00 9.096566635063085826e-02
6.752682010561541048e+00 8.214959012914183067e-02
6.141440510451484869e+00 7.415062860525852007e-02
5.579748763534076339e+00 6.690294868773219439e-02
5.064514270395023665e+00 6.034639463713002000e-02
4.592639247953067994e+00 5.440138591757674030e-02
4.161071832494573464e+00 4.902894499662354549e-02
3.767002728353670893e+00 4.416913974331024978e-02
3.407644081134450609e+00 3.977581552447159025e-02
3.080359556124296461e+00 3.581375159895187205e-02
2.782617925840431994e+00 3.223116495523188629e-02
2.512062148577709930e+00 2.899261550320858180e-02
2.266428028930415728e+00 2.608308598353217822e-02
2.022661836926865409e+00 2.319801572843914125e-02
1.822903357187988682e+00 2.085283583854362702e-02
1.624973458609578092e+00 1.853991087749879210e-02
1.463074750695618986e+00 1.665898891607211704e-02
1.316816964546024593e+00 1.497061012619351102e-02
1.184698768812310288e+00 1.343877213683715259e-02
1.065379216665153228e+00 1.206599443004670140e-02
9.578770202636317510e-01 1.083814055827758693e-02
8.608837694521149775e-01 9.722373350341420237e-03
7.735131956105201212e-01 8.726060209826327213e-03
6.948348039390882525e-01 7.831671016490271073e-03
6.240391400424558643e-01 7.031036051127858080e-03
5.542490036487560667e-01 6.240588189608211982e-03
1.058246947363141111e+01 1.349628839364313548e-01
9.680852206161212337e+00 1.220889329822456709e-01
8.844532460123289752e+00 1.103919197188299034e-01
8.070430306866510861e+00 9.977266199814648073e-02
7.355290418837674871e+00 9.013495369098295518e-02
6.695965502433439021e+00 8.139014588939801065e-02
6.089199246734103177e+00 7.345862419287557676e-02
5.531720453911045610e+00 6.628351236351992526e-02
5.020369591289037814e+00 5.977262237340229961e-02
4.552119157544602501e+00 5.388858947262770843e-02
4.124033617587265610e+00 4.856205325732223382e-02
3.733126946468270368e+00 4.374686541369809251e-02
3.376732841020166465e+00 3.939309079666965252e-02
3.052144186206347420e+00 3.546615558805680385e-02
2.756969867939794927e+00 3.191974168661344119e-02
2.488757026851234677e+00 2.871217615129473960e-02
2.245266589481921038e+00 2.582685052311251700e-02
2.003710529946384433e+00 2.297940644524984824e-02
1.805638025786784784e+00 2.064964987776986630e-02
1.609511811778378432e+00 1.835822381518274413e-02
1.449113492506064249e+00 1.649378023331854459e-02
1.304142019456833168e+00 1.482180916115414561e-02
1.173305286446962636e+00 1.330521405111098794e-02
1.055140087166052343e+00 1.194649988132394196e-02
9.485378356367889507e-01 1.072838205787096828e-02
8.525105521583259405e-01 9.626096983316316177e-03
7.659755626445055032e-01 8.638339371404027411e-03
6.880541052707698224e-01 7.750922357618691104e-03
6.178912914188163796e-01 6.961586098144467889e-03
5.488685855433760308e-01 6.169491363688160354e-03
1.050045669752086397e+01 1.337604608147869301e-01
9.604447000700464088e+00 1.209885417635577914e-01
8.773543044114958889e+00 1.093916763603843129e-01
8.004554453148337245e+00 9.886223642068039941e-02
7.294369559754429133e+00 8.930750801295196661e-02
6.639749779348953496e+00 8.063835807175867565e-02
6.037361354073198960e+00 7.278055391458690404e-02
5.484050541235801823e+00 6.566197016333774616e-02
4.976569457545355846e+00 5.921637087768206326e-02
4.512030569104310551e+00 5.337859369906874235e-02
4.087308457035690346e+00 4.810064639198147890e-02
3.699552915173358159e+00 4.332849608664380431e-02
3.346123170673565017e+00 3.902311447785843102e-02
3.024314977623516310e+00 3.512517603078119804e-02
2.731583786618605902e+00 3.161063003416707262e-02
2.465645005779000254e+00 2.843440073998497464e-02
2.224295102419062253e+00 2.557675523442257473e-02
1.984845316631902001e+00 2.275467964792647277e-02
1.788640570641931271e+00 2.044809021258792159e-02
1.594243203267711406e+00 1.817833367836261746e-02
1.435243720662375155e+00 1.633150739542356053e-02
1.291656442452212339e+00 1.467589366147919495e-02
1.162000780126635435e+00 1.317523688720669689e-02
1.044911111795204350e+00 1.183429173101756791e-02
9.393892987137630879e-01 1.062154391426522841e-02
8.442137019954678578e-01 9.531579422303676496e-03
7.584982522439376318e-01 8.549696711714774647e-03
6.813213608905785978e-01 7.674207007028645625e-03
6.053056478815158625e-01 6.814585679417162027e-03
5.434721548699255056e-01 6.116477844677784687e-03
1.041901510550939136e+01 1.325670297355436844e-01
9.528542708298754604e+00 1.199017460533676749e-01
8.703009406882554089e+00 1.084034191093550675e-01
7.939134644500665416e+00 9.796085264012828475e-02
7.233851326799591419e+00 8.848544245154085774e-02
6.583843060541546777e+00 7.989374794719945883e-02
5.985795858081340626e+00 7.210354875902785787e-02
5.436636902912137082e+00 6.504907981502808245e-02
4.933111811455255236e+00 5.865742890182751301e-02
4.472174957568397780e+00 5.287430571077193081e-02
4.050815278780204309e+00 4.764467165647261887e-02
3.666294240323780151e+00 4.291521708206688657e-02
3.315726673471652841e+00 3.864567521472984934e-02
2.996602138310234142e+00 3.478705079537485617e-02
2.706393151179024681e+00 3.130603028397217075e-02
2.442743626176735017e+00 2.815873858473226868e-02
2.203512405247779693e+00 2.532569942465062035e-02
1.966165634949245122e+00 2.252618588062706151e-02
1.771671383586254533e+00 2.024871374115018441e-02
1.579093700452109283e+00 1.799964835129463231e-02
1.421564343365833372e+00 1.616830322035505557e-02
1.279261369652886060e+00 1.453161354089253614e-02
1.150784831643840711e+00 1.304315582324879451e-02
1.034813801458136062e+00 1.172036327519248265e-02
9.302273488781060973e-01 1.051247086485364995e-02
8.360203733326142528e-01 9.431874941644836571e-03
7.511472239792666983e-01 8.464016808090984306e-03
6.746738989778889861e-01 7.595986825786402684e-03
5.993644492156398051e-01 6.745536004136192150e-03
5.380892473798983833e-01 6.054146749246849292e-03
1.033801739002303499e+01 1.313810802916962617e-01
9.453090246291743881e+00 1.188244100872406644e-01
8.632901668570232445e+00 1.074208575586508563e-01
7.874173414820567984e+00 9.706704461363993564e-02
7.173763733410693177e+00 8.767007616417084315e-02
6.528321390496729215e+00 7.915344447141024753e-02
5.934701504786723980e+00 7.143533256960055144e-02
5.389612590839069739e+00 6.443776484699310914e-02
4.889967334029463153e+00 5.810424302340453512e-02
4.432646887693516113e+00 5.237256105183771965e-02
4.014638196367474876e+00 4.718842649785992549e-02
3.633255247143631905e+00 4.250450069244954276e-02
3.285535645157697804e+00 3.827517461362561074e-02
2.969165580023888307e+00 3.444597011422107641e-02
2.681400618744119058e+00 3.100257789335275974e-02
2.420012568380160101e+00 2.788338936852369915e-02
2.182918901472754580e+00 2.507627058612310264e-02
1.947641375057807656e+00 2.230697172403155876e-02
1.754957509442405028e+00 2.004826241813437160e-02
1.564024425474325186e+00 1.782441131421902067e-02
1.407934265641364258e+00 1.600860491090956919e-02
1.266958504977488076e+00 1.438485740838209292e-02
1.139656833256043944e+00 1.291805458160662570e-02
1.024816050518676747e+00 1.159801750140176599e-02
9.212524070473184779e-01 1.040749987694929678e-02
8.279151054266362664e-01 9.338249320647388704e-03
7.437970315018465062e-01 8.380634546504341434e-03
6.680796627716253377e-01 7.520135717658094250e-03
5.934727193075367557e-01 6.677083088957038240e-03
5.328067017616378021e-01 5.990710120637199668e-03
1.025752093464872416e+01 1.302075906007758854e-01
9.378104370147397617e+00 1.177530918035487734e-01
8.563261278213870398e+00 1.064461688727820626e-01
7.809632526216421233e+00 9.617679037299965705e-02
7.114061636552889922e+00 8.686603978394850933e-02
6.473200354558610314e+00 7.842240060834457238e-02
5.883962474375170615e+00 7.076140554072102296e-02
5.343009141433094022e+00 6.383108836633699656e-02
4.847120345545330444e+00 5.755566437241024097e-02
4.393351970308854604e+00 5.187421478779665612e-02
3.978780342840924966e+00 4.674000124190933608e-02
3.600425425198599427e+00 4.209627212964239806e-02
3.255646972119738525e+00 3.790473466615371795e-02
2.941952440970094784e+00 3.411459287091302139e-02
2.656648314789984866e+00 3.069882723225747859e-02
2.397564732386172626e+00 2.761436631264266306e-02
2.162512651424266075e+00 2.482775560234964929e-02
1.929337141833335378e+00 2.208416326752931855e-02
1.738326688766815620e+00 1.985159443734810930e-02
1.549119146568233685e+00 1.764851136066213425e-02
1.394529347903170402e+00 1.585072407357535421e-02
1.254830434482207213e+00 1.423809305861895198e-02
1.128717187033063230e+00 1.278651831659602736e-02
1.014907801439859147e+00 1.148074658411003639e-02
9.122636435431378255e-01 1.030860591865952886e-02
8.198091906642868132e-01 9.247604523116256456e-03
7.365542829412147219e-01 8.296389013072060295e-03
6.615099086236921888e-01 7.438464839854746179e-03
5.876245785838519753e-01 6.607568911697309089e-03
5.275792258563088977e-01 5.928314740380951492e-03
1.017748151746053331e+01 1.290422756031252560e-01
9.303596690374703826e+00 1.166938561120013235e-01
8.493994110468570113e+00 1.054781553159246099e-01
7.745446071938398624e+00 9.529855874005760397e-02
7.054764218107401064e+00 8.606453073753954353e-02
6.418551327132567152e+00 7.769319526700321776e-02
5.833510062746832148e+00 7.010042177461185686e-02
5.296657700740158070e+00 6.323273605581625212e-02
4.804658973246460185e+00 5.701423800866909503e-02
4.354479015210290349e+00 5.138077718408323724e-02
3.943141015641660196e+00 4.629177513800011162e-02
3.567906126079518181e+00 4.169116435314672992e-02
3.226058555993770671e+00 3.753351657632318650e-02
2.914939542202001910e+00 3.378305633247295076e-02
2.632043658375574413e+00 3.039822802055461640e-02
2.375222081225225601e+00 2.734544293905524087e-02
2.142295403132674636e+00 2.458415289504976495e-02
1.911117300570259969e+00 2.186625743486461659e-02
1.721877802329328855e+00 1.965421381458658592e-02
1.534405936789048575e+00 1.747514132704209786e-02
1.381160851819874136e+00 1.569072539392434712e-02
1.242720814676355978e+00 1.409379526174545268e-02
1.117774082163024429e+00 1.266023539555714492e-02
1.005070349727532841e+00 1.136567023083785016e-02
9.034618468210282582e-01 1.020369476990327755e-02
8.117840160659903770e-01 9.151870145971661291e-03
7.292975931680757418e-01 8.210122881309464896e-03
6.550252737340308551e-01 7.374307966918838483e-03
5.818770866402641628e-01 6.540611402234652698e-03
5.167727392822422106e-01 5.803276752349043749e-03
1.009786510484750544e+01 1.278869659888830779e-01
9.229505034121238793e+00 1.156376667930977264e-01
8.425213648794276367e+00 1.045142135531210853e-01
7.681761465068500883e+00 9.442673536666232326e-02
6.995851548972384037e+00 8.526778965354198103e-02
6.364185869331977052e+00 7.696799936963275024e-02
5.783521764032797385e+00 6.944792354077096441e-02
5.250659588556563229e+00 6.263459517307486124e-02
4.762464555913494380e+00 5.647320467790135912e-02
4.315839777362394436e+00 5.089465946719730349e-02
3.907819597573014558e+00 4.584698093686364467e-02
3.535692361370924353e+00 4.128749124007643351e-02
3.196683348692518578e+00 3.717332917886159022e-02
2.888127414163931483e+00 3.345228723586981395e-02
2.607734862791340369e+00 3.010393548816557921e-02
2.353071322626739015e+00 2.707496292730485546e-02
2.122209455569779912e+00 2.433945668009752233e-02
1.893069438034022278e+00 2.164980545855329716e-02
1.705551875895168434e+00 1.945934186079266437e-02
1.519784106639024301e+00 1.729821852993026696e-02
1.367930273882566716e+00 1.553537825281189541e-02
1.230757520461422061e+00 1.395243838589146738e-02
1.107002742954056540e+00 1.253403853080811876e-02
9.953513808705494181e-01 1.124731536143292257e-02
8.946462765789574556e-01 1.010274487647913784e-02
8.039448301487293058e-01 9.061460484703900628e-03
7.222277709684341573e-01 8.126801373581895790e-03
6.486174085445109982e-01 7.295609978870090662e-03
5.761547029099127748e-01 6.474046426712475044e-03
3.902519621694379159e-01 4.351006684888802933e-03
1.001869404472519953e+01 1.267404706927201530e-01
9.155844411578154762e+00 1.145948758234467957e-01
8.356891529823048614e+00 1.035659736060588892e-01
7.618442304517627051e+00 9.356066256386506852e-02
6.937366494450497356e+00 8.448440218493752374e-02
6.310233428041096992e+00 7.625554477880082394e-02
5.733895178321939845e+00 6.880063909482500573e-02
5.205054467464580448e+00 6.204811786568804888e-02
4.720605029933016006e+00 5.594031670449251675e-02
4.277524960251080977e+00 5.040991621235845627e-02
3.872810876172234185e+00 4.541296441887635732e-02
3.503695512908169718e+00 4.089384421708824185e-02
3.167512772251672271e+00 3.681471704741744178e-02
2.861577256978893757e+00 3.313074068435064440e-02
2.583621296446724003e+00 2.980872364856813200e-02
2.331215679874543145e+00 2.681337432560994272e-02
2.102272109757695073e+00 2.410588117267485272e-02
1.875223574881424993e+00 2.143603914299471030e-02
1.689372158161614790e+00 1.927460772969917524e-02
1.505255850153283781e+00 1.712817022543162981e-02
1.354890209339113971e+00 1.538294098097019863e-02
1.219004702295742426e+00 1.381431457324719565e-02
1.096330562966691291e+00 1.240682441309765190e-02
9.856736564351663565e-01 1.113458938347908385e-02
8.859739388723176789e-01 1.000134214062722328e-02
7.960914380718178140e-01 8.971667830931288196e-03
7.151607699899024118e-01 8.046107069168112469e-03
6.422105937774676976e-01 7.225663309981167695e-03
5.705167130078310223e-01 6.409529695731802645e-03
2.625607757529853092e-01 2.930323874900645723e-03
9.940008220942864625e+00 1.256075083589167918e-01
9.082652533372616688e+00 1.135619250953074783e-01
8.288940412388910772e+00 1.026279081757822120e-01
7.555604250405130173e+00 9.270834527847414408e-02
6.879281249373746299e+00 8.371111294922292667e-02
6.256635330045854815e+00 7.555041046729814302e-02
5.684540886857513797e+00 6.815861029286152117e-02
5.159757294234366576e+00 6.146937411492138514e-02
4.679084004841024935e+00 5.541237603728042110e-02
4.239530773253571638e+00 4.993405596706919358e-02
3.838119040186692477e+00 4.498609195685354667e-02
3.472006479237616627e+00 4.050480491467325916e-02
3.138630394101308951e+00 3.646291098051338692e-02
2.835261390158401618e+00 3.281166909816415206e-02
2.559630909200092397e+00 2.952252316245800728e-02
2.309452581166979712e+00 2.655301013994598031e-02
2.061079320645179180e+00 2.361808927200610697e-02
1.857559216757726617e+00 2.122638865260090268e-02
1.673326839630414842e+00 1.908584161620499250e-02
1.490912100076027702e+00 1.696344921879458512e-02
1.341840076060612175e+00 1.523233673092950526e-02
1.207240612348205788e+00 1.367650323509557626e-02
1.085747299105068286e+00 1.228052783991183915e-02
9.761434756382540989e-01 1.102369386232422178e-02
8.773388390057588193e-01 9.898365152570786848e-03
7.883238763516544623e-01 8.884716250337935245e-03
7.081693613087692851e-01 7.970778361887155203e-03
6.359904175672231874e-01 7.154924595850122720e-03
5.648631985994793103e-01 6.346820235061189676e-03
1.760338656384709544e-01 1.971672718728939479e-03
9.861777160231794070e+00 1.244828550527013328e-01
9.009910537991279611e+00 1.125377264056462850e-01
8.221507466983707602e+00 1.016956548139659744e-01
7.493141655272296475e+00 9.185852445175514414e-02
6.821551094750194721e+00 8.293716471302464699e-02
6.203454578765092542e+00 7.485269353416543203e-02
5.635555401953308063e+00 6.752449347385265643e-02
5.114807974532538992e+00 6.089770463212962337e-02
4.637899940567248080e+00 5.489223567539441850e-02
4.201769572282641363e+00 4.946134701429354130e-02
3.803647775596558755e+00 4.455664978204210147e-02
3.440525695016515506e+00 4.011970253379258666e-02
3.109946048120483031e+00 3.611348189055115648e-02
2.809143915761489474e+00 3.249658083391948615e-02
2.535901738207831269e+00 2.923709301537091854e-02
2.287892825337358715e+00 2.629439341546036327e-02
2.041730155436866312e+00 2.338816517808477505e-02
1.839994307719748035e+00 2.102106821501025305e-02
1.640126944844547463e+00 1.869358051735802578e-02
1.476663289433151061e+00 1.679781518036567098e-02
1.328998904426419214e+00 1.508149069812115065e-02
1.195616699668744953e+00 1.354367762656787967e-02
1.075251503791042396e+00 1.216324852295517199e-02
9.666257102173299032e-01 1.091696113018525080e-02
8.687900569891460201e-01 9.799125133640777807e-03
7.805931653591797748e-01 8.800298212182356555e-03
7.011961716938223121e-01 7.894900814577630876e-03
6.297547830959163706e-01 7.080550796438767926e-03
5.592936594282025276e-01 6.286849627079330906e-03
1.069683719835861346e+01 1.364153420088008162e-01
9.784068649079895152e+00 1.233674256741366104e-01
8.937651378587355921e+00 1.115202455220525024e-01
8.154457455644321229e+00 1.007702090853944410e-01
7.431045262996563316e+00 9.101982907614702967e-02
6.764263787732524236e+00 8.217366991703671519e-02
6.150673028733280923e+00 7.415631204447646618e-02
5.587035667896328661e+00 6.689607091127906802e-02
5.070208513937172867e+00 6.032280913304775144e-02
4.596950554369322539e+00 5.437739618312233819e-02
4.164329456869906743e+00 4.899042512250020853e-02
3.769391700332648032e+00 4.413448727358424556e-02
3.409356446131020402e+00 3.973524049041364525e-02
3.081482845368683776e+00 3.576877741032122304e-02
2.783324731754866388e+00 3.218632759632808482e-02
2.512367334294056231e+00 2.895060209708789911e-02
2.266513479012979282e+00 2.604071964608580675e-02
2.022568047782690392e+00 2.316351794275121195e-02
1.822615542857752846e+00 2.081751066960471630e-02
1.624564797816326678e+00 1.851328178000424818e-02
1.462604885309388036e+00 1.663167221673697571e-02
1.316222349048789653e+00 1.493312978212544759e-02
1.184123295990888725e+00 1.340962540453475953e-02
1.064843454171380488e+00 1.204301538455256060e-02
9.572851549102102675e-01 1.080892100992463661e-02
8.603275438382129714e-01 9.702963726885595330e-03
7.730043131079786800e-01 8.711643577864669127e-03
6.943831853065337567e-01 7.815251589390658296e-03
6.235283256321797474e-01 7.012169266430035540e-03
5.538270393734882058e-01 6.224483283851611759e-03
1.061386607194470066e+01 1.351996590181499813e-01
9.706785376738775284e+00 1.222599853065288872e-01
8.865807687297417417e+00 1.105128780556208501e-01
8.087863617255267812e+00 9.985344140347152120e-02
7.369435868728321459e+00 9.018292108551403952e-02
6.707341354298749891e+00 8.141550360756269478e-02
6.098252873995619439e+00 7.347065752668170691e-02
5.538786180785671753e+00 6.626850111258611453e-02
5.025953565516459776e+00 5.975315509108513473e-02
4.556434917590497236e+00 5.386305592834787770e-02
4.127210497313456017e+00 4.852813403258432468e-02
3.735450197491879898e+00 4.371610734727989639e-02
3.378388750224361470e+00 3.935781199900265787e-02
3.053323750433329486e+00 3.542820632062929770e-02
2.757653794057899788e+00 3.187632396699296988e-02
2.489027531630145340e+00 2.867083887536341080e-02
2.245324751843545741e+00 2.579087030969409375e-02
2.003492625250500758e+00 2.293828272367826743e-02
1.805335166336295316e+00 2.061307285386972110e-02
1.609129125039644004e+00 1.833274198223048407e-02
1.448609319727376610e+00 1.646904839942673129e-02
1.303635060700075954e+00 1.478788657490961306e-02
1.172718703450923883e+00 1.327795532851834548e-02
1.054522993933071806e+00 1.192027780034424396e-02
9.480389581219270667e-01 1.070073723810872554e-02
8.519512506422792786e-01 9.608959132508837486e-03
7.654680502089450389e-01 8.622802350877404112e-03
6.875550947655584277e-01 7.742349560135332147e-03
6.107812751845205224e-01 6.863920751312200738e-03
5.483605463736461738e-01 6.161026882011957397e-03
1.053140097231158556e+01 1.339933499683195472e-01
9.629963036248792463e+00 1.211629621753168018e-01
8.794456095916427074e+00 1.095132807966934518e-01
8.021656479745631785e+00 9.894291661183025888e-02
7.308171911009518240e+00 8.935573416177899908e-02
6.650848345396067174e+00 8.066263572943402349e-02
6.046166375116237113e+00 7.278318207476942858e-02
5.490889326471850573e+00 6.565219254065807197e-02
4.982043557673586420e+00 5.919147075934753227e-02
4.516151052448911685e+00 5.335614810878928221e-02
4.090414050272926261e+00 4.806983668326628850e-02
3.701822496583805577e+00 4.329723403496146122e-02
3.347724019738751444e+00 3.898084810560758368e-02
3.025338346181431604e+00 3.508737975098452644e-02
2.732227119711019281e+00 3.156757549040801331e-02
2.465967546634650898e+00 2.839424140512849040e-02
2.224325874396634983e+00 2.553710780070541503e-02
1.984671172863282429e+00 2.271519178141344353e-02
1.788329492493670125e+00 2.041493737402395522e-02
1.593846314904134198e+00 1.814599315928700982e-02
1.434826263488921727e+00 1.630452183467668084e-02
1.291137170545857860e+00 1.464360535565436758e-02
1.161402726398262919e+00 1.314721726832377216e-02
1.044390159344988689e+00 1.180536308311787297e-02
9.387962479986484698e-01 1.059411935447084237e-02
8.436611285641110181e-01 9.508958249040959376e-03
7.579839816879229142e-01 8.536875275552845491e-03
6.808121356891415621e-01 7.662321733266991980e-03
6.048099844967741445e-01 6.797022979251306565e-03
5.429704918128526181e-01 6.100221035580083440e-03
1.044934688088339492e+01 1.327976749825901803e-01
9.553583575298228325e+00 1.200723155388960794e-01
8.723486548718090816e+00 1.085212560275869709e-01
7.955886363605965350e+00 9.804050355628393665e-02
7.247406506540018611e+00 8.853532842700582994e-02
6.594723603313525473e+00 7.991931476918699706e-02
5.994508696557709904e+00 7.211354428563369889e-02
5.443438913194839301e+00 6.503776429593957631e-02
4.938378780133781731e+00 5.863414192372538164e-02
4.476201612960956311e+00 5.284994001954608500e-02
4.053847335007870534e+00 4.761263212818617890e-02
3.668412145175117711e+00 4.288636882320767674e-02
3.317277565231845582e+00 3.860829878594673054e-02
2.997581237579218350e+00 3.474983630117352978e-02
2.706998353303108118e+00 3.126407956888250378e-02
2.443017075123523174e+00 2.811954898907785549e-02
2.203548239022996125e+00 2.529246464887111023e-02
1.965971414477205803e+00 2.249322650295904058e-02
1.771405443376012467e+00 2.021247747136752093e-02
1.578655999385102149e+00 1.797031495247509297e-02
1.421034687605416957e+00 1.614399215601657750e-02
1.278733721373721099e+00 1.449898079496834101e-02
1.150174897798652784e+00 1.301948827311946201e-02
1.034245303173555230e+00 1.168678302429676172e-02
9.297070099959775513e-01 1.048861711849822034e-02
8.354599493615173511e-01 9.415402708616949640e-03
7.505522075568105134e-01 8.451682710254699096e-03
6.741542817177980096e-01 7.587734831809100390e-03
5.988702792872666603e-01 6.727170417852194884e-03
5.376643645273383454e-01 6.036094250325864732e-03
1.036777361121804297e+01 1.316099941206662072e-01
9.477640245516646189e+00 1.189906997945017475e-01
8.653050125808823267e+00 1.075368195044108383e-01
7.890522405111450865e+00 9.714208190668956189e-02
7.186964706080097187e+00 8.772162178204075123e-02
6.538930625429524746e+00 7.918238590816167877e-02
5.943170298481250668e+00 7.143986933301867126e-02
5.396268840340400885e+00 6.442808090084130301e-02
4.895110306430312974e+00 5.808607785567114490e-02
4.436582203296207005e+00 5.235166256399358814e-02
4.017594343424565118e+00 4.716153657364716839e-02
3.635308075224290114e+00 4.247518792493291256e-02
3.287039563582518920e+00 3.823517102398368839e-02
2.970127420567816312e+00 3.441574642462092576e-02
2.681967146138512614e+00 3.096305054264088946e-02
2.420264365246757698e+00 2.784654494117020165e-02
2.182931634780651553e+00 2.504421318436768351e-02
1.947458308171088559e+00 2.227284835841011543e-02
1.754596317673471795e+00 2.001742316189869531e-02
1.563572045546185008e+00 1.779375321258901479e-02
1.407485835182305633e+00 1.598493463344683937e-02
1.266419259833309718e+00 1.435643349262635121e-02
1.139135857732043622e+00 1.288950369438577985e-02
1.024287552694966408e+00 1.157355910576596605e-02
9.206527892831510851e-01 1.038800330805652976e-02
8.273522144099673126e-01 9.323041044870111760e-03
7.432957251967882151e-01 8.367555132739238483e-03
6.675536083082613814e-01 7.506199451422138243e-03
5.929760062490663231e-01 6.659845085608444119e-03
5.323423618276221791e-01 5.975660080298260922e-03
1.028674496437450969e+01 1.304323883813781615e-01
9.402162655046844009e+00 1.179197783782230669e-01
8.582969413672961068e+00 1.065596870083367065e-01
7.825706669000766169e+00 9.625615220314749643e-02
7.126945603623557446e+00 8.691244193870797941e-02
6.483594604487567636e+00 7.844763468364400472e-02
5.892204931629462905e+00 7.077205701510320968e-02
5.349442690732498562e+00 6.382522719865924010e-02
4.852176946978067562e+00 5.754032342556558710e-02
4.397193012031628712e+00 5.185337075335114121e-02
3.981661581092515334e+00 4.671062925162509927e-02
3.602515772715284115e+00 4.206779678085783430e-02
3.257109363170104022e+00 3.786704625236986949e-02
2.942835459724070457e+00 3.408460741231089663e-02
2.657132673678718415e+00 3.066210724878115981e-02
2.397696152649824164e+00 2.757826680099245698e-02
2.162462578171868266e+00 2.480309661326889764e-02
1.929113757618728942e+00 2.205954026687199573e-02
1.737943742494301613e+00 1.981944801144268353e-02
1.548668189317517374e+00 1.761764735994045955e-02
1.393968610251847151e+00 1.582524073701092882e-02
1.254273393060284958e+00 1.421350387776314055e-02
1.128084668399264689e+00 1.276215960991512917e-02
1.014317323376472402e+00 1.145767831308564834e-02
9.117220805532378902e-01 1.028198876241909372e-02
8.192481475766523191e-01 9.228279056496015154e-03
7.359423097998013530e-01 8.281836814188049331e-03
6.609735234749508637e-01 7.430147807585956235e-03
5.871663936684409224e-01 6.593700263007511685e-03
5.214401446373770899e-01 5.849582038365732338e-03
1.020616312661404379e+01 1.292613775191945313e-01
9.327185630620315138e+00 1.168512503025478100e-01
8.513396484976853529e+00 1.055867281157909232e-01
7.761141721441937591e+00 9.537485409146254089e-02
7.067455327872193216e+00 8.611100345116715071e-02
6.428663440841296151e+00 7.771856832540288695e-02
5.841673018952659113e+00 7.011293205572699527e-02
5.302971856943859308e+00 6.322553420174577277e-02
4.809539186790775744e+00 5.699765261845622655e-02
4.358233176804870546e+00 5.135854021313817491e-02
3.945948271059543266e+00 4.626459391510347879e-02
3.569944157878261137e+00 4.166381954907785040e-02
3.227440941080201409e+00 3.750547849041425269e-02
2.915780771824415751e+00 3.375156980522746319e-02
2.632594219127461610e+00 3.036579664685865043e-02
2.375429318588007543e+00 2.730900199130768119e-02
2.142218516689704977e+00 2.456089500096438061e-02
1.910875551830934826e+00 2.184546876726594852e-02
1.721515994493216795e+00 1.962447817466683384e-02
1.533941675634119317e+00 1.744203254474169934e-02
1.380642187230338491e+00 1.566979772137944843e-02
1.242158028266154624e+00 1.407423835778379671e-02
1.117222112023982472e+00 1.263442220247225009e-02
1.004534390786236964e+00 1.134615980112449983e-02
9.028556987672066159e-01 1.018204798534944749e-02
8.112954312306189797e-01 9.136545414609431245e-03
7.287818621255386375e-01 8.198166315432624252e-03
6.545663546144977474e-01 7.352958451173930397e-03
5.814121887181101789e-01 6.526569333429270599e-03
3.938217637613545818e-01 4.395454198642780204e-03
1.012605283449230065e+01 1.281018875041780303e-01
9.252644683729323916e+00 1.157945658884398932e-01
8.444196100329140364e+00 1.046284351021090214e-01
7.697117237943010615e+00 9.450111401133969025e-02
7.008286576715734739e+00 8.531730968822039129e-02
6.374119608061216802e+00 7.699329156347162195e-02
5.791450556180739007e+00 6.945803105575860947e-02
5.256854235244881046e+00 6.263203505104915358e-02
4.767240077546976984e+00 5.645681224905376577e-02
4.319501351206964657e+00 5.086921487879020320e-02
3.910551780346747996e+00 4.582356315793038870e-02
3.537671835368568107e+00 4.126727245651689441e-02
3.198018161838810602e+00 3.714185094995949704e-02
2.888971613236080760e+00 3.342519470413981425e-02
2.608178450044464469e+00 3.007045393794934712e-02
2.353253524839151734e+00 2.704414564789128783e-02
2.122114382163728052e+00 2.432068112046022190e-02
1.892822264241194485e+00 2.163125820678544337e-02
1.705133104423252943e+00 1.943392147037651535e-02
1.519310135821976937e+00 1.727054731357903147e-02
1.367438695367392931e+00 1.551333108887657450e-02
1.230277472903553493e+00 1.393745034251125427e-02
1.106450114441859256e+00 1.250849476840723042e-02
9.947388067612127349e-01 1.123184376312187129e-02
8.941371196870465665e-01 1.007976866402332528e-02
8.033782045554654916e-01 9.042263288936433843e-03
7.217096530416693412e-01 8.114299507586224952e-03
6.481599259382779810e-01 7.281242614773249071e-03
5.756793749196004173e-01 6.459206147503922593e-03
2.649282568345358579e-01 2.958025939888820829e-03
1.004644075267628267e+01 1.269515700408217207e-01
9.178618790286154905e+00 1.147477836473994595e-01
8.375481329109621953e+00 1.036770367715503516e-01
7.633556107118795175e+00 9.363614235951313314e-02
6.949529347604094021e+00 8.452850109079843022e-02
6.319976780080296841e+00 7.627748493436083133e-02
5.741592066437807951e+00 6.880846770656522116e-02
5.211089220365456853e+00 6.204209979857178148e-02
4.725281286545192749e+00 5.592278993611743410e-02
4.281020091025988350e+00 5.038598655068858567e-02
3.875473286029526676e+00 4.538614097046992507e-02
3.505607871470031611e+00 4.086980026598200505e-02
3.168802257134275990e+00 3.678510627093212193e-02
2.862373392255416871e+00 3.310119135686510894e-02
2.584004642437304877e+00 2.977629181542287146e-02
2.331283184774456618e+00 2.677881244735312929e-02
2.080525776896021473e+00 2.382765116758394849e-02
1.874953472841934365e+00 2.141520041437097732e-02
1.688986669576620914e+00 1.924157269162759393e-02
1.504771106689639204e+00 1.709990553883796588e-02
1.354286380943655388e+00 1.535655290109857671e-02
1.218412828009477700e+00 1.379648127953327953e-02
1.095767083403385245e+00 1.239143080824276107e-02
9.851302687751398723e-01 1.111971046617083771e-02
8.854049124646052871e-01 9.978291497034521423e-03
7.955219443243434219e-01 8.953865591723059528e-03
7.146228368699224509e-01 8.033316668270461952e-03
6.417516949000915405e-01 7.206307100666289010e-03
5.700183185464007263e-01 6.391611449011427165e-03
1.776066156230243220e-01 1.979771158550045883e-03
9.967274902839506012e+00 1.258083010245292788e-01
9.105052035256232301e+00 1.137080988662149128e-01
8.307200096645456000e+00 1.027296511993098516e-01
7.570411160136051087e+00 9.277071290771167489e-02
6.891160869899031205e+00 8.374503536378223589e-02
6.266128952703009958e+00 7.557114569843120799e-02
5.692102747630091386e+00 6.816451801143680322e-02
5.165597191161996449e+00 6.145869502997014511e-02
4.683660355992839364e+00 5.539119759342995414e-02
4.242943829375110276e+00 4.990563703243496019e-02
3.840625910769709161e+00 4.495196591370927836e-02
3.473769584973752433e+00 4.047714389076025737e-02
3.139790754399666817e+00 3.642622825617420484e-02
2.836019292356658728e+00 3.277854420191811391e-02
2.560053087221118240e+00 2.949128289190067545e-02
2.309577523819527300e+00 2.651489510035660163e-02
2.060959189205997966e+00 2.359275570086737800e-02
1.857279483800811537e+00 2.120470485479834799e-02
1.655464290603818611e+00 1.884569229416794070e-02
1.490423952532831997e+00 1.693334506159693137e-02
1.341324112873774954e+00 1.520779585637023479e-02
1.206684751398922950e+00 1.366253584998139425e-02
1.085172495806622450e+00 1.226257211796485252e-02
9.756014791880620596e-01 1.101171183881235159e-02
8.767590277900935147e-01 9.876997166603998166e-03
7.877513485730467391e-01 8.862620194992612208e-03
7.076504957280159713e-01 7.952132136366380638e-03
6.354412345456319500e-01 7.135205600345142021e-03
5.644578755581048934e-01 6.326851289082427790e-03
1.081264486047193252e+01 1.379010862522177805e-01
9.888531895243540148e+00 1.246758235372402712e-01
9.031897992219814597e+00 1.126731696475487682e-01
8.239383888134282685e+00 1.017904964022828124e-01
7.507614071353254204e+00 9.192002598346302178e-02
6.833225187800930023e+00 8.296931498503540281e-02
6.212770539350465526e+00 7.486744460911702592e-02
5.642954089926663919e+00 6.752767243373938855e-02
5.120535979235514290e+00 6.088383183618759076e-02
4.642276746740303217e+00 5.486910836962103494e-02
4.205093641363368384e+00 4.943311590888845031e-02
3.806080627448511056e+00 4.452245607854578985e-02
3.442321923295243113e+00 4.008678373038006976e-02
3.111051725555540770e+00 3.607641527787780467e-02
2.809909705943672176e+00 3.246188570241831384e-02
2.536296168763786163e+00 2.919796158903124536e-02
2.287974863257367542e+00 2.625663752475123486e-02
2.041580497551897189e+00 2.335393611605838735e-02
1.839701137796961428e+00 2.099396700318944750e-02
1.639739806087723517e+00 1.866025801422615746e-02
1.476246030846321888e+00 1.676416914794616811e-02
1.328451539193025166e+00 1.505479474033491472e-02
1.195050615865878019e+00 1.352469310760162982e-02
1.074665481994663496e+00 1.213632255824841945e-02
9.660746637524562086e-01 1.090199232307083668e-02
8.682759524334822121e-01 9.779518815230876794e-03
7.800665469626562043e-01 8.772615661545401025e-03
7.007416711034328838e-01 7.868987831750023920e-03
6.292115447566252184e-01 7.062617705326632370e-03
5.588954309749140092e-01 6.262216947579479429e-03
1.072866882458365012e+01 1.366674629581745015e-01
9.810265421700695043e+00 1.235496670647126399e-01
8.959178526739682624e+00 1.116536368707002347e-01
8.171957393860482810e+00 1.008602490413254144e-01
7.445319523408032047e+00 9.107200025378939245e-02
6.775662417338403465e+00 8.220032977554736497e-02
6.159781154259071023e+00 7.416840208750384578e-02
5.594195959104943938e+00 6.688945852016103810e-02
5.075821305708023701e+00 6.030532208947345790e-02
4.601290899752969565e+00 5.434958074589526372e-02
4.167568213873786398e+00 4.896363154989651773e-02
3.771769008238530674e+00 4.409608834760936347e-02
3.411003456944895706e+00 3.969799944995726360e-02
3.082611157612205499e+00 3.572760654621842669e-02
2.783951657632413479e+00 3.214577170965789849e-02
2.512733419164388415e+00 2.891271290722014983e-02
2.266591061157392062e+00 2.599990673190863411e-02
2.022354796614114214e+00 2.312464151582591110e-02
1.822299387660413661e+00 2.078255002210248337e-02
1.624164857701021925e+00 1.847599896808206979e-02
1.462074725503256012e+00 1.660060233262039206e-02
1.315675670210114889e+00 1.490459529548309597e-02
1.183552692559114883e+00 1.338623614007176249e-02
1.064279384213831392e+00 1.201419832368142912e-02
9.567380166046378642e-01 1.078884889529705716e-02
8.598101045831552103e-01 9.682181154237395199e-03
7.724673192588626947e-01 8.682428252290893753e-03
6.938180422125588276e-01 7.787967051671115977e-03
6.163738219228458437e-01 6.916203001226688997e-03
5.534181765192434099e-01 6.199223849461680917e-03
1.064511824979172872e+01 1.354445318734475157e-01
9.732522768794849455e+00 1.224374044787832072e-01
8.886991169108380717e+00 1.106378301998566377e-01
8.105079729635130903e+00 9.993461977151250897e-02
7.383380278345448744e+00 9.023281273498715005e-02
6.718537002197703778e+00 8.143730415590126615e-02
6.107170048517636118e+00 7.347173689797692475e-02
5.545798035741828613e+00 6.626374341428542536e-02
5.031385428362638912e+00 5.973509506303486399e-02
4.560617980417011275e+00 5.383521803703068126e-02
4.130366739751685223e+00 4.849400560431619406e-02
3.737754052152827189e+00 4.366992214647295867e-02
3.379994510058079715e+00 3.931562155600246133e-02
3.054346373642062407e+00 3.538037723811609386e-02
2.758290942187804351e+00 3.182925549567442586e-02
2.489371887908845338e+00 2.862950880732470157e-02
2.245374095235939560e+00 2.574228534328564660e-02
2.003353411828530106e+00 2.289566498591387791e-02
1.805082184852180305e+00 2.058005188883292244e-02
1.608707595116133371e+00 1.829221780311833523e-02
1.448160063890333582e+00 1.643304406459523970e-02
1.303076318037663883e+00 1.475512907836641109e-02
1.172143263444900940e+00 1.325136505531535926e-02
1.054015087927411720e+00 1.189177229292986970e-02
9.474740058290881395e-01 1.067589095257060264e-02
8.514304476683655087e-01 9.582898339303501378e-03
7.649247107881426144e-01 8.595136358587506659e-03
6.870323064808994129e-01 7.708306148365024098e-03
6.103156701443462895e-01 6.843138950783829617e-03
5.479452688077476319e-01 6.136910360880507530e-03
1.056207417798906434e+01 1.342313389533185963e-01
9.655232200098176065e+00 1.213330104614127464e-01
8.815210920654539706e+00 1.096338044656562094e-01
8.038566303779740352e+00 9.901850001291902237e-02
7.321922997200007721e+00 8.939872181719966948e-02
6.661772739914792574e+00 8.068354989327383708e-02
6.054864221133223978e+00 7.278782508043803168e-02
5.497763195795563718e+00 6.563747361494010057e-02
4.987336900290020303e+00 5.917117535529888006e-02
4.520242410453484183e+00 5.332321288201170850e-02
4.093488937821515350e+00 4.803295652587095954e-02
3.704053612050904665e+00 4.325331743095574277e-02
3.349268609122239670e+00 3.893691394446702897e-02
3.026307562593310241e+00 3.503918176073567842e-02
2.732829628443592895e+00 3.152191364495514347e-02
2.466193261721564944e+00 2.835193676906848370e-02
2.224410670666600698e+00 2.549149844878284901e-02
1.984438610608017184e+00 2.266967678175427908e-02
1.787975298846498973e+00 2.037369860827602935e-02
1.593411806018769861e+00 1.811231679191198374e-02
1.434265041143839792e+00 1.627169326593533999e-02
1.290577665777329575e+00 1.460620079805594225e-02
1.160822708829617467e+00 1.311783472694380906e-02
1.043771315230657803e+00 1.177332817857771642e-02
9.382259662119234456e-01 1.056793493577106585e-02
8.431373549296988790e-01 9.490097906610109324e-03
7.574835349573596499e-01 8.510043835120880557e-03
6.802867456847416783e-01 7.632552800905243080e-03
6.043421105140625027e-01 6.774064898673333446e-03
5.425444111545775216e-01 6.073533281694174814e-03
1.047951668331124964e+01 1.330307820870936519e-01
9.578403388052926459e+00 1.202419316795221432e-01
8.743791401846515043e+00 1.086392618759087075e-01
7.972469493199027646e+00 9.811703303056078240e-02
7.260779237688168131e+00 8.857860364002423381e-02
6.605452161709572501e+00 7.994042304618036165e-02
6.003010921099129149e+00 7.211254734538771749e-02
5.450088661004424573e+00 6.502504499383708614e-02
4.943563087632896647e+00 5.861614720248898430e-02
4.480196594636641549e+00 5.282303941304885425e-02
4.056833506328015204e+00 4.757975836952426513e-02
3.670587677181710973e+00 4.284294633111259548e-02
3.318748557512900099e+00 3.856297857663575773e-02
2.998566750846589635e+00 3.470433065508592846e-02
2.707496205834808212e+00 3.122113161916669280e-02
2.443212273815809077e+00 2.807767347027650268e-02
2.203568097047235774e+00 2.524651496102807077e-02
1.965791964054037999e+00 2.245007885761198668e-02
1.771029577609764871e+00 2.017957201132264747e-02
1.578207785586872136e+00 1.793509050652323383e-02
1.420560523197291758e+00 1.611228192587618041e-02
1.278168491141329355e+00 1.446508754003756995e-02
1.149608539508975680e+00 1.298993121456223920e-02
1.033715206485452232e+00 1.165844406930964181e-02
9.291501015511481887e-01 1.046559218923609133e-02
8.349328580149738555e-01 9.395703134486897354e-03
7.500697376070586397e-01 8.428101219279582682e-03
6.736262558836362269e-01 7.557149274591788528e-03
5.984038209938207231e-01 6.714446018764464591e-03
5.371644630437345524e-01 6.019076599861244818e-03
1.039743981483445445e+01 1.318393780798439996e-01
9.502054349268117761e+00 1.191565899291752578e-01
8.672930486200645106e+00 1.076535953126156880e-01
7.906851895161244315e+00 9.722282529811281104e-02
7.200109845217780524e+00 8.776515705380068255e-02
6.549477061098252229e+00 7.920314664362200496e-02
5.951531144125231876e+00 7.144268574009469963e-02
5.402762002081405335e+00 6.441767431757923490e-02
4.900168013574051074e+00 5.806517449899654265e-02
4.440385508216722066e+00 5.232288702647672207e-02
4.020499116763467384e+00 4.712700515111013094e-02
3.637413688808615486e+00 4.243635121883711225e-02
3.288562489757993035e+00 3.819853464587537328e-02
2.971017271363469270e+00 3.437287283870787968e-02
2.682499160011001305e+00 3.092093982336354893e-02
2.420530954928725276e+00 2.780806641960257772e-02
2.182907670887006546e+00 2.500369348267521968e-02
1.947254116068320329e+00 2.223528521776197905e-02
1.754206292935612810e+00 1.998183317711080959e-02
1.563103180138852188e+00 1.775976441485829435e-02
1.406946647315570953e+00 1.595771666886699330e-02
1.265849049733453802e+00 1.432330517057561411e-02
1.138546388019352928e+00 1.286247233021389248e-02
1.023646496692441010e+00 1.154283406241566647e-02
9.200975223322105379e-01 1.036127478520943758e-02
8.268147287591262051e-01 9.302208539638645579e-03
7.427145928220076909e-01 8.348532680999545472e-03
6.670272401081256408e-01 7.486376023227577295e-03
5.925073121060729919e-01 6.647398863659694651e-03
5.261728957835853926e-01 5.898261334198052173e-03
1.031590107502253240e+01 1.306557859769888197e-01
9.426227279043972729e+00 1.180806906810248080e-01
8.602506674487239380e+00 1.066725011622196573e-01
7.841628456913826817e+00 9.633024979030660462e-02
7.139896988895509722e+00 8.696177445657680971e-02
6.493957227729795889e+00 7.846781676068728673e-02
5.900361408311284528e+00 7.077807120098913995e-02
5.355806233700325159e+00 6.381636538568175032e-02
4.857084730147728457e+00 5.752039517722925405e-02
4.401006321267181498e+00 5.182619317653078261e-02
3.984411759641443673e+00 4.668101086236717961e-02
3.604552127734603761e+00 4.202996526899747259e-02
3.258483298813342977e+00 3.783383478338606110e-02
2.943724352856748272e+00 3.404845966066553237e-02
2.657653157707277725e+00 3.062290747335678562e-02
2.397941047467541775e+00 2.754011506444580676e-02
2.162402208989805619e+00 2.476240432095670047e-02
1.928800895441222574e+00 2.201966071776149600e-02
1.737630979985502977e+00 1.978705769317966323e-02
1.548277886609211507e+00 1.758406804860431286e-02
1.393463395431629115e+00 1.580125120290446980e-02
1.253692425728338833e+00 1.418300584915052620e-02
1.127591441702423314e+00 1.273491426448113487e-02
1.013765045595362624e+00 1.143184901847358291e-02
9.111579193474668159e-01 1.026138763041058687e-02
8.187047156173037354e-01 9.212375046224310915e-03
7.354591847556579687e-01 8.267649311114212696e-03
6.605443805767091670e-01 7.411038250600299193e-03
5.866949220324482184e-01 6.580639815120337653e-03
3.973633745865387534e-01 4.442406902496517929e-03
1.023475316540423741e+01 1.294877413318605841e-01
9.350756185382499197e+00 1.170131547354674728e-01
8.532609911326787255e+00 1.057042844970543932e-01
7.776838537252340089e+00 9.545216824315072568e-02
7.080068172103773705e+00 8.615804060965773226e-02
6.438765133254660711e+00 7.773833283403309979e-02
5.849631766694574964e+00 7.011895299735941556e-02
5.309206565106402209e+00 6.321911495313319029e-02
4.814343551365466212e+00 5.697808958669616647e-02
4.361857629653544954e+00 5.133772682941671606e-02
3.948646135017344072e+00 4.623537042894310112e-02
3.571926018068900088e+00 4.163416967884314007e-02
3.228776181504283027e+00 3.747103970092115904e-02
2.916679832161906294e+00 3.371887773438678876e-02
2.632977262112316641e+00 3.032757315442538223e-02
2.375543515188116128e+00 2.727398599464098128e-02
2.142131633064982221e+00 2.451894411220092648e-02
1.910630763920622810e+00 2.180577768246115544e-02
1.721089091177024910e+00 1.959523283548728415e-02
1.533447898747280602e+00 1.741247870403930809e-02
1.380124077025880913e+00 1.564447921532553104e-02
1.241644740551761439e+00 1.404599949090549506e-02
1.116626008227909583e+00 1.260880091881796776e-02
1.003947105418250052e+00 1.131777251936372415e-02
9.023419583221172768e-01 1.015863766376844460e-02
8.107661678277292561e-01 9.116360832359508143e-03
7.282913536937435373e-01 8.185048318666518843e-03
6.540463120583108747e-01 7.339155639936578539e-03
5.809424536269253148e-01 6.513896876922530173e-03
2.673329971585995946e-01 2.989347779696946601e-03
1.015418075650845076e+01 1.283256295143049008e-01
9.275832210875712747e+00 1.159564547871587969e-01
8.463113998181057696e+00 1.047440842587840648e-01
7.712515862333030547e+00 9.457665056766764722e-02
7.020576998383627476e+00 8.536553853622635968e-02
6.383963299450377882e+00 7.701842849596123031e-02
5.799270304787409458e+00 6.946690291598196787e-02
5.262961058933787406e+00 6.262948172788057599e-02
4.771944383574429516e+00 5.644249116955458306e-02
4.323037648919758169e+00 5.085284436175969980e-02
3.913174773515294635e+00 4.579382345259198905e-02
3.539514491186209089e+00 4.123495952180324803e-02
3.199272895757700130e+00 3.711235493574214367e-02
2.889788199112873990e+00 3.339664300330335428e-02
2.608596768248594877e+00 3.003403250431926907e-02
2.353439058123302896e+00 2.700919948795126729e-02
2.100147355335671318e+00 2.402607392332999081e-02
1.892560824819137455e+00 2.159068329721773594e-02
1.704784388096305614e+00 1.940278166151632178e-02
1.518811344489259696e+00 1.724192001112905340e-02
1.366875821943007718e+00 1.548842527827551732e-02
1.229686145245526774e+00 1.390628186888468593e-02
1.105851014843425295e+00 1.249009591398892588e-02
9.941640104160810454e-01 1.120663801604398525e-02
8.935123691834141457e-01 1.005915005372934670e-02
8.028133590057346947e-01 9.032605017976959305e-03
7.211266498059737406e-01 8.105025494614302717e-03
6.476337325656581489e-01 7.264566025619999257e-03
5.752069669352566361e-01 6.446555002593692268e-03
1.792044332330156586e-01 1.996744554696552095e-03
1.007396011629745125e+01 1.271696502336394641e-01
9.201307796391953175e+00 1.149068591446561066e-01
8.393985271183918684e+00 1.037861461684647379e-01
7.648598866956168862e+00 9.370541868400061869e-02
6.961579997140614040e+00 8.457686470687604541e-02
6.329650266664844871e+00 7.630472828106221739e-02
5.749228496372743358e+00 6.882050093055361306e-02
5.216978903786078092e+00 6.204055729790982493e-02
4.729884647309180679e+00 5.590880525854157596e-02
4.284545544575701470e+00 5.036883808749674507e-02
3.878021463859288254e+00 4.535847190213300462e-02
3.507384540409227203e+00 4.084238824867242323e-02
3.170010268584331214e+00 3.675352900472460271e-02
2.863136303380631631e+00 3.307385777474154687e-02
2.584412721867859197e+00 2.974684042505760725e-02
2.331425320425234204e+00 2.674761416919564649e-02
2.080368309811087002e+00 2.379099008899904569e-02
1.874678257639906365e+00 2.138285144661918394e-02
1.670936757722994104e+00 1.900696189828069912e-02
1.504348991021512205e+00 1.707617034769424308e-02
1.353817277150288767e+00 1.533921173561339155e-02
1.217869680455438086e+00 1.377104490308068974e-02
1.095164053944155835e+00 1.236368581609719082e-02
9.845447561026190453e-01 1.109701213465670404e-02
8.848357987241844969e-01 9.958854627699551681e-03
7.949913312134648802e-01 8.940236057794145180e-03
7.141371015503032993e-01 8.024642367427543485e-03
6.413160880152307675e-01 7.194103015068522254e-03
5.695560663700282023e-01 6.382864361176202039e-03
1.092997842277118536e+01 1.394334576613283638e-01
9.994341777111696246e+00 1.260260274864477281e-01
9.127292828815525283e+00 1.138647654455416797e-01
8.325377499311770180e+00 1.028391649203286018e-01
7.585106578269701139e+00 9.284816105269279307e-02
6.903007371847519558e+00 8.379341042538303308e-02
6.275617548441922544e+00 7.559822900171901672e-02
5.699557101571564033e+00 6.817524517763924596e-02
5.171449887366122766e+00 6.145943559323058247e-02
4.688065604234081363e+00 5.538323654299322912e-02
4.246321937570949778e+00 4.988984424047507998e-02
3.843086005367463365e+00 4.492695002979824048e-02
3.475564457939261942e+00 4.044961307337961026e-02
3.140952989502499015e+00 3.640250628637470981e-02
2.836742003836557835e+00 3.275419404789040728e-02
2.560424673079792601e+00 2.945970892557151291e-02
2.309632112508164692e+00 2.649005605768761651e-02
2.060841456451150577e+00 2.356147450060847720e-02
1.856981227014547375e+00 2.117403757034647116e-02
1.655067997776724198e+00 1.882219342337267814e-02
1.489988723626168854e+00 1.690647527691114746e-02
1.340762059789039951e+00 1.518865576636311415e-02
1.206136293935938131e+00 1.363499576224828751e-02
1.084565478683514828e+00 1.223883307643498786e-02
9.750102819020738387e-01 1.098643928220176431e-02
8.762124344034635248e-01 9.860028951152280050e-03
7.872180092971587939e-01 8.852218342190290232e-03
7.071326279586491736e-01 7.943478979781034427e-03
6.349994354406518493e-01 7.120645298731914305e-03
5.639890091901178515e-01 6.318241392628181317e-03
1.084490195437711613e+01 1.381870145646161840e-01
9.915122073177164097e+00 1.248905588352603735e-01
9.053663731934095793e+00 1.128327212116661815e-01
8.257174468061718287e+00 1.019002849124438503e-01
7.522032329247731575e+00 9.199669303261949482e-02
6.844742246469954772e+00 8.301992665833271556e-02
6.222058805562051376e+00 7.489368274550683990e-02
5.650299725577663246e+00 6.753484735425366314e-02
5.126177098535406707e+00 6.088178650453830026e-02
4.646645474887979965e+00 5.485837892894833423e-02
4.208386480584370481e+00 4.941842806999388604e-02
3.808466218239972001e+00 4.449871828060434492e-02
3.443986707672870740e+00 4.006174029758521188e-02
3.112200938252953186e+00 3.605186448950310069e-02
2.810547412501801734e+00 3.243768925165897016e-02
2.536631165556920475e+00 2.917737290362021341e-02
2.288072816287042954e+00 2.623223631343312920e-02
2.041441916901578502e+00 2.333453186178490943e-02
1.839387270117179174e+00 2.096819419834014195e-02
1.639322245111798138e+00 1.863650024271832142e-02
1.475720114311849462e+00 1.674156622475496056e-02
1.327877698180552901e+00 1.504088253651618932e-02
1.194484001500156323e+00 1.350174276779026600e-02
1.074122795847287426e+00 1.212597917977487408e-02
9.655747498171117771e-01 1.087760314822790869e-02
8.677234634843011829e-01 9.762958081741110808e-03
7.795300482204954307e-01 8.765067769784737339e-03
7.001547185510260674e-01 7.862889378413728814e-03
6.220413595960043729e-01 6.974805969576574130e-03
5.584246613653728319e-01 6.254725495344598714e-03
1.076030623491244143e+01 1.369458874472624099e-01
9.836401949464239181e+00 1.237635138866481077e-01
8.980662160098921376e+00 1.118072871104005273e-01
8.189466422405338619e+00 1.009690387222038077e-01
7.459398202024914326e+00 9.114943448954780647e-02
6.787002478780649106e+00 8.225150138909467779e-02
6.168801039174771184e+00 7.419510783793402398e-02
5.601367822207376612e+00 6.690334261301356111e-02
5.081347483895267025e+00 6.030891906347558840e-02
4.605540741482965217e+00 5.433901768551219202e-02
4.170776453993600974e+00 4.895127618848578444e-02
3.774094798684227925e+00 4.407414684702549990e-02
3.412682640671138579e+00 3.967954593667351315e-02
3.083706029316895414e+00 3.570325256094117328e-02
2.784651733818768182e+00 3.212091779456897195e-02
2.513032108123622432e+00 2.889365170223021084e-02
2.266632594549854218e+00 2.597655410191630071e-02
2.022228791346754484e+00 2.310482397282842201e-02
1.821962595544920127e+00 2.076324671353311016e-02
1.623733136976460045e+00 1.845705095905068871e-02
1.461607317002396211e+00 1.657549217961775193e-02
1.315182746520445756e+00 1.489548759203505185e-02
1.182974539541079118e+00 1.336847877451530914e-02
1.063731243751238731e+00 1.200308603037558014e-02
9.561401657550162581e-01 1.077094673289685257e-02
8.592468415124105974e-01 9.664536265637750992e-03
7.719274136043502432e-01 8.678325347177870408e-03
6.933284021462418067e-01 7.786227025543782966e-03
6.159108407731386237e-01 6.904152578346933918e-03
5.529450269004160257e-01 6.192410513586690292e-03
1.067629772065329163e+01 1.357179247783816822e-01
9.758225339570014256e+00 1.226445135365223649e-01
8.908049252218672720e+00 1.107932963184803388e-01
8.122183070787052372e+00 1.000453150154684834e-01
7.397223142641999871e+00 9.030800351483381228e-02
6.729664253611952418e+00 8.148911498738775627e-02
6.115923050071919498e+00 7.350213713232142676e-02
5.552842558768464443e+00 6.627652479710428868e-02
5.036777682789099764e+00 5.974071860007736101e-02
4.564734593203933599e+00 5.382544842102358895e-02
4.133492385497985033e+00 4.848286208861313229e-02
3.740041627522967094e+00 4.365128424332120199e-02
3.381623795342023620e+00 3.929671600348261934e-02
3.055360884637596364e+00 3.535937271459375225e-02
2.758881752658469910e+00 3.181094736779314230e-02
2.489638285706113230e+00 2.861317656335630316e-02
2.245424895593786996e+00 2.572279021380765446e-02
2.003102407547240560e+00 2.287666872528796094e-02
1.804752776201217879e+00 2.055946899399928307e-02
1.608255112618012683e+00 1.827459539778077818e-02
1.447614770889172675e+00 1.641362711036542174e-02
1.302582486092345393e+00 1.474351452433522031e-02
1.171553765923107449e+00 1.323713083140520136e-02
1.053395741284854470e+00 1.188951434556290848e-02
9.468668847293668644e-01 1.066503186234423958e-02
8.508564275696260948e-01 9.570177985553400199e-03
7.644108378528113867e-01 8.593583782077451536e-03
6.865445962180081185e-01 7.707195509958765338e-03
6.098419114220067216e-01 6.833304328719254188e-03
5.474738005889697723e-01 6.128367839875080089e-03
1.059271140205613193e+01 1.344989296233234100e-01
9.680514331310387632e+00 1.215370863048294836e-01
8.835828408303012083e+00 1.097852024745661348e-01
8.055360882115508048e+00 9.912999924499790727e-02
7.335468335073371371e+00 8.947458502355450094e-02
6.672640186801374718e+00 8.073253501671570631e-02
6.063525944456968020e+00 7.281545105132603002e-02
5.504644797815577917e+00 6.565446924052061040e-02
4.992551655489614326e+00 5.917410893967631896e-02
4.524261225413642507e+00 5.331727792688922135e-02
4.096473546600590154e+00 4.802163411649445351e-02
3.706271552077945231e+00 4.323517771231995266e-02
3.350775419488263740e+00 3.891721081638237906e-02
3.027320422562271851e+00 3.501852747831975948e-02
2.733357644718848789e+00 3.150354118738056541e-02
2.466438026820128915e+00 2.833496263750845054e-02
2.224369646077367424e+00 2.547262178293353135e-02
1.984263085830686668e+00 2.265230767163723194e-02
1.787601233694877889e+00 2.035950420757905860e-02
1.592945468942509546e+00 1.809438131330921851e-02
1.433764575310504386e+00 1.625060928412909445e-02
1.290072187407991233e+00 1.459837006543207062e-02
1.160302884975906945e+00 1.310604731874110904e-02
1.043247939004931180e+00 1.176709384549480021e-02
9.376933376649416729e-01 1.055940586497706654e-02
8.425582935865193468e-01 9.474462794510422198e-03
7.569634906756187442e-01 8.506387309738029298e-03
6.797961181067262437e-01 7.630022118461358971e-03
6.039048729784101122e-01 6.766693383253031581e-03
5.420704714246480371e-01 6.068745589219094044e-03
1.050964702502765391e+01 1.332917621380125539e-01
9.603196169290386663e+00 1.204341660787534296e-01
8.764146790420456412e+00 1.087847662342950605e-01
7.988893996268398467e+00 9.821899255976161702e-02
7.274127862159963875e+00 8.865128203632682835e-02
6.616101064534074538e+00 7.998304627713628823e-02
6.011430497006088558e+00 7.213767136178590722e-02
5.456781691240775167e+00 6.503749094096530903e-02
4.948672537322917897e+00 5.861285666133819044e-02
4.484083742627544389e+00 5.280915719679860759e-02
4.059736365345099074e+00 4.756415050189903571e-02
3.672713815258860759e+00 4.282098262994144672e-02
3.320252218847687953e+00 3.854612065877999205e-02
2.999526293025208457e+00 3.468139180222740148e-02
2.708077223819492563e+00 3.119904196611115316e-02
2.443519705206447235e+00 2.805679972058917199e-02
2.203552709802750975e+00 2.522379642859494397e-02
1.965508867458674258e+00 2.243097618784474154e-02
1.770674747392287918e+00 2.015885565448548994e-02
1.577727590046511974e+00 1.792102371431977814e-02
1.420047609652294263e+00 1.608970291306960343e-02
1.277651529405984032e+00 1.445337886513191165e-02
1.149077239337849887e+00 1.297744311012624142e-02
1.033087770800600325e+00 1.164911898356098957e-02
9.286063188956478198e-01 1.045581272978938700e-02
8.343511039723621181e-01 9.378868824667242754e-03
7.495254939104910585e-01 8.417954614477448153e-03
6.731324229240748247e-01 7.551441611950275058e-03
5.979129157300707709e-01 6.698179429418206141e-03
5.309825872850153505e-01 5.943543937529972843e-03
1.042707999836262189e+01 1.320918304135137167e-01
9.526350336955289322e+00 1.193438998540765766e-01
8.692886813519130840e+00 1.077887263664244893e-01
7.922916807871420275e+00 9.731578666648016407e-02
7.213162450124081637e+00 8.782966921260632054e-02
6.559954621891563420e+00 7.923979338706180209e-02
5.959708994887464861e+00 7.146284161746467578e-02
5.409313857754647792e+00 6.442519104881697101e-02
4.905136985409633610e+00 5.806043223248595619e-02
4.444279758075590614e+00 5.230813427845845687e-02
4.023322750639925616e+00 4.711079310065711262e-02
3.639470423084426809e+00 4.240872451275309180e-02
3.289917530890977382e+00 3.817347927433561994e-02
2.971928652454800091e+00 3.434678679068927515e-02
2.682973296293185150e+00 3.089451699285501035e-02
2.420702699836870142e+00 2.778416013967936748e-02
2.182828796863800047e+00 2.497688744710369405e-02
1.946936517073482031e+00 2.220819262634128599e-02
1.753894349681377918e+00 1.996115799566454060e-02
1.562703019893877610e+00 1.773910095971141521e-02
1.406421538625714174e+00 1.593017947468018322e-02
1.265319994863292274e+00 1.430659894900948581e-02
1.138022042597756078e+00 1.284874216263241428e-02
1.023114649615158411e+00 1.153176391287110379e-02
9.195483985618616574e-01 1.035263499765597117e-02
8.262299083222790497e-01 9.288348639613561858e-03
7.421727251233328770e-01 8.335567365945531146e-03
6.665537488057008408e-01 7.475455556676120772e-03
5.920689601783346578e-01 6.632670305349334591e-03
4.009957276495275114e-01 4.470412476145360116e-03
1.034495944509309595e+01 1.309048938497026637e-01
9.450019512511749653e+00 1.182623091798009479e-01
8.622111922651020777e+00 1.068052085467135759e-01
7.857480721375492472e+00 9.642431284207404751e-02
7.152664897552941881e+00 8.701976614085592254e-02
6.504134597348451230e+00 7.850185768078365989e-02
5.908464043454999093e+00 7.079318494501438130e-02
5.362234975581526619e+00 6.382054171268425335e-02
4.861948689165999760e+00 5.751191820470418631e-02
4.404709345637699336e+00 5.181187625685979015e-02
3.987230593026238612e+00 4.665717165200366362e-02
3.606538022903817087e+00 4.200317295069350837e-02
3.259890286089848210e+00 3.780832036346711000e-02
2.944590504136697096e+00 3.401237266744099735e-02
2.658065846210576399e+00 3.059401667552831550e-02
2.398099708820971898e+00 2.751223480633510979e-02
2.162341395591650173e+00 2.472813384638680723e-02
1.928562019225865010e+00 2.199071115813179197e-02
1.737249743601998464e+00 1.976489090465623211e-02
1.547775499878070171e+00 1.756245452181581096e-02
1.392986157270888148e+00 1.577036048638923507e-02
1.253144643191632879e+00 1.416342968518711359e-02
1.126959072136183293e+00 1.271762204680298818e-02
1.013229427438681274e+00 1.141342221085435947e-02
9.106420308915575967e-01 1.024746794971406055e-02
8.181945215638067870e-01 9.193117636148233698e-03
7.349159214164467935e-01 8.250715524382314092e-03
6.600493392764988920e-01 7.401349775708615172e-03
5.862539050755667391e-01 6.566394398710242476e-03
2.697685557044797733e-01 3.003506562432022801e-03
1.026330658415448482e+01 1.297243937061049457e-01
9.374141434912516502e+00 1.171882756745487170e-01
8.551733222595551354e+00 1.058277464486255259e-01
7.792377698434338029e+00 9.553639494024464274e-02
7.092576884067905318e+00 8.621471701489098749e-02
6.448780274487651454e+00 7.777069605872190261e-02
5.857507389317592406e+00 7.012986583662952911e-02
5.315417027856646826e+00 6.322063883379630544e-02
4.819104258736609303e+00 5.696603393656189673e-02
4.365469216791841411e+00 5.131405313814441788e-02
3.951361232100036869e+00 4.621466615838060871e-02
3.573858642401610997e+00 4.160027903078072214e-02
3.230071956694366531e+00 3.743927826229990347e-02
2.917454293814695010e+00 3.368220136025899120e-02
2.633454291336347897e+00 3.029561813315526445e-02
2.375746894238393914e+00 2.724276316859333344e-02
2.119948521216721282e+00 2.422707132235765726e-02
1.910381073175252631e+00 2.177102500520369452e-02
1.720740404933248868e+00 1.956692695747713415e-02
1.533027858139423216e+00 1.738863835322019061e-02
1.379640960706580044e+00 1.561539520288566553e-02
1.241085461530673228e+00 1.402097728466444003e-02
1.116082221895194238e+00 1.258666663000237822e-02
1.003331209080443154e+00 1.129891846770892695e-02
9.017225088709932557e-01 1.014354620430478818e-02
8.101800904785469992e-01 9.098537831641965654e-03
7.277451104280256988e-01 8.165671416149664422e-03
6.535481525248110213e-01 7.328054281957676469e-03
5.805031665776068106e-01 6.497590368998914893e-03
1.808352154568826087e-01 2.012660316718017147e-03
1.018213914641196283e+01 1.285536180941428130e-01
9.298771684200934473e+00 1.161245378274546186e-01
8.481813584691359154e+00 1.048593724156268309e-01
7.727740020271710364e+00 9.465797184509318341e-02
7.032900812624712117e+00 8.541620943190754434e-02
6.393860978591078492e+00 7.704675399861210527e-02
5.806992057216602277e+00 6.947301154862792205e-02
5.269030747728247199e+00 6.262246169759988490e-02
4.776602256485503517e+00 5.642762680017182619e-02
4.326559862940142054e+00 5.082907704724476394e-02
3.915810536172757761e+00 4.577380421316257220e-02
3.541392304674932046e+00 4.120402173053767242e-02
3.200509818474158052e+00 3.708219022506265006e-02
2.890521142479298700e+00 3.335859534339983418e-02
2.609040998713846093e+00 3.000228957933706933e-02
2.353537175978502205e+00 2.697686779398976442e-02
2.100014799521053632e+00 2.398994808830684500e-02
1.892297421319853123e+00 2.156019837521782820e-02
1.686567422306177066e+00 1.916684979818932336e-02
1.518377825191490782e+00 1.721874431052165810e-02
1.366405620453787773e+00 1.545775630958880383e-02
1.229115070472405868e+00 1.388337786829949710e-02
1.105295885987308102e+00 1.246537588130620759e-02
9.936205014389467571e-01 1.118521550784153801e-02
8.929890875835932995e-01 1.004115797052835234e-02
8.023238322296412095e-01 9.004414786119234460e-03
7.206592336964522394e-01 8.081895727871005186e-03
6.471395457003973339e-01 7.252427124807513809e-03
5.747649152853109289e-01 6.436001768715257469e-03
1.104884119293942568e+01 1.409874777917599076e-01
1.010158370263358130e+01 1.273963307725751726e-01
9.223920175541749700e+00 1.150722843490275399e-01
8.412360083743646300e+00 1.039053259103535770e-01
7.663549285780215214e+00 9.378904795700969410e-02
6.973688766602401223e+00 8.462767856361691488e-02
6.339238483607320340e+00 7.633215322294750749e-02
5.756786027460133681e+00 6.882383928901274206e-02
5.222950090504484777e+00 6.203536807138478049e-02
4.734342539993281029e+00 5.589660013603273830e-02
4.287981393095591010e+00 5.034620760403966250e-02
3.880523964455232733e+00 4.533948875369120390e-02
3.509196145509307030e+00 4.080781423982529632e-02
3.171202595294369431e+00 3.672703549502363829e-02
2.863887626928206753e+00 3.303845994575168449e-02
2.584723378503891222e+00 2.971070341733321116e-02
2.331559601628502065e+00 2.671800107282688505e-02
2.080238869131108892e+00 2.375973591412251090e-02
1.874391741187558136e+00 2.135085179112325426e-02
1.670530711850467753e+00 1.898296841434988710e-02
1.503895097779112788e+00 1.704873292892454886e-02
1.353234950741847742e+00 1.530765817177456335e-02
1.217333738854661895e+00 1.374915338018288524e-02
1.094597529935098290e+00 1.234307973408996402e-02
9.839966106783712974e-01 1.107275323811011611e-02
8.842423962321018793e-01 9.940130805224748137e-03
7.944535686573757083e-01 8.917070492895307066e-03
7.135898343649522690e-01 8.000465709144189558e-03
6.408188804373420311e-01 7.178704848579729215e-03
5.691109102414226850e-01 6.374270468423158358e-03
1.096274163453281147e+01 1.397285572272104204e-01
1.002138464569094189e+01 1.262486323747879224e-01
9.149521159776561774e+00 1.140293967444014622e-01
8.343413384363508101e+00 1.029560020236156281e-01
7.599754764597056678e+00 9.292956121952572479e-02
6.914798419817253183e+00 8.384488255954977709e-02
6.285058870823156951e+00 7.562197079242524711e-02
5.706957427701069285e+00 6.818332960219571082e-02
5.177199007327939917e+00 6.145477838880077787e-02
4.692521160775449118e+00 5.536736252105114997e-02
4.249631592109839318e+00 4.987140844256976457e-02
3.845511755106052032e+00 4.490896423766722878e-02
3.477310231785750272e+00 4.042100801951298977e-02
3.142146563475609167e+00 3.637525409550793759e-02
2.837455536611068307e+00 3.272075924141179537e-02
2.560710597049132620e+00 2.942672924669038209e-02
2.309742145080146525e+00 2.645888535209915682e-02
2.060690389448779580e+00 2.352923156863968163e-02
1.856669916797489384e+00 2.114347371000106085e-02
1.654648246963075886e+00 1.879547578192903440e-02
1.489522096688714603e+00 1.688145943453797648e-02
1.340254568980480565e+00 1.516056956912744183e-02
1.205541385315358038e+00 1.361616870425947506e-02
1.084018130054356543e+00 1.221845735575774472e-02
9.744622612893095726e-01 1.096431289410396311e-02
8.756818382688920099e-01 9.842900077631661429e-03
7.867272953951380821e-01 8.831150043593123319e-03
7.065819791954540685e-01 7.921228193019517680e-03
6.276859161031803636e-01 7.031645402118567173e-03
5.635469948303590826e-01 6.308629691139579221e-03
1.087718421663880086e+01 1.384744499159829556e-01
9.941756016385358663e+00 1.251064392551175519e-01
9.075505568558485336e+00 1.129927908982877593e-01
8.274935597540363119e+00 1.020156441875244985e-01
7.536443975094744729e+00 9.207247294079703992e-02
6.856354450854899696e+00 8.307006982669126738e-02
6.231264443165747124e+00 7.492127624944729114e-02
5.657542543200358764e+00 6.754507388438026061e-02
5.131884036284260375e+00 6.087558566813742328e-02
4.650941762238044674e+00 5.484437693250925061e-02
4.211667306265661992e+00 4.939861070232949569e-02
3.810865251929683506e+00 4.447677240234449575e-02
3.445679110636930442e+00 4.003839305184682396e-02
3.113348686030839030e+00 3.602299673976311345e-02
2.811244169826515815e+00 3.240657528286620265e-02
2.536893822895476269e+00 2.914164992265004528e-02
2.288082218475060436e+00 2.620263956331570290e-02
2.041259755604578174e+00 2.330403913216327547e-02
1.839060977525335039e+00 2.093678108880264038e-02
1.638880578387965192e+00 1.861058757587460977e-02
1.475240667530270722e+00 1.671603774588716410e-02
1.327363990708229524e+00 1.501155504925710468e-02
1.193938221586728687e+00 1.348243771545332668e-02
1.073565036790369964e+00 1.209682475502769569e-02
9.650170015286601011e-01 1.085748713760106843e-02
8.671075746783579730e-01 9.744805270737424280e-03
7.790358756741955215e-01 8.744256212960646243e-03
6.996594711442276626e-01 7.845678814535395756e-03
6.215368964989119727e-01 6.963299145068167599e-03
5.579719567583442119e-01 6.245893028172972393e-03
1.079206157780576802e+01 1.372321595814053607e-01
9.862512211771074178e+00 1.239769769407627481e-01
9.002033483564639837e+00 1.119653555329542666e-01
8.206896926462693642e+00 1.010831875313902561e-01
7.473507516899115188e+00 9.122623102755082758e-02
6.798315231345289256e+00 8.230141495599398171e-02
6.177820418817536741e+00 7.422454368261585667e-02
5.608455875414236402e+00 6.691208907718955434e-02
5.086840110930522130e+00 6.030715205440834170e-02
4.609701264423414102e+00 5.432742561356013883e-02
4.173973155231910148e+00 4.893176883813848271e-02
3.776440542933617195e+00 4.405836925480352551e-02
3.414310874912475313e+00 3.965489917262591396e-02
3.084757502790336225e+00 3.567803068583610959e-02
2.785208322832541494e+00 3.209538230403426867e-02
2.513361270276537773e+00 2.885990830405658555e-02
2.266712808949267188e+00 2.595349361047653500e-02
2.022000990120653263e+00 2.307453613589198829e-02
1.821713362069413034e+00 2.073303210590162621e-02
1.623277433353758736e+00 1.842696421947207994e-02
1.461107235685030759e+00 1.655328016882032932e-02
1.314661698468521767e+00 1.486372037169462514e-02
1.182423558940705499e+00 1.335151902925739605e-02
1.063130212981635347e+00 1.198172593268472495e-02
9.555772186676174673e-01 1.075162777292818471e-02
8.587150303877508772e-01 9.650123936618184087e-03
7.714302822689537154e-01 8.658668062159613835e-03
6.928219671879228825e-01 7.765724175544833768e-03
6.154085993801858834e-01 6.891757427348674768e-03
5.525022341601971698e-01 6.183361108152833976e-03
1.070744524910437256e+01 1.360023158836187185e-01
9.783807691456646083e+00 1.228576730914206355e-01
8.928972469302555837e+00 1.109489275357253835e-01
8.139246512468698569e+00 1.001587237504480282e-01
7.410992298897029151e+00 9.038444307785370446e-02
6.740678532646157350e+00 8.153837178922591911e-02
6.124797842573418194e+00 7.352959975295578210e-02
5.559705028243447700e+00 6.628687219758747085e-02
5.042146461849981165e+00 5.973908529224829234e-02
4.568798178722174086e+00 5.381624332254861948e-02
4.136547272286065002e+00 4.846434588560572659e-02
3.742329503895571730e+00 4.363299652040088239e-02
3.383202105489494738e+00 3.927377007084136701e-02
3.056406982612211110e+00 3.533518499330549206e-02
2.759472950032746397e+00 3.178442536770682836e-02
2.489931484642334159e+00 2.858342496529036117e-02
2.245434705830978928e+00 2.569809989055091282e-02
2.002948897830445496e+00 2.285173020295148960e-02
1.804388650682660300e+00 2.053221421660038695e-02
1.607777555815416370e+00 1.824806821285132608e-02
1.447101923820559133e+00 1.639017726465124766e-02
1.302049828264834952e+00 1.471907424299120914e-02
1.171016358182410233e+00 1.322036926860258033e-02
1.052883382496322850e+00 1.186317230162125744e-02
9.463130904414464029e-01 1.064562393526172733e-02
8.503219826232883971e-01 9.553304829966914949e-03
7.639099115209296853e-01 8.572902829449205800e-03
6.860322956128271921e-01 7.691037148926062848e-03
6.094364871281023888e-01 6.822964560521499813e-03
5.470330837667579660e-01 6.122419033520178425e-03
1.062330521424857110e+01 1.347807155971930126e-01
9.705647988617693400e+00 1.217406644760422041e-01
8.856379867643383363e+00 1.099395975007350507e-01
8.072106974016795888e+00 9.924088192539766429e-02
7.348984102971783727e+00 8.955303724174550062e-02
6.683529439296902019e+00 8.078261867675638752e-02
6.072156740256308360e+00 7.284557451077448842e-02
5.511418169366190334e+00 6.566665294476667358e-02
4.997804474780886075e+00 5.917275624205299567e-02
4.528230679339203313e+00 5.330671521550607583e-02
4.099461602681002681e+00 4.800637904895421054e-02
3.708434493893592254e+00 4.321497256393778269e-02
3.352302525501707375e+00 3.889222124961493748e-02
3.028321573223852425e+00 3.499681666245291894e-02
2.733935232439770768e+00 3.147941706380414512e-02
2.466695362940131808e+00 2.830699417548758479e-02
2.224403022804465113e+00 2.544965869851429502e-02
1.984078356434802126e+00 2.263193491283686104e-02
1.787313559851053224e+00 2.033051514880406321e-02
1.592454509131712825e+00 1.807172422226735811e-02
1.433287819667755425e+00 1.622796210138056222e-02
1.289527104520331369e+00 1.457739521100580825e-02
1.159672106146631965e+00 1.308826520634965088e-02
1.042623952498636930e+00 1.174636557677768284e-02
9.371354977898380678e-01 1.054010432614013899e-02
8.420278334068399539e-01 9.458970413779469594e-03
7.563751089760261115e-01 8.484246608161865461e-03
6.793433870121710072e-01 7.612376913059754231e-03
6.034015643137967677e-01 6.755012257610716088e-03
5.358189671046890146e-01 5.997577684231581580e-03
1.053961573846948419e+01 1.335678979834262203e-01
9.627919624710477464e+00 1.206421629957953878e-01
8.784310947277337078e+00 1.089348951400265220e-01
8.005375447570793668e+00 9.832870096387358316e-02
7.287321849888907188e+00 8.872583079462782740e-02
6.626697608423108399e+00 8.003173636077857978e-02
6.019895044436699649e+00 7.216551303749298152e-02
5.463396120143331203e+00 6.504974596095156048e-02
4.953810728212904024e+00 5.861633235891181709e-02
4.488000620153466791e+00 5.280116851142826334e-02
4.062642894307567865e+00 4.754928128406681748e-02
3.674805831995624050e+00 4.280208710636398267e-02
3.321657982489926830e+00 3.851666601626018566e-02
3.000440614734623868e+00 3.465677643706686906e-02
2.708597444874675908e+00 3.117439744893668943e-02
2.443676875593150388e+00 2.803080123400260304e-02
2.203509614490312796e+00 2.520082322881232045e-02
1.965304432133093471e+00 2.240738940792135966e-02
1.770321161087621498e+00 2.013239913906483131e-02
1.577325446876175485e+00 1.789143524476466754e-02
1.419564414378802653e+00 1.606876513243384735e-02
1.277094115476159253e+00 1.443189723059043299e-02
1.148516233842331369e+00 1.295938910208856674e-02
1.032551927653529766e+00 1.162939763646334869e-02
9.280448630741418015e-01 1.043660258564994663e-02
8.338172019305660765e-01 9.369065464225690212e-03
7.490232897311880356e-01 8.402577474877154576e-03
6.726765935203560254e-01 7.539180432889278603e-03
5.975063486852846273e-01 6.688389023309279299e-03
4.046480787820955771e-01 4.521506424838844448e-03
1.045654735668626323e+01 1.323623355101347099e-01
9.550625687420208010e+00 1.195453103903920816e-01
8.712736195041358656e+00 1.079393840065150934e-01
7.939128109001439171e+00 9.742704233627280663e-02
7.226173220920598439e+00 8.790515481581176460e-02
6.570262638538563849e+00 7.929081678100600994e-02
5.968012148858993449e+00 7.149081552476711787e-02
5.415780271820461067e+00 6.444169011441110151e-02
4.910164628990325575e+00 5.806113399315429580e-02
4.448003787094102712e+00 5.230166167871969779e-02
4.026148249002232227e+00 4.709498337785589933e-02
3.641543868003522366e+00 4.239136649372201443e-02
3.291318118695393924e+00 3.814820700990743940e-02
2.972789870846947125e+00 3.432273333013611399e-02
2.683456371072466595e+00 3.087568833765524240e-02
2.420904882590099394e+00 2.776057804131150386e-02
2.182805302156421767e+00 2.495472449053938793e-02
1.946727905648202084e+00 2.219186910659502049e-02
1.753568523606662044e+00 1.993718546816698398e-02
1.562284104706304078e+00 1.771616673917118454e-02
1.405963105867023000e+00 1.590953582961552454e-02
1.264750775804985850e+00 1.428921476392768647e-02
1.137450795271877757e+00 1.283233409618745810e-02
1.022567628687064634e+00 1.151422412745956546e-02
9.190404122269598686e-01 1.033454903138652202e-02
8.256922188956226094e-01 9.273327330521267953e-03
7.416693177477956533e-01 8.320713188928036824e-03
6.660945315276228795e-01 7.462918966299080491e-03
5.915956482065436450e-01 6.621814376854312685e-03
2.722041142503599520e-01 3.038644455919052578e-03
1.037401075023286090e+01 1.311674792887012608e-01
9.473898846253499428e+00 1.184615515505475086e-01
8.641553917403779650e+00 1.069528883080946707e-01
7.873301583322793284e+00 9.653171762730378136e-02
7.165370586730913871e+00 8.709274889269566500e-02
6.514354839167428857e+00 7.855226410491894518e-02
5.916493948676536441e+00 7.082317722927615466e-02
5.368483757458737848e+00 6.383804599291521831e-02
4.866866835829932292e+00 5.751771162957727140e-02
4.408419152248720607e+00 5.180227894484071977e-02
3.989936375316401218e+00 4.664652870710375709e-02
3.608488152947115335e+00 4.198908912437068069e-02
3.261244303803165323e+00 3.778227993236230736e-02
2.945411653729995027e+00 3.399045751952130962e-02
2.658615334846209599e+00 3.057563529384074372e-02
2.398282147195482050e+00 2.748981040942575019e-02
2.139954590842584548e+00 2.444813383741071405e-02
1.928337225469446636e+00 2.197212155075054310e-02
1.736847548362711269e+00 1.974067899646451268e-02
1.547337403427958336e+00 1.754371143853454551e-02
1.392439207988684702e+00 1.575802021426744165e-02
1.252597000351509449e+00 1.415285257803585578e-02
1.126386148896265205e+00 1.270329791315002489e-02
1.012652085200510088e+00 1.140562729161028778e-02
9.100228137223689284e-01 1.023095264959297639e-02
8.176533087744438655e-01 9.185328594287096513e-03
7.344154105526049525e-01 8.238654368733260708e-03
6.594971647475361687e-01 7.388470985247466358e-03
5.857690376384543374e-01 6.553601886161988452e-03
1.824659976807495587e-01 2.030225369542511260e-03
1.029183945268076705e+01 1.299830932557570207e-01
9.397630938196394723e+00 1.173845581377792879e-01
8.570854291568691607e+00 1.059743492579686974e-01
7.807844769021894393e+00 9.564364189562150897e-02
7.105010049253566606e+00 8.628609070425262428e-02
6.458749259813798105e+00 7.781978033302501541e-02
5.865370342280731286e+00 7.016063670218036785e-02
5.321594772915388738e+00 6.323177438379538884e-02
4.823817235168155193e+00 5.697162288955153614e-02
4.369088934280177305e+00 5.131225265828281284e-02
3.953986423911653336e+00 4.620017775881275074e-02
3.575754472271310824e+00 4.158757239126192190e-02
3.231377625606352666e+00 3.741991276608307160e-02
2.918237020113140456e+00 3.366241009029410924e-02
2.633875911003208614e+00 3.027920039364565691e-02
2.375887011084356182e+00 2.721994690355767840e-02
2.119840227477928440e+00 2.421145756281477615e-02
1.910131056704545527e+00 2.175901579216486109e-02
1.702408491131064405e+00 1.933970377165043775e-02
1.532582796366345645e+00 1.737065923902572293e-02
1.379075149973609582e+00 1.559906581813298894e-02
1.240532370091728565e+00 1.400530376462876675e-02
1.115507169897827611e+00 1.257739417884080543e-02
1.002761187199933346e+00 1.129340283820298371e-02
9.011915892190752730e-01 1.012999018838351903e-02
8.097000790438145801e-01 9.094540005531786750e-03
7.272408888488456347e-01 8.155416893893895069e-03
6.530890466460669286e-01 7.316218630113929984e-03
5.800123224180608883e-01 6.489687085598772921e-03
1.116945912483419256e+01 1.425977586047985635e-01
1.021025301059978219e+01 1.288081256559723553e-01
9.321796345759983282e+00 1.163161434455849824e-01
8.500586379908092738e+00 1.050064176969074808e-01
7.742919072982794582e+00 9.476095720108843046e-02
7.045153680488390080e+00 8.548757701644967011e-02
6.403530460742914876e+00 7.709535863636908515e-02
5.814619232642150415e+00 6.950081552961891174e-02
5.275066853149187551e+00 6.263526361429684608e-02
4.781203216925653976e+00 5.643316662199033412e-02
4.330091155748998055e+00 5.082269782442020573e-02
3.918356912594379349e+00 4.576077437697744638e-02
3.543236087761256314e+00 4.118634151702907364e-02
3.201753443839193913e+00 3.705993088096676963e-02
2.891363346246418775e+00 3.333838566987357144e-02
2.609433637652846194e+00 2.997983080117356397e-02
2.353658213916226316e+00 2.695469814416431506e-02
2.099889304056056893e+00 2.396963500182334311e-02
1.892032003353446346e+00 2.154501596757943047e-02
1.686167144531372397e+00 1.914997779263593464e-02
1.517920246231147186e+00 1.720257190872814812e-02
1.365890104631463986e+00 1.544505010332679340e-02
1.228602396702990207e+00 1.386787534081786177e-02
1.104716202162051797e+00 1.245169973801588635e-02
9.930385805995944892e-01 1.117694923139058057e-02
8.924181302936331495e-01 1.002768193961132114e-02
8.017815679175399612e-01 9.003827298895513212e-03
7.201515390659141147e-01 8.075326812546489152e-03
6.466720712966402829e-01 7.241070163480634037e-03
5.743560167553736218e-01 6.424455661139438258e-03
1.108233492504623818e+01 1.413145767481046033e-01
1.012906437872015175e+01 1.276429651873053628e-01
9.246438823851914179e+00 1.152576794585368353e-01
8.430842497493934218e+00 1.040436131432230515e-01
7.678369489728234853e+00 9.388668484491954902e-02
6.985608714840283895e+00 8.469358411082007765e-02
6.348724186107081557e+00 7.637415866785982055e-02
5.764242097903150785e+00 6.885023850341517870e-02
5.228843899594310507e+00 6.204575358898816589e-02
4.738840642848815676e+00 5.589836272759714925e-02
4.291322581100319944e+00 5.034058506474584777e-02
3.883010618325347885e+00 4.532203261495119234e-02
3.510971319340417729e+00 4.078629274900476276e-02
3.172401037696429782e+00 3.670260630872310137e-02
2.864606286874811669e+00 3.301489869073026551e-02
2.585188329860470091e+00 2.968950008120073772e-02
2.331639146656776962e+00 2.669129892237176449e-02
2.080156323377548855e+00 2.373528039224135494e-02
1.874101080527976304e+00 2.133146329646884443e-02
1.670183637988135628e+00 1.896165345120258416e-02
1.503415922496486479e+00 1.703151450684157672e-02
1.352717824656225254e+00 1.529244842774909324e-02
1.216770089311830061e+00 1.373056021801235399e-02
1.094082911355193755e+00 1.232574751990324867e-02
9.834086985125716218e-01 1.106570040655948696e-02
8.837674990985096013e-01 9.928360431868753222e-03
7.939506008407100079e-01 8.912822528645156228e-03
7.130846276008038220e-01 7.991963261167177660e-03
6.334411797225724117e-01 7.090378429438522548e-03
5.686991223796981076e-01 6.358934172972424692e-03
1.099565497837573957e+01 1.400402414991009925e-01
1.004842342837059554e+01 1.264873625877430685e-01
9.171601647387472411e+00 1.142043258861454025e-01
8.361500641060571226e+00 1.030883507325917187e-01
7.614362085654448720e+00 9.301986714391935474e-02
6.926505983448207004e+00 8.390715645812484025e-02
6.294390548391073814e+00 7.566203002429709723e-02
5.714345019168928452e+00 6.820361739982290505e-02
5.182977121176430835e+00 6.145824876109125950e-02
4.696914148132832700e+00 5.536868368958807601e-02
4.252986415969192358e+00 4.985771762988182310e-02
3.848022645575425393e+00 4.488917781946188956e-02
3.479017625844243344e+00 4.039790222792791902e-02
3.143283581669953364e+00 3.634865087328293526e-02
2.838132386218866987e+00 3.269503460567926845e-02
2.561139360815961385e+00 2.939988706437518876e-02
2.309803564493373873e+00 2.643102966615405378e-02
2.060510837073152413e+00 2.350412417715691538e-02
1.856387293251622328e+00 2.112036320225222155e-02
1.654211314023928958e+00 1.877275632284359369e-02
1.489030013188342050e+00 1.686307332812725379e-02
1.339726626251768193e+00 1.513902145537389735e-02
1.205004742856310651e+00 1.359316503321575560e-02
1.083498798487347425e+00 1.220120613912990294e-02
9.738723974913191528e-01 1.095299969101172846e-02
8.751031033596075037e-01 9.829754280857810542e-03
7.862190332660947689e-01 8.821639206916408529e-03
7.060734686992825582e-01 7.914991543212011524e-03
6.272220393066147981e-01 7.020576204308607952e-03
5.630386908509568133e-01 6.294714801891816702e-03
1.090942305146391433e+01 1.387806945459041097e-01
9.968265403194518370e+00 1.253400684465830195e-01
9.097219884787897115e+00 1.131615070158941416e-01
8.292613361306434783e+00 1.021410366840049544e-01
7.550708627781880011e+00 9.216167612406046816e-02
6.867885494999825369e+00 8.312863061156862410e-02
6.240342524809904035e+00 7.495636320972427769e-02
5.664725793329516534e+00 6.756167716340948093e-02
5.137467847381627983e+00 6.088261036560272538e-02
4.655231597443885150e+00 5.484262362692680220e-02
4.214878242423273136e+00 4.938405399414840663e-02
3.813216281420759302e+00 4.445811645934328454e-02
3.447335331284723914e+00 4.000960237769075889e-02
3.114441286480907678e+00 3.599812633260498357e-02
2.811859992003501674e+00 3.237796556112450264e-02
2.537286489757796470e+00 2.911349964791982298e-02
2.288213224787360556e+00 2.617510494568196441e-02
2.041053281372887440e+00 2.326990456455666628e-02
1.838830962917541889e+00 2.091188604956790292e-02
1.638507942356983937e+00 1.858577709856085516e-02
1.474735673780207978e+00 1.669445275848416288e-02
1.326828830457568609e+00 1.498676012734971238e-02
1.193389340945831822e+00 1.345716157825790210e-02
1.072971740343344527e+00 1.208007199226222676e-02
9.644227328562942070e-01 1.084326090465511858e-02
8.666249169099330407e-01 9.732969275342605656e-03
7.785162410522838972e-01 8.730741973712772067e-03
6.991473194891144605e-01 7.832274789090301961e-03
6.210694875269204829e-01 6.947603249211660968e-03
5.575604082018865704e-01 6.232610452512535662e-03
1.082372275763707847e+01 1.375293030601127675e-01
9.888651172727708882e+00 1.242016369900688227e-01
9.023419054649735926e+00 1.121330271785057758e-01
8.224264267333028400e+00 1.012020051311198626e-01
7.487567005543119159e+00 9.130784519950704836e-02
6.809615133001005738e+00 8.235446917069337569e-02
6.186783625178130741e+00 7.425462191917502064e-02
5.615479100542785318e+00 6.692615364511554643e-02
5.092309783689197289e+00 6.030541907471709956e-02
4.613891621948360999e+00 5.431954969027301405e-02
4.177074705540112731e+00 4.890979392703521944e-02
3.778700965121375432e+00 4.403413158391523974e-02
3.415899884619253424e+00 3.962111353941807912e-02
3.085804919772005661e+00 3.564806383158159592e-02
2.785887505658834584e+00 3.206027692952335972e-02
2.513628355445067353e+00 2.882980166687275012e-02
2.266714537735019075e+00 2.591447535780581207e-02
2.021877969505059713e+00 2.304285089021208127e-02
1.821358675180428932e+00 2.070743737118094230e-02
1.622897647738193783e+00 1.840243651557166640e-02
1.460632662063689802e+00 1.652754788587845400e-02
1.314121564140767973e+00 1.483828799776790337e-02
1.181862583199570382e+00 1.332181202475490357e-02
1.062580098771990667e+00 1.195766142478652851e-02
9.550601410385703982e-01 1.073316856779764870e-02
8.581353811867430403e-01 9.632033632595645919e-03
7.708989537569208572e-01 8.641430972580573661e-03
6.923061287925892371e-01 7.754900806354846944e-03
6.150013437969544805e-01 6.877362835335757742e-03
5.520659860208220193e-01 6.167474619364806017e-03
1.073857057056650888e+01 1.362944430637353654e-01
9.809471807758178841e+00 1.230757502597197295e-01
8.949992520214999914e+00 1.111091002145597750e-01
8.156220517052279462e+00 1.002727389195839924e-01
7.424790689829467993e+00 9.046526728182217869e-02
6.751808110233771920e+00 8.158999677081149593e-02
6.133549943321956022e+00 7.356068353019798445e-02
5.566609084199149571e+00 6.629947663822460813e-02
5.047505061163704454e+00 5.973477554978848247e-02
4.572890525594995204e+00 5.380574834069287715e-02
4.139620835306797808e+00 4.844690374768352570e-02
3.744530917156748462e+00 4.360995005576281253e-02
3.384740156955555967e+00 3.924663441048822227e-02
3.057472431649211675e+00 3.530568641099976479e-02
2.760015165861879893e+00 3.175110956367900583e-02
2.490164799027107190e+00 2.854952785843188970e-02
2.245506175061988241e+00 2.566484973289179933e-02
2.002799634111633420e+00 2.281750238741530462e-02
1.804070052510906352e+00 2.050358271059825321e-02
1.607380984845433236e+00 1.822081845244712464e-02
1.446662810212226535e+00 1.636414723798677168e-02
1.301503700460162394e+00 1.469298031738446204e-02
1.170424739548871829e+00 1.318805890455429161e-02
1.052280895153281159e+00 1.183760931227692027e-02
9.457840724074366712e-01 1.062371868770729116e-02
8.498316184528820205e-01 9.537736669695911357e-03
7.633553623909021812e-01 8.551072608471406780e-03
6.855496979252623246e-01 7.672249855556214325e-03
6.089177205159831407e-01 6.810933588498278672e-03
5.407177549638525482e-01 6.043137752799633035e-03
1.065398250233274169e+01 1.350662174911615721e-01
9.730771762940166880e+00 1.219587749559729734e-01
8.876990556624514639e+00 1.100976360065950427e-01
8.088756294620232268e+00 9.935412839114358963e-02
7.362505944620259868e+00 8.962985896381636675e-02
6.694365979788649668e+00 8.083116618080397886e-02
6.080762555734676056e+00 7.287302730228292780e-02
5.518097614045601063e+00 6.567781129051261657e-02
5.003049430141908616e+00 5.917092590145289766e-02
4.532227190686420215e+00 5.329472073086703038e-02
4.102394197099555662e+00 4.798682756090336121e-02
3.710580585069347848e+00 4.319469502841204872e-02
3.353792621800844920e+00 3.886793933296656123e-02
3.029264642404630781e+00 3.496446565556417252e-02
2.734445291194421479e+00 3.144572132526563674e-02
2.466996130114492036e+00 2.827142828940852268e-02
2.224388385060029893e+00 2.541346962925251571e-02
1.983820378956597796e+00 2.259732589507526535e-02
1.786919418672975102e+00 2.030258179303029778e-02
1.592054737570324008e+00 1.804132978489884562e-02
1.432770558309083064e+00 1.620461283315996134e-02
1.288946922327382172e+00 1.454688131879949657e-02
1.159175284229117864e+00 1.305931438038119424e-02
1.042116997194388661e+00 1.172037681778724354e-02
9.365951455317942376e-01 1.051966049092408276e-02
8.415325640527179241e-01 9.437810147315053855e-03
7.559166933254889420e-01 8.468350477014089175e-03
6.788553977325737510e-01 7.599992503490697777e-03
6.029767631701282715e-01 6.740797459554861808e-03
4.083217858110960163e-01 4.542175145234438917e-03
1.056982982453104292e+01 1.338480743954625907e-01
9.652644366734744352e+00 1.208524282621675633e-01
8.804521505365910272e+00 1.090864716075251734e-01
8.021762844359553668e+00 9.843959682953379309e-02
7.300601972639418236e+00 8.880152388270921848e-02
6.637304643623449962e+00 8.008354499253569903e-02
6.028308248020095128e+00 7.219286187474135974e-02
5.469951778557113897e+00 6.506049597679612606e-02
4.958948359306849518e+00 5.861196542028201950e-02
4.491802984073664184e+00 5.279065311379069897e-02
4.065493911378779579e+00 4.753083040024482647e-02
3.676910143476475934e+00 4.277989044268751956e-02
3.323081913304267498e+00 3.849489312457905765e-02
3.001340439609377242e+00 3.462978838253502611e-02
2.709077696772855592e+00 3.114378573352502566e-02
2.443922316148468443e+00 2.800065468174037925e-02
2.203461709538240942e+00 2.517072366914238982e-02
1.965126567714484462e+00 2.237701314306339562e-02
1.770002888136017472e+00 2.010667445972373971e-02
1.576822684843522060e+00 1.786388945333679604e-02
1.419028167461155565e+00 1.604550377250577725e-02
1.276537065182551167e+00 1.440371706708414370e-02
1.147919926758278475e+00 1.293056928481885540e-02
1.031966595399940845e+00 1.160478806364324995e-02
9.274924685571841465e-01 1.041704242971410073e-02
8.333104511023259331e-01 9.349026852453683895e-03
7.484690887380388569e-01 8.383907700092646520e-03
6.721767423578784983e-01 7.520994965162603081e-03
5.970366196700441774e-01 6.673334223057532898e-03
2.746740761511024531e-01 3.055436018107565276e-03
1.048616785804786566e+01 1.326371433287579227e-01
9.574956705747128538e+00 1.197546251616807000e-01
8.732502826598677714e+00 1.080913766770845719e-01
7.955199801342814681e+00 9.753362794056016916e-02
7.239166450393683228e+00 8.798192083848639655e-02
6.580672959359497476e+00 7.933734155453364689e-02
5.976233494366105958e+00 7.151819374737926338e-02
5.422167362032847215e+00 6.444882415628548633e-02
4.915162706092117695e+00 5.805998495992279601e-02
4.451814594689077254e+00 5.229021000208041586e-02
4.028916936360609213e+00 4.707652735144407519e-02
3.643561244366137153e+00 4.237466461954512986e-02
3.292753303262294651e+00 3.812486260213061862e-02
2.973718925610351782e+00 3.429496121846693085e-02
2.684007205492776382e+00 3.084151640860207863e-02
2.421141737303666108e+00 2.772887664252732948e-02
2.160222578427175577e+00 2.465899093101062145e-02
1.946517826929656358e+00 2.215758523055520735e-02
1.753135889338355069e+00 1.990958608741502309e-02
1.561765544590903776e+00 1.768913637849890350e-02
1.405454085091516037e+00 1.588474724104661090e-02
1.264246084805225712e+00 1.426318300968973385e-02
1.136849622549994443e+00 1.280633125251562018e-02
1.021970135041106342e+00 1.149227016481020082e-02
9.184320807073416137e-01 1.031127679250338179e-02
8.251737525312404786e-01 9.251503774439289937e-03
7.412007127661917050e-01 8.300582927372977815e-03
6.655758977874115523e-01 7.445949414729140237e-03
5.911221146771153956e-01 6.606152618110227616e-03
1.841167989478551259e-01 2.043558969254879489e-03
1.040299350502781550e+01 1.314385870984422777e-01
9.497674958784122268e+00 1.186629929570918590e-01
8.660971531941292767e+00 1.071016241286807114e-01
7.889081368946428086e+00 9.663775313556578761e-02
7.178123760329861547e+00 8.716311353294341202e-02
6.524476068604047718e+00 7.859874616502800226e-02
5.924547630927521347e+00 7.085167367627576152e-02
5.374769704454157804e+00 6.384444262593905184e-02
4.871758862737203266e+00 5.751227218474563169e-02
4.412058658001786426e+00 5.179363551847756403e-02
3.992642392212173430e+00 4.662565571118646585e-02
3.610489636872207697e+00 4.196653483196959022e-02
3.262555599784272786e+00 3.775732032399592430e-02
2.946301281478210576e+00 3.396352752476131803e-02
2.659036045093176259e+00 3.054259519120257685e-02
2.398454649165100871e+00 2.745831139478353139e-02
2.139891775404891838e+00 2.441972554402242063e-02
1.928117001100449368e+00 2.194185000872489813e-02
1.718402704340736831e+00 1.950499462989786423e-02
1.546887934489668881e+00 1.751554896868292091e-02
1.391915527752951132e+00 1.573172743566778400e-02
1.252079974173675669e+00 1.412543302452602852e-02
1.125870522428462195e+00 1.267762517033520914e-02
1.012050223607797061e+00 1.137904564898708192e-02
9.095103990057621379e-01 1.021078222563347182e-02
8.171232596204475174e-01 9.159564177250762926e-03
7.339414346901085295e-01 8.215847129513301206e-03
6.590754117788601985e-01 7.373410142039204564e-03
5.852919008934852618e-01 6.539693451096671370e-03
1.129182657299723580e+01 1.442383433210570332e-01
1.032034019711328909e+01 1.302462733907268355e-01
9.420974607716642524e+00 1.175825068017487818e-01
8.589932933191585462e+00 1.061238955535615258e-01
7.823349353685301821e+00 9.574652701863645143e-02
7.117536125305096384e+00 8.635580349718516291e-02
6.468655855678638211e+00 7.786699854798791176e-02
5.873284706448039572e+00 7.018454182296078592e-02
5.327712507361019867e+00 6.324294439616420793e-02
4.828628340864700164e+00 5.696874449710861987e-02
4.372638951431096821e+00 5.130125796370440389e-02
3.956613611589403057e+00 4.618227870552798348e-02
3.577631190230018632e+00 4.156538353697143695e-02
3.232642096184340730e+00 3.739477688228901725e-02
2.919091975429741748e+00 3.363742167893124524e-02
2.634344296568260191e+00 3.024716724731113526e-02
2.376060919224226353e+00 2.719126346505648315e-02
2.119749090702343963e+00 2.417885057421233913e-02
1.909885450275294438e+00 2.172814292425896687e-02
1.702023264597731345e+00 1.931144208380022181e-02
1.532119899113554951e+00 1.734472428957388457e-02
1.378554427732148646e+00 1.557779355820509797e-02
1.240003006824871745e+00 1.398533039935313978e-02
1.114979381172754413e+00 1.255312559793822502e-02
1.002235806039946109e+00 1.126423510526300756e-02
9.006747169737353564e-01 1.010781284002748755e-02
8.091580883196144436e-01 9.069396024117958033e-03
7.267551095821866980e-01 8.136610000185083569e-03
6.525716824448458686e-01 7.298053009784800232e-03
5.795458165653211147e-01 6.477234469757181187e-03
1.120354992810684003e+01 1.429379835813796296e-01
1.023820374733466920e+01 1.290660862653684737e-01
9.344766424855070142e+00 1.165113583746988368e-01
8.519315700575104344e+00 1.051499601954360152e-01
7.758116497333983119e+00 9.486015330577893256e-02
7.057346024246561988e+00 8.555847000017702264e-02
6.413255182414425271e+00 7.713889069767759787e-02
5.822396083779521447e+00 6.952677126149135745e-02
5.281015892842767734e+00 6.264559163762688232e-02
4.785887309906647680e+00 5.642951459543491671e-02
4.333546023099989597e+00 5.081749580657558829e-02
3.920904568782797917e+00 4.574076596358477714e-02
3.545058219038216940e+00 4.116423738611294653e-02
3.203036576749539677e+00 3.703341766415198938e-02
2.892077664173222651e+00 3.331255764215883958e-02
2.609864358368927828e+00 2.995412926224581482e-02
2.353760140170107817e+00 2.692732685825051722e-02
2.099794416402347430e+00 2.394440429617778962e-02
1.891770752879500916e+00 2.151701631295287187e-02
1.685858909066330957e+00 1.912291364606402699e-02
1.517443702556976248e+00 1.717331901095267219e-02
1.365365216007250693e+00 1.542245337661332129e-02
1.228052207585394351e+00 1.384784150820913065e-02
1.104176755911059793e+00 1.243193708336513825e-02
9.925108895586941538e-01 1.115391163897924351e-02
8.919260538976527819e-01 1.000607136407762228e-02
8.012347044932283113e-01 8.980195125326306468e-03
7.196541844626839213e-01 8.051643187170755278e-03
6.392329252484169055e-01 7.145075710003901889e-03
5.738835882851504033e-01 6.409533255664491558e-03
1.111572860838700727e+01 1.416501542819271209e-01
1.015662855739648229e+01 1.279009334067111592e-01
9.269052343546272610e+00 1.154486842481952380e-01
8.449186271628313705e+00 1.041827553009584822e-01
7.693318238283648469e+00 9.398678635119869784e-02
6.997593982435855509e+00 8.475987309129728864e-02
6.358247137695251183e+00 7.641871017724825854e-02
5.771855775771726371e+00 6.887428031935115269e-02
5.234677778128730807e+00 6.205377768567468116e-02
4.743420178048403990e+00 5.589477571228115838e-02
4.294692975261670931e+00 5.033036378212396578e-02
3.885517364649841099e+00 4.530700327777169301e-02
3.512725579566483347e+00 4.077212196935762339e-02
3.173640011997208354e+00 3.667755444617205873e-02
2.865362987431082864e+00 3.298854002455247486e-02
2.585580251447393341e+00 2.966429939829351090e-02
2.331751446530076599e+00 2.666486053708032669e-02
2.080020626600668887e+00 2.370937156281749045e-02
1.873914379861740143e+00 2.130619264882161953e-02
1.669760295885617474e+00 1.893359098169185642e-02
1.502917406978906190e+00 1.700303397447149034e-02
1.352178961443652794e+00 1.527241640801995162e-02
1.216216219866567805e+00 1.371040765446239658e-02
1.093562217318195806e+00 1.230737465423415063e-02
9.828757013748447013e-01 1.104035792733821034e-02
8.831632147280922274e-01 9.906089946710657651e-03
7.934486924862492740e-01 8.890814958015023570e-03
7.125818453502328342e-01 7.973552325846190378e-03
6.329912868310770824e-01 7.074034187619226456e-03
5.682248891275289981e-01 6.344923275589947273e-03
1.102845446458672818e+01 1.403730796154467053e-01
1.007550467135094507e+01 1.267379446758878092e-01
9.193775294492942507e+00 1.143943423675254784e-01
8.379604825847806637e+00 1.032253992028384360e-01
7.628933637771075027e+00 9.311852169372604460e-02
6.938250192317091170e+00 8.397516867034808541e-02
6.303634564277696306e+00 7.570576321547120568e-02
5.721722013848892452e+00 6.822824967149249131e-02
5.188696844743152958e+00 6.147092536695621806e-02
4.701320027504428900e+00 5.536705724820333019e-02
4.256265221689639944e+00 4.985060869586629972e-02
3.850432448035340904e+00 4.487005881209614466e-02
3.480780070810837845e+00 4.037634895906549309e-02
3.144463168745442516e+00 3.632461454480234719e-02
2.838858011128363223e+00 3.267018097433659063e-02
2.561492768853813828e+00 2.937683316370012093e-02
2.309934535218762797e+00 2.640568320767449489e-02
2.060346839377236172e+00 2.347650789154915110e-02
1.856142468098149978e+00 2.109720957245442632e-02
1.653864719269829031e+00 1.875098476381562018e-02
1.488518306309241312e+00 1.683448472044917280e-02
1.339185866135276903e+00 1.511807080657323957e-02
1.204506633812178817e+00 1.357267646593581130e-02
1.082935302474558270e+00 1.218541200916461661e-02
9.733272243997032058e-01 1.093251203705338827e-02
8.745868872163315988e-01 9.809083707859996004e-03
7.856485646690950508e-01 8.803652958668840844e-03
7.055588160629390204e-01 7.893123102953225959e-03
6.267664203399960776e-01 7.001482665406152765e-03
5.626503807243327104e-01 6.280132234921705255e-03
1.094175719141051317e+01 1.391063366271821644e-01
9.994864877886614707e+00 1.255870016211548812e-01
9.119044589258368916e+00 1.133537926582825900e-01
8.310383305071681548e+00 1.022767925942889289e-01
7.565016130964913543e+00 9.225626141742843123e-02
6.879351095171715613e+00 8.319286633361490380e-02
6.249522781081124911e+00 7.499529167252742823e-02
5.671958221049893112e+00 6.758452097983333462e-02
5.143071105094183082e+00 6.088934474273705044e-02
4.659538610838056094e+00 5.483963393333495667e-02
4.218069643681363168e+00 4.937473486083800156e-02
3.815568387421240715e+00 4.444285478805107270e-02
3.448968437958167765e+00 3.999025040784814217e-02
3.115577880451799064e+00 3.597374686850626779e-02
2.812552197565289180e+00 3.235099089788171650e-02
2.537601555340057047e+00 2.908842916782506532e-02
2.288275649685890478e+00 2.614496633349471660e-02
2.040964195650455171e+00 2.324724258739120988e-02
1.838504409753650259e+00 2.088605415943640270e-02
1.638050294673822460e+00 1.856573346267569383e-02
1.474310645640500184e+00 1.666891620845149455e-02
1.326365034970059753e+00 1.497014047776960496e-02
1.192885617929516195e+00 1.343639588191508465e-02
1.072395864120604614e+00 1.206190134759523025e-02
9.638657521389328853e-01 1.082351749403967500e-02
8.660973461650431915e-01 9.710286000717376076e-03
7.780130775991721537e-01 8.713393494732050298e-03
6.986802231492383886e-01 7.815547205751883358e-03
6.206019879939280726e-01 6.930165511365233427e-03
5.570847420476661149e-01 6.214702454733624787e-03
1.085554433515999584e+01 1.378507790139847922e-01
9.914740428114713566e+00 1.244436731515749517e-01
9.044698661487279523e+00 1.123145406171055100e-01
8.241669955583247997e+00 1.013359638617165881e-01
7.501522411359936804e+00 9.140422479388314592e-02
6.820873224792305400e+00 8.241704222810121439e-02
6.195711465277721430e+00 7.429799744785903215e-02
5.622550552321682105e+00 6.695140961227066811e-02
5.097802288829461403e+00 6.031235143831946421e-02
4.618097906513883188e+00 5.431951188775913097e-02
4.180203432238997152e+00 4.890617001788716972e-02
3.781040687461088901e+00 4.401547871727961442e-02
3.417465083712283747e+00 3.960657597308430561e-02
3.086905942756950516e+00 3.562496992952062652e-02
2.786538248647473903e+00 3.203795758361110968e-02
2.513942982900923440e+00 2.880459524623066314e-02
2.266775692748128179e+00 2.589122856767417033e-02
2.021678850833698249e+00 2.301811201707694432e-02
1.821060709166290259e+00 2.068052881657376357e-02
1.622426609859347391e+00 1.838096060881140234e-02
1.460195055042327716e+00 1.650407428837152510e-02
1.313645098831984992e+00 1.482081061141942400e-02
1.181353710343348462e+00 1.330120993740484779e-02
1.062044719402987614e+00 1.194032874805102916e-02
9.545241760099336670e-01 1.071520845692918757e-02
8.576063191048763912e-01 9.613501819435090953e-03
7.703915961590489525e-01 8.626015513902064030e-03
6.918351031960828790e-01 7.735029346326635809e-03
6.144703142834224696e-01 6.861536423396626463e-03
5.456803018243981951e-01 6.086127310195910828e-03
1.076985661248932402e+01 1.366091756369137156e-01
9.835121001981635303e+00 1.233167052260557561e-01
8.970921026595192416e+00 1.112891277819166719e-01
8.173365915838397555e+00 1.004045143109279087e-01
7.438495002916800658e+00 9.055802662949502535e-02
6.762798007181092252e+00 8.165403673625798442e-02
6.142301790841315778e+00 7.360162555579401189e-02
5.573445404412644244e+00 6.632454820977969068e-02
5.052886043405507621e+00 5.974651918070351259e-02
4.576997450985543558e+00 5.380714486986692968e-02
4.142659683303855367e+00 4.843952833652934858e-02
3.746730520891446314e+00 4.359558726445587201e-02
3.386254740854757195e+00 3.922889834401309395e-02
3.058429990589353942e+00 3.528526479839830948e-02
2.760644862235266395e+00 3.173101603255432807e-02
2.490505745236151647e+00 2.852650144078538660e-02
2.245508929302518997e+00 2.563859667104690515e-02
2.002579704848105546e+00 2.279642734732588091e-02
1.803751872446426097e+00 2.047872007341818706e-02
1.606992366133541017e+00 1.820319209785174058e-02
1.446170044500934670e+00 1.634205645278483110e-02
1.300914629269910749e+00 1.467517384428110305e-02
1.169912931683591895e+00 1.317254880587452083e-02
1.051781244312400831e+00 1.182459923695950918e-02
9.452441648678543418e-01 1.061327003258213074e-02
8.493000470254588041e-01 9.518895425871280389e-03
7.628555576243195580e-01 8.545300762101148279e-03
6.850745386398275905e-01 7.662006197399655501e-03
6.084826631614420611e-01 6.795260014825573076e-03
4.120188720164096874e-01 4.588473257335028317e-03
1.068460885367956692e+01 1.353755540577524508e-01
9.755970071098078122e+00 1.221948560241460507e-01
8.897589197863206678e+00 1.102719439192821616e-01
8.105564077089635333e+00 9.948145843990009729e-02
7.375918905376810386e+00 8.972420069329367642e-02
6.705149658779510524e+00 8.089865210684442365e-02
6.089269261742932038e+00 7.291486773549595013e-02
5.524793804446438195e+00 6.570221673794751638e-02
5.008322864535353247e+00 5.918355571482911831e-02
4.536235698314198039e+00 5.329841017286113258e-02
4.105349976518118282e+00 4.798080994567202606e-02
3.712723921573001018e+00 4.318192774079155499e-02
3.355256238315620809e+00 3.885130619509757910e-02
3.030259350559195042e+00 3.494915610736366862e-02
2.735039707779194362e+00 3.142663207976534312e-02
2.467199984896486065e+00 2.825349803738028132e-02
2.224361085389855663e+00 2.539398827797807387e-02
1.983666897789904127e+00 2.257469743909448073e-02
1.786626950860116469e+00 2.028096904849645624e-02
1.591653729867141598e+00 1.802400960236272970e-02
1.432261936450007545e+00 1.618538908065611862e-02
1.288436601098998491e+00 1.453171518913320796e-02
1.158654704464931573e+00 1.304265344812544254e-02
1.041504972120609995e+00 1.170901002224265276e-02
9.360503020749018077e-01 1.051005168707566835e-02
8.409799205005612510e-01 9.427041478156818546e-03
7.554060601526293439e-01 8.459000105108940154e-03
6.782991342984115990e-01 7.585051102048867393e-03
6.024792533909094638e-01 6.729772050479041270e-03
2.771470470301959366e-01 3.081781047533063006e-03
1.059989120445323074e+01 1.341495244061437775e-01
9.677386641232947895e+00 1.210848320931865590e-01
8.824763782442932580e+00 1.092658514050905000e-01
8.038182037422679116e+00 9.856801495308661898e-02
7.313790530148018831e+00 8.889462546217240246e-02
6.647886790552102632e+00 8.014510303801834767e-02
6.036641880342767053e+00 7.223597911671088279e-02
5.476506553634951757e+00 6.508556490576573872e-02
4.964011069340186211e+00 5.862479107325886674e-02
4.495712156525210723e+00 5.279384959601973737e-02
4.068364962671100926e+00 4.752314425758011329e-02
3.679048494895279742e+00 4.276958853231402347e-02
3.324580278869741168e+00 3.848142525772133005e-02
3.002292425442851798e+00 3.461205877557749916e-02
2.709714453671828949e+00 3.112372044335974530e-02
2.444188457253489766e+00 2.798150953790957962e-02
2.180686005926501192e+00 2.487992940429806579e-02
1.964863172436916106e+00 2.235461166431111299e-02
1.769656942277964440e+00 2.008360775532891732e-02
1.576407670308807685e+00 1.784757481151883624e-02
1.418532179321250419e+00 1.602676944615880061e-02
1.276023079422121675e+00 1.438756842481296767e-02
1.147398159068334644e+00 1.291677479708125756e-02
1.031416500046882234e+00 1.159237946368863771e-02
9.269430711509334397e-01 1.040502455475641325e-02
8.327775547320427352e-01 9.332635226615664317e-03
7.479556121594154172e-01 8.375663812613164463e-03
6.717000037881911689e-01 7.514732194238635254e-03
5.965331599212850833e-01 6.666462761869791816e-03
1.857727563766556067e-01 2.059113912922285513e-03
1.051578122341703470e+01 1.329354401028703669e-01
9.599237107591211071e+00 1.199837420048121411e-01
8.752342268615102228e+00 1.082625561575732281e-01
7.971251431276575872e+00 9.766169289822107524e-02
7.252068491627020386e+00 8.807228450268732300e-02
6.591064136205638135e+00 7.940117491678981565e-02
5.984452471119034556e+00 7.156066341187296287e-02
5.428580113126786344e+00 6.447588748599193675e-02
4.920150659395204684e+00 5.807281441164253294e-02
4.455625357603082648e+00 5.229272090687263341e-02
4.031706001189429678e+00 4.707038260442743954e-02
3.645588330224498019e+00 4.235938728560103422e-02
3.294101294366693633e+00 3.811092336207679704e-02
2.974633392862879866e+00 3.428092674992172517e-02
2.684504671350575133e+00 3.082197442917805966e-02
2.421324785921183054e+00 2.770977857379801346e-02
2.160215933568099267e+00 2.463722675272541837e-02
1.946327779706300998e+00 2.213902407025375094e-02
1.734518776290586484e+00 1.967585681996459820e-02
1.561327554299350107e+00 1.767480247709328142e-02
1.404954901106560960e+00 1.587045653917243740e-02
1.263710520279801131e+00 1.424902061923458835e-02
1.136325982857542716e+00 1.278827044639592979e-02
1.021415159009979590e+00 1.147926543738758513e-02
9.179226015156565222e-01 1.030600526416355564e-02
8.246368641627702667e-01 9.240701130089176013e-03
7.406867838681179261e-01 8.290830084978152020e-03
6.651019396179537191e-01 7.443009754497847442e-03
5.906879650040316454e-01 6.597364028274976637e-03
1.141594756476964889e+01 1.459249752116443533e-01
1.043208102626264555e+01 1.317338084990891667e-01
9.521612345962694235e+00 1.188916087923111292e-01
8.680515748235412943e+00 1.072719856231872937e-01
7.904780738754737079e+00 9.675928626628774176e-02
7.190873777237014153e+00 8.725453802000049386e-02
6.534662651512610054e+00 7.866159488891338869e-02
5.932598570423063933e+00 7.089142213904754686e-02
5.381029102740942704e+00 6.386884646422599787e-02
4.876585542107771509e+00 5.752452956724166816e-02
4.415776334962156824e+00 5.179777657712870270e-02
3.995369679544774399e+00 4.662231219036577085e-02
3.612431825771876603e+00 4.195683918333180384e-02
3.263933276137505501e+00 3.774615387520986742e-02
2.947177753103805475e+00 3.395007982696286036e-02
2.659521566313551411e+00 3.052358780177654579e-02
2.398647770813563174e+00 2.744256486623786878e-02
2.139855290303671609e+00 2.440166146558736884e-02
1.927911595261319277e+00 2.192253866431869910e-02
1.718031057325624111e+00 1.948281894699312178e-02
1.546460130173692438e+00 1.750149693250010324e-02
1.391487571790287259e+00 1.571440697927806510e-02
1.251531577448717902e+00 1.410642546682382495e-02
1.125315760779793450e+00 1.266381910749238456e-02
1.011501128843925512e+00 1.136602162792844407e-02
9.089885568008407857e-01 1.020284287130636749e-02
8.165816663279966692e-01 9.151496902465732636e-03
7.334304458047828934e-01 8.211505158234613799e-03
6.585922080662345302e-01 7.368778996619275261e-03
5.848535912395000924e-01 6.532971972729559491e-03
1.132657478686915553e+01 1.446111354897226808e-01
1.034900078521412148e+01 1.305378087122102126e-01
9.444488600009272261e+00 1.178024238511833077e-01
8.609083479820988316e+00 1.062875942025091752e-01
7.838799489386347297e+00 9.586909272599374032e-02
7.129994960106350810e+00 8.644754228959417031e-02
6.478650686373127243e+00 7.792882667758607718e-02
5.881131988021085277e+00 7.022733486574121720e-02
5.333841698512560292e+00 6.326905504397689617e-02
4.833374294491417977e+00 5.698118838162933436e-02
4.376262154996819476e+00 5.130671890470264035e-02
3.959258600931970573e+00 4.617801216670672920e-02
3.579500653480874206e+00 4.155678612869569827e-02
3.233979233272330056e+00 3.738130931816849994e-02
2.919925803193887504e+00 3.362545667661544224e-02
2.634780652069212081e+00 3.023134841998667555e-02
2.376179679005395950e+00 2.717819612997179890e-02
2.119682802255341780e+00 2.416566410653421190e-02
1.909653303116077838e+00 2.171110417230474876e-02
1.701653180806961929e+00 1.929177216797047650e-02
1.531644702234308708e+00 1.733034578127049669e-02
1.378110665976759019e+00 1.555958791839166973e-02
1.239442186789915690e+00 1.396924763125724153e-02
1.114445458275937328e+00 1.253942628431054841e-02
1.001681359873692889e+00 1.125404483466587238e-02
9.001410224320469666e-01 1.010024467564861993e-02
8.086123786666156166e-01 9.062113281947420385e-03
7.262400095264338606e-01 8.127599286907727719e-03
6.450781624991990260e-01 7.214558438450880025e-03
5.791033300478529711e-01 6.473006372252992219e-03
1.123760997105958026e+01 1.433052630701146524e-01
1.026635254830672572e+01 1.293561138425058099e-01
9.367793072648979091e+00 1.167271177044409830e-01
8.538108524554074208e+00 1.053145048586314331e-01
7.773281367221253291e+00 9.498245555388780403e-02
7.069584228862531461e+00 8.564318308313206840e-02
6.423045627014559500e+00 7.720141287213334869e-02
5.830072642507645675e+00 6.956846961837222232e-02
5.287023281657010187e+00 6.267321735840149233e-02
4.790456119861145723e+00 5.644170266906095579e-02
4.336997459436750191e+00 5.081492478963182263e-02
3.923469045315115089e+00 4.573843146859904452e-02
3.546874946122301253e+00 4.115759877487589619e-02
3.204228833580352820e+00 3.702326437943193049e-02
2.892875757334212761e+00 3.329705284952251543e-02
2.610264282334375796e+00 2.994229909874400464e-02
2.353946603281369843e+00 2.691313789777439666e-02
2.099700395605190284e+00 2.392833052085438506e-02
1.891579583594219738e+00 2.149692957373729174e-02
1.685447224144132061e+00 1.910451218382780772e-02
1.516955407600936834e+00 1.715857632455896134e-02
1.364823613683571857e+00 1.540670530519753362e-02
1.227541795860686014e+00 1.383413139309504734e-02
1.103697846675513849e+00 1.241620720719358376e-02
9.919542744321432348e-01 1.114398164281086429e-02
8.913657100654429621e-01 9.999609555741181821e-03
8.007282911166011541e-01 8.970777070362992434e-03
7.191347259630913591e-01 8.047980846581440084e-03
6.387480463241297368e-01 7.142868464922194627e-03
5.734458100408449388e-01 6.409779492729201188e-03
1.114931149478961814e+01 1.420123700075697770e-01
1.018420316786831670e+01 1.281806864429135551e-01
9.291626411469895430e+00 1.156650684081744901e-01
8.467633419890452373e+00 1.043471122163717318e-01
7.708256808786932979e+00 9.410682317613533465e-02
7.009548742636380503e+00 8.484939053149183341e-02
6.367886860371189783e+00 7.648236928708564142e-02
5.779367631955761198e+00 6.891752976339914072e-02
5.240565097807237116e+00 6.208151848840293141e-02
4.747986276025137009e+00 5.590989995901252119e-02
4.298149873267394838e+00 5.033367438568372293e-02
3.888004323898699433e+00 4.530112318197982574e-02
3.514570351987872598e+00 4.076219180034662548e-02
3.174780856861188827e+00 3.666822914203703848e-02
2.866129980252439147e+00 3.297840109619502857e-02
2.585945528052734144e+00 2.965258853201037034e-02
2.331906540804799643e+00 2.665195762380841160e-02
2.079913783208300337e+00 2.370009027291600581e-02
1.873640394088146977e+00 2.128972197640982902e-02
1.669339926168615040e+00 1.891866298688954853e-02
1.502457304181001652e+00 1.698982743432566125e-02
1.351726801324967919e+00 1.525758359619326827e-02
1.215651742335466912e+00 1.369792040677098206e-02
1.092970530080077829e+00 1.229416492743893100e-02
9.823143107661960194e-01 1.103586090566921300e-02
8.826984522079515116e-01 9.902237007258020071e-03
7.929014188412288888e-01 8.883716263982722669e-03
7.120653480903679222e-01 7.967924530163065719e-03
6.325022545642309257e-01 7.071580221976646319e-03
5.677750522485321971e-01 6.341990256236640019e-03
1.106147553276487550e+01 1.407345774462240851e-01
1.010260822984641926e+01 1.270113647262681722e-01
9.215994707515388740e+00 1.146086460107644672e-01
8.397642282380189727e+00 1.033851802564263039e-01
7.643631118814529835e+00 9.323491819273768688e-02
6.949991127907989785e+00 8.406127757691077285e-02
6.313021146117371529e+00 7.576529845975096822e-02
5.729099727760170069e+00 6.826851003078394931e-02
5.194465999420295077e+00 6.149653254737520031e-02
4.705759766842839475e+00 5.538032762943167348e-02
4.259535190857132392e+00 4.985315824979023869e-02
3.852858049780920169e+00 4.486828392209691457e-02
3.482472990268083990e+00 4.037537590074493504e-02
3.145646418828006219e+00 3.631682821795208238e-02
2.839583873255672408e+00 3.265953705151743158e-02
2.561823017216306564e+00 2.936271435479760952e-02
2.309982593024391573e+00 2.639288337405091417e-02
2.060227951788916823e+00 2.346756275985811824e-02
1.855842278839021864e+00 2.108432524364417526e-02
1.653417740816134129e+00 1.873415515158393177e-02
1.488092934901391384e+00 1.682495527269560129e-02
1.338720693569029230e+00 1.510918863505305264e-02
1.203922761735093605e+00 1.356274347805999127e-02
1.082385421095999112e+00 1.217201084117268579e-02
9.727610324418711762e-01 1.092625879072209490e-02
8.740181566985940620e-01 9.803795302100843170e-03
7.851174603708552802e-01 8.792362685080925763e-03
7.051377360178316955e-01 7.888403699451465925e-03
6.262802532735829431e-01 6.999614812740305968e-03
5.622111991819189747e-01 6.278550443405225660e-03
1.097415222616179520e+01 1.394572900770525148e-01
1.002150895281475407e+01 1.258619238533430218e-01
9.140807530393823654e+00 1.135581286723055527e-01
8.328039527874379289e+00 1.024341386573989765e-01
7.579410312243503256e+00 9.237287772873860325e-02
6.890888762525050559e+00 8.327925855831748436e-02
6.258647455820733008e+00 7.505964497645541134e-02
5.679104940006484803e+00 6.762896719474484342e-02
5.148635980821328673e+00 6.091480091367103278e-02
4.663875596861493555e+00 5.485367360933627451e-02
4.221351306470507936e+00 4.938308896795948200e-02
3.817935511402978932e+00 4.443962198786051421e-02
3.450688044379565778e+00 3.998516569060835135e-02
3.116624499960666927e+00 3.596579432879667276e-02
2.813241103487013728e+00 3.234433230548587612e-02
2.537997498116644657e+00 2.907888496974254597e-02
2.288301209339302034e+00 2.613537903089113365e-02
2.040812597395794015e+00 2.323755821098350688e-02
1.838228197929254737e+00 2.087735401651873851e-02
1.637691616903880876e+00 1.854935450435517968e-02
1.473872172481845766e+00 1.665824668265713029e-02
1.325877339432691260e+00 1.496020220649668837e-02
1.192281829412093819e+00 1.342905746180868276e-02
1.071879464770108648e+00 1.205266551394168495e-02
9.633607885020250006e-01 1.081348213143829527e-02
8.655275263797871377e-01 9.706792570943766768e-03
7.774772700696032102e-01 8.706638468278963400e-03
6.981953224502797095e-01 7.809753564941511114e-03
6.201112143436512403e-01 6.930302080634866135e-03
5.506403128639435485e-01 6.148414456514375397e-03
1.088741770632939065e+01 1.381982118153922134e-01
9.940965064451932065e+00 1.247153381372496234e-01
9.066167270592572436e+00 1.125220447766986237e-01
8.259051478956555670e+00 1.014909477336580629e-01
7.515682564868854776e+00 9.151849467772225910e-02
6.832096829191616649e+00 8.250407058518291481e-02
6.204665107252774980e+00 7.435493000697236676e-02
5.629583532978365668e+00 6.699237331695429010e-02
5.103253869703289425e+00 6.034113846468958792e-02
4.622336422900912289e+00 5.433638726605582309e-02
4.183397701653306378e+00 4.891050509051859951e-02
3.783235559411505466e+00 4.401661836580725989e-02
3.419119333960909390e+00 3.959996885559945862e-02
3.087992579330342657e+00 3.561800683152387126e-02
2.787174151512579190e+00 3.203189826713324223e-02
2.514267412703026672e+00 2.879785704462273568e-02
2.266837118241292970e+00 2.587982150704133677e-02
2.021511840282628203e+00 2.300812301623362741e-02
1.820764012330436721e+00 2.067320780527996324e-02
1.622059860134625664e+00 1.837071301416393077e-02
1.459671502410590627e+00 1.649256202944170482e-02
1.313077810892178565e+00 1.481353887779141877e-02
1.180829765144323584e+00 1.329915176575323030e-02
1.061515865577308482e+00 1.193378416045245451e-02
9.540154009681162117e-01 1.071308745919068856e-02
8.571232087181132053e-01 9.608076771461356719e-03
7.698430682203738495e-01 8.622067092774021724e-03
6.913374406922176973e-01 7.732128265587054523e-03
6.140265322407837401e-01 6.860297122306892488e-03
4.157471515506270809e-01 4.626303881514664228e-03
1.080107637221717276e+01 1.369454621853284371e-01
9.860877009986975139e+00 1.235764508078748269e-01
8.991981828323252657e+00 1.114882033536879619e-01
8.190423997245442678e+00 1.005548479040477838e-01
7.452335729473593240e+00 9.067284998489283376e-02
6.773801856583848036e+00 8.173769094605808083e-02
6.151055009278710628e+00 7.365926368725800311e-02
5.580432898413601350e+00 6.636281351744964530e-02
5.058226827988582031e+00 5.977093979633876786e-02
4.581136411448472501e+00 5.381942698896935440e-02
4.145688220471345886e+00 4.844413799238904417e-02
3.748952352796190102e+00 4.359542365147914961e-02
3.387762667343849454e+00 3.921899553321028103e-02
3.059485936977428988e+00 3.527372908325731443e-02
2.761328328444111246e+00 3.172129365920062227e-02
2.490733102657794795e+00 2.851644927305238206e-02
2.245551377537265303e+00 2.562888000334185082e-02
2.002408110124067608e+00 2.278430292366146609e-02
1.803495063997636816e+00 2.046934152254340292e-02
1.606601299723974030e+00 1.818855539202160476e-02
1.445704343701214700e+00 1.632968085142143949e-02
1.300441635974651788e+00 1.466698565640945848e-02
1.169378886523617211e+00 1.316610028444811439e-02
1.051215522979261685e+00 1.181697690320295674e-02
9.447225919118513726e-01 1.060561976640054041e-02
8.487291109571193370e-01 9.513885433939736277e-03
7.622985472171198706e-01 8.533206487341049237e-03
6.845476079829804217e-01 7.653045746059551624e-03
6.079902828887986388e-01 6.790475028415171935e-03
2.796477600714458722e-01 3.108108736405732452e-03
1.071535381611348825e+01 1.357040562591920740e-01
9.781277555166465021e+00 1.224504931650684664e-01
8.918243404061142243e+00 1.104665659948653317e-01
8.122282378525104818e+00 9.962983172966802248e-02
7.389493738536930145e+00 8.983138579800947765e-02
6.715934006934902278e+00 8.097222771998920099e-02
6.097855154868072169e+00 7.297317461208598088e-02
5.531614466415551767e+00 6.573927865899714673e-02
5.013451778090254329e+00 5.920356259286839451e-02
4.540178221410536175e+00 5.330665054610306958e-02
4.108393014081366701e+00 4.798114399204973096e-02
3.714890384767957521e+00 4.317461415949723491e-02
3.356817143387057278e+00 3.884319161739584886e-02
3.031264907915343976e+00 3.493315356135455463e-02
2.735681929961617964e+00 3.141515561967898190e-02
2.467493541201773777e+00 2.824074032095949538e-02
2.201407684106589713e+00 2.511083786020473080e-02
1.983472445092662628e+00 2.256015289435005927e-02
1.786344358289961631e+00 2.026718251165919582e-02
1.591248897935772622e+00 1.800913581500979480e-02
1.431857391262248314e+00 1.617321529487293977e-02
1.287947962576558192e+00 1.451896125018679873e-02
1.158116808090569938e+00 1.303296584322938961e-02
1.041034352741746716e+00 1.169636758879430763e-02
9.355161715599059624e-01 1.050046022594808455e-02
8.404716694404240629e-01 9.419156096312971196e-03
7.548579639403688590e-01 8.450414256937405222e-03
6.778673592203998677e-01 7.576734865913264602e-03
6.020544457544698691e-01 6.723292427220171202e-03
1.874424343023372574e-01 2.076758563518606941e-03
1.063020439191873834e+01 1.344700950339342005e-01
9.702187738680944307e+00 1.213364328923433599e-01
8.845029716596313207e+00 1.094545170397895756e-01
8.054668785117021557e+00 9.870847212151535877e-02
7.327114378517918247e+00 8.899819664143443498e-02
6.658469594637292488e+00 8.021588387790239139e-02
6.045039671382490987e+00 7.228615159779706867e-02
5.483140836652604655e+00 6.511996532648027525e-02
4.969132192700007167e+00 5.864388082677057801e-02
4.499659371452467305e+00 5.279798969430268135e-02
4.071323252408876492e+00 4.752521263722847555e-02
3.681143642987499298e+00 4.276164409800594507e-02
3.325985092806960974e+00 3.846994177286897770e-02
3.003259261372669631e+00 3.459478437055876071e-02
2.710236529221211388e+00 3.110738367701913407e-02
2.444448236855394807e+00 2.796345958969885873e-02
2.180641997014050038e+00 2.486329709746694025e-02
1.964723670382898746e+00 2.234135445525494909e-02
1.750841578439067625e+00 1.985411718467560913e-02
1.575989850449515117e+00 1.783257149104511621e-02
1.418110555505952997e+00 1.601388650211436546e-02
1.275484102415357146e+00 1.437519889506269459e-02
1.146922907359313681e+00 1.290425705730763317e-02
1.030940124693832116e+00 1.158202591043576944e-02
9.263965574671496617e-01 1.039393785881724194e-02
8.322649944718951698e-01 9.325887284280133874e-03
7.474997918923345086e-01 8.364214501425855722e-03
6.711716759127877019e-01 7.501297874594435589e-03
5.961389290300640464e-01 6.652731925209672166e-03
1.154202472273974323e+01 1.476560229827873494e-01
1.054554910329199480e+01 1.332492294468596017e-01
9.623592752718550969e+00 1.202233298655459165e-01
8.772275418583095785e+00 1.084469057270538161e-01
7.987458966022234819e+00 9.779503474037240518e-02
7.265060178690714743e+00 8.816743349065495061e-02
6.601447773964473242e+00 7.946566368605177677e-02
5.992611258587180245e+00 7.160873604548255444e-02
5.435063617669743330e+00 6.450357346696029837e-02
4.925140256320789334e+00 5.808818342444893590e-02
4.459418603009553728e+00 5.229784064521296461e-02
4.034580305706561454e+00 4.706949331980039841e-02
3.647619126811554757e+00 4.235116456339661078e-02
3.295555767161332472e+00 3.810001998996224298e-02
2.975558124730025344e+00 3.426204027496392024e-02
2.685050678116271961e+00 3.080321084439976292e-02
2.421497986859548313e+00 2.769052980759857327e-02
2.160148495133423552e+00 2.461745041650865648e-02
1.946160726293214349e+00 2.211975616550501331e-02
1.734167124057180764e+00 1.965811608922355888e-02
1.560984381724146886e+00 1.765833395404314832e-02
1.404441923470014952e+00 1.585317376743363219e-02
1.263209517892142975e+00 1.422920303723563748e-02
1.135758178397099361e+00 1.277631858102186435e-02
1.020933823927395512e+00 1.146755734670300460e-02
9.173633445059092839e-01 1.028726818295830174e-02
8.241116692731649263e-01 9.235332526934890429e-03
7.401998477454126979e-01 8.278848746962410438e-03
6.645797524807882661e-01 7.425652539929526036e-03
5.902074921104173422e-01 6.590294409108291528e-03
1.145139525547911141e+01 1.463246125408356746e-01
1.046136467934399583e+01 1.320385870952995311e-01
9.545540506129565728e+00 1.191247046147898836e-01
8.699998436990515671e+00 1.074494912814791259e-01
7.920658793489582017e+00 9.689120943790975604e-02
7.203528142474578289e+00 8.735396058597839908e-02
6.544826033643194485e+00 7.872596967028203108e-02
5.940670690422592770e+00 7.093693493748889911e-02
5.387387731291692461e+00 6.389630170418755806e-02
4.881443206177110028e+00 5.753782674433322725e-02
4.419473733908263036e+00 5.179894837116181400e-02
3.998163288713544539e+00 4.661845822323181648e-02
3.614404016578372847e+00 4.194725714020013790e-02
3.265242928485608598e+00 3.773041783253140713e-02
2.948039829015064672e+00 3.393351470986701729e-02
2.660041826653740671e+00 3.050436764852292038e-02
2.398841315867674240e+00 2.742144555719699603e-02
2.139756236383449028e+00 2.438049740968784018e-02
1.927683808563224854e+00 2.190414870451301566e-02
1.717664736684795468e+00 1.946312212894943383e-02
1.546003392189406744e+00 1.748518628058834748e-02
1.390961686034877243e+00 1.569622989400669064e-02
1.251024642289093380e+00 1.408964870840100254e-02
1.124826666250044127e+00 1.264749965798297668e-02
1.011018380054520049e+00 1.135110295910292388e-02
9.084166401850385375e-01 1.018433159706651214e-02
8.160997863667673879e-01 9.143498258895682573e-03
7.329385993578064751e-01 8.199218523244362206e-03
6.510501611087093909e-01 7.271553493381254299e-03
5.844571671638938426e-01 6.521061066854089844e-03
1.136143063968952482e+01 1.450017026646164553e-01
1.037767879996137133e+01 1.308417060583791924e-01
9.467976493272994176e+00 1.180392552523881616e-01
8.628251399528231502e+00 1.064634329594637413e-01
7.854373339539214349e+00 9.599753955013382023e-02
7.142470768804530579e+00 8.654125034685432316e-02
6.488609735694670810e+00 7.799542666477940478e-02
5.889029147445799417e+00 7.027227472538785658e-02
5.340075804345296717e+00 6.329495360596988640e-02
4.838147946441718972e+00 5.699502996983220326e-02
4.379865751589260725e+00 5.130632541464986984e-02
3.961990005048530161e+00 4.617593221688992555e-02
3.581412663252799611e+00 4.154254827397861616e-02
3.235239300085121616e+00 3.737001247721410263e-02
2.920744192686651530e+00 3.360542178543022424e-02
2.635291466459054543e+00 3.021217488377254956e-02
2.376377434311512715e+00 2.715728906589452013e-02
2.119662143307239344e+00 2.414443611032926831e-02
1.909442059676095482e+00 2.168970703408748188e-02
1.701261721055308263e+00 1.927552708157862990e-02
1.531214266907666488e+00 1.731223245394209950e-02
1.377577490783464365e+00 1.554527569548068769e-02
1.238954555623672293e+00 1.395271202469384499e-02
1.113910600827387132e+00 1.252363964165503947e-02
1.001191465410421921e+00 1.123798597041553680e-02
8.995560885342873680e-01 1.008308452147445647e-02
8.081254434028626310e-01 9.049299618842335247e-03
7.257353234367164285e-01 8.118329431559944548e-03
6.446228664013945453e-01 7.201280699588828715e-03
5.787044093172771797e-01 6.458991560412043892e-03
1.127200022540709234e+01 1.436933372655837260e-01
1.029451584361889083e+01 1.296504695871028290e-01
9.390940415679288833e+00 1.169550563542574584e-01
8.556909505972251750e+00 1.054830909371572284e-01
7.788571533968664973e+00 9.511104885819374188e-02
7.081832113673605988e+00 8.573894298222414778e-02
6.432810097422566820e+00 7.726654679196885700e-02
5.837767632547985919e+00 6.961235979942971552e-02
5.293028901056281654e+00 6.269822875291064523e-02
4.795152328001436537e+00 5.645612457426133629e-02
4.340590828272264723e+00 5.082057765566780350e-02
3.926121078742035753e+00 4.573423253623286333e-02
3.548726686981914291e+00 4.114970450138285413e-02
3.205531480088382068e+00 3.701203158812976790e-02
2.893751587352118460e+00 3.328163070062012396e-02
2.610739451511180587e+00 2.991953981500267493e-02
2.354108250983887984e+00 2.689544925179759502e-02
2.099657029099781358e+00 2.391101795237943195e-02
1.891341091464828983e+00 2.148144306619464983e-02
1.685043453052152751e+00 1.908689794172697615e-02
1.516560121556838059e+00 1.714231426788367235e-02
1.364367385337410754e+00 1.539451533402787058e-02
1.227022403852932042e+00 1.381478778458849338e-02
1.103131922065645920e+00 1.240135049340798136e-02
9.914516216800636217e-01 1.112759423279667016e-02
8.908768604136304559e-01 9.984553486626721736e-03
8.002365770231771869e-01 8.961738180034258677e-03
7.186680740391817590e-01 8.039202498073655737e-03
6.383104069683808168e-01 7.133300452128795745e-03
5.729507201730368315e-01 6.392604699543804475e-03
1.118302072353677801e+01 1.423901030932841760e-01
1.021197572776295104e+01 1.284726512527190612e-01
9.314388032889986846e+00 1.158910508296164404e-01
8.486123592029015228e+00 1.045162568233983236e-01
7.723111982492407712e+00 9.423462298862672615e-02
7.021532864759338466e+00 8.494102265858774481e-02
6.377395157645968204e+00 7.654549995695415776e-02
5.786900459815336184e+00 6.896121154090099903e-02
5.246441359264586879e+00 6.210749493161131507e-02
4.752478486895709509e+00 5.592322056016021253e-02
4.301592073804190619e+00 5.033718864116711045e-02
3.890594734915890474e+00 4.529944176633581010e-02
3.516366002725848539e+00 4.075527295560662372e-02
3.176043902944208241e+00 3.665820821582271849e-02
2.866960866333546409e+00 3.296303308300201768e-02
2.586383966450870986e+00 2.963110765561064938e-02
2.332014307093662531e+00 2.663647615774203392e-02
2.079839502502535797e+00 2.367852234985528409e-02
1.873386197957862986e+00 2.127093360540292799e-02
1.669022531915858032e+00 1.890055622594391527e-02
1.502048758575653453e+00 1.697772162371976798e-02
1.351257583266642914e+00 1.524492396365345094e-02
1.215116506021574505e+00 1.368116018112686995e-02
1.092442400857412510e+00 1.227894924144137812e-02
9.817989501453503465e-01 1.101977735513992758e-02
8.821005902901616347e-01 9.885861409955981616e-03
7.924128126208324074e-01 8.869911636987967002e-03
7.116427208956790373e-01 7.958542434153129119e-03
6.320598243943066352e-01 7.062749116959234075e-03
5.673749090693986918e-01 6.332420061687074782e-03
1.109461028810308747e+01 1.411078425620748977e-01
1.012989941634181257e+01 1.273039488448809153e-01
9.238290758418862936e+00 1.148275714906487610e-01
8.415808371141936917e+00 1.035533164992132882e-01
7.658202023646401457e+00 9.336153518554822506e-02
6.961765852056549519e+00 8.415237036444986329e-02
6.322472584636919635e+00 7.583154072871044205e-02
5.736479707666255479e+00 6.831183234757487455e-02
5.200217078532739734e+00 6.152534209355326605e-02
4.710148574313762992e+00 5.539247850165868181e-02
4.262946841270155218e+00 4.986260852828958839e-02
3.855272591853926123e+00 4.486724782508456216e-02
3.484206327895875255e+00 4.036531213083653646e-02
3.146845102462618282e+00 3.630679651491431487e-02
2.840372781342905828e+00 3.264501422244885792e-02
2.562269366311596741e+00 2.934459062534284027e-02
2.310133728484819571e+00 2.637390047331480969e-02
2.060132748901341238e+00 2.344560504734548995e-02
1.855560366703060016e+00 2.106391316610271847e-02
1.653096434960932726e+00 1.871555170596476275e-02
1.487659582060416152e+00 1.680913030906575067e-02
1.338237977208099228e+00 1.509182432288621624e-02
1.203380874757273400e+00 1.354570414888109711e-02
1.081854093164455133e+00 1.215932219699438453e-02
9.722687379853662826e-01 1.091006668718121769e-02
8.735188543838960928e-01 9.788199865514424919e-03
7.846155619127999081e-01 8.784841996972081110e-03
7.046023294753317456e-01 7.882228269353006717e-03
6.258406790941629660e-01 6.994831799950790470e-03
5.557051504392676033e-01 6.204093514164516453e-03
1.100674724065480703e+01 1.398238277470382485e-01
1.004833166421066259e+01 1.261429665777012987e-01
9.162744435014772648e+00 1.137775268255311473e-01
8.345911811944677794e+00 1.026032262109153742e-01
7.593783875341659773e+00 9.249591216671619598e-02
6.902392271366281307e+00 8.336708055094951830e-02
6.267887124726661874e+00 7.512204605425897019e-02
5.686370802091917476e+00 6.767182617244388299e-02
5.154334561339711129e+00 6.094097326404010473e-02
4.668164933091765612e+00 5.487080217741124866e-02
4.224610481258834760e+00 4.938632232854807402e-02
3.820291318915601586e+00 4.444116442356150359e-02
3.452375489673469744e+00 3.997660278747562634e-02
3.117793248400040351e+00 3.595849798166230599e-02
2.813986910885761361e+00 3.233281755162197707e-02
2.538303437920101491e+00 2.906331348804454609e-02
2.288444892768259020e+00 2.612063057418655132e-02
2.040695738657109626e+00 2.321833936910276674e-02
1.837991180240004185e+00 2.085970391394803211e-02
1.637344631060190459e+00 1.853429277170055497e-02
1.473400994572279687e+00 1.664526014836195320e-02
1.325371312400165591e+00 1.494450534143016741e-02
1.191836245231322700e+00 1.341315505169160885e-02
1.071396748019293632e+00 1.203760998778063626e-02
9.628539294839538742e-01 1.080238936329843899e-02
8.650234016106425061e-01 9.691837169525360784e-03
7.769784410009287212e-01 8.698312804201113399e-03
6.977218363187965844e-01 7.803945279930047524e-03
6.196667290531132632e-01 6.924136761426048087e-03
4.195896935405712957e-01 4.676551289397865192e-03
1.091945411947899380e+01 1.385599282963501377e-01
9.967251548048732701e+00 1.249945027719238655e-01
9.087670413319370866e+00 1.127346456328211233e-01
8.276533974355203327e+00 1.016547181853033749e-01
7.529799038771106900e+00 9.164137482720448313e-02
6.843431388538368410e+00 8.259005911696688795e-02
6.213655702196374087e+00 7.442014420831813415e-02
5.636644164259075218e+00 6.703542689235521268e-02
5.108742299711362733e+00 6.036820743890382313e-02
4.626524134912424202e+00 5.434844086600092855e-02
4.186566415380139183e+00 4.891792043532817297e-02
3.785610837473512458e+00 4.401659880726586233e-02
3.420739388325567454e+00 3.959258946908326277e-02
3.089104587800385104e+00 3.560950501659382317e-02
2.787860837601244146e+00 3.201709818671638619e-02
2.514600257277304074e+00 2.878129106907193271e-02
2.266948433414960995e+00 2.586756852867435480e-02
2.021446938501725299e+00 2.299450727130874714e-02
1.820539629110239144e+00 2.065787987610360338e-02
1.621698470232244116e+00 1.835197355909508332e-02
1.459281787356615956e+00 1.647948459357467463e-02
1.312625211394739200e+00 1.479975517643224853e-02
1.180284103309762411e+00 1.327982392189178129e-02
1.060948826975552040e+00 1.192043075720951653e-02
9.534613801892570795e-01 1.069472061183181395e-02
8.566137329283969315e-01 9.596779016072467736e-03
7.693410551769005457e-01 8.609618670725826747e-03
6.908589437927074028e-01 7.726289097232385238e-03
6.135770095932296941e-01 6.853791469728678400e-03
2.822043944392984005e-01 3.138665571259541525e-03
1.083264184426438526e+01 1.373009930262987233e-01
9.886724546658482993e+00 1.238512213524336769e-01
9.013019984161958931e+00 1.117022912524229944e-01
8.207594265193606020e+00 1.007143718356390966e-01
7.466178072615045735e+00 9.079230830508011607e-02
6.784932120580969617e+00 8.182123919918611599e-02
6.159919966315706041e+00 7.372520841638138811e-02
5.587337684740808719e+00 6.640486454866910415e-02
5.063589379733959284e+00 5.979592799440622275e-02
4.585191810993034522e+00 5.383347931625521998e-02
4.148854542436282600e+00 4.844959290791058665e-02
3.751248559946701810e+00 4.359204281024969124e-02
3.389433210669990704e+00 3.921309363473821086e-02
3.060544312122139399e+00 3.526840089049701477e-02
2.761972467535107612e+00 3.171117484063108033e-02
2.491060966326499315e+00 2.850046233661837278e-02
2.222332720712701271e+00 2.534260170165246115e-02
2.002322131779321612e+00 2.276956640818282585e-02
1.803172088109967319e+00 2.045275968410237982e-02
1.606213967356433514e+00 1.817259701686286741e-02
1.445241309507530270e+00 1.631695689251136047e-02
1.299968460076955212e+00 1.465483468540591111e-02
1.168920731509541344e+00 1.314839787406769413e-02
1.050659665511933794e+00 1.180142084167536305e-02
9.441553940809758183e-01 1.059307424176372976e-02
8.482235766844780089e-01 9.503089347960014255e-03
7.618914240685674688e-01 8.526770556335333193e-03
6.840806218018155027e-01 7.648738162285880458e-03
6.075714497480514398e-01 6.786641203717014119e-03
1.891675113067688985e-01 2.101569949522730588e-03
1.074638382076055620e+01 1.360527635014425474e-01
9.806655896024413011e+00 1.227207057164103193e-01
8.938923105259503288e+00 1.106742759472499477e-01
8.139136176989740790e+00 9.978836086790179860e-02
7.403104145236850897e+00 8.994757710740708401e-02
6.726841439755546048e+00 8.106248851839291392e-02
6.106525592044139472e+00 7.303079337192401599e-02
5.538362751153109720e+00 6.578030663574634118e-02
5.018786644004184616e+00 5.923149395239482584e-02
4.544234020394707585e+00 5.332198386791355688e-02
4.111408669512348624e+00 4.798831424684873309e-02
3.717105713601114747e+00 4.317627369150462552e-02
3.358338338944859114e+00 3.883778700555411828e-02
3.032290547900515776e+00 3.492654936980129493e-02
2.736285902234900203e+00 3.140135244588469071e-02
2.467782036211634722e+00 2.822665600819573156e-02
2.201433792933343181e+00 2.509493331633489560e-02
1.983352097522377289e+00 2.254860142307288026e-02
1.767414200751733722e+00 2.003892625645559492e-02
1.590847879725149738e+00 1.799442551281342853e-02
1.431373689260546644e+00 1.615768993243483706e-02
1.287402060885697086e+00 1.450771997059327120e-02
1.157546195962944502e+00 1.302334746144164813e-02
1.040457898949703308e+00 1.168450980900572790e-02
9.350020864993424663e-01 1.048812461125909513e-02
8.399517126421858215e-01 9.406713986273561659e-03
7.544269617540889650e-01 8.439661920891692107e-03
6.773868720654203646e-01 7.572681831585663555e-03
6.016305867375933980e-01 6.719581869079775671e-03
1.167003474658228690e+01 1.494439964664978637e-01
1.066064174766291117e+01 1.348143966275754668e-01
9.727177667388978932e+00 1.215988740424168296e-01
8.865416615124797062e+00 1.096545740494964949e-01
8.071154070919760670e+00 9.886592292597770615e-02
7.340433982067747110e+00 8.911346899349889550e-02
6.669175080483548790e+00 8.030553867926597256e-02
6.053569842498801812e+00 7.234810593197821271e-02
5.489789996833614794e+00 6.515931520511471231e-02
4.974254488830486487e+00 5.867154204277957169e-02
4.503551841496725494e+00 5.281664902797266609e-02
4.074252697659316524e+00 4.753056169298750661e-02
3.683305236835803687e+00 4.276202847579667343e-02
3.327533805789623322e+00 3.846506542089982855e-02
3.004308871976926643e+00 3.458814879230053679e-02
2.710797702568532586e+00 3.109644168694616212e-02
2.444676083776571751e+00 2.795230360913774845e-02
2.180735625856977222e+00 2.484835546644132559e-02
1.964568578017152012e+00 2.232912081296245868e-02
1.750530097511981520e+00 1.984203570516226284e-02
1.575630417312464893e+00 1.781906017564725137e-02
1.417600627241401900e+00 1.599741762859474559e-02
1.275024592008223934e+00 1.436447167526610710e-02
1.146359168138285201e+00 1.289509841984704322e-02
1.030343868391902840e+00 1.156983455858740656e-02
9.258770779891798419e-01 1.038302706965197816e-02
8.317488575258198402e-01 9.315323669074932963e-03
7.469749130744922638e-01 8.353860050276785618e-03
6.707898023684180089e-01 7.497942080707599086e-03
5.956901636551009682e-01 6.648326788938146124e-03
1.157823513168984064e+01 1.480863809512320273e-01
1.057539652166906308e+01 1.335874147696599623e-01
9.648145022508156643e+00 1.204811424950202464e-01
8.792333840498262276e+00 1.086467303341747959e-01
8.003586181317858816e+00 9.795017680339883348e-02
7.278193805292665353e+00 8.828716524011931410e-02
6.611927507937647164e+00 7.955487752975792803e-02
6.001001040427060396e+00 7.166626218301404283e-02
5.441559236015891088e+00 6.454530880235091750e-02
4.930163798939821262e+00 5.811408155918482837e-02
4.463238314936853968e+00 5.231133700869521758e-02
4.037424035725104332e+00 4.707578288137725248e-02
3.649696590588928036e+00 4.235283953458535838e-02
3.296961560117902312e+00 3.809242109207607724e-02
2.976462443151375314e+00 3.425561452598951950e-02
2.685608966912780282e+00 3.079470152275999573e-02
2.421791291754780140e+00 2.767708042665113777e-02
2.160127281834182345e+00 2.460782427674056139e-02
1.945924436876389496e+00 2.210910137448450843e-02
1.733829178456050446e+00 1.964882647237877616e-02
1.560543020649688861e+00 1.764426012270529226e-02
1.404020780251918010e+00 1.584001115232958751e-02
1.262736633331185798e+00 1.422410398996963414e-02
1.135261128141673126e+00 1.276893352099794758e-02
1.020429755694245433e+00 1.145383535649324193e-02
9.168384158737719059e-01 1.028064082907104333e-02
8.236327292725195148e-01 9.223758781827191833e-03
7.396886042576956699e-01 8.273431210976850067e-03
6.570677416419536954e-01 7.343001364573512914e-03
5.898534031654331100e-01 6.584579462780855430e-03
1.148720173227811614e+01 1.467486062277239545e-01
1.049074748830071790e+01 1.323703996850288667e-01
9.569706222960400410e+00 1.193830037241814662e-01
8.719652265064173235e+00 1.076486262056109422e-01
7.936571031295705403e+00 9.704084882857245964e-02
7.216379227917693484e+00 8.746374587073472984e-02
6.555043104069202542e+00 7.881023196152281418e-02
5.948785376059444907e+00 7.099288684587308496e-02
5.393759755332868444e+00 6.393540355708739187e-02
4.886330245044091747e+00 5.756490422485473907e-02
4.423198354093374363e+00 5.181508099374583509e-02
4.000923115586991763e+00 4.662578378107010146e-02
3.616432881431003832e+00 4.194372093980871380e-02
3.266672925947725847e+00 3.772635832006436540e-02
2.948920946034381263e+00 3.392457146560774045e-02
2.660619378908812394e+00 3.049527933527226842e-02
2.399099762427387983e+00 2.740905635357114220e-02
2.139808454683088890e+00 2.436881681290810689e-02
1.927517729962260118e+00 2.189546565274233872e-02
1.717314922249185027e+00 1.945692236786450077e-02
1.545647489948819953e+00 1.747153904475947511e-02
1.390532206130948190e+00 1.568645312051236348e-02
1.250538095700787666e+00 1.408191753098859446e-02
1.124250895552214802e+00 1.263912976769423352e-02
1.010502778207354124e+00 1.134353004020114200e-02
9.078858826404927473e-01 1.017810174402474128e-02
8.156167387851629424e-01 9.130163636777757427e-03
7.324305841588880650e-01 8.190540399751991552e-03
6.505654078558998910e-01 7.269021711823603175e-03
5.840029969359616935e-01 6.517827206831983307e-03
1.139658841611795026e+01 1.454157422836354630e-01
1.040660852829032201e+01 1.311645813890595647e-01
9.491673517991658926e+00 1.182868999245799968e-01
8.647512773419272492e+00 1.066566946592499843e-01
7.870032196633888866e+00 9.614561491999415455e-02
7.155060289990790245e+00 8.665069364849621592e-02
6.498614069921307745e+00 7.807150959550628044e-02
5.896990780156433409e+00 7.032749580199926243e-02
5.346280339353731037e+00 6.333310713822901117e-02
4.842846499187903220e+00 5.701857096348816878e-02
4.383494344918747565e+00 5.132106980643411781e-02
3.964686032038475361e+00 4.617849274500632206e-02
3.583386322129611390e+00 4.154465688118613026e-02
3.236619305078462183e+00 3.736346729365723485e-02
2.921641082100729037e+00 3.359679468781548439e-02
2.635766964327658002e+00 3.019987436991714708e-02
2.376602553664048045e+00 2.714358035009052650e-02
2.119598942061122315e+00 2.413115973292050825e-02
1.909197407910560473e+00 2.168057163528627415e-02
1.700997904660298321e+00 1.926412162689258509e-02
1.530782577956287582e+00 1.729777435306510333e-02
1.377135238547064988e+00 1.552957895089716357e-02
1.238443945171337157e+00 1.394008389245222738e-02
1.113428898700760339e+00 1.251497530045833466e-02
1.000662587372094459e+00 1.122792177885978057e-02
8.991198818612613497e-01 1.007826316911041888e-02
8.076289082666797681e-01 9.041241359716402706e-03
7.253221548759377635e-01 8.106700696863797240e-03
6.442014523058428033e-01 7.194166030341857601e-03
5.782514508301919154e-01 6.451726663687873398e-03
1.130649699216061244e+01 1.440948793509246872e-01
1.032301019365902661e+01 1.299698318619605386e-01
9.414222607454760805e+00 1.172018890448297823e-01
8.575844558372063275e+00 1.056710833626090806e-01
7.803922742525274181e+00 9.525458450968750379e-02
7.094103300785070232e+00 8.584260952456274074e-02
6.442613437564298273e+00 7.734204558776017202e-02
5.845574222557709199e+00 6.966778073079923916e-02
5.299157094321092387e+00 6.273550574949229852e-02
4.799818232453930911e+00 5.647723762953552051e-02
4.344127707684970474e+00 5.083105339980290016e-02
3.928833211389130664e+00 4.573808375229559964e-02
3.550725707976950307e+00 4.114571178351070224e-02
3.206876756174707577e+00 3.700398118883378717e-02
2.894603851637576497e+00 3.327078098128509465e-02
2.611234879426225231e+00 2.990626191822221350e-02
2.354298944609777955e+00 2.688111098314036052e-02
2.099562097835125929e+00 2.389301670025373997e-02
1.891130865678725792e+00 2.146398466330199511e-02
1.684763144204531216e+00 1.907168327024938437e-02
1.516164576388015162e+00 1.712747116690641405e-02
1.363899779755337827e+00 1.537580801883881194e-02
1.226508876518355162e+00 1.380393417534072145e-02
1.102594702600640408e+00 1.238993712734424470e-02
9.909401960722631353e-01 1.111908747334569396e-02
8.903426755661738579e-01 9.976973951218168560e-03
7.997268899635454620e-01 8.948084236563449631e-03
7.181983022142118811e-01 8.026557650268984628e-03
6.378839650097397618e-01 7.124222247821117293e-03
5.725782130298333605e-01 6.387283369118161927e-03
1.121692863218330771e+01 1.427946907369449514e-01
1.023990259583045948e+01 1.287795314944000791e-01
9.337207421361627624e+00 1.161256461564554587e-01
8.504653608402435339e+00 1.046946190294419238e-01
7.738255829281857956e+00 9.436678666495990075e-02
7.033653963056081260e+00 8.504508042616504282e-02
6.387010026230790949e+00 7.661784821492548248e-02
5.794541223957205389e+00 6.900913539758278537e-02
5.252451235227320936e+00 6.214349319048725201e-02
4.757036114531078219e+00 5.594151642319695333e-02
4.305056950868562105e+00 5.034821257536616079e-02
3.893145477499794005e+00 4.530078775660165147e-02
3.518210311181942718e+00 4.075032887248799390e-02
3.177308220313594056e+00 3.664765799061743545e-02
2.867769106789351596e+00 3.294934807070507010e-02
2.586839738875310601e+00 2.961713666937172348e-02
2.332187726229597580e+00 2.661459323954064662e-02
2.079745106515531461e+00 2.365945136071349875e-02
1.873160851050577058e+00 2.125320051174976049e-02
1.668709003508411781e+00 1.888454006345986758e-02
1.501639027554552586e+00 1.695635600752755032e-02
1.350776547432509078e+00 1.522331835384169510e-02
1.214678105993445278e+00 1.366462540640948041e-02
1.091948422243949501e+00 1.226715849077442827e-02
9.813435235206504625e-01 1.100698563608147260e-02
8.816661287999110197e-01 9.874107032561512537e-03
7.918989184532601033e-01 8.861642302628067874e-03
7.111274624061649785e-01 7.947596301676703931e-03
6.316196230931575561e-01 7.052091088045401614e-03
5.608089281676844617e-01 6.253247602619121243e-03
1.112798793410861364e+01 1.414911499016784646e-01
1.015728451615334116e+01 1.276059618562558617e-01
9.260744972700852173e+00 1.150599144140328350e-01
8.434028978267377852e+00 1.037322219822593705e-01
7.672995752964261840e+00 9.349438288011566178e-02
6.973543219146457695e+00 8.424960885198251592e-02
6.331814989466943544e+00 7.589918652359557705e-02
5.743886243842203143e+00 6.835786194373499880e-02
5.206006558877022350e+00 6.155347354148876099e-02
4.714601271914398595e+00 5.540860374158999846e-02
4.266358507713100323e+00 4.986566400500342527e-02
3.857840288633120007e+00 4.486761992081163275e-02
3.486077201621446520e+00 4.035802075144861306e-02
3.148081127742038188e+00 3.629369830752436632e-02
2.841137064609629448e+00 3.262934996378449165e-02
2.562641151128822958e+00 2.932926625417171806e-02
2.310275623630209996e+00 2.635527521719494004e-02
2.060089654507656576e+00 2.342690510955638961e-02
1.855326488793846984e+00 2.104301727434840577e-02
1.652762777878786116e+00 1.869769530159406598e-02
1.487224229019771471e+00 1.679067016826520098e-02
1.337743314543375917e+00 1.506974609193172110e-02
1.202941174993892526e+00 1.352810193735043930e-02
1.081389983149444234e+00 1.214118778387024075e-02
9.717642334923682901e-01 1.089378384964271966e-02
8.730711780488602525e-01 9.774417172051581837e-03
7.841753316494122217e-01 8.771020768321457703e-03
7.041814249075667442e-01 7.865524121818479389e-03
6.253954035902705710e-01 6.981143862625161824e-03
4.233713700324837070e-01 4.702103659738292654e-03
1.103960270577218417e+01 1.402098783178983288e-01
1.007519469978753435e+01 1.264385612097509992e-01
9.184744592415967190e+00 1.140050817235667563e-01
8.363757655576330663e+00 1.027739917206148962e-01
7.608292439818425734e+00 9.262444118982200714e-02
6.913957835722571055e+00 8.346664948762300140e-02
6.277039096329688483e+00 7.519060664409328576e-02
5.693609601831927769e+00 6.772071759085730724e-02
5.160023084726288012e+00 6.097458508755749379e-02
4.672515027462072368e+00 5.488294583434095986e-02
4.227892265970790930e+00 4.939423277150666730e-02
3.822757369738471134e+00 4.444022842760623343e-02
3.454091245636720764e+00 3.996921328232846266e-02
3.119021564698783333e+00 3.594221966194025009e-02
2.814706611211418963e+00 3.231468109962198215e-02
2.538739536220623982e+00 2.904615143500779983e-02
2.288564884181578662e+00 2.610322925656990978e-02
2.040623089272064927e+00 2.320182439570400365e-02
1.837735879208273193e+00 2.084005099302521646e-02
1.637008873422328037e+00 1.851466509056884022e-02
1.472975106842728144e+00 1.662451231381439909e-02
1.324899990296038554e+00 1.492537898363660923e-02
1.191294239841369951e+00 1.339389198508714185e-02
1.070819305774189933e+00 1.202303582747790874e-02
9.623244716952866762e-01 1.078586925799712194e-02
8.645619079933096751e-01 9.680151400239892998e-03
7.764447260155582509e-01 8.684050471316399553e-03
6.972199564375388681e-01 7.788465548276403937e-03
6.192721325912475816e-01 6.908805363009167498e-03
2.847610288071509288e-01 3.162473171351364801e-03
1.095172234771826325e+01 1.389347703415353685e-01
9.993723963685356537e+00 1.252871383634391045e-01
9.109331425694922046e+00 1.129600709484660237e-01
8.294063191087030162e+00 1.018272334801471751e-01
7.543970175170796821e+00 9.177160184419314026e-02
6.854817686601272442e+00 8.268676511280396990e-02
6.222755149459759494e+00 7.448779360531938842e-02
5.643803589713878743e+00 6.707795116802300894e-02
5.114359584311148232e+00 6.039651803569798943e-02
4.630771257147929809e+00 5.436525187674343812e-02
4.189758191626170358e+00 4.892188691770443798e-02
3.788036928552349192e+00 4.401389706415639175e-02
3.422483560217094212e+00 3.958711516217460619e-02
3.090207155332675981e+00 3.560125137669409301e-02
2.788578123429521494e+00 3.200338637705767153e-02
2.514933857508909298e+00 2.876340050201512191e-02
2.243568159905704018e+00 2.557448928934636170e-02
2.021343762752640494e+00 2.297584828408084923e-02
1.820241446525074691e+00 2.063497509310786154e-02
1.621347876845505631e+00 1.833532822500226825e-02
1.458818302941300882e+00 1.646151664373220191e-02
1.312146484067611585e+00 1.477837685364446346e-02
1.179815430861723469e+00 1.326275353409175212e-02
1.060436133006244841e+00 1.190542502851969775e-02
9.529259707924085943e-01 1.068332068605599462e-02
8.561389130761521971e-01 9.585023231786535952e-03
7.689043458851304580e-01 8.600739802928185351e-03
6.904358578960206883e-01 7.712324994985012352e-03
6.131767138435386677e-01 6.842423723355832953e-03
1.908925883112005673e-01 2.114915627960573495e-03
1.086440242222415442e+01 1.376690192745423647e-01
9.912728307129423655e+00 1.241406328135531006e-01
9.034357655299626089e+00 1.119194912390059360e-01
8.224828336617621360e+00 1.008835021144647709e-01
7.480089093819687562e+00 9.091718724867700607e-02
6.796109675189882182e+00 8.191886546988791373e-02
6.168767246753749767e+00 7.378861459190483307e-02
5.594281279306724919e+00 6.645068493322953129e-02
5.069032990422720708e+00 5.982628251068575903e-02
4.589371483125602502e+00 5.385135436785445928e-02
4.151955846000365824e+00 4.845808503053308097e-02
3.753494914750890477e+00 4.359401748191064907e-02
3.391085593476187654e+00 3.920888887630120945e-02
3.061698906184282087e+00 3.525954535368308607e-02
2.762650286142288358e+00 3.169542502190945965e-02
2.491424116069120842e+00 2.848909498755123823e-02
2.222452236744846932e+00 2.532596467714544677e-02
2.002202145962627355e+00 2.275306639460133312e-02
1.784066370099431031e+00 2.021759428093610270e-02
1.605836991554198567e+00 1.815662450541390138e-02
1.444851626229652908e+00 1.630453808093722951e-02
1.299482962238215578e+00 1.463370865012964504e-02
1.168366166246694648e+00 1.313630024473305680e-02
1.050140911055255089e+00 1.178803389280975132e-02
9.437142247227372494e-01 1.057804410831169641e-02
8.477446035609986774e-01 9.488508431177078081e-03
7.613490859607752181e-01 8.513244529889390719e-03
6.836521821225638451e-01 7.635309376796709131e-03
6.071654590544597330e-01 6.776234589516389600e-03
1.180010089783234939e+01 1.512714723386304749e-01
1.077757418646035781e+01 1.364196400739024762e-01
9.832241915851691161e+00 1.230009184513286558e-01
8.959837855601714196e+00 1.108892061138363472e-01
8.156100334754503578e+00 9.995202189258052539e-02
7.416736787761160521e+00 9.007454883103283017e-02
6.737802967505257534e+00 8.115215383754779965e-02
6.115193542623779344e+00 7.310125396923800034e-02
5.545145688360531011e+00 6.582625419596442595e-02
5.024124584440506247e+00 5.926053701250350719e-02
4.548302886803758049e+00 5.334161378052276054e-02
4.114444017700931155e+00 4.799505641478234164e-02
3.719372732821965677e+00 4.317707127782779986e-02
3.359937485658940570e+00 3.883363935997645455e-02
3.033397562504722700e+00 3.491657300904767169e-02
2.736922966935384505e+00 3.138911772860204091e-02
2.468109949836452266e+00 2.821412284794825795e-02
2.201526511651621387e+00 2.508055522010095573e-02
1.983201481937986843e+00 2.253062538071475343e-02
1.767056686862679138e+00 2.001932879832838547e-02
1.590455726491466937e+00 1.797952823366550518e-02
1.430977641559476599e+00 1.614481214432834238e-02
1.286940456456327819e+00 1.449124607636343223e-02
1.157084588611217546e+00 1.300762880831015517e-02
1.039939012996591527e+00 1.167199703390813664e-02
9.344891616214484609e-01 1.047407951914176329e-02
8.395008099105649713e-01 9.395585958873060514e-03
7.539079922712760284e-01 8.428371926128493813e-03
6.769569401199326819e-01 7.560891796699710683e-03
6.011378217074407893e-01 6.706541018044082612e-03
1.170723010521528096e+01 1.498990493607432750e-01
1.069128400909774790e+01 1.351745476148142888e-01
9.752336117713513275e+00 1.218791308786269234e-01
8.885886201380085225e+00 1.098723612204053207e-01
8.087794308804589605e+00 9.902923627912360582e-02
7.353760012675318869e+00 8.923945957537861295e-02
6.679908702243837482e+00 8.039735339055820162e-02
6.062089779007387769e+00 7.241339791455138342e-02
5.496475127164346830e+00 6.520637860583369805e-02
4.979471302146111888e+00 5.869862894996059205e-02
4.507497250935720956e+00 5.283181022221352524e-02
4.077260931079503159e+00 4.753797101898823291e-02
3.685413744891826493e+00 4.276367434765369208e-02
3.329102101678169667e+00 3.846059389744736073e-02
3.005302527058866691e+00 3.458081915409230017e-02
2.711428245766219103e+00 3.108847732512495451e-02
2.444989797082398830e+00 2.793604050239372263e-02
2.180711487717805319e+00 2.483536676630121801e-02
1.964388460654610258e+00 2.231226524161916344e-02
1.750245666935720479e+00 1.982413639107261788e-02
1.575267347298894061e+00 1.780311605164679525e-02
1.417194185203091816e+00 1.598723906523564359e-02
1.274549474036669183e+00 1.435246062712308875e-02
1.145891484565799479e+00 1.287994077254285032e-02
1.029920204493819158e+00 1.155591239169458800e-02
9.253502370836999003e-01 1.037147787234056831e-02
8.312423511532601728e-01 9.303693007771979273e-03
7.465305401247417372e-01 8.347030026307912520e-03
6.631341894627528211e-01 7.404168462331955740e-03
5.951943713489650234e-01 6.640977511474958038e-03
1.161491778108318940e+01 1.485392385760957168e-01
1.060560575020716279e+01 1.339402390810482679e-01
9.672802183847020174e+00 1.207644067381553610e-01
8.812354380778279150e+00 1.088551990771275402e-01
8.019947929367765127e+00 9.811365135158051087e-02
7.291330781484006707e+00 8.841065880279963540e-02
6.622455681950739859e+00 7.964521708100390229e-02
6.009275995026093220e+00 7.173417852006383488e-02
5.448090245870970350e+00 6.459036338103862906e-02
4.935272838915240712e+00 5.814447899056619795e-02
4.467109379482947062e+00 5.233318664477888682e-02
4.040344511220452794e+00 4.708485422333211212e-02
3.651827932221290318e+00 4.235350849467656859e-02
3.298478931094445787e+00 3.808946241165506869e-02
2.977459106222960727e+00 3.424964716758634869e-02
2.686197041883300329e+00 3.078493656113423169e-02
2.422065625806067768e+00 2.766718825866769371e-02
2.160170605082518680e+00 2.459530102900909371e-02
1.945827327197135581e+00 2.209548917126995596e-02
1.733623539194072860e+00 1.963127578574220752e-02
1.560209266735505640e+00 1.762925770755584959e-02
1.403601161579366652e+00 1.582999838167827369e-02
1.262247464023919186e+00 1.420987237946656941e-02
1.134786641398907614e+00 1.274974366017062738e-02
1.019892187728377531e+00 1.144282906362961531e-02
9.163888286734567235e-01 1.026622726512259332e-02
8.231696459828458101e-01 9.210403761149075011e-03
7.392382439582050324e-01 8.264509107025478502e-03
6.566104198577186191e-01 7.330598033260461895e-03
5.893505534777179200e-01 6.573181802894108826e-03
1.152319136960334056e+01 1.471924151969505601e-01
1.052042040430770875e+01 1.327188546471190778e-01
9.593882545605108447e+00 1.196510576883966781e-01
8.739416982551405866e+00 1.078539057167394594e-01
7.952636904926714934e+00 9.720317371154373054e-02
7.229256413788245794e+00 8.758717125139378612e-02
6.565381312193453667e+00 7.890048056143983413e-02
5.956946874063747899e+00 7.105944345678767704e-02
5.400165244250644925e+00 6.398316595922050320e-02
4.891327093356193423e+00 5.759624589864884708e-02
4.426969537462020376e+00 5.183355054347270341e-02
4.003756313824684554e+00 4.663763258338506773e-02
3.618506255027537755e+00 4.194921555338369107e-02
3.268119252934281072e+00 3.772354893915564472e-02
2.949870940805446651e+00 3.391899505084692429e-02
2.661140548430319885e+00 3.049033706274124900e-02
2.399337826160838905e+00 2.739885172161941884e-02
2.139819220104524966e+00 2.435769808835096598e-02
1.927362863326266273e+00 2.187959409088407678e-02
1.717098736643351664e+00 1.943821971508980645e-02
1.545199583870424442e+00 1.745803944337702418e-02
1.390099007731395275e+00 1.567154617553074419e-02
1.250034792377720860e+00 1.406962977639549667e-02
1.123813784646919389e+00 1.262632185522196901e-02
1.009977795579641846e+00 1.132869158175548244e-02
9.074315053165743494e-01 1.016593528492657633e-02
8.150824171320060207e-01 9.120972398649720633e-03
7.320307325712245294e-01 8.180015237479571280e-03
6.501029967851970071e-01 7.256577132787926654e-03
5.835953308598956779e-01 6.507410053481379845e-03
1.143194708217033728e+01 1.458537347114987059e-01
1.043575570578682488e+01 1.315076236454735814e-01
9.515440984354825105e+00 1.185576178001680470e-01
8.666927406147179269e+00 1.068619127088057952e-01
7.885709405519025772e+00 9.630258504510430528e-02
7.167691492632015660e+00 8.677055865972765902e-02
6.508761544734559479e+00 7.816339858260409890e-02
5.905003402268076407e+00 7.039339496928118112e-02
5.352508425021706095e+00 6.338000104626913267e-02
4.847732945874529520e+00 5.704994879703406685e-02
4.387170757749355055e+00 5.133978193233700027e-02
3.967492752409240708e+00 4.618945957476033176e-02
3.585452935036462119e+00 4.154771196365615593e-02
3.238067314058103996e+00 3.736360362798540891e-02
2.922587622627823123e+00 3.359012700398456702e-02
2.636332115393578146e+00 3.019241023159441317e-02
2.376815058635257660e+00 2.713423752505028999e-02
2.119591615700605391e+00 2.411741434723825225e-02
1.909040106457258412e+00 2.166639461929900298e-02
1.700667530049611020e+00 1.924967870559645897e-02
1.530406866053979575e+00 1.728658913259440918e-02
1.376687477694954920e+00 1.551707908078777884e-02
1.238011985167829065e+00 1.393222772709351923e-02
1.112877960288752188e+00 1.250278941623142633e-02
1.000197757336098503e+00 1.122128298581164321e-02
8.985628108244717582e-01 1.006548552679743108e-02
8.071637430259792634e-01 9.028911894335594004e-03
7.248079531765606598e-01 8.098881715542280424e-03
6.437557337951131942e-01 7.187146445279286693e-03
5.778472917353337790e-01 6.443729002789952767e-03
1.134128583009147206e+01 1.445342262478515882e-01
1.035161373339159496e+01 1.303098867948200845e-01
9.437630984861289818e+00 1.174657695045110278e-01
8.594943099647075258e+00 1.058748296674195816e-01
7.819232734559089515e+00 9.540985612648253400e-02
7.106554424427320882e+00 8.596406290101747671e-02
6.452602767644201265e+00 7.743123223272913025e-02
5.853390281520633565e+00 6.972846625380955954e-02
5.305318220605002466e+00 6.278153708837053149e-02
4.804589282972336228e+00 5.651118316448520973e-02
4.347707483705274711e+00 5.085128306449299140e-02
3.931454825944213916e+00 4.574756746563613669e-02
3.552665096818212298e+00 4.114713859978652577e-02
3.208222440450356316e+00 3.700424451208696869e-02
2.895444969324838969e+00 3.326807586846271259e-02
2.611696565650769131e+00 2.990369167332858347e-02
2.354484408625374225e+00 2.686825122409847860e-02
2.099583490626301341e+00 2.388634735683211122e-02
1.890957857303899869e+00 2.145519954898696818e-02
1.684430375804019109e+00 1.906224496288480563e-02
1.515774785307254513e+00 1.711718976190444025e-02
1.363466322420974652e+00 1.536637409421254090e-02
1.226081074844201257e+00 1.379378199101504755e-02
1.102129920164941490e+00 1.237871019101620222e-02
9.904720749780623335e-01 1.110670422060050684e-02
8.898818851653059747e-01 9.966782064181355094e-03
7.992556184721449908e-01 8.939597438967127052e-03
7.177396432426037531e-01 8.019370391764008010e-03
6.374418146088579595e-01 7.113879614622598511e-03
5.659848773847492298e-01 6.310952179635641313e-03
1.125124368635995431e+01 1.432199932514101326e-01
1.026795052797598373e+01 1.291134134148896329e-01
9.360277277617704783e+00 1.163867792408333629e-01
8.523420078783178866e+00 1.049024061385934181e-01
7.753346629767471576e+00 9.452749786049777225e-02
7.045838123551906307e+00 8.516432969862672286e-02
6.396745485778794205e+00 7.670674168142743721e-02
5.802219698495488132e+00 6.907499270184976059e-02
5.258390867092531451e+00 6.218920642286857037e-02
4.761695612233411090e+00 5.597144323283784195e-02
4.308579099149889124e+00 5.036671985488429953e-02
3.895803747230142999e+00 4.531139610527169792e-02
3.520142507547126431e+00 4.075714902430063735e-02
3.178685877633023793e+00 3.664781758450736532e-02
2.868564974320686911e+00 3.294560505501367698e-02
2.587258327522154122e+00 2.961082605239148333e-02
2.332346139577461397e+00 2.660705677314839993e-02
2.079743202279712211e+00 2.365116939326376497e-02
1.872971255514161548e+00 2.124295658989346081e-02
1.668354706059830050e+00 1.887718118240868520e-02
1.501234598801001408e+00 1.694829577882899299e-02
1.350335447555709223e+00 1.521253921754564357e-02
1.214232025374648360e+00 1.365741863695394027e-02
1.091469713364373151e+00 1.225703847215250074e-02
9.807996276854462625e-01 1.100081700958519502e-02
8.811871170092476779e-01 9.865714963642567906e-03
7.914324775393993816e-01 8.852911864804831679e-03
7.106944640708857674e-01 7.938601217270902649e-03
6.311712666268538552e-01 7.043944350942433000e-03
4.272796067434521117e-01 4.754078168459031570e-03
1.116168018542612117e+01 1.419143942817245041e-01
1.018492556563992224e+01 1.279373684350954277e-01
9.283354975768149941e+00 1.153129741775052036e-01
8.452422447085512047e+00 1.039296902092439606e-01
7.687836960720287216e+00 9.364664652903073594e-02
6.985601977013387476e+00 8.436626722089622665e-02
6.341388136480327731e+00 7.598929926825249981e-02
5.751426828683887216e+00 6.842515748058901337e-02
5.211925939424583376e+00 6.160193753253146581e-02
4.719152163437923875e+00 5.544067168177468918e-02
4.269772015608999993e+00 4.988923849861576221e-02
3.860378633085288058e+00 4.487870794997676077e-02
3.487887007757806135e+00 4.036372011854204994e-02
3.149309050563084966e+00 3.629376726818120402e-02
2.841887832072109266e+00 3.262604637841017702e-02
2.563118249250051495e+00 2.932490739329896706e-02
2.310500093449729953e+00 2.635093635922019714e-02
2.060051448037043986e+00 2.342248340212007077e-02
1.855186684726794377e+00 2.103562471383880333e-02
1.652460324430121252e+00 1.868858129114034719e-02
1.486792360180483774e+00 1.678143878029675004e-02
1.337341157952867121e+00 1.506395308598700022e-02
1.202492989837293358e+00 1.352145031391584207e-02
1.080882445054013985e+00 1.213517414511801167e-02
9.713135250891685724e-01 1.089047980509817715e-02
8.725778453260567558e-01 9.770410650437214711e-03
7.836988490927900841e-01 8.762614712487178797e-03
7.037202261415387294e-01 7.860427678557701039e-03
6.249849817341430747e-01 6.975078566418321108e-03
2.873906493525607009e-01 3.190551249973111892e-03
1.107275026272736618e+01 1.406207540254215127e-01
1.010247002077096390e+01 1.267613928325261874e-01
9.206998959629748569e+00 1.142547237024526818e-01
8.381894096417248363e+00 1.029675078444655389e-01
7.622864067512562514e+00 9.277736904247377292e-02
6.925736114459279946e+00 8.357927923391776648e-02
6.286430142144534550e+00 7.527581887886300449e-02
5.701013566260982657e+00 6.777723622696736616e-02
5.165724509694531008e+00 6.101523553214943663e-02
4.676953789966458608e+00 5.491493902847564140e-02
4.231213559438899985e+00 4.941015312307851098e-02
3.825246393510531195e+00 4.444962559778833228e-02
3.455891486776387911e+00 3.997571668632867586e-02
3.120239724430345696e+00 3.594417516145322761e-02
2.815512035637940613e+00 3.230978926248607302e-02
2.539168633496006855e+00 2.903905658493240519e-02
2.265023696277578935e+00 2.581652105428510618e-02
2.040547829456737627e+00 2.319294359237672465e-02
1.837486560374766320e+00 2.082807538240241674e-02
1.636691470544988647e+00 1.850623884229739627e-02
1.472529729556072420e+00 1.661721498270584199e-02
1.324483329727169201e+00 1.491349393165524589e-02
1.190831850180056328e+00 1.338839728792818803e-02
1.070405156115033840e+00 1.201551248713070633e-02
9.618142067290660346e-01 1.078279309537493076e-02
8.640547089365253619e-01 9.671201695768502637e-03
7.760509468422559509e-01 8.677079947290385759e-03
6.967582222024428784e-01 7.784761388756249699e-03
6.188565063057410720e-01 6.904507469366892407e-03
1.926406250973895506e-01 2.136997154041750998e-03
1.098424130214717565e+01 1.393345040935785872e-01
1.002047433290585055e+01 1.255986196819528500e-01
9.131139617786187657e+00 1.132009398330646732e-01
8.311857042999736933e+00 1.020146889877596719e-01
7.558335947132762911e+00 9.191649043058494617e-02
6.866357713036995492e+00 8.280068974047906372e-02
6.231844185583383045e+00 7.456687153577155891e-02
5.651041292072700450e+00 6.714114426590322982e-02
5.119984416406690997e+00 6.043957401995369433e-02
4.635101430544623646e+00 5.439454252722026456e-02
4.192987194634922865e+00 4.894085388926150415e-02
3.790431718282901485e+00 4.402402861312860322e-02
3.424164777559884243e+00 3.959169846759611616e-02
3.091417473303304853e+00 3.559735321584468065e-02
2.789338908895773184e+00 3.199763860136858873e-02
2.515327690092584501e+00 2.875767679762013598e-02
2.243699726919545778e+00 2.556219536782204996e-02
2.021231403530157955e+00 2.296457354366001138e-02
1.800957853749212800e+00 2.040543788263489769e-02
1.621015881185666307e+00 1.832633938366716106e-02
1.458371392088493534e+00 1.645121725762217768e-02
1.311715696193842318e+00 1.476829393469974994e-02
1.179327399946487942e+00 1.325666270518279649e-02
1.060015341504512376e+00 1.189945018683909346e-02
9.525019507405616537e-01 1.067495976374115141e-02
8.556170254349212412e-01 9.578038611939856950e-03
7.684114001439039665e-01 8.588224655195954987e-03
6.899710041621703871e-01 7.705735170598945576e-03
6.127464183565192180e-01 6.836851196230373656e-03
1.193238166822374779e+01 1.531548120665355284e-01
1.089632770963163999e+01 1.380660446571921052e-01
9.939016989250442080e+00 1.244502793198580815e-01
9.055771061025854607e+00 1.121586836122604458e-01
8.242229019292905079e+00 1.010716450596652050e-01
7.494190891112186392e+00 9.106021754410598135e-02
6.807337501808744307e+00 8.202422212626023224e-02
6.177685860173164123e+00 7.386887230219241207e-02
5.601385987905816322e+00 6.650813922554038582e-02
5.074536555214772093e+00 5.986514311578299691e-02
4.593594011371260777e+00 5.387583968221660441e-02
4.155091662691337007e+00 4.847183612942215780e-02
3.755907671800219116e+00 4.360198626739647532e-02
3.392752351125628341e+00 3.920976181081937961e-02
3.062861851949262082e+00 3.525271171412775600e-02
2.763366303644845257e+00 3.168689321353326122e-02
2.491781850481264993e+00 2.847973659131147056e-02
2.222548351758721452e+00 2.531395425495967452e-02
2.002067883799094172e+00 2.274021015233894383e-02
1.783850977172579677e+00 2.020314996682517905e-02
1.605476060597390786e+00 1.814426725287263120e-02
1.444391113885225675e+00 1.629045686168918358e-02
1.299037965771491443e+00 1.462209113703803222e-02
1.167936216636425106e+00 1.312463245954647792e-02
1.049711622174207548e+00 1.177832183811970516e-02
9.431756326923967926e-01 1.056895953779221804e-02
8.472653424712089931e-01 9.480136792334325005e-03
7.609416152693736501e-01 8.501977682282993096e-03
6.831875519981515099e-01 7.628284681481170039e-03
6.067112465494368667e-01 6.767592445766916660e-03
1.183836097993343550e+01 1.517634226483985382e-01
1.080906772893028212e+01 1.368007419833607852e-01
9.858030117775973267e+00 1.233064954632766136e-01
8.980874673322714941e+00 1.111229154287934479e-01
8.173164598646403434e+00 1.001318550190871404e-01
7.430548140096447263e+00 9.021086648686550691e-02
6.748830129879911155e+00 8.125850101467228803e-02
6.124007441578966038e+00 7.317389412537951554e-02
5.552132276453185078e+00 6.588075900073971092e-02
5.029477196261109562e+00 5.929593881637877650e-02
4.552430464141705713e+00 5.336103921823030782e-02
4.117527945365502262e+00 4.800925370117126861e-02
3.721603138518578824e+00 4.318347764246033976e-02
3.361591810514894085e+00 3.883235297948484099e-02
3.034512360066076386e+00 3.491156212895981520e-02
2.737594874307251125e+00 3.138048221441828295e-02
2.468438371848415525e+00 2.820072014224004470e-02
2.201589439123691871e+00 2.506731557459188076e-02
1.983101174609053219e+00 2.251776380790293172e-02
1.766839454989955760e+00 2.000516135456403138e-02
1.590116876307839489e+00 1.796513782163810732e-02
1.430508972872980733e+00 1.612696719050009039e-02
1.286468638255121588e+00 1.447892380842428356e-02
1.156633491983968032e+00 1.299573060596330085e-02
1.039510283648692690e+00 1.166020159895313733e-02
9.340233539442771571e-01 1.046342424024598872e-02
8.389611508158028030e-01 9.385806000265776994e-03
7.534961866178400136e-01 8.418406410239385670e-03
6.692520213642180194e-01 7.467778129958157519e-03
6.007768483683599836e-01 6.702270530474856505e-03
1.174484013268872040e+01 1.503813848532074005e-01
1.072227060484605765e+01 1.355579753546813371e-01
9.777586930448244118e+00 1.221764993190250365e-01
8.906583792223859319e+00 1.100994849220007371e-01
8.104529953278314380e+00 9.920676012982773684e-02
7.367342264320342338e+00 8.937307156562206145e-02
6.690723421337256838e+00 8.049617396803575298e-02
6.070642016961989462e+00 7.248697544204522891e-02
5.503221292946904875e+00 6.525732569444037123e-02
4.984749441580443197e+00 5.873715972262451290e-02
4.511525182372698062e+00 5.285809402851824462e-02
4.080278260591589934e+00 4.754975048074831789e-02
3.687686283176288882e+00 4.276883239228219946e-02
3.330702828127720672e+00 3.845711229690657734e-02
3.006369041247338281e+00 3.457824832487809558e-02
2.712123990218474834e+00 3.107846535777812960e-02
2.445290190782472450e+00 2.792977379345877240e-02
2.180819817386398629e+00 2.482337508034745260e-02
1.964355654415010699e+00 2.229707294738068543e-02
1.750005466603810067e+00 1.980992150803421309e-02
1.574907086958689639e+00 1.778822117836163091e-02
1.416790769724451504e+00 1.596983130094987990e-02
1.274062897491327506e+00 1.433484111557914789e-02
1.145418762387685252e+00 1.286419003568688331e-02
1.029388459751072515e+00 1.154278072837521332e-02
9.248828078733112301e-01 1.035697509023012289e-02
8.307881212140955096e-01 9.291127589821028543e-03
7.461044325651131626e-01 8.335647400903419685e-03
6.626551202598753854e-01 7.393520959615161418e-03
5.948388933959938285e-01 6.632468882264246773e-03
1.165189843141366666e+01 1.490140431169885427e-01
1.063599171407314081e+01 1.343152916420441711e-01
9.697774918866503668e+00 1.210556071467844136e-01
8.832720990155626950e+00 1.090863927406294231e-01
8.036460801844253155e+00 9.828650492553456242e-02
7.304645065178566377e+00 8.853869142558248861e-02
6.633049302107887790e+00 7.974330663860779156e-02
6.017656304609218409e+00 7.180564293547503363e-02
5.454760423249985557e+00 6.464468378729208708e-02
4.940399995084508333e+00 5.817924579366844789e-02
4.471045237375900427e+00 5.235274110209781756e-02
4.043273909125854715e+00 4.710017916272815630e-02
3.654018825842674012e+00 4.235954798009831240e-02
3.300027391640649732e+00 3.808905684323544288e-02
2.978532025849306208e+00 3.424174524067977177e-02
2.686763149866490341e+00 3.077998308864762084e-02
2.422336755036810452e+00 2.765596015119336712e-02
2.160240037738264451e+00 2.458185583996325835e-02
1.945696706387921582e+00 2.208155395645959931e-02
1.733353386652275452e+00 1.961667305480137291e-02
1.559790221332508109e+00 1.761523285579928363e-02
1.403183075123540791e+00 1.581224709365338515e-02
1.261746579933096468e+00 1.419427248153481980e-02
1.134292180862979560e+00 1.273999375580339710e-02
1.019423467851342968e+00 1.142821045190304911e-02
9.159200789789666564e-01 1.025474171648814783e-02
8.226791907936045201e-01 9.200254037459790202e-03
7.387973562945099326e-01 8.252555831943121992e-03
6.561246976479994109e-01 7.320962817246791376e-03
5.889847824340184168e-01 6.563513996578797770e-03
1.155954762635286848e+01 1.476620567120283667e-01
1.055030477476871198e+01 1.330897089820496926e-01
9.618478380583079357e+00 1.199410755894361053e-01
8.759419502284817582e+00 1.080777099011702852e-01
7.968787269727830136e+00 9.737680465396206242e-02
7.242311886567141421e+00 8.771833679325809208e-02
6.575800233422659069e+00 7.900160256492276545e-02
5.965186176228185921e+00 7.112993097535941223e-02
5.406596232362730348e+00 6.403294503547897476e-02
4.896341183984026735e+00 5.762925460709250602e-02
4.430803983432549664e+00 5.185777815994311452e-02
4.006680052408287729e+00 4.664898499910406782e-02
3.620569176805848333e+00 4.195184316326364821e-02
3.269596098920696470e+00 3.772510866480433683e-02
2.950923084722416156e+00 3.391203162255189418e-02
2.661687652722343422e+00 3.048125692423522479e-02
2.399678015607021209e+00 2.738784420659403501e-02
2.139850396141119493e+00 2.434279957141277650e-02
1.927210134160930899e+00 2.186521053845721929e-02
1.716813095066387795e+00 1.942552081582983245e-02
1.544864985120455225e+00 1.744297336997854830e-02
1.389666603935672207e+00 1.565862177295354249e-02
1.249621577389705251e+00 1.405450361087897705e-02
1.123322154451126487e+00 1.261472466940665241e-02
1.009506016586547261e+00 1.131793591785153034e-02
9.069525248482375179e-01 1.015358728213189288e-02
8.146852198905818465e-01 9.108546033510637324e-03
7.315391249408903507e-01 8.169003455130718905e-03
6.497209753181107939e-01 7.249279827924408684e-03
5.832141981897021044e-01 6.500924163931668526e-03
1.146771946191432079e+01 1.463192221460135056e-01
1.046510601868511969e+01 1.318730800126114433e-01
9.539592809835866660e+00 1.188336773014784520e-01
8.686569088464679567e+00 1.070795143976240177e-01
7.901644370867842326e+00 9.647420540080749174e-02
7.180501954657203534e+00 8.690115714037781325e-02
6.518978520953357503e+00 7.825900137342911567e-02
5.913096330370946951e+00 7.046220263978061893e-02
5.358899504618463538e+00 6.343066522371494653e-02
4.852736114858362093e+00 5.708387709086190642e-02
4.390915361623076052e+00 5.136308664494564774e-02
3.970229558397369907e+00 4.620536184385527767e-02
3.587506555951790688e+00 4.155395772842528090e-02
3.239471308355808432e+00 3.736174393196380755e-02
2.923493392400239532e+00 3.358712137052197871e-02
2.636906735636450172e+00 3.018864410022900277e-02
2.377112211644217599e+00 2.712203630972962604e-02
2.119600128967991992e+00 2.411052414411365627e-02
1.908928486517937451e+00 2.165510464397756019e-02
1.700431355996160798e+00 1.923779983478756880e-02
1.530043535817539047e+00 1.727355161167738393e-02
1.376293522156372351e+00 1.550389088852232103e-02
1.237590713090880756e+00 1.391646993005015397e-02
1.112478901379055918e+00 1.249182753110414726e-02
9.996997979237620680e-01 1.120684117487197144e-02
8.981711552735098802e-01 1.005320285599279641e-02
8.066765873735346482e-01 9.018713945490123077e-03
7.244095322861099362e-01 8.087818198563407127e-03
6.433672109037735787e-01 7.175725429937882156e-03
5.712443354613193636e-01 6.368095441214520480e-03
1.137651468717032976e+01 1.449865419223693996e-01
1.038046844963315962e+01 1.306643243540810406e-01
9.461290028169999644e+00 1.177428662906999102e-01
8.614223767220774874e+00 1.060920346269291492e-01
7.834908746902509158e+00 9.557843909735481980e-02
7.119041484687760324e+00 8.609022317088571574e-02
6.462555609007806900e+00 7.752597894124436950e-02
5.861308055946298445e+00 6.980221467104451294e-02
5.311471673299481999e+00 6.283262644054132817e-02
4.809384722506089282e+00 5.654196104154382563e-02
4.351351931645385918e+00 5.087267467732687481e-02
3.934204266736196498e+00 4.575950037962910055e-02
3.554662896150257545e+00 4.115439810538416149e-02
3.209624369340639660e+00 3.700355169631332208e-02
2.896366341814990086e+00 3.326430136535071802e-02
2.612232633780157798e+00 2.989189573326439531e-02
2.354767951992471797e+00 2.685970106424510548e-02
2.099593552204167768e+00 2.387396189154901080e-02
1.890730929786855308e+00 2.144395604450098983e-02
1.684172753627118713e+00 1.904873987198693608e-02
1.515396730446541884e+00 1.710154676068651250e-02
1.363050782327960508e+00 1.535503314980878400e-02
1.225565085171227642e+00 1.377804166215957846e-02
1.101640848929497540e+00 1.236890191937030890e-02
9.899713559446230438e-01 1.109611968051274489e-02
8.893755736523669686e-01 9.953818057302367406e-03
7.987567106292192687e-01 8.931366188389367952e-03
7.172647089800038289e-01 8.007660600160407260e-03
6.369973396001421539e-01 7.104279092307316107e-03
4.312212995175049302e-01 4.795459252766249951e-03
1.128587905771728472e+01 1.436621795015546876e-01
1.029647318149321045e+01 1.294684799887280691e-01
9.383446212075391202e+00 1.166578057172823202e-01
8.542294020570492918e+00 1.051152581897761007e-01
7.768683677419746303e+00 9.469088134248372646e-02
7.058137544793796181e+00 8.528512488709447115e-02
6.406559436319852807e+00 7.680056784033445494e-02
5.809995824719944579e+00 6.914332071925330392e-02
5.264508001932612480e+00 6.224090433868099959e-02
4.766434375182184269e+00 5.600735782381747324e-02
4.312126022222979138e+00 5.038866063948392593e-02
3.898403890718269427e+00 4.532369998170539260e-02
3.522062267386175005e+00 4.076034518184529221e-02
3.179988461382090570e+00 3.664664294573596187e-02
2.869442687565711747e+00 3.294005649587582185e-02
2.587763660027229129e+00 2.960490354572272928e-02
2.332662222020025933e+00 2.659941180679641429e-02
2.079735925604294877e+00 2.364308642895899051e-02
1.872827294080247063e+00 2.123225138495707029e-02
1.668108205566376956e+00 1.886226593893356590e-02
1.500842363106702271e+00 1.693476061845184538e-02
1.349898669344375302e+00 1.520206862542408666e-02
1.213795536782288798e+00 1.364480997136111214e-02
1.090965940859885741e+00 1.224544637416761887e-02
9.803837558268078123e-01 1.098640054790379211e-02
8.807001496486697167e-01 9.855620527918532506e-03
7.909317065412905245e-01 8.841396235176855051e-03
7.102042775134671526e-01 7.928708666790150461e-03
6.307797046498319071e-01 7.035804613060073730e-03
2.900397664361771266e-01 3.218364450749525412e-03
1.119572372393804827e+01 1.423513006706114137e-01
1.021291544891112046e+01 1.282794124861232898e-01
9.306113057577332981e+00 1.155833485512628989e-01
8.470952847643525629e+00 1.041398289837846408e-01
7.702905091936075976e+00 9.380698462303541096e-02
6.997667523201375417e+00 8.449036808323859282e-02
6.351049427274266357e+00 7.608266738362767789e-02
5.759062804444018191e+00 6.849255992843591989e-02
5.217813027128242354e+00 6.164767666236661142e-02
4.723779941484872680e+00 5.547378197324444316e-02
4.273235086271789385e+00 4.990952211359019064e-02
3.862914318010508996e+00 4.489150366377453460e-02
3.489751366670728494e+00 4.037005379591224186e-02
3.150660697899570373e+00 3.629243909230066983e-02
2.842734006070593455e+00 3.262192140318478234e-02
2.563591828910966264e+00 2.931795554322479125e-02
2.286728908355964318e+00 2.606029061476095032e-02
2.060010850644599323e+00 2.341199105581814877e-02
1.855014768641064293e+00 2.102334367381962846e-02
1.652183674929823320e+00 1.867742482002420282e-02
1.486478647237435169e+00 1.676872569276596434e-02
1.336936150707478177e+00 1.505144340659689793e-02
1.202031382616657318e+00 1.351040182251324502e-02
1.080378571285278033e+00 1.212571859479856344e-02
9.707832345277528363e-01 1.087933116326183711e-02
8.720839452365267697e-01 9.757817465991042855e-03
7.832105841179591854e-01 8.753516154197822294e-03
7.032256843334452334e-01 7.852318105689063896e-03
6.245862070265951749e-01 6.963113997713749233e-03
1.944011397153736775e-01 2.151839549737117815e-03
1.110613969207439489e+01 1.410493457600995593e-01
1.012987300946790370e+01 1.271033434511988081e-01
9.229375716955058095e+00 1.145201675153685872e-01
8.400152804235903048e+00 1.031751378429207194e-01
7.637575770829157840e+00 9.293739087800333143e-02
6.937543306603351390e+00 8.369990448087266666e-02
6.295838479475170502e+00 7.536552645211386237e-02
5.708512717023116245e+00 6.784636981303518444e-02
5.171577017225273742e+00 6.106583255616498951e-02
4.681473271865929320e+00 5.494759838902217586e-02
4.234679675628362006e+00 4.943371395759261350e-02
3.827763040733581867e+00 4.446205767705718737e-02
3.457755351440652269e+00 3.998274855726181159e-02
3.121542301642409090e+00 3.594349240806087725e-02
2.816312657254307794e+00 3.230687522839517656e-02
2.539617960352958725e+00 2.903363273866803665e-02
2.265221603681075724e+00 2.580548650748997266e-02
2.040544650412964067e+00 2.318081879501598594e-02
1.818146880400526522e+00 2.059856034814332507e-02
1.636398996581738929e+00 1.849512486880803760e-02
1.472208256743924526e+00 1.660399795361128597e-02
1.324063640958901944e+00 1.490711121372897269e-02
1.190355522431000512e+00 1.337949557230524306e-02
1.069888707671934780e+00 1.200671972304188928e-02
9.613691880862837991e-01 1.077211589316048532e-02
8.635536159949956936e-01 9.661646531867563309e-03
7.755637310357644809e-01 8.665258766930675552e-03
6.963514134524798616e-01 7.774928114022311085e-03
6.183763205278351993e-01 6.895781779797933823e-03
1.206697580408964043e+01 1.550974999975765212e-01
1.101713831157872292e+01 1.397623227373608890e-01
1.004741558608988328e+01 1.259380955163257043e-01
9.153161816253371441e+00 1.134663429321245282e-01
8.329749564930882144e+00 1.022194347099820294e-01
7.572786020055264800e+00 9.207391281714172315e-02
6.877924564255180506e+00 8.291902429784958617e-02
6.241127097222017639e+00 7.465882326781668465e-02
5.658340526067378029e+00 6.720993156270944902e-02
5.125614467020165321e+00 6.048669107565653180e-02
4.639514469525848561e+00 5.442603875748105308e-02
4.196367529193407719e+00 4.896249844490351000e-02
3.792920570331177021e+00 4.403616025575470688e-02
3.425996258863945432e+00 3.959516973518755617e-02
3.092649398062853106e+00 3.559662142357167963e-02
2.790093258581941349e+00 3.199432105211488797e-02
2.515839429710444275e+00 2.875172044624473358e-02
2.243873631671608582e+00 2.555598593644396038e-02
2.021200662537494974e+00 2.295726278324886419e-02
1.800819860331396516e+00 2.039432851402447205e-02
1.620707952352740122e+00 1.831358729485751957e-02
1.458028012091605596e+00 1.644144954618491014e-02
1.311281318730693757e+00 1.475920126267589796e-02
1.178868010322518645e+00 1.324538526555340580e-02
1.059490437595463241e+00 1.188491817891838137e-02
9.520257371571336780e-01 1.066394857643269099e-02
8.551670017487881248e-01 9.563801636234138537e-03
7.680019505039006322e-01 8.579881200401130725e-03
6.895656090520890791e-01 7.695212950904874692e-03
6.123442304396254920e-01 6.825558212077795228e-03
1.197171355170649676e+01 1.536907933551921457e-01
1.092875395821735296e+01 1.384816587661154008e-01
9.965550827829622094e+00 1.247752537234112363e-01
9.077443731183558739e+00 1.124149777211057577e-01
8.259902245481310246e+00 1.012725898784086892e-01
7.508367469275284201e+00 9.121549036616974360e-02
6.818761699495913930e+00 8.214194104205140012e-02
6.186811278884685628e+00 7.395669882725425248e-02
5.608582897280975921e+00 6.657632436336853587e-02
5.080114435884928170e+00 5.991574221373504455e-02
4.597900013586494694e+00 5.390747975558781574e-02
4.158378242669225067e+00 4.849509486787377532e-02
3.758301045488744663e+00 4.361379063256596439e-02
3.394447864463086439e+00 3.921460693223138144e-02
3.064043943014233662e+00 3.525472268196156583e-02
2.764075565411032720e+00 3.168451675018577746e-02
2.492257820277497427e+00 2.847182490155733547e-02
2.222683415752097158e+00 2.530828572786160413e-02
2.002042931374385493e+00 2.273212305201810154e-02
1.783677095086754649e+00 2.019649121199775313e-02
1.605210167599600224e+00 1.813482250422165584e-02
1.444039778603913193e+00 1.627870976376142448e-02
1.298588035768793780e+00 1.461330491392705613e-02
1.167469476967007314e+00 1.311431518820883706e-02
1.049279391557110808e+00 1.176805348043932949e-02
9.427004409885881842e-01 1.055901929676712238e-02
8.468160345414992296e-01 9.471942191725063465e-03
7.604819258634794021e-01 8.493903054371216427e-03
6.754454243812837433e-01 7.538442743736571694e-03
6.063115599620292340e-01 6.759099663097826831e-03
1.187703083999215536e+01 1.522904477216276420e-01
1.084088749173795385e+01 1.372178026717199295e-01
9.884168965499474879e+00 1.236309154706674851e-01
9.002226189279967983e+00 1.113789313475857384e-01
8.190471927758434134e+00 1.003311796385865234e-01
7.444443825766983380e+00 9.036474256178966824e-02
6.760039574637997539e+00 8.137526609103905295e-02
6.132943175567361571e+00 7.326301128648306238e-02
5.559169294844439335e+00 6.594696555864623666e-02
5.034874637977225120e+00 5.934804971047866196e-02
4.556631174291772446e+00 5.339613579506122948e-02
4.120721878230996005e+00 4.803008075240382951e-02
3.724013244015907720e+00 4.319570460150812946e-02
3.363292545859308813e+00 3.883841571135698140e-02
3.035644696948464727e+00 3.491718033419928535e-02
2.738361702088984995e+00 3.138085283022184341e-02
2.468872039203152013e+00 2.819884474998490126e-02
2.201731877699871998e+00 2.506172476403208463e-02
1.983072537876639396e+00 2.250914866386223567e-02
1.766643372711192539e+00 1.999908184967607791e-02
1.589826639765529182e+00 1.795617403000385887e-02
1.430142034137190432e+00 1.611938899927464058e-02
1.286084838854373968e+00 1.446962239044592181e-02
1.156159201041749185e+00 1.298279944162102593e-02
1.039055466404950501e+00 1.165136927233179423e-02
9.335451662941267603e-01 1.045747230475575773e-02
8.385503663984045231e-01 9.377500636280292762e-03
7.530329476716363102e-01 8.410144981894782101e-03
6.688311548825722763e-01 7.461592328426100082e-03
6.003763216677536763e-01 6.691304994056292491e-03
1.178295282865832583e+01 1.509029032157950256e-01
1.075355488267237192e+01 1.359585940843354435e-01
9.803317022873224929e+00 1.224988459817134834e-01
8.927473118925076889e+00 1.103543014041587084e-01
8.121569149004342236e+00 9.940246725388846016e-02
7.381053946265411447e+00 8.952473622908883877e-02
6.701722521092777107e+00 8.061017278577571610e-02
6.079422905934569243e+00 7.257788309050507147e-02
5.510130402323961896e+00 6.532656156750393794e-02
4.990091338130807408e+00 5.878653062113509131e-02
4.515705691939833955e+00 5.288999361136106220e-02
4.083395423924232936e+00 4.757664681604101969e-02
3.689943117449242305e+00 4.278405163784740339e-02
3.332265278476810089e+00 3.846765117781775212e-02
3.007462732202456746e+00 3.457648703959299852e-02
2.712757143794937598e+00 3.107576363242515322e-02
2.445708763848373657e+00 2.792604563654452893e-02
2.180926921981186872e+00 2.481837649359214248e-02
1.964280372144399545e+00 2.229250840492435701e-02
1.749803467035482285e+00 1.980500227453552142e-02
1.574607829394192304e+00 1.778110839080530164e-02
1.416435427284638227e+00 1.595997714968207595e-02
1.273672697685447330e+00 1.432728766553402477e-02
1.144936435587427637e+00 1.285771440332877415e-02
1.028918776503461308e+00 1.153655609389727006e-02
9.244897449135560663e-01 1.035158630481962903e-02
8.303702784473167009e-01 9.284085016291770964e-03
7.456255513618358366e-01 8.328981366080286802e-03
6.622383022419753296e-01 7.391054791882010686e-03
5.944228098259557447e-01 6.624350819501143364e-03
1.168935547082074144e+01 1.495233140854561049e-01
1.066667705910508701e+01 1.347204889211094658e-01
9.722952223726339938e+00 1.213671325199031648e-01
8.853259338264930278e+00 1.093331775025115082e-01
8.053129362709055883e+00 9.847994725783644487e-02
7.318101184533379211e+00 8.869368018111002672e-02
6.643834468872567456e+00 7.985910112877371569e-02
6.026293557994807593e+00 7.189309292261902851e-02
5.461463416214771271e+00 6.470736061212388479e-02
4.945565358130775024e+00 5.822751278246753037e-02
4.475064311062196154e+00 5.238808872801568178e-02
4.046308126711213760e+00 4.712292414763773890e-02
3.656186442863337049e+00 4.237357066884533952e-02
3.301621325747652325e+00 3.809780287349962685e-02
2.979573201893381373e+00 3.424566984622672006e-02
2.687451926984628869e+00 3.077769846638597415e-02
2.422784966921450067e+00 2.765668444939863371e-02
2.160311760576229201e+00 2.457786993952101526e-02
1.945588045309570857e+00 2.207330373256280107e-02
1.733120697812770672e+00 1.961086004662812923e-02
1.559490901475674374e+00 1.760886316241437599e-02
1.402772144408563237e+00 1.580610338431837764e-02
1.261355599377592895e+00 1.418609388975650316e-02
1.133902447247435941e+00 1.273133054705044565e-02
1.018968908205015733e+00 1.142384905868915577e-02
9.154210387121521908e-01 1.024982587357865967e-02
8.222753763327185217e-01 9.192600952250985086e-03
7.383704771237252773e-01 8.244766828289904273e-03
6.557546124173012636e-01 7.316770435667654081e-03
5.885804531999885292e-01 6.561843463734304792e-03
1.159633782315542483e+01 1.481661515533339857e-01
1.058055299046082176e+01 1.334814288706112351e-01
9.643168796590229519e+00 1.202507129480799436e-01
8.779530799888906500e+00 1.083242611470578293e-01
7.985152838513244866e+00 9.757073190752954539e-02
7.255520338963254545e+00 8.786716737855171377e-02
6.586401930768971624e+00 7.910966706195143860e-02
5.973624247569720325e+00 7.121907673365240887e-02
5.413268264448369393e+00 6.410016782777278044e-02
4.901493541173754132e+00 5.767785979838001981e-02
4.434780563872169346e+00 5.188917649985585329e-02
4.009638695011167542e+00 4.667379272657135036e-02
3.622754262014607374e+00 4.196888958759154714e-02
3.271204053440036397e+00 3.773130492489377291e-02
2.951888671425227706e+00 3.391419520817393063e-02
2.662435041528247393e+00 3.048131989647832885e-02
2.400019795770889086e+00 2.738660907949732812e-02
2.139949698523357036e+00 2.433811305144922832e-02
1.927089840908330798e+00 2.185876547069977652e-02
1.716563920151280564e+00 1.942123387017476860e-02
1.544550191519539206e+00 1.743724702608316635e-02
1.389294109151876455e+00 1.565101749334514916e-02
1.249211945306415439e+00 1.404761945642414578e-02
1.122874827816281673e+00 1.260661825787131110e-02
1.009056565759397062e+00 1.131100477396805581e-02
9.065381017627801574e-01 1.014653831093358972e-02
8.141661238460763395e-01 9.107644492647110415e-03
7.311406612361414092e-01 8.164727586439062337e-03
6.493466390185651527e-01 7.245213470419797214e-03
5.765160590597001589e-01 6.426819077364704334e-03
1.150400216194240777e+01 1.468120780186063790e-01
1.049491656251489502e+01 1.322608514990758488e-01
9.563894189596190643e+00 1.191419842358038411e-01
8.706367961053478766e+00 1.073230736855695505e-01
7.917627617588952837e+00 9.666420179618098740e-02
7.193442135071288490e+00 8.704511838440247284e-02
6.529379405334386099e+00 7.837273341732715892e-02
5.921305134817438365e+00 7.054908905164915256e-02
5.365346641601545841e+00 6.349288636063234181e-02
4.857677184749985777e+00 5.713234172323283094e-02
4.394819841624997281e+00 5.139792028794130940e-02
3.973198232324115509e+00 4.622610632578764284e-02
3.589539374218678969e+00 4.156897366769179286e-02
3.241008114689488018e+00 3.737095026437696477e-02
2.924509903886695295e+00 3.359257069607592822e-02
2.637524482209494980e+00 3.018551718372426695e-02
2.377475649312458028e+00 2.712301039288754489e-02
2.119719316837604062e+00 2.410239952015967926e-02
1.908782368045667033e+00 2.164560307188799146e-02
1.700201439913249013e+00 1.923043644983680328e-02
1.529705435932544599e+00 1.726497133606416309e-02
1.375898468444935574e+00 1.549759414884746903e-02
1.237166073820263890e+00 1.390788228922364665e-02
1.111997694265860925e+00 1.248260070500528673e-02
9.992297895973519806e-01 1.120079523108339151e-02
8.976722058855536313e-01 1.005023900871679539e-02
8.062520960868982955e-01 9.015012442052001973e-03
7.239795129960727715e-01 8.084854993048302269e-03
6.429396472218960046e-01 7.172131217165411514e-03
4.351983042437728710e-01 4.838923215255700599e-03
1.141210508881745156e+01 1.454711611715756026e-01
1.040977674366073202e+01 1.310446861938850682e-01
9.485119177164637705e+00 1.180440624305101327e-01
8.633699153396060311e+00 1.063309563903853672e-01
7.850703977819130763e+00 9.576232440932312684e-02
7.131795833799451145e+00 8.623557756383844197e-02
6.472765950993633943e+00 7.763602204201083823e-02
5.869420615691815613e+00 6.988594416105094187e-02
5.317891198398003283e+00 6.289571030752960645e-02
4.814312423724262047e+00 5.659064160085784667e-02
4.355155033669735332e+00 5.090697819912565897e-02
3.936995355908579963e+00 4.578614168995801675e-02
3.556635690752489420e+00 4.116875683598610058e-02
3.211111227986109817e+00 3.701100356546919989e-02
2.897339495974072587e+00 3.326708651965762376e-02
2.612831673129428989e+00 2.989423800254817354e-02
2.355107282364348187e+00 2.685844598430492045e-02
2.099676696931192410e+00 2.387017983875091079e-02
1.890675567187887651e+00 2.143449823269224716e-02
1.683976728953182400e+00 1.904298089437957142e-02
1.515056899680000457e+00 1.709543458328667553e-02
1.362647162055051764e+00 1.534713195517770599e-02
1.225209032867759840e+00 1.377330911791587072e-02
1.101227241615259311e+00 1.235846810804741742e-02
9.895402180048116225e-01 1.108866143768357480e-02
8.889301126214838034e-01 9.948974081393561347e-03
7.983266180769478249e-01 8.927447947269188250e-03
7.168269146668854175e-01 8.004419086986045567e-03
6.365908135757398778e-01 7.102474970012847937e-03
2.927068759465987768e-01 3.249641999889811301e-03
1.132086675620573324e+01 1.441432812549137132e-01
1.032523258884101658e+01 1.298462408930761147e-01
9.407009828942216600e+00 1.169572630498064703e-01
8.561487336569149065e+00 1.053442865749822377e-01
7.784172494709894252e+00 9.487069998534827797e-02
7.070644037924536995e+00 8.543020376651699888e-02
6.416559417661137132e+00 7.690833128838051036e-02
5.817864377810751719e+00 6.922940324407560186e-02
5.270703670444831346e+00 6.230054316314417168e-02
4.771200257011692258e+00 5.605278425642804679e-02
4.315829896628239126e+00 5.042492463823593229e-02
3.901206606340643201e+00 4.534744411238589290e-02
3.524050460461462642e+00 4.077426009821779468e-02
3.181428486306830283e+00 3.665307667313222328e-02
2.870375566656327759e+00 3.294486797200969069e-02
2.588398398822275404e+00 2.960527613628618354e-02
2.308750635135519147e+00 2.631363789996129035e-02
2.079801490312463308e+00 2.363693446467960563e-02
1.872663781230055058e+00 2.122631332312413868e-02
1.667833003853448348e+00 1.885674984570669815e-02
1.500500152657400221e+00 1.692960732398248250e-02
1.349511779427849278e+00 1.519496576420347952e-02
1.213340200291071369e+00 1.363945063504654921e-02
1.090547583972498957e+00 1.224013436915549237e-02
9.799112283921624922e-01 1.098073068108757974e-02
8.802517387716608521e-01 9.851085405281975391e-03
7.905860756662299593e-01 8.837455835567123441e-03
7.098594631268806410e-01 7.926810734692745289e-03
6.303684315855206943e-01 7.029307556791094397e-03
1.961676695802643255e-01 2.174311539628061805e-03
1.123011452429085288e+01 1.428208738482014961e-01
1.024117583515447372e+01 1.286527667653473705e-01
9.329308991457819999e+00 1.158784325936851739e-01
8.489808356079421969e+00 1.043733101786015333e-01
7.718115826176244809e+00 9.398955941083170229e-02
7.009860223762674813e+00 8.462867684139054048e-02
6.360755502693615782e+00 7.618640040933437330e-02
5.766759827577800479e+00 6.857546896416109872e-02
5.223980882240240931e+00 6.171118595185092620e-02
4.728515974546400713e+00 5.551947380580891239e-02
4.276878673987371648e+00 4.994120113263609412e-02
3.865656647868279006e+00 4.491374941357440670e-02
3.491683601954821192e+00 4.038530824903689698e-02
3.151950970151303100e+00 3.630261528960716799e-02
2.843714860940304234e+00 3.262823674404954910e-02
2.564182286286490697e+00 2.931914490387762737e-02
2.286991646546906232e+00 2.605862695654214550e-02
2.060057796554084053e+00 2.340954214117443519e-02
1.835515339353659403e+00 2.079563495638183865e-02
1.651939215002895978e+00 1.867203794548711812e-02
1.486112502027807425e+00 1.676467532251352255e-02
1.336533841815897627e+00 1.504822511603266799e-02
1.201560403505726349e+00 1.350588925531124966e-02
1.079959294987343110e+00 1.211937454441239410e-02
9.703213628263022139e-01 1.087198845907239031e-02
8.716200170482730769e-01 9.755767762366326576e-03
7.828301346934034566e-01 8.749443118413666870e-03
7.028808146732790085e-01 7.848995841044674113e-03
6.241467565127386541e-01 6.962206346581599654e-03
1.220405252390648876e+01 1.571058617047560169e-01
1.114006392390970213e+01 1.415170028366617150e-01
1.015772080769678887e+01 1.274673873576615823e-01
9.252173494609182924e+00 1.148086561412254708e-01
8.418606796289640926e+00 1.034051246950084685e-01
7.652593154377004936e+00 9.311337144101546059e-02
6.949602722707018287e+00 8.383871691920187497e-02
6.305455063882002165e+00 7.547335814081225502e-02
5.716055853777164408e+00 6.792867767136161194e-02
5.177525245770445927e+00 6.112565450786773547e-02
4.686102135501929666e+00 5.499380396361547990e-02
4.238186354861206873e+00 4.946671698834358144e-02
3.830416891705235916e+00 4.448428099922371176e-02
3.459633682627228701e+00 3.999368418869791997e-02
3.122781342215461553e+00 3.595470562222148614e-02
2.817245284078055079e+00 3.231322905471419732e-02
2.540163936139081979e+00 2.903433089699209921e-02
2.265428687778997752e+00 2.580716832599125321e-02
2.040569241923543498e+00 2.317950725731165659e-02
1.817991629257402542e+00 2.059292553692515515e-02
1.636139216729258550e+00 1.848845953571485665e-02
1.471832631952779469e+00 1.659985879661973751e-02
1.323645712156384047e+00 1.490077396283368341e-02
1.189969356340848661e+00 1.337117612936672244e-02
1.069457795325184479e+00 1.199987991905524486e-02
9.608918485112958319e-01 1.076489222241361517e-02
8.631737377472779027e-01 9.658670391033689212e-03
7.751593302232918647e-01 8.663831586577823082e-03
6.960039502387426191e-01 7.768271049002613803e-03
6.180293147450930391e-01 6.890914565247421505e-03
1.210748202130392315e+01 1.556760323903792209e-01
1.105055031120556563e+01 1.402197789185032628e-01
1.007478686965664672e+01 1.262975253017149246e-01
9.175502670057314347e+00 1.137502006543732874e-01
8.347884829056816614e+00 1.024438180545266253e-01
7.587463844298766524e+00 9.224918634323298061e-02
6.889758446752117571e+00 8.305388217231567116e-02
6.250484302725537233e+00 7.476281481203754520e-02
5.665732584319560061e+00 6.728891526646020582e-02
5.131531656616032500e+00 6.054859632044728296e-02
4.644034761437521475e+00 5.447085915897433711e-02
4.199804258129432810e+00 4.899452268344396677e-02
3.795415070491128251e+00 4.405765851113892240e-02
3.427800067905193426e+00 3.961155050393775495e-02
3.093925801141730325e+00 3.560682608516554243e-02
2.790986264104259984e+00 3.199943284414621253e-02
2.516340561385251196e+00 2.875303785102835755e-02
2.244062443256180650e+00 2.555630086043905042e-02
2.021184318086038711e+00 2.295433571054230834e-02
1.800631912466236662e+00 2.039364951407690932e-02
1.620450554161851464e+00 1.830738785497002669e-02
1.457707940457185547e+00 1.643798684778417785e-02
1.310847733741224541e+00 1.475332358009706461e-02
1.178466603142674485e+00 1.323912124281856340e-02
1.059143941514114395e+00 1.188136925772291866e-02
9.515457307972281509e-01 1.065942107498285725e-02
8.547132809260291619e-01 9.563573776059704906e-03
7.675204450536241563e-01 8.577798698860571169e-03
6.817564705329925978e-01 7.608632213900704162e-03
6.119037765925369188e-01 6.822892509929220917e-03
1.201156464112132127e+01 1.542543629794285165e-01
1.096148792098099989e+01 1.389294115672383423e-01
9.992436493109588369e+00 1.251362121964623708e-01
9.099338763749294401e+00 1.126974587576556747e-01
8.277632186910317103e+00 1.014938724171445816e-01
7.522841835215032802e+00 9.139117329142877610e-02
6.830352130256669874e+00 8.227673438275952267e-02
6.196019332382416422e+00 7.406133313277248054e-02
5.615793850486131333e+00 6.665410321666849491e-02
5.085800741254555390e+00 5.997374181606344307e-02
4.602313992973260603e+00 5.395194007138785774e-02
4.161755000664213000e+00 4.852463875305092211e-02
3.760820636845595644e+00 4.363760030031639536e-02
3.396282795619799177e+00 3.923319926046633238e-02
3.065272574131256533e+00 3.526406917141568231e-02
2.764946973703936273e+00 3.169149015643098199e-02
2.492754212481536502e+00 2.847586247910600596e-02
2.222934600737215938e+00 2.530680686064716231e-02
2.002085631273729405e+00 2.272917621755982803e-02
1.783492776739207475e+00 2.019316145105385166e-02
1.604930440134845204e+00 1.812850439037527739e-02
1.443703456492460679e+00 1.627572180341238170e-02
1.298241683463318141e+00 1.461084205597677939e-02
1.167052328498213276e+00 1.310804666507868997e-02
1.048817158096391422e+00 1.176138115690650993e-02
9.423002390190284849e-01 1.055374978963877913e-02
8.464170339980496838e-01 9.466733547359995615e-03
7.600274224416743163e-01 8.491955268189792239e-03
6.750656794744539502e-01 7.532579945226921224e-03
6.059661669595410860e-01 6.753803126614116824e-03
1.191624910983049013e+01 1.528444874612298887e-01
1.087308425530997624e+01 1.376582442886689905e-01
9.910613112183790818e+00 1.239812512868625344e-01
9.023676575687385792e+00 1.116509630130326364e-01
8.207955480995691389e+00 1.005525167313237878e-01
7.458666047916313602e+00 9.053542453235557952e-02
6.771383186501695128e+00 8.150531349521920876e-02
6.141949593414846476e+00 7.336584425090837691e-02
5.566245029354559115e+00 6.602064360500713158e-02
5.040530558030843267e+00 5.940642216653582719e-02
4.560938152238447785e+00 5.343998488127726931e-02
4.124001676265213412e+00 4.806452303588270442e-02
3.726448969171790360e+00 4.321847715005700669e-02
3.364977868353053125e+00 3.885446627094244626e-02
3.036829427217975663e+00 3.492254895864981001e-02
2.739172903546940763e+00 3.138289762232788355e-02
2.469384551784882476e+00 2.819974193162747347e-02
2.201897871206251800e+00 2.506145156748868646e-02
1.983087533969299265e+00 2.250666771091280535e-02
1.766504882551827027e+00 1.999524068064449309e-02
1.589508781198761156e+00 1.795243389511291116e-02
1.429841108659801963e+00 1.611341486871341669e-02
1.285729702065980806e+00 1.446421633380878639e-02
1.155726122202225481e+00 1.298035522771748447e-02
1.038619424192293694e+00 1.164725815462342752e-02
9.331434462505373562e-01 1.044656496317079679e-02
8.381352209576192758e-01 9.371991985069383357e-03
7.525828541891408374e-01 8.408502091138457882e-03
6.684351182016207149e-01 7.457186826391812816e-03
5.999350790438913172e-01 6.687790307529106228e-03
1.182144461702518790e+01 1.514461293001546638e-01
1.078521007106047946e+01 1.363940367038264379e-01
9.829253349322588207e+00 1.228380972524651393e-01
8.948617950925502385e+00 1.106199147568871499e-01
8.138720618651436922e+00 9.961800402627964124e-02
7.394931163113356298e+00 8.968989236636101814e-02
6.712846607043261749e+00 8.073972702325479811e-02
6.088276112434458653e+00 7.267315015010218648e-02
5.517074336723086780e+00 6.539981690369213452e-02
4.995619139430694133e+00 5.884162453269273924e-02
4.519907949091703792e+00 5.292941851279070464e-02
4.086579300536556936e+00 4.760595798633893844e-02
3.692311856765199352e+00 4.280467556624806963e-02
3.333979687101074063e+00 3.847907304712044896e-02
3.008693861619784471e+00 3.458900847740967177e-02
2.713616505519698130e+00 3.108138898684671345e-02
2.446197441409973639e+00 2.792458281229547035e-02
2.181122570468889244e+00 2.481718439231398940e-02
1.964186832246934689e+00 2.228616063099627537e-02
1.749649003451134499e+00 1.980099454198435208e-02
1.574267391780645786e+00 1.777905781431431825e-02
1.416067710030143978e+00 1.595630857742910691e-02
1.273307613794890658e+00 1.432091792024989263e-02
1.144588024029055795e+00 1.285267435869984730e-02
1.028525035040495306e+00 1.153324774562885374e-02
9.239930281491433028e-01 1.034541709400768443e-02
8.299390327406924728e-01 9.280111020185674922e-03
7.452673523688865265e-01 8.322751604152481275e-03
6.618377693023697050e-01 7.382509447630957247e-03
5.940732391731232687e-01 6.621902034592659289e-03
1.172727247946740903e+01 1.500658415203444396e-01
1.069791141290635572e+01 1.351437907576659159e-01
9.748464712647987085e+00 1.217015071954223454e-01
8.874058556436700940e+00 1.096008383245033052e-01
8.069983535332040603e+00 9.869013411019295079e-02
7.331637138525755049e+00 8.885319853419293423e-02
6.654740272814729352e+00 7.998335755604940589e-02
6.034995217926935496e+00 7.198849669106173466e-02
5.468374714744666854e+00 6.478174662046655430e-02
4.950966023164578012e+00 5.828326894257650215e-02
4.479190963666715319e+00 5.242524951513480302e-02
4.049487496459850178e+00 4.715027205581251435e-02
3.658580624557770999e+00 4.239259461788989075e-02
3.303292212077236556e+00 3.810969217003880999e-02
2.980763762419077700e+00 3.425162751509296111e-02
2.688261671253187934e+00 3.078087250303947545e-02
2.423209504653951907e+00 2.765361429525195133e-02
2.160494693275123890e+00 2.457226498423536673e-02
1.945567703539359927e+00 2.206831669521633343e-02
1.732932694105780769e+00 1.960530899461223817e-02
1.559226379626205139e+00 1.760132805936003367e-02
1.402473258814444179e+00 1.579932123602818123e-02
1.260974657709425850e+00 1.418104821733675441e-02
1.133438069145533245e+00 1.272422950716376767e-02
1.018559306308565171e+00 1.141827925508965245e-02
9.150161880876809262e-01 1.024081644956942143e-02
8.218302643746769887e-01 9.187834181684072926e-03
7.379364911069962174e-01 8.240815932029958713e-03
6.553834194900781673e-01 7.308231191611722251e-03
5.819064735391227261e-01 6.482804223099707976e-03
1.163370802337813359e+01 1.486860101101216691e-01
1.061121211671200193e+01 1.338969755344391055e-01
9.668281872937853905e+00 1.205811172326015229e-01
8.800093777939586914e+00 1.085817287431271594e-01
8.001764290459222551e+00 9.777124364526453004e-02
7.268872444812017442e+00 8.802487317338157646e-02
6.597065764344652194e+00 7.923664339643857191e-02
5.982138657936518555e+00 7.131076081222617602e-02
5.419950801097994209e+00 6.416731809817569077e-02
4.906770668881780040e+00 5.773176014822755525e-02
4.438844844844439308e+00 5.192827280181660371e-02
4.012661988266785329e+00 4.670096025223251235e-02
3.625003751333454094e+00 4.198782151143908709e-02
3.272823933150854181e+00 3.774387099932051404e-02
2.953040278470145275e+00 3.392181943156444279e-02
2.663137328352797706e+00 3.048067486986202890e-02
2.400419803709983757e+00 2.738614959554052861e-02
2.140108643663444887e+00 2.433567928703303865e-02
1.927056217392220550e+00 2.185338998338837505e-02
1.716398344706165258e+00 1.941483470915640261e-02
1.544277738919437093e+00 1.742994515576189174e-02
1.388925020397744126e+00 1.564228151797873376e-02
1.248831394872024658e+00 1.403900397148540556e-02
1.122475740538755984e+00 1.259719575493770984e-02
1.008644972049361765e+00 1.130592463784029639e-02
9.061251650740022034e-01 1.014140357030805101e-02
8.138099454994643933e-01 9.095234615170337197e-03
7.306898397096200926e-01 8.159522404624834288e-03
6.489126953594362979e-01 7.236446619250077109e-03
4.392237731737940187e-01 4.880981605192986385e-03
1.154069569438358833e+01 1.473301978676491986e-01
1.052504985279957950e+01 1.326719791995648601e-01
9.588571001694232265e+00 1.194669060209740258e-01
8.726473146481197318e+00 1.075827808709290262e-01
7.933972769156132365e+00 9.686534212038527825e-02
7.206572490499002726e+00 8.720175482896419528e-02
6.539881868426915545e+00 7.849061151568927086e-02
5.929647612616538055e+00 7.064229984226307046e-02
5.371918557401672345e+00 6.356246600209571052e-02
4.862829543587920078e+00 5.718201807504934286e-02
4.398738677195856539e+00 5.143521369934216797e-02
3.976166456266078786e+00 4.625467210362328718e-02
3.591807585255449187e+00 4.158494173934356580e-02
3.242567482043216653e+00 3.738172996171232332e-02
2.925621327568816099e+00 3.359441573231727179e-02
2.638248290361687953e+00 3.018642422172338260e-02
2.377872397600735432e+00 2.711918243207125240e-02
2.119836272620774675e+00 2.409891030804859821e-02
1.908814244028597784e+00 2.164015418243667860e-02
1.700013727195834656e+00 1.922246793198222059e-02
1.529501929977804542e+00 1.725598830498562344e-02
1.375567287121937543e+00 1.549014000096360019e-02
1.236738668848549105e+00 1.390179177281928961e-02
1.111604500110800142e+00 1.247191195275735263e-02
9.987883045073296939e-01 1.119073269956437876e-02
8.972198271720244200e-01 1.004139765938520494e-02
8.057942332295955357e-01 9.005920910232520157e-03
7.235249881716748765e-01 8.077639588902590928e-03
6.425011820687420716e-01 7.165287127360604920e-03
2.954164126536823476e-01 3.275665666562355745e-03
1.144825071478087608e+01 1.459818745507514837e-01
1.043943213263250414e+01 1.314485174826366676e-01
9.509468264969942908e+00 1.183656023333064938e-01
8.653400558158503841e+00 1.065840719992551394e-01
7.866707216648571865e+00 9.595789727093045896e-02
7.144647860106102755e+00 8.638809905169814174e-02
6.483107209588655273e+00 7.775342011617873694e-02
5.877643614447081610e+00 6.997693788820433247e-02
5.324314044791808698e+00 6.296601293129880372e-02
4.819343669237850847e+00 5.664260130324855896e-02
4.359040024063098429e+00 5.094556418262963238e-02
3.939958010054059212e+00 4.581229022585070476e-02
3.558830386291727876e+00 4.118630591169986088e-02
3.212623793078820622e+00 3.701991698247181911e-02
2.898406832095719921e+00 3.327323181271645003e-02
2.613529673261833164e+00 2.989580654174651617e-02
2.331020381862682900e+00 2.656985876323877949e-02
2.099751958691568721e+00 2.386658245685707724e-02
1.890657557906860298e+00 2.143077145287025295e-02
1.683721720485208406e+00 1.903601615980709746e-02
1.514830716781631725e+00 1.709071463256851137e-02
1.362300217464680330e+00 1.533866819356801380e-02
1.224810216140900909e+00 1.376581631780646013e-02
1.100824763395053640e+00 1.235221231219161761e-02
9.890824707390077908e-01 1.108243658361218742e-02
8.885004394224139679e-01 9.939942136474493387e-03
7.979519142874739179e-01 8.916287870863322598e-03
7.164591891168032856e-01 7.999419248809912578e-03
6.362067699448004099e-01 7.094013903522503051e-03
1.979686571763716318e-01 2.193306968086391334e-03
1.135629899017240341e+01 1.446442074964871816e-01
1.035432193398654910e+01 1.302408112702579113e-01
9.430842859769107633e+00 1.172724607612359998e-01
8.580899503650393001e+00 1.055938565415026203e-01
7.799899964580489176e+00 9.506380482348310290e-02
7.083246749001694376e+00 8.558218767787362236e-02
6.426737416952938098e+00 7.702574735422201835e-02
5.825926957170153742e+00 6.931642943704889592e-02
5.277024655245661222e+00 6.237053095171939121e-02
4.776122721127976867e+00 5.610424169872882394e-02
4.319644200774833465e+00 5.045804029801823770e-02
3.904078185235434262e+00 4.537469707784952400e-02
3.526190207391141751e+00 4.079253374052749237e-02
3.182889391986676308e+00 3.666732329924153599e-02
2.871470406613691129e+00 3.294982654234451802e-02
2.589073582418367714e+00 2.960725517840153559e-02
2.309077624387101846e+00 2.631323365184426097e-02
2.079853410410435366e+00 2.363540808492891818e-02
1.853073433426933869e+00 2.099464242917754159e-02
1.667645139488743045e+00 1.884991209618359920e-02
1.500251010594715995e+00 1.692230720638592673e-02
1.349222990824210822e+00 1.518716082402427579e-02
1.212932931600660069e+00 1.363222510127471906e-02
1.090132388572415678e+00 1.223115805373495811e-02
9.794514303095142038e-01 1.097207527331988709e-02
8.798270758975836880e-01 9.844220152918033151e-03
7.901306867038428994e-01 8.827696703356185254e-03
7.093931898607340747e-01 7.920723834475826286e-03
6.299883223603296445e-01 7.026884174035089893e-03
1.234357885857695969e+01 1.591795441547981249e-01
1.126509979771385694e+01 1.433174415414436575e-01
1.026984285202114400e+01 1.290459586022572602e-01
9.352691176359027025e+00 1.161891726336981151e-01
8.508809437924359287e+00 1.046138342767108237e-01
7.733524794170302030e+00 9.418107295788906430e-02
7.022303479444270913e+00 8.477875840369866745e-02
6.370778224170790871e+00 7.630352206680687810e-02
5.774694145115929267e+00 6.866475457490546497e-02
5.230151178295183279e+00 6.177876657205218919e-02
4.733329985652499516e+00 5.557258868236856358e-02
4.280519650403938670e+00 4.997676114062598457e-02
3.868462362779963915e+00 4.494073937956927223e-02
3.493768391234027604e+00 4.040010712376755631e-02
3.153443444547908925e+00 3.631478643020059904e-02
2.844659655390797237e+00 3.263523631018993426e-02
2.564815816699093531e+00 2.932055289914588941e-02
2.287293371245845641e+00 2.605952005140157318e-02
2.060153500285669015e+00 2.340389706247566343e-02
1.835399317986784906e+00 2.079237109801581815e-02
1.651734723300319230e+00 1.866571121118119556e-02
1.485863631391475925e+00 1.675788643679819445e-02
1.336138653671527621e+00 1.503937084457988675e-02
1.201184837125608418e+00 1.349706711496710849e-02
1.079527696251817659e+00 1.211159093338299783e-02
9.699264436503528541e-01 1.086484299940653452e-02
8.712181754629267916e-01 9.746781220697652362e-03
7.823663911837299700e-01 8.741107880722740961e-03
7.025058258428146241e-01 7.841276807962607731e-03
6.237703657138921054e-01 6.955409203166078649e-03
1.224576336743101201e+01 1.577226496148559087e-01
1.117444929616138083e+01 1.420000179242749128e-01
1.018594798192986239e+01 1.278553149002587819e-01
9.275149835721043345e+00 1.151165798895519843e-01
8.437355197990729749e+00 1.036484883642789373e-01
7.667726794495657749e+00 9.330393671468191485e-02
6.961766777297720310e+00 8.398841907867851675e-02
6.315222144264071247e+00 7.558911050620450989e-02
5.723847027792513309e+00 6.801725492238472337e-02
5.183669229418988778e+00 6.119196579305991035e-02
4.690805361687480080e+00 5.504375094133309720e-02
4.241765304497086220e+00 4.950209467572408428e-02
3.833131647284456545e+00 4.451067188070333830e-02
3.461636498697332698e+00 4.001537076818292155e-02
3.124302288037561937e+00 3.596348841603477786e-02
2.818153194004661799e+00 3.231851732956777384e-02
2.540753502910924055e+00 2.903644990690578895e-02
2.265740052860268694e+00 2.580470496079552423e-02
2.040655848472284095e+00 2.317775412333708887e-02
1.817895538738112382e+00 2.058870183091480316e-02
1.635916977609230161e+00 1.848436214582502637e-02
1.471566466964253639e+00 1.659351944138788906e-02
1.323242780429062959e+00 1.489345704923073638e-02
1.189577270653685792e+00 1.336426555783333525e-02
1.069110097002043736e+00 1.199189783995739840e-02
9.604907606984988133e-01 1.075948859101571835e-02
8.627320875105127795e-01 9.650590676412844696e-03
7.747396002856514752e-01 8.657043173372918135e-03
6.880788033551290539e-01 7.677470982290673755e-03
6.176498016663329871e-01 6.885837233539747124e-03
1.214861445092018855e+01 1.562851826424107027e-01
1.108433600465877689e+01 1.407021050841434640e-01
1.010253568191737727e+01 1.266766773989331518e-01
9.198095727319453019e+00 1.140513833640197788e-01
8.366316325980372781e+00 1.026818125473161897e-01
7.602298627502632300e+00 9.243069317192527390e-02
6.901755289052379894e+00 8.320152804305544492e-02
6.260130834250722920e+00 7.487674307588222666e-02
5.673380912169817769e+00 6.737468073740736363e-02
5.137451897123537670e+00 6.061395850878323333e-02
4.648621834468937841e+00 5.452161480338037908e-02
4.203345762294922849e+00 4.902853365813191616e-02
3.798125187875752040e+00 4.408707613140533388e-02
3.429817089546791653e+00 3.962932319497078359e-02
3.095318933520387006e+00 3.561836091604819732e-02
2.791947520409511441e+00 3.200618870584959197e-02
2.516933881063418976e+00 2.875768777894160272e-02
2.244376810817347856e+00 2.555358987129318499e-02
2.021255349735922024e+00 2.295181935226316139e-02
1.800600796792787506e+00 2.038795850651528227e-02
1.620195047859580129e+00 1.830135494177595121e-02
1.457409419254079852e+00 1.643148300405529449e-02
1.310532239201538163e+00 1.474617553507227320e-02
1.178058240508862209e+00 1.323145054923803923e-02
1.058679741039308508e+00 1.187088706100858718e-02
9.511450818776152616e-01 1.065192053914631315e-02
8.542781276755148090e-01 9.554521646862676118e-03
7.671530856017876321e-01 8.569561363239542456e-03
6.813624592237346178e-01 7.603708064485097638e-03
6.116115621953811532e-01 6.816421850417355918e-03
1.205202006591252406e+01 1.548504154738629401e-01
1.099472886801898319e+01 1.394052680231612495e-01
1.001964968555164504e+01 1.255118770557268615e-01
9.121647894625896313e+00 1.129956685934789540e-01
8.295778897435589272e+00 1.017268869651497126e-01
7.537461042533638356e+00 9.157202603025563215e-02
6.842120391233754262e+00 8.242517290164949606e-02
6.205413408054932134e+00 7.417150599744569417e-02
5.623297607148743715e+00 6.673956660584574874e-02
5.091696774059930597e+00 6.004039286053876323e-02
4.606789925200011737e+00 5.400344922945912729e-02
4.165226298237132418e+00 4.856172350740026872e-02
3.763382590970307362e+00 4.366302289010257770e-02
3.398239634005721044e+00 3.924936493047767594e-02
3.066618266589737019e+00 3.527642146414856211e-02
2.765845223096691896e+00 3.169782134978644389e-02
2.493321890461002166e+00 2.847861221847262925e-02
2.223187388215165150e+00 2.530746713390356201e-02
2.002117992792680656e+00 2.272831795817978340e-02
1.783389800626990818e+00 2.018807107049220076e-02
1.604667860626703080e+00 1.812531651597438023e-02
1.443388586384178662e+00 1.626923567295022327e-02
1.297914976327350534e+00 1.460271817006054615e-02
1.166627651091024287e+00 1.310115597548670331e-02
1.048436683781240220e+00 1.175642243685340663e-02
9.418856089771915352e-01 1.054548708453572660e-02
8.459786985597459452e-01 9.459582946833921396e-03
7.596509549615662049e-01 8.486318247933053935e-03
6.746766893618648675e-01 7.526653894637803412e-03
6.055563381348512131e-01 6.751935592368979097e-03
1.195604380837145975e+01 1.534287378655961875e-01
1.090573812328622338e+01 1.381271340635863709e-01
9.937356222054336996e+00 1.243487920624069959e-01
9.045661200088687792e+00 1.119496284124734398e-01
8.225744749248312004e+00 1.007814455486627514e-01
7.472996976561820048e+00 9.071670752790574055e-02
6.782961767399029007e+00 8.164664274412447575e-02
6.151135970455400503e+00 7.347572783771223748e-02
5.573592490697918400e+00 6.610865750901577520e-02
5.046304800936466606e+00 5.947208698354024270e-02
4.565397147957876989e+00 5.348946447231546497e-02
4.127374721957321135e+00 4.810112200436891111e-02
3.728960923064275068e+00 4.324545652913409921e-02
3.366876824005422986e+00 3.887273337785351196e-02
3.038194104071976209e+00 3.493719865388271451e-02
2.740042860564311233e+00 3.139320217916654471e-02
2.469885607598880206e+00 2.820021644815841680e-02
2.202125041367694269e+00 2.506093860069176851e-02
1.983101784776416743e+00 2.250432444588869318e-02
1.766421742082732838e+00 1.999319255903710124e-02
1.589327932247962538e+00 1.794704271809540244e-02
1.429558538691744207e+00 1.610971942994368980e-02
1.285387016974481655e+00 1.445685975910645030e-02
1.155384807273457826e+00 1.297653014760347459e-02
1.038236692281353513e+00 1.164182204397659452e-02
9.327117823851457379e-01 1.044235217017525780e-02
8.376819067317143874e-01 9.367186621316223732e-03
7.522336664175570675e-01 8.401173902100192784e-03
6.680367141047869328e-01 7.452154850902311181e-03
5.996208103275819656e-01 6.684839287172681180e-03
1.186057447720994595e+01 1.520232764263098890e-01
1.081740437882597305e+01 1.368581711087041297e-01
9.855615873847604291e+00 1.232013582769097976e-01
8.970206792675115892e+00 1.109108776983362826e-01
8.156219188422758393e+00 9.984912693222484925e-02
7.409063616393411600e+00 8.987172447157079636e-02
6.724221433783538870e+00 8.088423863804823644e-02
6.097285667931192421e+00 7.278566060394241199e-02
5.524264195208278494e+00 6.548524645352103712e-02
5.001173929656896000e+00 5.890841557141322099e-02
4.524253682590338776e+00 5.298089297739398684e-02
4.089918800973375568e+00 4.763799503676549585e-02
3.694820859063209451e+00 4.283039201211248648e-02
3.335829434853256892e+00 3.849887375503946441e-02
3.010005509365059506e+00 3.459978737441480462e-02
2.714442190715556258e+00 3.108960731526786564e-02
2.446672909380884775e+00 2.792860204536538882e-02
2.181325548812018678e+00 2.481595688252529949e-02
1.964254825027855755e+00 2.228625731984176794e-02
1.749548710543597396e+00 1.979801121208453474e-02
1.574084348691188406e+00 1.777265369369009085e-02
1.415747234242669128e+00 1.595230828994452857e-02
1.272948047776096603e+00 1.431926477685212078e-02
1.144129654561775844e+00 1.284831633510625896e-02
1.028110861773729567e+00 1.152616779417891223e-02
9.236243281870750721e-01 1.033925180448100334e-02
8.294828328272628726e-01 9.274610555270259432e-03
7.448005881197552469e-01 8.318471868272628300e-03
6.614806675195806784e-01 7.378296405295733940e-03
5.873508373121769655e-01 6.544218843080551636e-03
1.176577765080021543e+01 1.506320597827507102e-01
1.072963588450040717e+01 1.355950638070299863e-01
9.774424257168474739e+00 1.220631847198302006e-01
8.895204399267374384e+00 1.098886619723508651e-01
8.087136058841805308e+00 9.891898425826661789e-02
7.345576165062311702e+00 8.902982156002459124e-02
6.665899960010723824e+00 8.012500151265396220e-02
6.043832131047490286e+00 7.210114780094360742e-02
5.475393252035587466e+00 6.486309151829826314e-02
4.956500897752052381e+00 5.835038017088841483e-02
4.483453778879933793e+00 5.247851700918394757e-02
4.052729350402552555e+00 4.718790795005796401e-02
3.661000405002290403e+00 4.242028503557747354e-02
3.305059240667036935e+00 3.813177548356092711e-02
2.982023521312219483e+00 3.426667123113358304e-02
2.689090800826336114e+00 3.078763807925909840e-02
2.423690666456934206e+00 2.765929116810171909e-02
2.160730932978198293e+00 2.457698131806210218e-02
1.945628057189580096e+00 2.207013675232586195e-02
1.732797121071411484e+00 1.960382326650957768e-02
1.559009689401090526e+00 1.759876864870589877e-02
1.402170691822884452e+00 1.579528078817198436e-02
1.260659319903476350e+00 1.417550560154817209e-02
1.133066918073434959e+00 1.271849677595737055e-02
1.018128179607946882e+00 1.141396698673139212e-02
9.146222447395534472e-01 1.024006357508460904e-02
8.213682701190041513e-01 9.184005503697205766e-03
7.375468375409039989e-01 8.236215332973828920e-03
6.549803562899754183e-01 7.306073590144845052e-03
4.433678521160686614e-01 4.930127962106374030e-03
1.167159995732910538e+01 1.492482146905772522e-01
1.064234306590052448e+01 1.343460576473008150e-01
9.693812545390922963e+00 1.209330771125644854e-01
8.820790988275307498e+00 1.088670248720647465e-01
8.018642484199519416e+00 9.799644615190553076e-02
7.282526346318550559e+00 8.820057139836595672e-02
6.607995383857280913e+00 7.937336868089356345e-02
5.990770361013051826e+00 7.142212084472179812e-02
5.426821277250287956e+00 6.425217161049305570e-02
4.912134816608277887e+00 5.779697769558692771e-02
4.442899661619275520e+00 5.197601084205599048e-02
4.015870699488784723e+00 4.673523128681195821e-02
3.627442659559956706e+00 4.201510631078804459e-02
3.274535273666988822e+00 3.776432563904300738e-02
2.954307087571115265e+00 3.393484134386245271e-02
2.663940170782304495e+00 3.048986827419622805e-02
2.400903527266817328e+00 2.738998817957975784e-02
2.140226671373849143e+00 2.433690305253378636e-02
1.927158892945488811e+00 2.185536911777861968e-02
1.716228072300312490e+00 1.941029322589652231e-02
1.544043766493382597e+00 1.742646693288733145e-02
1.388626733484042086e+00 1.563998802346596578e-02
1.248438333648773435e+00 1.403688755440799137e-02
1.122095330064703855e+00 1.259222544530514028e-02
1.008212221553554944e+00 1.130008548374534898e-02
9.056575151732120244e-01 1.013699312031202462e-02
8.133648052367348225e-01 9.093927068683211809e-03
7.302929650607622447e-01 8.152536932937576308e-03
6.485005158588803553e-01 7.232931817764873782e-03
2.981259493607659739e-01 3.309116977618912006e-03
1.157799912056944791e+01 1.478782832097857436e-01
1.055560398950685119e+01 1.331090976936156189e-01
9.613663054028689814e+00 1.198202387603260199e-01
8.746902850701403054e+00 1.078559427928238307e-01
7.950543938361094298e+00 9.708355725973040473e-02
7.219969985201251106e+00 8.737791263918089080e-02
6.550591495913692164e+00 7.862492819769582864e-02
5.938201604953811774e+00 7.074760316458546250e-02
5.378636705508242244e+00 6.364535754224673325e-02
4.868127003649861173e+00 5.724741551252327670e-02
4.402788626776947822e+00 5.148190738567486047e-02
3.979238914656427983e+00 4.628878216153684000e-02
3.594105492127910306e+00 4.161180111608232812e-02
3.244284436629085722e+00 3.739978632183903889e-02
2.926833380930707218e+00 3.360890620044045679e-02
2.638981256634789219e+00 3.019489172215791828e-02
2.353624269816779524e+00 2.683424726276686240e-02
2.120024960336805098e+00 2.410059159771366089e-02
1.908774409973525765e+00 2.164245701986482195e-02
1.699824859340160588e+00 1.922076481317810254e-02
1.529234075647584179e+00 1.725516258617640353e-02
1.375252532909290615e+00 1.548819268001487559e-02
1.236412965926997343e+00 1.389884124189323840e-02
1.111211133100391102e+00 1.246861110321211170e-02
9.984104793292942759e-01 1.119047200843747633e-02
8.968351297930302612e-01 1.003728072535588385e-02
8.054283582180089551e-01 9.000126698733129302e-03
7.231384188388619849e-01 8.074609995005784316e-03
6.421936132835227573e-01 7.159570869960916323e-03
1.997696447724788826e-01 2.213298141853353544e-03
1.148485420012145219e+01 1.465211610814478038e-01
1.046954377122177959e+01 1.318847414904932569e-01
9.534089299751599356e+00 1.187091273631068339e-01
8.673477826254140766e+00 1.068576755599622979e-01
7.882939498681620805e+00 9.617627274324415387e-02
7.157804044341831151e+00 8.655693286380167217e-02
6.493516550689401257e+00 7.788974661773331865e-02
5.885947303455763446e+00 7.008020317392021914e-02
5.330894725580645144e+00 6.304345316542715738e-02
4.824523604213839079e+00 5.670336852256940147e-02
4.363015489941942882e+00 5.099315590879101301e-02
3.943002666674839229e+00 4.584590919836493972e-02
3.561140314852515587e+00 4.121062098610429880e-02
3.214281540871662735e+00 3.703881848272676941e-02
2.899564433631081517e+00 3.328355229490104900e-02
2.614274781692850880e+00 2.990308822133002503e-02
2.331446991871749752e+00 2.657386933631301906e-02
2.099911883065321838e+00 2.386608268782686171e-02
1.870830513579692767e+00 2.120081734260581205e-02
1.683615807662038000e+00 1.903367118032661676e-02
1.514545820130430265e+00 1.708430672263709302e-02
1.361968436721123998e+00 1.533241407698180715e-02
1.224422689474105486e+00 1.376216683346847582e-02
1.100414648150991548e+00 1.234760656614221873e-02
9.886958311372148200e-01 1.107685947451596611e-02
8.880980797933544224e-01 9.935708942332203281e-03
7.975768235890317026e-01 8.912057389113671110e-03
7.160647514528257762e-01 7.993610143702910634e-03
6.358894473699503447e-01 7.091690515104834107e-03
1.248585807456496966e+01 1.613172461374045019e-01
1.139242991537119032e+01 1.451759309085990379e-01
1.038397437553108205e+01 1.306634657715635972e-01
9.455040707981579473e+00 1.176085093355940664e-01
8.600641974342774887e+00 1.058635961608138526e-01
7.815912297819090249e+00 9.527632939772910647e-02
7.096169901119968593e+00 8.574290412386161020e-02
6.436977648295269638e+00 7.715329006011159563e-02
5.834181922813862720e+00 6.942278078613678405e-02
5.283539174229715307e+00 6.244534902135206317e-02
4.781217270261242547e+00 5.616492107612693074e-02
4.323482602611742998e+00 5.050602644168909056e-02
3.907025923857948335e+00 4.540581902675334264e-02
3.528390579572174168e+00 4.081707724945603938e-02
3.184489428628666019e+00 3.668313977952357419e-02
2.872549918717993034e+00 3.296177453841599159e-02
2.589766870479274452e+00 2.961357630895006601e-02
2.309462564048900823e+00 2.631721215497682259e-02
2.080002469107554042e+00 2.363370084756953593e-02
1.852980624821792821e+00 2.099521660137648044e-02
1.667503375470672955e+00 1.884770446474894057e-02
1.500049334635158216e+00 1.691657311188999799e-02
1.348881576247072944e+00 1.518324624851024630e-02
1.212589574915421631e+00 1.362571722119411410e-02
1.089739376474038623e+00 1.222555043524618974e-02
9.790699040141144227e-01 1.096548442105005870e-02
8.794223741404540995e-01 9.836971471013908341e-03
7.897101459533135692e-01 8.823907582825567947e-03
7.090754454346022140e-01 7.915494833134582506e-03
6.295792458795720359e-01 7.020387689580716642e-03
1.238674025273243018e+01 1.598346439380436135e-01
1.130063045344166284e+01 1.438372542215951011e-01
1.029901810784735083e+01 1.294604878659388614e-01
9.376521042782428594e+00 1.165214375915556988e-01
8.528237492615041049e+00 1.048791234542435086e-01
7.749273982785714665e+00 9.438777227858499708e-02
7.034952727858763133e+00 8.494156507480625506e-02
6.380855687665519582e+00 7.643018198061160562e-02
5.782718911634685988e+00 6.876373553224214563e-02
5.236456482241825583e+00 6.185325216609124238e-02
4.738277967408381919e+00 5.562913772560102582e-02
4.284384279961140685e+00 5.002347655647382263e-02
3.871343064762306607e+00 4.497350270968282493e-02
3.495905964223300355e+00 4.042547982701678172e-02
3.155008378589865270e+00 3.632803117563307427e-02
2.845738595727812292e+00 3.264462196098734392e-02
2.565525174547728771e+00 2.932452797297370115e-02
2.287671090788387929e+00 2.605946936775869333e-02
2.060371047942037404e+00 2.340155907170351351e-02
1.835369348758030261e+00 2.078738668710549201e-02
1.651580733195979311e+00 1.866261540311013253e-02
1.485587688825052544e+00 1.675054650469381262e-02
1.335885550729950300e+00 1.503505827044834299e-02
1.200883915897288823e+00 1.349064763098407893e-02
1.079183179993053576e+00 1.210487587777970067e-02
9.695344013810752726e-01 1.086015505051834626e-02
8.708647650634839810e-01 9.739797146617226731e-03
7.820281209079290585e-01 8.737741298926002265e-03
6.945432289957019778e-01 7.748005680458709861e-03
6.234556997111104781e-01 6.948950821212824050e-03
1.228818734635516385e+01 1.583742938640961273e-01
1.120938847963511797e+01 1.425213503596718945e-01
1.021458116998746846e+01 1.282687682616673042e-01
9.298615858772508957e+00 1.154411207077630647e-01
8.456390563563385143e+00 1.039076021423639418e-01
7.683177971170858100e+00 9.350926310933312113e-02
6.974190461188606527e+00 8.414901813375477713e-02
6.325142428971229691e+00 7.571253203878790250e-02
5.731732320079255594e+00 6.811507403154913598e-02
5.189832494930165296e+00 6.126927477499836960e-02
4.695671977347954495e+00 5.510105943524003930e-02
4.245525788547318768e+00 4.954625552312730274e-02
3.835985386658715690e+00 4.454346198215549529e-02
3.463739250431662420e+00 4.003656913088740610e-02
3.125787366613335561e+00 3.597985931775259799e-02
2.819280113703342305e+00 3.232752891487098573e-02
2.541416907992168905e+00 2.904449576253290491e-02
2.266071748563846189e+00 2.580550836891325889e-02
2.040827628901213053e+00 2.317570306138445543e-02
1.817904818773131037e+00 2.058542004929333341e-02
1.635745279262844631e+00 1.847943519135735943e-02
1.471330261486113455e+00 1.658816340719881932e-02
1.322979085741576410e+00 1.488531989508655798e-02
1.189266784186705062e+00 1.335809535195735601e-02
1.068698121767609477e+00 1.198315945197861616e-02
9.601042013566427613e-01 1.075178785599878450e-02
8.623839059478919378e-01 9.644628855233211215e-03
7.743980378139334597e-01 8.648722880241726044e-03
6.877248136464542139e-01 7.673695830965707176e-03
6.173153914037128320e-01 6.880860299148063887e-03
1.219041711314455867e+01 1.569232867676772780e-01
1.111869274947143893e+01 1.412059286484023679e-01
1.013068804333844852e+01 1.270813295258771958e-01
9.221176592001228300e+00 1.143743750459753072e-01
8.385093775746854661e+00 1.029417773467718594e-01
7.617482660928814653e+00 9.263411018989643753e-02
6.913855624896751983e+00 8.336292865686195652e-02
6.269853897221393524e+00 7.500038378075353507e-02
5.681127947290982583e+00 6.747181328746484907e-02
5.143585416599544047e+00 6.068987345850632154e-02
4.653474201702822555e+00 5.457643756374085109e-02
4.207003307439890705e+00 4.907543450251084655e-02
3.800886270024995461e+00 4.411779253438232601e-02
3.431834136995357110e+00 3.965236581652452352e-02
3.096822020802888265e+00 3.563493893769310167e-02
2.792924632085437064e+00 3.201730546559988788e-02
2.517604345566378576e+00 2.876245159936039256e-02
2.244663458932810496e+00 2.555452608863633193e-02
2.021402599898221464e+00 2.294948691301332278e-02
1.800535052071149167e+00 2.038403258812111415e-02
1.620106600005348563e+00 1.830046324755086121e-02
1.457138421421006358e+00 1.642594335097380398e-02
1.310234547282753015e+00 1.474237103217174855e-02
1.177737523438077805e+00 1.322457512461543659e-02
1.058300815436053588e+00 1.186815101469799322e-02
9.507490299322305383e-01 1.064618250333753541e-02
8.539052996843831123e-01 9.548858559124684398e-03
7.667934176592663409e-01 8.566131150926697621e-03
6.809903293490546794e-01 7.597926013545860252e-03
6.111914289809406986e-01 6.811349858245358858e-03
1.209316622416899989e+01 1.554801413990981596e-01
1.102855207632792300e+01 1.399095719035905183e-01
1.004733117531881526e+01 1.259075608883771236e-01
9.144250671043860024e+00 1.133123904525859121e-01
8.314201187839810103e+00 1.019813011323779522e-01
7.552360040223686788e+00 9.177068755532338806e-02
6.854089257820403347e+00 8.257652249033206604e-02
6.215023035643501004e+00 7.429554264564167121e-02
5.630906223423324697e+00 6.683626360100858310e-02
5.097612828087926040e+00 6.011342031284051118e-02
4.611524796203272381e+00 5.405993436948006853e-02
4.168811141360287742e+00 4.860636060299013128e-02
3.766108847763477208e+00 4.369399206229089561e-02
3.400197849850473908e+00 3.927139274671830743e-02
3.068065351636351856e+00 3.529058692329525848e-02
2.766870435779120285e+00 3.170992950055023796e-02
2.493888495396666460e+00 2.848180439941142700e-02
2.223452478184715808e+00 2.530636562240584989e-02
2.002238859213179012e+00 2.272660198368682202e-02
1.783386573398527686e+00 2.018815468284782672e-02
1.604560299570899629e+00 1.812166776429464249e-02
1.443200187172617666e+00 1.626643824594358953e-02
1.297600293786565606e+00 1.459543436789918595e-02
1.166298520051794130e+00 1.309720045117512832e-02
1.048040098453366653e+00 1.175127912207486573e-02
9.414796129396145741e-01 1.054041847875201825e-02
8.456092287095197113e-01 9.454051966258363027e-03
7.592734198514369259e-01 8.480360191726273034e-03
6.743006102415282088e-01 7.521913017172580929e-03
6.052262491470639105e-01 6.745770780558339209e-03
1.199644652356942132e+01 1.540502091361868331e-01
1.093906522913707846e+01 1.386148420107987944e-01
9.964639179473415709e+00 1.247440184322135132e-01
9.067860442360634821e+00 1.122661032383859836e-01
8.243818138891056080e+00 1.010328191492646799e-01
7.487638867544689880e+00 9.091424467471387327e-02
6.794665667936178544e+00 8.180085582750627748e-02
6.160614193917517412e+00 7.359834813121443609e-02
5.581065287036658162e+00 6.620511326291710075e-02
5.052090095097786282e+00 5.954443597598805399e-02
4.569959611085413265e+00 5.354558475605211698e-02
4.130862157506317800e+00 4.814099662996074863e-02
3.731623273587197254e+00 4.327640748281792044e-02
3.368877645062853254e+00 3.889552440676457418e-02
3.039616098832620406e+00 3.495291041100919566e-02
2.741019223962130269e+00 3.140230003069916648e-02
2.470468512225866498e+00 2.820795773361155223e-02
2.202440379021683992e+00 2.506376998826101779e-02
1.983204562155777451e+00 2.250579730686284169e-02
1.766320994007136269e+00 1.999218809548690412e-02
1.589177565421278082e+00 1.794619365649421927e-02
1.429252361845407160e+00 1.610613921770861004e-02
1.285054536857292540e+00 1.445536570726630582e-02
1.155043999588946546e+00 1.296820416515618961e-02
1.037838828879921849e+00 1.163460492882600200e-02
9.322960689656587530e-01 1.043804392102042067e-02
8.373151994098614326e-01 9.361629293419517633e-03
7.518303527780765272e-01 8.396440046955562508e-03
6.677117563337562345e-01 7.449325200601520335e-03
5.928521536113037227e-01 6.605223540528334242e-03
1.190040938302982454e+01 1.526364725211348805e-01
1.085015691675969940e+01 1.373422847117605483e-01
9.882445949219569314e+00 1.235884341757983867e-01
8.992017161183911256e+00 1.112246121030995294e-01
8.173936378870346076e+00 1.000905438932278430e-01
7.423463549519603077e+00 9.006426086070831727e-02
6.735753498398665329e+00 8.103707585407098068e-02
6.106548627864966328e+00 7.290722422542958436e-02
5.531603623504216749e+00 6.557949757514747180e-02
5.006933589283830699e+00 5.898138809393161514e-02
4.528703586890410193e+00 5.303795410394736287e-02
4.093336447875911333e+00 4.768332345356288138e-02
3.697389479156107939e+00 4.286376235837249804e-02
3.337770368818500977e+00 3.852395550481086534e-02
3.011373908297344304e+00 3.461655771067566334e-02
2.715367577874843175e+00 3.110072982666724217e-02
2.447243583402977762e+00 2.793670158593990552e-02
2.181631006720010202e+00 2.481848157365738189e-02
1.964418656231035509e+00 2.228479311588701245e-02
1.749423914898827759e+00 1.979516112158427599e-02
1.573910076496837673e+00 1.776988844174404517e-02
1.415505910637843812e+00 1.594911163525428513e-02
1.272598535446483714e+00 1.431082087296059978e-02
1.143792662876523814e+00 1.284089454527910512e-02
1.027759410011044094e+00 1.152169497804502764e-02
9.231984558144199493e-01 1.033419682695736405e-02
8.291226311273856009e-01 9.270642479793358634e-03
7.444885356804936682e-01 8.313762751349762503e-03
6.611457409796545059e-01 7.375388525981924764e-03
4.474649266230822930e-01 4.975677705178577388e-03
1.180500478276042386e+01 1.512312648170783536e-01
1.076180235757038695e+01 1.360753906020195081e-01
9.800825420213350014e+00 1.224524992594435285e-01
8.916730236989277358e+00 1.101947142892391041e-01
8.104665969894776723e+00 9.915857350819244631e-02
7.359632624071672957e+00 8.922130017696948412e-02
6.677260543569535578e+00 8.027858313724670070e-02
6.052940923456334055e+00 7.221719593554710992e-02
5.482578091894693806e+00 6.495936230491781982e-02
4.962139198528113582e+00 5.842210881905581660e-02
4.487791573746419793e+00 5.253210483525985741e-02
4.056045528271879697e+00 4.722910963808175933e-02
3.663547188024602441e+00 4.245162066818613383e-02
3.306915651805790279e+00 3.815164937482182911e-02
2.983338632407284141e+00 3.428278451716395420e-02
2.690016550682611474e+00 3.079920298338216858e-02
2.424214864149702997e+00 2.766539497248493920e-02
2.161004491510951198e+00 2.457868906012639076e-02
1.945719063116650993e+00 2.207314015269458765e-02
1.732720439622569053e+00 1.960424971800216534e-02
1.558834422691536714e+00 1.759608999400399942e-02
1.401832829826988203e+00 1.579092789660333992e-02
1.260331795697433144e+00 1.417166066382172587e-02
1.132723159122451806e+00 1.271363296437078017e-02
1.017766715675016975e+00 1.140745244621981479e-02
9.142460212384598828e-01 1.023368476320521588e-02
8.210649057471949286e-01 9.179470657022967620e-03
7.371453320715150026e-01 8.230827776291306866e-03
6.546500118568797655e-01 7.301231350347521867e-03
3.009305105415591153e-01 3.339168135780664921e-03
1.171020648680163490e+01 1.498445121574397410e-01
1.067396894584573452e+01 1.348194669415269664e-01
9.719695257264113764e+00 1.213162950681812013e-01
8.841997830882625919e+00 1.091716221540678100e-01
8.035792806400667843e+00 9.823317291284228148e-02
7.296342836509614571e+00 8.838770103925780441e-02
6.619182963113382279e+00 7.952000197761434352e-02
5.999732417202912060e+00 7.153852036818129922e-02
5.433909298612986660e+00 6.434427491380241559e-02
4.917603741770777859e+00 5.786727201975775531e-02
4.447256000295851663e+00 5.203312829772081816e-02
4.019082742661505669e+00 4.677773001459997748e-02
3.629854076874662550e+00 4.204616228576375098e-02
3.276334607141026645e+00 3.778547507495896157e-02
2.955608880278351780e+00 3.395210501943462383e-02
2.664765701816889987e+00 3.050003977541734801e-02
2.376543863702321513e+00 2.710416770623625890e-02
2.140567235268979740e+00 2.434140914238328707e-02
1.927164411054119952e+00 2.185764805631397120e-02
1.716212045054812174e+00 1.940987066670894073e-02
1.543851256704820596e+00 1.742570363625417854e-02
1.388355228819396547e+00 1.563894009386645328e-02
1.248153595880264755e+00 1.403455428943050677e-02
1.121741498436971574e+00 1.258987252589209398e-02
1.007860500983879026e+00 1.129443057288620142e-02
9.053276821166680310e-01 1.013041348936854352e-02
8.130171097486692533e-01 9.085882954758966318e-03
7.299663840243301172e-01 8.151076499103017750e-03
6.481640940001680562e-01 7.227694178857659371e-03
2.016323783710007866e-01 2.233832596405626973e-03
1.161590951335879573e+01 1.484670799335957025e-01
1.058682081638751704e+01 1.335799895970025963e-01
9.639099377607857733e+00 1.201919205179409894e-01
8.767691163189015313e+00 1.081546058135669230e-01
7.967474194016322286e+00 9.731758927727897357e-02
7.233541002690493826e+00 8.756238063432790486e-02
6.561521737383396946e+00 7.877449153575484531e-02
5.946914653842759080e+00 7.086412676575334912e-02
5.385576122905341379e+00 6.373657156211891273e-02
4.873523452713103943e+00 5.731994158581043414e-02
4.407030261340342037e+00 5.153938910052723726e-02
3.982453016700163051e+00 4.632992404265087044e-02
3.596552293541718903e+00 4.164131875123905369e-02
3.246064915731199818e+00 3.742179409794466755e-02
2.928084379963611816e+00 3.362617602534340860e-02
2.639813434036101913e+00 3.020676289097301223e-02
2.354126907398816471e+00 2.684180725221435235e-02
2.120245871657678638e+00 2.410511335295812199e-02
1.888856474658500595e+00 2.141306408219306734e-02
1.699799270474447122e+00 1.922175162168742943e-02
1.529060285331675484e+00 1.725267964505165091e-02
1.374971264235682167e+00 1.548312854908074666e-02
1.236064175616378602e+00 1.389377471769464613e-02
1.110847208257027319e+00 1.246870702803597707e-02
9.980449287463815100e-01 1.118433679556638319e-02
8.964949645414160839e-01 1.003055219281332941e-02
8.051039502265923131e-01 8.997175534195869448e-03
7.228085407177992083e-01 8.068816276756521702e-03
6.418557770511783556e-01 7.158358633991623171e-03
1.263093635777186563e+01 1.635315063388245449e-01
1.152221773207668321e+01 1.470989726670533793e-01
1.050015143595133615e+01 1.323420282121961222e-01
9.559134412934506386e+00 1.190772352737884954e-01
8.693958921256674799e+00 1.071468777256814747e-01
7.899571281212618423e+00 9.640976799175690615e-02
7.171201153649167992e+00 8.674208262435889605e-02
6.504375709174348152e+00 7.803469262202239465e-02
5.894590780583571110e+00 7.019953651991507615e-02
5.337713109939713263e+00 6.313356707053056904e-02
4.829801140058231468e+00 5.677328959161868915e-02
4.367147086376495402e+00 5.104728705979075937e-02
3.946145829360812929e+00 4.588565269266250274e-02
3.563471351148242316e+00 4.124555610014926654e-02
3.216006748380160207e+00 3.706516382231485329e-02
2.900794116069702611e+00 3.330033579409397843e-02
2.615061374499946911e+00 2.991545725571609707e-02
2.331903329778083567e+00 2.658260435376853456e-02
2.100192073956002936e+00 2.387094438935053256e-02
1.870897814548015070e+00 2.120315920721454334e-02
1.683481530067174381e+00 1.903505604421276004e-02
1.514398891863166785e+00 1.708405564689979839e-02
1.361777755610730223e+00 1.533362584405799194e-02
1.224163436951136497e+00 1.375923423038679337e-02
1.100096505093265398e+00 1.234366092241185806e-02
9.883306907219224779e-01 1.107454953833654672e-02
8.877479842752444839e-01 9.933505353958314507e-03
7.971921870111213781e-01 8.907392903801431353e-03
7.157159615050228130e-01 7.991795799560073854e-03
6.355373432504289877e-01 7.086406613828487994e-03
1.253051564548742469e+01 1.620268170077062697e-01
1.142923649406758990e+01 1.457456299518626874e-01
1.041414793687320284e+01 1.311146042518731292e-01
9.479729476998649318e+00 1.179739413199088899e-01
8.620713292476876788e+00 1.061520150203788121e-01
7.832190868498181580e+00 9.551343397659516066e-02
7.109364821497961451e+00 8.592965768748446476e-02
6.447601039879284457e+00 7.730101787222329324e-02
5.842556638425334015e+00 6.953505657265264539e-02
5.290224979282581508e+00 6.253748691584182229e-02
4.786410193766372778e+00 5.623429532025712302e-02
4.327602696276017014e+00 5.056107280829447159e-02
3.910071719017677694e+00 4.545048020000357764e-02
3.530708249224698836e+00 4.085058829767157507e-02
3.186191121385194336e+00 3.670621157690007186e-02
2.873751375690169141e+00 3.298141630748396141e-02
2.590605655534175877e+00 2.962690312062761164e-02
2.309886416046118551e+00 2.632502570941039691e-02
2.080326178640329093e+00 2.363782729715437417e-02
1.853063985884613185e+00 2.099498744109630499e-02
1.667440841937440466e+00 1.884602364570339347e-02
1.499784129229805973e+00 1.691633718489377047e-02
1.348648849903723912e+00 1.518276707389998141e-02
1.212265212054010055e+00 1.362366178695681267e-02
1.089420622668237248e+00 1.222470548075249921e-02
9.786987720951795255e-01 1.096615742760694359e-02
8.790862417933722472e-01 9.834135076973640061e-03
7.894151433912225402e-01 8.820918201114889140e-03
7.010780529738496192e-01 7.823609725926834735e-03
6.293020273905003403e-01 7.016289676242693993e-03
1.243071468864116191e+01 1.605379353180735325e-01
1.133678456176923532e+01 1.444012770458345529e-01
1.032868358104646234e+01 1.299085630838402172e-01
9.400831783934279429e+00 1.168786558849539275e-01
8.547963347234066589e+00 1.051650637296594887e-01
7.765269199015791379e+00 9.461916025209067549e-02
7.047912210953303003e+00 8.512946333432626356e-02
6.391283761117920292e+00 7.657285214991524369e-02
5.791012976578867821e+00 6.887674455251309447e-02
5.243005355373910881e+00 6.194361562884685701e-02
4.743392578019674843e+00 5.570002946174137937e-02
4.288326496502191887e+00 5.007562862853533192e-02
3.874324875482461294e+00 4.501297907419988392e-02
3.498185513629478827e+00 4.045717405439292619e-02
3.156652008659832642e+00 3.635301038720594596e-02
2.846961772378980626e+00 3.266165331240604430e-02
2.566249802730668161e+00 2.933793469413228938e-02
2.288151810577677026e+00 2.606831976244063792e-02
2.060549011461171087e+00 2.340729915566356137e-02
1.835414153923893510e+00 2.079132927360492072e-02
1.651404172788331293e+00 1.866511387921786919e-02
1.485385712645808098e+00 1.675156156825034076e-02
1.335627793282313958e+00 1.503261759442480611e-02
1.200534141344062444e+00 1.349106855616772314e-02
1.078829372877982307e+00 1.210192259186130236e-02
9.692249267250263589e-01 1.085666412033356454e-02
8.705096666778168180e-01 9.739648308937426044e-03
7.816471705572659578e-01 8.732621135871941609e-03
6.942075019578389794e-01 7.746698050203623155e-03
6.230812349336353195e-01 6.946582773130845559e-03
1.233151635295205750e+01 1.590599135392760100e-01
1.124495143509510520e+01 1.430734664126905031e-01
1.024371806637210192e+01 1.287103528749637404e-01
9.322451895335385430e+00 1.157971321374809404e-01
8.475799173590978342e+00 1.041872917337848953e-01
7.698894816089535631e+00 9.373438172193693241e-02
6.986967520228228423e+00 8.432864173903213689e-02
6.335373682662412520e+00 7.585693620612513066e-02
5.739856384705785075e+00 6.822870001394464035e-02
5.196254899521743909e+00 6.135896797321719470e-02
4.700727008519839600e+00 5.516970346224101679e-02
4.249432336506605346e+00 4.960019746006076591e-02
3.838899321511628937e+00 4.458624368647098879e-02
3.465957251833443831e+00 4.006912171236748366e-02
3.127424478578630485e+00 3.600229557868953045e-02
2.820350811861432216e+00 3.234537731311352970e-02
2.542190566850829114e+00 2.905523567071127689e-02
2.266529193897999672e+00 2.581359075649934318e-02
2.041006357569507657e+00 2.317973780862741737e-02
1.817848313990506171e+00 2.058819644138740190e-02
1.635630907603680795e+00 1.848110603701836469e-02
1.471129559099487505e+00 1.658738584224685522e-02
1.322735514413097446e+00 1.488658918719284671e-02
1.188893333240721439e+00 1.335448284287150435e-02
1.068342789178992502e+00 1.198466557660427846e-02
9.597931722526280574e-01 1.074971251381242818e-02
8.620250153806003901e-01 9.642225708974192649e-03
7.740141006934512236e-01 8.648583901723476755e-03
6.873783623170340862e-01 7.669114322375125171e-03
6.169611081682773168e-01 6.875609666973009348e-03
1.223299011426638039e+01 1.575976829235795351e-01
1.115368888707833683e+01 1.417437280849030978e-01
1.015942780561122305e+01 1.275138636176182394e-01
9.244578674292577958e+00 1.147234294713612851e-01
8.404077996954089969e+00 1.032142061553439072e-01
7.632907627904756076e+00 9.285581790203399632e-02
6.926450831053350576e+00 8.353663139866186749e-02
6.279872107688229121e+00 7.514349138833788244e-02
5.689067321528036736e+00 6.758329080925343235e-02
5.149870655182519741e+00 6.077604966698203076e-02
4.658312888340939928e+00 5.464854691478805704e-02
4.210830006281883087e+00 4.912670494270518495e-02
3.803800476179616030e+00 4.415610026863921872e-02
3.433963358612870831e+00 3.968223028507637806e-02
3.098326921881171092e+00 3.565460834556960501e-02
2.794042199562090545e+00 3.203195069987083143e-02
2.518330257137163741e+00 2.877177997743744775e-02
2.245087568900548725e+00 2.556470413020353952e-02
2.021609024232966068e+00 2.295342847372335363e-02
1.800553402039751782e+00 2.038723420116853036e-02
1.619973210420334153e+00 1.830260476505789560e-02
1.457000107321875682e+00 1.642484178960863794e-02
1.309954668577094639e+00 1.473906186596532150e-02
1.177446036563630338e+00 1.322438934189878838e-02
1.057984582085897296e+00 1.186433963021196573e-02
9.504193966521851111e-01 1.064260557136095797e-02
8.535419900408717231e-01 9.543719408869411405e-03
7.663903875651428832e-01 8.560518675310734016e-03
6.806329937576605094e-01 7.594414809640202824e-03
6.108931067285706673e-01 6.808259949931646030e-03
1.213508979903125962e+01 1.561427037466404377e-01
1.106303869879855029e+01 1.404400527541318222e-01
1.007562641989761332e+01 1.263363884417643135e-01
9.167251571872471416e+00 1.136534539239093811e-01
8.332972171090014868e+00 1.022545737171315500e-01
7.567498296013154935e+00 9.198890803635727254e-02
6.866361944671504958e+00 8.275207865694163278e-02
6.224858373811334111e+00 7.443256673006991286e-02
5.638684038121579256e+00 6.694454731956704652e-02
5.103851334491427139e+00 6.020042040667127753e-02
4.616347203733147886e+00 5.412603771059725649e-02
4.172535404264983150e+00 4.865597914509951771e-02
3.768925250429353113e+00 4.373309866236970572e-02
3.402282818594025926e+00 3.930150389002167594e-02
3.069613224098326931e+00 3.531366695862560995e-02
2.767935664870297519e+00 3.172375266855981257e-02
2.494674054738645452e+00 2.849513003258017166e-02
2.223860752686329878e+00 2.531685548462401028e-02
2.002457443202930065e+00 2.273148126516197354e-02
1.783354118893263562e+00 2.019002178898383904e-02
1.604408760915909227e+00 1.812328241509873067e-02
1.442943492743932188e+00 1.626262618806474311e-02
1.297301528071661547e+00 1.459566680718139484e-02
1.166003201454864024e+00 1.309365671516724700e-02
1.047713119358991252e+00 1.174596435371125583e-02
9.411312974038567036e-01 1.053793084508261590e-02
8.452356507532290397e-01 9.450948116361497509e-03
7.589515438209873954e-01 8.476040046814384624e-03
6.739712568950609883e-01 7.519464937050846648e-03
5.984136288309634955e-01 6.668124892319392087e-03
1.203771702677681610e+01 1.547048633332425427e-01
1.097296709781961432e+01 1.391373822571290719e-01
9.992456272263346762e+00 1.251686475553590860e-01
9.090547542646266521e+00 1.126062728587472889e-01
8.262277434142600185e+00 1.013017191593816452e-01
7.502577128824121644e+00 9.113168097865897987e-02
6.806768105943119984e+00 8.197252545457281436e-02
6.170177175291146732e+00 7.373333561245938583e-02
5.588691269836510322e+00 6.631164781160291122e-02
5.058196482754736323e+00 5.962900470910394851e-02
4.574701912431637041e+00 5.361022827412481595e-02
4.134576021829635906e+00 4.819232353541830216e-02
3.734375030635679771e+00 4.331213034955389701e-02
3.370899674145265923e+00 3.892421272133635146e-02
3.041107770573413305e+00 3.497296587649381672e-02
2.742031702256341408e+00 3.141637707980815541e-02
2.471213360983208318e+00 2.822038111655672879e-02
2.202876463158293330e+00 2.507018371286693151e-02
1.983439093929377117e+00 2.250985681916209055e-02
1.766349739842058897e+00 1.999197569123015161e-02
1.589036568754484513e+00 1.794450218861502397e-02
1.429080926144751018e+00 1.610638370221030222e-02
1.284799013191436190e+00 1.445127789197781822e-02
1.154716335905595859e+00 1.296624015268299512e-02
1.037528321663752751e+00 1.163253418602654479e-02
9.319891831081457134e-01 1.043305355207567627e-02
8.370141144768312724e-01 9.358286556398557818e-03
7.515113316166511792e-01 8.392754619874275707e-03
6.673787823796625274e-01 7.444304793170633018e-03
4.516323849075085661e-01 5.022429548670142435e-03
1.194101081449908897e+01 1.532818060837007890e-01
1.088348457420395121e+01 1.378599735251885006e-01
9.909728188462430865e+00 1.240048501380656282e-01
9.014346084984339313e+00 1.115565742689803852e-01
8.192140563399396669e+00 1.003584145297073127e-01
7.438100155234711686e+00 9.027922634922241896e-02
6.747537255261043754e+00 8.120419079758545156e-02
6.115982605817798401e+00 7.303655508178068245e-02
5.539065581077347034e+00 6.568224436803929422e-02
5.012905921847594648e+00 5.906466761663495268e-02
4.533329484420922206e+00 5.310374643109792153e-02
4.096901291294526182e+00 4.773550789099838959e-02
3.700145666669078182e+00 4.289823925460019283e-02
3.339730278478052927e+00 3.855086168447648121e-02
3.012809814497624306e+00 3.463814992551089711e-02
2.716332343842006836e+00 3.111512981454154017e-02
2.447949107711209660e+00 2.794628626749818406e-02
2.182041760323484514e+00 2.482822763667414528e-02
1.964507012578502465e+00 2.229299527640382639e-02
1.749443459407899137e+00 1.979643491105997563e-02
1.573801572232270241e+00 1.776940224341632540e-02
1.415314463109410781e+00 1.594779529629003836e-02
1.272363634899124740e+00 1.431123819883095734e-02
1.143532836212665105e+00 1.283815730564385853e-02
1.027430109762375032e+00 1.151736572792373854e-02
9.229124437655474855e-01 1.033103134309280510e-02
8.288191772487749631e-01 9.267044899598392629e-03
7.441547678397801846e-01 8.311280144799440550e-03
6.607928025124877314e-01 7.369551182690276328e-03
3.037502908091296860e-01 3.368753972447309682e-03
1.184495892371132264e+01 1.518731704312394071e-01
1.079457209706339782e+01 1.365824234256666214e-01
9.827642739418102735e+00 1.228553047871636245e-01
8.938703305534943411e+00 1.105208435637970721e-01
8.122478845426433836e+00 9.941878208503704406e-02
7.374107639380354406e+00 8.943401553665467074e-02
6.688826467144403765e+00 8.044416621885519536e-02
6.062213200587258655e+00 7.235298852397024916e-02
5.489928910168259790e+00 6.506449603307458418e-02
4.967900551035866918e+00 5.850559951395423869e-02
4.492404909072944541e+00 5.259790316546116701e-02
4.059581264517839294e+00 4.727627162310207853e-02
3.666141495542481366e+00 4.248769673661773050e-02
3.308875903960563303e+00 3.818058483861709596e-02
2.984730484989722044e+00 3.430344302185766442e-02
2.690923700431880672e+00 3.081310950107526286e-02
2.399677079825850878e+00 2.738027287959345774e-02
2.161367163522976753e+00 2.458828775987455251e-02
1.945836188475582818e+00 2.207745398510354770e-02
1.732731582736691145e+00 1.960364406141222940e-02
1.558707727701073908e+00 1.759599233594532144e-02
1.401639311936230925e+00 1.579057237788601686e-02
1.260077994294640735e+00 1.417130506725966348e-02
1.132437182627010319e+00 1.271382961547945327e-02
1.017424056700316992e+00 1.140345460275682919e-02
9.138813481492973345e-01 1.022765699835764992e-02
8.206753352766138487e-01 9.173790355531711085e-03
7.368085026989521502e-01 8.228078111573063069e-03
6.542956203671822513e-01 7.297149419662392680e-03
2.035208844242222259e-01 2.253510485981839642e-03
1.174946257241624359e+01 1.504742879249171272e-01
1.070629244755000542e+01 1.353232991509279448e-01
9.746099266239610870e+00 1.217207552114449309e-01
8.863530969142264127e+00 1.094933230023739518e-01
8.053361583598443119e+00 9.849467053483308698e-02
7.310586762912405057e+00 8.859785303353701069e-02
6.630537907351696347e+00 7.969291899073960295e-02
6.008844703453287472e+00 7.166930559003367729e-02
5.441080858164808021e+00 6.444818390129015973e-02
4.923328818985515554e+00 5.795044236700457735e-02
4.451724404278892600e+00 5.209872722496246972e-02
4.022543998203190974e+00 4.682908508561759581e-02
3.632456834533932977e+00 4.208340039753536571e-02
3.278242989890395087e+00 3.781488753309086154e-02
2.956942095232316881e+00 3.397540840866430240e-02
2.665726064492125680e+00 3.051674135540660346e-02
2.377124867168591393e+00 2.711599155740731029e-02
2.140926117519741378e+00 2.434969556668948112e-02
1.907159917630088852e+00 2.162688948634709091e-02
1.716194940339394348e+00 1.941240487825844283e-02
1.543737216959023772e+00 1.742478630661864480e-02
1.388153470632527364e+00 1.563654967046066574e-02
1.247881092145863402e+00 1.402950865151164975e-02
1.121475622688950624e+00 1.258954755183739824e-02
1.007520692113952565e+00 1.129195889627624023e-02
9.050204217449598909e-01 1.012763092262924242e-02
8.127164805374198497e-01 9.085289914038166201e-03
7.296282845844035414e-01 8.146906145955021272e-03
6.478902832568260717e-01 7.224327391932336417e-03
1.277897533327750601e+01 1.658101506010684900e-01
1.165452296477955230e+01 1.490840267101770089e-01
1.061859894947625804e+01 1.340760360061021839e-01
9.665118493634061281e+00 1.205921834407852888e-01
8.788861937706892391e+00 1.084733981166097344e-01
7.984657414725569780e+00 9.757130224686166864e-02
7.247501929114201324e+00 8.777039509501440018e-02
6.572669761395085963e+00 7.893679163819564137e-02
5.955890373922919423e+00 7.099564364802302130e-02
5.392706406513815942e+00 6.383959470644962053e-02
4.879115596624195028e+00 5.740078878612534657e-02
4.411386075538743512e+00 5.160153225173583214e-02
3.985839307004805487e+00 4.637956632607623947e-02
3.599091535501333095e+00 4.168246481607937315e-02
3.247911201610588439e+00 3.745226508306905705e-02
2.929359954734931382e+00 3.364756016594248889e-02
2.640731255389278331e+00 3.022552803318436995e-02
2.354687097781475558e+00 2.685402491514968931e-02
2.120634511506458875e+00 2.411267540492859768e-02
1.889005158089588798e+00 2.141691053453813678e-02
1.699764198346674249e+00 1.922343430477371426e-02
1.528920883891654814e+00 1.725571128759477782e-02
1.374828060194836166e+00 1.548524552453086831e-02
1.235783193426943205e+00 1.389412400154648591e-02
1.110562459908083222e+00 1.246360232933827611e-02
9.977750405446736970e-01 1.118120326988999470e-02
8.961683797789298245e-01 1.003010673050292421e-02
8.047416971209198078e-01 8.994473261757333915e-03
7.224759190547913601e-01 8.068323012683651513e-03
6.414895371951309100e-01 7.153939785896389417e-03
1.267722839624461351e+01 1.642901270030626970e-01
1.156036374262525968e+01 1.477125854598659582e-01
1.053148153767463846e+01 1.328308404651444841e-01
9.584771384309973996e+00 1.194721314011941288e-01
8.714793399936096918e+00 1.074677600511061981e-01
7.916519436987895730e+00 9.666035486317890724e-02
7.184910064725379186e+00 8.694690597369682250e-02
6.515353062371007198e+00 7.819928116459701206e-02
5.903315283221418852e+00 7.032722657114368059e-02
5.344707254292506704e+00 6.323763234664454835e-02
4.835275961394102318e+00 5.685389105963677830e-02
4.371454948630660198e+00 5.111129734297325394e-02
3.949436686152326459e+00 4.593800534725432649e-02
3.565948782895671076e+00 4.128499805923500909e-02
3.217792667655445360e+00 3.709377597894027850e-02
2.902082019297794080e+00 3.332422396403564302e-02
2.616035792976690644e+00 2.993237456872281654e-02
2.332502094436189388e+00 2.659531903512052028e-02
2.100532500960511140e+00 2.387868010363173796e-02
1.871021052539862506e+00 2.120865479223647126e-02
1.683495986897196817e+00 1.903635384366754099e-02
1.514195549814762787e+00 1.708500893199961512e-02
1.361515716095925477e+00 1.533335706771164243e-02
1.223853736373335055e+00 1.375848531091065398e-02
1.099836529280783903e+00 1.234409250963278831e-02
9.880298218321065251e-01 1.107233166044641060e-02
8.874029533164046191e-01 9.928917093762857499e-03
7.968517657407839794e-01 8.905342518240376079e-03
7.076871113057434659e-01 7.900626044208764256e-03
6.351594516819457636e-01 7.083653687717858874e-03
1.257610838952608034e+01 1.627718763855368622e-01
1.146676780311006993e+01 1.463485505399756137e-01
1.044491369173109341e+01 1.316041238221321852e-01
9.504856534967744963e+00 1.183654591231315389e-01
8.641158313809063074e+00 1.064649352354079676e-01
7.848798411859073454e+00 9.575823401192419537e-02
7.122755081981574143e+00 8.612933559622093505e-02
6.458364588527270911e+00 7.746358854848307829e-02
5.851232657224339384e+00 6.966411046433210186e-02
5.296981990053263978e+00 6.264040241350884997e-02
4.791773901676948277e+00 5.631387298836956767e-02
4.331799932799101249e+00 5.062243791747743360e-02
3.913360703486667980e+00 4.549584216221185667e-02
3.533123655419529552e+00 4.088791649607241563e-02
3.187985034157482467e+00 3.673856608783607203e-02
2.875011696562845387e+00 3.300253979509614605e-02
2.591437783493153457e+00 2.964324341373140645e-02
2.310460024272395607e+00 2.633601960581929274e-02
2.080578707555901463e+00 2.364572581708019455e-02
1.853139972393122115e+00 2.100255580207968653e-02
1.667346614679898087e+00 1.885019005876826040e-02
1.499662355748590414e+00 1.691934479515746700e-02
1.348392830823748501e+00 1.518411058314896554e-02
1.212028320172555906e+00 1.362539174802400097e-02
1.089097837180068362e+00 1.222349241346078544e-02
9.784086245955271322e-01 1.096359261971454821e-02
8.787379436831441737e-01 9.833645948763515901e-03
7.890304725702312894e-01 8.818790198474013228e-03
7.007614785986565620e-01 7.821851040728045393e-03
6.289516268611493599e-01 7.013623937238050270e-03
1.247553337945834073e+01 1.612754681654722522e-01
1.137365441084463846e+01 1.449922895900860598e-01
1.035887291810105637e+01 1.303834989846603398e-01
9.425555555316774914e+00 1.172664567900247451e-01
8.568177067896542098e+00 1.054726765376587938e-01
7.781663537461394498e+00 9.486399355651338461e-02
7.061124840592715834e+00 8.532853587832345266e-02
6.401879609256834414e+00 7.673741229428081290e-02
5.799541620269362596e+00 6.900817232121417288e-02
5.249728616939037806e+00 6.204687244045607730e-02
4.748624403563867169e+00 5.578101900703853061e-02
4.292447804528400468e+00 5.013980171486655951e-02
3.877539916269488796e+00 4.506646221137691755e-02
3.500519483209757254e+00 4.049649126526247422e-02
3.158388907402186252e+00 3.638274240439472867e-02
2.848154845529688561e+00 3.268318379427747472e-02
2.567138222219564447e+00 2.935567418044347787e-02
2.288684932232131430e+00 2.608058150004516004e-02
2.060857519712505415e+00 2.341719559433924971e-02
1.835441708395878946e+00 2.079800647362347113e-02
1.651390446389705557e+00 1.866600541551800482e-02
1.485224497570171609e+00 1.675377382535444062e-02
1.335408154432215611e+00 1.503341448686019467e-02
1.200293855750803163e+00 1.348855654145166699e-02
1.078546425270801690e+00 1.210160301852151489e-02
9.688970654725209686e-01 1.085505502628354539e-02
8.701568621906387024e-01 9.737652458676353262e-03
7.813177143074816478e-01 8.731487801489844561e-03
6.938875344505059939e-01 7.744543997841247564e-03
6.227964638137033493e-01 6.943679317810745079e-03
1.237565258491299502e+01 1.597940394951497256e-01
1.128124412086634898e+01 1.436486257591519100e-01
1.027349714555547777e+01 1.291816267675836016e-01
9.346715187523773949e+00 1.161720105720920049e-01
8.495680337881070798e+00 1.044913635082725806e-01
7.715018787101016073e+00 9.397923989870707318e-02
6.999859039064459942e+00 8.452341916422180523e-02
6.345808650932892370e+00 7.601281018025597691e-02
5.748202025920432057e+00 6.835433876298299682e-02
5.202843190156736242e+00 6.145821293184689643e-02
4.705830953099512826e+00 5.524832526853573622e-02
4.253469921377995178e+00 4.966316252469847592e-02
3.842018612351048024e+00 4.463367725799956276e-02
3.468231930244873418e+00 4.010720479500645003e-02
3.129105921728773332e+00 3.603018884091450935e-02
2.821592480418519955e+00 3.236960062892801915e-02
2.543035589919249162e+00 2.907244871300445135e-02
2.267040171620104960e+00 2.582793901901016612e-02
2.041295856185452617e+00 2.318937029548986950e-02
1.817945760503120178e+00 2.059429494583375764e-02
1.635576623322815282e+00 1.848732663476826757e-02
1.470970083417312502e+00 1.658961054967372437e-02
1.322516726453094593e+00 1.488653567135298644e-02
1.188647626534349966e+00 1.335750064611650190e-02
1.068081451833670314e+00 1.198292396750476677e-02
9.594638219496427478e-01 1.074892166908770694e-02
8.616605284415740362e-01 9.640579277387059318e-03
7.736902673240992900e-01 8.644153977275593689e-03
6.870379346786799069e-01 7.668174434548468213e-03
6.166244944873475742e-01 6.876457908656281176e-03
1.227646147923754505e+01 1.583108184854145895e-01
1.118940000693371850e+01 1.423258672668705760e-01
1.018868024112494375e+01 1.279850749948834299e-01
9.268588367032496222e+00 1.150978649917117624e-01
8.423675743730688836e+00 1.035193223018619629e-01
7.648815712458921112e+00 9.309827125414421589e-02
6.939121426793650294e+00 8.373079316302645125e-02
6.290141293085661722e+00 7.529915828159980395e-02
5.697279086536172876e+00 6.770680016413117841e-02
5.156324416408935463e+00 6.087598869746927571e-02
4.663390219278913840e+00 5.472277805018568170e-02
4.214790025630152037e+00 4.918942104212980365e-02
3.806850912509248452e+00 4.420744745100222556e-02
3.436252621468649515e+00 3.972137429942758369e-02
3.100032755668817863e+00 3.568733095920405274e-02
2.795238275889527557e+00 3.205770514092318862e-02
2.519130293991301617e+00 2.879282063734268232e-02
2.245609778165095438e+00 2.557921298207734701e-02
2.021878758825267575e+00 2.296622311110111531e-02
1.800637395073595437e+00 2.039563634768450789e-02
1.619900206747468374e+00 1.830591233572389023e-02
1.456812441206082331e+00 1.642734014023511727e-02
1.309762703881466983e+00 1.474227931445173077e-02
1.177189323487500383e+00 1.322627638129401928e-02
1.057703585345784125e+00 1.186275452040546144e-02
9.500704069148994124e-01 1.064286267396047196e-02
8.532488800755793079e-01 9.545312660733638183e-03
7.660622321358733222e-01 8.562616987111635811e-03
6.803573920507924866e-01 7.591061046003145379e-03
6.040388919172160476e-01 6.736204735973124434e-03
1.217782007457043036e+01 1.568585777685550242e-01
1.109821902616307376e+01 1.410119890566258749e-01
1.010448273377487283e+01 1.267960161235825722e-01
9.190921201255559225e+00 1.140295626433457388e-01
8.352118822873460857e+00 1.025564418298141739e-01
7.583119630229274932e+00 9.222708554820326088e-02
6.878861540406281172e+00 8.294679720209179041e-02
6.234921861319787872e+00 7.458883232300186905e-02
5.646789813801087909e+00 6.707095294737859537e-02
5.110173907242559821e+00 6.030094291034857751e-02
4.621298056260806142e+00 5.420306858375689013e-02
4.176386926541254319e+00 4.872008813903374452e-02
3.771909752252915027e+00 4.378351970164749696e-02
3.404583810481175643e+00 3.934038597045143998e-02
3.071268661293360847e+00 3.534359410771203969e-02
2.769085784818412943e+00 3.174724495707005600e-02
2.495451812844586836e+00 2.851338040330276408e-02
2.224357358236344950e+00 2.533049264134175707e-02
2.002701337017998018e+00 2.274234327342171402e-02
1.783428103513544638e+00 2.019733155845891692e-02
1.604416061604567512e+00 1.812622180919257545e-02
1.442846337995057793e+00 1.626862722379395984e-02
1.297124379964445628e+00 1.459793487049759232e-02
1.165719148556569218e+00 1.309728808568769165e-02
1.047413571783307296e+00 1.174928874994441222e-02
9.408623161504323651e-01 1.053920781607558740e-02
8.449222961862911108e-01 9.450976472424203745e-03
7.586168061505272897e-01 8.475683324248976108e-03
6.736834610254972544e-01 7.516102732295699973e-03
4.559286296582123477e-01 5.071632027379402961e-03
1.207975638505291904e+01 1.554082536807233350e-01
1.100755717982602278e+01 1.397091515107826143e-01
1.002079546660889164e+01 1.256236594739190970e-01
9.113749590150748148e+00 1.129700534355121411e-01
8.281171614008309589e+00 1.015941021840759406e-01
7.517872776378851540e+00 9.136954605071170854e-02
6.819026465944019400e+00 8.216647977160793093e-02
6.180125133089667600e+00 7.388431627626559917e-02
5.596642714364481463e+00 6.643516294855429660e-02
5.064387427897695027e+00 5.973025418828892957e-02
4.579558394864098325e+00 5.369209380610229926e-02
4.138416420980715493e+00 4.825516009301751563e-02
3.737260976372027699e+00 4.336675700409545198e-02
3.373058714178302164e+00 3.896388259313270097e-02
3.042701948466958406e+00 3.500337442729648668e-02
2.743234936318873274e+00 3.144256392349985274e-02
2.471943386055118541e+00 2.823543973414558220e-02
2.203352622654807913e+00 2.508677686232750267e-02
1.983621348339311474e+00 2.252166117698498407e-02
1.766390919927670389e+00 1.999904345232650024e-02
1.589024660085369023e+00 1.795014011725246106e-02
1.428947229307098832e+00 1.611000590879380079e-02
1.284541283143233681e+00 1.445408539661167079e-02
1.154436259894789263e+00 1.296776609153174435e-02
1.037217134930296547e+00 1.163322756482319635e-02
9.316400741760016979e-01 1.043207052150542033e-02
8.366802606684317078e-01 9.360217015265379775e-03
7.511827276173969059e-01 8.392843866218092572e-03
6.669986447574832722e-01 7.441308198386247311e-03
3.066074790486140178e-01 3.403152242086978502e-03
1.198251138523337467e+01 1.539741790497677343e-01
1.091747356617887199e+01 1.384096270341499957e-01
9.937576248982971094e+00 1.244549375700660376e-01
9.037153323250196379e+00 1.119198751790319718e-01
8.210655865671560250e+00 1.006493735512262455e-01
7.453132409577367667e+00 9.051145002673854911e-02
6.759714359951793483e+00 8.139473459296497904e-02
6.125774466468481450e+00 7.318906205798528242e-02
5.546876450819836712e+00 6.580495640126168833e-02
5.019031275035291451e+00 5.916446357885001700e-02
4.538165143095438836e+00 5.317808567429009592e-02
4.100642320533151697e+00 4.779434741671644005e-02
3.702966417207818939e+00 4.294998329790560010e-02
3.341918426495336991e+00 3.858892157104797799e-02
3.014363550517379586e+00 3.466567076272162456e-02
2.717485104827952469e+00 3.113775149875780066e-02
2.423236334484940357e+00 2.766496804683948874e-02
2.182495878134388612e+00 2.484322512960509752e-02
1.964746043954750165e+00 2.230292708806597135e-02
1.749536541064471207e+00 1.980479985074720325e-02
1.573748871801110338e+00 1.777354002589680987e-02
1.415154830648952311e+00 1.595010093004306517e-02
1.272147574692988226e+00 1.431368697199802281e-02
1.143240873049359951e+00 1.284156791127643617e-02
1.027123829520258935e+00 1.151875405924360045e-02
9.225901538211557229e-01 1.033089092314003025e-02
8.284830358019961150e-01 9.265450437856447008e-03
7.438137001319831132e-01 8.308165331234729917e-03
6.605055279666213197e-01 7.369067362990472728e-03
2.054261302129936351e-01 2.275978330835352285e-03
1.188579922041614267e+01 1.525555622982079640e-01
1.082810641791592410e+01 1.371323385584983789e-01
9.855102488824380558e+00 1.232980956269369571e-01
8.961126146327528019e+00 1.108779109886873226e-01
8.140697846199769216e+00 9.970479671980783665e-02
7.388908157647891883e+00 8.966195446488636756e-02
6.700764995816416381e+00 8.063226765499310889e-02
6.071781079962121908e+00 7.249843247347341479e-02
5.497590691593592815e+00 6.518152664225590476e-02
4.973969128446642074e+00 5.860123736979755416e-02
4.497019553436587991e+00 5.267409044653113825e-02
4.063239872820846976e+00 4.733963134001795831e-02
3.668960912943804775e+00 4.253686818762737049e-02
3.310987639348455858e+00 3.822051702424161812e-02
2.986306381359382200e+00 3.433424459886945390e-02
2.692035834232956670e+00 3.083664364610825409e-02
2.400438353406563419e+00 2.739854580499122630e-02
2.161812310874402510e+00 2.460125503300565272e-02
1.925697235420240849e+00 2.184957534710864346e-02
1.732798232868306254e+00 1.961128373399944821e-02
1.558635041354344386e+00 1.760108449228338715e-02
1.401552656843487954e+00 1.579540564032248795e-02
1.259842013248782422e+00 1.417055826623303191e-02
1.132174534202696314e+00 1.271442519237282395e-02
1.017182563745087753e+00 1.140550090748600372e-02
9.135517465933525871e-01 1.022833451701313061e-02
8.204188495344032495e-01 9.176477485895433855e-03
7.365286680818849963e-01 8.228892337833635870e-03
6.539959453427469649e-01 7.294361937332139063e-03
1.293026631438408636e+01 1.681928933378615820e-01
1.178961189874818594e+01 1.511399269982994786e-01
1.073926899838058624e+01 1.358605826348467382e-01
9.773173983723072666e+00 1.221520411825597341e-01
8.885504152255631283e+00 1.098476487689522968e-01
8.071203802902621405e+00 9.877234701027214070e-02
7.325087425011089337e+00 8.881932063016778622e-02
6.642307162981476942e+00 7.987478858501333157e-02
6.018270331239986781e+00 7.181736738362771988e-02
5.448619332571952967e+00 6.456578685631698955e-02
4.929267270947714330e+00 5.804257587712857019e-02
4.456319245383073557e+00 5.217222966032835502e-02
4.026169347026145040e+00 4.688896146607021698e-02
3.635210810079174237e+00 4.212969459592870447e-02
3.280309005169315562e+00 3.785349350355035614e-02
2.958468117421366284e+00 3.400348833374521734e-02
2.666814815083211609e+00 3.054142910377573988e-02
2.377834294107783464e+00 2.713327349198822389e-02
2.141344804994604445e+00 2.436074735162676100e-02
1.907308378749156264e+00 2.163634551210869700e-02
1.716254036416327233e+00 1.941941160013512663e-02
1.543713758927456547e+00 1.743001443624098493e-02
1.388040351383761806e+00 1.563998198092553943e-02
1.247629419340486656e+00 1.403387399886434246e-02
1.121212472597542531e+00 1.258889887404837822e-02
1.007278354804610254e+00 1.129136644970589118e-02
9.046922052363031153e-01 1.012925381543170432e-02
8.123389375799433543e-01 9.084264360851614095e-03
7.293270116620431676e-01 8.145861659539723951e-03
6.475996231624172594e-01 7.224454617821375602e-03
1.282707954754129887e+01 1.666368905925716404e-01
1.169408907742527859e+01 1.497433553507341863e-01
1.065107220962573109e+01 1.346022420020279164e-01
9.691743836302741499e+00 1.210216471594661863e-01
8.810565910308111981e+00 1.088194934243180145e-01
8.002287499218004641e+00 9.785334459426568710e-02
7.261723673477334273e+00 8.798700686592640652e-02
6.584272038829233509e+00 7.912433421142123224e-02
5.965112904648801617e+00 7.113994730251783916e-02
5.400054121229683091e+00 6.395543232626306474e-02
4.884969009924311933e+00 5.749214571320610673e-02
4.415862057350696368e+00 5.167558957519872292e-02
3.989390906450582364e+00 4.643861141649994334e-02
3.601746663568091478e+00 4.172938868804353107e-02
3.249902386391164022e+00 3.748967611708812347e-02
2.930858009424981869e+00 3.367660481613216072e-02
2.641836191426546243e+00 3.024653696148365753e-02
2.355368862318338419e+00 2.687202513852983421e-02
2.121002821296380070e+00 2.412433239176302660e-02
1.889214619064169653e+00 2.142582633300478198e-02
1.699803804133388496e+00 1.922984781427407655e-02
1.528884038018602398e+00 1.725663525971208104e-02
1.374618316452392408e+00 1.548754529545378830e-02
1.235610465166461669e+00 1.389473963862218435e-02
1.110305204453851502e+00 1.246816278442135044e-02
9.974343597508079640e-01 1.118224112419952121e-02
8.958390900609412011e-01 1.002780458662264583e-02
8.044293995252768115e-01 8.993644509668524689e-03
7.143742231026097844e-01 7.978599438303266358e-03
6.412041409975175466e-01 7.152924246245711062e-03
1.272459507639854337e+01 1.651032094794892269e-01
1.159931727077272789e+01 1.483619288931606051e-01
1.056341261328763892e+01 1.333585498347537035e-01
9.610887716032685546e+00 1.198954381489196058e-01
8.736154036545661583e+00 1.078100131184797222e-01
7.933837187732314611e+00 9.693570646426385995e-02
7.198939148154852141e+00 8.717049006594088101e-02
6.526650406404281846e+00 7.838065966539890794e-02
5.912431790383327446e+00 7.047063284417738604e-02
5.351900724785342511e+00 6.335236732505221402e-02
4.841042395142690857e+00 5.694712241833034538e-02
4.375848565111715160e+00 5.118581035171797938e-02
3.952880052650594056e+00 4.599347700578237941e-02
3.568599752833666372e+00 4.132987712410879366e-02
3.219827329502130464e+00 3.712892609933690635e-02
2.903535033471853932e+00 3.335225751469055727e-02
2.617021992175219136e+00 2.995359787566603815e-02
2.333156770715094197e+00 2.661096655888771020e-02
2.100929103580413848e+00 2.389130943378487207e-02
1.871120708170819880e+00 2.121808503017078712e-02
1.683493478792733367e+00 1.904458274492141709e-02
1.514147462404483946e+00 1.709246773058593211e-02
1.361386130247532966e+00 1.533752868743322798e-02
1.223679732886058247e+00 1.376087900445919707e-02
1.099533474099525066e+00 1.234513515088409528e-02
9.877766787931263615e-01 1.107296732086490709e-02
8.871463473179448389e-01 9.931704988504401130e-03
7.965267508754885206e-01 8.906903776201249845e-03
7.074127289086203918e-01 7.899643406982875815e-03
6.349127305876611782e-01 7.081970228671735992e-03
1.262271282245285775e+01 1.635790662969157094e-01
1.150506420309095290e+01 1.469862449640788882e-01
1.047624449877172559e+01 1.321194890232756380e-01
9.530516309802100849e+00 1.187796918940232926e-01
8.662240431042372180e+00 1.068048374055158845e-01
7.865960259507875918e+00 9.603182297596463135e-02
7.136590938932747541e+00 8.635271713885121769e-02
6.469546037624988699e+00 7.764068629799097954e-02
5.860088929900186372e+00 6.980612322675394665e-02
5.304122438414216489e+00 6.275300644850381748e-02
4.797415149225846775e+00 5.640805726196353176e-02
4.336078595870128005e+00 5.069673960265135004e-02
3.916698656248619681e+00 4.555836842820102511e-02
3.535708127134420398e+00 4.093366981157697815e-02
3.189937132419452315e+00 3.677317363505208658e-02
2.876485523377782183e+00 3.303043308895482061e-02
2.592473714122357276e+00 2.966462334636434453e-02
2.311137464745615766e+00 2.635317377019515128e-02
2.080969603636269483e+00 2.366022993515953451e-02
1.853306410820456218e+00 2.101152024299975454e-02
1.667423428098505855e+00 1.886023790664368913e-02
1.499603684510403712e+00 1.692446040114223282e-02
1.348243606547444351e+00 1.518445153501800371e-02
1.211836831049109220e+00 1.362534498619586559e-02
1.088874310457356609e+00 1.222246584420435406e-02
9.781048755095561598e-01 1.096547383436064123e-02
8.784800096035226824e-01 9.833363518036760537e-03
7.887138226313350486e-01 8.818040641901317769e-03
7.004741109990634262e-01 7.822021732179747569e-03
6.287011777333311180e-01 7.012855096506324763e-03
1.252147602779693791e+01 1.620631755004205976e-01
1.141140391433065737e+01 1.456261844813966644e-01
1.038986336199831406e+01 1.309023906412794536e-01
9.450830640480962330e+00 1.176800796640648794e-01
8.588828625020370922e+00 1.058123088570012277e-01
7.798446974588202352e+00 9.513313045430489556e-02
7.074714139992020812e+00 8.554067872667288353e-02
6.412857169804135893e+00 7.691080987804173319e-02
5.808204226134425774e+00 6.914713199370001173e-02
5.256715463627985585e+00 6.216061223829695559e-02
4.754143056756577224e+00 5.586923666102248248e-02
4.296745488933806811e+00 5.021468435225523441e-02
3.880805249502785603e+00 4.512047158428210414e-02
3.503135494691365093e+00 4.054288918805323827e-02
3.160313441964027081e+00 3.642065157600938435e-02
2.849566807807134783e+00 3.271489809443567376e-02
2.568123303642391164e+00 2.938150282785158968e-02
2.289309438884500558e+00 2.609777859176241541e-02
2.061197949332567614e+00 2.343095582131692750e-02
1.835675358454769812e+00 2.080714116185601939e-02
1.651446868228233944e+00 1.867616792155641497e-02
1.485151086751194116e+00 1.675911690741266682e-02
1.335217676320321178e+00 1.503677584959025454e-02
1.200082383648592987e+00 1.349063697694848941e-02
1.078302276145680638e+00 1.210498395929326780e-02
9.686190338388219745e-01 1.085568277082289528e-02
8.698776820232697604e-01 9.737770668154593912e-03
7.809947254826522522e-01 8.730808386603504043e-03
6.936060780902463252e-01 7.745729028998613215e-03
6.224904334413754459e-01 6.945257759841249635e-03
1.242080979836234711e+01 1.605734302190473806e-01
1.131834827610798477e+01 1.442840402782372966e-01
1.030395083956147673e+01 1.296877446407073975e-01
9.371719350569108542e+00 1.165817189504287782e-01
8.515979190966088908e+00 1.048189787136012269e-01
7.731471045442892986e+00 9.424534835057064852e-02
7.013250815496046009e+00 8.473976602568457361e-02
6.356558575530097954e+00 7.618662867768334623e-02
5.756724427128265376e+00 6.849455200722505410e-02
5.209677606318527054e+00 6.156980417749804285e-02
4.711276029241581398e+00 5.533820605506589024e-02
4.257654595917498064e+00 4.973632910471856294e-02
3.845278063510565225e+00 4.469218127225031006e-02
3.470780888953001853e+00 4.015256154763251900e-02
3.130971662619490115e+00 3.607206459469392695e-02
2.822952456822628520e+00 3.239944451070787129e-02
2.543970134183257237e+00 2.909692573146912056e-02
2.267638150385808959e+00 2.584746212078535207e-02
2.041608750605297118e+00 2.320505519903014180e-02
1.818156125351656716e+00 2.060597153742814089e-02
1.635590390565639263e+00 1.849332172539880706e-02
1.470890144031053559e+00 1.659642923705501386e-02
1.322346918718426911e+00 1.489214487869804614e-02
1.188474349039656763e+00 1.336155226386393988e-02
1.067822848181069206e+00 1.198592186692409856e-02
9.591931329366846226e-01 1.075074975681583958e-02
8.613599195662812180e-01 9.642070878594088956e-03
7.733599382901430452e-01 8.645886506976670910e-03
6.867476507553347265e-01 7.669527773496804569e-03
6.097310922875170958e-01 6.801996935156125537e-03
1.232093628842863353e+01 1.590880315204193096e-01
1.122600576868021882e+01 1.429437129873758483e-01
1.021866643495090443e+01 1.284841357139323847e-01
9.293080383609966688e+00 1.155039888900143696e-01
8.443567440616895681e+00 1.038426021328779508e-01
7.664998546167726801e+00 9.336442953575412040e-02
6.952322169282182607e+00 8.394186093883201916e-02
6.300698369088407524e+00 7.546765768140274722e-02
5.705636134239128410e+00 6.784587756192961283e-02
5.163027997691725268e+00 6.098588213900182908e-02
4.668709949824602745e+00 5.481525815257710932e-02
4.218897398999297721e+00 4.926111083295344611e-02
3.810039480470375217e+00 4.426583825177068943e-02
3.438701873434391043e+00 3.976907204810454372e-02
3.101905855088295638e+00 3.572262332329140255e-02
2.796539492713105091e+00 3.208825944648131118e-02
2.520061289707205443e+00 2.881413833700983279e-02
2.246198051357202630e+00 2.559597249295230900e-02
2.022218961121601488e+00 2.297921173974717610e-02
1.800797408265554900e+00 2.040601060058176014e-02
1.619913852207941263e+00 1.831391602632575361e-02
1.456788164152824194e+00 1.643343856641864276e-02
1.309565116617347647e+00 1.474712390647418304e-02
1.176936888737956544e+00 1.322890886519390019e-02
1.057432605458047847e+00 1.186731773016849213e-02
9.498037576707174523e-01 1.064622804285565022e-02
8.529816488277235376e-01 9.544912696896827586e-03
7.658085889829888693e-01 8.562799821742050552e-03
6.800669845801960989e-01 7.594186756073131352e-03
4.602341635640675999e-01 5.122071702431525882e-03
1.222162571568219924e+01 1.576183517548810642e-01
1.113416543508545864e+01 1.416232914467163151e-01
1.013389803394498401e+01 1.272899673448980862e-01
9.215030343042727168e+00 1.144264973105049849e-01
8.371746666594795272e+00 1.028782363289651447e-01
7.598981954607329392e+00 9.248659610201134806e-02
6.891823945783078109e+00 8.315432464829997095e-02
6.245255337022284969e+00 7.475525983368190575e-02
5.655042972019988845e+00 6.720528407024511930e-02
5.116727083822426358e+00 6.040651477213961756e-02
4.626494192758809021e+00 5.429718963840488022e-02
4.180481567362735795e+00 4.879150486533569836e-02
3.775024606139678607e+00 4.384088606982095709e-02
3.406979775938431043e+00 3.938818273615356247e-02
3.072980565065628777e+00 3.538237707467618148e-02
2.770429377058871712e+00 3.177942939784032805e-02
2.496354880234769702e+00 2.853590153408397737e-02
2.224950179789725091e+00 2.535044491188025856e-02
2.003030028856590317e+00 2.275578665377211637e-02
1.783561501741985911e+00 2.020810608760002097e-02
1.604402914506110278e+00 1.813637372364514458e-02
1.442701260735134827e+00 1.627527151006664605e-02
1.296967938706284684e+00 1.460111053601852171e-02
1.165545743699788916e+00 1.309908035528209967e-02
1.047150087733768276e+00 1.175226353399195893e-02
9.405655224703164397e-01 1.054022005616796556e-02
8.446420806281252913e-01 9.455128994292436723e-03
7.583411809579948537e-01 8.477072825674137127e-03
6.733764912693814830e-01 7.517697815378276451e-03
3.095042496729963899e-01 3.438352473938571970e-03
1.212289504080028557e+01 1.561563281301884820e-01
1.104300651742300055e+01 1.403138945100016743e-01
1.004972011347507710e+01 1.261039956183627186e-01
9.137507075583325644e+00 1.133613719936854836e-01
8.300483455050020609e+00 1.019075539520797602e-01
7.533558319872179609e+00 9.161942881188027410e-02
6.831758674386209762e+00 8.237347551162238490e-02
6.190303133365967270e+00 7.405083397014981805e-02
5.604744203282597148e+00 6.656682694591574412e-02
5.070891390388594822e+00 5.983420428565870697e-02
4.584673303914530429e+00 5.377831368457618166e-02
4.142298693374075746e+00 4.832904511110211465e-02
3.740372375656912052e+00 4.342360963777087274e-02
3.375474221566548749e+00 3.901052693809546612e-02
3.044463755408879369e+00 3.503896038049950784e-02
2.744467744922097552e+00 3.147177853126571778e-02
2.447173043886816668e+00 2.795625939992884765e-02
2.203892168055635370e+00 2.510393419378744231e-02
1.983939521453382371e+00 2.253544772024640777e-02
1.766520090604798865e+00 2.001108405396338774e-02
1.588983958429364352e+00 1.795797684181613119e-02
1.428804999184077662e+00 1.611576957500221452e-02
1.284375037721369406e+00 1.446054982551802336e-02
1.154242120439058050e+00 1.297180273012930700e-02
1.037010395802631546e+00 1.163705949772808439e-02
9.314303208143316359e-01 1.043816365065334748e-02
8.363866490991526126e-01 9.359462636236317787e-03
7.509047202796119702e-01 8.393397902913652189e-03
6.667917217208355618e-01 7.444461734044608391e-03
2.073665128430332572e-01 2.299994316770513549e-03
1.202489821556552663e+01 1.547090467512194090e-01
1.095240791569063354e+01 1.390123655000582159e-01
9.966189380521605301e+00 1.249390422832077213e-01
9.060498066116549509e+00 1.123056204466699182e-01
8.229718100145333892e+00 1.009584316461884790e-01
7.468521083577997821e+00 9.076613062797435350e-02
6.772194517034067829e+00 8.159896241243896897e-02
6.135684918883551831e+00 7.335285081748969815e-02
5.554928533292438964e+00 6.594012185571981877e-02
5.025322666407528338e+00 5.926924106135993131e-02
4.543155637447926942e+00 5.326722195968448814e-02
4.104547678401263333e+00 4.786768284605250751e-02
3.706005743541107567e+00 4.300677807825362825e-02
3.344183643540244777e+00 3.863834535628850320e-02
3.016054897323909412e+00 3.470503787632465975e-02
2.718763663700530131e+00 3.116740738961072676e-02
2.424130974697037200e+00 2.768958626903813072e-02
2.183007992680218390e+00 2.486159853206580672e-02
1.944500743661787823e+00 2.207918849702674227e-02
1.749673522045732454e+00 1.981716230856070751e-02
1.573757696256910421e+00 1.778335567706930409e-02
1.415098894803764384e+00 1.595814300021410059e-02
1.271966816500402553e+00 1.431799792811792177e-02
1.143026403492435561e+00 1.284439723526569453e-02
1.026917031467659669e+00 1.152335340619880209e-02
9.222868887489119594e-01 1.033233531448965806e-02
8.282159720469375319e-01 9.266717269113928027e-03
7.435136167364402304e-01 8.312298689155117604e-03
6.602079757417363970e-01 7.370702762264069383e-03
1.308483369579944977e+01 1.706638744723367740e-01
1.192753706675231129e+01 1.532815432937490729e-01
1.086240732075535398e+01 1.377185595824092779e-01
9.883250306832762178e+00 1.237772922634883532e-01
8.984074997835653775e+00 1.112599829161525222e-01
8.159434789748058137e+00 1.000148486173048912e-01
7.404035810751126157e+00 8.991434722845212391e-02
6.712993397262251527e+00 8.083294495607892816e-02
6.081584583527257060e+00 7.267154635304770571e-02
5.505409561879593738e+00 6.531753989854807707e-02
4.980219150059609134e+00 5.870787177616727109e-02
4.501986097976534040e+00 5.276155737063466244e-02
4.067034011555711537e+00 4.741051343824193715e-02
3.671896250298694486e+00 4.259704322385665654e-02
3.313257343626251572e+00 3.826772958076001679e-02
2.987951811853664097e+00 3.437094159050034514e-02
2.693307110979995311e+00 3.086835428978582097e-02
2.401282401876190242e+00 2.742240954591601207e-02
2.162334906388653000e+00 2.461859077153629588e-02
1.925986097590417945e+00 2.186456327450403414e-02
1.732961821385553103e+00 1.962365149931952907e-02
1.558633789643972589e+00 1.760992472326242120e-02
1.401423611649158740e+00 1.580205331228593663e-02
1.259667391449565965e+00 1.417922483085977924e-02
1.131997501831174535e+00 1.271975058721920744e-02
1.016933785265745627e+00 1.140863067827249493e-02
9.133294448462306869e-01 1.023246068964109995e-02
8.201183744385642793e-01 9.175652075686947448e-03
7.362704239928029581e-01 8.228732261342519561e-03
6.537436351672136770e-01 7.299891608826976873e-03
1.298033934322893934e+01 1.690866505828820532e-01
1.183079051959004957e+01 1.518593403570843436e-01
1.077304029375864758e+01 1.364442954213302417e-01
9.800835918940602909e+00 1.226225650299474640e-01
8.908214430137176620e+00 1.102271937630059928e-01
8.089683302339237159e+00 9.907892820278238477e-02
7.340035244688930760e+00 8.907206960113871197e-02
6.654313866380536346e+00 8.007484564695985241e-02
6.027962021105050638e+00 7.198300151978902217e-02
5.456342277140771913e+00 6.469895592479708857e-02
4.935374294748235968e+00 5.815118388314426817e-02
4.461161954090989923e+00 5.225868775144468931e-02
4.029852416597901943e+00 4.695518453715908508e-02
3.638074852741143950e+00 4.218865519366615108e-02
3.282493042100378400e+00 3.789802103437629049e-02
2.960107693193286149e+00 3.404121860752323120e-02
2.667999883025227170e+00 3.057189061577076858e-02
2.378628524739687666e+00 2.715742354868161748e-02
2.141845151923801982e+00 2.437836778868337009e-02
1.907677715505687654e+00 2.165090279916640284e-02
1.716331488923935389e+00 1.943224330038647793e-02
1.543687839777261983e+00 1.743772259086342341e-02
1.387890708147695218e+00 1.565077878337021999e-02
1.247521554168184998e+00 1.403817201731817101e-02
1.120955693583011614e+00 1.259663311298576602e-02
1.007028788173173206e+00 1.129859953561366398e-02
9.044568547581819384e-01 1.013218126702284880e-02
8.121251685312660396e-01 9.088560181684929989e-03
7.212152135225038396e-01 8.060806334572278090e-03
6.473436727064537655e-01 7.228919394069591511e-03
1.287631890611087648e+01 1.675232659302780813e-01
1.173466352730357976e+01 1.504536659663661402e-01
1.068423756540062897e+01 1.351803227414225539e-01
9.718968841639442857e+00 1.214873474084517679e-01
8.832851081595523013e+00 1.091943119801598999e-01
8.020370064978441960e+00 9.815338032861890827e-02
7.276457019150776695e+00 8.824252044251688909e-02
6.596057121300370696e+00 7.932263219538318588e-02
5.974648115283872407e+00 7.130428666595957365e-02
5.407665855680751754e+00 6.408858835036648771e-02
4.891003033653513299e+00 5.759854314746672144e-02
4.420721672816371850e+00 5.176637022524280957e-02
3.992997376308422997e+00 4.650728861700484384e-02
3.604576574366431085e+00 4.178585443888679224e-02
3.252141933502568527e+00 3.753612177104125036e-02
2.932514828382609462e+00 3.371490144535074784e-02
2.642993092389183118e+00 3.027605124147999052e-02
2.356167244745901890e+00 2.689600318200125253e-02
2.121555824314491190e+00 2.414466447565380078e-02
1.889466000925543065e+00 2.144187845023062464e-02
1.699925456445866567e+00 1.924418369002643681e-02
1.528840607257473838e+00 1.726966521636390597e-02
1.374547923139458838e+00 1.549468305876293070e-02
1.235481067470922900e+00 1.390286429740787699e-02
1.110101123036277171e+00 1.247177957091578394e-02
9.972634559148507716e-01 1.118790869077700145e-02
8.956022177697097186e-01 1.003483159327079460e-02
8.041205866665996904e-01 8.997856864682131708e-03
7.141071348082538295e-01 7.982097743430314335e-03
6.409447425833848522e-01 7.154273017012349918e-03
1.277306136586477692e+01 1.659744643181634560e-01
1.163917741300602238e+01 1.490576069056641084e-01
1.059610440425882061e+01 1.339184840980209013e-01
9.637649763079988219e+00 1.203563168249947163e-01
8.758051723700043922e+00 1.081766234745112909e-01
7.951630222115617208e+00 9.723867879766934230e-02
7.213421900546055809e+00 8.741294031769819561e-02
6.538258209615908534e+00 7.857608788694704638e-02
5.921759778693600040e+00 7.063222511984182383e-02
5.359366388242538193e+00 6.348253130673026101e-02
4.846887055848343451e+00 5.705307919340104478e-02
4.380586781560636744e+00 5.127229538158708383e-02
3.956470777476262857e+00 4.606593586288112996e-02
3.571396754078998370e+00 4.138582968672381568e-02
3.221903572602766719e+00 3.717550290395725543e-02
2.905127059523687993e+00 3.338915651487400771e-02
2.618185487931842026e+00 2.998535244522715706e-02
2.333900257681587043e+00 2.663369292025656587e-02
2.101365000146714568e+00 2.391031439096323943e-02
1.871415806246118807e+00 2.123445526971132202e-02
1.683669659371167082e+00 1.905843806681851299e-02
1.514184665303981436e+00 1.710066405468344333e-02
1.361294407036781395e+00 1.534557161466298600e-02
1.223529418083092457e+00 1.376922426485681361e-02
1.099337772755496268e+00 1.234991539303403885e-02
9.874839845434640884e-01 1.108014069390825251e-02
8.869081990756132461e-01 9.933683902146061423e-03
7.963023601589803713e-01 8.909861641052311751e-03
7.071422893217265138e-01 7.902845074362688238e-03
6.346786902865031443e-01 7.085624424611683056e-03
1.267046395883113519e+01 1.644354991174801772e-01
1.154430628090051414e+01 1.476811370412022539e-01
1.050847868419766229e+01 1.326813094251468594e-01
9.556970558732141185e+00 1.192305957071745220e-01
8.683714168700513270e+00 1.071678154089625856e-01
7.883361622582136796e+00 9.632995746635122924e-02
7.150833809830342780e+00 8.659521550438932513e-02
6.480978098236713336e+00 7.783475003166173689e-02
5.869308898890360560e+00 6.996688865553418735e-02
5.311442446038312504e+00 6.288102158566122313e-02
4.803223269677885376e+00 5.651150736873166575e-02
4.340692916839807403e+00 5.078562175887769981e-02
3.920275976756574465e+00 4.562793332272661179e-02
3.538467056076281203e+00 4.099005317429234296e-02
3.192017927698602264e+00 3.682002906087383787e-02
2.878002875013423001e+00 3.307063739385270040e-02
2.593575197609152116e+00 2.969761388139409430e-02
2.311825641447051716e+00 2.637812051416869863e-02
2.081462399120734830e+00 2.367850447654042123e-02
1.853589869265130030e+00 2.102617943749781129e-02
1.667494579359163787e+00 1.887430402600413781e-02
1.499619887148555097e+00 1.693431313557845069e-02
1.348130776010238785e+00 1.519388175406912074e-02
1.211665189158164013e+00 1.363332671155260446e-02
1.088665576621714148e+00 1.222949995987008057e-02
9.778903979185645801e-01 1.096839440515579196e-02
8.781986837828257286e-01 9.838399893650979014e-03
7.884917021045156904e-01 8.821532077907064465e-03
7.001811130256807569e-01 7.826238429400878688e-03
6.283951818953777968e-01 7.016818454417646060e-03
1.256851637428703405e+01 1.629140639915128419e-01
1.145003816130711449e+01 1.463094383582241031e-01
1.042154656673180746e+01 1.314465887675521083e-01
9.476832023387077086e+00 1.181207606945510608e-01
8.609980543262308217e+00 1.061710831012600276e-01
7.815666346483383542e+00 9.542525111968684637e-02
7.088662223585820321e+00 8.578485354673907881e-02
6.424095915815765778e+00 7.710509660513940877e-02
5.817281455907393983e+00 6.930947581330654250e-02
5.263891539407253184e+00 6.228627830476333310e-02
4.759829522638431953e+00 5.597333442340486631e-02
4.301239851024324601e+00 5.030050463002816441e-02
3.884313635967587164e+00 4.519258146420700173e-02
3.505752733728326298e+00 4.059653429844184425e-02
3.162400088056865677e+00 3.646546654823482059e-02
2.851066213387566162e+00 3.275183245881142791e-02
2.569236791446971591e+00 2.941046853487322421e-02
2.290029858232360827e+00 2.612378490753733407e-02
2.061664309605125922e+00 2.344969184583731853e-02
1.835912968249822974e+00 2.082412632441974637e-02
1.651490164300315255e+00 1.868916809980800120e-02
1.485205120642328014e+00 1.677060454284621041e-02
1.335156878467349317e+00 1.504816198871405594e-02
1.199889294428857500e+00 1.350106871223625757e-02
1.078080287941415971e+00 1.211103285413408365e-02
9.683819084149937195e-01 1.086294230320191539e-02
8.696324226369928079e-01 9.743607227005792251e-03
7.807499874059585787e-01 8.734603021123049996e-03
6.933146850728314492e-01 7.750427377830357983e-03
6.154939751838859330e-01 6.871469241398990915e-03
1.246711735810980670e+01 1.614010883609007796e-01
1.135640149592410530e+01 1.449575089057658084e-01
1.033518923202071882e+01 1.302299853670120244e-01
9.397279942186019142e+00 1.170229838150495805e-01
8.536754532744648571e+00 1.051808777404480283e-01
7.748407201340828721e+00 9.453859505565338772e-02
7.026974423265997416e+00 8.497205667893319159e-02
6.367567133456912387e+00 7.637830535907190466e-02
5.765643831762693239e+00 6.864848031385217819e-02
5.216814290330907156e+00 6.169548121026149218e-02
4.716871609072382121e+00 5.544299316718491466e-02
4.262062808680941117e+00 4.981888527427149466e-02
3.848676486601123603e+00 4.476099083677611418e-02
3.473403113580750379e+00 4.020912818302976172e-02
3.132993020234900339e+00 3.611523121976997763e-02
2.824456324933665385e+00 3.243751389526988715e-02
2.545026819818860364e+00 2.912631901774017859e-02
2.268343180489031496e+00 2.586999570323733275e-02
2.042141822541869267e+00 2.322328083811297378e-02
1.818370965239199055e+00 2.061865268445390795e-02
1.635678925967117392e+00 1.850865261894109673e-02
1.470915635273153832e+00 1.660572553340881538e-02
1.322273018276094891e+00 1.490143129888728962e-02
1.188300960308332543e+00 1.336945366874940470e-02
1.067609275871383101e+00 1.199059596652489630e-02
9.589551603930904777e-01 1.075656157264337498e-02
8.611336637147852802e-01 9.645892708845443808e-03
7.731332210797862148e-01 8.650543559777288879e-03
6.865344471744962984e-01 7.674706032718460642e-03
4.645773090497223312e-01 5.176327515052515926e-03
1.236655097495029487e+01 1.599086542869651295e-01
1.126343984826027267e+01 1.436066453883806104e-01
1.024938014927528940e+01 1.290198296779407616e-01
9.318192452338285747e+00 1.159310293624468136e-01
8.464109890604454733e+00 1.041962029327396788e-01
7.681714466089285764e+00 9.364934884634545931e-02
6.965796739403776527e+00 8.417636081305748808e-02
6.311629293958596953e+00 7.566173173253118445e-02
5.714449316427596237e+00 6.800122100002579939e-02
5.170007070821407424e+00 6.111183377165671504e-02
4.674178143763809246e+00 5.491600147164617945e-02
4.223223914599024020e+00 4.934611759283345778e-02
3.813363344964268542e+00 4.433347166058639044e-02
3.441321391069886104e+00 3.982541684284697514e-02
3.103795465497760198e+00 3.576958932718549838e-02
2.798018020038949061e+00 3.212447278768260778e-02
2.521112937441582158e+00 2.884583999819148245e-02
2.246848178759259351e+00 2.562169027262185816e-02
2.022733360687007931e+00 2.299705147410889897e-02
1.801024691390760379e+00 2.042215436351338051e-02
1.619967510378277797e+00 1.832848775669640787e-02
1.456716567423913533e+00 1.644501087419102114e-02
1.309479148063024123e+00 1.475473119626011936e-02
1.176800394777402392e+00 1.323847666231553304e-02
1.057268744682784201e+00 1.187433997193810056e-02
9.496304646563367147e-01 1.064953534642850558e-02
8.527539444577643124e-01 9.552691420893462751e-03
7.655676864804568105e-01 8.564908353081416084e-03
6.797627598457200992e-01 7.596540358886927705e-03
3.124157703705414679e-01 3.474268934359282194e-03
1.226656268409416839e+01 1.584258496941214900e-01
1.117104921913591653e+01 1.422784272580132903e-01
1.016409219347168857e+01 1.278203788872644409e-01
9.239683070877070747e+00 1.148538061231327428e-01
8.391957252655249277e+00 1.032209147523575066e-01
7.615484700345315439e+00 9.277444174046972636e-02
6.905083670795524320e+00 8.338889251330179608e-02
6.256002172968565311e+00 7.494296505591684088e-02
5.663639368290083631e+00 6.735619958523905715e-02
5.123666616845073740e+00 6.053252873558530311e-02
4.631934573609742145e+00 5.439883444060526763e-02
4.184687013340276707e+00 4.887642052809811066e-02
3.778278484829686423e+00 4.391162667349219478e-02
3.409454871404713039e+00 3.944491416451288007e-02
3.074937236677854013e+00 3.542559770567503541e-02
2.771847859170116557e+00 3.181713075538283170e-02
2.471441289289058929e+00 2.826155215514537800e-02
2.225647300986121735e+00 2.537372531528288636e-02
2.003490569062397864e+00 2.277591635090344194e-02
1.783808066312073892e+00 2.022204446233526534e-02
1.604451994923002722e+00 1.814716544505702231e-02
1.442708117563944903e+00 1.628663496066732122e-02
1.296874627276102254e+00 1.461159345539409654e-02
1.165387494477446051e+00 1.311003573932481917e-02
1.046986415610947629e+00 1.175793727906586893e-02
9.403947058430737194e-01 1.054814900495839453e-02
8.443912650452933821e-01 9.458811473325171720e-03
7.580859870381989607e-01 8.480062514662538298e-03
6.731574403442004417e-01 7.523447896764214916e-03
2.093070996639432302e-01 2.324707142744474736e-03
1.216715518078744118e+01 1.569561018485824966e-01
1.107922246341873418e+01 1.409572468195421369e-01
1.007958393507475314e+01 1.266285906185677934e-01
9.161732145782456982e+00 1.137891193338247398e-01
8.320336622439725716e+00 1.022539095512656621e-01
7.549714325579683027e+00 9.190855917204127090e-02
6.844828947062156388e+00 8.260424404652524921e-02
6.200882266428258127e+00 7.423562300413845405e-02
5.613227338468727012e+00 6.671848915917848177e-02
5.077647488785265395e+00 5.996032491658807168e-02
4.589943493236472882e+00 5.388058693410618938e-02
4.146520141549703276e+00 4.841256216359558773e-02
3.743615288702170751e+00 4.349188477777218842e-02
3.377879349532275643e+00 3.906689171390747423e-02
3.046326745384212664e+00 3.508829331672437546e-02
2.745878623970974264e+00 3.150793174345951214e-02
2.448142383647271991e+00 2.798788325182332420e-02
2.204551673864781236e+00 2.512831599381399467e-02
1.963580997174029230e+00 2.231485991037385902e-02
1.766773032420626999e+00 2.002830140633518954e-02
1.589111465879629037e+00 1.797212715796921503e-02
1.428820751817477586e+00 1.612698305107545388e-02
1.284284153472421419e+00 1.446998326211761283e-02
1.154062156181970833e+00 1.298146987112796732e-02
1.036802092547108201e+00 1.164047419256618310e-02
9.311656246317565611e-01 1.044307816166929401e-02
8.361128743227601579e-01 9.364661462136906686e-03
7.506556750877450002e-01 8.397619472929459747e-03
6.665353468890095057e-01 7.448794185142630295e-03
1.324305967452390220e+01 1.732341747846968261e-01
1.206847085728163904e+01 1.554969491383697833e-01
1.098808385864822590e+01 1.396467915676337657e-01
9.995526557804517154e+00 1.254493200251683704e-01
9.084463277994228037e+00 1.127272584354343382e-01
8.249214741353243951e+00 1.012973599490147036e-01
7.484458160744694943e+00 9.104540858912198165e-02
6.785006914064535266e+00 8.182574345615933886e-02
6.146123015528822009e+00 7.354474920569757657e-02
5.563179024269897077e+00 6.609187967206346659e-02
5.031990967522246727e+00 5.939500688000155793e-02
4.548381592766106429e+00 5.336758804501932907e-02
4.108654180125046906e+00 4.794975138116870650e-02
3.709178108132218821e+00 4.307614326961246159e-02
3.346619376564072823e+00 3.869328114666139434e-02
3.017878757169907722e+00 3.474956930199124550e-02
2.720111811201617602e+00 3.120660712646419407e-02
2.425037679283386982e+00 2.771992478624219283e-02
2.183643840705049577e+00 2.488457904771071427e-02
1.944864016291309339e+00 2.209883669179340746e-02
1.749898166159676638e+00 1.983305951865559427e-02
1.573849051071326333e+00 1.779736479498631591e-02
1.415062569045928420e+00 1.596966838221614698e-02
1.271931087213347134e+00 1.432826866915767709e-02
1.142923669767650141e+00 1.285175165138460057e-02
1.026708720154722476e+00 1.152934842444205792e-02
9.221084730956859987e-01 1.033895093718177269e-02
8.280204584311298133e-01 9.272938324586333173e-03
7.432729293619443345e-01 8.314586536565847855e-03
6.599482855876505072e-01 7.375681455956661567e-03
1.313693883427284526e+01 1.716252577845279736e-01
1.197045333520854982e+01 1.540528846226856263e-01
1.089761359445946454e+01 1.383470078323571495e-01
9.912092833172819084e+00 1.242845696465597755e-01
9.007649532398129821e+00 1.116720354091421674e-01
8.178623161170246902e+00 1.003542564564115780e-01
7.419675207077001566e+00 9.019344358103301151e-02
6.725637645393412356e+00 8.105915063717437918e-02
6.091821658868037836e+00 7.285146796955442594e-02
5.513576729588918646e+00 6.546557829400090345e-02
4.986695779295054365e+00 5.883113405620889885e-02
4.507086669123991030e+00 5.285908898445768056e-02
4.071124208432284952e+00 4.748974079953068028e-02
3.674965356496544100e+00 4.266121903619056466e-02
3.315574768164784025e+00 3.832124045674334401e-02
2.989789284075105691e+00 3.441632247437260983e-02
2.694629220552293702e+00 3.090595706972212517e-02
2.402127174174327529e+00 2.744862022601931781e-02
2.162942052605795862e+00 2.464369783081673745e-02
1.926399075137723349e+00 2.188264143400756034e-02
1.733117444127602047e+00 1.964095081210300020e-02
1.558727427462010207e+00 1.762525879541076285e-02
1.401425097511047824e+00 1.581664240162027404e-02
1.259591856860728720e+00 1.418720746045437457e-02
1.131775847479805863e+00 1.272567124153340876e-02
1.016748543510359815e+00 1.141814911243115710e-02
9.131365073010426769e-01 1.024010810591644872e-02
8.199283281074288832e-01 9.183934555864312413e-03
7.281005867341633353e-01 8.145646732886535624e-03
6.535004515551350313e-01 7.303097467400546799e-03
1.303163407053996359e+01 1.700304754716805977e-01
1.187297110919109500e+01 1.526276962100404089e-01
1.080773661259006957e+01 1.370618548928756453e-01
9.829167733285324005e+00 1.231259533674153583e-01
8.931377363672492464e+00 1.106316747467726569e-01
8.108497797681202712e+00 9.941495767840956288e-02
7.355390203999110810e+00 8.934201353204837548e-02
6.666776163703619140e+00 8.029503395004880528e-02
6.037952237879063766e+00 7.216257311573863464e-02
5.464354692780768907e+00 6.484756143037714859e-02
4.941815082625335087e+00 5.826886235681289633e-02
4.466236809796503060e+00 5.235755131714993349e-02
4.033858484935973543e+00 4.703807300105025679e-02
3.641172349196506008e+00 4.225544976775434669e-02
3.284857322022770809e+00 3.795523787736138077e-02
2.961849647112210437e+00 3.408828164263304900e-02
2.669278843755447994e+00 3.060899281957051021e-02
2.379507746636287724e+00 2.718631872349520223e-02
2.142418353981063728e+00 2.440632823998077627e-02
1.908019062570334379e+00 2.167203799579503834e-02
1.716538941839095056e+00 1.944960262168010309e-02
1.543735125570289579e+00 1.745352606401217449e-02
1.387886065868322083e+00 1.566011029390698694e-02
1.247440845804145493e+00 1.404946703162634862e-02
1.120820357053299965e+00 1.260402776155309865e-02
1.006874533120242887e+00 1.130562573132662743e-02
9.042494298424688104e-01 1.014041162613599223e-02
8.118376312998690780e-01 9.091748405591210114e-03
7.209488276095969983e-01 8.065415488406011205e-03
6.471064489553030041e-01 7.231699283334063963e-03
1.292693683326530163e+01 1.684599882086565970e-01
1.177619059112869948e+01 1.512138334350124624e-01
1.071834889779558964e+01 1.357913912994496430e-01
9.746808697483658079e+00 1.219782720155579425e-01
8.855627886792444059e+00 1.096009579181911470e-01
8.038980366863535565e+00 9.848129102324974793e-02
7.291557034480428356e+00 8.851175980010057842e-02
6.608335667565648386e+00 7.953698364789317521e-02
5.984519328715092179e+00 7.148213335266082047e-02
5.415510821187177193e+00 6.423660294147201522e-02
4.897294670167156028e+00 5.771987667625938512e-02
4.425632939327825532e+00 5.186202046977837071e-02
3.996926059786418239e+00 4.659020264254179478e-02
3.607604035671070797e+00 4.184937341640825731e-02
3.254425611801789575e+00 3.759019929600024290e-02
2.934193286350717855e+00 3.375803286416647481e-02
2.644210667184393238e+00 3.031571207353212297e-02
2.356992403830005856e+00 2.692339393791487456e-02
2.122111487198356627e+00 2.417099711034607912e-02
1.889835207186217003e+00 2.146123668784433169e-02
1.700139538271449480e+00 1.926088943648636073e-02
1.528965563293032348e+00 1.728384658339958760e-02
1.374521547041022584e+00 1.550859016381028570e-02
1.235378609854015375e+00 1.391501770353209023e-02
1.109952458383200335e+00 1.248045424427117120e-02
9.970716492129861885e-01 1.119645044315497641e-02
8.953917982805879028e-01 1.003823808204422352e-02
8.039202589208834793e-01 9.004232024535744131e-03
7.138975579589683651e-01 7.983931593085019998e-03
6.407330445585237566e-01 7.160584231335417188e-03
1.282285517563496491e+01 1.668956558539937129e-01
1.168006197009992597e+01 1.498069882188068358e-01
1.062969272566847323e+01 1.345307574689795227e-01
9.665193940005787354e+00 1.208481344408660896e-01
8.780435065500883596e+00 1.085793205942433420e-01
7.969913895187907826e+00 9.756490814320939453e-02
7.228170761711798065e+00 8.767840881260557939e-02
6.550319011375393963e+00 7.879154351915189369e-02
5.931440120352418077e+00 7.080755153408886671e-02
5.367147474553317643e+00 6.362696625780563109e-02
4.853075125549905167e+00 5.717104700908981485e-02
4.385427561013622189e+00 5.136682326846213342e-02
3.960289641894357171e+00 4.614555606341522870e-02
3.574351472427184095e+00 4.145266908426613328e-02
3.224131215301399234e+00 3.723145724170078691e-02
2.906843864555848977e+00 3.343555078020231386e-02
2.619438555751666620e+00 3.002206839510283137e-02
2.334777180815179598e+00 2.666686364203967041e-02
2.101969356668209166e+00 2.393484625015603051e-02
1.871835092383027366e+00 2.125457194449647744e-02
1.683835473739049959e+00 1.907614208126894029e-02
1.514235257242778632e+00 1.711578990698662400e-02
1.361253428496574713e+00 1.535528905300910518e-02
1.223404136604923531e+00 1.377885211427138171e-02
1.099170441897942219e+00 1.235946018008142987e-02
9.872836768693646903e-01 1.108522621334403699e-02
8.866294295983382368e-01 9.940885424252990377e-03
7.960868103587737110e-01 8.914164690974177643e-03
7.069351489601192196e-01 7.906324315483199625e-03
6.344317918531169331e-01 7.089966086747911435e-03
1.271947536126038969e+01 1.653410627799141164e-01
1.158462227961839019e+01 1.484165304480034031e-01
1.054162176417899310e+01 1.332769613566272549e-01
9.584025535401224261e+00 1.197221010760836785e-01
8.705859872536105826e+00 1.075606307807367573e-01
7.901431516811488365e+00 9.665060434901023845e-02
7.165370780284771257e+00 8.685498920735418293e-02
6.492821924391277477e+00 7.804932659174557141e-02
5.878829859125399793e+00 7.014100832124393892e-02
5.319061306122256028e+00 6.302398238149596599e-02
4.809271810081050091e+00 5.662821098575389345e-02
4.345509681949252467e+00 5.088103412843397733e-02
3.924017489894104926e+00 4.571018334053492810e-02
3.541324654338418032e+00 4.105282287602918245e-02
3.194236172337384883e+00 3.687463917566771721e-02
2.879688063971191703e+00 3.311383962961435279e-02
2.594773545996872599e+00 2.973212740798977446e-02
2.312666397475802604e+00 2.640686875430103830e-02
2.082015994094028599e+00 2.370465599016893452e-02
1.853919017639211964e+00 2.104859162580364693e-02
1.667726559787135354e+00 1.888981650550082200e-02
1.499640882133880249e+00 1.695095230542068010e-02
1.348077185349388474e+00 1.520823749459785518e-02
1.211517372378329460e+00 1.364407100361549920e-02
1.088510619094178011e+00 1.223769788943699678e-02
9.776707733126952515e-01 1.097720177667594818e-02
8.779962745195827312e-01 9.846577948220218077e-03
7.882831818965436721e-01 8.826647156260665830e-03
6.999752802571008736e-01 7.830379208746900133e-03
6.214279737456336328e-01 6.945055427321059072e-03
1.261680085620803027e+01 1.638031044964281535e-01
1.148968749142503576e+01 1.470346578319078057e-01
1.045408337583937630e+01 1.320321840648571998e-01
9.503458682086947107e+00 1.186045370743662453e-01
8.631765658355782023e+00 1.065550908133912067e-01
7.833417899681134777e+00 9.574276113539509359e-02
7.103040575904431719e+00 8.603345553590335815e-02
6.435709154731389603e+00 7.731228818476776343e-02
5.826613474872399223e+00 6.947554134538452830e-02
5.271360416849836916e+00 6.242749596027912656e-02
4.765828710789538292e+00 5.609030785910323891e-02
4.305932604046012635e+00 5.039425009525864280e-02
3.888040586671730026e+00 4.527313355378208282e-02
3.508615223464760735e+00 4.065898604752801737e-02
3.164551711290285674e+00 3.651958569745247102e-02
2.852756213685231579e+00 3.279521475382502632e-02
2.570415182076042804e+00 2.944725844072960952e-02
2.290840763454115248e+00 2.615166132383569056e-02
2.062249880864847285e+00 2.347461881166569217e-02
1.836259445743088525e+00 2.084397515436829662e-02
1.651710859294020617e+00 1.870613058025054690e-02
1.485238155178206121e+00 1.678284255178692091e-02
1.335090516861193066e+00 1.505996815185101437e-02
1.199818687202828915e+00 1.351182130025802355e-02
1.077966789667132774e+00 1.211843641283553291e-02
9.681558731758428404e-01 1.086711733523162450e-02
8.694285636518022109e-01 9.749164991476787223e-03
7.805710694980841913e-01 8.740825892623524385e-03
6.930873417420100324e-01 7.754508278316433502e-03
4.690352343093739385e-01 5.230750618547296872e-03
1.251472000632787029e+01 1.622818275189615300e-01
1.139545054205642138e+01 1.456701108627693475e-01
1.036718914501548561e+01 1.308082598381737072e-01
9.423463366003932862e+00 1.174943450035483145e-01
8.558202256827080134e+00 1.055643565209705148e-01
7.765876154473875914e+00 9.485129421499904900e-02
7.041141904194010870e+00 8.523086480248640018e-02
6.379053489134335564e+00 7.658698710650617414e-02
5.774792009181505925e+00 6.881984518156598896e-02
5.224112295556688323e+00 6.183669295414910561e-02
4.722738006199700855e+00 5.555900490411504883e-02
4.266696464803628075e+00 4.991556991326591419e-02
3.852326149675443734e+00 4.484117801679222970e-02
3.476215077975499668e+00 4.027135883243679326e-02
3.135077284918530438e+00 3.616939179079253774e-02
2.826018190756199644e+00 3.247841782627650109e-02
2.546255120435390040e+00 2.916325731174082211e-02
2.269207930886162572e+00 2.589986499380301024e-02
2.042670665505781802e+00 2.324624962315062840e-02
1.818715531237464766e+00 2.064072740857242350e-02
1.635888005915993926e+00 1.852398804129718607e-02
1.470925927279965517e+00 1.662266898867223452e-02
1.322192578834545662e+00 1.491160731984083297e-02
1.188207228437457186e+00 1.337719285806652537e-02
1.067496222805750739e+00 1.200012539330366605e-02
9.588067415846307506e-01 1.076183693614394740e-02
8.609729457900571203e-01 9.651865755003935163e-03
7.729524591102164832e-01 8.654278651779367948e-03
6.863205145583426425e-01 7.676308263022784718e-03
3.153978221279812311e-01 3.509014031544194744e-03
1.241339743886314473e+01 1.607723762117837796e-01
1.130191101620084204e+01 1.443122803576494251e-01
1.028087373043209141e+01 1.295902718287022248e-01
9.343948899783036666e+00 1.163987201711918218e-01
8.485223301953851660e+00 1.045695194924075172e-01
7.698862895695065767e+00 9.396385174356612635e-02
6.979784556697539166e+00 8.443059894001479770e-02
6.322826652493884758e+00 7.586618736883268821e-02
5.723471145087738243e+00 6.817344822757995249e-02
5.177244351622708685e+00 6.125236596377776899e-02
4.680003914634194295e+00 5.503109659661718778e-02
4.227774252889684448e+00 4.943906373775455720e-02
3.816903533469883314e+00 4.441143836015277319e-02
3.444042801756781902e+00 3.988663491977671727e-02
3.105915037973397741e+00 3.582223386573057944e-02
2.799585969843554345e+00 3.217012266463310788e-02
2.496029899552331344e+00 2.857186542053128525e-02
2.247691234987911457e+00 2.565087171720102990e-02
2.023233484698193863e+00 2.302198259444663761e-02
1.801340491881846528e+00 2.043914118318794493e-02
1.620226864461872918e+00 1.834358325419351010e-02
1.456804396344611119e+00 1.645966956954176066e-02
1.309447758197077594e+00 1.476590829043157929e-02
1.176683959714433403e+00 1.324714431916681860e-02
1.057108417027628811e+00 1.188434656340524656e-02
9.494813937071543419e-01 1.065677151861482881e-02
8.525018829513369978e-01 9.558597373857315171e-03
7.653623109982943262e-01 8.569254529981834567e-03
6.796074518635450978e-01 7.601729937222610929e-03
2.113049415014644772e-01 2.348695455411450774e-03
1.231271534721499528e+01 1.592808327075333208e-01
1.120891548722444853e+01 1.429715800529783587e-01
1.019522713801850955e+01 1.283815508765619728e-01
9.265117924310157349e+00 1.153100607269020583e-01
8.412701151870034977e+00 1.035899219481364320e-01
7.632366628514761331e+00 9.307894653132817164e-02
6.918762408305591194e+00 8.363304832565032765e-02
6.267079800800845035e+00 7.514969080363423370e-02
5.672456903691651675e+00 6.752940358021576606e-02
5.130750045112013602e+00 6.066877278820344277e-02
4.637624380843266003e+00 5.450983477819843631e-02
4.189214854582061776e+00 4.896912499791299112e-02
3.781841550549194686e+00 4.398782837884140234e-02
3.412186245424251307e+00 3.950531896709822549e-02
3.076969504406736888e+00 3.547895340061156533e-02
2.773363157606747453e+00 3.185511605911740124e-02
2.472494954416273760e+00 2.829448211146595379e-02
2.226444511968594053e+00 2.540161453258951013e-02
1.982990767927155673e+00 2.255549573342168282e-02
1.784159796858191038e+00 2.024301991951646396e-02
1.604681876120821249e+00 1.816349703727874673e-02
1.442772749479714678e+00 1.629938738084310904e-02
1.296819980269241279e+00 1.462261388938943668e-02
1.165251897456099917e+00 1.311882063865923639e-02
1.046826334012367354e+00 1.176545517490415818e-02
9.402217396182325215e-01 1.055200959464235033e-02
8.442212465380198871e-01 9.463904650007941982e-03
7.578554701782830305e-01 8.485485422180234424e-03
6.729339150539092040e-01 7.527337557423580648e-03
1.340509287823395645e+01 1.759070120412483951e-01
1.221257271452510196e+01 1.578033149458811790e-01
1.111656327208043038e+01 1.416420468049454096e-01
1.011011990448627884e+01 1.271873846589987866e-01
9.186842806446225751e+00 1.142339452908207459e-01
8.340727556670843867e+00 1.026270809904070436e-01
7.566329860505632610e+00 9.220193448705724104e-02
6.858273577752519223e+00 8.284635994076211540e-02
6.211661229474599644e+00 7.444455691839409195e-02
5.621928812630827110e+00 6.689142437180325973e-02
5.084630072494135788e+00 6.009804337710124289e-02
4.595520405183293633e+00 5.399072388858238564e-02
4.150893048919252593e+00 4.850429265929737110e-02
3.747068234486272686e+00 4.356723298968281227e-02
3.380547882321281783e+00 3.912881116492540612e-02
3.048324297966840124e+00 3.513738528380039305e-02
2.747341732034672468e+00 3.155196805964625290e-02
2.449237170459348523e+00 2.802288568172493777e-02
2.205324136338921992e+00 2.515716347110777754e-02
1.964098747638818088e+00 2.233578092596577580e-02
1.767074378734616591e+00 2.004413639453859336e-02
1.589229248348081658e+00 1.798840142710587606e-02
1.428837028385404162e+00 1.614057461275004990e-02
1.284280917853831028e+00 1.447940821102814898e-02
1.154012249900783438e+00 1.298751398152345020e-02
1.036670841903076123e+00 1.164960181756163546e-02
9.310472326705516721e-01 1.044736956520981447e-02
8.359419003357506650e-01 9.371929986473251373e-03
7.504232564737117750e-01 8.403101101707260295e-03
6.662952717105297129e-01 7.452456754243288149e-03
1.329759949997194290e+01 1.742619954846974795e-01
1.211325160432448200e+01 1.563375921207817987e-01
1.102485192724486218e+01 1.403260270982445712e-01
1.002565688972677194e+01 1.259966384129041495e-01
9.109089092905081841e+00 1.131706915662804985e-01
8.269330579642698353e+00 1.016681195559076267e-01
7.500755142517816054e+00 9.134082120638499502e-02
6.798280372355931966e+00 8.206658682633842516e-02
6.156757884836718375e+00 7.374672779526914024e-02
5.571788617015020151e+00 6.625471236723268209e-02
5.038878082308300144e+00 5.952841078990261936e-02
4.553864135834081672e+00 5.347718713800963392e-02
4.112979786075351640e+00 4.804313825396670096e-02
3.712556832352075009e+00 4.314896038395531902e-02
3.349224349426042746e+00 3.875438948145221163e-02
3.019891964959330100e+00 3.480019475664025697e-02
2.721621004797272203e+00 3.124553167220708513e-02
2.426100479401280374e+00 2.775043785695589099e-02
2.184420898058722749e+00 2.491321607720486941e-02
1.945391665320254981e+00 2.211883474532994054e-02
1.750180940929477957e+00 1.985100239240643674e-02
1.574016994398353297e+00 1.781420640321145291e-02
1.415082180551006541e+00 1.598410261934527996e-02
1.271829806679132258e+00 1.433868514078271567e-02
1.142778976750542741e+00 1.286198733722441166e-02
1.026600605918477793e+00 1.153660382729048035e-02
9.219571075776455960e-01 1.034571973344609180e-02
8.278393862812261084e-01 9.280674962246486526e-03
7.351458581383414348e-01 8.230679390410942584e-03
6.597392355309255052e-01 7.379787908459533793e-03
1.319068259757195705e+01 1.726454198550603225e-01
1.201447250429734304e+01 1.548786324734464370e-01
1.093381986523150928e+01 1.390194564522277132e-01
9.941656249732648831e+00 1.248284593314832325e-01
9.031898424802403014e+00 1.121124068062969992e-01
8.198360938840606238e+00 1.007176832307249970e-01
7.435760650713191033e+00 9.048409827786876858e-02
6.738690712275416494e+00 8.129837149329491308e-02
6.102287318009513406e+00 7.305032736955094363e-02
5.522030870013531434e+00 6.562834750180632226e-02
4.993492069313116843e+00 5.896076943268160897e-02
4.512530916697365058e+00 5.297175904346692471e-02
4.075326903147013624e+00 4.758486963861299768e-02
3.678330525005989227e+00 4.273622096817753652e-02
3.318195670955306653e+00 3.838489125279816866e-02
2.991767019644403280e+00 3.446597988976841248e-02
2.696101065760017068e+00 3.094578410260112600e-02
2.403245523921259341e+00 2.748433645137545941e-02
2.163690850671174282e+00 2.467251525101952017e-02
1.926841252880684419e+00 2.190807193761556970e-02
1.733393209075569708e+00 1.966044287922324996e-02
1.558899281484904309e+00 1.763924782963054508e-02
1.401424417383530407e+00 1.582870872611842616e-02
1.259567294294587247e+00 1.419735740436122405e-02
1.131693262793335375e+00 1.273779151378851178e-02
1.016616643006265308e+00 1.142229228368621050e-02
9.129521003040032001e-01 1.024786081670553753e-02
8.197201570288475958e-01 9.185462031772940322e-03
7.279067949715938290e-01 8.150746038691524323e-03
6.532656047748000017e-01 7.307657522997786093e-03
1.308448016126579283e+01 1.710421645726084294e-01
1.191641093742156166e+01 1.534444251254316882e-01
1.084337293752328968e+01 1.377207242508479423e-01
9.858313131749898872e+00 1.236666771165698259e-01
8.955229732301972945e+00 1.110638274263866521e-01
8.128026006273911364e+00 9.977193163013120536e-02
7.371168433248550755e+00 8.963693693031409004e-02
6.679593948637465139e+00 8.053360099148253182e-02
6.048302587545211217e+00 7.236191263114047367e-02
5.472732881046868059e+00 6.500962346859617824e-02
4.948470423147837138e+00 5.840063345295572195e-02
4.471545036031087328e+00 5.246886314291829972e-02
4.038079790357141263e+00 4.712927293297784065e-02
3.644463932248519278e+00 4.232928041678885034e-02
3.287400232043033554e+00 3.801632315684264768e-02
2.963848918662703280e+00 3.413514694134398009e-02
2.670780871255338251e+00 3.065099292618474539e-02
2.380510366688114665e+00 2.722036878526741185e-02
2.143207776046778257e+00 2.443373600522839514e-02
1.908509124679392821e+00 2.169551768880945142e-02
1.716875201766458359e+00 1.946651665883954857e-02
1.543891594878938012e+00 1.746967593516870337e-02
1.387956399491860449e+00 1.567493530122559750e-02
1.247393089584009518e+00 1.405985342338632316e-02
1.120714336503188857e+00 1.261180966122060071e-02
1.006719787300836444e+00 1.131075332946920343e-02
9.040024119598888408e-01 1.014590267331162178e-02
8.116850241283182221e-01 9.095996166449465611e-03
7.207522575013671773e-01 8.067696600810221955e-03
6.468680654580212241e-01 7.237108311313332661e-03
1.297897240300131827e+01 1.694420577548380324e-01
1.181895466432079722e+01 1.520041948314986846e-01
1.075341943152652746e+01 1.364368838363464453e-01
9.775634620718708589e+00 1.225093111600680934e-01
8.879079800755105722e+00 1.100270714076826001e-01
8.058203744552040249e+00 9.883781994272931859e-02
7.307125713145643076e+00 8.879268631775164011e-02
6.620923506893023003e+00 7.977721924755362681e-02
5.994650934740136883e+00 7.167723099406733689e-02
5.423764285609265379e+00 6.439517565600540172e-02
4.903809953877943606e+00 5.785066024066880253e-02
4.430829064786030003e+00 5.196697470146417752e-02
4.001066197295665816e+00 4.668254959653742736e-02
3.610820935566752432e+00 4.192240485814733436e-02
3.256917622001446411e+00 3.765086730936080539e-02
2.936135476294924551e+00 3.380691908610234525e-02
2.645685566956743617e+00 3.035572312132772677e-02
2.358047160384244556e+00 2.695725099443070996e-02
2.122870277889111534e+00 2.419921534684131570e-02
1.890261172508772569e+00 2.148515401001792335e-02
1.700363452356540739e+00 1.927856695185618113e-02
1.529064147010598562e+00 1.729991151728071247e-02
1.374578221938147271e+00 1.551915698975668730e-02
1.235306805951882581e+00 1.392299826329332010e-02
1.109865911222090995e+00 1.249020897930729068e-02
9.969156189744130536e-01 1.120319099850434867e-02
8.952545004270382467e-01 1.004647095483126792e-02
8.037857057753268197e-01 9.009045147889280930e-03
7.137060712823495301e-01 7.990381740129622046e-03
6.404738384628680947e-01 7.164513530078943371e-03
1.287413668903918129e+01 1.678762346812374406e-01
1.172218754480239866e+01 1.505973761323635696e-01
1.066423274881685579e+01 1.351659912494846127e-01
9.693453860780236298e+00 1.213649394199665943e-01
8.803601314224659191e+00 1.090022270271006899e-01
7.988841519848767447e+00 9.790869947436191267e-02
7.243631760131736819e+00 8.796092365255540890e-02
6.562772241439077447e+00 7.902818021756567723e-02
5.941483913171687448e+00 7.100013779295691330e-02
5.375217226817705196e+00 6.378480896981078563e-02
4.859510719356922692e+00 5.730135242801605300e-02
4.390534913324514399e+00 5.147591544241738454e-02
3.964336327921663461e+00 4.623491699860800275e-02
3.577499106823422981e+00 4.152204203138230160e-02
3.226646918060419811e+00 3.729173466571921586e-02
2.908728181423352321e+00 3.348401935676019459e-02
2.620839424173330379e+00 3.006160789933396901e-02
2.335776257722084637e+00 2.669864356871493039e-02
2.102669530050591540e+00 2.396579101122458047e-02
1.872278383065407725e+00 2.127610807472794796e-02
1.684112423747250009e+00 1.909281312430240879e-02
1.514362260411233452e+00 1.713069416994258964e-02
1.361288940990457830e+00 1.537082956271444006e-02
1.223308272248667228e+00 1.378795221007528791e-02
1.099115595678805235e+00 1.236686134157504412e-02
9.871967181656908785e-01 1.109210088231123853e-02
8.865204912330766351e-01 9.949455503812621240e-03
7.959266207824434725e-01 8.919860577189570386e-03
7.067264772073102996e-01 7.909996953871727132e-03
6.273638268424424069e-01 7.016931589704995462e-03
1.277000290640352453e+01 1.663073374958994877e-01
1.162605755237653149e+01 1.491934809421825991e-01
1.057562304904637607e+01 1.339096126494014050e-01
9.611906359294552615e+00 1.202269680791656220e-01
8.728665467352488605e+00 1.079856000855294318e-01
7.920012999484660199e+00 9.699659812363432831e-02
7.180531789803282550e+00 8.713605937487095554e-02
6.504974884694816772e+00 7.827831238748655940e-02
5.888715586577726313e+00 7.033070289561191291e-02
5.327012394665874950e+00 6.317950550630627160e-02
4.815651254650690660e+00 5.675550345820452869e-02
4.350501267221868140e+00 5.098545442563940516e-02
3.927984156772091673e+00 4.579425168376723143e-02
3.544453748377785818e+00 4.112423547792998929e-02
3.196660772351637370e+00 3.693391539754571629e-02
2.881525837661838008e+00 3.316440432818330841e-02
2.596216112579089685e+00 2.977484986338998357e-02
2.313698145408172646e+00 2.643698652939246649e-02
2.082724746551518624e+00 2.373215915748012189e-02
1.854408675159303632e+00 2.107134195707495092e-02
1.667980251357491284e+00 1.890612246926583542e-02
1.499764971677373770e+00 1.696264304426315511e-02
1.348189180171019741e+00 1.522185968634953007e-02
1.211497564270574090e+00 1.365570157977704160e-02
1.088396209819468829e+00 1.224683184167400969e-02
9.775900439946263454e-01 1.098365054882774645e-02
8.778706698073308612e-01 9.852245700256025834e-03
7.881210256903087297e-01 8.833400873257291064e-03
6.997732848294158092e-01 7.832565357408935447e-03
4.734764313690560389e-01 5.286871870063024510e-03
1.266657695019095264e+01 1.647654352347611428e-01
1.153053409361714543e+01 1.478030895562305602e-01
1.048758553592823972e+01 1.326586893126905087e-01
9.530901647371752716e+00 1.191098335292706950e-01
8.654178982018434496e+00 1.069734294488578624e-01
7.851720279633920718e+00 9.608640941119370171e-02
7.117941427364287144e+00 8.632071217523774875e-02
6.447714520100529256e+00 7.754369394591997811e-02
5.836402434700146635e+00 6.966641720633176549e-02
5.279209089120738163e+00 6.258282884966039072e-02
4.772066993617625208e+00 5.621999080878599397e-02
4.310876183204901402e+00 5.049984745401972508e-02
3.891960257080571139e+00 4.535639263699182966e-02
3.511670960014614540e+00 4.073340165996763157e-02
3.166911964161297277e+00 3.658055659398844889e-02
2.854527070137931943e+00 3.284410637036087877e-02
2.571791364610152009e+00 2.948807966536657124e-02
2.291811397289992946e+00 2.618421601807278606e-02
2.062903924109226406e+00 2.350316290207441622e-02
1.836631770033753108e+00 2.086847350559225059e-02
1.651994539033954990e+00 1.872430688906107435e-02
1.485338486588561491e+00 1.679777606984412391e-02
1.335178084831404988e+00 1.507279496375905047e-02
1.199781700263584439e+00 1.351983818617427495e-02
1.077862725765173835e+00 1.212891387813952795e-02
9.680502085978880400e-01 1.087750718216940610e-02
8.693104933071137408e-01 9.755835275728291789e-03
7.804382669832967689e-01 8.746108416156243848e-03
6.929154105806289987e-01 7.757875312506252660e-03
3.183798738854210497e-01 3.545879183531338175e-03
1.256371957891076718e+01 1.632250744134001452e-01
1.143565572557907828e+01 1.464253628260656082e-01
1.040021290804420495e+01 1.314236247001685232e-01
9.450434605817969569e+00 1.179954150841672350e-01
8.580270470339957711e+00 1.059657739011530264e-01
7.783899553981829200e+00 9.518352345307976026e-02
7.055796918566044518e+00 8.550533387518030604e-02
6.390885965740832120e+00 7.681387086052036961e-02
5.784417800885786498e+00 6.900733465743626172e-02
5.231820086795499591e+00 6.198722323949765189e-02
4.728838726196854303e+00 5.568638983827595146e-02
4.271526355321293877e+00 5.002048705108522175e-02
3.856165661648684129e+00 4.492621430098538843e-02
3.479207897758988199e+00 4.034148914525064605e-02
3.137408301761347218e+00 3.622917812423716993e-02
2.827832617210995991e+00 3.252972071470084520e-02
2.521050474057358493e+00 2.888878482614824078e-02
2.270116732809627447e+00 2.593460189807103231e-02
2.043349713288512337e+00 2.327412598422455917e-02
1.819145609679623909e+00 2.066319589487874281e-02
1.636141253920907479e+00 1.854217856510460838e-02
1.471103159458916565e+00 1.663840824983722072e-02
1.322255942755046432e+00 1.492433863728859049e-02
1.188155811437148657e+00 1.338824089764945567e-02
1.067392716135170838e+00 1.201050321891501335e-02
9.586952742892106416e-01 1.077108085768099105e-02
8.607516234497736285e-01 9.661568436751253805e-03
7.727384469528649769e-01 8.660268097535801096e-03
6.861458624444283227e-01 7.679362628385500225e-03
2.133027833389856687e-01 2.371428673049422696e-03
1.246158282499948200e+01 1.616990590211038470e-01
1.134147876129472188e+01 1.450642606380762589e-01
1.031337844495742218e+01 1.301935167791078984e-01
9.370587583910015894e+00 1.168927444014124101e-01
8.506964546225614043e+00 1.049796744598513881e-01
7.716546446320059260e+00 9.429372310011767400e-02
6.994090288082636775e+00 8.469927483591828399e-02
6.334539167006029814e+00 7.609211420898587264e-02
5.732927192904196723e+00 6.835519827202092558e-02
5.184800773188421807e+00 6.140194935257847764e-02
4.686041350263662864e+00 5.515546255708855122e-02
4.232516270087329779e+00 4.954292385646518609e-02
3.820723713415812739e+00 4.449667838688539656e-02
3.447012809863072569e+00 3.995570704296618619e-02
3.108246576374225079e+00 3.588302754273849093e-02
2.801340378826133293e+00 3.221464107869809884e-02
2.497347062080517599e+00 2.861136440302310471e-02
2.248669182470977024e+00 2.568263570689302208e-02
2.002679216253988592e+00 2.280197942822397711e-02
1.801757696887258620e+00 2.046383808240982011e-02
1.620479438084089230e+00 1.836098076422576497e-02
1.456868658636280678e+00 1.647559536607201905e-02
1.309523062780032943e+00 1.478032764981043398e-02
1.176616612641729231e+00 1.325817699843896517e-02
1.057039685051921918e+00 1.189146105846863866e-02
9.493252978300075196e-01 1.066527534848976839e-02
8.523711957621282753e-01 9.564226472634542939e-03
7.652194932990420417e-01 8.575814635088883572e-03
6.794060324767708936e-01 7.606889036010713867e-03
1.357128456968284347e+01 1.786960579527354653e-01
1.236019268304307595e+01 1.601948903243219091e-01
1.124792202837046595e+01 1.437056716023943637e-01
1.022722099019361330e+01 1.289825831179270410e-01
9.291341598781833966e+00 1.158041319887873066e-01
8.434058850257175166e+00 1.040004206032329875e-01
7.649781517884735038e+00 9.340779549719353814e-02
6.932924330741744079e+00 8.390762159742432003e-02
6.278555929279971970e+00 7.537160232141693061e-02
5.681825644344855597e+00 6.770956307249378914e-02
5.138202853144361093e+00 6.082249934694613364e-02
4.643518342755799111e+00 5.463397877895607296e-02
4.193910617304863919e+00 4.907229068705590974e-02
3.785581495347055458e+00 4.407395385984283487e-02
3.415082710427695734e+00 3.957823077990733213e-02
3.079227603205516584e+00 3.553665032908075172e-02
2.775051418660661628e+00 3.190436296915184072e-02
2.473780649719585334e+00 2.833636830098534842e-02
2.227361608100988377e+00 2.543567272013860792e-02
1.983620551714628588e+00 2.258060746031473331e-02
1.784542296061657263e+00 2.026365199080240251e-02
1.604910618389707944e+00 1.818397453661066768e-02
1.442908177646923917e+00 1.631542583139871522e-02
1.296807769131774535e+00 1.463563035813870115e-02
1.165265274635720605e+00 1.312787890985162194e-02
1.046773001762208111e+00 1.177517244082928495e-02
9.400400004803769471e-01 1.056125352966469713e-02
8.440742392161639795e-01 9.470941882155857125e-03
7.577002953815512587e-01 8.492595251888548566e-03
6.727295739304696154e-01 7.531679295746732984e-03
1.346215865631715580e+01 1.770251121175186182e-01
1.225944746196357293e+01 1.587006385161296163e-01
1.115496635581020968e+01 1.423749941832128940e-01
1.014167610229947414e+01 1.277819271571005444e-01
9.212611253172863002e+00 1.147199230093940425e-01
8.361761715204078627e+00 1.030235313941687131e-01
7.583440108146813685e+00 9.253153004748554400e-02
6.872196805896522598e+00 8.311939926831903025e-02
6.223020259161928358e+00 7.466377249319865184e-02
5.631114951927035150e+00 6.706798500418109654e-02
5.091922809816955109e+00 6.024810630110713494e-02
4.601451710558712271e+00 5.411261720427155975e-02
4.155575870789578907e+00 4.860621333540410954e-02
3.750690442220252940e+00 4.365013134254133731e-02
3.383417392649656907e+00 3.919854056719738328e-02
3.050517761433345409e+00 3.519481833261382114e-02
2.749062797816637094e+00 3.159653895982849486e-02
2.450472561471717103e+00 2.806251578606996228e-02
2.206210505041921177e+00 2.518926087136164407e-02
1.964667381476665753e+00 2.236199111263597467e-02
1.767437233737195301e+00 2.006794151929894993e-02
1.589533981807892848e+00 1.800735727350707277e-02
1.428968955793813222e+00 1.615561013177233690e-02
1.284322075856598522e+00 1.449117621809039615e-02
1.154000421867063864e+00 1.299992424718726843e-02
1.036594454354600625e+00 1.166017244707962669e-02
9.309098380283850060e-01 1.045784362829678231e-02
8.358615384254765024e-01 9.379061525293400092e-03
7.422149778059456970e-01 8.316546636212821322e-03
6.661540904349131376e-01 7.457850527169355287e-03
1.335368169085456280e+01 1.753720099971723956e-01
1.215928082806855848e+01 1.572194015920468646e-01
1.106267342061046932e+01 1.410482714178931396e-01
1.005664789185098407e+01 1.265830608079752950e-01
9.134513113376597104e+00 1.136470009399109388e-01
8.290044196412429400e+00 1.020568088726128558e-01
7.517730394730959276e+00 9.166558782219043355e-02
6.811914517481628017e+00 8.233813346927106036e-02
6.167970788794758796e+00 7.395945290388179771e-02
5.580791404198113703e+00 6.643281511228764369e-02
5.046067698917183542e+00 5.967751418305737576e-02
4.559633670382963189e+00 5.360233209602124904e-02
4.117476213413373998e+00 4.814197653409224564e-02
3.716099082578629975e+00 4.323278232314934494e-02
3.352073369004077819e+00 3.882675870825227221e-02
3.022115862689279009e+00 3.485595409769631781e-02
2.723276649179164455e+00 3.129453497808997592e-02
2.427359216361483885e+00 2.779306702972408200e-02
2.185286632271935758e+00 2.494482591683182954e-02
1.945995897438029365e+00 2.214869256035473591e-02
1.750590528646825295e+00 1.987550465990850154e-02
1.574268961415582702e+00 1.783214472428164277e-02
1.415204703277217035e+00 1.600072760300284141e-02
1.271868038109441157e+00 1.435132394728272712e-02
1.142769061287164822e+00 1.287154048208303571e-02
1.026508043461187070e+00 1.154459591443641672e-02
9.218025438989183584e-01 1.035700319927043700e-02
8.276321035522187231e-01 9.283531653141805645e-03
7.349679485665229217e-01 8.237054916913880490e-03
6.595801962506029348e-01 7.384846763948702507e-03
1.324600183904739126e+01 1.737396784674483663e-01
1.205992690147642321e+01 1.557586860495893122e-01
1.097103850295471794e+01 1.397304036335276500e-01
9.972237663089492443e+00 1.254069125110283400e-01
9.056839589082674280e+00 1.125895073822325843e-01
8.218816757348029967e+00 1.011008719185882004e-01
7.452433806275254646e+00 9.080242257181474208e-02
6.752205114308519995e+00 8.156048615694104498e-02
6.113289041697458792e+00 7.326285711067370698e-02
5.530854221511654067e+00 6.580811778322324945e-02
5.000565527704872615e+00 5.911333026582540895e-02
4.518165876494347089e+00 5.309165215815732364e-02
4.079812503740077645e+00 4.768309530880306818e-02
3.681852091711469210e+00 4.281911506440719273e-02
3.320934871548177902e+00 3.845321481400374580e-02
2.993920544838561515e+00 3.452378618098574797e-02
2.697689872679665868e+00 3.099297394078955742e-02
2.404439620817566237e+00 2.752563927348109299e-02
2.164552057407807428e+00 2.470393084573305545e-02
1.927423874327565567e+00 2.193487720664024851e-02
1.733866886188734524e+00 1.968199005581670880e-02
1.559068325559569868e+00 1.765976340125472235e-02
1.401591281036901782e+00 1.584476939942097012e-02
1.259580895469695871e+00 1.421285578163459899e-02
1.131686000748931109e+00 1.274699749187959905e-02
1.016507062161855268e+00 1.143448937954134013e-02
9.128676356553502291e-01 1.025208913617518293e-02
8.195461102262985298e-01 9.194453504085989964e-03
7.277353737034552017e-01 8.153901486980674393e-03
6.530945950404563050e-01 7.312789736089156736e-03
1.313891712294670810e+01 1.721177327934064472e-01
1.196112141466567635e+01 1.543072477388904573e-01
1.088001593795980781e+01 1.384234424010621634e-01
9.888435979378259688e+00 1.242361057192772900e-01
8.979796844087465146e+00 1.115361763277237933e-01
8.148176657373017662e+00 1.001554980015340879e-01
7.387568591810042662e+00 8.995100877024371500e-02
6.692923565806312425e+00 8.078930954306318135e-02
6.059114523555598097e+00 7.257293203891700129e-02
5.481400800164125009e+00 6.518440419197435443e-02
4.955485693686611626e+00 5.855303938463237573e-02
4.477113665691797806e+00 5.258779300467025103e-02
4.042466983234879407e+00 4.722865539275362262e-02
3.647908886893936664e+00 4.241078404412954028e-02
3.290165340549220385e+00 3.808280926339008970e-02
2.965932031187495710e+00 3.419133173785933455e-02
2.672403676076161805e+00 3.069447675569876577e-02
2.381713876320797230e+00 2.725810481658221679e-02
2.144006577961098614e+00 2.446618698764557731e-02
1.909051561774164130e+00 2.172004315025192686e-02
1.717235884954604996e+00 1.949185603499778083e-02
1.544159577192698363e+00 1.748828063560078569e-02
1.388098581646866281e+00 1.568777606839306255e-02
1.247383346055803033e+00 1.407239597734737981e-02
1.120726523014905940e+00 1.262166773934680734e-02
1.006619593013889702e+00 1.132192412398032658e-02
9.039418147240727563e-01 1.015059278427965506e-02
8.115930905192642042e-01 9.103927543497135691e-03
7.206220560246813234e-01 8.075582477151692709e-03
6.467097943265850413e-01 7.239224144807173029e-03
1.303259247907234375e+01 1.705123353422564325e-01
1.186296004295391349e+01 1.528751514246202148e-01
1.078958967304181549e+01 1.371329525769628965e-01
9.805247338396204881e+00 1.230794919196505910e-01
8.903377595558490398e+00 1.104899141032511106e-01
8.077979570783979213e+00 9.921703795321475117e-02
7.323316810291203183e+00 8.911029737724437960e-02
6.634070837292413536e+00 8.003033676697632326e-02
6.005277973576607309e+00 7.188638455735447963e-02
5.432328479883906880e+00 6.456773773709675868e-02
4.910669387309122058e+00 5.799989242735091588e-02
4.436338522190406586e+00 5.208813933092767967e-02
4.005353665912841699e+00 4.677700208015359712e-02
3.614285100665674655e+00 4.200363073357028798e-02
3.259547631666909417e+00 3.771830354710235117e-02
2.938195951141453488e+00 3.386202261547531511e-02
2.647275858702967888e+00 3.040181752895735126e-02
2.359181300944524828e+00 2.699888755558685002e-02
2.123638461654415721e+00 2.422986429206666972e-02
1.890859380563281178e+00 2.151018571398002205e-02
1.700798840895659136e+00 1.930261414277750082e-02
1.529243729570175292e+00 1.731674158715067538e-02
1.374695112137000574e+00 1.553669607823332001e-02
1.235382039388082109e+00 1.393740108547964623e-02
1.109808262764936604e+00 1.249870924747905655e-02
9.967976891836770603e-01 1.121085492223132182e-02
8.950981560749174948e-01 1.005224306944159894e-02
8.036234482991044814e-01 9.013741796769505002e-03
7.135733189663624465e-01 7.995033929475819576e-03
6.334611322003602663e-01 7.091032502599307376e-03
1.292706325342316909e+01 1.689186113485642848e-01
1.176559044156058675e+01 1.514407732334089596e-01
1.069984211472193714e+01 1.358564309613144727e-01
9.722665602683830954e+00 1.219199659953992404e-01
8.827480457332313790e+00 1.094561733692494682e-01
8.008322252167886290e+00 9.828588509836176657e-02
7.259497918135301653e+00 8.826506127989458550e-02
6.575642934718661792e+00 7.928010708299967901e-02
5.951901917987088453e+00 7.121138902333337684e-02
5.383557251630632479e+00 6.395879412966377908e-02
4.866314982873164219e+00 5.744337711370004623e-02
4.395909862392102241e+00 5.159287074567413256e-02
3.968587165756662927e+00 4.633413277528451724e-02
3.580884546426288395e+00 4.160477848986830762e-02
3.229266059967941249e+00 3.735803315546280118e-02
2.910715393674405682e+00 3.353821122079801709e-02
2.622391177194791645e+00 3.010811343774267082e-02
2.336911031403387184e+00 2.673604050226705345e-02
2.103473888248672541e+00 2.399613447802625282e-02
1.872772267387922573e+00 2.130283422304739618e-02
1.684493659422261924e+00 1.911423992158272495e-02
1.514619812533597454e+00 1.714975518160644086e-02
1.361420027541598854e+00 1.538669250143108284e-02
1.223368301445590722e+00 1.380317631276326527e-02
1.099055858477163472e+00 1.237613894671488017e-02
9.871609626383833769e-01 1.110237399922242747e-02
8.863456517462384721e-01 9.954215123770227339e-03
7.957374813510680323e-01 8.927172176317893157e-03
7.065659814640294911e-01 7.915547399727452735e-03
4.780328931811811954e-01 5.339657352932908850e-03
1.282201628243332614e+01 1.673396640302766136e-01
1.166881658608817318e+01 1.500324141216176632e-01
1.061067836279821819e+01 1.345823400069328657e-01
9.640608824347147277e+00 1.207845842242023376e-01
8.752197739620633854e+00 1.084304117616269325e-01
7.939141989986819858e+00 9.736764071117906538e-02
7.196170501342067816e+00 8.744003743611865331e-02
6.517735563778895624e+00 7.853304855055279199e-02
5.899002352872668276e+00 7.053991231382138183e-02
5.335241793430515855e+00 6.335086011438957609e-02
4.822248241317781847e+00 5.690008560793839015e-02
4.355853737498619260e+00 5.110126584378554826e-02
3.932153296908935669e+00 4.589215165473377323e-02
3.547721170324601214e+00 4.120695580819293269e-02
3.199237015766914993e+00 3.700081464924798863e-02
2.883501464509724777e+00 3.321482724439676903e-02
2.597706343612206314e+00 2.981840524855927654e-02
2.314768129180866829e+00 2.647939242171248181e-02
2.083499399852786205e+00 2.376179436464558731e-02
1.854952587888115012e+00 2.109787706451094619e-02
1.668335479468698423e+00 1.893050778553567390e-02
1.499987830733732430e+00 1.698353995325255564e-02
1.348287112213102379e+00 1.523607711210598313e-02
1.211541350362014269e+00 1.366661220182398620e-02
1.088418538930693513e+00 1.225840143754637450e-02
9.775095667868840543e-01 1.099457572753578458e-02
8.777772667981199595e-01 9.857852664877809340e-03
7.879344390084771499e-01 8.840679392590535327e-03
6.996103310072889769e-01 7.839199617002143641e-03
3.214486729829125200e-01 3.582143259771491516e-03
1.271780322454968903e+01 1.657800336303351108e-01
1.157265016594728912e+01 1.486330686458501582e-01
1.052218826161855780e+01 1.333247233042874624e-01
9.559190430890827983e+00 1.196535573296360899e-01
8.677328940715216987e+00 1.074207309329648780e-01
7.870544152788943038e+00 9.645428113981478757e-02
7.133232255127246013e+00 8.661629560017822249e-02
6.460253915218397758e+00 7.779084696555516043e-02
5.846448380356298991e+00 6.986985571395323835e-02
5.287392782020974735e+00 6.275001529083240603e-02
4.778611356720856129e+00 5.636031324831435735e-02
4.316111078057139672e+00 5.061801026536838499e-02
3.896031382321366809e+00 4.545545215413990953e-02
3.514960371166388153e+00 4.081118833921095618e-02
3.169448210663842858e+00 3.664616201511471105e-02
2.856534169652067856e+00 3.289738030568258031e-02
2.546468812362792988e+00 2.921497604269435860e-02
2.292897629800508152e+00 2.622337287239261822e-02
2.063727503627454052e+00 2.353417335409635838e-02
1.837249829083083652e+00 2.089314402382436500e-02
1.652371256799312738e+00 1.874595641232296508e-02
1.485623825082551308e+00 1.682054804226479697e-02
1.335242923229384315e+00 1.508701084173862811e-02
1.199802399423948618e+00 1.353302719070655254e-02
1.077770964699974243e+00 1.213836671139759821e-02
9.680428757858907662e-01 1.088689111299727570e-02
8.691926246566230585e-01 9.764270243462627036e-03
7.802291060232730002e-01 8.751054956016426911e-03
6.927773411840845164e-01 7.761100737063359074e-03
2.153479888729772640e-01 2.395963139687074060e-03
1.261430070597638853e+01 1.642313111160722816e-01
1.147709206633527934e+01 1.472459132167338591e-01
1.043418447507259472e+01 1.320832729912335968e-01
9.478284287916265427e+00 1.185434234639421575e-01
8.603067924263161359e+00 1.064168022523827445e-01
7.802470106894074497e+00 9.555416818771560183e-02
7.070923984897804715e+00 8.580048154138307515e-02
6.403188565290942158e+00 7.705605957932314121e-02
5.794355666515103032e+00 6.920892334833894655e-02
5.239839996788134613e+00 6.215680028988604389e-02
4.735332707948309405e+00 5.582726547817521562e-02
4.276709158297075319e+00 5.013667706388012790e-02
3.860239083552271300e+00 4.502223741690138115e-02
3.482418084188101393e+00 4.042496214691485013e-02
3.139937388739400870e+00 3.629786084703120336e-02
2.829769441974899546e+00 3.258422594154641166e-02
2.522502226327427710e+00 2.893683250357393169e-02
2.271156510650210514e+00 2.597116317730172042e-02
2.022635268746703296e+00 2.305725513908910007e-02
1.819700427846472346e+00 2.069222662247122840e-02
1.636516577267737693e+00 1.856263849649650993e-02
1.471295908717976886e+00 1.665337994424087240e-02
1.322387776442012441e+00 1.494227552398724908e-02
1.188192215408786501e+00 1.340372826968964058e-02
1.067307382096364776e+00 1.202010068640298884e-02
9.585607257269883608e-01 1.078035710722589045e-02
8.606915870983472550e-01 9.664890541840361407e-03
7.726181568183686510e-01 8.667655197596432076e-03
6.860145079434869508e-01 7.687014709299985760e-03
1.374178922602624020e+01 1.816015893736062925e-01
1.251138247489079802e+01 1.627027856677615569e-01
1.138239313409656894e+01 1.458670342307814005e-01
1.034690790359064927e+01 1.308484249855965120e-01
9.398079936812541391e+00 1.174305526149840434e-01
8.529307232129875516e+00 1.054184190021141693e-01
7.734886964724428715e+00 9.465585952982329132e-02
7.009012717846406559e+00 8.499665274556467143e-02
6.346643273633173266e+00 7.633854693591407559e-02
5.742674451512034040e+00 6.855813977076982701e-02
5.192653500763506180e+00 6.157407510579576693e-02
4.692331503754481048e+00 5.529861416216635267e-02
4.237608931654451183e+00 4.965850579185972918e-02
3.824690095643879850e+00 4.459427544820444844e-02
3.450104849754950020e+00 4.004281322119192243e-02
3.110636105493984171e+00 3.594819214400078733e-02
2.803208358475600459e+00 3.227321829282869120e-02
2.498731239803540838e+00 2.865861356273063931e-02
2.249678523511438488e+00 2.572179327272064095e-02
2.003364856036835562e+00 2.283197869972013183e-02
1.802281123845232758e+00 2.048926287171150273e-02
1.620829330757092235e+00 1.838329584505964120e-02
1.457135756335443677e+00 1.649189442341411627e-02
1.309612401719263408e+00 1.479639911219862887e-02
1.176685420895511314e+00 1.327251903052266944e-02
1.056937368749555350e+00 1.190428275006018451e-02
9.492437690738690925e-01 1.067623758149133066e-02
8.522745390590278358e-01 9.571949790223450646e-03
7.650904598078476226e-01 8.582919480785907232e-03
6.792555221936265042e-01 7.611817902013391819e-03
1.363097393436609650e+01 1.799003559498894289e-01
1.240920204494094570e+01 1.611823280952571769e-01
1.128818168717134540e+01 1.445093726150985802e-01
1.026021792819593514e+01 1.296291115760944412e-01
9.318361423006011890e+00 1.163302728494870070e-01
8.456216563830921018e+00 1.044293316696417590e-01
7.667807382059460330e+00 9.376806240346531596e-02
6.947642732235849827e+00 8.419799464414796930e-02
6.290485952083674448e+00 7.561855546473501832e-02
5.691387470584715835e+00 6.790751804092938493e-02
5.145941074401658710e+00 6.098990585705529877e-02
4.649760180898065087e+00 5.476993753136565057e-02
4.198886693315166951e+00 4.918826725874794054e-02
3.789470083847592985e+00 4.417202510994893555e-02
3.418187791094654759e+00 3.965806030638199808e-02
3.081645535925457757e+00 3.560296122127382112e-02
2.776950005742270911e+00 3.196157700052427303e-02
2.475155949426092850e+00 2.838214227636455880e-02
2.228304357516402767e+00 2.547359285351539007e-02
1.984292819037677624e+00 2.261434378902183601e-02
1.785055494166947643e+00 2.028950257802052473e-02
1.605238978636798430e+00 1.820610227150730454e-02
1.443119867358194197e+00 1.633244206334602544e-02
1.296942680459882924e+00 1.465057195362944216e-02
1.165307186042331633e+00 1.314289715820394534e-02
1.046752726948473100e+00 1.178782518454403461e-02
9.399509994862770279e-01 1.057076882853447315e-02
8.440003693974759136e-01 9.480176335713866309e-03
7.494600240944315761e-01 8.405032570945903184e-03
6.725837854068793531e-01 7.536110241634831446e-03
1.352099930172845710e+01 1.782162794795428273e-01
1.230776036295348064e+01 1.596727806254404358e-01
1.119465350506583157e+01 1.431540067581079101e-01
1.017415385154053098e+01 1.284141625079265325e-01
9.239248405430567246e+00 1.152430038389418154e-01
8.383577646628804558e+00 1.034505342002288858e-01
7.601274400864054925e+00 9.288289377599401320e-02
6.886712463342026247e+00 8.340424080665999329e-02
6.234775539757702489e+00 7.490374482702555348e-02
5.640509865431939218e+00 6.726182291654787815e-02
5.099509737377259988e+00 6.041050493338991079e-02
4.607543983145190758e+00 5.425245442206686614e-02
4.160464025689941892e+00 4.871938466773190896e-02
3.754575531745580008e+00 4.374951030283669162e-02
3.386504907184408886e+00 3.927972115011700571e-02
3.052963352950243792e+00 3.526288139011565792e-02
2.750891577709213998e+00 3.165603002190209986e-02
2.451776339813875438e+00 2.811002146799631077e-02
2.207224564281391910e+00 2.522715703532259213e-02
1.965393412915255489e+00 2.239364988217066796e-02
1.767964186057176645e+00 2.009575149844718481e-02
1.589834224361130754e+00 1.803118151442000341e-02
1.429231514057315078e+00 1.617585458085409392e-02
1.284461817580339726e+00 1.450936821317628037e-02
1.154015857527134870e+00 1.301279302907666115e-02
1.036553538971898281e+00 1.167228231532597797e-02
9.308204681550891202e-01 1.046798413122048896e-02
8.357280799160836660e-01 9.385321805344511853e-03
7.421323642754082961e-01 8.324565149139160139e-03
6.660122454192413111e-01 7.464281791422573871e-03
1.341174683677807167e+01 1.765508901222491434e-01
1.220688742482841960e+01 1.581852009779800561e-01
1.110170556248472096e+01 1.418221209067092592e-01
1.008863291018648312e+01 1.272165093546453185e-01
9.160674287260652804e+00 1.141620211231902937e-01
8.311524215132596538e+00 1.024836400927890134e-01
7.535208934596909991e+00 9.201418563969950004e-02
6.826256179600079577e+00 8.262161538111834069e-02
6.179487394593198957e+00 7.419698485535064503e-02
5.590111477035976328e+00 6.662819732550767649e-02
5.053544373338977991e+00 5.983936725964480313e-02
4.565678916506954010e+00 5.373547175948710508e-02
4.122355313286319323e+00 4.825518020251142598e-02
3.719984605231754671e+00 4.333030261106863429e-02
3.355029529188247039e+00 3.890186115188164206e-02
3.024403723289207147e+00 3.492291157026717469e-02
2.725034993113213844e+00 3.134969582053064724e-02
2.428676491182655717e+00 2.783871740428356389e-02
2.186347841034180561e+00 2.498288423582335077e-02
1.946677876533485119e+00 2.217832000808414583e-02
1.751120223472259818e+00 1.990105481997918660e-02
1.574528480449432388e+00 1.785465592920863417e-02
1.415433418857952264e+00 1.601582757053819639e-02
1.271985614924463714e+00 1.436722518051745771e-02
1.142810707835423711e+00 1.288533773147125874e-02
1.026439975741590738e+00 1.155712972851214750e-02
9.217920590529887770e-01 1.036396848115127452e-02
8.275798971981728203e-01 9.295525500210793587e-03
7.348564071017937849e-01 8.243058922052202975e-03
6.594419145731647003e-01 7.389274501716725820e-03
1.330308520131726979e+01 1.749068275843480846e-01
1.210674663710447163e+01 1.567017292350366409e-01
1.100955928505996440e+01 1.404987482561892986e-01
1.000378166776783750e+01 1.260240707874894783e-01
9.082630714893781487e+00 1.130951608158459187e-01
8.239963899343315745e+00 1.015255434057749651e-01
7.469601129615131896e+00 9.114522155486222410e-02
6.766257163403476937e+00 8.184358115647603904e-02
6.124686963110369753e+00 7.349559757702273100e-02
5.540105618105831020e+00 6.600165747569086694e-02
5.007948880076808607e+00 5.927117329459166695e-02
4.524079541101659885e+00 5.322301152918992168e-02
4.084602808566411447e+00 4.779451532277705778e-02
3.685640105536573063e+00 4.291729181872092069e-02
3.323872158463305748e+00 3.853115760721401162e-02
2.996220229552205350e+00 3.458886827476064657e-02
2.699480090162584389e+00 3.104615548702252537e-02
2.405690203968069873e+00 2.757076275903973597e-02
2.165571592350827412e+00 2.474374085615743679e-02
1.928147444054835402e+00 2.196260282044018575e-02
1.734296804932461411e+00 1.970839945246525074e-02
1.559413076869314629e+00 1.768210810994274088e-02
1.401824568327469489e+00 1.586243005359723457e-02
1.259690278014291120e+00 1.422743818913805441e-02
1.131692767194011129e+00 1.275984599898525793e-02
1.016511478420938808e+00 1.144387130854195370e-02
9.127502977375692161e-01 1.026013522683153108e-02
8.194281999599779542e-01 9.202258997270623339e-03
7.276216781623380259e-01 8.162851198886841506e-03
6.530008557194352248e-01 7.315973020671764568e-03
1.319527990056896272e+01 1.732634801503240007e-01
1.200731735393810951e+01 1.552437178052391287e-01
1.091791967308016531e+01 1.391866430169090008e-01
9.919492292053583071e+00 1.248488527351854505e-01
9.005301611511432824e+00 1.120382156190080497e-01
8.168963518278680169e+00 1.005722604636768436e-01
7.404557190057986737e+00 9.028959914186926450e-02
6.706727596537742642e+00 8.106842925985935366e-02
6.070205859029887741e+00 7.280386528297050353e-02
5.490482933144820166e+00 6.537621687529161785e-02
4.962706815788741288e+00 5.871129274340586984e-02
4.482928352867960875e+00 5.272218057546457226e-02
4.047084840119880234e+00 4.733988667525496769e-02
3.651618555199895422e+00 4.250826076726873376e-02
3.293024578653046319e+00 3.816040667567123512e-02
2.968159880827599295e+00 3.425790217556187039e-02
2.674123473305949794e+00 3.075173117476856510e-02
2.382991479522769129e+00 2.730393818198221037e-02
2.144977579175093130e+00 2.450610023488647427e-02
1.909741756625890741e+00 2.175225695714166907e-02
1.717733268879385156e+00 1.951673900577579127e-02
1.544464243745494958e+00 1.750895281198235412e-02
1.388305242089015179e+00 1.570764262051291965e-02
1.247550460605112210e+00 1.409043538913505242e-02
1.120752740004857140e+00 1.263461582666035657e-02
1.006624499980089960e+00 1.133333683778403427e-02
9.038922555706244699e-01 1.016169073230280100e-02
8.114332919044269232e-01 9.110815984156060005e-03
7.205204273463237108e-01 8.081643092375932758e-03
6.396002997148217961e-01 7.166794215615624949e-03
1.308807158619262978e+01 1.716412050669191280e-01
1.190852441653094296e+01 1.537879746609227827e-01
1.082688505006914248e+01 1.378791466646017705e-01
9.835897742387428977e+00 1.236871779069335792e-01
8.928439713602003280e+00 1.109877831366014034e-01
8.098399818200359590e+00 9.962607648318023978e-02
7.339972800796397578e+00 8.944308947558970990e-02
6.647695795837959665e+00 8.031079613761060720e-02
6.016257352169904316e+00 7.211729009833130200e-02
5.441245141368054483e+00 6.476122348095822434e-02
4.917836337334264840e+00 5.815013070815923391e-02
4.442107119279590677e+00 5.222040546391527871e-02
4.010000624195229513e+00 4.688645228944034182e-02
3.617894831146593937e+00 4.210000958164053508e-02
3.262396582717673965e+00 3.779559317753041631e-02
2.940405582981477028e+00 3.392651175687060039e-02
2.648965869211656443e+00 3.045381374683349407e-02
2.360496719546163913e+00 2.704166246443193491e-02
2.124670991900846850e+00 2.426813788027463309e-02
1.891532744570774138e+00 2.154181612866449755e-02
1.701262964521868204e+00 1.932728341676098749e-02
1.529623988952634184e+00 1.734154138249064531e-02
1.374875182822444142e+00 1.555561593486493206e-02
1.235422220699657014e+00 1.395353841573139173e-02
1.109815387203998416e+00 1.251202258112372838e-02
9.968099897453768232e-01 1.122301737801033143e-02
8.950519309076034880e-01 1.006335749501053624e-02
8.035395572705599232e-01 9.024718267270618113e-03
7.134788864728208724e-01 8.001556468725395249e-03
4.826826981025791885e-01 5.398559690000480187e-03
1.298161936744568123e+01 1.700345427996871051e-01
1.181040263384304012e+01 1.523470858629101532e-01
1.073653997077658317e+01 1.365985573561336874e-01
9.752767475692124322e+00 1.225305077382790597e-01
8.852185324241128583e+00 1.099468857630122171e-01
8.028424027930073592e+00 9.869728009634319565e-02
7.275846123446892300e+00 8.859960376859511710e-02
6.589059334965368997e+00 7.955465249690990559e-02
5.962798246915849809e+00 7.143851050344070253e-02
5.392389794603371200e+00 6.414751474282988364e-02
4.873330976568522210e+00 5.760101492733882972e-02
4.401546342618302354e+00 5.172363415017651456e-02
3.973185878727052867e+00 4.644261552624789208e-02
3.584416970232064070e+00 4.169717762691514673e-02
3.232083084067451040e+00 3.743523303783084094e-02
2.912955425747351335e+00 3.360062371336604292e-02
2.624108553172163294e+00 3.016174153298661204e-02
2.338106194110308067e+00 2.678320722222869363e-02
2.104480787474436454e+00 2.403219721024886860e-02
1.873464720431087471e+00 2.133407912321285890e-02
1.684986546056804757e+00 1.914015213268239340e-02
1.514914954831586780e+00 1.717179245902561435e-02
1.361633821760686258e+00 1.540382653272029043e-02
1.223480656390059096e+00 1.381593503571503651e-02
1.099074171584135229e+00 1.239010059192401439e-02
9.871102717940896110e-01 1.111349753449358650e-02
8.863706429074365012e-01 9.961670229244481631e-03
7.956463492361395273e-01 8.933847128418562211e-03
7.064513187792909044e-01 7.925284135629283300e-03
3.245243858635339373e-01 3.618400063128867500e-03
1.287589848500239853e+01 1.684411438499790747e-01
1.171297308613108079e+01 1.509280002864941128e-01
1.064689500366624131e+01 1.353188132078284589e-01
9.670292439354717828e+00 1.213848456405847293e-01
8.776449823454299803e+00 1.089255096220932834e-01
7.959075332490804122e+00 9.777196767217663509e-02
7.212334746723940704e+00 8.776863154609494677e-02
6.530894659917136913e+00 7.880612661107630479e-02
5.909665606214721478e+00 7.076288406856005853e-02
5.343912787680624277e+00 6.353833990064387816e-02
4.829265189542192971e+00 5.705629436255749143e-02
4.361415650029154989e+00 5.123381818083902473e-02
3.936664640519626168e+00 4.599952950235211557e-02
3.551332533819619108e+00 4.129991664144972568e-02
3.201982751030010288e+00 3.707657525251179670e-02
2.885612146220997154e+00 3.328171209515937840e-02
2.572302032138591876e+00 2.955192789108673432e-02
2.316018929803847826e+00 2.652036542277124223e-02
2.084454880181985548e+00 2.380028393086639979e-02
1.855639602810832844e+00 2.112808711841220738e-02
1.668802928486770254e+00 1.895592585569529434e-02
1.500316343225547522e+00 1.700670801776319949e-02
1.348481592755476743e+00 1.525465324356204203e-02
1.211626996993101280e+00 1.368182489650313430e-02
1.088419077154852754e+00 1.227095063582016657e-02
9.775301927963429005e-01 1.100454079065160511e-02
8.776733465195670769e-01 9.866084694123171059e-03
7.879311167887185219e-01 8.846944759196631591e-03
6.995064284059523407e-01 7.846260998261453401e-03
2.174088878788504875e-01 2.420578725428606994e-03
1.277079725892666318e+01 1.668689955130767677e-01
1.161619043182360222e+01 1.495184661227209610e-01
1.055784351371102936e+01 1.340543405202977156e-01
9.588376183872634684e+00 1.202453510665695696e-01
8.701311289551579620e+00 1.079014987721053920e-01
7.890159564763448152e+00 9.685099846529578171e-02
7.149269663751097070e+00 8.694369441281223077e-02
6.473183240945265204e+00 7.806201636385226572e-02
5.856994570678127232e+00 7.009155392129344520e-02
5.295913764497620413e+00 6.293877731292932265e-02
4.785477359104247874e+00 5.651480556074191947e-02
4.321631247171424661e+00 5.074731995018125913e-02
3.900472500641168683e+00 4.556343043906602858e-02
3.518423816356993417e+00 4.090357528841810641e-02
3.172193316173745892e+00 3.672262002698977595e-02
2.858678302875544031e+00 3.296197778689554519e-02
2.548068698446188662e+00 2.926972251740276448e-02
2.294116296835383650e+00 2.626675887514496460e-02
2.042956923641319644e+00 2.331639560449882964e-02
1.837909721545149644e+00 2.092429153663895314e-02
1.652816632800188978e+00 1.876978658556111706e-02
1.485948334149225003e+00 1.683970029006733732e-02
1.335428024670555214e+00 1.510624515645505282e-02
1.199960222118389375e+00 1.355142750160060090e-02
1.077849403531472294e+00 1.215078473400473848e-02
9.679352220483747882e-01 1.089642178523340423e-02
8.691203341243221026e-01 9.767883331664608745e-03
7.801985975679970320e-01 8.760213362142348428e-03
6.926542099485425430e-01 7.769887944705034313e-03
1.391697804416021711e+01 1.846574467549375598e-01
1.266654809619238442e+01 1.653049139028046899e-01
1.152003315993455779e+01 1.481196491268279292e-01
1.046938955537073745e+01 1.327998514704743505e-01
9.507115716849140696e+00 1.191195494629846696e-01
8.626626002933655002e+00 1.068945595315838049e-01
7.821775163537390441e+00 9.594002587327414566e-02
7.086656160546062289e+00 8.612496176904035905e-02
6.415991502797862900e+00 7.732983094728189399e-02
5.804739241733833488e+00 6.943143301110003829e-02
5.248253216287750433e+00 6.234385029781931709e-02
4.742045933562213378e+00 5.598019497072229123e-02
4.282097045656813705e+00 5.026377324017103354e-02
3.864549720210209927e+00 4.512821726861660637e-02
3.485876835575611565e+00 4.051642326870032174e-02
3.142614119350847002e+00 3.637109465514340445e-02
2.831854425545658138e+00 3.264674687957669352e-02
2.524042072739088205e+00 2.898632536383321384e-02
2.272404734729684961e+00 2.601536720511026662e-02
2.023561688450324247e+00 2.309429886490163564e-02
1.820300663612332448e+00 2.071869415919124977e-02
1.636922129277942561e+00 1.858863323628307668e-02
1.471608356614775737e+00 1.667888529014678600e-02
1.322564131775233021e+00 1.495987920612506204e-02
1.188280275756629312e+00 1.341769382719530668e-02
1.067365262020478101e+00 1.203378659758875223e-02
9.585251410656350224e-01 1.079150481474800381e-02
8.605994384661012075e-01 9.674768816680560241e-03
7.725914433713653162e-01 8.672714239089746036e-03
6.858896427623988323e-01 7.691200680763385367e-03
1.380456005895129046e+01 1.829215898762407144e-01
1.256289739825139584e+01 1.637616477643417390e-01
1.142454546117765624e+01 1.467271411292804806e-01
1.038155424589637299e+01 1.315523039978955810e-01
9.426434291575166213e+00 1.180062467683264116e-01
8.552603414739582632e+00 1.058920675688415219e-01
7.753934548795895942e+00 9.503905044353126719e-02
7.024584022164084729e+00 8.531513878207781787e-02
6.359138096684318064e+00 7.660030701136140430e-02
5.752915512967967437e+00 6.877956573798858775e-02
5.201001997164716784e+00 6.175453788724905024e-02
4.699045582551317324e+00 5.544825558985943398e-02
4.242903044500481613e+00 4.978534898705427175e-02
3.829014660172696427e+00 4.469974066753652775e-02
3.453576764990620163e+00 4.012964139453774337e-02
3.113330949613357657e+00 3.602147339626124434e-02
2.805319368175852812e+00 3.233331776915548961e-02
2.500313598696310979e+00 2.870630922144304722e-02
2.250883479803038156e+00 2.576341272295436594e-02
2.004318986065381392e+00 2.286916972943410856e-02
1.802953994495355650e+00 2.051935547113574801e-02
1.621298836926848841e+00 1.841022049693478990e-02
1.457482698304843671e+00 1.651565554657455012e-02
1.309788392168953486e+00 1.481099206237010760e-02
1.176787520163439460e+00 1.328681334228444186e-02
1.057066456607066884e+00 1.191681674862134048e-02
9.492169312083884591e-01 1.068442363009817694e-02
8.522622106175541390e-01 9.581405541988097935e-03
7.567757398731977947e-01 8.495036432061108325e-03
6.791326341986299031e-01 7.614803903251012029e-03
1.369295373549030437e+01 1.812073981813976942e-01
1.245994532848523839e+01 1.622281041126055756e-01
1.132979312080768253e+01 1.453564561116920117e-01
1.029432346109896912e+01 1.303260140177485982e-01
9.346388779341884501e+00 1.169025270720098209e-01
8.479128677495866739e+00 1.048995555348489345e-01
7.686535879336650723e+00 9.414771668068321053e-02
6.962911261942558383e+00 8.451442417402720009e-02
6.302817559520137891e+00 7.587717972297527980e-02
5.701513874798747494e+00 6.812751822188932438e-02
5.154125031493195230e+00 6.116962405724739316e-02
4.656326662007822748e+00 5.491896320688766792e-02
4.204131654304106291e+00 4.931334085567323083e-02
3.793744447622077409e+00 4.427408629978701882e-02
3.421560231299882737e+00 3.974386180335125890e-02
3.084287350299017572e+00 3.567765018043300013e-02
2.779009347249640882e+00 3.202371924744765869e-02
2.476693516184430344e+00 2.843240111270308249e-02
2.229551867408465782e+00 2.551715830868430887e-02
1.985212133127013612e+00 2.264954357783888553e-02
1.785701439570551496e+00 2.032072795608158913e-02
1.605681120646252236e+00 1.823365460544189992e-02
1.443407972594068944e+00 1.635460863466166315e-02
1.297170136777631599e+00 1.467005803535653685e-02
1.165381092621800230e+00 1.315736671439988147e-02
1.046753464326386940e+00 1.180033310270183454e-02
9.399930392159123738e-01 1.058086698457705310e-02
8.439079412692050974e-01 9.487840632116301132e-03
7.494045612417195024e-01 8.410728759925609546e-03
6.725416664847100323e-01 7.542888857137673535e-03
1.358197753534103924e+01 1.795086983347223275e-01
1.235774265228639024e+01 1.607040438926967130e-01
1.123565460775920677e+01 1.440010485293402864e-01
1.020776473992201083e+01 1.291057849011300607e-01
9.266789346950845996e+00 1.158088615574072167e-01
8.406145941057394211e+00 1.039176128202848326e-01
7.619704686315011521e+00 9.326125993775113976e-02
6.901773181748876773e+00 8.371840308621589233e-02
6.247012798726414573e+00 7.516413934542595654e-02
5.650540574805475558e+00 6.748677493395183191e-02
5.107618973317968880e+00 6.058975703096904086e-02
4.614029929309916511e+00 5.440323149885483572e-02
4.165614483424438852e+00 4.884430390422894036e-02
3.758763083164234686e+00 4.385015610955139004e-02
3.389792777345027819e+00 3.936559542944757101e-02
3.055515687817257131e+00 3.533379412518913160e-02
2.752889662543197780e+00 3.171619025469769870e-02
2.453358530777544289e+00 2.815786829957179355e-02
2.208448534286728382e+00 2.526867748995519428e-02
1.966244630550913808e+00 2.243033318660422881e-02
1.768649002117308244e+00 2.012431220187159420e-02
1.590255826441615339e+00 1.805457210552660272e-02
1.429492333947473659e+00 1.619276241066095953e-02
1.284662499802755153e+00 1.452818868415598451e-02
1.154061333422163882e+00 1.302895095959712146e-02
1.036586158317720496e+00 1.168367987260210059e-02
9.308533731241583897e-01 1.047788236894017788e-02
8.356371863102330932e-01 9.396642890713978458e-03
7.420156618339466270e-01 8.331545288003668753e-03
6.659321948799951096e-01 7.469830398920882658e-03
1.347181801851878902e+01 1.778227468951358858e-01
1.225616821305401594e+01 1.591946536769649201e-01
1.114213504189351589e+01 1.426508740387250618e-01
1.012178816747434595e+01 1.278948605004866235e-01
9.187819559155785853e+00 1.147248549135989060e-01
8.333764148950432826e+00 1.029387990167756478e-01
7.553346090153562287e+00 9.238726731442979678e-02
6.841027477094703713e+00 8.293134366534392343e-02
6.191519496034988634e+00 7.445573395366290870e-02
5.599958031385646073e+00 6.684206914132180544e-02
5.061529957599854690e+00 6.001609871150507397e-02
4.572013322053831708e+00 5.388481609903873065e-02
4.127435033764448313e+00 4.837929352825120349e-02
3.724042257603892736e+00 4.343410884096046004e-02
3.358342314451387978e+00 3.899112162309662649e-02
3.026971940026458086e+00 3.499587549286143490e-02
2.727070199807359874e+00 3.141164412327045186e-02
2.430218319129691551e+00 2.788744772749289155e-02
2.187501341655944564e+00 2.502970387827561233e-02
1.947525231289024328e+00 2.221373828613684362e-02
1.751678501855493897e+00 1.992717248661768012e-02
1.575022185514368678e+00 1.788093698919687377e-02
1.415766225192767624e+00 1.603969507333309272e-02
1.272242784553984540e+00 1.438651004091502129e-02
1.142934683639216686e+00 1.290299185209020302e-02
1.026482968105997706e+00 1.156916588198236839e-02
9.217342983551513047e-01 1.037507234273326445e-02
8.274624864615085507e-01 9.302824225242327730e-03
7.347872983644399003e-01 8.250479080360471548e-03
6.593591247048790072e-01 7.394790648332236899e-03
1.336231756306777996e+01 1.761534505319354571e-01
1.215526338603132217e+01 1.577092949592656113e-01
1.104927905484275286e+01 1.413189247068297183e-01
1.003637988982079499e+01 1.266965159455928636e-01
9.109452939022881779e+00 1.136445237553936061e-01
8.261853581402736069e+00 1.019730237619248664e-01
7.487448979052163445e+00 9.151510543479626780e-02
6.780817890904923928e+00 8.215214934626366428e-02
6.136536685308660921e+00 7.375743245775323587e-02
5.549761309660238950e+00 6.621051199336980275e-02
5.015760345215413807e+00 5.944952934050384830e-02
4.530448671246673165e+00 5.337571491256098283e-02
4.089584521114121074e+00 4.791751713640790555e-02
3.689711252874092740e+00 4.302128484212633386e-02
3.327105624116867055e+00 3.861707383056876830e-02
2.998733704191058003e+00 3.466087620379355166e-02
2.701452226757529829e+00 3.111020666415048250e-02
2.407201011897948550e+00 2.761746899418662457e-02
2.166691933310740836e+00 2.478893607581733952e-02
1.929001975502729671e+00 2.199992043054440835e-02
1.734906517006527427e+00 1.973701103369264812e-02
1.559879096993339154e+00 1.770774883420230331e-02
1.402129817985676707e+00 1.588328832146891981e-02
1.259910274951006492e+00 1.424549314457154194e-02
1.131812571458852279e+00 1.277889176695654397e-02
1.016525057925490971e+00 1.145860117022064889e-02
9.127714170052999565e-01 1.027400372369667234e-02
8.193919942525336175e-01 9.209349990285295093e-03
7.275724104723378938e-01 8.168766599392267638e-03
6.458449965464425624e-01 7.242019259449389637e-03
1.325356717644168825e+01 1.744960239302847105e-01
1.205513135341549180e+01 1.562325917660811747e-01
1.095714467230639499e+01 1.399931172369691390e-01
9.951662100435818559e+00 1.255122864500244073e-01
9.031659742660693269e+00 1.125828254736595813e-01
8.190478542520443384e+00 1.010217713998550482e-01
7.422155451697469708e+00 9.065723396492024466e-02
6.721044105550650904e+00 8.137669563298804976e-02
6.081962783570160624e+00 7.305870630072962280e-02
5.499952174591396847e+00 6.559074615313718881e-02
4.970455973638556735e+00 5.888483583168648700e-02
4.489133760365140446e+00 5.286891649287493028e-02
4.052075640587677441e+00 4.746279273858772935e-02
3.655602692541489063e+00 4.260955251605539479e-02
3.296185088380069850e+00 3.824907902405238341e-02
2.970703846837215778e+00 3.433083041020976861e-02
2.676063796834357245e+00 3.081139529318093970e-02
2.384452519927453107e+00 2.735465894389524366e-02
2.146126885793812722e+00 2.454958398392424052e-02
1.910598359839023042e+00 2.178810311615471396e-02
1.718327391417064032e+00 1.954675523142424334e-02
1.544927245048036024e+00 1.753825085448741661e-02
1.388585641616449262e+00 1.572778594623328377e-02
1.247729105170102937e+00 1.410945574013320637e-02
1.120846828716645760e+00 1.265229905213726552e-02
1.006638979864167283e+00 1.134617778440760207e-02
9.038925299635455213e-01 1.017673232106977750e-02
8.113973391287029324e-01 9.122284289681316730e-03
7.204400422095602607e-01 8.089705124768798578e-03
4.874076083338086396e-01 5.456112720717165576e-03
1.314559128207970851e+01 1.728641293771916720e-01
1.195568373657185290e+01 1.547656212049036695e-01
1.086559748958200089e+01 1.386799412332690995e-01
9.867536691949712946e+00 1.243343548988193326e-01
8.954444127933284037e+00 1.115296099265925267e-01
8.119703730976105760e+00 1.000690172610825962e-01
7.357353963837232058e+00 8.980777716183273307e-02
6.661797037349550976e+00 8.061027113388861964e-02
6.027895871856866705e+00 7.236867819717347772e-02
5.450561604391675807e+00 6.497110086477776714e-02
4.925418809265434739e+00 5.832743010836557301e-02
4.448231143896206774e+00 5.236713129411723483e-02
4.014891449643511301e+00 4.701152821202649046e-02
3.621817995187160744e+00 4.220223530509614740e-02
3.265532565990451275e+00 3.788475230588969622e-02
2.942878398871290102e+00 3.400168156092811533e-02
2.650913084485878368e+00 3.051830615082384499e-02
2.361897423641926785e+00 2.709127971419769340e-02
2.125749655241198965e+00 2.431300567709036853e-02
1.892361270628256653e+00 2.157952746711251993e-02
1.701841564688747921e+00 1.935872492791795504e-02
1.530100560721949998e+00 1.736746508994933477e-02
1.375146604942826034e+00 1.557741974278832250e-02
1.235608398248331907e+00 1.397122058694314113e-02
1.109982011269234237e+00 1.252841678335429344e-02
9.968594919069740934e-01 1.123788090691043261e-02
8.950970586561274311e-01 1.007586584097519729e-02
8.034853533594356056e-01 9.032998397826874290e-03
7.134016923814612277e-01 8.010781442168091876e-03
3.276766194918765973e-01 3.658333844166820371e-03
1.303829788533969669e+01 1.712432263434505164e-01
1.185677329426544269e+01 1.533180673428216623e-01
1.077461845766808146e+01 1.373812532227233485e-01
9.784031929249247028e+00 1.231745852225995391e-01
8.877822524754815703e+00 1.104819911504088537e-01
8.049393007697718261e+00 9.913153036193673995e-02
7.293012935976697975e+00 8.896203138790399756e-02
6.603016677308513493e+00 7.985980612204647555e-02
5.974133062280581719e+00 7.168171931286666798e-02
5.401616129731730886e+00 6.435845388509427167e-02
4.880843927546130168e+00 5.777346197856420007e-02
4.407609081059464806e+00 5.187271502879014368e-02
3.977949504855916807e+00 4.656571815455243235e-02
3.588285075955877090e+00 4.180102460971841377e-02
3.235136594016117861e+00 3.752292896079446882e-02
2.915359133634063404e+00 3.367831626762226443e-02
2.598618241573284582e+00 2.990012499526982850e-02
2.339634311460940364e+00 2.683009332996504070e-02
2.105591662615171167e+00 2.407650813386188332e-02
1.874329247717593683e+00 2.136993715158905932e-02
1.685548530912378995e+00 1.917322747717010653e-02
1.515323309902042670e+00 1.720004730165990842e-02
1.361888286106705648e+00 1.542784286750324349e-02
1.223718133148194998e+00 1.383782368887180418e-02
1.099202543195391346e+00 1.240941841210149721e-02
9.871702117549662203e-01 1.112661185003055095e-02
8.863584460381787045e-01 9.976180904272114944e-03
7.956561592375545056e-01 8.944556114332457772e-03
7.063669095517721708e-01 7.933029156815596394e-03
2.195089261052874385e-01 2.446411583073253640e-03
1.293166129857868185e+01 1.696320615282791988e-01
1.175866802652655885e+01 1.518799842340699813e-01
1.068440375648136076e+01 1.361015895032678669e-01
9.701053458178922284e+00 1.220257604373368721e-01
8.801623145520483860e+00 1.094508558954151028e-01
7.979661044505406586e+00 9.820083350999625482e-02
7.229223002833410128e+00 8.812819460010451467e-02
6.544672142176419349e+00 7.910804383947220297e-02
5.920874181954570048e+00 7.100719075345637843e-02
5.353052538655942882e+00 6.375005870153431509e-02
4.836565190023939032e+00 5.722677999081804412e-02
4.367395762486429689e+00 5.137996815300192865e-02
3.941430128711235881e+00 4.612377442456826182e-02
3.555142365356465106e+00 4.140236727475635203e-02
3.205053681653292408e+00 3.716396116531352212e-02
2.888044279018792349e+00 3.335605204693818659e-02
2.574156332727533858e+00 2.961524285742201876e-02
2.317462748080162616e+00 2.657166026533533398e-02
2.063615867267381443e+00 2.358934144173426700e-02
1.856380007773958507e+00 2.116490577694584568e-02
1.669413110845323622e+00 1.898723232024542365e-02
1.500755618364523203e+00 1.703315694865386448e-02
1.348786518435342696e+00 1.527611329941228231e-02
1.211854740803584907e+00 1.370399601422934120e-02
1.088557560404606939e+00 1.228427138526481076e-02
9.775694140168292856e-01 1.101726124600059011e-02
8.776574146467748250e-01 9.881022411301345135e-03
7.878634546285554485e-01 8.856309706425377973e-03
6.994805569106690157e-01 7.854442112879932505e-03
1.409731276394231081e+01 1.878558445182874070e-01
1.282584181497322895e+01 1.680462360892006068e-01
1.166126756080451621e+01 1.504626749305641165e-01
1.059483263886854942e+01 1.348303553637593966e-01
9.618730116841152977e+00 1.208833515380190876e-01
8.726141128107743228e+00 1.084245017843966097e-01
7.910517554868279788e+00 9.728132102340433796e-02
7.165888096603252322e+00 8.730617037953442017e-02
6.486771607665407835e+00 7.836182219563801732e-02
5.868015553534161377e+00 7.033754725238283712e-02
5.304867900758393873e+00 6.315045476758675280e-02
4.792710927832877665e+00 5.668706586131719988e-02
4.327462105402611670e+00 5.089297284426792106e-02
3.905149216788058375e+00 4.568489465109604880e-02
3.522145271172505421e+00 4.100793408873801282e-02
3.175181377710602160e+00 3.680983774816372345e-02
2.861033849355607117e+00 3.303954686584561345e-02
2.549860029085791790e+00 2.933268781517905238e-02
2.295536531913581868e+00 2.631694510893834577e-02
2.044023775387330932e+00 2.336439661215945068e-02
1.838620797020368958e+00 2.095987637880518395e-02
1.653398373193435633e+00 1.880149475262293812e-02
1.486339798402144918e+00 1.687030281788871877e-02
1.335797255136718542e+00 1.513138198206732954e-02
1.200058532730104544e+00 1.357034806993833234e-02
1.077958203075568999e+00 1.216882892639210498e-02
9.680529242849759131e-01 1.091367581602947605e-02
8.691042096087281399e-01 9.783201928987416557e-03
7.801452401767506872e-01 8.774535544093051836e-03
6.926287295949749012e-01 7.777885045658332157e-03
1.398318767156860076e+01 1.860871639257034305e-01
1.272071980815390191e+01 1.664671069609505727e-01
1.156450093714025051e+01 1.490500690813629514e-01
1.050578142775773038e+01 1.335667551251848717e-01
9.536984183406037374e+00 1.197491701202150621e-01
8.651143952041778107e+00 1.074031976750521727e-01
7.841809427945819699e+00 9.636744258195191482e-02
7.103060688665325806e+00 8.648478318799066034e-02
6.429384695775025804e+00 7.762668361808310047e-02
5.815655512604451793e+00 6.967863367185750390e-02
5.257059756544749440e+00 6.255605830107292820e-02
4.749217593042100560e+00 5.615053461255133799e-02
4.287871870905332727e+00 5.040871465282414227e-02
3.869190188333566205e+00 4.525163188588788438e-02
3.489540858479779573e+00 4.061726406685172569e-02
3.145575873072563144e+00 3.645904316430444159e-02
2.834174597765417136e+00 3.272357507999639620e-02
2.525860368115399712e+00 2.905157929298440508e-02
2.273751619751424258e+00 2.606478415851051778e-02
2.024594084061931198e+00 2.313865283622996982e-02
1.821063973216014986e+00 2.076071819423430664e-02
1.637526209888166884e+00 1.862189648220180863e-02
1.472037282588219753e+00 1.670741342746292699e-02
1.322896222762139473e+00 1.498534784522205336e-02
1.188455369967101882e+00 1.344025674042794924e-02
1.067544030720129378e+00 1.205306020040589239e-02
9.586206493139999285e-01 1.080630785230411728e-02
8.606530622066050906e-01 9.687661827551279428e-03
7.642051249055066275e-01 8.592988379330203721e-03
6.858319542789281797e-01 7.700998883575903113e-03
1.386985799728229019e+01 1.843369564598124344e-01
1.261631496084953596e+01 1.649000440379272125e-01
1.146827562051398708e+01 1.476591726509441649e-01
1.041742698434001646e+01 1.323118720177321184e-01
9.455892303879345206e+00 1.186240958235517395e-01
8.576715442651341448e+00 1.063990239671794569e-01
7.773636083401065378e+00 9.546819154936370122e-02
7.040664176921178630e+00 8.567188907374127804e-02
6.372415728419456471e+00 7.689789349271940189e-02
5.763620585719198885e+00 6.902045564808267919e-02
5.209644374034989589e+00 6.196127797454379499e-02
4.706080054595450868e+00 5.561925763656135752e-02
4.248643847420939146e+00 4.993126086934888963e-02
3.833477654912210486e+00 4.482268681267827237e-02
3.457154674256015969e+00 4.023278640657940858e-02
3.116268045988300983e+00 3.611210557563428875e-02
2.807620073513753312e+00 3.241042013501466146e-02
2.502056855405829783e+00 2.877458347848589615e-02
2.252222660362673601e+00 2.581587229827263241e-02
2.005278479268247871e+00 2.291502064329077951e-02
1.803684744996639555e+00 2.056073903784228635e-02
1.621844988849449942e+00 1.844221340547921514e-02
1.457818701050114019e+00 1.654548872580587429e-02
1.310082891155235796e+00 1.484214532184497531e-02
1.176956759162754551e+00 1.330916585491311206e-02
1.057115092722399119e+00 1.193395692402287114e-02
9.493136761790357259e-01 1.070285469590616378e-02
8.522030816323786784e-01 9.596636393397963913e-03
7.567096630212549746e-01 8.509909630912325385e-03
6.791170059483362387e-01 7.627713413050298333e-03
1.375716744350249066e+01 1.825946913718418108e-01
1.251257117580107980e+01 1.633569548089308654e-01
1.137293454601510589e+01 1.462702915150234928e-01
1.032971207090004917e+01 1.310734215774627676e-01
9.375344155161750237e+00 1.175141112264957849e-01
8.502886391367406205e+00 1.054034418200439083e-01
7.705961605460140085e+00 9.456558425182584604e-02
6.978773772127546238e+00 8.486235735005043246e-02
6.315866794055036593e+00 7.617560663041079982e-02
5.712047500444342063e+00 6.836922866151178002e-02
5.162673244178365373e+00 6.137385224123136085e-02
4.663249926895947084e+00 5.509429566295399178e-02
4.209733237870519673e+00 4.945560516637115267e-02
3.798173771383827280e+00 4.439604622155693403e-02
3.425086063563015593e+00 3.984709121308734059e-02
3.087125822049940016e+00 3.576548796466281349e-02
2.781274746936880149e+00 3.209874285860810778e-02
2.478447599423133862e+00 2.849781465913192591e-02
2.230924051769587635e+00 2.556770024499075908e-02
1.986136763075779799e+00 2.269324635562835688e-02
1.786409235026584996e+00 2.035977541053700726e-02
1.606241953114482035e+00 1.826380096732096309e-02
1.443796074597593959e+00 1.638413172122741776e-02
1.297457544494576176e+00 1.469601798388234758e-02
1.165617273155054257e+00 1.317744797709320508e-02
1.046871527024353821e+00 1.181863610738989254e-02
9.400584841792242186e-01 1.059940077826874646e-02
8.439350865236120436e-01 9.502957208039009007e-03
7.493763009027764044e-01 8.425972441974384497e-03
6.724490407501416689e-01 7.553202298103763208e-03
1.364535813809075648e+01 1.808839379016795867e-01
1.240951817335458252e+01 1.618186204996591715e-01
1.127814047374527462e+01 1.449025681751278660e-01
1.024263576456312030e+01 1.298434438054844875e-01
9.295344592327339228e+00 1.164135378435665613e-01
8.429563053325987099e+00 1.044172896508547971e-01
7.638820412462224319e+00 9.367479031346304108e-02
6.917414981531469387e+00 8.406290463864880824e-02
6.259782376220999645e+00 7.545072976076240556e-02
5.660868197879392660e+00 6.772127378639211659e-02
5.115999260396244530e+00 6.079321865993576879e-02
4.620819252173284930e+00 5.456986818931597316e-02
4.171162096908041406e+00 4.898728751860462194e-02
3.763105684787295679e+00 4.397337839109591306e-02
3.393334730122539611e+00 3.946702663479964568e-02
3.058293597189671864e+00 3.542219115041861377e-02
2.755176782386944634e+00 3.178949223142676223e-02
2.455032154769543506e+00 2.822381081984778189e-02
2.209713725975799736e+00 2.532582306734216387e-02
1.967292742442483533e+00 2.247283673211634275e-02
1.769397077197367940e+00 2.016354404072692730e-02
1.590887063272337532e+00 1.808761458083002135e-02
1.429942986549488371e+00 1.622644778580176195e-02
1.284920395589246533e+00 1.455205407148704028e-02
1.154277529054337892e+00 1.305050027766287667e-02
1.036705691363484227e+00 1.170200262777142987e-02
9.308874718231469059e-01 1.049572897864551810e-02
8.356503702276875112e-01 9.409216508453143932e-03
7.419654361169419898e-01 8.345886489974418954e-03
6.658820227692864302e-01 7.478531123113505569e-03
1.353419233690373957e+01 1.791760182988797190e-01
1.230726786253103100e+01 1.603077603024505859e-01
1.118405916353121476e+01 1.435417579365322049e-01
1.015611510499527448e+01 1.286258439011344346e-01
9.215983289220403663e+00 1.153264825237622082e-01
8.356844533400886732e+00 1.034364116111352733e-01
7.572194100478688128e+00 9.279171288270531004e-02
6.856419428851576292e+00 8.326862467034039372e-02
6.204157335297963094e+00 7.474122739606063603e-02
5.610081033306420828e+00 6.708133642911974504e-02
5.069785211812916081e+00 6.021751531845116745e-02
4.578741290791906948e+00 5.405738248151472497e-02
4.132888049041642198e+00 4.851863268245077548e-02
3.728364033640291897e+00 4.355309701366535946e-02
3.361799262206562222e+00 3.909006160513180811e-02
3.029767277470332587e+00 3.508476359118170573e-02
2.729280736326453738e+00 3.148782616355410430e-02
2.431875916526498926e+00 2.794956467659151511e-02
2.188774294492447314e+00 2.508126088619178420e-02
1.948546102379004941e+00 2.225669205793465166e-02
1.752402577682758311e+00 1.996716959030735150e-02
1.575545020406109220e+00 1.791483625558800211e-02
1.416118354677772029e+00 1.606775741362952842e-02
1.272470472645781392e+00 1.441026214616496388e-02
1.143123793975385327e+00 1.292567175071798746e-02
1.026640889790168210e+00 1.158850488171641463e-02
9.218001748267845574e-01 1.039232838079514470e-02
8.275481626085847697e-01 9.316171556707818560e-03
7.347425119182676712e-01 8.263920875449613096e-03
6.522129357834166585e-01 7.326052235096491318e-03
1.342375900013673373e+01 1.774924707423387871e-01
1.220565742200391313e+01 1.587982608167858856e-01
1.109058806446613232e+01 1.421999843153457788e-01
1.007027703292826892e+01 1.274166459239753357e-01
9.137167180829179003e+00 1.142454103594474218e-01
8.284614566609253217e+00 1.024600140811123827e-01
7.506158422058288870e+00 9.192498831943057835e-02
6.795999172512614095e+00 8.248944457993004353e-02
6.148943253746697479e+00 7.403336015909330048e-02
5.559784534042799820e+00 6.644533289737426796e-02
5.023938709363044985e+00 5.964357525635076429e-02
4.537018907991422267e+00 5.354445037190124629e-02
4.094991136471932691e+00 4.805760924163038350e-02
3.693933390589128507e+00 4.313641824972083011e-02
3.330581062964923511e+00 3.871903903763371235e-02
3.001449768533932971e+00 3.474788488899892974e-02
2.703615591543030661e+00 3.118430919340784910e-02
2.408853605558411548e+00 2.768162176203053590e-02
2.167947341169145226e+00 2.483998058913218163e-02
1.929899810071870947e+00 2.204024473326914382e-02
1.735700775420990771e+00 1.977300510622976085e-02
1.560464901416841244e+00 1.774110708919144838e-02
1.402463777476728346e+00 1.591135463488476537e-02
1.260207989015669439e+00 1.426795191602341951e-02
1.132004216473147418e+00 1.279596028232221627e-02
1.016661515495647761e+00 1.147811481138359332e-02
9.127963698684906646e-01 1.029199030684506758e-02
8.194286977870332001e-01 9.228318638104275259e-03
7.275215170109297080e-01 8.183396897783469862e-03
4.922064835648354841e-01 5.522683631631030918e-03
1.331418556513971829e+01 1.758231161538846843e-01
1.210471023836581850e+01 1.573042442592365309e-01
1.099784967820045622e+01 1.408612174277784901e-01
9.984996090843640815e+00 1.262228513507168415e-01
9.059013224363914318e+00 1.131682693936729989e-01
8.212923183166333629e+00 1.014938193130786870e-01
7.440523195196141693e+00 9.105781317102408512e-02
6.736104944153057161e+00 8.171326433785464083e-02
6.094214740797410101e+00 7.333339942945626966e-02
5.509876571053392347e+00 6.581681843453547620e-02
4.978464565254483887e+00 5.907849555624162391e-02
4.495662643675347958e+00 5.303593294058497193e-02
4.057386646960390308e+00 4.760026077399810707e-02
3.659839293288815742e+00 4.272557117920750686e-02
3.299576209246475766e+00 3.834552628011597686e-02
2.973338317446423407e+00 3.441333493038576524e-02
2.678187608612058401e+00 3.088631268099156779e-02
2.386098390671362868e+00 2.741567137605139745e-02
2.147402125908481452e+00 2.459913639101735106e-02
1.911536104896282451e+00 2.182978436493001120e-02
1.719041591144580439e+00 1.958547063747467440e-02
1.545476081146249570e+00 1.756882780990407303e-02
1.388954396009422387e+00 1.575784344020301347e-02
1.248029906729110738e+00 1.412873221727167783e-02
1.121030574000358992e+00 1.267273203979295271e-02
1.006786363926851058e+00 1.136478960799417945e-02
9.039631904884625202e-01 1.019099986822876065e-02
8.114494511398600007e-01 9.137575935000261454e-03
7.204442819240503004e-01 8.102812731385673414e-03
3.308546566096636221e-01 3.699879701062449514e-03
1.320522680916665692e+01 1.741609651170854256e-01
1.200447708642854927e+01 1.558269419181786963e-01
1.090569059541231844e+01 1.395357494323087311e-01
9.900446234699469272e+00 1.250452306593569096e-01
8.981387439739224376e+00 1.121095057710153747e-01
8.141779394694795613e+00 1.005455425026903493e-01
7.375430401463892061e+00 9.021112727583521784e-02
6.676581383739756070e+00 8.094311152356925554e-02
6.039928370228828669e+00 7.264336887735295401e-02
5.460373189232973878e+00 6.519667016439308072e-02
4.933360923823438604e+00 5.852108891134950863e-02
4.454636643108392136e+00 5.253455933161386288e-02
4.020056951983967508e+00 4.715159194099209639e-02
3.625970775508920774e+00 4.231922557941052154e-02
3.268885676309118971e+00 3.798067280294260828e-02
2.945533267960802171e+00 3.408446528287987359e-02
2.625370853049312725e+00 3.025933337820054664e-02
2.363567714436563882e+00 2.715256106242007819e-02
2.126957238399180383e+00 2.436203685485233833e-02
1.893275543430299246e+00 2.161896666912411016e-02
1.702618899841149336e+00 1.939455242468304114e-02
1.530581069091058399e+00 1.739834376718118678e-02
1.375568664402512908e+00 1.560531937601529646e-02
1.235952585070886123e+00 1.399349473258993705e-02
1.110142977401712860e+00 1.254839003551008920e-02
9.969853229187227717e-01 1.125297927393760847e-02
8.951355453419345132e-01 1.009252520791726303e-02
8.035046981696855051e-01 9.046608627877220088e-03
7.134063177303930914e-01 8.024682588149343460e-03
2.216387795350850398e-01 2.473466501238936761e-03
1.309707646361056810e+01 1.725251716498509558e-01
1.190498914951359488e+01 1.543659618663010269e-01
1.081420611356118044e+01 1.382310294825279395e-01
9.816462523812278462e+00 1.238664426697781151e-01
8.904361956106180642e+00 1.110523691462316498e-01
8.071230638181519979e+00 9.960492176265055286e-02
7.310899907909096385e+00 8.936289063348445971e-02
6.617569254446266314e+00 8.018088220019727042e-02
5.986047029665023445e+00 7.195964451815803353e-02
5.411251974042058599e+00 6.458140405272180806e-02
4.888621520558014133e+00 5.796404758851198685e-02
4.413957667949137686e+00 5.203444749870834996e-02
3.983121689887096029e+00 4.670333143131186193e-02
3.592403251416619092e+00 4.191546540870625531e-02
3.238413450463181853e+00 3.761912876071218242e-02
2.917933254551986710e+00 3.376227153113382090e-02
2.600629667456506589e+00 2.997088489691071209e-02
2.341211875424046518e+00 2.688895485198205398e-02
2.084627168019158372e+00 2.387000554507412095e-02
1.875210524514594690e+00 2.141350133329537539e-02
1.686289364844625105e+00 1.920819675864053958e-02
1.515876276802159195e+00 1.722884439983060970e-02
1.362331296573107586e+00 1.545080455873162027e-02
1.223962382263818816e+00 1.385731304644169555e-02
1.099366851831584002e+00 1.242952836168339549e-02
9.872679598618171459e-01 1.114341321955044511e-02
8.863968973099733972e-01 9.993763134177132204e-03
7.956421674459116522e-01 8.957600497134980341e-03
7.063696691477607814e-01 7.943001004918702479e-03
1.428314801021500458e+01 1.912160332914755179e-01
1.298967091701440424e+01 1.709010660201665532e-01
1.180615561435508631e+01 1.529202384502622858e-01
1.072329987169510090e+01 1.369308096750573300e-01
9.733023402472451124e+00 1.227069795922652029e-01
8.827821068659007508e+00 1.100131320946847457e-01
8.001172116389728473e+00 9.867031037207735222e-02
7.246787336190567252e+00 8.851943139793742865e-02
6.559044279573990721e+00 7.942938805424862303e-02
5.932572356614535636e+00 7.128348717282899372e-02
5.362513770737940888e+00 6.397563577567408344e-02
4.844335207896906859e+00 5.741756171739920839e-02
4.373640419273298718e+00 5.154293879586047122e-02
3.946455514898920658e+00 4.625775458333573203e-02
3.559177004317812365e+00 4.151664144754619451e-02
3.208245059650550957e+00 3.726236694413530282e-02
2.890636723392036700e+00 3.344166020585032789e-02
2.576130933961839009e+00 2.968455776186816955e-02
2.319069600075613025e+00 2.663137090837680923e-02
2.064785059361032626e+00 2.363998987589364595e-02
1.857305412328304817e+00 2.120743580874531742e-02
1.670079597984638564e+00 1.902029522834969982e-02
1.501280769672832971e+00 1.706126241865461163e-02
1.349163457098184304e+00 1.530310035421622757e-02
1.212158886265195523e+00 1.372448890377807144e-02
1.088724034359773052e+00 1.230865617173618545e-02
9.776821978821945702e-01 1.103562040761882877e-02
8.777598909683773654e-01 9.895508017420706279e-03
7.878485139750159849e-01 8.871540822141912516e-03
6.994757119071898233e-01 7.864302141518423814e-03
1.416710911799131090e+01 1.894153378425142420e-01
1.288290932752180495e+01 1.692981752558915809e-01
1.170804066072257221e+01 1.514837235979636654e-01
1.063317580235538173e+01 1.356523330633744862e-01
9.650189160347126816e+00 1.215567381021175203e-01
8.751889618314411479e+00 1.089778138842682209e-01
7.931657528326479856e+00 9.774728891875329728e-02
7.183207092735830024e+00 8.768722546902596449e-02
6.500930619089666074e+00 7.868108223273488633e-02
5.879501934481997871e+00 7.060529544668860125e-02
5.314236908905205503e+00 6.337142505752318966e-02
4.800317647498567375e+00 5.687489529235642549e-02
4.333565958016607489e+00 5.104990634416314843e-02
3.910141385292440486e+00 4.581946532023693786e-02
3.526169321585073568e+00 4.112079254145874913e-02
3.178388970929907131e+00 3.690466892594580078e-02
2.863545703054925173e+00 3.311850752835251294e-02
2.551856498993845701e+00 2.939947854184703918e-02
2.297017071887581086e+00 2.637301492766308542e-02
2.045227121855258900e+00 2.341171499863285016e-02
1.839582116251365251e+00 2.100432223731394862e-02
1.654107319716567659e+00 1.883777170580187149e-02
1.486841241335935759e+00 1.689672391760925485e-02
1.336143098469666501e+00 1.515886950445898169e-02
1.200373738053506889e+00 1.359422957251653699e-02
1.078192663408244156e+00 1.218990727303773634e-02
9.681422517894621160e-01 1.092632202592506464e-02
8.692003684986473466e-01 9.797769958746012711e-03
7.717957723336190679e-01 8.689259165102065224e-03
6.926315915282229563e-01 7.787386145870076742e-03
1.405205719986443391e+01 1.876251609022504263e-01
1.277702853186226939e+01 1.677044317481066193e-01
1.161063082219963150e+01 1.500618619627888117e-01
1.054365753795908844e+01 1.343771955353305902e-01
9.568012683757691761e+00 1.204180669605832976e-01
8.676577369188636979e+00 1.079596330163081069e-01
7.862681904506299446e+00 9.682371334552263009e-02
7.120128216724004311e+00 8.685991269298441730e-02
6.443298012386041052e+00 7.794220422944993232e-02
5.826946443964323485e+00 6.994192768215154454e-02
5.266352958573885523e+00 6.276859918443354613e-02
4.756745880843881835e+00 5.633721931994713217e-02
4.293919364248015569e+00 5.056384530269220079e-02
3.874136260574580159e+00 4.538249606762546906e-02
3.493482384007019270e+00 4.073060698256279061e-02
3.148748962410726548e+00 3.655235385941610349e-02
2.836657059261916469e+00 3.280388579196365229e-02
2.527778411310931173e+00 2.911922447990986096e-02
2.275257381944589596e+00 2.612399348741643174e-02
2.025774831380773744e+00 2.318587052121836786e-02
1.821987845254444904e+00 2.080229765382301740e-02
1.638266913654983226e+00 1.865501427306594240e-02
1.472508337958041258e+00 1.673416304728209472e-02
1.323210603940058405e+00 1.501194734494998642e-02
1.188811934408553483e+00 1.346074958065222003e-02
1.067646877979878228e+00 1.207104554186943721e-02
9.587211998705256200e-01 1.082226692219194139e-02
8.607239341897234830e-01 9.702485481961831831e-03
7.641970146989757184e-01 8.603492167554760775e-03
6.858106319122887484e-01 7.713095471943914178e-03
1.393765453834669188e+01 1.858546983425488353e-01
1.267174942228107604e+01 1.661238908251778390e-01
1.151385765288704732e+01 1.486478248941240921e-01
1.045472106311967764e+01 1.331210524393308670e-01
9.486499482682837936e+00 1.192923371683255185e-01
8.601848885143848378e+00 1.069486147733719195e-01
7.794191005902967539e+00 9.591491167701864107e-02
7.057432382868186416e+00 8.604642159656306077e-02
6.386124098807981042e+00 7.720829026445689969e-02
5.774796056228199248e+00 6.928051442727824194e-02
5.218822219468794543e+00 6.217863577195120728e-02
4.713458332311242671e+00 5.580324045156583035e-02
4.254628457331764757e+00 5.008505116028868359e-02
3.838420058084262454e+00 4.495378990098707755e-02
3.461089809580474075e+00 4.034115620290466830e-02
3.119323661419399318e+00 3.620476367787426458e-02
2.810070083105917771e+00 3.249056195102668909e-02
2.503987377329371267e+00 2.883957375680305107e-02
2.253704099269968619e+00 2.587211966965533017e-02
2.006418790522220608e+00 2.296068818144484172e-02
1.804587981086980708e+00 2.060214701621588401e-02
1.622498424947752982e+00 1.847484289941142901e-02
1.458364987249325395e+00 1.657440740929021911e-02
1.310466276985005729e+00 1.486667344472006498e-02
1.177267784205192624e+00 1.333181052833487534e-02
1.057296196576306802e+00 1.195384431859579724e-02
9.494146003231948017e-01 1.071890754922537325e-02
8.523299710439415922e-01 9.606805602753338072e-03
7.567853197558745970e-01 8.520800653465093050e-03
6.790703979309195004e-01 7.636521527257032586e-03
1.382401667198032413e+01 1.841037956896656724e-01
1.256723303896508881e+01 1.645542570490871603e-01
1.141772538390861058e+01 1.472529408278965002e-01
1.036647499246514137e+01 1.318692479191183042e-01
9.405498092879255978e+00 1.181750180271860934e-01
8.527597555142817143e+00 1.059413873795170269e-01
7.726180348938371800e+00 9.501893785895423883e-02
6.995385973086186482e+00 8.523906887393151166e-02
6.329405355496514396e+00 7.647863122958292736e-02
5.723129574568141642e+00 6.862997340483156794e-02
5.171685996561612875e+00 6.159264430309152605e-02
4.670595827645007247e+00 5.527672864481988219e-02
4.215664559775216702e+00 4.961245367238835413e-02
3.802969271966775366e+00 4.452585256650246071e-02
3.428937526884291209e+00 3.995707891937967660e-02
3.090207052824176515e+00 3.586026160888382969e-02
2.783688340954614482e+00 3.217770785137413769e-02
2.480303985773154807e+00 2.856495794095816054e-02
2.232340418391134396e+00 2.562754486045292976e-02
1.987330852881131316e+00 2.274329843183336974e-02
1.787319456505945148e+00 2.040098473819455457e-02
1.606924914671200799e+00 1.829784813978049818e-02
1.444311046739944482e+00 1.641118604501761585e-02
1.297809573948530470e+00 1.472213513138065019e-02
1.165866744575877467e+00 1.320249741549142132e-02
1.047048690485881783e+00 1.183841129731207954e-02
9.401263584257730788e-01 1.061498175893868176e-02
8.439721414092153928e-01 9.514314412080254746e-03
7.493783536860985084e-01 8.438277661759785095e-03
6.724118126658666927e-01 7.562226490965171313e-03
1.371120021965087155e+01 1.823587050374992080e-01
1.246349686591602612e+01 1.630088647606631191e-01
1.132231752049501594e+01 1.458717860261675436e-01
1.027882803040490955e+01 1.306360789495626396e-01
9.325105961229388285e+00 1.170621303137833330e-01
8.453927254741691044e+00 1.049478498888495592e-01
7.658798500103092266e+00 9.412603565291965957e-02
6.933729113212444339e+00 8.443592655317527784e-02
6.273138881920098164e+00 7.575850202856426741e-02
5.671766116682032788e+00 6.798557790001245882e-02
5.124925133117873344e+00 6.101064096358013028e-02
4.628005395482673201e+00 5.475583973136283894e-02
4.176951092620098116e+00 4.913900426594726423e-02
3.767907199739969126e+00 4.410288444899912452e-02
3.397102289209616988e+00 3.957682649689418103e-02
3.061388999613873896e+00 3.551967963024498659e-02
2.757522752976671931e+00 3.187401641943435338e-02
2.456917344995185104e+00 2.828947563710568561e-02
2.211183262727987486e+00 2.538123840211295792e-02
1.968426412147343818e+00 2.252559582531771243e-02
1.770200463389063783e+00 2.020393950402270614e-02
1.591542739796958816e+00 1.812391426298959329e-02
1.430446024010800121e+00 1.625499654209739200e-02
1.285251822375411912e+00 1.457798021571950729e-02
1.154537424647553712e+00 1.307647030278502251e-02
1.036876200886621691e+00 1.172450723133948956e-02
9.310152637588858804e-01 1.051290714415869382e-02
8.357530107477081360e-01 9.423442809157786537e-03
7.420402790338886945e-01 8.358335398762548746e-03
6.587204457479468589e-01 7.411420133249469779e-03
1.359907170369251617e+01 1.806310442441708963e-01
1.236035210327342071e+01 1.614786337531160798e-01
1.122759636621749912e+01 1.445062096413020913e-01
1.019185819908591739e+01 1.294085915900210770e-01
9.245264366700258307e+00 1.159637894153110332e-01
8.380863975491585904e+00 1.039657283066659499e-01
7.591903217096798606e+00 9.324642065489710530e-02
6.872609994927768362e+00 8.364731445035440693e-02
6.217287431472369619e+00 7.504252157126728440e-02
5.620895622456919760e+00 6.734149117333657064e-02
5.078569757413230690e+00 6.043116004986446438e-02
4.585846233259720073e+00 5.423445751230195760e-02
4.138665139125506265e+00 4.866967047692715570e-02
3.733071447698010914e+00 4.368115714643504288e-02
3.365584754765941877e+00 3.920060440791198197e-02
3.032785261849077152e+00 3.517714342641378722e-02
2.731656474597799367e+00 3.156543898553626493e-02
2.433736453143809708e+00 2.801668002808314906e-02
2.190203270845372252e+00 2.513813157945507873e-02
1.949647155933245335e+00 2.230657516570005647e-02
1.753298162235903179e+00 2.001057850628993121e-02
1.576252948713708912e+00 1.794910744444555908e-02
1.416670543914684277e+00 1.609982279766145399e-02
1.272881728596391149e+00 1.443887449812631708e-02
1.143351151684162348e+00 1.294806875892721108e-02
1.026787953152066724e+00 1.161167506114343766e-02
9.219060347397176614e-01 1.040942331289808169e-02
8.275893095190450799e-01 9.334441614893331310e-03
7.347835156319844074e-01 8.275446686665018786e-03
4.970159298463611708e-01 5.580729427074670318e-03
1.348779281260178919e+01 1.789344683881781140e-01
1.225801559630603954e+01 1.599555611183571813e-01
1.113351631396410468e+01 1.431496657617270518e-01
1.010547282253776835e+01 1.282004091659436629e-01
9.166052400878756501e+00 1.148728478317037338e-01
8.308202669610031066e+00 1.029880239207196790e-01
7.525577796379802287e+00 9.236869023994599692e-02
6.811934636681075794e+00 8.285888216199574496e-02
6.161948382936297541e+00 7.433594656977186854e-02
5.570412539353573500e+00 6.670534800047911439e-02
5.032615368835527292e+00 5.985914179051013417e-02
4.544059697028313138e+00 5.371919388887740759e-02
4.100627401365366076e+00 4.820651389741033993e-02
3.698595392292375550e+00 4.326606277547167395e-02
3.334282231990473466e+00 3.882528853485170406e-02
3.004408084291064096e+00 3.484266871264096038e-02
2.705989668797546432e+00 3.126238144129715735e-02
2.410746823193251842e+00 2.774854711755880832e-02
2.169439820874698999e+00 2.489602468164017757e-02
1.931064542615126500e+00 2.209025147615518297e-02
1.736541593865772670e+00 1.981808135001750931e-02
1.561129841235370685e+00 1.777347205775973993e-02
1.402983829316889031e+00 1.594205301351481890e-02
1.260598448144040651e+00 1.429559178899006584e-02
1.132250451387456058e+00 1.282123144895832602e-02
1.016838168102905504e+00 1.149924171804336814e-02
9.129875003372027731e-01 1.030939244750483409e-02
8.195446612942828279e-01 9.242020286393759498e-03
7.275610855732798088e-01 8.196617424005207472e-03
3.341039619526509630e-01 3.739751346761564267e-03
1.337717238704002298e+01 1.772468074321298659e-01
1.215632215035249075e+01 1.584491703135910146e-01
1.104007189366123676e+01 1.418056343998200242e-01
1.001968362724410788e+01 1.269948476644033042e-01
9.087504193459364998e+00 1.137981333074814527e-01
8.236214970644805788e+00 1.020182232828912156e-01
7.459719398710511484e+00 9.149746841166683797e-02
6.751796754223471808e+00 8.207663757672949145e-02
6.106937028947330148e+00 7.363419301482056201e-02
5.520386048716991567e+00 6.607443929716516617e-02
4.987021706227214857e+00 5.929381064032343551e-02
4.502598528356447360e+00 5.321066336239667349e-02
4.062923699647800646e+00 4.775502816975282089e-02
3.664407982206878245e+00 4.285376599869906294e-02
3.303257899937806830e+00 3.845619134077436080e-02
2.976301274391566221e+00 3.450886283566528129e-02
2.652590253156019262e+00 3.063153328117687244e-02
2.387950759783741717e+00 2.748392007551880845e-02
2.148840885671403633e+00 2.465687106514634699e-02
1.912621776382445571e+00 2.188025256087679921e-02
1.719911957763490706e+00 1.962606255492484533e-02
1.546114781979115893e+00 1.760373738905494576e-02
1.389485459949739488e+00 1.578957910429025155e-02
1.248402100390023639e+00 1.416001265059924942e-02
1.121327472090676292e+00 1.269405899662374472e-02
1.006964993552229570e+00 1.138509855399291552e-02
9.040513921288665378e-01 1.021008125626605284e-02
8.114826189560029324e-01 9.152554588553112741e-03
7.204771947801691390e-01 8.116782413228541132e-03
2.238027899805152265e-01 2.502861998424999249e-03
1.326742806134006969e+01 1.755765539056073909e-01
1.205538407646968047e+01 1.569633969435100529e-01
1.094737859168350624e+01 1.404676796268212180e-01
9.934605915604057813e+00 1.257991826620833975e-01
9.009489573013144792e+00 1.127364271253474687e-01
8.164843856921786269e+00 1.010618852937164858e-01
7.394330711792668431e+00 9.063654209658555949e-02
6.692094376776267062e+00 8.130237892218553086e-02
6.052544019092987782e+00 7.294255049299658289e-02
5.470675632295968427e+00 6.545006875316455863e-02
4.941835396084995224e+00 5.873286326278218811e-02
4.461485110730474268e+00 5.270646167683688127e-02
4.025644592345136275e+00 4.730158983407268397e-02
3.630443146421702405e+00 4.244745318902079512e-02
3.272481535268139563e+00 3.809130008183659460e-02
2.948442073632813631e+00 3.418228971880039185e-02
2.627649215220837942e+00 3.033618481033641470e-02
2.365368515446150344e+00 2.721846079792727968e-02
2.106080945450041320e+00 2.415854466510132526e-02
1.894423169947162533e+00 2.167031448859610757e-02
1.703458142243622797e+00 1.943813730296026221e-02
1.531229344545752546e+00 1.743630376105922281e-02
1.376087921595154029e+00 1.563611073116865854e-02
1.236292443502489125e+00 1.402102654516325028e-02
1.110408090939787762e+00 1.256979656940432864e-02
9.971296188339124900e-01 1.127557294234900198e-02
8.952302026020616532e-01 1.010987367544197678e-02
8.036042346933596203e-01 9.062553983337658797e-03
7.134474017832090897e-01 8.036109708688237915e-03
1.447489794924166695e+01 1.947738029004498772e-01
1.315835318902599482e+01 1.739192823658579912e-01
1.195509938297727359e+01 1.554824198539717650e-01
1.085529288024691930e+01 1.391462988578702487e-01
9.850144277308178431e+00 1.246151690288557212e-01
8.932010118778412888e+00 1.116736112360006139e-01
8.093904701190703932e+00 1.001132999219154773e-01
7.329470849869425209e+00 8.978545450761343805e-02
6.632823086002775703e+00 8.054344891223649827e-02
5.998462800453674859e+00 7.225540629067857268e-02
5.421450280783219888e+00 6.483502184217197761e-02
4.896964945602223729e+00 5.817567089053159168e-02
4.420667985228670105e+00 5.220826395259690889e-02
3.988595457552924550e+00 4.685401181048363256e-02
3.596830695161334912e+00 4.204323451619674384e-02
3.242018792111782233e+00 3.772855716489324079e-02
2.920838790326065748e+00 3.385659999221383998e-02
2.602906872349055156e+00 3.004941682563469149e-02
2.342960836685383352e+00 2.695868066616376874e-02
2.086075446441844949e+00 2.392591131963420215e-02
1.876319111423115027e+00 2.146330591258522463e-02
1.687099852021825885e+00 1.925086436552326044e-02
1.516554244547703378e+00 1.726654048313291598e-02
1.362757952819405816e+00 1.548584391854778038e-02
1.224369356724084978e+00 1.388487206914509366e-02
1.099683691709293365e+00 1.245273454638453833e-02
9.874780442403400249e-01 1.116413355802274923e-02
8.865287344342107634e-01 1.001233608923142275e-02
7.957266019026376647e-01 8.974869358076356662e-03
7.064360282706241279e-01 7.955555831479096951e-03
1.435705843968639073e+01 1.929291673878218427e-01
1.305002850614724075e+01 1.722761121371337578e-01
1.185561632285539524e+01 1.540273234716427186e-01
1.076382250046947142e+01 1.378435294935309030e-01
9.766252196092302995e+00 1.234521876676951541e-01
8.855143518803314961e+00 1.106295820030275684e-01
8.023531527472542280e+00 9.917263541147494643e-02
7.265117192733254292e+00 8.894367313675587139e-02
6.574085496958033126e+00 7.977888457205771500e-02
5.944882979139920032e+00 7.157614575379825372e-02
5.372609497210837581e+00 6.422469325699167730e-02
4.852504813282203955e+00 5.762585747287561622e-02
4.380247830082052651e+00 5.171417005302520603e-02
3.951806551932686595e+00 4.640953169135719064e-02
3.563509393877616116e+00 4.164503585812259073e-02
3.211812611680156415e+00 3.736906035091038664e-02
2.893497031737407355e+00 3.353091595720124329e-02
2.578361425897400139e+00 2.976130218909452466e-02
2.320777933106898505e+00 2.669882301645916736e-02
2.066201469768471632e+00 2.369600515287629411e-02
1.858410480073816373e+00 2.125675344275329559e-02
1.670936925030870990e+00 1.906431281946067285e-02
1.501908989283679441e+00 1.709960968879666726e-02
1.349624536251990969e+00 1.533696301542883215e-02
1.212532719401582693e+00 1.375308180878489356e-02
1.089024602786989426e+00 1.233184822860090846e-02
9.778936245312185305e-01 1.105651810657980010e-02
8.778919991412604817e-01 9.914904528237145423e-03
7.794588419615015029e-01 8.791307030642115522e-03
6.995060792405163319e-01 7.879442413962376920e-03
1.424010002368173922e+01 1.910966112241556658e-01
1.294249680151076376e+01 1.706474205716043968e-01
1.175679573697236080e+01 1.525791626426088732e-01
1.067306067747402132e+01 1.365522690647021364e-01
9.682980704751029677e+00 1.222984286733403564e-01
8.778766595100663039e+00 1.095879381896992522e-01
7.953679528761395723e+00 9.824567904511684324e-02
7.201216032932602928e+00 8.810502006520333496e-02
6.515778514861544579e+00 7.902736295282318524e-02
5.891710981696778759e+00 7.089753398157766506e-02
5.324149437986664068e+00 6.361286543714780861e-02
4.808405516019250925e+00 5.708566762035548886e-02
4.340168573877047464e+00 5.122409649715724267e-02
3.915420995479330202e+00 4.596675039371490856e-02
3.530507769486671776e+00 4.124745795100523416e-02
3.181827829733541169e+00 3.701348963813437531e-02
2.866331857927608251e+00 3.321219749874645272e-02
2.554038230511025631e+00 2.947782144494926967e-02
2.298857537129551876e+00 2.644473411451338934e-02
2.046572878812145113e+00 2.346815188955355541e-02
1.840614103539515600e+00 2.105331064069448921e-02
1.654945840213124075e+00 1.888243206479099656e-02
1.487453885907569662e+00 1.693589357506462834e-02
1.336583434777822932e+00 1.518967885336490117e-02
1.200782410985764548e+00 1.361992137226285086e-02
1.078388919325495854e+00 1.221336572272541630e-02
9.683193999172158284e-01 1.094955099342566351e-02
8.692972528719410397e-01 9.815509715132862689e-03
7.718475865538726444e-01 8.704488027855969076e-03
6.926621843799927181e-01 7.804179939040354654e-03
1.412387275716552004e+01 1.892877244935499137e-01
1.283567152539598055e+01 1.690416052163737637e-01
1.165856439094002184e+01 1.511435987947485626e-01
1.058305192461772215e+01 1.352687237122580377e-01
9.600336006630113772e+00 1.211489048861990880e-01
8.703084214415191866e+00 1.085611000510649377e-01
7.884371886705348054e+00 9.732547628922991190e-02
7.137889827253224517e+00 8.728239486609337683e-02
6.457897920152941396e+00 7.828648631824240700e-02
5.838936600147104805e+00 7.023312087066155285e-02
5.276114210002683436e+00 6.301276179295625668e-02
4.764667191264602586e+00 5.654086101402210768e-02
4.300460033748738198e+00 5.073925193902472514e-02
3.879365949386243795e+00 4.553196747839022979e-02
3.497725639957268484e+00 4.085500009346246936e-02
3.152200199022122451e+00 3.666187899689287572e-02
2.839467600694799643e+00 3.289505887773972598e-02
2.529989013915563412e+00 2.919537164661912751e-02
2.277026743500935702e+00 2.619034117718117838e-02
2.027087812109472864e+00 2.324291816809358202e-02
1.823087704759780436e+00 2.085029857136990600e-02
1.639058650584862997e+00 1.870112682968397277e-02
1.473187788489650263e+00 1.677170620433467499e-02
1.323729651680140007e+00 1.504402236938125539e-02
1.189117799805298414e+00 1.349002607222485675e-02
1.067955801051644338e+00 1.209537002300103796e-02
9.589307243188621710e-01 1.084293844226896439e-02
8.608549897796012873e-01 9.720448533372763947e-03
7.643178554494056698e-01 8.618823331538771546e-03
6.859121537705104021e-01 7.730001029760040152e-03
1.400846388285456001e+01 1.874934325484847453e-01
1.272959899422282426e+01 1.674432975008796343e-01
1.156119050310960539e+01 1.497163777819252584e-01
1.049355177002318307e+01 1.340013189793362314e-01
9.518318454033449783e+00 1.200113372069956247e-01
8.627983433477833586e+00 1.075478912082639821e-01
7.815550752625714637e+00 9.641620247702406554e-02
7.075051845982431864e+00 8.646480691074005798e-02
6.400543391238584512e+00 7.754923447461178898e-02
5.786664516660572133e+00 6.957009929370254475e-02
5.228407518116353181e+00 6.241985157159294501e-02
4.721332819333247777e+00 5.600982663966715125e-02
4.261066148331905445e+00 5.026064429230973907e-02
3.843552413991122130e+00 4.510083447316203670e-02
3.465263310998562218e+00 4.046623727813281057e-02
3.122781776618068772e+00 3.631321382500439510e-02
2.812807399393163266e+00 3.258118041057080777e-02
2.506135395813298583e+00 2.891891739054944926e-02
2.255436097314579502e+00 2.594152533951996076e-02
2.007734719039172333e+00 2.302203379590075927e-02
1.805655071079893093e+00 2.064976413551267501e-02
1.623363196558369026e+00 1.851908682649487312e-02
1.459011674168008144e+00 1.661204908252072315e-02
1.310963801219024338e+00 1.489906618916323790e-02
1.177639645742727836e+00 1.335954376117297684e-02
1.057632763965655087e+00 1.197833361020756750e-02
9.496332900135033839e-01 1.073981742988629369e-02
8.524346444666877076e-01 9.628043028029199812e-03
7.568696535466208353e-01 8.535454071741692059e-03
6.791663327778522108e-01 7.651519600583171592e-03
1.389386227077270064e+01 1.857191034595450096e-01
1.262430117059825463e+01 1.658718488242041378e-01
1.146444182610209239e+01 1.483102183755752312e-01
1.040474329175687451e+01 1.327420879753314631e-01
9.436949521225056259e+00 1.188875083984403669e-01
8.553373175742164491e+00 1.065368166884825551e-01
7.747375727926440803e+00 9.551179272130733144e-02
7.012745887511993459e+00 8.565020632472970796e-02
6.343608956855531389e+00 7.681741594265514839e-02
5.734743830005702314e+00 6.891136413409691686e-02
5.181176806417367331e+00 6.183101541264208328e-02
4.678308629383847617e+00 5.548250000602089615e-02
4.221940214531378466e+00 4.978209522575157558e-02
3.808068965224363556e+00 4.467431283361633643e-02
3.433118583396356005e+00 4.008357736043249159e-02
3.093572996758593874e+00 3.596747903076812775e-02
2.786447168121871876e+00 3.227256174089250529e-02
2.482475435604153180e+00 2.863990530648791166e-02
2.234089875457575758e+00 2.569349423903867502e-02
1.988636381353668048e+00 2.279987952500039244e-02
1.788319964484128333e+00 2.045099909077913169e-02
1.607758399042466646e+00 1.833925127830755147e-02
1.444936548631357009e+00 1.645002955107330300e-02
1.298284724638300025e+00 1.475426690270320584e-02
1.166241962115185160e+00 1.323206975472309213e-02
1.047331572042207393e+00 1.186393503177419172e-02
9.403400434684273668e-01 1.063686194228050282e-02
8.440970513138617015e-01 9.534751630433912703e-03
7.494615750686193234e-01 8.456246551037271963e-03
6.652630975655612344e-01 7.498231737637473839e-03
1.377992701843254508e+01 1.839611942790133903e-01
1.251960528207615653e+01 1.643059366633412566e-01
1.136830262549438331e+01 1.469134240250190571e-01
1.031655391501452002e+01 1.314988778547385162e-01
9.356040942952468242e+00 1.177690503652152887e-01
8.479343020991235491e+00 1.055346248003129761e-01
7.679696732291272809e+00 9.461022064379784324e-02
6.950828932817711525e+00 8.484372046497516695e-02
6.287126143758342778e+00 7.609634355260376515e-02
5.683258580124659787e+00 6.826983753796178611e-02
5.134322303118883823e+00 6.124975866683204928e-02
4.635680585626833938e+00 5.495834294161706934e-02
4.183223341605326162e+00 4.931124174041152247e-02
3.772912481000648022e+00 4.424743118883117665e-02
3.401208810617733391e+00 3.970323677218178665e-02
3.064673015516597321e+00 3.562374808165941903e-02
2.760289711306088467e+00 3.196474544759757980e-02
2.459057061536254363e+00 2.836770735107231947e-02
2.212893960206215205e+00 2.544848445950814719e-02
1.969656664639172661e+00 2.258056567575318641e-02
1.771270628790697854e+00 2.025617503867717037e-02
1.592344559828681838e+00 1.816555760302623196e-02
1.431030749788656076e+00 1.629013156919893388e-02
1.285793149696941917e+00 1.461263717983901644e-02
1.154945694374040155e+00 1.310343874017190491e-02
1.037179770845415572e+00 1.175028894426716382e-02
9.312188454999241749e-01 1.053324333475334773e-02
8.358416586868318010e-01 9.445429298723816494e-03
7.421549884620279869e-01 8.371449148971650545e-03
5.019408793305725203e-01 5.648560888036661086e-03
1.366687824757795688e+01 1.822180345379876831e-01
1.241578233973543632e+01 1.627574158920337410e-01
1.127293698901165797e+01 1.455383663991081378e-01
1.022910068870976019e+01 1.302576996221775918e-01
9.275778914149848120e+00 1.166601248660560503e-01
8.405909169538217540e+00 1.045473391017195941e-01
7.612497190285235860e+00 9.372190104577342307e-02
6.889492850451861550e+00 8.404588834592785496e-02
6.231158067587752036e+00 7.538358341310384680e-02
5.632224899388460493e+00 6.762465247858885642e-02
5.087841516873226055e+00 6.067226020397590430e-02
4.593465280894180935e+00 5.443893823155619011e-02
4.144775531714263828e+00 4.884335864278716022e-02
3.738064041049852460e+00 4.383046651349534195e-02
3.369596892785570841e+00 3.932684799312759910e-02
3.036080404248372222e+00 3.528671965469878241e-02
2.734332183179033482e+00 3.166080478018641620e-02
2.435789604965598265e+00 2.809749062872438780e-02
2.191930728830312702e+00 2.520763133321859278e-02
1.950944795526988296e+00 2.236635835070453771e-02
1.754318429549223568e+00 2.006237809836125194e-02
1.577022104250154433e+00 1.799229519367824201e-02
1.417222983826544658e+00 1.613717320399941230e-02
1.273332101994899546e+00 1.447211316824983073e-02
1.143735834922374295e+00 1.297817954720332199e-02
1.027056349855049122e+00 1.163877280461650746e-02
9.221806507273502262e-01 1.043470116070648566e-02
8.277769886096245644e-01 9.352870719781521819e-03
7.348710813505612283e-01 8.293991310985836599e-03
3.373934241523115496e-01 3.788566377289456343e-03
1.355458064127547679e+01 1.804908126399906443e-01
1.231257314863064778e+01 1.612176548556970845e-01
1.117824077710977626e+01 1.441613995804623960e-01
1.014213452557111594e+01 1.290377455104088911e-01
9.196130379666739074e+00 1.155759874886895244e-01
8.332924637356518005e+00 1.035636459706190393e-01
7.545868388907972957e+00 9.284100300324606148e-02
6.828587990786934014e+00 8.325527665226434282e-02
6.175605912381161744e+00 7.467401011946289691e-02
5.581570575206260543e+00 6.698890524937656243e-02
5.041755244205066155e+00 6.010072879420101655e-02
4.551503022152787459e+00 5.392317969210115580e-02
4.106734270686239086e+00 4.838544271856166923e-02
3.703477521879923628e+00 4.341301905940134209e-02
3.338198459888292113e+00 3.895413240736057131e-02
3.007663485362619404e+00 3.495054771069179556e-02
2.680324852269463598e+00 3.101767330974372280e-02
2.412773316764932563e+00 2.783088123821619159e-02
2.171127654815116159e+00 2.496507772944197776e-02
1.932327669939970960e+00 2.215044439498240966e-02
1.737558321575819242e+00 1.986892251030022635e-02
1.561890280263084296e+00 1.782089959702940277e-02
1.403602913764036009e+00 1.598239062074819153e-02
1.261070453101681199e+00 1.433275590334561270e-02
1.132632855944073924e+00 1.285177876023807682e-02
1.017116898439582862e+00 1.152467300610948014e-02
9.131254729473242682e-01 1.033296873071067740e-02
8.196324861699704201e-01 9.264273774877969034e-03
7.276684480649976416e-01 8.214311798419795738e-03
2.260077486767389510e-01 2.532107881679095205e-03
1.344309162300883820e+01 1.787767762232035651e-01
1.221014540381497859e+01 1.596979574816179415e-01
1.108415597717937295e+01 1.428127304243743678e-01
1.005585949316416006e+01 1.278294927717777696e-01
9.117177639175169546e+00 1.144872883442386718e-01
8.260604217338705979e+00 1.025974215924302657e-01
7.479711861671716200e+00 9.197135366706481185e-02
6.768175297406036961e+00 8.247111434984456813e-02
6.120468129991658124e+00 7.397036337020997110e-02
5.531362453321944983e+00 6.635654494070701570e-02
4.996011050154948840e+00 5.952917910842905891e-02
4.509928372644870898e+00 5.341451574997537616e-02
4.068958646895759479e+00 4.792479450977052413e-02
3.669253477443300326e+00 4.300091862091788564e-02
3.307204111753310638e+00 3.858254671711463385e-02
2.979516130791475259e+00 3.461898196063906835e-02
2.655151013322912146e+00 3.071991601912620051e-02
2.389997591028828694e+00 2.756038485697561574e-02
2.127861905277736998e+00 2.445837271206160318e-02
1.913909572399236092e+00 2.193690190623893282e-02
1.720891697265352072e+00 1.967846882552580154e-02
1.546875197674564051e+00 1.764961598037386240e-02
1.390075081766677378e+00 1.582694252241244326e-02
1.248839354929504486e+00 1.419129534843965867e-02
1.121671168359131165e+00 1.272489157267466149e-02
1.007254939905584123e+00 1.141328868478235295e-02
9.042530124285161897e-01 1.023150589605126108e-02
8.116521217987248127e-01 9.173328758253742471e-03
7.205466189015198308e-01 8.133730446589909624e-03
1.467308061324758306e+01 1.985297528872072281e-01
1.333232522562125055e+01 1.770835845671445696e-01
1.210849501601628297e+01 1.581942661073852119e-01
1.099080150902236319e+01 1.414723521812856211e-01
9.970222912384768321e+00 1.266289181446204060e-01
9.038763149600413271e+00 1.134099913141054933e-01
8.188885799442527258e+00 1.016320611477513070e-01
7.414021949281631052e+00 9.110971618183349996e-02
6.708204168502715170e+00 8.169352276546942848e-02
6.065842875545978785e+00 7.327202031856637487e-02
5.481542739194010139e+00 6.572751501856884115e-02
4.950654790816921391e+00 5.896764478745664118e-02
4.468700946214640091e+00 5.290907404812902198e-02
4.031486684953290656e+00 4.747068471654795896e-02
3.635293985732981348e+00 4.259078522172292380e-02
3.276345313092485334e+00 3.821550392883953096e-02
2.951616620930651802e+00 3.428726305685733666e-02
2.630123692908802990e+00 3.042879547510676796e-02
2.367312488115087987e+00 2.729808798465807596e-02
2.107658083837893326e+00 2.422304307863471645e-02
1.895587148196053340e+00 2.172817796986248329e-02
1.704417558328512383e+00 1.948915896787456470e-02
1.532015418768571280e+00 1.747893483835571971e-02
1.376664070965180731e+00 1.567428094730705795e-02
1.236794686120564091e+00 1.405228045196204104e-02
1.110816626341077917e+00 1.260304856894278389e-02
9.973953601320285633e-01 1.130091833855987292e-02
8.954320137488066544e-01 1.013274844038428331e-02
8.037534199329803286e-01 9.082834663879742546e-03
7.135226104531661173e-01 8.052686303438041926e-03
1.455339072726620131e+01 1.966387877540906604e-01
1.322232837844819819e+01 1.754035766854193656e-01
1.200749040760993047e+01 1.567034511652146689e-01
1.089817238918764275e+01 1.401378013476968776e-01
9.885278338126145314e+00 1.254374990623284836e-01
8.960886362242934666e+00 1.123502266930095084e-01
8.117616792007289916e+00 1.006776191274624532e-01
7.348898755810536976e+00 9.025536829433332409e-02
6.648769160446382998e+00 8.092409425187263583e-02
6.011624572400379840e+00 7.258817720272747742e-02
5.432131243539711107e+00 6.510959296797094731e-02
4.905743307955768628e+00 5.840997710480855948e-02
4.427885361965071098e+00 5.240484533424335373e-02
3.994447653143745391e+00 4.702279181458843965e-02
3.601582667184467734e+00 4.218670273445611352e-02
3.245889157454891372e+00 3.785013011770058805e-02
2.923974004741979549e+00 3.396033772583988836e-02
2.605358147260817603e+00 3.013792137531487100e-02
2.344919338945143483e+00 2.703511205377028687e-02
2.087568006172078494e+00 2.399089974416991622e-02
1.877551453984892982e+00 2.151794914595130462e-02
1.688088068706768752e+00 1.929935514928787094e-02
1.517246093271318541e+00 1.730947417346509476e-02
1.363383036395946268e+00 1.552178353591136470e-02
1.224835702191555242e+00 1.391575841772611094e-02
1.099996202108151744e+00 1.247843226568341041e-02
9.877272724362463618e-01 1.119185877600426329e-02
8.867345599887971330e-01 1.003513551109470707e-02
7.873159003648211307e-01 8.898732287595198867e-03
7.065008092834764719e-01 7.975066496207107794e-03
1.443441866579297717e+01 1.947657955880587322e-01
1.311315390981309648e+01 1.737410003291893212e-01
1.190713314617904395e+01 1.552242470150084486e-01
1.080612986340921111e+01 1.388166575183006068e-01
9.800952656184890088e+00 1.242559561486997199e-01
8.883545454934870023e+00 1.112954625642414708e-01
8.046943648605688892e+00 9.972834627604845736e-02
7.284239844775998840e+00 8.940654574938845800e-02
6.589766232135358059e+00 8.015983789012837146e-02
5.957813287321362949e+00 7.190177790158341908e-02
5.383179107425839049e+00 6.449470653523994845e-02
4.861109843537351871e+00 5.786126020742916876e-02
4.387317001074434231e+00 5.190961934548854462e-02
3.957641710121998724e+00 4.657502593792180179e-02
3.568242720190078821e+00 4.178809414413780371e-02
3.215545898281432002e+00 3.749163088419175255e-02
2.896509450581423728e+00 3.363437723096478205e-02
2.580828759102712588e+00 2.985030801445471421e-02
2.322796480192253377e+00 2.677601655954185700e-02
2.067753203723089239e+00 2.375706149497872066e-02
1.859616778897690725e+00 2.131359829245767570e-02
1.671890913815842872e+00 1.911577308500766667e-02
1.502666459354123907e+00 1.714288672036867398e-02
1.350219224310050370e+00 1.537372723956968029e-02
1.212963472408637333e+00 1.378571470201520044e-02
1.089320323031517823e+00 1.235803978091270551e-02
9.781430897657382717e-01 1.108171353657996273e-02
8.781079713824391231e-01 9.936178202232599094e-03
7.796311304537473230e-01 8.810058820628831333e-03
6.996501567848282255e-01 7.897568313212996113e-03
1.431636112673504968e+01 1.929128260879474088e-01
1.300460486892327161e+01 1.721021608748015408e-01
1.180761479988512797e+01 1.537609329215452736e-01
1.071477435993482352e+01 1.375130655996508744e-01
9.717203400731174057e+00 1.230885415543141875e-01
8.806845936275948361e+00 1.102480889709800405e-01
7.976716077949194350e+00 9.879520704626709726e-02
7.220169545198272587e+00 8.855795670289287602e-02
6.531201596852914903e+00 7.940694104001365383e-02
5.904409213303055459e+00 7.122369002869437249e-02
5.334526925755715965e+00 6.388516829506511729e-02
4.816923443804902227e+00 5.731182100157001386e-02
4.347127080356592010e+00 5.141485446501541101e-02
3.921096275075358406e+00 4.613364570338029935e-02
3.535148939212675590e+00 4.138743196807026514e-02
3.185614165571824863e+00 3.713375978893752177e-02
2.869348465655321867e+00 3.331501301528585340e-02
2.556495655321521898e+00 2.956513382486368122e-02
2.300773637708970920e+00 2.651843460648460951e-02
2.048039719460512664e+00 2.352830144758201805e-02
1.841849242068360315e+00 2.110850371276462925e-02
1.655884720305610847e+00 1.893137152247535704e-02
1.488279587267979709e+00 1.697838857937950321e-02
1.337242600061584019e+00 1.522642760104386643e-02
1.201188799956855791e+00 1.365304134384162475e-02
1.078828517418781718e+00 1.224036260925917899e-02
9.686417874436539233e-01 1.097443913128927015e-02
8.694869251967258794e-01 9.839145420768304409e-03
7.719816190892803132e-01 8.724227858812496142e-03
6.927803461073976932e-01 7.823893761733110783e-03
1.419903544833685238e+01 1.910722225914296968e-01
1.289692099626081045e+01 1.704775827684364142e-01
1.170876949831445657e+01 1.523098638656149029e-01
1.062410973719644858e+01 1.362146185228889916e-01
9.634070119533809873e+00 1.219312581601966344e-01
8.730780186215403305e+00 1.092101842860026262e-01
7.907079280378298769e+00 9.786116357059054804e-02
7.156589323354658028e+00 8.772824707038899550e-02
6.473182406558966484e+00 7.866030901578245638e-02
5.851508563462980206e+00 7.055007929596048000e-02
5.286333194351340303e+00 6.327993918408678087e-02
4.773096501034007844e+00 5.677172123255689457e-02
4.307346693132249271e+00 5.093177622983006969e-02
3.884950675272731857e+00 4.569556069054001718e-02
3.502344348420136200e+00 4.099521257704416555e-02
3.155899717911885727e+00 3.678139624466864738e-02
2.842481368131535735e+00 3.299762045945211358e-02
2.532358312627173369e+00 2.928402898946755317e-02
2.278962444398886067e+00 2.626663001781378778e-02
2.028521373655548299e+00 2.330405115748461833e-02
1.824294987238330279e+00 2.090637000292182648e-02
1.640000352687854157e+00 1.874874924545349986e-02
1.473897930077421314e+00 1.681687179500934368e-02
1.324353786960632995e+00 1.508077266845445769e-02
1.189600396417048733e+00 1.352022977878654560e-02
1.068321728822967387e+00 1.212420938876803377e-02
9.592237555886864442e-01 1.086741357652565992e-02
8.610526600011615406e-01 9.745082717838712480e-03
7.644896533173297648e-01 8.637931965935145839e-03
6.859906905600704485e-01 7.744132934930408191e-03
1.408256286623049469e+01 1.892596512902679218e-01
1.279003708480466273e+01 1.688656955522347125e-01
1.161058941944645539e+01 1.508790415013969988e-01
1.053405998278062761e+01 1.349394529922517405e-01
9.551596522524665289e+00 1.207865608699784654e-01
8.655240070546996733e+00 1.081833928941684647e-01
7.838050192495717106e+00 9.694317242407127222e-02
7.093484407260867819e+00 8.690369725852932492e-02
6.415608494153825170e+00 7.792328394707827288e-02
5.799041069224173839e+00 6.988811510213681355e-02
5.238611884198231650e+00 6.268443816519560230e-02
4.729638258641025494e+00 5.623676376976437241e-02
4.267841111748342797e+00 5.044928914271576414e-02
3.849135641294850529e+00 4.526229470857163345e-02
3.469819113919299980e+00 4.060612068666240304e-02
3.126394547385975109e+00 3.643153792328999996e-02
2.815828963670722107e+00 3.268300470679878778e-02
2.508415994034431939e+00 2.900127102283997851e-02
2.257340445053044320e+00 2.601712934674544828e-02
2.009296460724686817e+00 2.308190300517741142e-02
1.806834768353547727e+00 2.070511221507399455e-02
1.624269574637042135e+00 1.856669029689009265e-02
1.459777731436360471e+00 1.665233429448744612e-02
1.311551156578559807e+00 1.493320315122141466e-02
1.178097598033785554e+00 1.338809832448522273e-02
1.057985320863431999e+00 1.200639584850015859e-02
9.498888926390622878e-01 1.076301118403698819e-02
8.526222921571298130e-01 9.649261020648301768e-03
7.570125713893031127e-01 8.554781545421288880e-03
6.719568128710787791e-01 7.586146180575563391e-03
1.396685333062680279e+01 1.874541834596041845e-01
1.268376220506019436e+01 1.672705656855084100e-01
1.151309550181609431e+01 1.494517022813746099e-01
1.044470447686597581e+01 1.336703828770000324e-01
9.469696654674473635e+00 1.196537984339697547e-01
8.580320453543842874e+00 1.071680671817158148e-01
7.769476601040698149e+00 9.603256712984749310e-02
7.030882458435898208e+00 8.608754365479653892e-02
6.358536347441937409e+00 7.719125368989535052e-02
5.747005223151426812e+00 6.922982742648758903e-02
5.191182900079486018e+00 6.209309205804919296e-02
4.686528156557107749e+00 5.570502838338965007e-02
4.228676956904293682e+00 4.997360898830235237e-02
3.813573719916414806e+00 4.482991783333067221e-02
3.437582451200477784e+00 4.022027029361224804e-02
3.097199476213670533e+00 3.608261614620523333e-02
2.789378845949227248e+00 3.237358840023045470e-02
2.484767252907733148e+00 2.872774979096750364e-02
2.235915946855092429e+00 2.576780384133952814e-02
1.990154673148971431e+00 2.285963789822856307e-02
1.789567577339178150e+00 2.050680334353754616e-02
1.608730286223538197e+00 1.838991432190728581e-02
1.445689670153559980e+00 1.648942061014044974e-02
1.298856636171580758e+00 1.478989498095133366e-02
1.166679623835776392e+00 1.326262027965185823e-02
1.047660191312858258e+00 1.188830736144754104e-02
9.406367824447502413e-01 1.065662719391145645e-02
8.443371442246997427e-01 9.557618223709023891e-03
7.496166561078533297e-01 8.471303556898459111e-03
5.069939872360454958e-01 5.714876297897252683e-03
1.385192787006540271e+01 1.856736754466500328e-01
1.257839684040979122e+01 1.656856124266515573e-01
1.141639422947283933e+01 1.480424708057796468e-01
1.035594763658613182e+01 1.324089094346778406e-01
9.388410302731953649e+00 1.185358217998847968e-01
8.505919479209062217e+00 1.061690051094023590e-01
7.701480493891008194e+00 9.513208034020205484e-02
6.968802862674055021e+00 8.527923579900158202e-02
6.301897412795154807e+00 7.646582010521156547e-02
5.695324802336335424e+00 6.857740830818670474e-02
5.144127359858131854e+00 6.150633507890673063e-02
4.643780466053096134e+00 5.518069489743990252e-02
4.189820534601812696e+00 4.949941399719661600e-02
3.778314735929681589e+00 4.440681037733441860e-02
3.405624294379542505e+00 3.983936965096839672e-02
3.068225948605688203e+00 3.573942080912446279e-02
2.763139800460069129e+00 3.206458548588173030e-02
2.461308229543198056e+00 2.845375759919729214e-02
2.214781675872639966e+00 2.552341246395111590e-02
1.971141893823601388e+00 2.264539070293242543e-02
1.772439763384856093e+00 2.031073239858214100e-02
1.593281468211496410e+00 1.821291590065877986e-02
1.431830503029698498e+00 1.633009113473344806e-02
1.286308389005991204e+00 1.464910371290801226e-02
1.155392170556670539e+00 1.313623955656563133e-02
1.037517128018017987e+00 1.177685206515179453e-02
9.314673921032258219e-01 1.055516674963702904e-02
8.360901771527989856e-01 9.463886818403858051e-03
7.423077879902724163e-01 8.388595231046132306e-03
3.407864290414095443e-01 3.832227791325582868e-03
1.373791647014959949e+01 1.839052609369571656e-01
1.247364578245580091e+01 1.641207596822345516e-01
1.132032807281228948e+01 1.466497893355391546e-01
1.026786718412434496e+01 1.311674466980896347e-01
9.307744985258475268e+00 1.174152641843353995e-01
8.432031073149612865e+00 1.051721479658126873e-01
7.634063119814757492e+00 9.424026571570534583e-02
6.907175187571199082e+00 8.447249468240504433e-02
6.245680261429201963e+00 7.574950631067449425e-02
5.644112210583676514e+00 6.793406739307264464e-02
5.097546342388239005e+00 6.093187386734261191e-02
4.601379244830713588e+00 5.465761555228402374e-02
4.151333043145859492e+00 4.903286407926121110e-02
3.743403715634872064e+00 4.398715463590257418e-02
3.373958723416983219e+00 3.946058120614487352e-02
3.039549946193826013e+00 3.540198036287577760e-02
2.708597789462118932e+00 3.141224579472180756e-02
2.438053669803139201e+00 2.818340645268672257e-02
2.193752502251259617e+00 2.527946648093912577e-02
1.952378895625286770e+00 2.242884742597404252e-02
1.755489564358257315e+00 2.011417482293569037e-02
1.577924597817380370e+00 1.803636656278205519e-02
1.417989422391105592e+00 1.617280315379239150e-02
1.273869639419443978e+00 1.450815938127711369e-02
1.144200019818070180e+00 1.300712909622075454e-02
1.027467028424291717e+00 1.166113877594404831e-02
9.224403360245294614e-01 1.045452666967429389e-02
8.279969842349820253e-01 9.373658532438957497e-03
7.349999087269127873e-01 8.312144277542996007e-03
2.282464151696259325e-01 2.563753350477417266e-03
1.362448414999243340e+01 1.821685186542784940e-01
1.236963269946667410e+01 1.625646202737311419e-01
1.122492222541036355e+01 1.452749034168636932e-01
1.018043865197302900e+01 1.299346351843235214e-01
9.227632447469508392e+00 1.163179674265217428e-01
8.358766362696364638e+00 1.041822785635856674e-01
7.567064135683036596e+00 9.335947164625854611e-02
6.846040780301709816e+00 8.368306242168152553e-02
6.189922173988789744e+00 7.503707323127339901e-02
5.593303779337569281e+00 6.729353247146417638e-02
5.051339763638175384e+00 6.035723278149932036e-02
4.559334843600244547e+00 5.414317817289199253e-02
4.113183274003671563e+00 4.857088618950143599e-02
3.708771446170600061e+00 4.357307894861399411e-02
3.342571631336067384e+00 3.908965639065004050e-02
3.011159774545726808e+00 3.506832041199003241e-02
2.683085137679220633e+00 3.111326258695129229e-02
2.415004204650389674e+00 2.791384973372848868e-02
2.150013034275310098e+00 2.476715510320133887e-02
1.933796827055141554e+00 2.221452340662152802e-02
1.738686786189416411e+00 1.992426134995462991e-02
1.562770744719938376e+00 1.786714558832155561e-02
1.404336700837901297e+00 1.601970319577792484e-02
1.261621607353466512e+00 1.436632336391275959e-02
1.133100845599040341e+00 1.288214602082919831e-02
1.017500326930857346e+00 1.154817069595885301e-02
9.134561994184162703e-01 1.035293296521400813e-02
8.198852722243907820e-01 9.283715375120854194e-03
7.278654373456624471e-01 8.229753593713157872e-03
1.487857413111005123e+01 2.025124985801320943e-01
1.351208663681073929e+01 1.804290474723225235e-01
1.226647659431965920e+01 1.610312518880523125e-01
1.113024996352651108e+01 1.439052655872128106e-01
1.009369753481893994e+01 1.287146600756915171e-01
9.148174101404716652e+00 1.152225224137640447e-01
8.286090076902263846e+00 1.032038538263467670e-01
7.500652176195041321e+00 9.247700607802897266e-02
6.785351764689115051e+00 8.289940701066883522e-02
6.134593083429842331e+00 7.433059126480637269e-02
5.542963450758875865e+00 6.665677305164419142e-02
5.005504037197268552e+00 5.978926277824440222e-02
4.517740237733380404e+00 5.363184139583044435e-02
4.075338391399296434e+00 4.811146426267016302e-02
3.674407720018856072e+00 4.315671251536699199e-02
3.311453795207176753e+00 3.872022923389382976e-02
2.982994443827535758e+00 3.473391419893262499e-02
2.657876771806418681e+00 3.082199474033642250e-02
2.392157897153120327e+00 2.764825769041635503e-02
2.129589978812860274e+00 2.453090388893346824e-02
1.915341785617150183e+00 2.200308438015703694e-02
1.722077162688762764e+00 1.973410899293347523e-02
1.547790258806431840e+00 1.769739945923114177e-02
1.390808618244538497e+00 1.586871991348568975e-02
1.249450195526187413e+00 1.422903402980176327e-02
1.122132354232274087e+00 1.275972599584457301e-02
1.007616772991738241e+00 1.143712243243086291e-02
9.045542999862834499e-01 1.025446999752871284e-02
8.118549622848361125e-01 9.195099900313825209e-03
7.207497805327253149e-01 8.153679655816816266e-03
1.475677698244900427e+01 2.005682198504565861e-01
1.340032696118351119e+01 1.787232851189453908e-01
1.216391285404470857e+01 1.595129671746167432e-01
1.103624304632709929e+01 1.425522680165390021e-01
1.000753314408295758e+01 1.275072551372319896e-01
9.069333204206222021e+00 1.141402993023467455e-01
8.214017837801719679e+00 1.022361926778756896e-01
7.434756803709728246e+00 9.161088558684148120e-02
6.725201724016649507e+00 8.212324381089113057e-02
6.079721590930169839e+00 7.362999560383610975e-02
5.492926458579809434e+00 6.602631107462102189e-02
4.960038354945014660e+00 5.922388906202843972e-02
4.476396150711603461e+00 5.312327621131083394e-02
4.037858710768127857e+00 4.765705092323663933e-02
3.640444455478641927e+00 4.275023463425594444e-02
3.280592009633934047e+00 3.835205410312590019e-02
2.955033243523274233e+00 3.440473192336675895e-02
2.632864316643511948e+00 3.052750695860729363e-02
2.369596604900214842e+00 2.738347728545300133e-02
2.109339116506875111e+00 2.429683252705663529e-02
1.897080413133237942e+00 2.178960441278827639e-02
1.705559068585894567e+00 1.954443180304014233e-02
1.532907835258856322e+00 1.752791206808413521e-02
1.377395169413667242e+00 1.571676030423921344e-02
1.237371121797749884e+00 1.409131813207510631e-02
1.111248797136641153e+00 1.263262821937342732e-02
9.978169856293277462e-01 1.132776773962556466e-02
8.957444967185694829e-01 1.015768085027424043e-02
7.953067967434578334e-01 9.008777455786718194e-03
7.136868075049831450e-01 8.073440032234906888e-03
1.463585877787320655e+01 1.986510971750274912e-01
1.328934271092858310e+01 1.770205578725060347e-01
1.206210573982431988e+01 1.579992767351529603e-01
1.094290734421510258e+01 1.412024039791448804e-01
9.922041897123923704e+00 1.263102955966154128e-01
8.991106576076973056e+00 1.130637673709835450e-01
8.142450042514393971e+00 1.012739583605707511e-01
7.369326713406129770e+00 9.075018938713358407e-02
6.665488844537911461e+00 8.135135791961611851e-02
6.025360217316129585e+00 7.293853658894493275e-02
5.443382821797821514e+00 6.540339822995461239e-02
4.915025153083679932e+00 5.867174243030820469e-02
4.435403485595950102e+00 5.262238223947097310e-02
4.000680627234409314e+00 4.720643522983811874e-02
3.606706236549922728e+00 4.234562772972675498e-02
3.250043768966136781e+00 3.798671628342278894e-02
2.927376418506648648e+00 3.407535844754502885e-02
2.608066788031590644e+00 3.023779510783292795e-02
2.347126746995650048e+00 2.712165073301517695e-02
2.089305302468913883e+00 2.406220821002149485e-02
1.878956378549653916e+00 2.158390997131233099e-02
1.689233016758153960e+00 1.935729208962633577e-02
1.518215265411876347e+00 1.735768995480620538e-02
1.364106435189524680e+00 1.556500897526991341e-02
1.225411519910364788e+00 1.395795888370101115e-02
1.100449996139881037e+00 1.251122816801991666e-02
9.881001320699307477e-01 1.121569680465180595e-02
8.870171672755545744e-01 1.005662527619068276e-02
7.875541905842516899e-01 8.918599649184072095e-03
7.067041583419820805e-01 7.995263572213636566e-03
1.451571005048682750e+01 1.967497064915845750e-01
1.317920141269085299e+01 1.753495797269103151e-01
1.196113451829975638e+01 1.565152658258597285e-01
1.085029996912119188e+01 1.398715093303876111e-01
9.837196898746086049e+00 1.251193620288096053e-01
8.913380381813549747e+00 1.120062673725638197e-01
8.071379818797625560e+00 1.003192671381323009e-01
7.304385579509324877e+00 8.989539691159299795e-02
6.606336604051840311e+00 8.058534206331002814e-02
5.971407959696663603e+00 7.224949222857901532e-02
5.394328403432693264e+00 6.478916431971051826e-02
4.870286865316207248e+00 5.810898611931304691e-02
4.394852517433540662e+00 5.212117358479174262e-02
3.963767933373973040e+00 4.675885020737755027e-02
3.573203642520643264e+00 4.194507448276955236e-02
3.219708309866330609e+00 3.762566908366257734e-02
2.899925491311841963e+00 3.375117690314832775e-02
2.583452595293595166e+00 2.995048119546467325e-02
2.324945823043222504e+00 2.686243658233567269e-02
2.069431046174955213e+00 2.383165078549808955e-02
1.860977395643280019e+00 2.137851208504885220e-02
1.672999790426517253e+00 1.917053968879481318e-02
1.503612175666720674e+00 1.719221839328820278e-02
1.351004755394557222e+00 1.541809254762967728e-02
1.213513713381143999e+00 1.382452581519407267e-02
1.089835917491063677e+00 1.239286073958127850e-02
9.785297124636013200e-01 1.111057314885968358e-02
8.783720449430783006e-01 9.961287194755219856e-03
7.798787666650233152e-01 8.835110242925367507e-03
6.997713673208960650e-01 7.919673882059094505e-03
1.439642992602998461e+01 1.948764893103270002e-01
1.306976811065554145e+01 1.736780998847541335e-01
1.186076470817282136e+01 1.550343256210556797e-01
1.075837674816932044e+01 1.385587357577912349e-01
9.752929991031665580e+00 1.239414060600829981e-01
8.836279455811943961e+00 1.109539158192178188e-01
8.000904817935024838e+00 9.938152551600024087e-02
7.240045033933070862e+00 8.905136655204289042e-02
6.547536315957719566e+00 7.982506476462665479e-02
5.917862542592974506e+00 7.157233138703704423e-02
5.345559798364257098e+00 6.418199459806912810e-02
4.825993572652550689e+00 5.756965222862526349e-02
4.354550470649429350e+00 5.163342502540840123e-02
3.927186067720889184e+00 4.631592928610706039e-02
3.540090612237906775e+00 4.154684028134271456e-02
3.189682088269626181e+00 3.726873704222721101e-02
2.872716606180796717e+00 3.343041122066485460e-02
2.559135423334312431e+00 2.966415904965429007e-02
2.302890717383006880e+00 2.660832756191291656e-02
2.049785834651676186e+00 2.360381347972841798e-02
1.843219259140697508e+00 2.117260714664899110e-02
1.656963087008062496e+00 1.898696415823019831e-02
1.489148206528509100e+00 1.702883062572116760e-02
1.337990762658811228e+00 1.526982964981735483e-02
1.201800781609727586e+00 1.369035310319718056e-02
1.079216921637193849e+00 1.227263796149706196e-02
9.689890154028317770e-01 1.100505441603295484e-02
8.698482600119705754e-01 9.863824744336165823e-03
7.722046350889471000e-01 8.747313026078916420e-03
6.929402867883475148e-01 7.842491430669347452e-03
1.427799676204738155e+01 1.930112390864659744e-01
1.296120282396475965e+01 1.720349044436174091e-01
1.176117372079832712e+01 1.535657159440839414e-01
1.066707398952365260e+01 1.372531460616977228e-01
9.669338365760419052e+00 1.227831480537993764e-01
8.759777038916336522e+00 1.099099036532930757e-01
7.930927940496376394e+00 9.844994452457707379e-02
7.176165263800656113e+00 8.821600746950919447e-02
6.489365187028539594e+00 7.907558734150677004e-02
5.864739521055603255e+00 7.090084561196059731e-02
5.297258645914014075e+00 6.357578085078029184e-02
4.782077414984357233e+00 5.702205753558788059e-02
4.314594664997213336e+00 5.114699858548424349e-02
3.891002729082058131e+00 4.587841360475904823e-02
3.507224754277100232e+00 4.115252859386511058e-02
3.159869192537130722e+00 3.691397071982380207e-02
2.845773773058032585e+00 3.311441513885122340e-02
2.534944177468902993e+00 2.938125198835279256e-02
2.281094979091429664e+00 2.635449095448359064e-02
2.030285466821879936e+00 2.337932888398861625e-02
1.825621665713083708e+00 2.097120583560340909e-02
1.641118668947134207e+00 1.880537554423145769e-02
1.474814839769739594e+00 1.686390038607636296e-02
1.325066791798700239e+00 1.512121989115220409e-02
1.190173297277019815e+00 1.355842930607504236e-02
1.068782155521644128e+00 1.215560220112039784e-02
9.595308288742433467e-01 1.089919127732266735e-02
8.613767029647528828e-01 9.769536471083575466e-03
7.647141614310195568e-01 8.662022200862462204e-03
6.787892839283535817e-01 7.679980098408354695e-03
1.416035403421144423e+01 1.911700958145399754e-01
1.285334536512912607e+01 1.704064405496958090e-01
1.166230517282171242e+01 1.521185093308093095e-01
1.057637374247182827e+01 1.359647487152461365e-01
9.586316897294040018e+00 1.216299058142925466e-01
8.683856176107118685e+00 1.088844634630478647e-01
7.861567137504644975e+00 9.752201267349298874e-02
7.112842386897607838e+00 8.738900903636231954e-02
6.431525351422733294e+00 7.833477936910925032e-02
5.812094738855304143e+00 7.023046926456079364e-02
5.249347807770235796e+00 6.298013770790593380e-02
4.738499374861734559e+00 5.648504670104377567e-02
4.275074555587118574e+00 5.066294914766227703e-02
3.855081483811855669e+00 4.543988111468233448e-02
3.474663780803153301e+00 4.076348218750768665e-02
3.130364490561014179e+00 3.656422254161340729e-02
2.819033565755672210e+00 3.279845689835043931e-02
2.511020747511979678e+00 2.910399714371877944e-02
2.259488195221769580e+00 2.610314452557005102e-02
2.010926832064382719e+00 2.315470555888111959e-02
1.808216737818038489e+00 2.077109935043182018e-02
1.625364671426834828e+00 1.862705383076906918e-02
1.460670221865205232e+00 1.670222480805855919e-02
1.312246007619265464e+00 1.497760516487533361e-02
1.178631402377307902e+00 1.343061931437864245e-02
1.058431073405137868e+00 1.204073243711462939e-02
9.502482945863746089e-01 1.079581834424083245e-02
8.529466084352205213e-01 9.675755369729411443e-03
7.572042938825305214e-01 8.579430245835578325e-03
5.121435111918728467e-01 5.782548127143601405e-03
1.404356054462325787e+01 1.893469822781078671e-01
1.274623185157560457e+01 1.687875813027652772e-01
1.156409883575764042e+01 1.506858486235532202e-01
1.048649465006072035e+01 1.346882376061894759e-01
9.503978695254588160e+00 1.204837837148520219e-01
8.608550187669695930e+00 1.078587569183520611e-01
7.792742988243010593e+00 9.660822723697364001e-02
7.049972541402099502e+00 8.656636395970933318e-02
6.374206664230522179e+00 7.759836874569223109e-02
5.759853106835755909e+00 6.957346355959832807e-02
5.201813724550263807e+00 6.238787498092658590e-02
4.695224607135061845e+00 5.595506447227311525e-02
4.235794963209492892e+00 5.018583450950925284e-02
3.819488508426878592e+00 4.501054102411155416e-02
3.442322160086723315e+00 4.037588007042813842e-02
3.101168798578185282e+00 3.621827351586016236e-02
2.792595377806939005e+00 3.248841911741121719e-02
2.487391342081793688e+00 2.882573096306255064e-02
2.238075434417639453e+00 2.585580699063504129e-02
1.991799724081244616e+00 2.293388258080138534e-02
1.790905802439576533e+00 2.057128361468875399e-02
1.609801795926456336e+00 1.844544225845805990e-02
1.446614200099465508e+00 1.654055706278924689e-02
1.299605508386196817e+00 1.483656432947551458e-02
1.167274556460349055e+00 1.330259573055115815e-02
1.048163509205372934e+00 1.192589301307373992e-02
9.409679794202063796e-01 1.068977054014414070e-02
8.446486182981266522e-01 9.585179841326535444e-03
7.498135659412490384e-01 8.495853619102608847e-03
3.442476609255085696e-01 3.881691466458899332e-03
1.392751914951289827e+01 1.875387413762163724e-01
1.263989250087559668e+01 1.671843907185772415e-01
1.146667882696084995e+01 1.492620737383543728e-01
1.039722111586995545e+01 1.334214431861321659e-01
9.422219439958373854e+00 1.193512473397240481e-01
8.533770638316855894e+00 1.068450494270628964e-01
7.724405258298327581e+00 9.570277931517752468e-02
6.987601276020045660e+00 8.575365956918211408e-02
6.317368074943359169e+00 7.687488471537674839e-02
5.708010285345622492e+00 6.892071457447490612e-02
5.154656227938284374e+00 6.180213597880215848e-02
4.652431931576541224e+00 5.542574561441466346e-02
4.196861704937306925e+00 4.971394579181706574e-02
3.784123007752911771e+00 4.458691112536545403e-02
3.410397431798729784e+00 3.999413784223816715e-02
3.072182555133329718e+00 3.587449059141159524e-02
2.737463407498815116e+00 3.182876861865029799e-02
2.463903023618807087e+00 2.855149649482485383e-02
2.216856304531518607e+00 2.560794341878389405e-02
1.972826627416145451e+00 2.271736943674699735e-02
1.773789773250527002e+00 2.037192091732177926e-02
1.594389198231687788e+00 1.826828657007167900e-02
1.432646487949160274e+00 1.638121878529177206e-02
1.287051437952523081e+00 1.469268094247346695e-02
1.155902705846475476e+00 1.317139469313811061e-02
1.037979658928752436e+00 1.181062547103710163e-02
9.318783839645818912e-01 1.058906006337341325e-02
8.364321440676281139e-01 9.490419028740697260e-03
7.424752476402345369e-01 8.415028164985604783e-03
2.305328066465908432e-01 2.598782347000796588e-03
1.381237299514217121e+01 1.857547703419502316e-01
1.253427413274350499e+01 1.656029007663994967e-01
1.136996041566243143e+01 1.478532309937601874e-01
1.030853447985237814e+01 1.321645445955783871e-01
9.341115434966413389e+00 1.182319142789725192e-01
8.459508899452716335e+00 1.058465056820612205e-01
7.656646535703296230e+00 9.479924162544978161e-02
6.925727140678830551e+00 8.494683243787243265e-02
6.260988321160663617e+00 7.615160166889976823e-02
5.656688096159668611e+00 6.826721689625606104e-02
5.107945160889153513e+00 6.121719099461897518e-02
4.609944289377689408e+00 5.490019164029863452e-02
4.158264710976241396e+00 4.924524742605572436e-02
3.749145758730575206e+00 4.416183695211744337e-02
3.378590489595377999e+00 3.961575174565903218e-02
3.043402802667926288e+00 3.553299780737730063e-02
2.711659463591280073e+00 3.152191824672648940e-02
2.440565056945565914e+00 2.827796014248689163e-02
2.172664541384997872e+00 2.508746062523965065e-02
1.954049091872294808e+00 2.249911494231562198e-02
1.756771457750230692e+00 2.017905627196532256e-02
1.579099001266188962e+00 1.809468133840621759e-02
1.418867271226176285e+00 1.622533676364124045e-02
1.274641010521691209e+00 1.455051076010769641e-02
1.144715291649025302e+00 1.304498928248102978e-02
1.027937261368977895e+00 1.169497449004298223e-02
9.227705931510412629e-01 1.048461854420254177e-02
8.281969107024217402e-01 9.397792189222022030e-03
7.352766686400322715e-01 8.331084084681526433e-03
1.509190247635045701e+01 2.067464211367523175e-01
1.369795119766418523e+01 1.839843460703354527e-01
1.242951023441112923e+01 1.640355387830435274e-01
1.127385611814266220e+01 1.464560898175839565e-01
1.022053670223407096e+01 1.309226783882193601e-01
9.260569196636806666e+00 1.171264353703678762e-01
8.385859370662457124e+00 1.048475832204406322e-01
7.589369826464160695e+00 9.391465641604847259e-02
6.864376415778236762e+00 8.415542900654242320e-02
6.205027965817974334e+00 7.543482301750657759e-02
5.605748218852553144e+00 6.762680101392130882e-02
5.061597613127001516e+00 6.064107404277365582e-02
4.567808430817333232e+00 5.438312104354313392e-02
4.120096402647380529e+00 4.877825430113631039e-02
3.714432266207184252e+00 4.374604915140401645e-02
3.347197410825891062e+00 3.923927278080272668e-02
3.014929944371501858e+00 3.519625161468695890e-02
2.686154443823167703e+00 3.122783542666080978e-02
2.417518687687772783e+00 2.800782073196157740e-02
2.152041386856993199e+00 2.484737258695060222e-02
1.935381065618872354e+00 2.228544461432540452e-02
1.740027977054591224e+00 1.998523526626131905e-02
1.563898442254303411e+00 1.792145884135724551e-02
1.405176542028937270e+00 1.606645280633003242e-02
1.262301682966634253e+00 1.440837970533508441e-02
1.133629351781304750e+00 1.291868187238597032e-02
1.017929543047795260e+00 1.158100201359883730e-02
9.137777478464811365e-01 1.038296079055404768e-02
8.201441883767535135e-01 9.308502774333432192e-03
7.280399622316474639e-01 8.252408036034757782e-03
1.496789068786370791e+01 2.047579741528857689e-01
1.358449835783311066e+01 1.822321888996852046e-01
1.232544609190909313e+01 1.624830266370806686e-01
1.117847242476156744e+01 1.450738913219963566e-01
1.013322273174305543e+01 1.296830828389038959e-01
9.180673036867048609e+00 1.160184474077058103e-01
8.312873224482569157e+00 1.038610838714302959e-01
7.522636090304275491e+00 9.302909478376154839e-02
6.803502424772918111e+00 8.336285891819400495e-02
6.149484750723311244e+00 7.471906101650106768e-02
5.555205262568761349e+00 6.699027489346859321e-02
5.015650869698459857e+00 6.006722490685584975e-02
4.525995268758725487e+00 5.386650141184436136e-02
4.082173333579787844e+00 4.831351953600045851e-02
3.680041578819204240e+00 4.333393682846430756e-02
3.316025302587164436e+00 3.886653693588019987e-02
2.986745226562339539e+00 3.486195146446111059e-02
2.660909215635121061e+00 3.092972959169686467e-02
2.394664486290355221e+00 2.773771109298633561e-02
2.131573958372574129e+00 2.461036190532800774e-02
1.916893126633615774e+00 2.206997345624864618e-02
1.723386486694539865e+00 1.979254180341058489e-02
1.548888258536490481e+00 1.774950121261753555e-02
1.391687074917097533e+00 1.591193321719167747e-02
1.250106064491066871e+00 1.426759453767103246e-02
1.122716166193049370e+00 1.279414120235253943e-02
1.008005283716273182e+00 1.146849262939552729e-02
9.049445139438635488e-01 1.028187566070378617e-02
8.033988804067976330e-01 9.117610731474138155e-03
7.209231788839988164e-01 8.172183677891055320e-03
1.484490827699237236e+01 2.027866840884540445e-01
1.347169492495730658e+01 1.804970933975139635e-01
1.222211681596695954e+01 1.609465775944799726e-01
1.108385514364641367e+01 1.437079012312903192e-01
1.004660389270513399e+01 1.284618204550512510e-01
9.101349594640813834e+00 1.149271125627257945e-01
8.240344411789489953e+00 1.028886809988417833e-01
7.456421444689046218e+00 9.215476732142564853e-02
6.743072323290419057e+00 8.257725040481778134e-02
6.094459686657728525e+00 7.401547034031334682e-02
5.505152003232217872e+00 6.635575978423589871e-02
4.970074304367562590e+00 5.950246743255790255e-02
4.484630745647829819e+00 5.335797305427190246e-02
4.044579233818521580e+00 4.785706950354987749e-02
3.645975475888804773e+00 4.292364212581551569e-02
3.285165478954378049e+00 3.849580733628395202e-02
2.958786884721336108e+00 3.452930001446434527e-02
2.635838244606367287e+00 3.063542298161897603e-02
2.372041682247175487e+00 2.747527733200341715e-02
2.111328011632588542e+00 2.437203518047985004e-02
1.898589712731986401e+00 2.185951798295778306e-02
1.706836946354185702e+00 1.960443951390997835e-02
1.533993986855524794e+00 1.757830333372410736e-02
1.378283952126198919e+00 1.575883639731393351e-02
1.238026224521870500e+00 1.413254200188072962e-02
1.111820566821856371e+00 1.266802585010022748e-02
9.982514889025675409e-01 1.135536784913484046e-02
8.960928356750839097e-01 1.018247935504384798e-02
7.956212785723562053e-01 9.028125494346832258e-03
7.139074348682692417e-01 8.092877624931547539e-03
1.472261543321640964e+01 2.008408519916445034e-01
1.335978569642094271e+01 1.787771234639330409e-01
1.211955564886117465e+01 1.594239272369661620e-01
1.098991430484731779e+01 1.423544394180576711e-01
9.960575511217303557e+00 1.272533235599820345e-01
9.022665818381193858e+00 1.138453313247150961e-01
8.168415158494060080e+00 1.019265534169942478e-01
7.390683608305367969e+00 9.129691216247237673e-02
6.683114957940723855e+00 8.180257562834533647e-02
6.039841477815895310e+00 7.332182585424894261e-02
5.455386745959080130e+00 6.573141579860303230e-02
4.924864274754779281e+00 5.893906197024841032e-02
4.443543624823217186e+00 5.285685036477776044e-02
4.007320032105289087e+00 4.740338146678269721e-02
3.612187501009213264e+00 4.251854860295957439e-02
3.254520803512626959e+00 3.813124755855278741e-02
2.931033461910605986e+00 3.419930845352903148e-02
2.610995572305728984e+00 3.034377263362285013e-02
2.349580214260142519e+00 2.721046629044670401e-02
2.091249267170962156e+00 2.413896954790633459e-02
1.880492663906133455e+00 2.165054693193304777e-02
1.690479172153756204e+00 1.941524256218675124e-02
1.519254653655136345e+00 1.740850492553625353e-02
1.364968770326522307e+00 1.560978206590060355e-02
1.226071609723635936e+00 1.399483048920087402e-02
1.101056221696034010e+00 1.254383906882470569e-02
9.885051519818461863e-01 1.124597875693591174e-02
8.873861637857961560e-01 1.008332845153968489e-02
7.878531397420549531e-01 8.942673566802426116e-03
7.068928427197733733e-01 8.014196303965590018e-03
1.460129196730993684e+01 1.989054261860350448e-01
1.324855208535511686e+01 1.770737710432744583e-01
1.201767171697031955e+01 1.579075028298988770e-01
1.089659894436979215e+01 1.410114519863639726e-01
9.875143579042349629e+00 1.260540958201651629e-01
8.944622013016227058e+00 1.127788790645755795e-01
8.097084084888235722e+00 1.009636471309366124e-01
7.325531913740099377e+00 9.043592370952760473e-02
6.623707279600211884e+00 8.103419408065822005e-02
5.985738636772635068e+00 7.262909330171936351e-02
5.406181005797855654e+00 6.511078432050550202e-02
4.880077725498166430e+00 5.838511170772696379e-02
4.402873294662964732e+00 5.235403245556814050e-02
3.970295135518953078e+00 4.695545231618267201e-02
3.578664270923870294e+00 4.211301546477987795e-02
3.224187026738899675e+00 3.776977094723373701e-02
2.903583880519924776e+00 3.387541395156636742e-02
2.586382802500803546e+00 3.005448134904920715e-02
2.327308836360626909e+00 2.695199736913568914e-02
2.071378843936462655e+00 2.390775257822553776e-02
1.862574499187296562e+00 2.144307035815917056e-02
1.674312980387756111e+00 1.922715245932149486e-02
1.504692854139545011e+00 1.724241283961469584e-02
1.351840583661513495e+00 1.545729003236882663e-02
1.214232460870568353e+00 1.386180828819650809e-02
1.090347788911155691e+00 1.242496811157602944e-02
9.789450774946476530e-01 1.113739496188475425e-02
8.787352989068843989e-01 9.984963987987515929e-03
7.801473576094259954e-01 8.854053652877532168e-03
6.999782006371993992e-01 7.937650698170220509e-03
1.448073401997536713e+01 1.970047079708705240e-01
1.313824470381205423e+01 1.753901398793495103e-01
1.191654699211694357e+01 1.564183005033565332e-01
1.080396931785252690e+01 1.396872799264839426e-01
9.790426154198916819e+00 1.248752399529284018e-01
8.867097524921348395e+00 1.117186146832082200e-01
8.026259430601792033e+00 1.000160859531525198e-01
7.260889853828317086e+00 8.958533453643120759e-02
6.564807945894004959e+00 8.027371962058092725e-02
5.931947378591567954e+00 7.194701842467117470e-02
5.357282317636290259e+00 6.449727405582737771e-02
4.835593803853655892e+00 5.783477646835516461e-02
4.362479063352922459e+00 5.186205942189796997e-02
3.933699974298174862e+00 4.651168112999237020e-02
3.545461692330658554e+00 4.171387377066106822e-02
3.194065295043936104e+00 3.741120425985838133e-02
2.876337788416570618e+00 3.355541208902414890e-02
2.562047015297942210e+00 2.976831862691563246e-02
2.305313426722124248e+00 2.669557064684313294e-02
2.051688417983521084e+00 2.368003781345982134e-02
1.844781569907214980e+00 2.123896002390273166e-02
1.658280905014641204e+00 1.904575786244735308e-02
1.490141403651630281e+00 1.707814669430109816e-02
1.338798966954975800e+00 1.530949540893325293e-02
1.202478711374324494e+00 1.372422571981965315e-02
1.079787179664893904e+00 1.230441245814808092e-02
9.694726611084950596e-01 1.103233508586239087e-02
8.702117740145515201e-01 9.890294976065625021e-03
7.725218623605764057e-01 8.768067907639828795e-03
6.856859398367909364e-01 7.772675985167177594e-03
1.436114417530713361e+01 1.951136397477317430e-01
1.302863887908805829e+01 1.737208180224014686e-01
1.181621777492965109e+01 1.549356093043976479e-01
1.071210543378041713e+01 1.383633844143927483e-01
9.706286766253622744e+00 1.236997816398047456e-01
8.790147702636101457e+00 1.106720774015670650e-01
7.955927311709492855e+00 9.908066878584195769e-02
7.196774761723679248e+00 8.874137349510975714e-02
6.506358632614064774e+00 7.952271812243924543e-02
5.878757511230991994e+00 7.127284902143835033e-02
5.308766753272686323e+00 6.389475489306097045e-02
4.791525832342150792e+00 5.728853338405927309e-02
4.322495899659372753e+00 5.137398540159832105e-02
3.897436975489439792e+00 4.606777403826894934e-02
3.512578064401505884e+00 4.131913224171771676e-02
3.164254908283120393e+00 3.705642537284171978e-02
2.849299103369759223e+00 3.323619656815698931e-02
2.537829799657819407e+00 2.948640082849050825e-02
2.283425869824493137e+00 2.644209292611070239e-02
2.032197662864997145e+00 2.345269387146774187e-02
1.827205792541289675e+00 2.103786722943589219e-02
1.642388416245090577e+00 1.886235575737652340e-02
1.475878124909710376e+00 1.691447217161309163e-02
1.325890158637057281e+00 1.516221977969136638e-02
1.190819569700538594e+00 1.359710772197345041e-02
1.069309923761193382e+00 1.219061102849716173e-02
9.600106704682698222e-01 1.092657737052112055e-02
8.616971694845130258e-01 9.792215822707103778e-03
7.649985221187753925e-01 8.685762724672125776e-03
5.173112089284640502e-01 5.857242847722668455e-03
1.424223941105317337e+01 1.932410350582777214e-01
1.291977427817586666e+01 1.720656964069939288e-01
1.171656135461987525e+01 1.534661230949572186e-01
1.062089460431676713e+01 1.370662337515614615e-01
9.622823554738866747e+00 1.225394839355567894e-01
8.713790895992010732e+00 1.096390543807086032e-01
7.886191390677070423e+00 9.814976308988365705e-02
7.133136244676014925e+00 8.790787839216994415e-02
6.448337992145460440e+00 7.877842136111330718e-02
5.825890507330449886e+00 7.060591618410326509e-02
5.260731272505371869e+00 6.329340726846402476e-02
4.747864129633297736e+00 5.675172894129422441e-02
4.282790510949874729e+00 5.089111953289771062e-02
3.861400665022180601e+00 4.563501711600376209e-02
3.479914767453556657e+00 4.092918191916046500e-02
3.134753282002291641e+00 3.670691552926670653e-02
2.822569764741310383e+00 3.292190568787654870e-02
2.513906003837248271e+00 2.920421199245013325e-02
2.261827198420164109e+00 2.619300480494761788e-02
2.012808797590273091e+00 2.323105758266193546e-02
1.809769623662492055e+00 2.083606378951034788e-02
1.626686915990003701e+00 1.868006112919041659e-02
1.461692974876270368e+00 1.675034516380935132e-02
1.313112930358665498e+00 1.501961320189012898e-02
1.179348722483607004e+00 1.346796918963488049e-02
1.058991204656863250e+00 1.207271053301657571e-02
9.507129908983369404e-01 1.082093030759584407e-02
8.532719975486660058e-01 9.697528664956139161e-03
7.574833208524665018e-01 8.600409702447528795e-03
3.477597614721340546e-01 3.925491825444348860e-03
1.412433224091638451e+01 1.913994516414029012e-01
1.281184218635705818e+01 1.704332080712092912e-01
1.161765246537753526e+01 1.520178524635363848e-01
1.053032492478102711e+01 1.357660328498028757e-01
9.539925377556183861e+00 1.213893240445032412e-01
8.638090870844921554e+00 1.086067078849109746e-01
7.817020662716461565e+00 9.723032120516417187e-02
7.070055098100364255e+00 8.708882748552444764e-02
6.390797268948783305e+00 7.803399060535305687e-02
5.773526828596699190e+00 6.994550857379636111e-02
5.213031875901335432e+00 6.270028882094658140e-02
4.704508559516521693e+00 5.621717971343195147e-02
4.243490300665749615e+00 5.040953559052902683e-02
3.825698268207883501e+00 4.520210413843987751e-02
3.447569861460490603e+00 4.054054677482084312e-02
3.105459772861442591e+00 3.635791295051807315e-02
2.766824669896246203e+00 3.225154602371887308e-02
2.490177427217250994e+00 2.892790598409948274e-02
2.240337738730020511e+00 2.594252101050934303e-02
1.993698568699131979e+00 2.301296036937755876e-02
1.792425109716662357e+00 2.063344203584556794e-02
1.611075290068774146e+00 1.850100924326545521e-02
1.447625135774344152e+00 1.659140212714978538e-02
1.300422021876570522e+00 1.487501245554169807e-02
1.167961978337760387e+00 1.333836095069181223e-02
1.048690595869243625e+00 1.195747840384609600e-02
9.414496597199861760e-01 1.071952000637584924e-02
8.450254483662378302e-01 9.603808279542659990e-03
7.500915463388211357e-01 8.517436808236186069e-03
2.328584680082496361e-01 2.627438828584890539e-03
1.400717165843666301e+01 1.895699720439567026e-01
1.270455076205954015e+01 1.688144826523748920e-01
1.151951666825192433e+01 1.505831762067705581e-01
1.044039761521242227e+01 1.344965754158731208e-01
9.457768857821168496e+00 1.202467929553325404e-01
8.562964694078710082e+00 1.075829713580954278e-01
7.748441304872696556e+00 9.631938580634770430e-02
7.007429932810627093e+00 8.627188912460348469e-02
6.333722264391644430e+00 7.730142401793226037e-02
5.721546427295645998e+00 6.928607687276065741e-02
5.165800440710810904e+00 6.210915179110063078e-02
4.661562120239694629e+00 5.568868912351275513e-02
4.204466278167545923e+00 4.993671554387966310e-02
3.790321099168710184e+00 4.477894588079889965e-02
3.415540730734750952e+00 4.016113551415514266e-02
3.076375587181052751e+00 3.601676995091528111e-02
2.740826257109139519e+00 3.194775973699175847e-02
2.466647860210840371e+00 2.865412306779410029e-02
2.195775798738550666e+00 2.541834733269240573e-02
1.974694280599780249e+00 2.279448896554643611e-02
1.775274159737493029e+00 2.044088744294846396e-02
1.595564950050001096e+00 1.833012708932223178e-02
1.433697905636497349e+00 1.643324711816184294e-02
1.287898789034499947e+00 1.473163585030933323e-02
1.156660321121191659e+00 1.321147151757551610e-02
1.038479172914762438e+00 1.184288135636433689e-02
9.322639054031599537e-01 1.061623902966851891e-02
8.367889567787950567e-01 9.515371153346075320e-03
7.428084026483784408e-01 8.433908429569893922e-03
1.531395366116144174e+01 2.112752307521172657e-01
1.389090244295236509e+01 1.877528670715450931e-01
1.259814631376515770e+01 1.672135954528467527e-01
1.142202282841261329e+01 1.491607906666438665e-01
1.035122774565327219e+01 1.332262941653435395e-01
9.376150926283436604e+00 1.191106910768625626e-01
8.488365615169376710e+00 1.065746679844800926e-01
7.680344640545289536e+00 9.542068038532836027e-02
6.945356421430891380e+00 8.546098155409292962e-02
6.277070758362085279e+00 7.657570937748654771e-02
5.669996760766355060e+00 6.863075679204438950e-02
5.118890462837977218e+00 6.152694661704948692e-02
4.619017172572943863e+00 5.516353083572007182e-02
4.165811110350196245e+00 4.946400664155761739e-02
3.755271881410206181e+00 4.435408424213573703e-02
3.383729679843991978e+00 3.978016902601767130e-02
3.047598198174047202e+00 3.567569128741934770e-02
2.715038229139393966e+00 3.164871384400504833e-02
2.443328001179507325e+00 2.838200025532079326e-02
2.174886960992456597e+00 2.517661781663045953e-02
1.955853986341564044e+00 2.257695382691302793e-02
1.758315534094599730e+00 2.024644072576050127e-02
1.580322857356928568e+00 1.815413019190720983e-02
1.419882388454490663e+00 1.627499742647510808e-02
1.275488592613887473e+00 1.459037177176444357e-02
1.145442334986673361e+00 1.308385928899090042e-02
1.028445067245619349e+00 1.172879502586177645e-02
9.232122103147595293e-01 1.051591483729297921e-02
8.286185603444428116e-01 9.423967309322690833e-03
7.355118756502261324e-01 8.357179401365124466e-03
1.518772258689115873e+01 2.092241728212504148e-01
1.377533536005901027e+01 1.859587252533301260e-01
1.249241673447397183e+01 1.656241373081709101e-01
1.132517861810013748e+01 1.477560121366218171e-01
1.026266832339142177e+01 1.319705808482587450e-01
9.295176747194958011e+00 1.179888040833274310e-01
8.414327583595371252e+00 1.055720687137361447e-01
7.612833448215110543e+00 9.452392390523961518e-02
6.883648729941294064e+00 8.465825162300909257e-02
6.220939096447036576e+00 7.585289729734237540e-02
5.618895423904444186e+00 6.798582333640937336e-02
5.072453924081930410e+00 6.094433673539136065e-02
4.576777794742924677e+00 5.464068455460455859e-02
4.127461322019571277e+00 4.899553711906956543e-02
3.720546343545559687e+00 4.393194221550265899e-02
3.352231883886115593e+00 3.940085595355686393e-02
3.019128777516323581e+00 3.533177717058146733e-02
2.689530760848470425e+00 3.134835325477598744e-02
2.420294624194580191e+00 2.811098815026679201e-02
2.154278593753802262e+00 2.493724130327844291e-02
1.937232480467470763e+00 2.236188253135802662e-02
1.741480852289698289e+00 2.005135359728130867e-02
1.565092292649686190e+00 1.797815950379078390e-02
1.406253817646310855e+00 1.612102066597803987e-02
1.263164885010990446e+00 1.445003934438604705e-02
1.134363682914519833e+00 1.295807881724433258e-02
1.018505135069645906e+00 1.161697549551169925e-02
9.142421916930616455e-01 1.041342732585739429e-02
8.116873910183106666e-01 9.230146734829653560e-03
7.283229951392306001e-01 8.274976275940570600e-03
1.506235669706944869e+01 2.072022719357913823e-01
1.366079031040635705e+01 1.841787765840953717e-01
1.238748250686584917e+01 1.640507482886894852e-01
1.122919029633445831e+01 1.463579360199057378e-01
1.017471755997752680e+01 1.307273032434933258e-01
9.214784077199904999e+00 1.168803760435657840e-01
8.340909347202606128e+00 1.045807631772510127e-01
7.545798614265386561e+00 9.363613028465331278e-02
6.822558223646550957e+00 8.386427545075421375e-02
6.165229073388659664e+00 7.514044615481621503e-02
5.568212870378926205e+00 6.734683642708065576e-02
5.026329683464291875e+00 6.037126234487687898e-02
4.534934546428803337e+00 5.412382396620449287e-02
4.089449729573590098e+00 4.853399445155108516e-02
3.686048262904880080e+00 4.351909902939919000e-02
3.320983954196257582e+00 3.902964868651411651e-02
2.990804528272092533e+00 3.499776376421517149e-02
2.664228399866433783e+00 3.105089549329293971e-02
2.397373801347187694e+00 2.784193808413813753e-02
2.133780001066582166e+00 2.469786106711380907e-02
1.918759669842011739e+00 2.214762225626016462e-02
1.724875284029783407e+00 1.986070951818834363e-02
1.550140682036665440e+00 1.780787864709709040e-02
1.392713189838643340e+00 1.596617985195239106e-02
1.250939576206847814e+00 1.431281243263445718e-02
1.123359217670922172e+00 1.283116099350007332e-02
1.008572938042623379e+00 1.150239631443339926e-02
9.053427745171136465e-01 1.031347744976548152e-02
8.037937859818978792e-01 9.141065789571457129e-03
7.212099721263872665e-01 8.193922422997846136e-03
1.493791702069917093e+01 2.052031363270322706e-01
1.354691727118054700e+01 1.824165986133512440e-01
1.228332987839846524e+01 1.624930274037796885e-01
1.113385409634995504e+01 1.449757688525953880e-01
1.008756410653557545e+01 1.294959976065968299e-01
9.134999044691324954e+00 1.157853532675577474e-01
8.268079836884741241e+00 1.035997428001758508e-01
7.479241867191745108e+00 9.275303662311888686e-02
6.761930711949733386e+00 8.307799358489771635e-02
6.110032723169646296e+00 7.443623888126590926e-02
5.517983124043362331e+00 6.671577471317148567e-02
4.980632334437731679e+00 5.980515251544563093e-02
4.493398759633804751e+00 5.361416946068301576e-02
4.051802816182563660e+00 4.807575021373310803e-02
3.651872487211484053e+00 4.310651584141689946e-02
3.290081375149510379e+00 3.865933720478938879e-02
2.962848554080201868e+00 3.466344468332494683e-02
2.639147007109456933e+00 3.075330027391052004e-02
2.374728426209579801e+00 2.757661363566189447e-02
2.113546949173977563e+00 2.446204544172646614e-02
1.900474600417559001e+00 2.193528457172659596e-02
1.708307842415677458e+00 1.967087269575266278e-02
1.535184754010101349e+00 1.763557700570480419e-02
1.379258817627387446e+00 1.581482047814464567e-02
1.238881451783730547e+00 1.417574670728468864e-02
1.112467917536740902e+00 1.270695473511756872e-02
9.988086516233205536e-01 1.139258230482250757e-02
8.965461215813477214e-01 1.021333778149663071e-02
7.959807952064030800e-01 9.052647488444150181e-03
7.141766743894686353e-01 8.114527509234146022e-03
1.481432934797053136e+01 2.032263658805513740e-01
1.343397786542342409e+01 1.806787135985713499e-01
1.217990792659084320e+01 1.609519918569388974e-01
1.103916528631510907e+01 1.436072340697906458e-01
1.000101908635694592e+01 1.282797226042068361e-01
9.055876921118937162e+00 1.147014385036659728e-01
8.195776315423929148e+00 1.026287154541552504e-01
7.413258580624662919e+00 9.188096284059851793e-02
6.701781154904941751e+00 8.229261091134366934e-02
6.055161594284474091e+00 7.373513257507764707e-02
5.468075420102456619e+00 6.608884416036128751e-02
4.935338822821971227e+00 5.924056989093285513e-02
4.452252737944820460e+00 5.310746965480642179e-02
4.014459077747253524e+00 4.762402302790740699e-02
3.618020132161225977e+00 4.270495482627939543e-02
3.259353813726871607e+00 3.829202981324712068e-02
2.935046442366187502e+00 3.433583746010739068e-02
2.614243731650952807e+00 3.046306863430267228e-02
2.352273614641016586e+00 2.731382884169207895e-02
2.093436922352726270e+00 2.422879137052089821e-02
1.882336682377736103e+00 2.172740572831079534e-02
1.692008704849545131e+00 1.948123306772641186e-02
1.520516863677731534e+00 1.746725889805026549e-02
1.365992543901616063e+00 1.566254606332926139e-02
1.226917492113624109e+00 1.403882335305870963e-02
1.101695704393192754e+00 1.258670115119001238e-02
9.891263955800292385e-01 1.128022190912984953e-02
8.878409626643586350e-01 1.011395990506175693e-02
7.882236325793144927e-01 8.964321004487255107e-03
7.072227627517588822e-01 8.035902023853987511e-03
1.469168176616564381e+01 2.012646477385084121e-01
1.332173585553084649e+01 1.789476615852869656e-01
1.207720966513818794e+01 1.594282946653572952e-01
1.094528771290190328e+01 1.422508841341950103e-01
9.915043525013125247e+00 1.270698269724926388e-01
8.977396023724129037e+00 1.136264499125112515e-01
8.124079061363410403e+00 1.016643500062799216e-01
7.347764916121112933e+00 9.102054505056370037e-02
6.642088786619498642e+00 8.152101864420353838e-02
6.000885973889526603e+00 7.303946767457744627e-02
5.418656875311681276e+00 6.546726674045105776e-02
4.890374980106079406e+00 5.868355641310003118e-02
4.411412185439058220e+00 5.261266929881534132e-02
3.977414310945935672e+00 4.717273989454539435e-02
3.584477569708462319e+00 4.230168379617943453e-02
3.228983025734520673e+00 3.793006777284080311e-02
2.907548444926053133e+00 3.401463079624858499e-02
2.589634888796473966e+00 3.017248117236829771e-02
2.330006886228865870e+00 2.705549206673935753e-02
2.073578702955649611e+00 2.399825426546873391e-02
1.864355569627665243e+00 2.152073443024468680e-02
1.675801634754156888e+00 1.929640820895045863e-02
1.505838146838607949e+00 1.730180915890724980e-02
1.352811958865828723e+00 1.551304441543434678e-02
1.215075539333357879e+00 1.390464707118752551e-02
1.091006847267120383e+00 1.246515945599089778e-02
9.795267521710085967e-01 1.117172831288557565e-02
8.792174812406741147e-01 1.001550815597486953e-02
7.804815104323088448e-01 8.878629439622937741e-03
6.927690331820453018e-01 7.871108046762168714e-03
1.456988106619385803e+01 1.993260053389724062e-01
1.321037751178031705e+01 1.772416482033234153e-01
1.197537204431523072e+01 1.579165578467198738e-01
1.085206962578543610e+01 1.409071908463299105e-01
9.829813647486854933e+00 1.258761010463295416e-01
8.899466451220758856e+00 1.125564752519401940e-01
8.052884066314446088e+00 1.007082872900739445e-01
7.282881744381705325e+00 9.016830747828505355e-02
6.582920100001349084e+00 8.075720624164116346e-02
5.946949583792992655e+00 7.235665736108147506e-02
5.369621951390196379e+00 6.484960155237647073e-02
4.845805115324319345e+00 5.812787422581727759e-02
4.370958895536256605e+00 5.211845270198569441e-02
3.940733599449346869e+00 4.672679353088127208e-02
3.551181098266207314e+00 4.190211629536458315e-02
3.198849606461894091e+00 3.757331662555658813e-02
2.880302906119661444e+00 3.369023251225189419e-02
2.565261340263702561e+00 2.988797160313938148e-02
2.307974435348951303e+00 2.680094751643076131e-02
2.053855012392484358e+00 2.376756243946659408e-02
1.846566545494088718e+00 2.131680097490127809e-02
1.659691193379349006e+00 1.911212470833021856e-02
1.491398692104208390e+00 1.713580898334442562e-02
1.339813286708658735e+00 1.536462259936540418e-02
1.203290975341058111e+00 1.377446466887036723e-02
1.080506447521581315e+00 1.234860893195278975e-02
9.700092369218671351e-01 1.106677331032740984e-02
8.706059528739614750e-01 9.919609177131204908e-03
7.729199140125403433e-01 8.790589782210580724e-03
5.226401766719921405e-01 5.934403208700152199e-03
1.444899244822979156e+01 1.974051478368145929e-01
1.309978980061319831e+01 1.755484128641491282e-01
1.187413337225357246e+01 1.564161939510427812e-01
1.075948115887606704e+01 1.395749935537154707e-01
9.745130675537119203e+00 1.246862830577214198e-01
8.822154621442667377e+00 1.114941185983302219e-01
7.982288776169850664e+00 9.976520479294150034e-02
7.218467658989243141e+00 8.932256347348142833e-02
6.524251735636549476e+00 8.000219972171532246e-02
5.893521683940984524e+00 7.167885348322150518e-02
5.321015879704901863e+00 6.424309459851576531e-02
4.801665146345321489e+00 5.758540680597482725e-02
4.330848708305086170e+00 5.162781836889063919e-02
3.904350458629170184e+00 4.628677784052871030e-02
3.518275078080584262e+00 4.150695052102617438e-02
3.168945541077681227e+00 3.721778529919733680e-02
2.853259801365836346e+00 3.337476872382452719e-02
2.541047549126688843e+00 2.960303430304649097e-02
2.286091340379574621e+00 2.654613748529627976e-02
2.034269391940025873e+00 2.354161421183370226e-02
1.828918569133698657e+00 2.111401149900468677e-02
1.643854267029540406e+00 1.893067931418064564e-02
1.477045661084588124e+00 1.697350916796607281e-02
1.326822042200018092e+00 1.521640177368677183e-02
1.191690731738158426e+00 1.364429397012803698e-02
1.069996597944733452e+00 1.222821682267933099e-02
9.605731954856625565e-01 1.096145919246082311e-02
8.621549374568746593e-01 9.825636182964210194e-03
7.653452548167581915e-01 8.709215220882729827e-03
3.513007021750008119e-01 3.973395555877938523e-03
1.432892338135226318e+01 1.955116554970839637e-01
1.298997592154236003e+01 1.738837094011623230e-01
1.177371538232769232e+01 1.549339379324114196e-01
1.066758266353799911e+01 1.382594609875321678e-01
9.661186983469988832e+00 1.235192240469853431e-01
8.745337955857143797e+00 1.104476705937837422e-01
7.912192490931960087e+00 9.883396552335683982e-02
7.154610843947429188e+00 8.848300412200292564e-02
6.466041416661045815e+00 7.924927871310538663e-02
5.840499556991587404e+00 7.100590448832928836e-02
5.272843201742966279e+00 6.364583472973298073e-02
4.757812982861402418e+00 5.704087537811958208e-02
4.291042443166743325e+00 5.114233522238832014e-02
3.868297337923936929e+00 4.585305766434865510e-02
3.485502377015859743e+00 4.111639380421214934e-02
3.139329342961414415e+00 3.686936031097197419e-02
2.796908883761379361e+00 3.269859766661960959e-02
2.517078318425117978e+00 2.932079571609818094e-02
2.264452902201255835e+00 2.629628624616231827e-02
2.014931564132998787e+00 2.332090601987969400e-02
1.811439598609944079e+00 2.090816884812646964e-02
1.628042644233607783e+00 1.874982173959060042e-02
1.462864937232109863e+00 1.681016693479269949e-02
1.314110523329910629e+00 1.507198287802352654e-02
1.180175166860441216e+00 1.351392264205945534e-02
1.059669604088289585e+00 1.211362823335901395e-02
9.512055404800354719e-01 1.085718925564930007e-02
8.537366271821937858e-01 9.732313380711375000e-03
7.578714702999604924e-01 8.625796920490112762e-03
2.352329545548485501e-01 2.659369669782821188e-03
1.420972477010395174e+01 1.936340575365711747e-01
1.288100340017556711e+01 1.722252798983878452e-01
1.167402261314108891e+01 1.534703732794006625e-01
1.057644058685481525e+01 1.369557392629085490e-01
9.577819271789730138e+00 1.223601136307291282e-01
8.669172335751568426e+00 1.094084911333525340e-01
7.842702482516053841e+00 9.790765725752659243e-02
7.091216286770182897e+00 8.765650821200922371e-02
6.408261817270489935e+00 7.850739604635111057e-02
5.787954485109046310e+00 7.034273758963013878e-02
5.224988587648694782e+00 6.304675581830719577e-02
4.714393291569484390e+00 5.650902225621764335e-02
4.251616865534154854e+00 5.066360911711087489e-02
3.832473245765184000e+00 4.542309166569854367e-02
3.453149198276237453e+00 4.073062885256913818e-02
3.110011204383015038e+00 3.652102484288286682e-02
2.770603629752706354e+00 3.239172832393572010e-02
2.493256123959942006e+00 2.904489086422277697e-02
2.219326242374859870e+00 2.576550500002394023e-02
1.995716081078720228e+00 2.310233911820869582e-02
1.794153259074619866e+00 2.071235728239131588e-02
1.612469155172323587e+00 1.857512046243158313e-02
1.448805150457640245e+00 1.665208389152592408e-02
1.301388887913118797e+00 1.492771325115043422e-02
1.168743670251448208e+00 1.338469616911606465e-02
1.049359826359079761e+00 1.199889967420749576e-02
9.419436427314650251e-01 1.075430770746706698e-02
8.454575881315604668e-01 9.641645622278444822e-03
7.504695286215249395e-01 8.545017106310464142e-03
1.554582824078008230e+01 2.161337449592264925e-01
1.409137770840826676e+01 1.917713404792950882e-01
1.277276636186102898e+01 1.705858037812364170e-01
1.157510542641716889e+01 1.520144306123544786e-01
1.048594276728571018e+01 1.356673778440286582e-01
9.495101547778880047e+00 1.212152129885725599e-01
8.593686257231087922e+00 1.083863862028794089e-01
7.773768921343947369e+00 9.698441945302227474e-02
7.028319534947170766e+00 8.683123174959962720e-02
6.350945965537276194e+00 7.777214507511617803e-02
5.735829299344650245e+00 6.968696245390675059e-02
5.177569876660450987e+00 6.245829266782473160e-02
4.671332056773540131e+00 5.597730353731535796e-02
4.212530442294469601e+00 5.018625273115078639e-02
3.797076607623544930e+00 4.499289908068426769e-02
3.421011071217193944e+00 4.034404385581501218e-02
3.080913802864936102e+00 3.617729263353038072e-02
2.744598428286899150e+00 3.208926014482149647e-02
2.469726954917152106e+00 2.877104998781051040e-02
2.198234118067100784e+00 2.552271391770801270e-02
1.976741991726834957e+00 2.288277752868081091e-02
1.776967802420576392e+00 2.051624911051139546e-02
1.597011358311774654e+00 1.839782402439701925e-02
1.434866682441547914e+00 1.649365033470437392e-02
1.288852692647865616e+00 1.478647384499365107e-02
1.157396499722595617e+00 1.325819509838973079e-02
1.039208252446922609e+00 1.188521913010617825e-02
9.328708185734635450e-01 1.065691944904763322e-02
8.372323946762669777e-01 9.551565320389799468e-03
7.431882655668616833e-01 8.468705135048180954e-03
1.541712921370268496e+01 2.140348399085676978e-01
1.397385601919930664e+01 1.899341908752673336e-01
1.266541696004621542e+01 1.689635438326861916e-01
1.147679746363602149e+01 1.505819702633635349e-01
1.039608590602422566e+01 1.343878703811207942e-01
9.412998543754174108e+00 1.200729376945592480e-01
8.518728310191809427e+00 1.073733045268687875e-01
7.705321339594711993e+00 9.607780992333714298e-02
6.965926449376105722e+00 8.602415764193989400e-02
6.294111657274662264e+00 7.704955148706561785e-02
5.684102193419025895e+00 6.903416812494032884e-02
5.130558987118049252e+00 6.186983564961149457e-02
4.628648159205007495e+00 5.545443694833190190e-02
4.173784262346067919e+00 4.971201178982335295e-02
3.761931989846963642e+00 4.457162914283864519e-02
3.389191054034810247e+00 3.996224556475572176e-02
3.052124723034345788e+00 3.583125364483730202e-02
2.718762622992586753e+00 3.178764447198740434e-02
2.446457366721737525e+00 2.850031650261481211e-02
2.177395763237501392e+00 2.528088733575101221e-02
1.957903050678570400e+00 2.266582465106393302e-02
1.760058041694052777e+00 2.032312334815446903e-02
1.581743074092543555e+00 1.822174909232175677e-02
1.421022264415330305e+00 1.633917865715453846e-02
1.276402542972954857e+00 1.464468391967364488e-02
1.146232862587674095e+00 1.313399988654814776e-02
1.029139479899722431e+00 1.177375689742356756e-02
9.237829550676099899e-01 1.055396890982301071e-02
8.201518664463212094e-01 9.358115467787277847e-03
7.359563920249840852e-01 8.388497032269461376e-03
1.528942246262436022e+01 2.119518427017680062e-01
1.385719388249739836e+01 1.881057487149608298e-01
1.255875588826921607e+01 1.673503641611867043e-01
1.137939360847626169e+01 1.491576517312442618e-01
1.030698217331107180e+01 1.331260265125207565e-01
9.331565246855264562e+00 1.189416642244520705e-01
8.444353548197064185e+00 1.063575498031708588e-01
7.637460176337571127e+00 9.517796106640802334e-02
6.904084935807655476e+00 8.521521109853716358e-02
6.237798001266289916e+00 7.632384170248615596e-02
5.632872652781185430e+00 6.838373464411226510e-02
5.083989124513936808e+00 6.128466275180752265e-02
4.586295636964542233e+00 5.493087808061806326e-02
4.135337014706552239e+00 4.924236989547293997e-02
3.727086180483847766e+00 4.414825436009799098e-02
3.357654778627991554e+00 3.958450322256235748e-02
3.023546890296017864e+00 3.549089116081264456e-02
2.693157646803818750e+00 3.148641881174332746e-02
2.423315998232913770e+00 2.822871137595267879e-02
2.156680021162351579e+00 2.503634036635030841e-02
1.939238722841402085e+00 2.244805831176282032e-02
1.743172256599291314e+00 2.012922650524979692e-02
1.566564182920167081e+00 1.804923042934785879e-02
1.407353707219602290e+00 1.618388346669294431e-02
1.264137544020544457e+00 1.450292825936581008e-02
1.135160449840970642e+00 1.300695658414860977e-02
1.019152996775915199e+00 1.165814941728008335e-02
9.148043131550546159e-01 1.045190579549662262e-02
8.121189058421386386e-01 9.264275044730938338e-03
7.287035261119149121e-01 8.306403923038281623e-03
1.516254320386055099e+01 2.098935495926995409e-01
1.374147187128723679e+01 1.863013151508220167e-01
1.245293780858053623e+01 1.657604296327126470e-01
1.128255802315531575e+01 1.477442278718643920e-01
1.021852013735398401e+01 1.318726350457841978e-01
9.250733621912781146e+00 1.178185905918079646e-01
8.370483079754999167e+00 1.053615260760225464e-01
7.570178763970623947e+00 9.427949275191559175e-02
6.842690533743812864e+00 8.441151303696033115e-02
6.181907546391187225e+00 7.560593701790863097e-02
5.581991126062370689e+00 6.774158852091283212e-02
5.037715560773256662e+00 6.071313900297077570e-02
4.544316703986702954e+00 5.441460434070270746e-02
4.097263606612366438e+00 4.877895929031622613e-02
3.692565232046610024e+00 4.373349999655089942e-02
3.326360755321531304e+00 3.921201701163703340e-02
2.995276124416118790e+00 3.515644539492097237e-02
2.667850703352025121e+00 3.118502515395340027e-02
2.400365671696079950e+00 2.796271881606310350e-02
2.136231104532997804e+00 2.479937954190516644e-02
1.920772425471096945e+00 2.223343033900821927e-02
1.726529643329035357e+00 1.993387551127516824e-02
1.551474610108165564e+00 1.787522126817174192e-02
1.393882155805116874e+00 1.602724014599866617e-02
1.251917897505284927e+00 1.436476126179721778e-02
1.124177512316548500e+00 1.287782666023453045e-02
1.009248693942579322e+00 1.154263212213046084e-02
9.058894559432463245e-01 1.034978549648058431e-02
8.042686749220984144e-01 9.175047393220722020e-03
7.216045766136667261e-01 8.224395248944960796e-03
1.503670918367298626e+01 2.078533544492686402e-01
1.362647452268910797e+01 1.845123180717729849e-01
1.234789973066042990e+01 1.641851063901096919e-01
1.118648401846213680e+01 1.463454806182284684e-01
1.013074043141142155e+01 1.306271199763490432e-01
9.170543695254391281e+00 1.167151128866955462e-01
8.297280579218277552e+00 1.043807163406861999e-01
7.503378315624960493e+00 9.339716364937000748e-02
6.781750826343317939e+00 8.361925528584515654e-02
6.126435431308934199e+00 7.489246507714694689e-02
5.531543244071774446e+00 6.710609567298883582e-02
4.991886607192429715e+00 6.013513560843010419e-02
4.502686026900326155e+00 5.389939730868678613e-02
4.059526590284420422e+00 4.831916200654351456e-02
3.658288497628083835e+00 4.332131068904842425e-02
3.295381033995545828e+00 3.884169699394347114e-02
2.967221772549270220e+00 3.482270820436980663e-02
2.642726463281358740e+00 3.088934004313513906e-02
2.377691490617974690e+00 2.769524896641714640e-02
2.115980427877030667e+00 2.455949367689662030e-02
1.902406296292356913e+00 2.202337962882648659e-02
1.710002818296916471e+00 1.974340635349032536e-02
1.536596474412238900e+00 1.770410340706406530e-02
1.380397551701357584e+00 1.587339892024909951e-02
1.239832420575718297e+00 1.422690717354941660e-02
1.113303292950986290e+00 1.275376606438873885e-02
9.994269498439409816e-01 1.143175521780573703e-02
8.971047342417082238e-01 1.024913140477350625e-02
7.964196328140150660e-01 9.085911457550981812e-03
7.146064252929821281e-01 8.145011738668430853e-03
1.491171658204677541e+01 2.058412956555616680e-01
1.351238960194513261e+01 1.827466145447230739e-01
1.224354952996869272e+01 1.626240282698860340e-01
1.109115185137659054e+01 1.449589256886291699e-01
1.004352026129217101e+01 1.293981448633838294e-01
9.090924938941498112e+00 1.156148826196859436e-01
8.224550715087550756e+00 1.033978973732509465e-01
7.437055183203429287e+00 9.252335388651930503e-02
6.721397633343974221e+00 8.283244585539410731e-02
6.071376526553391884e+00 7.419002949601463670e-02
5.481587170965307010e+00 6.647592260974553857e-02
4.946426291253074758e+00 5.957078261835583449e-02
4.461386119372373393e+00 5.339548600689503904e-02
4.022084034293365029e+00 4.785920502633954354e-02
3.624393813497829520e+00 4.291514726493917548e-02
3.264652588095358965e+00 3.847087751964847063e-02
2.939365623930787930e+00 3.449416895566612823e-02
2.617816884531016797e+00 3.059669430899910128e-02
2.355220004376767484e+00 2.743465128601398420e-02
2.095830724502943720e+00 2.432814174205496019e-02
1.884315362469231925e+00 2.181187936836959454e-02
1.693666513286355979e+00 1.955578977593984066e-02
1.521860563653520071e+00 1.753495701740437687e-02
1.367099730863869933e+00 1.572150142249862867e-02
1.227851377411921074e+00 1.409266033754878050e-02
1.102496217901641984e+00 1.263163672457414018e-02
9.897823810922298238e-01 1.131887715871178479e-02
8.883621726956648645e-01 1.014724250069291844e-02
7.886477173323610534e-01 8.997265784712087794e-03
6.999794266770370532e-01 7.977742711992438437e-03
1.478762751372766715e+01 2.038453842401609650e-01
1.339912770661224073e+01 1.810008276036272068e-01
1.214005396350688315e+01 1.610713625274373673e-01
1.099657305025258225e+01 1.435956440583405214e-01
9.957077913434902783e+00 1.281780814528157009e-01
9.011928702330770591e+00 1.145339138995718486e-01
8.152570890910189050e+00 1.024237316991568753e-01
7.371305150272883466e+00 9.165318754783627342e-02
6.661487115510021262e+00 8.205823243327324545e-02
6.016954853883394350e+00 7.349776289202371304e-02
5.431960120240480805e+00 6.584561687953358056e-02
4.901348754472690139e+00 5.900846241573238365e-02
4.420533878189231380e+00 5.289207104626049427e-02
3.985015214820169405e+00 4.741553013779698650e-02
3.590756854193989600e+00 4.250902833252730162e-02
3.234199434720937738e+00 3.811106272604147804e-02
2.911812873971292959e+00 3.416842704764280064e-02
2.593103832266178355e+00 3.030598493618995651e-02
2.332850276276786872e+00 2.717419745168149492e-02
2.075872960428273295e+00 2.409474499111673856e-02
1.866328729604713299e+00 2.160634796861221965e-02
1.677420662665281004e+00 1.936906526436107945e-02
1.507237297807578758e+00 1.736785647107779926e-02
1.353987734287331879e+00 1.557148367834729555e-02
1.216015689439794878e+00 1.395480039830778070e-02
1.091872787728494609e+00 1.251174186005430365e-02
9.801413429005128020e-01 1.121291601439233267e-02
8.797003685895754543e-01 1.005105008041734700e-02
7.809910153275472222e-01 8.908127419341226733e-03
5.280646171183658311e-01 6.010391387015564038e-03
1.466445459738953971e+01 2.018731708180028506e-01
1.328658102872411462e+01 1.792686347729867680e-01
1.203727478199741263e+01 1.595413725998657550e-01
1.090263709934879621e+01 1.422309364387515374e-01
9.871268898051734908e+00 1.269679437960179735e-01
8.933591479708184124e+00 1.134624275974080720e-01
8.080994037983547429e+00 1.014606409993880909e-01
7.306060430886525126e+00 9.079376182925412431e-02
6.602112752465137291e+00 8.129014423626436392e-02
5.962847357200402598e+00 7.280985070922749158e-02
5.382772979093257248e+00 6.523146838517619728e-02
4.856717142055156700e+00 5.845582583688572337e-02
4.379944773618658083e+00 5.239467006460869075e-02
3.948178448148976560e+00 4.696872047582207471e-02
3.557420626200660685e+00 4.210934039440516335e-02
3.204009767985009471e+00 3.775268552611642930e-02
2.884562453976455831e+00 3.384594277190321188e-02
2.568686210304111928e+00 3.001729742632390507e-02
2.310780712267108239e+00 2.691482958363876007e-02
2.056211376464569529e+00 2.386820265336656727e-02
1.848535146113071459e+00 2.139907209515513539e-02
1.661366122701903647e+00 1.918572788908367091e-02
1.492707808186953367e+00 1.720434325154343580e-02
1.340961422861947305e+00 1.542131234796963526e-02
1.204284161578358825e+00 1.382232156443475614e-02
1.081231713741949152e+00 1.238930493045510908e-02
9.706868662187219110e-01 1.110522226958380460e-02
8.712006145175523741e-01 9.954956271100989795e-03
7.733360243716917992e-01 8.824164476147169228e-03
3.549057616772193779e-01 4.026764154094032190e-03
1.454216342367493375e+01 1.999147971581733130e-01
1.317503386372583307e+01 1.775548533709735421e-01
1.193529131562394774e+01 1.580236575400566779e-01
1.080944486779076996e+01 1.408883947366155465e-01
9.786151564907049405e+00 1.257752514195813187e-01
8.855790701284375288e+00 1.123950547943016881e-01
8.010022774165012294e+00 1.005141507095613923e-01
7.241391174083909199e+00 8.994375669942789031e-02
6.543175220898481470e+00 8.053205401372873218e-02
5.909246138325451980e+00 7.212711181970353491e-02
5.334004683550884529e+00 6.462166113325970573e-02
4.812364001868203012e+00 5.790737234407455913e-02
4.339700965225802953e+00 5.190386415344087206e-02
3.911728970844600806e+00 4.652727213987257332e-02
3.524395075308630609e+00 4.171188841406554132e-02
3.174125343968350332e+00 3.739594097133436962e-02
2.827561272458874342e+00 3.316342552969937102e-02
2.544477510261921260e+00 2.973245812361969762e-02
2.288913984795708512e+00 2.666174591908476721e-02
2.036632406830972908e+00 2.364354135295596016e-02
1.830892408554482653e+00 2.119439507671409470e-02
1.645427499185571296e+00 1.900249006745987138e-02
1.478375061330981399e+00 1.703502814056645498e-02
1.328021436156985313e+00 1.527428241023004105e-02
1.192639964022635279e+00 1.368997839623179065e-02
1.070773736376677610e+00 1.227424751731645038e-02
9.612411024449726282e-01 1.100161890729470064e-02
8.627107484726350695e-01 9.861528520420380015e-03
7.658244208905005124e-01 8.739855653282177853e-03
2.376597116952741950e-01 2.689726117954038386e-03
1.442083333861739725e+01 1.979822360779880108e-01
1.306415397833077563e+01 1.758528847282878893e-01
1.183403313461364448e+01 1.565275164927774909e-01
1.071694544327689336e+01 1.395579928829652483e-01
9.701616038772614914e+00 1.245878813834530308e-01
8.778634158750815430e+00 1.113370592366138279e-01
7.939650780801407848e+00 9.956961443903331044e-02
7.177225203207900250e+00 8.910573147134866201e-02
6.484727845806935065e+00 7.977663309248284040e-02
5.856026264480617805e+00 7.145137186228103787e-02
5.285651787426994375e+00 6.401246657775058746e-02
4.768458524732136716e+00 5.736227843362457640e-02
4.299883830301732601e+00 5.141724425161297435e-02
3.875594686335286809e+00 4.609126078349116973e-02
3.491609155279344012e+00 4.131826408515783949e-02
3.144402986151318746e+00 3.704183075285179955e-02
2.800968572418716995e+00 3.285238330154582193e-02
2.520459430719216076e+00 2.945236480290500114e-02
2.243302074048638239e+00 2.612301890919730557e-02
2.017258693670435754e+00 2.341932852876175974e-02
1.813376452307121856e+00 2.099966054847564670e-02
1.629726013024644038e+00 1.882385240999794040e-02
1.464207989142172650e+00 1.687611995587340319e-02
1.315166840183773056e+00 1.512978663000179476e-02
1.181099692104266907e+00 1.355969360524527170e-02
1.060398107635884379e+00 1.215924210688903995e-02
9.518597881349788459e-01 1.089696898349403267e-02
8.543044169806979227e-01 9.768515898848036116e-03
7.582921680037411072e-01 8.658529479097839404e-03
1.578864858788558401e+01 2.213635629717908282e-01
1.430031100640482222e+01 1.960758321910925084e-01
1.295418182302041998e+01 1.741733412373613066e-01
1.173352758053420430e+01 1.550372200035625703e-01
1.062507021147125030e+01 1.382380470742125278e-01
9.617728077007949850e+00 1.234145834939758962e-01
8.702109569843120340e+00 1.102900157545424198e-01
7.869776900760222738e+00 9.864053473693623619e-02
7.113562796992526138e+00 8.827475254115756120e-02
6.426749032236924286e+00 7.903067841381861136e-02
5.803261618392843602e+00 7.078457696274134681e-02
5.237665255524555086e+00 6.341681902533542747e-02
4.724918673515245082e+00 5.682740659158912189e-02
4.260340845108538055e+00 5.093340589001844193e-02
3.839748407627907589e+00 4.565706448509236626e-02
3.459130535834334275e+00 4.092572336982369663e-02
3.115088201328856776e+00 3.669535672460574188e-02
2.774658083763471783e+00 3.254375663209591041e-02
2.496654413492407354e+00 2.917517500013623241e-02
2.222027145498254086e+00 2.587645486528283162e-02
1.998080216798167275e+00 2.319952817847947130e-02
1.796053119937814024e+00 2.079836539371848758e-02
1.614050804651127269e+00 1.864809941613628647e-02
1.450141201611143016e+00 1.671392488993332301e-02
1.302498087815946448e+00 1.498274527246120508e-02
1.169633446295067936e+00 1.343061194686724635e-02
1.050192153270411710e+00 1.204225584397011425e-02
9.426596487682088465e-01 1.079621757175022387e-02
8.459856949786830338e-01 9.674833159993796727e-03
7.509391768705248049e-01 8.575456405752841446e-03
1.565745317717266794e+01 2.191933041881367339e-01
1.418069998530155118e+01 1.941892958922563084e-01
1.284499446260942968e+01 1.725118366009397164e-01
1.163379463545796355e+01 1.535684197618352176e-01
1.053386086113975395e+01 1.369378413941149397e-01
9.534502897930693166e+00 1.222579522164661397e-01
8.626022686757675473e+00 1.092550009281906681e-01
7.800495835258907107e+00 9.771583805772404707e-02
7.050388673799570682e+00 8.744444538709530979e-02
6.369233827292358541e+00 7.829698944789632853e-02
5.750938552644938362e+00 7.012170486475864661e-02
5.190098590288494407e+00 6.282157366673252197e-02
4.681730659441144304e+00 5.629850307683815364e-02
4.221208595934564656e+00 5.045448198006229068e-02
3.804181586775067458e+00 4.522867112361943914e-02
3.426968347556712313e+00 4.054018375720877532e-02
3.085881031077277736e+00 3.634967786048653310e-02
2.748577690403430918e+00 3.223704505635414941e-02
2.473125970829363141e+00 2.890068554598069356e-02
2.201037988518463884e+00 2.563126427307209007e-02
1.979057175502083155e+00 2.298018046746557602e-02
1.778921059615867106e+00 2.060252304794394154e-02
1.598646164140528070e+00 1.846978309952576613e-02
1.436161680678631480e+00 1.655795603961051493e-02
1.290001266605844465e+00 1.484076377319420992e-02
1.158350924564258255e+00 1.330373948138610131e-02
1.039991286455788533e+00 1.192811829656370386e-02
9.334999992514633194e-01 1.069012863481965357e-02
8.287508578834124062e-01 9.479634995226797478e-03
7.436569150320622157e-01 8.495134981755017231e-03
1.552708593114128455e+01 2.170504885919845028e-01
1.406193671244928467e+01 1.923209019888853510e-01
1.273654739874563546e+01 1.708632872599795960e-01
1.153480151834498102e+01 1.521167977489837897e-01
1.044351412003485713e+01 1.356518102700392803e-01
9.451942147365890889e+00 1.211020400103409583e-01
8.550728754601420789e+00 1.082349485550687801e-01
7.731766635439428548e+00 9.680181851001840032e-02
6.987774525595925823e+00 8.662666182316952623e-02
6.312202181647244892e+00 7.756536573556863101e-02
5.699103661526988773e+00 6.946132241100533289e-02
5.143012114932813184e+00 6.223208518039505949e-02
4.638902465193214475e+00 5.577126496396814931e-02
4.182329370756821874e+00 4.998272936041369546e-02
3.768986845084001391e+00 4.480557282219656268e-02
3.395023694923900770e+00 4.016096862064828799e-02
3.057081170527649938e+00 3.600616303168725080e-02
2.722769463581101945e+00 3.193542954710309328e-02
2.449789359392023247e+00 2.862896707762052628e-02
2.180164314607589748e+00 2.538818289501798553e-02
1.960161384932721740e+00 2.276315458640362777e-02
1.761907141751964723e+00 2.040692405066901402e-02
1.583246294048932468e+00 1.829801642008134152e-02
1.422368836212389853e+00 1.640500701468500244e-02
1.277515500120032454e+00 1.470579885296215833e-02
1.147151653363388535e+00 1.317587667538827091e-02
1.029882332814375578e+00 1.181562308894565545e-02
9.244722452533802315e-01 1.059160384910869113e-02
8.206967269035611023e-01 9.389514725081014174e-03
7.363757723218044005e-01 8.415673197542593645e-03
1.539781247368943440e+01 2.149273108784020558e-01
1.394413250454139863e+01 1.904670288984365301e-01
1.262905769546167889e+01 1.692255894467407928e-01
1.143651336974853372e+01 1.506699499757821192e-01
1.035378295989940689e+01 1.343724551471901230e-01
9.369970122267005763e+00 1.199690955430422340e-01
8.475912959908463051e+00 1.072189922469612283e-01
7.663551401517820771e+00 9.589996022818396415e-02
6.925614070870023120e+00 8.581573062542807717e-02
6.255597321582515136e+00 7.683843719372940306e-02
5.647647897807461348e+00 6.881125035937517287e-02
5.096211862784188362e+00 6.165141900170654360e-02
4.596427361928528299e+00 5.524785526263389923e-02
4.143786534926665155e+00 4.951239287355336388e-02
3.734119178847777221e+00 4.438472981634705022e-02
3.363497537187170927e+00 3.978346852904564301e-02
3.028457417175364430e+00 3.566601252301565550e-02
2.697157118053383762e+00 3.163268452728474484e-02
2.426581540810063053e+00 2.835893635111617905e-02
2.159451221690242395e+00 2.514661894963557409e-02
1.941559774561536500e+00 2.254731082707974593e-02
1.745050776831159833e+00 2.021399999900028513e-02
1.568119479250618786e+00 1.812339524464398610e-02
1.408703561349502920e+00 1.624738944932436341e-02
1.265211563867254974e+00 1.456398883306069501e-02
1.136095764448936674e+00 1.305156616674592492e-02
1.019958382170095268e+00 1.170025763053281903e-02
9.154255189918971691e-01 1.049105328096574738e-02
8.126669107720958518e-01 9.300180655114785241e-03
7.291951921287662675e-01 8.336146228844992442e-03
1.526943846741340138e+01 2.128355295163723016e-01
1.382706519108858068e+01 1.886286808877427057e-01
1.252220397909464289e+01 1.676178975925352865e-01
1.133899007083480903e+01 1.492440456518338010e-01
1.026467284014451664e+01 1.330995640676624625e-01
9.288624973133803309e+00 1.188456188306200867e-01
8.401760022481285617e+00 1.062127260083543107e-01
7.595915448342167586e+00 9.500067422820289431e-02
6.864000608555881122e+00 8.501190007126344095e-02
6.199511717570762137e+00 7.611376360736991920e-02
5.596597115527143451e+00 6.816487312426752765e-02
5.049871170205725512e+00 6.106954990996880939e-02
4.554301637462960350e+00 5.472855109926008654e-02
4.105666239586077459e+00 4.904530698382101456e-02
3.699522862151207736e+00 4.396508415247569329e-02
3.332093104621759672e+00 3.941472558933718090e-02
3.000097359207496428e+00 3.533380944891195002e-02
2.671742065139503186e+00 3.133255836943972528e-02
2.403675012720754012e+00 2.809253044495986854e-02
2.138965605786662838e+00 2.490702265651990183e-02
1.923052821812416768e+00 2.233290291769278804e-02
1.728385727196784627e+00 2.002090896713890414e-02
1.553088411989737017e+00 1.795143620457527109e-02
1.395143139565186319e+00 1.609157898565376568e-02
1.252996794973345818e+00 1.442547558769166800e-02
1.125102821681557064e+00 1.292978243987832204e-02
1.010015528171027022e+00 1.158864758754364101e-02
9.065592243834614816e-01 1.038949525198019745e-02
8.047829842527686184e-01 9.209615846203177830e-03
7.220899999491530163e-01 8.254909957717495098e-03
1.514198893357318809e+01 2.107586716201411137e-01
1.371089768937352460e+01 1.868151716079242963e-01
1.241618958020651675e+01 1.660137702857415187e-01
1.124217530311189783e+01 1.478336178540610168e-01
1.017623313608408786e+01 1.318494007755473540e-01
9.207945052706799416e+00 1.177314487073855692e-01
8.328123850497227920e+00 1.052175457350016524e-01
7.528804210497296978e+00 9.410923076472185733e-02
6.802840922853611971e+00 8.421657223829263905e-02
6.143848523645034199e+00 7.540173504384534153e-02
5.546027198767507826e+00 6.752795494469530924e-02
5.003900871488336399e+00 6.050077602706638302e-02
4.512630921674546158e+00 5.420815607387296370e-02
4.067798836150869235e+00 4.858733972434545884e-02
3.665201179813465160e+00 4.355298098689024122e-02
3.301093235588965058e+00 3.904040027119253659e-02
2.971991322290859827e+00 3.499987792218697824e-02
2.646622658860800836e+00 3.103859108509480352e-02
2.380969350985631117e+00 2.782586308822506196e-02
2.118625542475679691e+00 2.467110725549422415e-02
1.904669102106652412e+00 2.211963050334132125e-02
1.711910785831560311e+00 1.982783561823339008e-02
1.538146402614745334e+00 1.778028543969643188e-02
1.381710297418978328e+00 1.593768610701691915e-02
1.240892848928550229e+00 1.428527867629423090e-02
1.114233140931916388e+00 1.280662727099626287e-02
1.000254795092042626e+00 1.147905716355391778e-02
8.977764621517191346e-01 1.028461132576016270e-02
7.969454822356980550e-01 9.121410899099549954e-03
7.073201577087899761e-01 8.087348280037136988e-03
1.501550792368808374e+01 2.087052038826514300e-01
1.359560244604165469e+01 1.850188652725930361e-01
1.231100309923976255e+01 1.644382865608603472e-01
1.114611019496204847e+01 1.464396249966375130e-01
1.008857419282300505e+01 1.306013190351832665e-01
9.127869905361524872e+00 1.166251782358234956e-01
8.255055223914956386e+00 1.042312411601963168e-01
7.462216886764315049e+00 9.322493082453736646e-02
6.742139445951583987e+00 8.342995556253426925e-02
6.088699447597178960e+00 7.469596722388235910e-02
5.495803445488251171e+00 6.689543222769687991e-02
4.958305384039570995e+00 5.993638864943130057e-02
4.471207340130828101e+00 5.370267738886453507e-02
4.030265412515170453e+00 4.813310045067598769e-02
3.631201499258109866e+00 4.314323750284890235e-02
3.270321723997192898e+00 3.867490347629756742e-02
2.944114056513431610e+00 3.466913662766252235e-02
2.621656819332808475e+00 3.074397235414883314e-02
2.358453520760573241e+00 2.756418115932075114e-02
2.098527563533723050e+00 2.443923937615373812e-02
1.886540840613464720e+00 2.191006425974880920e-02
1.695534895240989659e+00 1.964209204279816767e-02
1.523392349158422254e+00 1.761195679985336215e-02
1.368463096186602668e+00 1.578871577073559865e-02
1.228920333365718820e+00 1.415178418682267077e-02
1.103385408078514374e+00 1.268576462747488670e-02
9.905255338084052452e-01 1.136677208462453029e-02
8.889965843544381796e-01 1.018962679274702972e-02
7.891534850228901776e-01 9.033295525227162323e-03
5.335960728058420921e-01 6.093001497715228205e-03
1.488985144953321438e+01 2.066823706157821794e-01
1.348122571804553083e+01 1.832424048648901294e-01
1.220651401833460525e+01 1.628714132439592344e-01
1.105078299366027572e+01 1.450498186477179596e-01
1.000151752134908811e+01 1.293753755066507083e-01
9.048426871853127551e+00 1.155233035630923444e-01
8.182601816392262251e+00 1.032556748587763196e-01
7.396179949729527081e+00 9.235190258499237359e-02
6.682092131115208389e+00 8.264910817620639560e-02
6.033896214826508952e+00 7.399684036927355046e-02
5.446071067780307473e+00 6.627027192252993304e-02
4.913075082059741305e+00 5.937465992523911773e-02
4.430229368600756779e+00 5.320050685177132865e-02
3.993063705546464615e+00 4.768296526773586896e-02
3.597524191973690222e+00 4.273750413837874851e-02
3.239835966308211912e+00 3.831138657675359910e-02
2.916539548999480758e+00 3.434271761149740310e-02
2.596997808340338665e+00 3.045455752346074713e-02
2.336140080907089356e+00 2.730397428984977781e-02
2.078560044164984966e+00 2.420992438237849070e-02
1.868520227623767571e+00 2.170226786462291571e-02
1.679249198576471258e+00 1.945655099769168575e-02
1.508826561898965579e+00 1.744416114753198632e-02
1.355302169538549428e+00 1.563929799793440517e-02
1.217104467326289630e+00 1.401780186419890328e-02
1.092703577990341346e+00 1.256726888233157709e-02
9.809376123985871221e-01 1.126000364333881731e-02
8.803934119591189100e-01 1.009411448491724130e-02
7.814969400877286310e-01 8.944653216615630273e-03
3.585326492233728568e-01 4.083034510832895224e-03
1.476527384820924027e+01 2.046684251176889568e-01
1.336763741499321689e+01 1.814830231270297412e-01
1.210295928724689141e+01 1.613175662428907586e-01
1.095609184441478767e+01 1.436797300302293523e-01
9.915060046667541371e+00 1.281634103168927119e-01
8.969552714040379016e+00 1.144402872724002845e-01
8.110715896789495005e+00 1.022921718217024295e-01
7.330652275393847894e+00 9.148944569941511173e-02
6.622410667428892062e+00 8.188183099970394729e-02
5.979696516869672074e+00 7.330769423470413770e-02
5.396723751868061747e+00 6.565391225882179216e-02
4.868300544830900911e+00 5.881986844835054157e-02
4.389600292964103367e+00 5.270184859001025846e-02
3.956196340393204558e+00 4.723762816809121828e-02
3.564127623729836269e+00 4.233891889746016490e-02
3.209594938375750939e+00 3.795219049104468084e-02
2.858923437046172911e+00 3.365183265445398364e-02
2.572503442298817333e+00 3.016707356327081799e-02
2.314055313270024339e+00 2.704778335192636537e-02
2.058820586099482597e+00 2.398335607637423414e-02
1.850671223425297551e+00 2.149736471986324338e-02
1.663228575840317358e+00 1.927677626218902290e-02
1.494347987301561487e+00 1.727578140244371424e-02
1.342230233666663164e+00 1.549038999212581577e-02
1.205336112798389037e+00 1.388603576496519158e-02
1.082224577743354343e+00 1.244721736772695306e-02
9.714309201372530733e-01 1.115299031859123997e-02
8.718067603045651648e-01 1.000098897391053614e-02
7.738427841009332120e-01 8.859439055010343705e-03
2.401291285769274753e-01 2.729618693008727722e-03
1.464151397489249007e+01 2.026759050234595294e-01
1.325484129953027690e+01 1.797429260223746272e-01
1.200001173034141644e+01 1.597850451933397475e-01
1.086222807842496074e+01 1.423214571833336384e-01
9.829356492234191833e+00 1.269597928614147608e-01
8.891296585244809592e+00 1.133641029551705204e-01
8.039352143759050051e+00 1.013362547892896898e-01
7.265604573916789377e+00 9.063494611394758149e-02
6.563255034431262125e+00 8.111747698119223249e-02
5.925890345065781162e+00 7.262090888230189611e-02
5.347788007887217532e+00 6.503997695139974999e-02
4.823792936939740095e+00 5.826995699710121879e-02
4.349219292898436784e+00 5.220691357335154048e-02
3.919639341791745224e+00 4.679542446997998068e-02
3.531028157392349875e+00 4.194186133774356617e-02
3.179623382855650160e+00 3.759155852654825353e-02
2.832091162562497377e+00 3.333534068479852147e-02
2.548242095246404215e+00 2.988401869203424072e-02
2.267951917632036185e+00 2.650158346387002095e-02
2.039229656195553186e+00 2.375929498087075639e-02
1.833021265856645599e+00 2.130022979235859579e-02
1.647313879235335898e+00 1.909323897346364499e-02
1.479956857593079267e+00 1.711609675180475118e-02
1.329261359782032637e+00 1.534204578507701415e-02
1.193684649641585382e+00 1.375402380574171010e-02
1.071728014296179365e+00 1.233212996718655377e-02
9.619881243909466084e-01 1.105050955709227685e-02
8.633744578731381569e-01 9.904880482687505872e-03
7.663751783961343378e-01 8.779217019410897119e-03
1.604408623604452089e+01 2.270565285608035777e-01
1.451875978348598828e+01 2.007087100652824307e-01
1.314298083927278604e+01 1.780131061043702945e-01
1.189791535999885141e+01 1.582690525214158206e-01
1.076901076962875692e+01 1.409797826121452768e-01
9.744310259948557373e+00 1.257578169942657753e-01
8.813792766022682912e+00 1.123037613615221197e-01
7.968690659095968520e+00 1.003841469547604170e-01
7.201161898375617376e+00 8.978736914111443146e-02
6.504598138773904914e+00 8.035880417195030712e-02
5.872505993788963430e+00 7.194023796206888699e-02
5.299308747168589129e+00 6.443199796198566254e-02
4.779757346421368069e+00 5.772543501075179384e-02
4.309278287327343193e+00 5.171990021241870683e-02
3.883430583579218442e+00 4.635629663996042316e-02
3.498210159112750794e+00 4.154499241830839074e-02
3.149906855013131501e+00 3.723994281240130405e-02
2.805459503129153820e+00 3.302255272270640529e-02
2.524202602206399249e+00 2.960260720181046717e-02
2.246440878281385167e+00 2.625083511978231615e-02
2.019820042574921093e+00 2.353484623678147106e-02
1.815562027705044823e+00 2.109713767575015914e-02
1.631532249238598187e+00 1.891328483409678365e-02
1.465753003004163668e+00 1.695271856556168286e-02
1.316471656634880638e+00 1.519822268487931727e-02
1.182150412079713275e+00 1.362014014358136488e-02
1.061346409196073148e+00 1.221294471999044735e-02
9.526537758337123574e-01 1.094730050357658503e-02
8.549806267582368280e-01 9.811643247498339632e-03
7.589110795183789948e-01 8.696788200090475873e-03
1.591010145718740532e+01 2.248139812610034649e-01
1.439687942061362058e+01 1.987596889929770239e-01
1.303186081308934163e+01 1.763033635637033525e-01
1.179656561954196548e+01 1.567631734137052146e-01
1.067644740681362769e+01 1.396421985573599311e-01
9.659951044884115490e+00 1.245750538290102682e-01
8.736772292996503708e+00 1.112524742522295051e-01
7.898432311682188178e+00 9.944498772089992167e-02
7.137263991775334659e+00 8.894247404843620697e-02
6.446350887497953153e+00 7.960094895198367715e-02
5.819527491440974920e+00 7.126475375300603265e-02
5.251209047092624260e+00 6.382411987760913674e-02
4.736171405909455068e+00 5.718643565108722654e-02
4.269678190447842248e+00 5.123802569063077433e-02
3.847552235325669923e+00 4.591903535863130909e-02
3.465708367759094077e+00 4.115338756091286437e-02
3.120476313083309527e+00 3.688825563728542756e-02
2.779126156727654617e+00 3.270901867500723703e-02
2.500443079351190701e+00 2.932274903092654122e-02
2.225146306208091396e+00 2.600329513845336948e-02
2.000585863947215604e+00 2.330927632733238719e-02
1.798198833461884805e+00 2.089600394446095022e-02
1.615905201801452362e+00 1.873271106772091826e-02
1.451636253879321492e+00 1.679090878795270678e-02
1.303830273573517884e+00 1.504877402302346248e-02
1.170732327834345776e+00 1.349034138741054926e-02
1.051080087411697894e+00 1.209372609500582001e-02
9.434058274473924310e-01 1.083923065092125097e-02
8.375492414437588629e-01 9.611249530416728429e-03
7.514484194893091829e-01 8.612513290693362203e-03
1.577701399201359145e+01 2.225963085346792658e-01
1.427590682354006546e+01 1.968339842995247002e-01
1.292163834724587268e+01 1.746103277005867926e-01
1.169590929269016755e+01 1.552736979597305056e-01
1.058475139043770774e+01 1.383249914825259996e-01
9.576157391750056647e+00 1.234013881302127164e-01
8.660408636954604944e+00 1.102010266397297072e-01
7.828770568993670409e+00 9.851398979065704997e-02
7.073842319878338891e+00 8.811076182279349578e-02
6.388641639827779883e+00 7.885516704101762364e-02
5.767052244162802488e+00 7.060319123638029992e-02
5.203504784993715937e+00 6.323088065810027192e-02
4.692847895196921471e+00 5.665222461758132738e-02
4.230420987241087616e+00 5.075782392910227481e-02
3.811902134293700062e+00 4.548661893630862735e-02
3.433423589170775614e+00 4.076800446619893020e-02
3.091287110467721977e+00 3.654315154934376780e-02
2.752995052341857818e+00 3.240252915942851142e-02
2.476792382182905428e+00 2.904511035296371627e-02
2.204036699981568592e+00 2.575190384193430659e-02
1.981555625597559933e+00 2.308769954720613082e-02
1.781026814038047190e+00 2.069710046835172498e-02
1.600406516240672428e+00 1.855498802611573947e-02
1.437706482403334318e+00 1.663291406009145129e-02
1.291246149690977285e+00 1.490827016928119274e-02
1.159397608525160051e+00 1.335974536440301570e-02
1.040883059316134673e+00 1.197921209807355745e-02
9.342601464912753118e-01 1.073579421894336507e-02
8.293610630311198939e-01 9.519055527674688891e-03
7.441402819825190251e-01 8.530001696012689053e-03
1.564494931172292169e+01 2.204012377828342695e-01
1.415582050840250083e+01 1.949258162487352009e-01
1.281214971786833523e+01 1.729421576110301839e-01
1.159621280690556944e+01 1.537974280889018441e-01
1.049368737274446950e+01 1.370158326201484367e-01
9.493005109198303870e+00 1.222402722346229570e-01
8.584594792429561139e+00 1.091750913048464972e-01
7.759701429161930619e+00 9.758579695505205376e-02
7.010877815631261001e+00 8.728748549668181866e-02
6.331345065276182460e+00 7.811629665313399307e-02
5.714978673802716180e+00 6.994475127158905625e-02
5.156172560148166717e+00 6.263546154633736762e-02
4.649881271655410764e+00 5.611533710502672467e-02
4.191500377835537527e+00 5.028082175964799366e-02
3.776649803040505571e+00 4.506239597719492729e-02
3.401454846018646450e+00 4.038278186977322520e-02
3.062373300298836476e+00 3.619962474783504358e-02
2.727080563630998711e+00 3.209590533351375924e-02
2.453435019226750224e+00 2.877357481624476243e-02
2.183107459039634879e+00 2.550593907512809996e-02
1.962716633691862000e+00 2.286703719057068054e-02
1.764045616245518255e+00 2.049887643786309221e-02
1.585048921439534686e+00 1.837928603771578351e-02
1.423879233055086901e+00 1.647519692153569595e-02
1.278809907645890975e+00 1.476737321054962145e-02
1.148256809087159436e+00 1.323184849356705099e-02
1.030823793483623518e+00 1.186186190231894137e-02
9.251909593664142673e-01 1.063501545229748879e-02
8.213414132669273338e-01 9.428555594920194627e-03
7.369105209128766765e-01 8.449609222250948834e-03
1.551392846606974274e+01 2.182307799309299856e-01
1.403660292126143716e+01 1.930439409920486904e-01
1.270358394259688772e+01 1.712907720152114788e-01
1.149712214099508145e+01 1.523358404047789327e-01
1.040325201984702019e+01 1.357287967972325982e-01
9.410594077721061268e+00 1.210927756823436258e-01
8.509362635330175451e+00 1.081524410621496624e-01
7.691125592268117650e+00 9.667368621373044479e-02
6.948467999179073651e+00 8.646737486652757154e-02
6.274598314867812832e+00 7.738428194901002255e-02
5.663355889418157929e+00 6.928719880103270667e-02
5.109299186312884267e+00 6.205300224502436485e-02
4.607354759519037835e+00 5.559447420515024885e-02
4.152822227946901812e+00 4.980961152585460655e-02
3.741650486032305878e+00 4.463275576906691744e-02
3.369800263781392413e+00 4.000743866636530949e-02
3.033721850057175207e+00 3.585795095313430020e-02
2.701459453985036507e+00 3.179165821509840478e-02
2.430281904270757298e+00 2.850018717304874522e-02
2.162383358505973519e+00 2.526763516594612846e-02
1.944056175215151727e+00 2.265099547557018755e-02
1.747210719406858015e+00 2.030192693768657561e-02
1.569879281962371920e+00 1.820370455769789939e-02
1.410218228296456378e+00 1.631763869671995840e-02
1.266458638280745452e+00 1.462684451169045038e-02
1.137120147910968493e+00 1.310965122187389767e-02
1.020821877071046879e+00 1.174698635577899053e-02
9.162015372941845204e-01 1.053197342842606722e-02
8.133230947877061467e-01 9.335439858152801487e-03
7.297291105337184725e-01 8.366886569492007833e-03
1.538383118302721009e+01 2.160868313265547347e-01
1.391833559652267738e+01 1.911759956666886917e-01
1.259578088978286203e+01 1.696493319329817895e-01
1.139870401088262319e+01 1.508964463446432758e-01
1.031351285697647846e+01 1.344439666016745138e-01
9.328762458291137705e+00 1.199541149998138573e-01
8.434783951760664422e+00 1.071383708557422793e-01
7.623199934497259633e+00 9.576761481130473264e-02
6.886617052314268683e+00 8.565799246992156224e-02
6.218236743048148440e+00 7.665867991554552174e-02
5.612171729339403115e+00 6.864073406426512980e-02
5.062801378464529378e+00 6.147227530704391096e-02
4.565101417979451348e+00 5.506485748146564690e-02
4.114579237614611529e+00 4.934370494919883970e-02
3.706976119273277970e+00 4.421486052035425440e-02
3.338360039376999655e+00 3.963053543012571428e-02
3.005362916336050016e+00 3.552262358264531017e-02
2.676035442083269711e+00 3.149378798413213221e-02
2.407318750419147779e+00 2.823047624002338052e-02
2.141855223580656720e+00 2.502696154007295545e-02
1.925528696749935431e+00 2.243483155389272218e-02
1.730503581916393863e+00 2.011011659631998377e-02
1.554797907576346727e+00 1.803125049379005265e-02
1.396652995754752657e+00 1.616288191089759047e-02
1.254291252356608544e+00 1.448497853210813785e-02
1.126158142344027668e+00 1.298444724343507037e-02
1.010936152215732298e+00 1.163755041956291564e-02
9.073411668101546423e-01 1.042561983797318098e-02
8.053947993536052508e-01 9.244821462493790082e-03
7.148216859631760789e-01 8.197530384452480015e-03
1.525470732795007933e+01 2.139658290273809549e-01
1.380091080739854448e+01 1.893314127994858154e-01
1.248882083635290741e+01 1.680304888266309360e-01
1.130123321989753116e+01 1.494643543668400520e-01
1.022455584638460024e+01 1.331781229288075963e-01
9.247567816337683766e+00 1.188316036186769092e-01
8.360756916576008280e+00 1.061288633017490879e-01
7.555761868124139191e+00 9.487082473003631555e-02
6.825213260564224171e+00 8.486219225508012665e-02
6.162366839780227146e+00 7.594441721880113016e-02
5.561384809753285197e+00 6.799583257902000466e-02
5.016680355720352757e+00 6.089717495870917291e-02
4.523283459317533506e+00 5.454877496639246731e-02
4.076671270963416305e+00 4.888203387680049167e-02
3.672625039300879468e+00 4.380075363406273070e-02
3.307332589299152747e+00 3.926066463623707758e-02
2.977163941924945156e+00 3.518923549843945564e-02
2.650906846858984256e+00 3.119818786624375603e-02
2.384562393727682750e+00 2.796601890526713777e-02
2.121610120754513940e+00 2.479463844326229918e-02
1.907175242831429030e+00 2.222443942677139461e-02
1.713986660898844328e+00 1.992180266831942992e-02
1.539904339454042148e+00 1.785987024746639104e-02
1.383212145691365746e+00 1.601071835418696812e-02
1.242194390990816855e+00 1.435028048647417169e-02
1.115278313169879798e+00 1.285844723586518704e-02
1.001131463073967387e+00 1.152470511996848100e-02
8.985226968992543473e-01 1.033073014021972102e-02
7.975685746380063446e-01 9.156693700919153051e-03
5.392164278690091406e-01 6.170392117374550421e-03
1.512660957698497555e+01 2.118731914046964870e-01
1.368440143417825894e+01 1.875033126583138532e-01
1.238260655113558784e+01 1.664277397234895095e-01
1.120433931809446015e+01 1.480518422176206328e-01
1.013620909819639060e+01 1.319186175058172650e-01
9.166986098747671008e+00 1.177187234332253418e-01
8.287299006928140699e+00 1.051325802610685589e-01
7.488901358087188598e+00 9.398260928540508319e-02
6.764263783354571125e+00 8.407041038812060330e-02
6.107016462612344654e+00 7.523424861891853110e-02
5.511028126563283003e+00 6.735934554458590517e-02
4.970923026583350612e+00 6.032951022053562040e-02
4.481814847646180766e+00 5.404224051375047105e-02
4.039097582177340939e+00 4.842270574680011125e-02
3.638595644645365557e+00 4.338940264745415332e-02
3.276417596048602388e+00 3.889077041670402357e-02
2.949267289744029963e+00 3.485767068199806251e-02
2.625902572808050284e+00 3.090295391399634425e-02
2.362008281328927151e+00 2.770381573979826401e-02
2.101471919254688459e+00 2.456179016490595696e-02
1.888970006963378800e+00 2.201433491786908628e-02
1.697559588215576731e+00 1.973595569642902156e-02
1.525110893549970204e+00 1.769217497486052712e-02
1.369927826363667833e+00 1.585938078066228066e-02
1.230208570478752206e+00 1.421576458626627390e-02
1.104480739989336602e+00 1.274193322558907562e-02
9.914178832121670615e-01 1.141428270937254637e-02
8.897842528699729803e-01 1.023297168140062732e-02
7.898086504457155765e-01 9.067693866351152210e-03
3.623509806873437822e-01 4.136191738125573683e-03
1.499941043915452532e+01 2.098030741178299186e-01
1.356869032326873992e+01 1.856924833575696043e-01
1.227721604106769959e+01 1.648385365836863015e-01
1.110821044201569130e+01 1.466437231001868902e-01
1.004847848717659353e+01 1.306773028407247350e-01
9.087021417755613228e+00 1.166156120478301916e-01
8.214471318637274422e+00 1.041559227347008398e-01
7.422522229139584482e+00 9.310237738117754791e-02
6.703857063904737679e+00 8.327923767158572355e-02
6.051983516517696060e+00 7.452840394398739521e-02
5.461118263685873053e+00 6.673386454065444173e-02
4.925637487619042076e+00 5.976418297428068988e-02
4.440691932436300782e+00 5.354057411912973435e-02
4.001758759067943316e+00 4.797241594558059041e-02
3.604788666951718401e+00 4.298445494013153345e-02
3.245912416289378211e+00 3.852764148263305294e-02
2.891040162869949803e+00 3.415678803204964115e-02
2.601167900224153229e+00 3.061467319677268692e-02
2.339654855789290888e+00 2.744459655155031402e-02
2.081496840613023203e+00 2.433287398494577564e-02
1.870994413761255970e+00 2.180695190610684731e-02
1.681322725273509677e+00 1.955274405384271538e-02
1.510508802265246198e+00 1.752227374239422736e-02
1.356729223885755786e+00 1.570978697119410766e-02
1.218302662752594578e+00 1.408182010350816742e-02
1.093804132167752519e+00 1.261887871780413561e-02
9.818075412823810133e-01 1.131027118530379162e-02
8.811251998213470715e-01 1.013773922406089288e-02
7.821275190604122241e-01 8.982299305788397220e-03
2.426730289476290714e-01 2.770063484149656256e-03
1.487323196601102460e+01 2.077565063671484025e-01
1.345391656424059512e+01 1.839057813933626939e-01
1.217266338067683407e+01 1.632674279230648395e-01
1.101288436537637949e+01 1.452603299071617282e-01
9.961552265465604350e+00 1.294545479250177322e-01
9.007764793513969082e+00 1.155164064642800331e-01
8.142177544689378266e+00 1.031820802650869201e-01
7.356717743789667807e+00 9.223509320518818999e-02
6.643917497606527611e+00 8.250119326094974836e-02
5.997583255142037828e+00 7.383529723489017094e-02
5.411627575760094899e+00 6.611265115066460030e-02
4.880717454365347763e+00 5.920837087925173714e-02
4.399925190018246113e+00 5.304001494905269398e-02
3.964848748301462500e+00 4.752288269437204837e-02
3.571302297294146832e+00 4.258246607717412063e-02
3.215614690896415606e+00 3.816338805869841366e-02
2.863883172008878653e+00 3.383769492875361717e-02
2.576726250373086557e+00 3.032832163999150607e-02
2.293010266300281152e+00 2.689131386787421696e-02
2.061743543216683960e+00 2.410451475994151299e-02
1.853150583205460222e+00 2.160536963645808689e-02
1.665275868926573200e+00 1.936520292944673982e-02
1.496068967082418988e+00 1.736002252506406787e-02
1.343715104178394126e+00 1.556245378256043525e-02
1.206584199993252726e+00 1.394941969240448727e-02
1.083231381242016234e+00 1.250143527495893928e-02
9.723374817737628906e-01 1.120284974786217233e-02
8.725454443992972653e-01 1.004221594136204404e-02
7.744833555663321878e-01 8.898789323572606907e-03
1.631414757112159108e+01 2.332667103438414435e-01
1.474792340149288528e+01 2.057267269370999241e-01
1.334004128477775453e+01 1.821403833977704723e-01
1.206882863430728214e+01 1.617126107076548303e-01
1.091824454060565408e+01 1.438915465640928648e-01
9.875253595472708312e+00 1.282422326791237410e-01
8.929056779779683595e+00 1.144326350107437024e-01
8.070443912510736340e+00 1.022166843853831164e-01
7.291389615653373291e+00 9.137712689635910102e-02
6.584528445254143492e+00 8.173341810574459576e-02
5.943586386655241860e+00 7.315375976466521879e-02
5.362513956467901188e+00 6.549517752464041609e-02
4.836153866444969474e+00 5.865953127717481869e-02
4.359493744654829861e+00 5.254710734830880109e-02
3.928179351580327605e+00 4.707886927262337762e-02
3.538134047278352678e+00 4.218925590017089111e-02
3.185535975494295347e+00 3.780350589268784839e-02
2.836986540771365028e+00 3.351831241186754157e-02
2.552376917727972927e+00 3.004478506272651589e-02
2.271359591442248416e+00 2.663901187071894203e-02
2.042085458883227567e+00 2.388011561747130362e-02
1.835450991330833226e+00 2.140413609454303034e-02
1.649320376098370566e+00 1.918515284458182507e-02
1.481666753086835486e+00 1.719543867420091771e-02
1.330786712625250390e+00 1.541372594732162704e-02
1.194949479986835206e+00 1.381715191341159263e-02
1.072779198959227909e+00 1.238158148286973466e-02
9.629101549059400078e-01 1.110010828887776635e-02
8.641506448567943810e-01 9.950540959283205728e-03
7.669700958127332324e-01 8.819103932919302585e-03
1.617706989161066389e+01 2.309393474712541361e-01
1.462368417111287755e+01 2.037192323519812498e-01
1.322693432513339395e+01 1.803852080318386897e-01
1.196577073282147552e+01 1.601696080644450237e-01
1.082424708659332779e+01 1.425292799667834398e-01
9.789625108795133812e+00 1.270264355121284439e-01
8.851001205089838564e+00 1.133575881660733309e-01
7.999334615413872029e+00 1.012604762079828830e-01
7.226630386241147619e+00 9.052518388692483431e-02
6.525654642534818528e+00 8.097457920424193378e-02
5.890004416130137699e+00 7.246902135553180690e-02
5.313856186021079786e+00 6.488382012434457113e-02
4.791959437521708942e+00 5.810799756863964383e-02
4.319416236385215768e+00 5.205505608102082432e-02
3.891926393823668562e+00 4.663783399070716568e-02
3.505285941811449479e+00 4.179327056743507851e-02
3.155772845829426299e+00 3.745569688892065596e-02
2.810334381294655515e+00 3.320488542079925998e-02
2.528373877456405072e+00 2.976414519062532335e-02
2.249807982558523545e+00 2.638951521514628501e-02
2.022722603394001339e+00 2.365253197697346835e-02
1.817943683764561946e+00 2.119979010524436144e-02
1.633556964493360741e+00 1.900131851630883217e-02
1.467480942361118812e+00 1.703476527233634824e-02
1.317942658613115769e+00 1.526376783063718851e-02
1.183397244655055802e+00 1.368488652434855096e-02
1.062402304107044726e+00 1.226324207625123681e-02
9.535317719126196190e-01 1.099212279405346014e-02
8.465368476845310797e-01 9.748633430882162887e-03
7.595176148281814754e-01 8.733563468658771256e-03
1.604092662061712105e+01 2.286362789392999695e-01
1.450028306577748261e+01 2.017338088741966184e-01
1.311469589708305605e+01 1.786492282658451725e-01
1.186356166076228469e+01 1.586456050920859173e-01
1.073110131184708216e+01 1.411759236796012729e-01
9.704552628160982408e+00 1.258292386362382109e-01
8.773494637539391405e+00 1.122947043041310350e-01
7.928769756521758083e+00 1.003090987188939159e-01
7.162344494257913752e+00 8.967951186105291295e-02
6.467164678812306278e+00 8.021228583586058336e-02
5.836826925477087258e+00 7.179137916400467334e-02
5.265581290137879122e+00 6.427566333527377773e-02
4.748125415099493374e+00 5.756404655212084970e-02
4.279757521513054996e+00 5.156635924644088764e-02
3.855908403168558429e+00 4.619971219783394756e-02
3.472654587013056293e+00 4.140291222416615097e-02
3.126318581732532298e+00 3.710217490786091310e-02
2.783979805721445988e+00 3.289132187946203906e-02
2.504513881049425184e+00 2.948234290778632347e-02
2.228502973645514640e+00 2.613366695030749920e-02
2.003489448068122236e+00 2.342777250890568097e-02
1.800627620716046096e+00 2.099702632702800040e-02
1.617884875968319758e+00 1.882252963884117544e-02
1.453371399025315425e+00 1.687194432672226366e-02
1.305283056916180628e+00 1.512366352965600555e-02
1.171976704058350416e+00 1.355148568229704378e-02
1.052124605464644258e+00 1.214330441416351485e-02
9.443333963212199311e-01 1.088420533545996806e-02
8.382371869019359378e-01 9.652912991885084087e-03
7.520724453659078934e-01 8.651142060018438690e-03
1.590594505103726242e+01 2.263671538854147292e-01
1.437776471068244177e+01 1.997669221107744031e-01
1.300334638032087042e+01 1.769298533178161603e-01
1.176206446431689656e+01 1.571358046770650330e-01
1.063865073649521165e+01 1.398469090759855427e-01
9.620323790790658691e+00 1.246451256893756077e-01
8.696673044740963476e+00 1.112417579844626747e-01
7.858811415803211631e+00 9.937264946822239875e-02
7.098667148392423520e+00 8.884161416277601420e-02
6.409243802635984366e+00 7.946483893929232045e-02
5.784155411657641466e+00 7.112325163212300516e-02
5.217701867683766537e+00 6.367625558737721736e-02
4.704739252259581228e+00 5.701977903353359911e-02
4.240364215704135020e+00 5.108334069501103275e-02
3.820220476753028560e+00 4.576918030624411993e-02
3.440385411785494618e+00 4.101223874814719644e-02
3.097082169060206169e+00 3.675595617372530433e-02
2.757822188588402668e+00 3.258004104393629613e-02
2.480843853391228482e+00 2.920484603976912855e-02
2.207382199184161120e+00 2.588883143694310079e-02
1.984408510224332289e+00 2.320498783271243703e-02
1.783407838932035805e+00 2.079749523435194328e-02
1.602401688963751125e+00 1.864119485427699618e-02
1.439439085844677946e+00 1.671385982126906769e-02
1.292712897830952778e+00 1.497934903167537010e-02
1.160700496463309861e+00 1.342325976393409469e-02
1.041945408943364182e+00 1.203272850811827437e-02
9.351909337821383561e-01 1.078332761960484193e-02
8.301391660039257880e-01 9.559842314682371126e-03
7.448104044183978534e-01 8.566666417126828428e-03
1.577197668120829732e+01 2.241258980665176703e-01
1.425636304168886603e+01 1.978195491604998191e-01
1.289281680086010162e+01 1.752337223180525649e-01
1.166145200755734557e+01 1.556397136774302914e-01
1.054684556988777189e+01 1.385281774614789685e-01
9.536656501329506597e+00 1.234732757449201607e-01
8.620452344821515567e+00 1.101958531568619781e-01
7.789346290669614703e+00 9.844392124257432541e-02
7.035450727957496042e+00 8.800414833714002849e-02
6.351734144815511129e+00 7.872424211405126826e-02
5.731951385335322335e+00 7.045745622774349237e-02
5.170284211357182969e+00 6.307924067908110555e-02
4.661707723599073816e+00 5.649414316594495583e-02
4.201296658504071857e+00 5.060429227576269950e-02
3.784857113667051909e+00 4.533613222861528069e-02
3.408340302966180069e+00 4.062724404122300403e-02
3.068144057131672486e+00 3.640962568426221041e-02
2.731943569269187577e+00 3.227409562284160732e-02
2.457437154854128725e+00 2.892813579843102334e-02
2.186510520656909318e+00 2.564438474277070876e-02
1.965521192087572588e+00 2.298315733224318494e-02
1.766374377816843477e+00 2.059904141974238517e-02
1.587071133116020327e+00 1.846465364294180497e-02
1.425547052942147008e+00 1.655593305916235741e-02
1.280245837809505627e+00 1.483704200290465215e-02
1.149506146578142207e+00 1.329556612542322214e-02
1.031842630166955210e+00 1.191687812952072108e-02
9.260636144160190319e-01 1.067762251587068244e-02
8.220941024978531964e-01 9.469250885806336504e-03
7.375489501197780573e-01 8.485780723519386823e-03
1.563899686627140184e+01 2.218962110596025272e-01
1.413565061600331241e+01 1.958982274532883039e-01
1.278303686943969097e+01 1.735557477645804925e-01
1.156152669721136483e+01 1.541646637267748421e-01
1.045569547619139428e+01 1.372143363175119812e-01
9.453650927215221600e+00 1.223107333098230609e-01
8.544869638647799803e+00 1.091643465206116187e-01
7.720479354322310250e+00 9.752080063788175213e-02
6.972758022683933632e+00 8.718372881502529925e-02
6.294749992616812229e+00 7.799097072279594089e-02
5.680078844056081877e+00 6.979959791516039680e-02
5.123249421643840229e+00 6.248964378484996030e-02
4.618942640971220648e+00 5.596421369425065573e-02
4.162577556994801142e+00 5.013445003066889505e-02
3.749821340700278061e+00 4.491068551770540512e-02
3.376655802751336033e+00 4.024833291764076670e-02
3.039489756504158535e+00 3.606920128234863965e-02
2.706185052246332656e+00 3.196888854915978795e-02
2.434232859342846833e+00 2.865799423814504795e-02
2.165736664415130353e+00 2.540511126381514440e-02
1.946837925455511709e+00 2.276591610317985417e-02
1.749540301708945478e+00 2.040770522691624789e-02
1.571899934135855048e+00 1.828836505371301407e-02
1.411924937303177696e+00 1.639728830952766683e-02
1.267924192002129358e+00 1.469356924187260015e-02
1.138394639717024148e+00 1.316985442006892229e-02
1.021858290130894131e+00 1.180538111744027646e-02
9.171161890681597262e-01 1.057407485402002065e-02
8.140883932030726911e-01 9.375785187717729577e-03
7.225083287233973195e-01 8.312366849242571951e-03
1.550706273631774579e+01 2.197057427847817213e-01
1.401605260960560884e+01 1.939970266405559030e-01
1.267424694375787197e+01 1.718924563714234743e-01
1.146228487942369512e+01 1.526957309555367903e-01
1.036542875167044464e+01 1.359189220398686060e-01
9.371320238725624918e+00 1.211631007601931403e-01
8.469853410313357145e+00 1.081382000682034883e-01
7.652124198206619710e+00 9.661651065653900639e-02
6.910589245368123024e+00 8.637254256706342059e-02
6.238182278125980140e+00 7.727059420240937893e-02
5.628756950240287438e+00 6.914654178186248334e-02
5.076582145919558364e+00 6.190446255369717182e-02
4.576715032822152196e+00 5.544102917273745906e-02
4.124276025619800556e+00 4.966067473207599198e-02
3.715091037499183901e+00 4.449387075381665280e-02
3.345184208537255177e+00 3.987167346299911458e-02
3.010982998517680365e+00 3.572889936744161332e-02
2.680721983501887173e+00 3.166906072216842810e-02
2.411243853223688838e+00 2.838745616681614264e-02
2.145178030065071351e+00 2.516650438101087489e-02
1.928233250326693682e+00 2.254894416666225476e-02
1.732874966532436556e+00 2.021547210264115074e-02
1.556826708780211233e+00 1.811668720533667412e-02
1.398319808731035563e+00 1.624361779236180303e-02
1.255705153614042224e+00 1.455833223477601135e-02
1.127364452394722383e+00 1.304598675671554513e-02
1.011978604692620909e+00 1.169360352865382244e-02
9.081692012756856780e-01 1.047586531951030277e-02
8.061391661823646970e-01 9.286869996541746372e-03
5.449927003733529007e-01 6.254399542205990939e-03
1.537619307853477224e+01 2.175395979896208587e-01
1.389720464873408545e+01 1.921145593664796425e-01
1.256621117757903683e+01 1.702467833331205993e-01
1.136396151912344976e+01 1.512499193424841626e-01
1.027578076721265887e+01 1.346381815753109334e-01
9.289510500502922596e+00 1.200292615270742713e-01
8.395393884005455831e+00 1.071265374059131859e-01
7.584326021281984076e+00 9.571418226572042665e-02
6.848887281331163202e+00 8.556678270293259503e-02
6.182089935515686641e+00 7.654893697953271681e-02
5.577769847557874527e+00 6.850244163512132778e-02
5.030286189185092738e+00 6.132619528976408080e-02
4.534738678779254961e+00 5.492554818992580884e-02
4.086226686516251760e+00 4.919774678340015778e-02
3.680619990187757651e+00 4.407556519965059177e-02
3.314026340936604420e+00 3.949788050181274324e-02
2.982857742320381700e+00 3.539643385973587769e-02
2.655553170571949284e+00 3.136971710142501257e-02
2.388442408895315339e+00 2.812068120892994780e-02
2.124800421389847482e+00 2.492993369719143440e-02
1.909920761171561843e+00 2.234287046001301805e-02
1.716312380282229322e+00 2.002639914424990050e-02
1.541885196721754392e+00 1.794838437217294996e-02
1.384890930051282831e+00 1.608688691892640535e-02
1.243620437416420144e+00 1.442160869095546541e-02
1.116520748207999292e+00 1.292482374771997296e-02
1.002177378690164655e+00 1.158370127534023852e-02
8.994037568225570212e-01 1.038070715690895748e-02
7.983135534797618504e-01 9.198654699425668976e-03
3.662029642325857481e-01 4.192185466756696843e-03
1.524627325430445701e+01 2.153957795994652091e-01
1.377938566761531547e+01 1.902523082536888011e-01
1.245895081558813011e+01 1.686172723617062053e-01
1.126636677802609654e+01 1.498128227269622526e-01
1.018675589197328435e+01 1.333689444621779796e-01
9.208528905583799329e+00 1.189007349133342356e-01
8.321494462388043800e+00 1.061246425633984580e-01
7.517143985813951268e+00 9.481500569054245042e-02
6.787777932715576057e+00 8.476870205034540973e-02
6.126520511732560514e+00 7.583469529698821932e-02
5.527279017642192649e+00 6.785890636566711820e-02
4.984457150599967967e+00 6.075527745712717281e-02
4.493127606311583477e+00 5.441438669663178906e-02
4.048505991960687389e+00 4.873518743731257430e-02
3.646454861677735693e+00 4.366572108531673740e-02
3.283078483205273290e+00 3.912564574953909108e-02
2.923881769848037937e+00 3.468330380120360906e-02
2.630499486120059238e+00 3.108312321263131256e-02
2.365828628401174694e+00 2.785739289684862480e-02
2.104698987346319772e+00 2.469899629466804775e-02
1.891708820966437221e+00 2.213485365471306102e-02
1.699939009917933896e+00 1.984003918166784772e-02
1.527131375261536084e+00 1.778015961152517796e-02
1.371557111741744439e+00 1.593688858130493796e-02
1.231578251670627511e+00 1.428366177718896728e-02
1.105682115933369625e+00 1.280136020679293989e-02
9.925077850881668384e-01 1.147614535218444143e-02
8.907175822902374529e-01 1.028242212069705244e-02
7.905897280813917183e-01 9.109807464860073326e-03
2.452447122381645195e-01 2.807764211018355053e-03
1.511738306990385006e+01 2.132707500896201536e-01
1.366239901796885370e+01 1.884028683513766234e-01
1.235262759406635702e+01 1.670073648910472275e-01
1.116934148308143548e+01 1.483972851506396018e-01
1.009841783996020759e+01 1.321084664566946898e-01
9.128118969451438858e+00 1.177915842021862308e-01
8.248266504978086999e+00 1.051311490363351642e-01
7.450462927459566842e+00 9.392958678608294421e-02
6.727120785164799166e+00 8.397991376287984588e-02
6.071369210775301895e+00 7.513057607228558477e-02
5.477219524422832997e+00 6.723154175094939178e-02
4.939000786020257827e+00 6.018833164335912755e-02
4.451863985607598551e+00 5.390738074403681607e-02
4.011114935064385101e+00 4.828220752112599712e-02
3.612683836211865618e+00 4.325972803444275150e-02
3.252517416997942945e+00 3.876073651139638060e-02
2.896426321654903102e+00 3.436128476219676986e-02
2.605741337618808107e+00 3.079341044080229073e-02
2.318699662689133412e+00 2.729668578039985347e-02
2.084705541602080991e+00 2.446555054724354472e-02
1.873687777857083958e+00 2.192634977247123751e-02
1.683655994679942758e+00 1.965370520230090221e-02
1.512463786064023541e+00 1.761647369816900580e-02
1.358407694798255516e+00 1.578745904434436520e-02
1.219719188584638125e+00 1.414870428089947361e-02
1.095022410309867356e+00 1.268077495752757342e-02
9.828178111505146974e-01 1.136772191814796468e-02
8.820102683916246633e-01 1.018683078868098599e-02
7.828672307678724573e-01 9.025895895886306905e-03
1.660103992037408105e+01 2.401050831695252796e-01
1.498948082025546924e+01 2.111786998429861506e-01
1.354637465509094341e+01 1.865924201411288952e-01
1.224695523694447807e+01 1.654019097690525297e-01
1.107321080173592165e+01 1.469972931393505322e-01
1.001085735628715945e+01 1.308660198645879846e-01
9.048269861896315547e+00 1.166839977006408763e-01
8.175597080866763733e+00 1.041570096872789231e-01
7.384297974039364831e+00 9.306315632239829660e-02
6.666907102209686187e+00 8.319943471155756554e-02
6.016638478836664916e+00 7.442677118433617400e-02
5.427506205265973271e+00 6.660478394858534990e-02
4.893914519396420637e+00 5.962938183082890087e-02
4.411013391763305869e+00 5.340883634859196205e-02
3.974061938231540747e+00 4.783230505843739239e-02
3.579085657467505843e+00 4.285902514763324789e-02
3.222116015579643111e+00 3.840198805868201559e-02
2.869311917272659329e+00 3.403735574368747102e-02
2.581192893850973391e+00 3.050517529720686918e-02
2.296803090575089357e+00 2.704209007711156146e-02
2.064908515888121965e+00 2.423556656229970685e-02
1.855859677916695372e+00 2.172182010667099081e-02
1.667561974473563691e+00 1.947010806312340914e-02
1.497983693132764138e+00 1.745049568923671621e-02
1.345342490559649828e+00 1.563672584804287266e-02
1.207943096946767714e+00 1.401585843038208150e-02
1.084443654424565695e+00 1.255971224857977547e-02
9.733084809415183392e-01 1.126200633945063576e-02
8.734385952984300427e-01 1.009133429313955471e-02
7.752254698485415707e-01 8.946295549170993344e-03
1.646064425253004870e+01 2.376858671840142434e-01
1.486248301190452814e+01 2.090959680535198206e-01
1.343107036001080168e+01 1.847908909846304182e-01
1.214220149919346703e+01 1.638267683948878561e-01
1.097789150311224482e+01 1.456038444766767637e-01
9.924004332672252460e+00 1.296387091746826481e-01
8.969084250379951939e+00 1.155888567289443114e-01
8.103529568329516763e+00 1.031878711718788588e-01
7.318745805818303474e+00 9.218644442533821537e-02
6.607237650416039720e+00 8.242253331219141776e-02
5.962410545288973296e+00 7.373499965004558232e-02
5.378278986933141326e+00 6.598796137481036106e-02
4.849286375307753971e+00 5.907305036103738943e-02
4.370525162587470369e+00 5.290614279347759935e-02
3.937432030647045611e+00 4.738837384047742823e-02
3.545881364635809163e+00 4.246002290888842290e-02
3.192083162282139064e+00 3.804765931103627763e-02
2.842367215042931328e+00 3.371594746954760524e-02
2.556924782654323547e+00 3.022232567514760576e-02
2.275098054544992365e+00 2.678809073856776996e-02
2.045305416597419601e+00 2.400953198440577280e-02
1.838183627292931721e+00 2.151612435180935007e-02
1.651588592680338863e+00 1.928462626110892530e-02
1.483594233356996028e+00 1.728865057548587339e-02
1.332407024923428107e+00 1.549129265440389765e-02
1.196343196990350632e+00 1.388484170657118370e-02
1.073945723689845755e+00 1.244047545797132004e-02
9.638902050866182680e-01 1.115547112269091139e-02
8.556887961223795802e-01 9.888536507078962007e-03
7.676942300526508056e-01 8.862078248644180561e-03
1.632134751105065362e+01 2.352965407991255697e-01
1.473659139109729210e+01 2.070429501756901602e-01
1.331684376791452706e+01 1.830085839012622340e-01
1.203827034949343400e+01 1.622634144380058763e-01
1.088312786273437105e+01 1.442218457163498002e-01
9.837755822460399813e+00 1.284118844941635196e-01
8.890511516618142096e+00 1.145101637744777995e-01
8.032008818699972963e+00 1.022220689901059826e-01
7.253654368496295746e+00 9.132821876878416401e-02
6.548009809568626771e+00 8.165370041817684998e-02
5.908609077462551262e+00 7.303822717994268299e-02
5.329464395298514567e+00 6.537221848689774018e-02
4.804924082580820155e+00 5.852416514293897615e-02
4.330296103539173380e+00 5.241156701737533646e-02
3.901035995016626678e+00 4.694498967275247819e-02
3.512894418616530068e+00 4.206260654230663948e-02
3.162276574455302747e+00 3.768728651006206937e-02
2.815686002172271607e+00 3.340025759514418657e-02
2.532847881241221177e+00 2.993781589594232684e-02
2.253496610430250957e+00 2.653527335915165097e-02
2.025868780841102001e+00 2.378050305323260727e-02
1.820629489817685354e+00 2.131296843532558619e-02
1.635839159617423766e+00 1.910528510867598451e-02
1.469404042744274053e+00 1.712161385609825212e-02
1.319565258966208132e+00 1.534746068228813425e-02
1.184748455092642594e+00 1.375270831526308191e-02
1.063587634273901017e+00 1.232380381517848671e-02
9.545645533842251895e-01 1.104613495238290950e-02
8.473343502397234772e-01 9.792926735830145488e-03
7.602194695676290914e-01 8.775176684226755966e-03
1.618305782897421352e+01 2.329259873409359194e-01
1.461155192795945190e+01 2.050115970632338802e-01
1.320331768412446927e+01 1.812448408333424132e-01
1.193507517164899845e+01 1.607158171678643721e-01
1.078922225809320956e+01 1.428618793822230559e-01
9.752184354968440161e+00 1.272058694751468377e-01
8.812615305067511784e+00 1.134399872445686769e-01
7.961047100813196664e+00 1.012597319066028123e-01
7.189125425453203988e+00 9.047774219263232665e-02
6.489340025194133332e+00 8.089181977778638066e-02
5.855319016083651462e+00 7.235862969168133096e-02
5.281004489121098544e+00 6.476073746833178879e-02
4.761013642237534427e+00 5.798245729313311614e-02
4.290492954597055153e+00 5.192053083293997340e-02
3.864869082269248413e+00 4.650510572973970413e-02
3.480287490592912647e+00 4.166863985349582994e-02
3.132687540955084948e+00 3.733638384165802876e-02
2.789254111167843497e+00 3.308511575945975725e-02
2.508898078370179530e+00 2.965431990437284587e-02
2.232192826466942392e+00 2.628425725658967843e-02
2.006585913345419581e+00 2.355475904788277217e-02
1.803266874018208066e+00 2.111233669935912161e-02
1.620124935472522898e+00 1.892263084931033318e-02
1.455298992181551121e+00 1.696224403226542429e-02
1.306918602302679089e+00 1.520241043733198960e-02
1.173345446301690576e+00 1.361868849271222377e-02
1.053292469770759743e+00 1.220718018840769546e-02
9.453177603654513428e-01 1.094029022984200662e-02
8.391585879276137749e-01 9.698841123772483294e-03
7.528793102382980162e-01 8.690943226150176296e-03
1.604577584120260525e+01 2.305938895960861768e-01
1.448755722609139340e+01 2.030048782422589904e-01
1.309082147151445419e+01 1.794893468531221781e-01
1.183267517848391215e+01 1.591822786565456338e-01
1.069602144217526174e+01 1.415124357150382428e-01
9.667256365129032858e+00 1.260106279901261062e-01
8.735378027294359526e+00 1.123779712041642065e-01
7.890687878709884195e+00 1.003168919871444548e-01
7.125039995636591073e+00 8.962823340697143037e-02
6.431125341644179372e+00 8.014314018940042750e-02
5.802419081937739698e+00 7.168664187933437848e-02
5.232966155832674104e+00 6.415885486552887207e-02
4.717459128390235179e+00 5.743775993912747513e-02
4.251030122403425260e+00 5.143588405704273281e-02
3.829134341707118860e+00 4.607674777269952365e-02
3.447872133141359985e+00 4.127241342647311462e-02
3.103390227895791664e+00 3.698542258531130333e-02
2.763071988390682687e+00 3.277729318480442772e-02
2.485308159523210492e+00 2.937116799436590570e-02
2.211051677081211420e+00 2.603892221907970830e-02
1.987520832780802937e+00 2.333431420664182701e-02
1.786095627505810191e+00 2.091464363429089077e-02
1.604670976122197779e+00 1.874025392902241641e-02
1.441346390856742543e+00 1.680220874595757946e-02
1.294323248625659284e+00 1.505691474698457599e-02
1.162024384803347132e+00 1.349357636504332734e-02
1.043117948033497999e+00 1.209352801061353358e-02
9.361910623455137470e-01 1.083575346232206436e-02
8.309630030618035956e-01 9.606752465163214891e-03
7.455713920939194272e-01 8.608629141651870376e-03
1.590975139177785991e+01 2.282878496610672159e-01
1.436449860290183800e+01 2.010239792064854036e-01
1.297910312037957681e+01 1.777651496108522688e-01
1.173098801189674312e+01 1.576684374814695255e-01
1.060347765633937023e+01 1.401751023117296935e-01
9.583020091374033100e+00 1.248276164903227292e-01
8.658684375927306220e+00 1.113255180670758987e-01
7.820862962695648513e+00 9.938012130413566292e-02
7.061572802106702795e+00 8.879170395540947336e-02
6.373407319755427736e+00 7.939630126952738898e-02
5.749955938206461781e+00 7.101893372292272799e-02
5.185357952920837121e+00 6.355980278186638965e-02
4.674271132267928230e+00 5.690477850797466541e-02
4.211907484125086754e+00 5.095845704305457247e-02
3.793721956977016863e+00 4.564757267057914514e-02
3.415834682474610418e+00 4.089432538739547207e-02
3.074404756539005579e+00 3.664003864967559088e-02
2.737086374397794231e+00 3.246922733478455753e-02
2.461857144744384218e+00 2.909593362076143969e-02
2.190136566566137422e+00 2.579576278787088645e-02
1.968633113732343176e+00 2.311249868078833758e-02
1.769037939229434864e+00 2.071872633888969736e-02
1.589323624936501256e+00 1.856521257374744993e-02
1.427502608798617789e+00 1.664227672322462701e-02
1.281864703287499907e+00 1.491300142263137299e-02
1.150884711999997201e+00 1.336503920838933226e-02
1.033054017504149158e+00 1.197998802713198981e-02
9.271145457553021663e-01 1.073249631620986494e-02
8.229538261043330971e-01 9.514348553074401110e-03
7.303075742983977658e-01 8.433143331349327032e-03
1.577477089392513498e+01 2.260048115109429545e-01
1.424233251450915638e+01 1.990597643965598129e-01
1.286827109761775390e+01 1.760562561519694036e-01
1.163027615050214791e+01 1.561678844336123750e-01
1.051170675704349655e+01 1.388504324369919940e-01
9.499466326455054954e+00 1.236554502745250972e-01
8.582529668275801882e+00 1.102778289948781881e-01
7.751668713025179791e+00 9.845118883430584167e-02
6.998502945684509591e+00 8.796249346922496715e-02
6.316198523776378693e+00 7.865137241704941995e-02
5.697952136168889403e+00 7.035949353422901731e-02
5.138143735811500967e+00 6.296819577617970842e-02
4.631426614468194813e+00 5.637700937058289646e-02
4.173037441881687570e+00 5.048640907615924156e-02
3.758544283419385845e+00 4.522072543779975806e-02
3.384011103860236513e+00 4.050656186078839538e-02
3.045640306008519538e+00 3.629729466208728855e-02
2.711365890540527346e+00 3.216981591244872513e-02
2.438550263927681705e+00 2.882745347754706380e-02
2.169367056375974379e+00 2.555579535098710664e-02
1.949884463510314747e+00 2.289755009333663271e-02
1.752137650849143524e+00 2.052443969409386421e-02
1.574066736827647084e+00 1.839108833901503121e-02
1.413796985969073328e+00 1.648548851891471975e-02
1.269512831677599429e+00 1.477605179384514598e-02
1.139726527770001274e+00 1.323961678227912261e-02
1.023074916968768733e+00 1.186526348361959492e-02
9.181165916135850535e-01 1.063105123768123828e-02
8.149486302491227852e-01 9.423240373244622103e-03
5.508435530002923075e-01 6.350387495967391160e-03
1.564080952551256409e+01 2.237608118911826871e-01
1.412118820005319542e+01 1.971215859818509220e-01
1.275823621202756009e+01 1.743632251059698268e-01
1.153021210317525558e+01 1.546844795052402799e-01
1.042068845824811341e+01 1.375350176891572962e-01
9.416550668898118204e+00 1.224927075752795802e-01
8.507040046832594626e+00 1.092468365942664554e-01
7.682971801438752024e+00 9.753224210669458882e-02
6.936123627112689149e+00 8.714324415548883873e-02
6.259446247720093837e+00 7.791978923974220150e-02
5.646435984516749329e+00 6.970461974003877570e-02
5.091384837484083548e+00 6.238388775519771584e-02
4.589031723141025587e+00 5.585357080223344456e-02
4.134587683479197473e+00 5.001784303538198140e-02
3.723777985716231864e+00 4.480240770345420703e-02
3.352500994991328920e+00 4.012924031479966208e-02
3.017176031966342098e+00 3.595934933557550645e-02
2.685877060086807600e+00 3.186834614948717836e-02
2.415596432425502371e+00 2.855889818915870876e-02
2.148836716551066672e+00 2.531638635525064809e-02
1.931328837161502054e+00 2.268516774917629306e-02
1.735427218966717477e+00 2.033337537097548720e-02
1.558996816032502508e+00 1.821920874451022840e-02
1.400233373513945390e+00 1.632929152799657627e-02
1.257257516481590454e+00 1.463549386806982898e-02
1.128750067175813276e+00 1.311768495753819035e-02
1.013099847729166170e+00 1.175574193429379868e-02
9.091975157041120026e-01 1.053231436871586955e-02
8.070454641962312436e-01 9.331873428901422268e-03
3.701396689138578555e-01 4.252205908525322035e-03
1.550787152134108027e+01 2.215358340010912530e-01
1.400093925177472087e+01 1.952008480983202787e-01
1.264910590335985319e+01 1.726907191916139395e-01
1.143089414658452263e+01 1.532105768804065404e-01
1.033029878033579152e+01 1.362404655113412244e-01
9.334374214402656023e+00 1.213462263951747971e-01
8.432236197301666181e+00 1.082252523432495755e-01
7.614866480578820429e+00 9.661684529290766321e-02
6.874177401591423653e+00 8.633836920553242256e-02
6.203117932835366943e+00 7.719694766253666629e-02
5.595305364681591342e+00 6.906113817966783031e-02
5.045000464350881231e+00 6.180307799064235774e-02
4.546988861887898636e+00 5.532879094394715924e-02
4.096476887311741422e+00 4.955278739673816407e-02
3.689242014840143025e+00 4.438438597567800209e-02
3.321302353511494498e+00 3.975812302163876655e-02
2.957531544308128701e+00 3.523590780184275573e-02
2.660581181493763214e+00 3.157398486131107740e-02
2.392770655299037319e+00 2.829017549292235298e-02
2.128403066689565026e+00 2.508189688677743903e-02
1.912965586495301018e+00 2.247752250485343661e-02
1.718910065631355399e+00 2.014402473296158375e-02
1.544113674752457088e+00 1.805090131334212422e-02
1.386754063017290095e+00 1.617668617206395598e-02
1.245187486141020150e+00 1.449723221927004015e-02
1.117854609007191913e+00 1.299254346971024515e-02
1.003374029002444212e+00 1.164606345408572205e-02
9.004450000034561752e-01 1.043229385437562280e-02
7.991941228428420807e-01 9.242938841597842653e-03
2.478655866396287377e-01 2.847886777132429149e-03
1.537604440540655482e+01 2.193255645186082681e-01
1.388166159819638956e+01 1.933005560170948101e-01
1.254082839327210763e+01 1.710372365085258972e-01
1.133246183528346762e+01 1.517592158442129802e-01
1.024064223727277678e+01 1.349560379351339434e-01
9.252777372118039523e+00 1.202054681508981510e-01
8.357965378999670847e+00 1.072156536070527910e-01
7.547247992934429384e+00 9.571903175905803474e-02
6.812728518414072454e+00 8.553523150496457339e-02
6.147310633075031561e+00 7.647986065115068566e-02
5.544602139615354197e+00 6.841951667623666355e-02
4.998993628065171890e+00 6.122697202113672882e-02
4.505210025476520386e+00 5.481848182371107381e-02
4.058710124101493122e+00 4.909431711441632207e-02
3.655027207459515814e+00 4.397436492689250215e-02
3.290316675744367370e+00 3.939356221394504226e-02
2.929810930325236651e+00 3.490684304565544460e-02
2.635566749097134398e+00 3.128016805735553407e-02
2.345106596955830014e+00 2.772078816270633073e-02
2.108191137538483417e+00 2.484691699974359708e-02
1.894706156866533098e+00 2.226280807577542264e-02
1.702487983816226791e+00 1.995290448306555331e-02
1.529317643011971262e+00 1.788369289307070731e-02
1.373459738844074352e+00 1.602374958843480121e-02
1.233199954110653085e+00 1.436122823619299070e-02
1.107039614588389620e+00 1.286932450494615576e-02
9.936814728984033618e-01 1.153793333886028900e-02
8.916945288404019010e-01 1.033593886696358363e-02
7.914200502504232793e-01 9.156812601863947854e-03
1.690840514805270089e+01 2.477083858465886357e-01
1.524518729148945440e+01 2.171587267052199899e-01
1.376324088365893061e+01 1.914263594329642659e-01
1.243325941520299693e+01 1.693959223765390820e-01
1.123471220584833752e+01 1.503173089509254046e-01
1.015170301487352944e+01 1.336816131657130591e-01
9.171749238789606906e+00 1.190839404533596407e-01
8.284322112006439198e+00 1.062168451892434862e-01
7.480214570282840647e+00 9.483324878663909607e-02
6.751768869057019451e+00 8.473753873474336451e-02
6.091924510785132973e+00 7.576956235287257702e-02
5.494344985612692689e+00 6.778688194319879012e-02
4.953353823755052510e+00 6.066083642105156437e-02
4.463878612718202632e+00 5.430892593439541616e-02
4.021253257880090359e+00 4.863682801526374860e-02
3.621133829051457198e+00 4.356262326079083508e-02
3.259639931897324150e+00 3.902599602115965766e-02
2.902391108695749455e+00 3.458420031324884597e-02
2.610762725765409797e+00 3.098951464590062738e-02
2.322881710281116785e+00 2.746384519598621399e-02
2.088240840091530437e+00 2.461106112328058371e-02
1.876719696171689433e+00 2.205484864025656494e-02
1.686176669740222289e+00 1.976827669027976173e-02
1.514652501614015101e+00 1.771769542887414312e-02
1.360249384890586333e+00 1.587646513170939619e-02
1.221294519451920024e+00 1.422615987945996530e-02
1.096399118866520306e+00 1.274753899326439011e-02
9.840417936355378981e-01 1.142836584681804733e-02
8.830353678238778148e-01 1.023967855069024026e-02
7.836976516658714642e-01 9.078656752285210740e-03
1.676415970066715388e+01 2.451819047890546610e-01
1.511544215385726631e+01 2.150068235173613340e-01
1.364579122119334542e+01 1.895667085858513401e-01
1.232670021171882091e+01 1.677731883382479472e-01
1.113767058909236951e+01 1.489012915833989870e-01
1.006352723288826212e+01 1.324253242996402680e-01
9.091391742000530130e+00 1.179699138625894816e-01
8.211199006632083908e+00 1.052278466939972068e-01
7.413766462867596552e+00 9.395395667231011549e-02
6.691386749898326158e+00 8.395165884978091075e-02
6.036985682280007204e+00 7.506840889029248176e-02
5.444520252520305803e+00 6.715618813773582829e-02
4.908169896962276013e+00 6.010521608490943662e-02
4.422878337307383667e+00 5.380859149351232412e-02
3.984141402753127448e+00 4.818751136338300656e-02
3.587482384552622694e+00 4.315897900901569106e-02
3.229240059404893337e+00 3.866627024728545858e-02
2.875190714097842104e+00 3.426062570197268425e-02
2.586151572418580180e+00 3.070309365965006795e-02
2.300924182404288754e+00 2.721259387552880937e-02
2.068394963603454872e+00 2.438250015032786960e-02
1.858837529687254797e+00 2.185146804834002185e-02
1.670108828935927825e+00 1.958383011249172773e-02
1.500183980258960270e+00 1.755156451711608820e-02
1.347131838447077179e+00 1.572776722795994619e-02
1.209571221255312468e+00 1.409390024918369400e-02
1.085763873794932666e+00 1.263126553297670880e-02
9.745432228444252942e-01 1.132258596924610658e-02
8.650380615316918265e-01 1.003342399492559121e-02
7.760905805407661839e-01 8.992142243369480661e-03
1.662112509844814312e+01 2.426833457078220180e-01
1.498665940949117648e+01 2.128787301434628965e-01
1.352921519957169494e+01 1.877257384669526186e-01
1.222078123215243295e+01 1.661685051658267076e-01
1.104154606907652081e+01 1.474882815258652113e-01
9.975969613342408948e+00 1.311793564217713093e-01
9.011789820724670719e+00 1.168596541472697314e-01
8.138698950459057002e+00 1.042440098097117546e-01
7.347807856542247329e+00 9.307672592654546440e-02
6.631448033993388336e+00 8.316741745948083575e-02
5.982545598137481768e+00 7.437042077400818352e-02
5.395085286836136085e+00 6.653628577739686967e-02
4.863258812426804134e+00 5.954506961589672853e-02
4.382309439217416447e+00 5.330720280609051870e-02
3.947268317669822668e+00 4.773824518622909324e-02
3.554205846991883355e+00 4.275431746447714426e-02
3.199112881753575000e+00 3.830316698170803391e-02
2.848174046823967576e+00 3.394175496990974039e-02
2.561849520425251381e+00 3.041316231235334511e-02
2.279164548718116023e+00 2.695684533515679132e-02
2.048726096079840353e+00 2.415310754755095254e-02
1.841136457067501286e+00 2.164729974565595891e-02
1.654152023691233042e+00 1.939495499787184316e-02
1.485770588850530816e+00 1.738386845985201781e-02
1.334206107966228183e+00 1.558212648194859905e-02
1.197930459094644018e+00 1.396307652084404112e-02
1.075317304956465270e+00 1.251201693888268941e-02
9.650732667933039632e-01 1.121264559152880709e-02
8.566732132392798071e-01 9.938338876287788545e-03
7.685589461832003089e-01 8.904162418222238279e-03
1.647921513858702980e+01 2.402252797695735576e-01
1.485890910761669126e+01 2.107785050718609665e-01
1.341359713157054045e+01 1.859049531340404571e-01
1.211587931841583377e+01 1.645740101920603049e-01
1.094602017126174154e+01 1.460950217108303029e-01
9.889017971139226759e+00 1.299445151800918408e-01
8.932755042162288106e+00 1.157676473584538096e-01
8.066738846270942176e+00 1.032707020237073198e-01
7.282367665958165759e+00 9.220702177772491237e-02
6.571984569929294473e+00 8.239497886661571735e-02
5.928591195911636191e+00 7.367937072074479121e-02
5.346077453232411791e+00 6.591292034094251018e-02
4.818804454060969356e+00 5.899066096583243518e-02
4.342013308800404481e+00 5.281251049627478517e-02
3.910813853672869822e+00 4.729428888105461498e-02
3.521169788827547276e+00 4.235876806557529323e-02
3.169239377565516325e+00 3.794416681170956901e-02
2.821485535767858543e+00 3.362347484160014416e-02
2.537736619004439031e+00 3.012709166405643305e-02
2.257605693462395813e+00 2.670489672586946750e-02
2.029268094226914787e+00 2.392814096160923026e-02
1.823632834394000035e+00 2.144270860406204821e-02
1.638331808232991849e+00 1.921234170015385587e-02
1.471508190479319245e+00 1.721936267811448318e-02
1.321436248839808592e+00 1.543515183625149105e-02
1.186370914317014247e+00 1.382881328735310542e-02
1.064950178993212981e+00 1.239279945960039889e-02
9.557684294094901389e-01 1.110532681438010892e-02
8.483651678598295165e-01 9.840745850504180672e-03
7.611285856262518523e-01 8.818764317155542917e-03
1.633843460555550209e+01 2.377748080917940210e-01
1.473216884239376689e+01 2.086976924481299400e-01
1.329876127271965380e+01 1.841051856488209459e-01
1.201165896837923697e+01 1.630019820070455761e-01
1.085131024242412323e+01 1.447106959408251403e-01
9.802892864614545232e+00 1.287196599400869668e-01
8.854278756091165548e+00 1.146840075739644083e-01
7.995437712832225152e+00 1.023046495380780102e-01
7.217572084509359165e+00 9.135033980073828386e-02
6.513021913088361536e+00 8.162873543873265525e-02
5.875047372331092532e+00 7.299320181813617747e-02
5.297505235828625203e+00 6.530718506754899788e-02
4.774815367983071823e+00 5.844264553978393423e-02
4.302044406617120842e+00 5.231796400826833893e-02
3.874592446337143059e+00 4.685367629414220053e-02
3.488451074744303160e+00 4.196215762581837622e-02
3.139617800640586598e+00 3.759033849581781828e-02
2.794969804155889914e+00 3.330975166773997992e-02
2.513755286760197549e+00 2.984687145845703674e-02
2.236246208826503601e+00 2.645462905949810817e-02
2.010007289706805089e+00 2.370340848817195298e-02
1.806219683423120337e+00 2.124370094416113547e-02
1.622702291062094293e+00 1.903493487978417595e-02
1.457427590426755293e+00 1.705691032143665312e-02
1.308704483981611988e+00 1.528925113188138972e-02
1.174978613621917356e+00 1.370191781457477317e-02
1.054663386646473189e+00 1.227770265263083624e-02
9.464699566179209933e-01 1.099725718117582768e-02
8.401347528302264278e-01 9.747707195669164451e-03
7.536999043828983558e-01 8.733449715696065679e-03
1.619887990174571257e+01 2.353734803424825661e-01
1.460640000017330564e+01 2.066427698285751846e-01
1.318496651973271128e+01 1.823212150267806697e-01
1.190827326199239344e+01 1.614435184209580543e-01
1.075734408106687567e+01 1.433412787998493976e-01
9.717382265155869447e+00 1.275116197604557744e-01
8.776558094900545726e+00 1.136091814229013564e-01
7.924643029871737632e+00 1.013519672609747430e-01
7.153263546658533478e+00 9.050012898447805376e-02
6.454593485023144339e+00 8.086897853700442118e-02
5.821915499997663446e+00 7.231597070233337921e-02
5.249318941082558254e+00 6.469325344993565041e-02
4.731085649901299206e+00 5.789461404118442095e-02
4.262429874455790468e+00 5.183363805065900609e-02
3.838793083166441633e+00 4.641624764097967287e-02
3.456046132951494432e+00 4.156881505064320692e-02
3.110264720256522786e+00 3.723993608788187665e-02
2.768749755786959810e+00 3.300062935430459615e-02
2.490106738574366929e+00 2.956498976257285888e-02
2.215084631334335086e+00 2.620704431101512216e-02
1.990914948751459246e+00 2.348167382725358660e-02
1.788996780267483544e+00 2.104203781281792363e-02
1.607137188134845740e+00 1.885716788782216755e-02
1.443450235323342712e+00 1.689655076784596366e-02
1.296127998003102855e+00 1.514038448715164867e-02
1.163596354636164953e+00 1.357098173653370488e-02
1.044456247107538926e+00 1.216269746573775574e-02
9.373474658911754576e-01 1.089926435778706092e-02
8.319511889738976373e-01 9.658284549054842877e-03
7.383412172807894969e-01 8.556788685839889289e-03
1.606048541395978546e+01 2.329897858224558027e-01
1.448164256844132680e+01 2.046098134950558312e-01
1.307200564271188981e+01 1.805608637927501037e-01
1.180573780826647656e+01 1.599116122558578157e-01
1.066406647028855481e+01 1.419886273119599640e-01
9.632568262992364794e+00 1.263126508947514104e-01
8.699283556895535341e+00 1.125501175735762749e-01
7.854497374143891264e+00 1.004072714777185793e-01
7.089420681614981845e+00 8.966358508689480089e-02
6.396601464549248384e+00 8.012159876844821005e-02
5.769278498410963074e+00 7.164235498032964222e-02
5.201542364887331793e+00 6.409542445156399260e-02
4.687812885616883918e+00 5.735744314486827811e-02
4.223240978455668149e+00 5.135316774195995693e-02
3.803225437316438917e+00 4.598524446204037969e-02
3.423858047092470436e+00 4.118645716357823006e-02
3.081234673192937201e+00 3.689263631327385773e-02
2.742774893746884324e+00 3.269351643962885301e-02
2.466602713662618740e+00 2.929222734234079167e-02
2.194120817474400464e+00 2.596387157556691652e-02
1.972032723121914355e+00 2.326212019940925371e-02
1.771963901124253393e+00 2.084852158100062788e-02
1.591802420359398562e+00 1.868183189767125274e-02
1.429577779533128368e+00 1.673956220571860831e-02
1.283694393153118396e+00 1.500194614528881608e-02
1.152401137286847455e+00 1.344417924856343080e-02
1.034391898056314263e+00 1.204680127309739820e-02
9.282274646571142540e-01 1.079703756439963011e-02
8.238877107594692051e-01 9.568949262754889232e-03
5.568452211261232243e-01 6.447792492136132994e-03
1.592313338020436220e+01 2.306498693151995127e-01
1.435789991874409388e+01 2.025986024777081951e-01
1.295989112246124542e+01 1.788149268037678707e-01
1.170391956895020869e+01 1.583893417355995981e-01
1.057156025313288339e+01 1.406462204587191900e-01
9.548347954093909351e+00 1.251220345837799619e-01
8.622747998094773436e+00 1.114966078646312947e-01
7.784865931313091458e+00 9.947385621689726343e-02
7.026144140720290032e+00 8.883131552151779520e-02
6.339055631965591076e+00 7.937818006154259698e-02
5.717066197975984032e+00 7.097874254576658215e-02
5.154141012239864317e+00 6.350114870912187959e-02
4.644888106483046286e+00 5.682401276560705705e-02
4.184290742524009232e+00 5.087784169558801084e-02
3.768082934917983629e+00 4.556094255427360629e-02
3.392025162244807213e+00 4.080483908297389412e-02
3.052409991298904224e+00 3.654836743335784094e-02
2.716951300692755922e+00 3.239108267247601397e-02
2.443357202443163789e+00 2.901979256351314151e-02
2.173321826209191787e+00 2.572025460825843116e-02
1.953300735804557764e+00 2.304616216573223200e-02
1.755058251144539172e+00 2.065255761081583388e-02
1.576583048484808014e+00 1.850666728914077130e-02
1.415883469940993455e+00 1.658489183509816514e-02
1.271323576775093001e+00 1.486278157103175686e-02
1.141293739428680176e+00 1.331957468145591669e-02
1.024355960264130339e+00 1.193411050299507045e-02
9.192755888897193861e-01 1.069752936374272073e-02
8.159014375173909706e-01 9.478624906825548410e-03
3.741627359094829020e-01 4.315975193009228064e-03
1.578688291111280684e+01 2.283358616334767999e-01
1.423499226095288250e+01 2.006139611192622740e-01
1.284866900067997442e+01 1.771048926379573119e-01
1.160297062637743259e+01 1.568763626480215445e-01
1.047976458462819416e+01 1.393187071579735092e-01
9.464921873294043664e+00 1.239558534987126870e-01
8.546835659763537763e+00 1.104608536538483760e-01
7.715796431433642688e+00 9.855071025613512670e-02
6.963355631663898926e+00 8.800102882034141483e-02
6.282049452660844580e+00 7.864294750116079813e-02
5.665344301260103244e+00 7.031601554106274576e-02
5.107205222605210260e+00 6.291122027600516697e-02
4.602319362658439772e+00 5.630617530134102156e-02
4.145775382110200802e+00 5.040816269036478559e-02
3.733173646672226287e+00 4.513664474122296849e-02
3.360420041990170414e+00 4.042515160684089642e-02
2.992085522543950660e+00 3.581411713685082876e-02
2.691420625048696724e+00 3.208817501127452648e-02
2.420297211946069282e+00 2.875046886229380705e-02
2.152742718633587682e+00 2.548280667006923988e-02
1.934693896047741779e+00 2.283414412351677733e-02
1.738295188016429238e+00 2.046127767032768913e-02
1.561452403335527928e+00 1.833636464158535859e-02
1.402334277316325650e+00 1.642977951221981717e-02
1.259094982597539936e+00 1.472153738853866113e-02
1.130266150754376531e+00 1.319346854480364130e-02
1.014485870490982045e+00 1.182566607595158560e-02
9.103486905103147508e-01 1.059465263639106786e-02
8.080057254614464446e-01 9.389686456567443093e-03
2.505221476996693508e-01 2.890542325297108545e-03
1.565180184131235208e+01 2.260379040607722323e-01
1.411319983136593592e+01 1.986499395644736321e-01
1.273835962657613763e+01 1.753954359083306769e-01
1.150278866179001724e+01 1.553858208652348638e-01
1.038873559551430681e+01 1.380048082979128399e-01
9.382092036645525823e+00 1.227982724978791684e-01
8.471569488765872791e+00 1.094313641308305579e-01
7.647290714722050353e+00 9.763633529588219839e-02
6.901090513664330572e+00 8.718460849374305710e-02
6.225557525441884898e+00 7.791506375528860218e-02
5.614023440285204281e+00 6.966695188802343730e-02
5.060690129230768441e+00 6.233166085746767032e-02
4.560105307458498736e+00 5.578209610692846931e-02
4.107508649503161635e+00 4.994303076621621484e-02
3.698571761313220740e+00 4.471871513629028377e-02
3.329119168986934607e+00 4.005505991728212922e-02
2.964008733850129307e+00 3.547861957697387436e-02
2.666151963868871988e+00 3.179063935845483774e-02
2.372080538116592141e+00 2.817208484156597317e-02
2.132359594872296427e+00 2.524514250647543617e-02
1.916319700172977258e+00 2.261949716546537981e-02
1.721720524676795261e+00 2.026904584629168546e-02
1.546514049976426275e+00 1.816584515822748658e-02
1.388846897573624561e+00 1.627819680154541856e-02
1.246948403819918116e+00 1.458255049095549989e-02
1.119419214688238462e+00 1.306633309043096422e-02
1.004621071428571266e+00 1.171499803121819373e-02
9.015647930049963676e-01 1.049602303942839474e-02
8.001976457998929426e-01 9.303223265734036559e-03


==> anc/Fig9/Fig9_scatter_data.out <==
# f_dm(%)   M^2\Delta\tau (m_sun**2 s)  10% of the scatter data is privided here because of arxiv size limits. Full data can be shared upon request.
9.305119714447043222e+00 -7.051702698123674118e-02
8.525906177426845645e+00 -6.468963660817494965e-02
7.800824298160698334e+00 -5.927673932116978017e-02
7.127760821484992348e+00 -5.426794512782717739e-02
6.504493682524205234e+00 -4.962816123880181562e-02
5.928371877741042795e+00 -4.526265966638493010e-02
5.396977736890524291e+00 -4.117775616996244281e-02
4.907858797127468975e+00 -3.762868239399258519e-02
4.458313005327483758e+00 -3.405244837611481890e-02
4.046046943285047881e+00 -3.084891136996670280e-02
3.668517811766122794e+00 -2.819313129395495388e-02
3.323306011478610600e+00 -2.552602232801992610e-02
3.008124755130597183e+00 -2.301061479526911313e-02
2.720776649046196205e+00 -2.100914972383038926e-02
2.459045789622908540e+00 -1.882180495040647328e-02
2.221042893187552547e+00 -1.699800280899627092e-02
2.004822549509069685e+00 -1.554519104943125063e-02
1.790049052874320701e+00 -1.371335140176005440e-02
1.613894582675450273e+00 -1.233680412018006711e-02
1.439241461966204394e+00 -1.099899977944163165e-02
1.296266280628384671e+00 -9.927185343651945271e-03
1.167011125319693088e+00 -9.020404189344910506e-03
1.050207513378901059e+00 -8.047842292151274890e-03
9.447433106575965356e-01 -7.207577119364705354e-03
8.496420397879376196e-01 -6.627796854406120541e-03
7.637713016204914496e-01 -5.837255139341968047e-03
6.864200916571191469e-01 -5.231608506485907473e-03
6.167654175533294758e-01 -4.702017500649857684e-03
5.540092574385510060e-01 -4.240270819707403493e-03
4.921122676579925970e-01 -3.802018115885652527e-03
9.234657328470561310e+00 -7.007696112326405880e-02
8.459999801362256378e+00 -6.418373871147821375e-02
7.739379282642796731e+00 -5.887369115855129592e-02
7.070635962372978867e+00 -5.387493859425931259e-02
6.451413859243322335e+00 -4.922149817544026890e-02
5.879251022912815650e+00 -4.487922077176195734e-02
5.351581839130661322e+00 -4.081886435870470120e-02
4.866022271749334216e+00 -3.729836405129068749e-02
4.419895601236252247e+00 -3.379874210615942121e-02
4.010774290729612446e+00 -3.080875848307255971e-02
3.636160485563853850e+00 -2.791852748257102682e-02
3.293686168674561543e+00 -2.529990578087364106e-02
2.981092504169912338e+00 -2.278546850441251145e-02
2.696046217999779948e+00 -2.078403716556441114e-02
2.436579239039928790e+00 -1.863896998205421054e-02
2.200613576273191985e+00 -1.682856868740583225e-02
1.986205285639194518e+00 -1.536644362934024531e-02
1.773316218426980173e+00 -1.358545426539794349e-02
1.598759686165934335e+00 -1.220063422320164827e-02
1.425594180225369767e+00 -1.087884709937151154e-02
1.283972112171618774e+00 -9.800255025023921207e-03
1.155859931877814661e+00 -8.947988895625867342e-03
1.040153748866086136e+00 -7.967892894174813043e-03
9.356467228363536393e-01 -7.325839597568294982e-03
8.414101988120213926e-01 -6.552272835673536924e-03
7.564057944083381058e-01 -5.778237556536105698e-03
6.797237644906640730e-01 -5.162287734843631903e-03
6.107488114609336272e-01 -4.629393000623952155e-03
5.426874989117664860e-01 -4.120787872635434286e-03
4.873092197712929896e-01 -3.719945137143001058e-03
9.164564190318603920e+00 -6.949243953347458702e-02
8.394414840946030409e+00 -6.367794089413658654e-02
7.678281776227363409e+00 -5.839985345130796479e-02
7.013804800059304512e+00 -5.343337798824721041e-02
6.398689235260987651e+00 -4.866029012300283896e-02
5.830485663914453554e+00 -4.449140092213318270e-02
5.306580927418096394e+00 -4.045402744236462067e-02
4.824494363543509579e+00 -3.696204764993660935e-02
4.381730411337753317e+00 -3.348359424102872323e-02
3.975709194157380555e+00 -3.052867172835674672e-02
3.604065079026804508e+00 -2.763719482761908125e-02
3.264256641693012551e+00 -2.506131580795709773e-02
2.954235260998186785e+00 -2.255205999412841777e-02
2.671555759027941956e+00 -2.054863293001769203e-02
2.414303553818087700e+00 -1.845272050950300113e-02
2.180324486022343855e+00 -1.666140553911295286e-02
1.967774666625818458e+00 -1.516786850745338068e-02
1.756780372836657111e+00 -1.344962599953660257e-02
1.583685761771954192e+00 -1.205830236417193731e-02
1.412116707074526412e+00 -1.075783077231062292e-02
1.271766325969207578e+00 -9.671376692968960617e-03
1.144821387980857974e+00 -8.877128518557620210e-03
1.030170982549411418e+00 -7.888463184001654263e-03
9.266359006300890488e-01 -7.254834491153541384e-03
8.332633469803193416e-01 -6.425219245254397762e-03
7.490251744753544383e-01 -5.715577707265463540e-03
6.731123030407192287e-01 -5.094298943887490445e-03
6.047328381437390155e-01 -4.556904340425519014e-03
5.374119809984978513e-01 -4.044150065873356945e-03
4.825064729159241339e-01 -3.635137466967758822e-03
9.094805466585484055e+00 -6.893068204741947813e-02
8.329294469817137170e+00 -6.316481927131449570e-02
7.617522035921836299e+00 -5.792127049385477344e-02
6.957349034555115885e+00 -5.298655181601014813e-02
6.346370573272616333e+00 -4.823727951190385360e-02
5.781968649552069017e+00 -4.409764533871789183e-02
5.261850095046489706e+00 -4.011844180906155855e-02
4.783300927903979094e+00 -3.661375989351288440e-02
4.343819712922448950e+00 -3.316065307825331182e-02
3.940948748718438477e+00 -3.022704586129481077e-02
3.572207071374625009e+00 -2.734936080175782644e-02
3.235111186278790019e+00 -2.482552229428864471e-02
2.927587868927194137e+00 -2.240108369596208182e-02
2.647257266017353228e+00 -2.030883695668462066e-02
2.392124644787822607e+00 -1.825695916536778859e-02
2.160161701404149870e+00 -1.648599231376786725e-02
1.949527240071111889e+00 -1.496662957222097759e-02
1.740265557158893861e+00 -1.331215159943249619e-02
1.568724875451533052e+00 -1.191424219940748902e-02
1.398728443828719969e+00 -1.063027455880914338e-02
1.259648211272440532e+00 -9.537303605058394460e-03
1.133869842450859089e+00 -8.799817848909111118e-03
1.020283232874975576e+00 -7.803809278821304679e-03
9.177135808174754494e-01 -7.148883926765711889e-03
8.252023785461465311e-01 -6.364619478932341881e-03
7.417968359001718692e-01 -5.648423970740659369e-03
6.665855395214527190e-01 -5.028292418181461859e-03
5.988785661236915026e-01 -4.482125238405057846e-03
5.321204461955388876e-01 -3.961468013239139926e-03
4.777892448952754112e-01 -3.551097744262405199e-03
9.025423913442429225e+00 -6.836661470771961124e-02
8.264486199622615104e+00 -6.277410460168315887e-02
7.557198962373442797e+00 -5.752431969674883655e-02
6.901242850160549835e+00 -5.239558159936601178e-02
6.294262608995998320e+00 -4.781116751503982493e-02
5.733876670041277990e+00 -4.354721062485632926e-02
5.217411906527657628e+00 -3.974110550970994665e-02
4.742371521983302252e+00 -3.626637713478593483e-02
4.306181912076423757e+00 -3.283064636971404909e-02
3.906392553024137015e+00 -2.991626617088685713e-02
3.540546052900200635e+00 -2.705564396180113601e-02
3.206168685851382705e+00 -2.457750087635076144e-02
2.901134241926970780e+00 -2.207339238285730212e-02
2.623179709834119855e+00 -2.006417695451874483e-02
2.370216368971135967e+00 -1.806293614004076190e-02
2.140236307254374637e+00 -1.630716517133155852e-02
1.931360188577065706e+00 -1.476326678859732518e-02
1.724006930905088497e+00 -1.316681511812361864e-02
1.554012319004665077e+00 -1.194032402735175670e-02
1.385528750831407141e+00 -1.050158260922142567e-02
1.247640215332793900e+00 -9.401509094961972915e-03
1.123005739968587324e+00 -8.660460189763475800e-03
1.010482087491044290e+00 -7.720420481371060607e-03
9.088824274878284371e-01 -6.992228544551222329e-03
8.172185259582730454e-01 -6.307777723397838682e-03
7.345944301777519447e-01 -5.584347104773146678e-03
6.601033900657938824e-01 -4.953013131015050405e-03
5.930087599074568283e-01 -4.404233544902446534e-03
5.269130257414534890e-01 -3.880009415432660296e-03
4.730785144375232454e-01 -3.464478178815500169e-03
8.956426354725644856e+00 -6.785210271584179997e-02
8.200016825233266360e+00 -6.223059436470260164e-02
7.497120465253444443e+00 -5.701214689398171470e-02
6.845504158249204885e+00 -5.193391625652526988e-02
6.242606235371505718e+00 -4.737635633217979897e-02
5.686046234688340029e+00 -4.313915455126843268e-02
5.173302541444753544e+00 -3.936101054658193432e-02
4.701765140409007060e+00 -3.591348571916446603e-02
4.268854840274042495e+00 -3.249633501068817376e-02
3.872139051576017010e+00 -2.959662833295225934e-02
3.509155841288980948e+00 -2.675663902259070234e-02
3.177516375951339178e+00 -2.433061854661783610e-02
2.874975352546543572e+00 -2.188148990222898299e-02
2.599329135351896358e+00 -1.980877803451562905e-02
2.348422383388907075e+00 -1.785953640161685313e-02
2.120465219758497444e+00 -1.611926014118693351e-02
1.913401941904354420e+00 -1.454955746686062250e-02
1.707856485430271354e+00 -1.301955970191780512e-02
1.539325122504893839e+00 -1.181032959247837327e-02
1.372404577185791341e+00 -1.036652400919878605e-02
1.235777308009927022e+00 -9.264446868867621046e-03
1.112328678651533398e+00 -8.484585576981120217e-03
1.000805187269158347e+00 -7.631094735278498402e-03
9.001369506933930564e-01 -6.829703983275801395e-03
8.093358781149142533e-01 -6.234978268774182125e-03
7.274768589822208087e-01 -5.515692675757888873e-03
6.536537421815297177e-01 -4.879552574996069529e-03
5.872230919630627710e-01 -4.322483424566939993e-03
5.217312230184396604e-01 -3.795908552109670663e-03
4.634609964107072599e-01 -3.338962514223187041e-03
8.887785487632699599e+00 -6.733368230196255799e-02
8.135926117239039357e+00 -6.169807524546136457e-02
7.437467307415299267e+00 -5.648899932898100718e-02
6.790065994001424521e+00 -5.155358044998716027e-02
6.191288411642877243e+00 -4.693861629403898311e-02
5.638620759979348307e+00 -4.272504151298948255e-02
5.129521957804858090e+00 -3.884428451509976121e-02
4.661428358566404029e+00 -3.535447998901682098e-02
4.231791803398592400e+00 -3.214999401019814212e-02
3.838147961942713238e+00 -2.927168845224091889e-02
3.477990908583608487e+00 -2.645170464557376061e-02
3.149064163944004235e+00 -2.403553322910535056e-02
2.848972737842096592e+00 -2.161808256319030369e-02
2.575622322016295485e+00 -1.954943187856905337e-02
2.326876461953328423e+00 -1.765273103838956026e-02
2.100812196423155864e+00 -1.592801497274866709e-02
1.895603589200252292e+00 -1.432947604371064519e-02
1.691785647944164861e+00 -1.286380872443842853e-02
1.524828397979442141e+00 -1.161048483619732570e-02
1.359376092852371265e+00 -1.023062972242644829e-02
1.224023305832944608e+00 -9.117379330338423390e-03
1.101638617488787331e+00 -8.308814159205172786e-03
9.911845943312782570e-01 -7.544351115786351349e-03
8.914775807712986833e-01 -6.667713247739847325e-03
8.014456781975363153e-01 -6.064850987314243484e-03
7.203441902058002055e-01 -5.442708590007052857e-03
6.472888130921162775e-01 -4.803171898640649917e-03
5.814846164508065129e-01 -4.243130300819538889e-03
5.166497743511605512e-01 -3.708367630528117305e-03
3.501808590181028080e-01 -2.522592133604980962e-03
8.819546052553162596e+00 -6.678987341149683621e-02
8.072243795002465916e+00 -6.131055919700315743e-02
7.378163512105591515e+00 -5.609230664974604319e-02
6.734997238244543993e+00 -5.119147778207085858e-02
6.140239667483317731e+00 -4.670229389503223472e-02
5.591471824309622640e+00 -4.254037431170186456e-02
5.086013535132903662e+00 -3.858088651286079723e-02
4.621406829232702407e+00 -3.511379783470525845e-02
4.195033342221028860e+00 -3.193189931971254780e-02
3.804402738563891884e+00 -2.906240357249354964e-02
3.447122565974957364e+00 -2.627006819832195667e-02
3.120812667981987865e+00 -2.386468826657840714e-02
2.823196140166681634e+00 -2.147119245565413947e-02
2.552077626262891474e+00 -1.942133841080006737e-02
2.305465874390375536e+00 -1.757209512455758585e-02
2.081343612093384365e+00 -1.586378241371244960e-02
1.877886635645180657e+00 -1.423868551746774146e-02
1.675988544889812637e+00 -1.283658375363946023e-02
1.510460217266720750e+00 -1.152846303505472916e-02
1.346436359346318445e+00 -1.022379092546660262e-02
1.212358310514158211e+00 -9.103551113483611054e-03
1.091135936703848675e+00 -8.256536819820302006e-03
9.816502510326603481e-01 -7.525357427605669502e-03
8.828039698564847937e-01 -6.629982171873488074e-03
7.937415556902536196e-01 -6.024995847294011865e-03
7.133949874097812449e-01 -5.494643766419023308e-03
6.409923045592432755e-01 -4.851496322823726365e-03
5.757755853949456659e-01 -4.289843046331536479e-03
5.115687462595575052e-01 -3.752676766531685710e-03
2.356887573451504347e-01 -1.821704017985591910e-03
8.751732055948952649e+00 -6.635571103769720425e-02
8.008879767560511453e+00 -6.092659748536756459e-02
7.319251449711650537e+00 -5.569563392476353791e-02
6.680265401245216950e+00 -5.083520813640871050e-02
6.089528772351173735e+00 -4.637054854371467499e-02
5.544642714204147893e+00 -4.224294018765418351e-02
5.042790690251887753e+00 -3.846392516852378818e-02
4.581654934722785733e+00 -3.493994854745448991e-02
4.158537741416899358e+00 -3.171408736814354534e-02
3.770960757614738590e+00 -2.885798696065982119e-02
3.416449809152303452e+00 -2.602637047482698682e-02
3.092847092111137286e+00 -2.369282364896443602e-02
2.797666588697062195e+00 -2.113661090512379895e-02
2.528823247359436088e+00 -1.928140256467229113e-02
2.284282573583137133e+00 -1.748515691408781755e-02
2.062058497856477768e+00 -1.580125563774162703e-02
1.841299377932620773e+00 -1.400662634565682726e-02
1.660184452149429335e+00 -1.278365104467370748e-02
1.496169141074053854e+00 -1.144274693955120263e-02
1.333685555142499757e+00 -1.021462866809942811e-02
1.200780160865905888e+00 -9.083089493078452120e-03
1.080638700484828796e+00 -8.200305894085999428e-03
9.722026356549307025e-01 -7.299405425883087606e-03
8.743164543372459185e-01 -6.591324128685795494e-03
7.860230900271332199e-01 -5.984866113657000622e-03
7.064399613544062317e-01 -5.454535923892977686e-03
6.347044049771836116e-01 -4.907723856094131469e-03
5.701509225139728132e-01 -4.337683920862311915e-03
5.065551645488881594e-01 -3.792204581875981834e-03
1.580639745563863774e-01 -1.299821036453607977e-03
8.684155153985951614e+00 -6.591990379821896506e-02
7.945912201074845527e+00 -6.052392652006600982e-02
7.260649478838647752e+00 -5.530250084694968843e-02
6.625934464583473016e+00 -5.057227729691701756e-02
6.039186247614390268e+00 -4.613008057911358734e-02
5.498072272805619498e+00 -4.194431068868300500e-02
4.999936426448257087e+00 -3.819029245748103985e-02
4.542171550252356305e+00 -3.469188990470770811e-02
4.122251837241995176e+00 -3.148369312649228202e-02
3.737721458797708785e+00 -2.864843265150412988e-02
3.386058265762934116e+00 -2.584631474064897488e-02
3.064984985819592556e+00 -2.351659714973518972e-02
2.772270828218270200e+00 -2.099084560734093552e-02
2.505665837094643855e+00 -1.914495395233593508e-02
2.263253303157069851e+00 -1.740360169369562296e-02
2.042956669989239860e+00 -1.556657156433587791e-02
1.824152325147325726e+00 -1.390768089323959726e-02
1.644668259152408663e+00 -1.268814242190792647e-02
1.466704200956886917e+00 -1.125079458866708182e-02
1.321023477550153258e+00 -1.019927494510157288e-02
1.189289921786625515e+00 -9.008027999233598690e-03
1.070292055095718453e+00 -8.146121309410347261e-03
9.628409298212478040e-01 -7.403695289298274640e-03
8.658623399781504304e-01 -6.556114615344284247e-03
7.783898391691637109e-01 -5.940502881252712579e-03
6.995840845797631768e-01 -5.404208835211328672e-03
6.285011149927404173e-01 -4.947231673070747425e-03
5.645972596850015179e-01 -4.389873586987230389e-03
5.015583661776311653e-01 -3.835918244049241980e-03
9.405822243966420970e+00 -7.140143018711535283e-02
8.617095372265763942e+00 -6.548156262957421925e-02
7.883344740292040242e+00 -6.011771409641084030e-02
7.202404208764953353e+00 -5.489852375529794687e-02
6.571872529847165190e+00 -5.022084608877872697e-02
5.989179920332478702e+00 -4.580662548597604078e-02
5.451920540487777522e+00 -4.163985508127179130e-02
4.957367966808689630e+00 -3.791207975765477356e-02
4.503006060754874085e+00 -3.436705327979866498e-02
4.086273840564193627e+00 -3.125281729358383304e-02
3.704749490837862425e+00 -2.838265037365552898e-02
3.355877493357084518e+00 -2.566237266687098131e-02
3.037418110678259175e+00 -2.332889765219792536e-02
2.747168363994440643e+00 -2.084050926832824863e-02
2.482779731767735143e+00 -1.900263401128780491e-02
2.242375910744046852e+00 -1.716286220876565502e-02
2.024034460886256159e+00 -1.547109461226761976e-02
1.807085868765820447e+00 -1.380535899416077822e-02
1.629144995787413119e+00 -1.259261018117666456e-02
1.452776644142404150e+00 -1.116008780567013040e-02
1.308450067898142777e+00 -1.018453137102161288e-02
1.177966918329064194e+00 -8.956812921881125017e-03
1.060050757329845439e+00 -8.087892838827414818e-03
9.535659657850227289e-01 -7.337585878396374502e-03
8.574984152173791285e-01 -6.513008237165981117e-03
7.708415312020361343e-01 -5.891756662310307889e-03
6.928067310798189382e-01 -5.356896176337801012e-03
6.223899979286092732e-01 -4.888458688733103574e-03
5.590490913106938020e-01 -4.431957958030024493e-03
4.966619900689787093e-01 -3.884738043625930119e-03
9.334423771275494275e+00 -7.084128055734421892e-02
8.550376058187554307e+00 -6.503574504344537821e-02
7.821097492389701422e+00 -5.955982623197858539e-02
7.144557334824128247e+00 -5.454860996152696706e-02
6.518232320606625940e+00 -4.987078799039259408e-02
5.939536766560158831e+00 -4.548187424634182741e-02
5.406004541003617270e+00 -4.133003431641289749e-02
4.915084161470637980e+00 -3.762705459093292765e-02
4.464106509394054179e+00 -3.430022528160733136e-02
4.050603347958350753e+00 -3.086967899055229753e-02
3.672013941626930400e+00 -2.817498512975234043e-02
3.325984136120297752e+00 -2.547360903784862476e-02
3.010128136585744407e+00 -2.314352568017969194e-02
2.722156847510947220e+00 -2.087792148322963059e-02
2.460090997967329329e+00 -1.885192414071302017e-02
2.221735394282033482e+00 -1.702457059829553740e-02
2.005208028175545554e+00 -1.537180041237175623e-02
1.790157070089685387e+00 -1.370193324624903106e-02
1.613892022536336679e+00 -1.249553994664510427e-02
1.439009332352322534e+00 -1.106156060099636185e-02
1.296010781414927981e+00 -1.009478963267019039e-02
1.166673251567842406e+00 -8.902957050733253941e-03
1.049895812163493369e+00 -8.024169230820958967e-03
9.443773987091100830e-01 -7.197879653419406165e-03
8.492312199033543729e-01 -6.470867049307462565e-03
7.633788344175160834e-01 -5.844081233280849601e-03
6.860142467709292591e-01 -5.298109077527056454e-03
6.163634856391899675e-01 -4.827585687183007235e-03
5.477221228725676072e-01 -4.379121528184455950e-03
4.917745853580485216e-01 -3.923563604959570857e-03
9.263454318676211940e+00 -7.034512528387081021e-02
8.483980332017516446e+00 -6.462183857228095962e-02
7.759248203544634848e+00 -5.914138205695394779e-02
7.087079978212849518e+00 -5.416195519685178955e-02
6.464901617729826633e+00 -4.951126707167871621e-02
5.890140978685331596e+00 -4.514490829340145339e-02
5.360447055162749663e+00 -4.101480683535176780e-02
4.873107830284721054e+00 -3.734222600651309482e-02
4.425523984498791918e+00 -3.403494708447511036e-02
4.015142114706303111e+00 -3.062833628797729038e-02
3.639577656160133845e+00 -2.796232953006284883e-02
3.296289019073178395e+00 -2.527730396553999268e-02
2.982950285896740716e+00 -2.294813723694156052e-02
2.697436785229858192e+00 -2.072687659235944099e-02
2.437497259780331493e+00 -1.869869041762557346e-02
2.201222854298584330e+00 -1.688648144800457968e-02
1.986566283192840787e+00 -1.526604365245898959e-02
1.773456917256315268e+00 -1.359244213434662729e-02
1.598643591299638400e+00 -1.238956660705343819e-02
1.425431994072250408e+00 -1.096391752568635046e-02
1.283707258943290741e+00 -9.989189016303435045e-03
1.155511348180713105e+00 -8.847026849545740201e-03
1.039739427401730421e+00 -7.959677197538100532e-03
9.352747054884995581e-01 -7.159095814968302780e-03
8.409942510302417240e-01 -6.425855245995996425e-03
7.559545569756818129e-01 -5.794153435146150687e-03
6.793443639789854549e-01 -5.242960391002439262e-03
6.103455649177534914e-01 -4.767999647983048490e-03
5.423539938407854200e-01 -4.318330922165927385e-03
4.869706170036148252e-01 -3.954423610616241043e-03
9.192852945421993383e+00 -6.984446466498146766e-02
8.418004384865900747e+00 -6.416368061654659227e-02
7.697786604345171035e+00 -5.872043205687812323e-02
7.029882296619946125e+00 -5.377116201657163030e-02
6.411886541780662085e+00 -4.914085790053716180e-02
5.841185580062802529e+00 -4.480212175670448410e-02
5.315202794852504020e+00 -4.075567591313737636e-02
4.831414680491974423e+00 -3.704627234075855147e-02
4.387200037496120864e+00 -3.375643910972435380e-02
3.979987011531476604e+00 -3.038536099095997048e-02
3.607342102779216741e+00 -2.774476641595877840e-02
3.266797052552485869e+00 -2.507973576988403730e-02
2.956038185542355201e+00 -2.254549803321590981e-02
2.672909361335852108e+00 -2.057284887209348892e-02
2.415190690202602575e+00 -1.853781643636869328e-02
2.180856190189855770e+00 -1.674094782972518000e-02
1.968107272989623846e+00 -1.515828030371594963e-02
1.756806148127945555e+00 -1.347884104155169620e-02
1.583586053744356237e+00 -1.228316764011773594e-02
1.411943107181932167e+00 -1.085842049245729253e-02
1.271492367866586815e+00 -9.876916221877316340e-03
1.144465137562747259e+00 -8.784317296872529851e-03
1.029765939752103510e+00 -7.892724604642435346e-03
9.262583325834699011e-01 -7.117958338973452356e-03
8.328429243582284869e-01 -6.379236038237720216e-03
7.486699616165204407e-01 -5.739359719015357103e-03
6.727294829934468146e-01 -5.188816755661008334e-03
6.043958827093822705e-01 -4.705808840717459751e-03
5.369864122913320381e-01 -4.245834141852347990e-03
4.821665974426821433e-01 -3.884744061636866922e-03
9.122600425581055106e+00 -6.934250153854887300e-02
8.352424826264130076e+00 -6.369268259857675807e-02
7.636659663597489711e+00 -5.820395657289546831e-02
6.973066846130499208e+00 -5.338038907153742213e-02
6.359228247346537799e+00 -4.875267955450112572e-02
5.792478281992961442e+00 -4.445378333722781877e-02
5.270292366415612051e+00 -4.042759149629209653e-02
4.790044639821666728e+00 -3.674443252692802947e-02
4.349145699842661195e+00 -3.348209278679736833e-02
3.945101312324135634e+00 -3.030648512449551912e-02
3.575382773890604327e+00 -2.752199431765320337e-02
3.237600497501139873e+00 -2.486984166298855659e-02
2.929346511246548435e+00 -2.254830508955709203e-02
2.648572472940844857e+00 -2.040914093343898159e-02
2.392972357044405474e+00 -1.837506678996377735e-02
2.160720135257942598e+00 -1.659293823941459037e-02
1.949750772900861850e+00 -1.504903562001466168e-02
1.740371999596719288e+00 -1.335983687293762663e-02
1.568679407315935137e+00 -1.204960230717702814e-02
1.398544320379608630e+00 -1.075280197022310431e-02
1.259365660082599758e+00 -9.764937848767373668e-03
1.133506140936844542e+00 -8.720719003518910897e-03
1.019879323639346413e+00 -7.824002703408865916e-03
9.173331162983759945e-01 -7.076800481710260500e-03
8.247771088536424156e-01 -6.331288946570684702e-03
7.413706150064922618e-01 -5.688737749238166434e-03
6.661990515473370511e-01 -5.127746710826297863e-03
5.984709154745206927e-01 -4.642108199081450802e-03
5.317191835577343983e-01 -4.177543538016753252e-03
4.774472101560912618e-01 -3.811077250161596687e-03
9.052685381836669265e+00 -6.893092217138488409e-02
8.287180677908862592e+00 -6.320477045193040322e-02
7.575956316909528532e+00 -5.775164748037903140e-02
6.916628274487989003e+00 -5.297616536780008767e-02
6.306985229269887583e+00 -4.835153754897589251e-02
5.744123800137869829e+00 -4.409988076753471736e-02
5.225638406104347489e+00 -4.009937252639127203e-02
4.748999622587417591e+00 -3.644289258489721156e-02
4.311405110613334202e+00 -3.319411400798250728e-02
3.910459215143903045e+00 -3.004939033595485642e-02
3.543647981266505820e+00 -2.729497466342870396e-02
3.208604059258832297e+00 -2.466292723521724267e-02
2.902913774515740730e+00 -2.242077157184840103e-02
2.624450088057674879e+00 -2.024090577303665900e-02
2.371041025663961577e+00 -1.820547106239463545e-02
2.140767767442890435e+00 -1.643830192140641883e-02
1.931661326212402718e+00 -1.493019694381017386e-02
1.724016647965295412e+00 -1.324037736110486412e-02
1.553851015324191343e+00 -1.194889209160842139e-02
1.385235431698794262e+00 -1.064049422867918530e-02
1.247345598300133362e+00 -9.651740987153161963e-03
1.122734642909623659e+00 -8.653555580705745917e-03
1.010146522938588864e+00 -7.753612318855611189e-03
9.084964003327503645e-01 -7.030974218737542566e-03
8.167970128768822224e-01 -6.280300162135483803e-03
7.341562232481444461e-01 -5.633283006217086955e-03
6.597153684011649588e-01 -5.067885637146204991e-03
5.925980224656950401e-01 -4.572555717884709860e-03
5.265175047885483073e-01 -4.107648673412198602e-03
4.676648623851885622e-01 -3.703979804793619372e-03
8.983214499700849842e+00 -6.842308506344564611e-02
8.222315280848109253e+00 -6.266954642605913894e-02
7.515596507054095099e+00 -5.729392596311570079e-02
6.860576673176139728e+00 -5.244721267584684377e-02
6.255003246208730161e+00 -4.795284065172618349e-02
5.696110733985551455e+00 -4.373991752452813242e-02
5.181393599166591812e+00 -3.976061264016233360e-02
4.708173639823786338e+00 -3.607561799436107691e-02
4.273935597172727974e+00 -3.289972276500689047e-02
3.876124257438121834e+00 -2.979333297619328469e-02
3.512193819494646707e+00 -2.706270317628621178e-02
3.179806442896385033e+00 -2.444402410037017914e-02
2.876607641497881396e+00 -2.223730967644614934e-02
2.600491110735803080e+00 -2.006937939529858037e-02
2.349197297309218779e+00 -1.803641013304456073e-02
2.120900173365525720e+00 -1.628205271125936215e-02
1.913654436145017401e+00 -1.481645448171391329e-02
1.707829387481449634e+00 -1.311241123367136094e-02
1.539252037973148690e+00 -1.183808938612760861e-02
1.372114955095775191e+00 -1.052786431178039973e-02
1.235488403505729638e+00 -9.529150995675132740e-03
1.111950351919984481e+00 -8.587569831546609106e-03
1.000425971456912810e+00 -7.680967462537948397e-03
8.997459882119653862e-01 -6.981671024359809366e-03
8.089036827673040664e-01 -6.227960007038063107e-03
7.270115734910906902e-01 -5.573577756725331400e-03
6.532624157708600832e-01 -5.004203407501989220e-03
5.868096161352691631e-01 -4.506650664698664231e-03
5.213995946459494268e-01 -4.032277884998060856e-03
3.533319336239700847e-01 -2.505913425198340316e-03
8.914139798925582170e+00 -6.792257109860388997e-02
8.157800738414314523e+00 -6.217079826724248443e-02
7.455531679442748860e+00 -5.695087280711202959e-02
6.804899109594400919e+00 -5.201528789307001410e-02
6.203421700744530476e+00 -4.744092385786955607e-02
5.648343273650541896e+00 -4.319838551530351400e-02
5.137380827907112035e+00 -3.942074751132809696e-02
4.667710249058679928e+00 -3.576445700659024174e-02
4.236761226868419605e+00 -3.259989874543119115e-02
3.841992422616393732e+00 -2.952985693664805095e-02
3.480956138581965842e+00 -2.682563054671160616e-02
3.151293749233099906e+00 -2.422635142631733574e-02
2.850594847167727153e+00 -2.204197257083101782e-02
2.576721399685598879e+00 -1.989577036299635532e-02
2.327641139068260312e+00 -1.785713726879047808e-02
2.101217019799250796e+00 -1.612002059824513972e-02
1.895765725314780159e+00 -1.468770646288872390e-02
1.691839417636189280e+00 -1.298426614676558531e-02
1.524684814748143991e+00 -1.173230912792986094e-02
1.359083499565521658e+00 -1.041572107413533260e-02
1.223719560496179248e+00 -9.409111760676146588e-03
1.101283196392785602e+00 -8.521868293265386085e-03
9.907918425234840676e-01 -7.599501991127096887e-03
8.909816862165129692e-01 -6.933433493159250546e-03
8.011021725082818623e-01 -6.172804492409802654e-03
7.199751268315542907e-01 -5.509849406291203629e-03
6.468941068175615428e-01 -4.936308031643675022e-03
5.810697561003446143e-01 -4.437221153824421824e-03
5.162658931158486952e-01 -3.961204542776385756e-03
2.378571729145211866e-01 -1.816799233088729759e-03
8.845434613984153316e+00 -6.741895484892054813e-02
8.093701346691560161e+00 -6.180243655610886955e-02
7.395918941721443929e+00 -5.647774655663576060e-02
6.749497465595788448e+00 -5.158159499473912585e-02
6.152095007184633424e+00 -4.705768857571466374e-02
5.601021322996730945e+00 -4.282130529029396643e-02
5.093699335159957542e+00 -3.890937321340306315e-02
4.627526383688429945e+00 -3.553806745081188045e-02
4.199857201076659940e+00 -3.229962927357476338e-02
3.808166750073795015e+00 -2.925715548390132523e-02
3.450006015401656967e+00 -2.642675232494630030e-02
3.122973981574227231e+00 -2.399834179021562847e-02
2.824728247795417868e+00 -2.184742829769395836e-02
2.553152664901483959e+00 -1.971729803001791292e-02
2.306171100735171287e+00 -1.767538624291020016e-02
2.081803663080836753e+00 -1.595531629745306976e-02
1.858812836446190442e+00 -1.439390706593973029e-02
1.675928953674921118e+00 -1.303733446100213862e-02
1.510259640697592776e+00 -1.161911802711534589e-02
1.346210641320244594e+00 -1.029630298745545271e-02
1.212038489182079681e+00 -9.279289566361561409e-03
1.090744467482522184e+00 -8.443747835782741337e-03
9.812445423857372173e-01 -7.687876956869454936e-03
8.824035086035081354e-01 -6.880250450609053624e-03
7.933030993255472119e-01 -6.118762474670415633e-03
7.129240482006167223e-01 -5.449167638361475212e-03
6.405961920101885809e-01 -4.872087014452948159e-03
5.754304953263496003e-01 -4.364258196345897206e-03
5.111756256410855404e-01 -3.882054236836391010e-03
1.594920767901598924e-01 -1.178019476757231117e-03
8.777060218427557459e+00 -6.690021347843601307e-02
8.030012565570201488e+00 -6.129197670170721812e-02
7.336637154647561054e+00 -5.600802853101957690e-02
6.694469935663318161e+00 -5.107069787565809288e-02
6.101186692340180073e+00 -4.656679737763013555e-02
5.553941724222569931e+00 -4.250193883558930907e-02
5.050347573774835119e+00 -3.855490520589659187e-02
4.587564592648900152e+00 -3.520486808644517074e-02
4.163166771551257916e+00 -3.198772416016860271e-02
3.774543747160017393e+00 -2.898472255237302328e-02
3.419267280091490946e+00 -2.615363315968230462e-02
3.094863904195571003e+00 -2.376605669527770415e-02
2.799098794797233225e+00 -2.160232320612201495e-02
2.529852069345198018e+00 -1.953680215740014048e-02
2.284947561083803258e+00 -1.748984341802651415e-02
2.062493576834532050e+00 -1.581413157764651606e-02
1.841458760664626659e+00 -1.426417879521297248e-02
1.660210375394464366e+00 -1.285531718664103054e-02
1.480518100684014904e+00 -1.137280641771470056e-02
1.333413339482960147e+00 -1.017390022912710926e-02
1.200446469806877969e+00 -9.311662650307004491e-03
1.080237070440122071e+00 -8.367050880245504099e-03
9.717833235835526828e-01 -7.443953836194313126e-03
8.739111553675450450e-01 -6.830687371232521503e-03
7.855803270663463955e-01 -6.060385894736504235e-03
7.060655487973550581e-01 -5.384780470262071940e-03
6.343050101136512575e-01 -4.804266910375886400e-03
5.698111621016935802e-01 -4.295032424374448619e-03
5.061856626790518510e-01 -3.804270218285074698e-03
9.507539163622567457e+00 -7.219163274578382916e-02
8.709162188519682601e+00 -6.634102825787598079e-02
7.966636689260162996e+00 -6.077102986772320303e-02
7.277693974950992128e+00 -5.552680758071926181e-02
6.639801780215165650e+00 -5.062124739927047895e-02
6.050568376630519829e+00 -4.615056393712763105e-02
5.507206844001453661e+00 -4.211749972745756215e-02
5.007250932241781527e+00 -3.829025258546983612e-02
4.548021621188186536e+00 -3.478972705827778483e-02
4.126850464444152600e+00 -3.166984474638319391e-02
3.741222269266465172e+00 -2.862032589853733336e-02
3.388722289951868305e+00 -2.587599733775570315e-02
3.067027557314746744e+00 -2.352762089382332694e-02
2.773706752739128589e+00 -2.135247407676136092e-02
2.506653319047891681e+00 -1.934503514555495005e-02
2.263890912701393088e+00 -1.746946851058441344e-02
2.043269292359089384e+00 -1.561741186264647800e-02
1.824235985848979613e+00 -1.410466852528653552e-02
1.644571504570670140e+00 -1.267169493133267662e-02
1.466467493218935880e+00 -1.125450418248997650e-02
1.320735382642968414e+00 -1.004785730599103491e-02
1.188941997297714659e+00 -9.151481343650819111e-03
1.069894504354193643e+00 -8.291766725836462876e-03
9.624091391302667109e-01 -7.355948224830296915e-03
8.654545253727776721e-01 -6.754587801864651332e-03
7.779429570163165497e-01 -5.997163650551876925e-03
6.991920167228495853e-01 -5.323959036462658917e-03
6.281004304405386485e-01 -4.731679821223569102e-03
5.641760950590851698e-01 -4.218799305149844268e-03
5.012203366348975120e-01 -3.896397130826650089e-03
9.435217013972415856e+00 -7.162934947215658654e-02
8.641545999886059093e+00 -6.577930454434789687e-02
7.903598563663530641e+00 -6.022750715357972490e-02
7.219144213020006973e+00 -5.498895753367911282e-02
6.585515522980994518e+00 -5.016885617239219552e-02
6.000371035704060496e+00 -4.588243312746718289e-02
5.460808435226218727e+00 -4.172727208412611161e-02
4.964556921489241326e+00 -3.792570901370197894e-02
4.508698428252730928e+00 -3.432848915551493796e-02
4.090712829623788238e+00 -3.134597868590457970e-02
3.708184030002420251e+00 -2.832494485178042518e-02
3.358474251330333171e+00 -2.559084356176423783e-02
3.039408622082025335e+00 -2.328600679337899590e-02
2.748521064755820920e+00 -2.097027891996490825e-02
2.483742272719867028e+00 -1.910495804532951966e-02
2.242981166182837161e+00 -1.727645078951817528e-02
2.024328106287587747e+00 -1.541777875374262738e-02
1.807149644355729556e+00 -1.389807383442486291e-02
1.629129250569126608e+00 -1.248050388651219741e-02
1.452606883726968112e+00 -1.112823032326632107e-02
1.308146422310630275e+00 -9.914047652734455512e-03
1.177625011570620606e+00 -8.990983516339741063e-03
1.059639360485708615e+00 -8.205788558089762222e-03
9.531210683368105396e-01 -7.249703645038680158e-03
8.570836141989692791e-01 -6.606237276210733152e-03
7.704310073362334865e-01 -5.930025237483617200e-03
6.923273532282137044e-01 -5.250562660337061358e-03
6.219866302224702492e-01 -4.661515042467287255e-03
5.526642789249266441e-01 -4.092252089225173473e-03
4.963227690195280983e-01 -3.645761472927907740e-03
9.363313279305863546e+00 -7.106107250353607685e-02
8.574360621273777738e+00 -6.520673485357815491e-02
7.841033156270511562e+00 -5.969490096502904491e-02
7.160973240131745854e+00 -5.449459977732222515e-02
6.531579549434063381e+00 -4.985313620827579867e-02
5.950430629157875018e+00 -4.545461486756888214e-02
5.414750156643526324e+00 -4.133121905515473732e-02
4.922090238254286376e+00 -3.755498082740412608e-02
4.469691892157399593e+00 -3.398946865666575140e-02
4.054921828416865992e+00 -3.101649618440673398e-02
3.675370208369009628e+00 -2.802408106441266547e-02
3.328429107387127051e+00 -2.538216261056389089e-02
3.011985898965628738e+00 -2.303967160516269888e-02
2.723505956645747794e+00 -2.072284306151110297e-02
2.460930368334624863e+00 -1.885727836938325477e-02
2.222256324839878339e+00 -1.703584598069126169e-02
2.005475297858957617e+00 -1.521159274614830408e-02
1.790243528989922783e+00 -1.368899189523979133e-02
1.613753234852939311e+00 -1.228119926536777248e-02
1.438847750703953876e+00 -1.100256777407442738e-02
1.295745859935055311e+00 -9.781124364341446317e-03
1.166296072509293902e+00 -8.823770907295976074e-03
1.049478212866410853e+00 -8.043554753435495919e-03
9.440045457045246335e-01 -7.098772464011361173e-03
8.488142403311157436e-01 -6.445439160671763944e-03
7.629719234583643983e-01 -5.865670679349953807e-03
6.856316579980650250e-01 -5.181343062406402675e-03
6.159571596465412968e-01 -4.583197089980430884e-03
5.472985700219255012e-01 -4.017692540479315608e-03
4.914333894450067519e-01 -3.562156564392404256e-03
9.291809403340923978e+00 -7.057833606335091325e-02
8.507524537819215027e+00 -6.472904407987682684e-02
7.778795385592318645e+00 -5.922324277618102456e-02
7.103080965797165192e+00 -5.405897173067818889e-02
6.477935755406047491e+00 -4.944464076292676147e-02
5.900869974763338632e+00 -4.507268862498328005e-02
5.369028335406936137e+00 -4.109468876246931412e-02
4.879951491201863334e+00 -3.723687057051538324e-02
4.430904628667145850e+00 -3.369482466527921882e-02
4.019370094698045293e+00 -3.074498544637672970e-02
3.642758467358879315e+00 -2.777596852010731296e-02
3.298681757970918671e+00 -2.506682372639914766e-02
2.984759431483874348e+00 -2.282073893706039816e-02
2.698744868164662414e+00 -2.053291696082520934e-02
2.438391663258451025e+00 -1.866383572897380161e-02
2.201717302122308872e+00 -1.685073484304452571e-02
1.986819878888211210e+00 -1.506131542791676846e-02
1.773486686276309232e+00 -1.352989223992906789e-02
1.598586786987082453e+00 -1.213860634050423215e-02
1.425165394678095332e+00 -1.092716629361891942e-02
1.283369455473195364e+00 -9.705113095413837876e-03
1.155155121270857510e+00 -8.709500896974803688e-03
1.039404571514654485e+00 -7.940901982345318147e-03
9.348966668411056169e-01 -7.001414327779546636e-03
8.405728036396710179e-01 -6.345401352098406500e-03
7.555428821937045791e-01 -5.774113864963398637e-03
6.789207633368166128e-01 -5.166089384282008569e-03
6.099380201996775774e-01 -4.565432925236053915e-03
5.419258886474173087e-01 -3.989333896879116402e-03
4.866284451790177656e-01 -3.536615565747816981e-03
9.220635941493924292e+00 -7.012503486559211463e-02
8.441086911419859007e+00 -6.418543389233705154e-02
7.716938927440670781e+00 -5.881723683151710014e-02
7.045634897210992342e+00 -5.381758822323388231e-02
6.424727017291949061e+00 -4.909927931419340308e-02
5.851560349175215947e+00 -4.475898768456761101e-02
5.323550481705414228e+00 -4.080527865297870621e-02
4.838061948330587114e+00 -3.697543701508598790e-02
4.392432632949741844e+00 -3.362615191091571781e-02
3.984128284713947643e+00 -3.034511579133896547e-02
3.610446310063664122e+00 -2.758911669186960014e-02
3.269130137814819204e+00 -2.497714555680199955e-02
2.957791130678489200e+00 -2.271070806100699419e-02
2.674100845996298048e+00 -2.039871256221338289e-02
2.415949651734062620e+00 -1.852645266255617887e-02
2.181364472330964421e+00 -1.672946419358031442e-02
1.968337899924405665e+00 -1.497268678003067441e-02
1.756847519124600909e+00 -1.343549562071784734e-02
1.583473434857539663e+00 -1.206015700290052027e-02
1.411661748883294543e+00 -1.089245878013437620e-02
1.271138908994743355e+00 -9.690722982633204544e-03
1.144101774759221701e+00 -8.661174805684299441e-03
1.029418292669995960e+00 -7.898599976198487568e-03
9.258751701476941598e-01 -6.973049035063871338e-03
8.324169090210599142e-01 -6.306363391001534695e-03
7.482100028162571581e-01 -5.734871338713075709e-03
6.723421549979476941e-01 -5.221186707074006172e-03
6.039856992621087661e-01 -4.617807830678738283e-03
5.366374673397427131e-01 -4.032387241389255063e-03
4.818150370413591399e-01 -3.574385020879654578e-03
9.149868028404201326e+00 -6.966176334809945359e-02
8.375075379932658493e+00 -6.374606669741582354e-02
7.655395018794005857e+00 -5.841860163118352961e-02
6.988501297142348356e+00 -5.343802769754715104e-02
6.371813707981529795e+00 -4.874820429014831841e-02
5.802674124230670749e+00 -4.444008541924354683e-02
5.278495931597645630e+00 -4.051152167599059856e-02
4.796575045763684209e+00 -3.671609668169778518e-02
4.354277761189587537e+00 -3.339270750021693795e-02
3.949092128051187700e+00 -3.012438602925515338e-02
3.578424072420703705e+00 -2.739808806452006043e-02
3.239872190952878483e+00 -2.480350806072392431e-02
2.931053421068078091e+00 -2.243420891431203296e-02
2.649717992375038911e+00 -2.026138581927864127e-02
2.393796176574995105e+00 -1.838684481308022409e-02
2.161196152114177593e+00 -1.660523117524900089e-02
1.950012987469542214e+00 -1.487887135638586364e-02
1.740368498521185581e+00 -1.333963996480153243e-02
1.568526335928251525e+00 -1.198326557051805803e-02
1.398253420705304340e+00 -1.080088754629067102e-02
1.258997506945009448e+00 -9.670943667660089962e-03
1.133183936728792807e+00 -8.609216542095975144e-03
1.019518419037027002e+00 -7.859016317431964313e-03
9.169399476426537410e-01 -6.937312610153764485e-03
8.243469464721535633e-01 -6.269122042064042589e-03
7.409069222012099054e-01 -5.691313153646178173e-03
6.658088820222834991e-01 -5.190199272497406958e-03
5.980595349048271059e-01 -4.660058360606022382e-03
5.313612054687888442e-01 -4.079632406778352892e-03
4.719536802150712251e-01 -3.569448190872000302e-03
9.079464830287584221e+00 -6.914923180587828622e-02
8.309398673515577372e+00 -6.330447469867241106e-02
7.594239606916988627e+00 -5.800902661315334580e-02
6.931791767307958096e+00 -5.291957529118493375e-02
6.319231106031199197e+00 -4.839378398661632608e-02
5.754059247116568798e+00 -4.411626127759842031e-02
5.233687799196905743e+00 -4.021922393358438180e-02
4.755313109667346438e+00 -3.644792046470759356e-02
4.316437041249653994e+00 -3.315386920924091874e-02
3.914365348932944411e+00 -3.001419349534056868e-02
3.546615952556570583e+00 -2.720243587950119113e-02
3.210821875424791472e+00 -2.462159142618420421e-02
2.904510614997041884e+00 -2.227925126259003991e-02
2.625527933093683597e+00 -2.012119083669795805e-02
2.371729750376955437e+00 -1.825102473216272392e-02
2.141112866729606878e+00 -1.647945621655520776e-02
1.931822962759941031e+00 -1.478368912522827830e-02
1.723995619289560910e+00 -1.323669147094189667e-02
1.553731957891686832e+00 -1.189367262266637429e-02
1.385020616808437799e+00 -1.070865352544916188e-02
1.247044438850978487e+00 -9.657673426727573715e-03
1.122298730315724802e+00 -8.556286699670264187e-03
1.009705698939503904e+00 -7.813517882255767433e-03
9.080915003767332516e-01 -6.899330732551028911e-03
8.163624573021875941e-01 -6.228893025888736570e-03
7.337677097846942997e-01 -5.643686128601440449e-03
6.592602910247850057e-01 -5.137893745462736826e-03
5.921841630632411757e-01 -4.699018361423098165e-03
5.261490067974834428e-01 -4.117185946029935581e-03
3.565650490016918917e-01 -2.867843330072147694e-03
9.009479375982291316e+00 -6.865625508993000725e-02
8.244146380447434197e+00 -6.294022492062475993e-02
7.533501798028225949e+00 -5.750282904161414105e-02
6.875418264086328612e+00 -5.253747095210164336e-02
6.267046824324511434e+00 -4.799249808943562012e-02
5.705871156601793004e+00 -4.375366685098960873e-02
5.189211712777557217e+00 -3.991528412870092024e-02
4.714375235720678958e+00 -3.617412545884471364e-02
4.278811208512416364e+00 -3.291021826843604225e-02
3.879843092496679358e+00 -2.978884195548766808e-02
3.515007824665233649e+00 -2.700206658497824458e-02
3.181953059777228976e+00 -2.443613949267825838e-02
2.878213137536883792e+00 -2.211845184999868680e-02
2.601528480860733517e+00 -1.997781312112893379e-02
2.349951820281819703e+00 -1.809825857864987009e-02
2.121296937345433342e+00 -1.634389773260400483e-02
1.913788133809889436e+00 -1.468409072222394245e-02
1.707802349999518299e+00 -1.313325666827500765e-02
1.539015699750911903e+00 -1.180658872039365079e-02
1.371884611021440215e+00 -1.061575272866695230e-02
1.235086981012553764e+00 -9.633084373469808989e-03
1.111567342736455410e+00 -8.504679890653274454e-03
9.999793813112276553e-01 -7.766036691501401745e-03
8.992510082105529268e-01 -6.864197298710488469e-03
8.084673710056901053e-01 -6.183978137768717138e-03
7.266426971958930281e-01 -5.591983595298704451e-03
6.528676654019690551e-01 -5.081608005961262345e-03
5.863931874832004620e-01 -4.657003496834337397e-03
5.209654833983919930e-01 -4.160084546991181173e-03
2.400255884838920495e-01 -1.850777273019206049e-03
8.939951138762507910e+00 -6.815688222173831023e-02
8.179221718798144636e+00 -6.242759379923347451e-02
7.473165989793923991e+00 -5.708210822305000848e-02
6.819397523640062353e+00 -5.215382215632666241e-02
6.215186356282124791e+00 -4.757997829552209484e-02
5.657952472725384929e+00 -4.341706599518731918e-02
5.144975441108366354e+00 -3.960450247780121502e-02
4.673758885789855100e+00 -3.579788875731627212e-02
4.241500637787058103e+00 -3.265648183952284817e-02
3.845629003073657071e+00 -2.955943480319273009e-02
3.483697550305960622e+00 -2.671442024646927121e-02
3.153299744601542720e+00 -2.424569266407669219e-02
2.852057319559238469e+00 -2.195581792974407240e-02
2.577719691230932586e+00 -1.982688431643755272e-02
2.328260641002221298e+00 -1.794997974606290028e-02
2.101601272819825894e+00 -1.620765716569119372e-02
1.876443739213024431e+00 -1.442895002964614086e-02
1.691787222558272630e+00 -1.301904500613216414e-02
1.524489781025227142e+00 -1.171464142187185128e-02
1.358837794485507899e+00 -1.051822860432015047e-02
1.223303812910895516e+00 -9.606622606112242418e-03
1.100890776074441968e+00 -8.443313627837380209e-03
9.903400474832864120e-01 -7.620013801134290984e-03
8.905821989611515388e-01 -6.824559343677143175e-03
8.006621769838939695e-01 -6.139186636814959741e-03
7.195027832852928240e-01 -5.543355752206147007e-03
6.464966200667420226e-01 -5.028841365532213045e-03
5.806865609454567867e-01 -4.611170167201392861e-03
5.158821330625743551e-01 -4.161446077086882953e-03
1.609201110058596784e-01 -1.356143519408058639e-03
8.870777003055540177e+00 -6.765604140188122284e-02
8.114710257218385792e+00 -6.196254579365381016e-02
7.413219321437866327e+00 -5.666156143811936635e-02
6.763672392011570444e+00 -5.183221865845767662e-02
6.163625863174529762e+00 -4.728054826587629877e-02
5.610376493768839623e+00 -4.311915884581547093e-02
5.101165726394422784e+00 -3.929631242492916121e-02
4.633368509125414647e+00 -3.551558135537423444e-02
4.204403565122810882e+00 -3.240240916391474990e-02
3.811701561228102886e+00 -2.932398451362563246e-02
3.452684447624613462e+00 -2.650854144076835936e-02
3.124943464327927689e+00 -2.405117425421217717e-02
2.826194311515851432e+00 -2.178794120645071580e-02
2.554104694145256538e+00 -1.967752798485235266e-02
2.306757942253675697e+00 -1.779388478844562416e-02
2.082071978608146079e+00 -1.619615238694892961e-02
1.858882725643053124e+00 -1.432059227902143447e-02
1.675864685655463759e+00 -1.292679564897209442e-02
1.494438115460399841e+00 -1.150200816611009896e-02
1.345880462133359101e+00 -1.041774259609387285e-02
1.211615189738622922e+00 -9.354552173671988602e-03
1.090347931553521388e+00 -8.542218143757633261e-03
9.807871107602866845e-01 -7.667345314688260582e-03
8.819994662084874593e-01 -6.783283564223269863e-03
7.928424343926945284e-01 -6.093005532491698600e-03
7.125501753637578650e-01 -5.491114581486430252e-03
6.401972869270702304e-01 -4.972554470746300137e-03
5.750380847499481085e-01 -4.568711468976963640e-03
5.108385988695657298e-01 -4.110819378212631284e-03
9.610136058627032796e+00 -7.329464628828674666e-02
8.801956955939834515e+00 -6.726549096952083584e-02
8.050590708767508374e+00 -6.149699733495907900e-02
7.353574359983662490e+00 -5.623337940167482535e-02
6.708406946205987431e+00 -5.143360752982251149e-02
6.112481579469538850e+00 -4.691549896522972940e-02
5.563045984079032280e+00 -4.278419044001712662e-02
5.057586568944528516e+00 -3.884620543909596962e-02
4.593396829056342945e+00 -3.537870696504999413e-02
4.167719961843528331e+00 -3.214336773992383656e-02
3.777999478284891577e+00 -2.912662581754572183e-02
3.421880882476211472e+00 -2.629827266558663543e-02
3.096787281330990460e+00 -2.384883786530710495e-02
2.800466130714083679e+00 -2.161628511281089501e-02
2.530776228130703576e+00 -1.951780535639124556e-02
2.285541372940635085e+00 -1.762482225652294357e-02
2.062725807820100954e+00 -1.608605293216377671e-02
1.841502602319653237e+00 -1.420829579216896510e-02
1.660034638637396975e+00 -1.283352909495485451e-02
1.480287372842364446e+00 -1.140158270984885369e-02
1.333070696581132086e+00 -1.031429261059183325e-02
1.200015761668512093e+00 -9.299878077005422142e-03
1.079831826664994887e+00 -8.497560661132297702e-03
9.713213143315539977e-01 -7.612869593476628491e-03
8.734578857341843694e-01 -6.738878297317402698e-03
7.851348167834466540e-01 -6.042383745267260360e-03
7.055885678088147372e-01 -5.439112598106839516e-03
6.339034219970818285e-01 -4.911850286034598508e-03
5.693903358870058273e-01 -4.524542607846778440e-03
5.057789466894172525e-01 -3.890075687434433813e-03
9.536883082891645103e+00 -7.278896667998975556e-02
8.733544542719011261e+00 -6.675585070100351071e-02
7.986808117649930594e+00 -6.102851040350005390e-02
7.294305789856101896e+00 -5.587857408794502656e-02
6.653427760266966473e+00 -5.103321020729328222e-02
6.061638376938314643e+00 -4.643347060576940438e-02
5.516140237832222404e+00 -4.244368665533395507e-02
5.014347817378379979e+00 -3.853090826830643523e-02
4.553567985241822491e+00 -3.508222683963169858e-02
4.131225014701874976e+00 -3.187934513940851589e-02
3.744600442375915605e+00 -2.887422669918343621e-02
3.391275755837223294e+00 -2.607760295025409597e-02
3.068896054852046085e+00 -2.364205703772777681e-02
2.775021341425788268e+00 -2.149630534427907774e-02
2.507546201409827091e+00 -1.935479290207259978e-02
2.264412823239957628e+00 -1.747869871307124179e-02
2.043574477951170643e+00 -1.592539462430411779e-02
1.824260006001330758e+00 -1.409533638825609739e-02
1.644478185011594151e+00 -1.273810477912302834e-02
1.466247521669663323e+00 -1.130076659179746375e-02
1.320384401884862502e+00 -1.020135365121933868e-02
1.188603940467482190e+00 -9.240868186211526406e-03
1.069483539139752803e+00 -8.446916139527244419e-03
9.620141071597452243e-01 -7.502112461598701987e-03
8.649915027367212073e-01 -6.695295670248714581e-03
7.775597876185221802e-01 -5.991717234545337716e-03
6.987119589979480239e-01 -5.381281109356959164e-03
6.276975656239021095e-01 -4.855312893707750682e-03
5.577847939428161039e-01 -4.428756196616678506e-03
5.008804608494967781e-01 -4.007836657975866364e-03
9.464010964212501875e+00 -7.226556469286206374e-02
8.665483721930081984e+00 -6.621481973044046621e-02
7.923440781260771004e+00 -6.055291974462954918e-02
7.235445594239917178e+00 -5.543901079118979114e-02
6.598816691891497221e+00 -5.052858957535739937e-02
6.011107330703384655e+00 -4.605676000284904953e-02
5.469579648377290937e+00 -4.211589864912673731e-02
4.971432122429959577e+00 -3.820420654346094042e-02
4.514138796585614344e+00 -3.478778399504625640e-02
4.094985970301258327e+00 -3.160996427146519488e-02
3.711405060813427248e+00 -2.861640514845273722e-02
3.360975360894911113e+00 -2.601782286100482941e-02
3.041196635547517513e+00 -2.343560504206752132e-02
2.749803394603073770e+00 -2.128492325552592407e-02
2.484594301081534784e+00 -1.918917457980671634e-02
2.243470177942945121e+00 -1.732254067374199707e-02
2.024519416812827988e+00 -1.575359146659015275e-02
1.807147989433111723e+00 -1.397576118994651485e-02
1.628924634583967634e+00 -1.264112688167388747e-02
1.452370863335742612e+00 -1.119679355456979809e-02
1.307832549518452403e+00 -1.009199102403013880e-02
1.177180455927048230e+00 -9.175850845243485598e-03
1.059224682565916620e+00 -8.359004739132862294e-03
9.527485725390175686e-01 -7.455626100026336960e-03
8.566669487461202603e-01 -6.644303647756932135e-03
7.700383638933384622e-01 -5.935529102887372385e-03
6.919206751418071066e-01 -5.324223261766011968e-03
6.215810798825321948e-01 -4.790186559802928935e-03
5.523331934170745416e-01 -4.380840882075220585e-03
4.958969975837211330e-01 -3.954265239494673435e-03
9.391599737977667672e+00 -7.164355555201901149e-02
8.597919427789685543e+00 -6.568785967445547880e-02
7.860485775522761287e+00 -6.017369144298533729e-02
7.176881882117978506e+00 -5.499868572233871516e-02
6.544571494098683218e+00 -5.011608990218652943e-02
5.960979703110327321e+00 -4.567104084436725969e-02
5.423290954119797114e+00 -4.157489014457495247e-02
4.928844533497145797e+00 -3.792899451484671447e-02
4.475010419519197313e+00 -3.447989430209830175e-02
4.059035644341469684e+00 -3.133634070565868845e-02
3.678507320546867021e+00 -2.835327043249315573e-02
3.330864723173327491e+00 -2.563520571372013279e-02
3.013725645496600603e+00 -2.322031691798050884e-02
2.724738482440551390e+00 -2.107461732666555954e-02
2.461754037159751274e+00 -1.902083936436531342e-02
2.222713246478368543e+00 -1.716972330720577256e-02
2.005729141598937559e+00 -1.557913982507607223e-02
1.790217349046564044e+00 -1.385369038118759548e-02
1.613632453773436559e+00 -1.253774892264462870e-02
1.438583162050874220e+00 -1.108492020829615274e-02
1.295378778793584207e+00 -9.977406359075308845e-03
1.165944961117887813e+00 -9.111317532803094033e-03
1.049058398960082350e+00 -8.234295031765434883e-03
9.435423245268390602e-01 -7.410596041321986828e-03
8.483277487006737339e-01 -6.596828508276204872e-03
7.625176923978029819e-01 -5.884862078691277705e-03
6.851475279815864017e-01 -5.262820162550115380e-03
6.155495838369345885e-01 -4.726462313344028526e-03
5.468714488085650860e-01 -4.325363964839757172e-03
4.910909784930685973e-01 -3.896516107499920032e-03
9.319555419918913231e+00 -7.112188653973106067e-02
8.530621616266239826e+00 -6.516157426982222001e-02
7.797891125259820200e+00 -5.964779519997399221e-02
7.118767800972662485e+00 -5.446402816040291778e-02
6.490711261532135623e+00 -4.969525615083864728e-02
5.911157512868634889e+00 -4.528373195936997303e-02
5.377315329999496463e+00 -4.134865363770437452e-02
4.886486535571946455e+00 -3.759171903377227925e-02
4.436121027148399065e+00 -3.400870009037481462e-02
4.023397390235574633e+00 -3.103396093656245538e-02
3.645820510538634096e+00 -2.808481629961286433e-02
3.300965825892249406e+00 -2.551586633547673830e-02
2.986452792869920714e+00 -2.299819526836603678e-02
2.699835453109804106e+00 -2.085482228467141000e-02
2.439092744712726191e+00 -1.884151586129296368e-02
2.202143769574909982e+00 -1.700914534122486416e-02
1.987051908279010126e+00 -1.539625532671213756e-02
1.773441119328528659e+00 -1.373028376283967102e-02
1.598355008596630267e+00 -1.242730771401256464e-02
1.424887812787226427e+00 -1.097340712069974460e-02
1.282990622298807892e+00 -9.862044011925209450e-03
1.154797519956041629e+00 -9.040903586305487974e-03
1.038979577194643511e+00 -8.104129190794085238e-03
9.344221570985272729e-01 -7.368565455128423328e-03
8.401497400462787368e-01 -6.544460148711053228e-03
7.550833277960024015e-01 -5.827273902497399731e-03
6.785337665288431186e-01 -5.205293995226109582e-03
6.095292656886824867e-01 -4.662392984524839704e-03
5.414967231951234305e-01 -4.275152413492278557e-03
4.861853082402428083e-01 -3.839173348422398983e-03
9.247930434967738478e+00 -7.049435702575726492e-02
8.463755270313425783e+00 -6.465562517022602207e-02
7.735652746992975892e+00 -5.918025187743901350e-02
7.060981931312531046e+00 -5.401108516956566047e-02
6.437219427828856588e+00 -4.927312889635018789e-02
5.861686382333592960e+00 -4.489084258483275885e-02
5.331691107828627985e+00 -4.098314491421415490e-02
4.844555102441126415e+00 -3.725360453206071759e-02
4.397549310970092939e+00 -3.369512594015811047e-02
3.988051637855723808e+00 -3.075138104557881280e-02
3.613434236675395539e+00 -2.781138572068460324e-02
3.271351510270006813e+00 -2.525753614952930617e-02
2.959430015314329143e+00 -2.278752795293115252e-02
2.675225528537136022e+00 -2.063081120922757167e-02
2.416696125523888572e+00 -1.865968340371337159e-02
2.181759703852522936e+00 -1.684605944128962987e-02
1.968468331494686918e+00 -1.521047357683579307e-02
1.756777577522239397e+00 -1.360001259452686163e-02
1.583326504559210868e+00 -1.232367436131305734e-02
1.411379011119584304e+00 -1.086008919950304588e-02
1.270752777331965788e+00 -9.740231583146125374e-03
1.143689397421773002e+00 -8.972197313999542845e-03
1.028987640288517857e+00 -7.974553516562692471e-03
9.253907414407317455e-01 -7.276339824154732898e-03
8.319900458675564270e-01 -6.488338611192069789e-03
7.477490209461621351e-01 -5.770151244037930761e-03
6.719047821326623593e-01 -5.143709226968821990e-03
6.035747285622211633e-01 -4.771620332985825400e-03
5.362276238319405586e-01 -4.218735431316591317e-03
4.763114092115784959e-01 -3.743475118178492614e-03
9.176685392127938101e+00 -6.994078001222531205e-02
8.397318956423321268e+00 -6.418366383846768608e-02
7.673756357130523398e+00 -5.870329659123105920e-02
7.003533688023064308e+00 -5.373457284605584472e-02
6.383998648157426459e+00 -4.884579361857774998e-02
5.812566544527272505e+00 -4.459892605081267059e-02
5.286405696509757668e+00 -4.060804768773449563e-02
4.802854334894056443e+00 -3.691001048432360904e-02
4.359211917578516449e+00 -3.348629871095865768e-02
3.952933118507795385e+00 -3.040769838772971675e-02
3.581351548810877805e+00 -2.753294737986089480e-02
3.242030323283344284e+00 -2.499531768263439646e-02
2.932595668187850446e+00 -2.254295247220173062e-02
2.650808800179154989e+00 -2.040168725888342680e-02
2.394436327765433692e+00 -1.848271564626781036e-02
2.161538387442222486e+00 -1.668078840027937756e-02
1.950117618772170491e+00 -1.501829394516604986e-02
1.740280367296819897e+00 -1.346763269281237192e-02
1.568324764729720266e+00 -1.221175907460302600e-02
1.397962825894442096e+00 -1.074196385515707036e-02
1.258621651863538915e+00 -9.618941627333003896e-03
1.132765715793288663e+00 -8.826168923457966900e-03
1.019082708673604287e+00 -7.838334934748053887e-03
9.164515483439362731e-01 -7.135476299840487480e-03
8.239159068543037145e-01 -6.434472686378492345e-03
7.405426292710649561e-01 -5.708864474184925826e-03
6.653180526298021480e-01 -5.078060719534104733e-03
5.976476635227642165e-01 -4.718542019167131472e-03
5.309294372954259655e-01 -4.161466907896563434e-03
3.597989758718255771e-01 -2.307328139490209297e-03
9.105844083330289607e+00 -6.938185787494756396e-02
8.331244842469592626e+00 -6.356602176851662567e-02
7.612329188297738192e+00 -5.824886179661451641e-02
6.946516633783844874e+00 -5.327877609002818621e-02
6.331236546386850961e+00 -4.850817790088858550e-02
5.763753487343860726e+00 -4.419454172937839487e-02
5.241358894700867133e+00 -4.023131673492116867e-02
4.761478354130580293e+00 -3.655538718291237443e-02
4.321173583941028795e+00 -3.316494305487804883e-02
3.918022474952961076e+00 -3.010116938407450884e-02
3.549378241950799762e+00 -2.724913834139495658e-02
3.212828350724600934e+00 -2.472134343033816420e-02
2.906004997992032823e+00 -2.229722695964228563e-02
2.626583592610210349e+00 -2.016995883701982670e-02
2.372407730830606631e+00 -1.828800644320153351e-02
2.141448160864898309e+00 -1.650591925827035039e-02
1.931911283343838104e+00 -1.482630855784490900e-02
1.723883723442725779e+00 -1.333451624040900806e-02
1.553513454103428337e+00 -1.203201985860096780e-02
1.384717083053319087e+00 -1.061757629270344838e-02
1.246643225494942442e+00 -9.491469211688028859e-03
1.121918762579648510e+00 -8.669817273077754655e-03
1.009264449518848306e+00 -7.705153662800738081e-03
9.075983054702341235e-01 -6.995690296633116229e-03
8.159277076693834951e-01 -6.375839099711597818e-03
7.333214278755716409e-01 -5.643407998428448882e-03
6.588665759630291108e-01 -5.008343487723790344e-03
5.917700144161061049e-01 -4.646394506428360924e-03
5.257530131240888416e-01 -4.103102598441990372e-03
2.422065875431627102e-01 -1.860206387191680076e-03
9.035392150150039825e+00 -6.881538117522623121e-02
8.265556862850266029e+00 -6.304307523848433348e-02
7.551204670209986425e+00 -5.775941769111316709e-02
6.889833920093082931e+00 -5.280658670899733564e-02
6.278749429132607141e+00 -4.813161008684904013e-02
5.715333937992936875e+00 -4.378446137123528231e-02
5.196739385024551794e+00 -3.985058513745090569e-02
4.720336382246757445e+00 -3.620198513309751814e-02
4.283450776755903355e+00 -3.283074976593750027e-02
3.883510666633088526e+00 -2.979248118456204533e-02
3.517803190435622618e+00 -2.695995342329790545e-02
3.183928317427495269e+00 -2.444855348562523581e-02
2.879609478792795052e+00 -2.204665826692414621e-02
2.602454435145158840e+00 -1.993003702014815859e-02
2.350495920176796094e+00 -1.809741633205903810e-02
2.121608260791107092e+00 -1.633531554858596094e-02
1.894200471145063736e+00 -1.448869622142929213e-02
1.707666881427735817e+00 -1.302911707446469981e-02
1.538832694268502221e+00 -1.184251483709360640e-02
1.371547892910214728e+00 -1.049877535500039032e-02
1.234770988691072269e+00 -9.546947884982105031e-03
1.111115168874490022e+00 -8.508065805586332436e-03
9.995331810571137510e-01 -7.563811667996906199e-03
8.988317765489939326e-01 -6.851551995678093789e-03
8.080309397836805685e-01 -6.235148628209040596e-03
7.261737487070705210e-01 -5.581558094336352450e-03
6.524000554499489457e-01 -4.942317870698624202e-03
5.859767935477253609e-01 -4.504734599646335880e-03
5.206311320192290593e-01 -4.048077180196001101e-03
1.623574929692307989e-01 -1.183835444788920808e-03
8.965324194985067052e+00 -6.824986969328605824e-02
8.200212645179606241e+00 -6.251012430543277654e-02
7.490506468623521208e+00 -5.726493441252428207e-02
6.833483780444324474e+00 -5.221509193828713369e-02
6.226612368208082948e+00 -4.762606682850378803e-02
5.667221900631790987e+00 -4.329771768726768666e-02
5.152366972334315953e+00 -3.946421784990145759e-02
4.679603014112113435e+00 -3.584026099286703043e-02
4.246032221464125733e+00 -3.249370941657477724e-02
3.849123552647316426e+00 -2.947296089117711071e-02
3.486344552114479356e+00 -2.666854143715150297e-02
3.155295109252662655e+00 -2.417035057984540103e-02
2.853447153660589208e+00 -2.178952239438142896e-02
2.578708124975396032e+00 -1.968903824327356000e-02
2.328816027877324224e+00 -1.790445811117882813e-02
2.101871300772207629e+00 -1.599891609266079415e-02
1.876476071115457556e+00 -1.428362526900063545e-02
1.691638207244354764e+00 -1.283758457938415608e-02
1.508470339291424711e+00 -1.154234342208754031e-02
1.358486370901212492e+00 -1.036673072422515836e-02
1.222887573006747441e+00 -9.220932315193029055e-03
1.100498716008756706e+00 -8.253703347546333113e-03
9.898886955715202607e-01 -7.419355455316891702e-03
8.901511864794067197e-01 -6.701591681197155773e-03
8.001224121211573115e-01 -6.082823342658697646e-03
7.191306249108244675e-01 -5.515642107076598744e-03
6.460182548672224190e-01 -4.872327119090586432e-03
5.802678499990295835e-01 -4.366433820127124492e-03
5.154935360808357014e-01 -3.940262499485129404e-03
9.713670787753718727e+00 -7.395695825530894385e-02
8.895663303922326293e+00 -6.777808597868403839e-02
8.135268034758064815e+00 -6.212187653572182056e-02
7.430100201997856146e+00 -5.686218597448253198e-02
6.777553226190534019e+00 -5.183822224742343915e-02
6.174859129593437856e+00 -4.731518744736103177e-02
5.619400959198912027e+00 -4.297002254925325754e-02
5.108327508029364417e+00 -3.911490855935483707e-02
4.639111059571566109e+00 -3.566842883853976048e-02
4.208854394368284346e+00 -3.225007191363295223e-02
3.815129090635063669e+00 -2.936487349323272517e-02
3.455263738238433024e+00 -2.646399122668849704e-02
3.126856666211326630e+00 -2.397694831725944928e-02
2.827504549048325266e+00 -2.162570065072347975e-02
2.555059828422354684e+00 -1.953442833678353113e-02
2.307336866400181652e+00 -1.763368206701216787e-02
2.082318917275156611e+00 -1.589022126275209390e-02
1.858894957749595456e+00 -1.417175485849309427e-02
1.675703807966002934e+00 -1.273969298973029289e-02
1.494149756215918945e+00 -1.143521145166558756e-02
1.345552283075347244e+00 -1.033607323835340416e-02
1.211193322804677397e+00 -9.154301000860830609e-03
1.089869759039335584e+00 -8.209416783751612851e-03
9.803314502261812891e-01 -7.368053077146269683e-03
8.814961878654011818e-01 -6.646853350642230839e-03
7.923992943848012782e-01 -6.020801877478824948e-03
7.120772282516212304e-01 -5.480326991970588778e-03
6.397101308188377633e-01 -4.892970701449755010e-03
5.746188566415773025e-01 -4.325975272776593980e-03
5.104018140136155068e-01 -3.883992738482413415e-03
9.639506617123227983e+00 -7.342560652442256530e-02
8.826348133792471629e+00 -6.729330767963460913e-02
8.070749938941817803e+00 -6.168443652760886159e-02
7.370171945657578938e+00 -5.633254417773184836e-02
6.721963046109253881e+00 -5.149951669232351315e-02
6.123442180388219747e+00 -4.696290103841447433e-02
5.571923218527594202e+00 -4.264207768794770620e-02
5.064622487516037275e+00 -3.881681731937726421e-02
4.598927672059327065e+00 -3.539509672325574091e-02
4.171977279261198213e+00 -3.200579472446733742e-02
3.781349344336359941e+00 -2.914893902544289997e-02
3.424304911250817263e+00 -2.625504012028705147e-02
3.098647492883223276e+00 -2.378394970114953641e-02
2.801794226093806017e+00 -2.151811478617421045e-02
2.531603600862490477e+00 -1.938078748947913085e-02
2.285989158235334440e+00 -1.749375034375268492e-02
2.062956321657651415e+00 -1.578445544137882517e-02
1.841495932483250275e+00 -1.406040885793688466e-02
1.659946422907029540e+00 -1.264585256126536314e-02
1.479982632469093895e+00 -1.133844284029733585e-02
1.332730860850968257e+00 -1.029647087097670770e-02
1.199670628858550581e+00 -9.091644593183231121e-03
1.079428407842154991e+00 -8.163595178723800569e-03
9.708927279420280776e-01 -7.319297397800430399e-03
8.729953554507859925e-01 -6.593381421595725933e-03
7.846905169350634202e-01 -5.965889229072368106e-03
7.051127219189656792e-01 -5.418459258640817566e-03
6.335026659350990741e-01 -4.922955979637082084e-03
5.629172786326041011e-01 -4.237927941883974300e-03
5.054404422220434290e-01 -3.842293117915743673e-03
9.565749967330287262e+00 -7.300109166654208948e-02
8.757481673399205135e+00 -6.680727343757296433e-02
8.006661890138536464e+00 -6.123687622441991579e-02
7.310546768345852264e+00 -5.592121565515966591e-02
6.666755937448389346e+00 -5.112063482239342926e-02
6.072386655465767724e+00 -4.661247108070520201e-02
5.524790878692761531e+00 -4.246801879574538946e-02
5.021243275651660731e+00 -3.851202091191342075e-02
4.558977922176105757e+00 -3.512416120208242815e-02
4.135406805535383867e+00 -3.175211168488208807e-02
3.747774978793951828e+00 -2.892383665768182704e-02
3.393732927078647155e+00 -2.609411809479652081e-02
3.070637482942424334e+00 -2.359000057198464700e-02
2.776231807894741443e+00 -2.136356268333737540e-02
2.508336620459814092e+00 -1.922444053589633661e-02
2.264886956193147061e+00 -1.734688865055003873e-02
2.043780039999745224e+00 -1.567192385800917145e-02
1.824239362515362339e+00 -1.394349659816485412e-02
1.644289950693303748e+00 -1.254809787051749774e-02
1.465923834312942819e+00 -1.123479675134758833e-02
1.320036917235663854e+00 -1.023737308130805677e-02
1.188169315780519764e+00 -9.019673844269012961e-03
1.069074189118388363e+00 -8.116602082445488475e-03
9.615759827981382735e-01 -7.265423612201308765e-03
8.645807566180210291e-01 -6.535397437566817062e-03
7.771101000494398114e-01 -5.899070184544119751e-03
6.982532067105281515e-01 -5.352914564823410548e-03
6.272911034621850845e-01 -4.879209672520661359e-03
5.573713422084974889e-01 -4.194965501754873913e-03
5.004414055992085775e-01 -3.792206103740953550e-03
9.492391717401273965e+00 -7.245233366478007198e-02
8.689046449069463662e+00 -6.632019301467328987e-02
7.942895687768185553e+00 -6.069720741920247437e-02
7.251326963335351650e+00 -5.550789164559247202e-02
6.611853934084710005e+00 -5.073704654383048851e-02
6.021615990226713677e+00 -4.625577501790943680e-02
5.478037032847772103e+00 -4.208828448715647846e-02
4.978205593437620813e+00 -3.832336553502870002e-02
4.519446998209867061e+00 -3.484078032111680157e-02
4.099058022712091187e+00 -3.149783096897177531e-02
3.714508169468680343e+00 -2.867985960780128005e-02
3.363276960475593214e+00 -2.583263662582676104e-02
3.042881055063914264e+00 -2.338865394983300969e-02
2.750901935975271773e+00 -2.120099066347200245e-02
2.485343394784326421e+00 -1.906535543356836088e-02
2.243917606535608122e+00 -1.720231000216189757e-02
2.024703279617527940e+00 -1.555783480477020315e-02
1.807109511182787953e+00 -1.382580836242450900e-02
1.628797801277862778e+00 -1.244585329362042983e-02
1.452031045122775366e+00 -1.112327266071543898e-02
1.307473679626147911e+00 -1.011781120612049306e-02
1.176809180165998558e+00 -8.953024788455337876e-03
1.058808381501353146e+00 -8.071938388322571004e-03
9.522786644533067779e-01 -7.214255437110820776e-03
8.561516519572456296e-01 -6.480290926662345477e-03
7.695436132213179237e-01 -5.841085475135658449e-03
6.914666640351726512e-01 -5.284719820948157766e-03
6.211775045364438252e-01 -4.806515008574901125e-03
5.519081551011212339e-01 -4.146705916466793609e-03
4.955560825798492330e-01 -3.739371675606313096e-03
9.419458996405456475e+00 -7.190748134632121702e-02
8.620980844124288112e+00 -6.596831836523769921e-02
7.879547706604762780e+00 -6.035170192462222666e-02
7.192508662356670968e+00 -5.513136911938935902e-02
6.557320070491837072e+00 -5.034197643523934812e-02
5.971276802211085588e+00 -4.589513813404152293e-02
5.431527264678611466e+00 -4.161818503185957946e-02
4.935399985492107788e+00 -3.801366879142185212e-02
4.480135824507236464e+00 -3.455471461201656269e-02
4.063020778385904919e+00 -3.123849985939875298e-02
3.681549788071718954e+00 -2.843081742597178621e-02
3.333103010519432363e+00 -2.567489091428492784e-02
3.015315527475165513e+00 -2.318336205654109722e-02
2.725849096269018279e+00 -2.103430464787421628e-02
2.462475196610991901e+00 -1.889589290529542290e-02
2.223135922184198865e+00 -1.704786007071663542e-02
2.005880201800942952e+00 -1.544051944925851905e-02
1.790160667545171336e+00 -1.370357086174029890e-02
1.613417909836795561e+00 -1.233613927546452736e-02
1.438227971320610976e+00 -1.101221962450004560e-02
1.294950732052593034e+00 -1.000628042487491584e-02
1.165560411437208899e+00 -8.875763311635790145e-03
1.048629935608539565e+00 -8.022376045352020216e-03
9.430674166486040511e-01 -7.160979765015718784e-03
8.479091095757507190e-01 -6.420456977528207418e-03
7.620140046533213640e-01 -5.775534178415323017e-03
6.847653873743946296e-01 -5.216945808534489103e-03
6.151432787065381769e-01 -4.729834910556466633e-03
5.464456663637834444e-01 -4.102531951529183978e-03
4.906496825333835909e-01 -3.689387866060130864e-03
9.346903355607217634e+00 -7.131198082296807961e-02
8.553249342594115845e+00 -6.544527290126865571e-02
7.816516057308269261e+00 -5.987367283753850661e-02
7.134077255546948493e+00 -5.470647809173859177e-02
6.503240284744061128e+00 -4.994891524257527582e-02
5.921223678478643393e+00 -4.552929522520363093e-02
5.385396238442330841e+00 -4.127787186578663059e-02
4.892925620015858179e+00 -3.769774289170548659e-02
4.441143584202462691e+00 -3.426959910934006953e-02
4.027296290144264823e+00 -3.097391325358372222e-02
3.648795230184405991e+00 -2.817670286138559271e-02
3.303151150081042875e+00 -2.545872943439371830e-02
2.987993862402062994e+00 -2.311753904225147954e-02
2.700925467431843252e+00 -2.086417429773875301e-02
2.439779047674062173e+00 -1.872725303800583732e-02
2.202540872441252073e+00 -1.689468541678042571e-02
1.987181859005328732e+00 -1.531599798287864439e-02
1.773371433112270301e+00 -1.357648537839966675e-02
1.598190041664542038e+00 -1.223320800207184506e-02
1.424615645757944860e+00 -1.090096178656028633e-02
1.282617016576580005e+00 -9.887514915837397264e-03
1.154343810888126542e+00 -8.804893835282009626e-03
1.038538563516939073e+00 -7.968988362479605125e-03
9.339431465671068633e-01 -7.099564864320226550e-03
8.396522178911671741e-01 -6.356160552456136849e-03
7.546262616888687047e-01 -5.707564448437622145e-03
6.780488618353140984e-01 -5.146685421781709187e-03
6.090939950911425926e-01 -4.570934754126737207e-03
5.411693377129920268e-01 -4.050701718651956822e-03
4.805914783175929128e-01 -3.603067216858391215e-03
9.274782768810945655e+00 -7.079433063541894222e-02
8.486037730122021117e+00 -6.491797122534627429e-02
7.753972380251389573e+00 -5.939173562561161912e-02
7.075946907861967006e+00 -5.431507016208462352e-02
6.449433517276437655e+00 -4.955105270899938519e-02
5.871596168082231060e+00 -4.501576077589588415e-02
5.339635936368409830e+00 -4.093080954198193011e-02
4.850771553830692362e+00 -3.738682355775076183e-02
4.402374333387340855e+00 -3.379976858109225851e-02
3.991782074945764869e+00 -3.083202378227123744e-02
3.616342117300042069e+00 -2.791751577260669429e-02
3.273474393875553723e+00 -2.524440139779406816e-02
2.960868739298794683e+00 -2.288686986143651653e-02
2.676276223579461711e+00 -2.068408251723286365e-02
2.417341258163760553e+00 -1.855554959813611113e-02
2.182052929919483741e+00 -1.673577447462596193e-02
1.968578219470590307e+00 -1.519539456163821779e-02
1.756691015142285872e+00 -1.344853549191530294e-02
1.583086376171518816e+00 -1.211805968200479339e-02
1.411094601845506391e+00 -1.078287450483646909e-02
1.270372082127068314e+00 -9.762038724920481941e-03
1.143326817796889383e+00 -8.723434721722558849e-03
1.028534578212649153e+00 -7.909830822468511338e-03
9.249100942391110802e-01 -7.040878287824916225e-03
8.314813033513276386e-01 -6.290622929040667367e-03
7.473235418865937785e-01 -5.638348311433924280e-03
6.714174773366420323e-01 -5.072451002608663675e-03
6.031290438902816575e-01 -4.526917261766062045e-03
5.357997537053311721e-01 -3.999800824950872774e-03
3.631216360644599073e-01 -2.407017204808273216e-03
9.203040643960207490e+00 -7.030107200061153083e-02
8.419175766922050386e+00 -6.442902882925986841e-02
7.691761545214586882e+00 -5.895599279542926979e-02
7.018287018227864493e+00 -5.386241402910248166e-02
6.396014903150358144e+00 -4.901653394026774663e-02
5.822220648958469802e+00 -4.470825797082299963e-02
5.294119105061350972e+00 -4.057956574858440774e-02
4.808957206895622782e+00 -3.705993834690121669e-02
4.363922629042205514e+00 -3.350062330520085091e-02
3.956579192804098088e+00 -3.055912106437205442e-02
3.584104446721497084e+00 -2.765377226968459765e-02
3.244022794531536302e+00 -2.501884221069589770e-02
2.934041321795303414e+00 -2.265951253876970564e-02
2.651725963943034170e+00 -2.050740144613365928e-02
2.395055603417648005e+00 -1.837474461609256079e-02
2.161808791475542169e+00 -1.657158545111495074e-02
1.950195421597063161e+00 -1.506075272846343731e-02
1.740180250824583608e+00 -1.331524926029999979e-02
1.568121721015480086e+00 -1.200496970848484099e-02
1.397662874461334193e+00 -1.066014679948676727e-02
1.258230160041651002e+00 -9.638294139121277374e-03
1.132341719516127387e+00 -8.642541838455178663e-03
1.018617123038449757e+00 -7.859076319757716395e-03
9.159667139962881510e-01 -6.979270161226952020e-03
8.234884218799272126e-01 -6.224269771890736380e-03
7.400065702811816637e-01 -5.568350824291775150e-03
6.648708409273144104e-01 -4.996980263157117449e-03
5.971935529494347694e-01 -4.477565793495644382e-03
5.305997312374024499e-01 -3.946053540385494746e-03
2.444143202250022850e-01 -1.735633522926301100e-03
9.131680944589257720e+00 -6.976442084086134643e-02
8.352645042532508057e+00 -6.395342123502006926e-02
7.629922721319111645e+00 -5.850026744575906323e-02
6.960935224704728697e+00 -5.341275573132940602e-02
6.342862581596349081e+00 -4.868812852389262785e-02
5.773235022157752638e+00 -4.432455012160891467e-02
5.248941845738441359e+00 -4.031374273312048062e-02
4.767369359569054055e+00 -3.673358279566656115e-02
4.325790143787575204e+00 -3.325197938266070269e-02
3.921588473789944018e+00 -3.026595333221817480e-02
3.552073854992679358e+00 -2.738452435317344918e-02
3.214840700296647036e+00 -2.479017944707165300e-02
2.907409966913927946e+00 -2.242688798642884437e-02
2.627457619227450802e+00 -2.032828339498083878e-02
2.372927543526358818e+00 -1.819399719933966972e-02
2.141772346752361056e+00 -1.640356697900951372e-02
1.912090887273189654e+00 -1.475601165116149915e-02
1.723766990881999472e+00 -1.334744553225080017e-02
1.553294735518661707e+00 -1.188646915219571283e-02
1.384320737330926088e+00 -1.053904727909118523e-02
1.246255709363823128e+00 -9.477944011162493104e-03
1.121444536793482660e+00 -8.561622221316253153e-03
1.008787094024992115e+00 -7.796134424481208566e-03
9.071098006731701524e-01 -6.918333154929860208e-03
8.154967490548297171e-01 -6.158617179006754642e-03
7.328570539031921127e-01 -5.494447656069184616e-03
6.583759265605027000e-01 -4.922540649352370040e-03
5.913584062903590732e-01 -4.426876881149424854e-03
5.253840311303543675e-01 -3.896086212538143329e-03
1.638238701024480326e-01 -1.152658954539917575e-03
9.060778591179294850e+00 -6.923163145795219187e-02
8.286548398266210924e+00 -6.345332251937445267e-02
7.568525857681292379e+00 -5.803410027686278783e-02
6.903944397851412340e+00 -5.292562154997475232e-02
6.290168678049402828e+00 -4.822350547520383446e-02
5.724564395084043689e+00 -4.393567571788070669e-02
5.204076544502948209e+00 -3.995155013422298923e-02
4.726119582787844386e+00 -3.639565748221638281e-02
4.287974381884149366e+00 -3.293716353797948582e-02
3.886911335212589691e+00 -2.996711147581548884e-02
3.520416796118552849e+00 -2.711624381458949476e-02
3.185851512525227580e+00 -2.455689048127068438e-02
2.880908502861138309e+00 -2.218404485248823971e-02
2.603391432316381149e+00 -2.010073445215806651e-02
2.351042667786748197e+00 -1.800592723011297178e-02
2.121821155792470215e+00 -1.624929684284005804e-02
1.894215552554625148e+00 -1.461942096708201792e-02
1.707536632842136859e+00 -1.319364008114486467e-02
1.522559782340860979e+00 -1.162798697625697618e-02
1.371169016352649095e+00 -1.041011967169521921e-02
1.234269841233434750e+00 -9.558634974555326944e-03
1.110662776534294904e+00 -8.496130978739283371e-03
9.990439217730623378e-01 -7.735221897428835695e-03
8.983392865689239226e-01 -6.852497675569577638e-03
8.074991110315468124e-01 -6.085875308994507203e-03
7.257179898016747899e-01 -5.419939159387084614e-03
6.519816954831186839e-01 -4.843890898814225306e-03
5.855631322578794817e-01 -4.375346462118405617e-03
5.201994077786504800e-01 -3.842441076662817846e-03
9.818239253855958637e+00 -7.479858894845690942e-02
8.990296635376013867e+00 -6.860130838714025014e-02
8.220826131321649299e+00 -6.283015610190043065e-02
7.507440474984693246e+00 -5.756085286424050818e-02
6.847365816978352449e+00 -5.246261539915513666e-02
6.237845031423959519e+00 -4.791697534657179264e-02
5.676186519722243418e+00 -4.354122847711931754e-02
5.159576439634148137e+00 -3.958402024218159176e-02
4.685178735026161334e+00 -3.597751154777299731e-02
4.250382264384974462e+00 -3.262371192494104705e-02
3.852540101683987750e+00 -2.943239445781867247e-02
3.488894119907583136e+00 -2.683703515731439976e-02
3.157099216320546020e+00 -2.431908800229573217e-02
2.854767044798285358e+00 -2.194405912553494889e-02
2.579513262524820050e+00 -1.986707345229254268e-02
2.329337566594396947e+00 -1.796635913858080427e-02
2.102054844787284882e+00 -1.605705199085649335e-02
1.876471298218327144e+00 -1.448144794725297717e-02
1.691491473688015335e+00 -1.301026611368647119e-02
1.508103241744419565e+00 -1.150260385686984257e-02
1.358135651344717365e+00 -1.028129030134288316e-02
1.222479551036953049e+00 -9.406911527896733710e-03
1.100012928488135477e+00 -8.355289047469198829e-03
9.894434452573436234e-01 -7.594349866248727501e-03
8.896546728902441359e-01 -6.782700486001873308e-03
7.996870595997721543e-01 -6.013642534581140238e-03
7.186624830508084871e-01 -5.346077465169997434e-03
6.456055197579978477e-01 -4.761229212634235375e-03
5.798522452596703847e-01 -4.328047320175333959e-03
5.150600415300885526e-01 -3.783825406749028331e-03
9.743097844704726285e+00 -7.436405137896935635e-02
8.920148622770296853e+00 -6.814359604362461853e-02
8.155581573053035882e+00 -6.241573002381962249e-02
7.446759724199379704e+00 -5.714272234721003152e-02
6.791073394573980515e+00 -5.214679584550546698e-02
6.185792065902747439e+00 -4.758614783346375166e-02
5.628218257603139207e+00 -4.323382739953084142e-02
5.115411807768256658e+00 -3.930393962031336619e-02
4.644572397079070214e+00 -3.572096489680101628e-02
4.213102734791766224e+00 -3.239169354468742629e-02
3.818378207374524713e+00 -2.922175726340929189e-02
3.457655022849297044e+00 -2.664268974945775692e-02
3.128601725834276426e+00 -2.416690338883453748e-02
2.828746181250100911e+00 -2.170632804811579650e-02
2.555829116403378176e+00 -1.971929480837510476e-02
2.307775850786422112e+00 -1.782995235409996423e-02
2.082485691920754611e+00 -1.595170775174008584e-02
1.858865720693568813e+00 -1.436735830849855330e-02
1.675540917516453066e+00 -1.291429395762771180e-02
1.493837197478552481e+00 -1.146882466672317219e-02
1.345191012135735775e+00 -1.023559779445884325e-02
1.210779074333638405e+00 -9.351323070725010844e-03
1.089478635888362801e+00 -8.299596013828475921e-03
9.798814281767173062e-01 -7.537371971504334620e-03
8.810566375884071322e-01 -6.804050536319712454e-03
7.919612324076844567e-01 -6.034121444385239473e-03
7.116025004573592883e-01 -5.354856612805054816e-03
6.393138863528948779e-01 -4.771987275592107398e-03
5.680546917196216405e-01 -4.306427737343365009e-03
5.100681653153892325e-01 -3.815566948171227567e-03
9.668443164204369111e+00 -7.382363808853670273e-02
8.850484875358640480e+00 -6.772610253393225588e-02
8.090597517962979879e+00 -6.199703274577584439e-02
7.386420765821258172e+00 -5.672045968037458391e-02
6.735224425566189943e+00 -5.179504749185946666e-02
6.134105305900335203e+00 -4.726130854435171141e-02
5.580542549324604806e+00 -4.282072446698013957e-02
5.071485172014282838e+00 -3.901953239831144199e-02
4.604291453272195689e+00 -3.546544100527949939e-02
4.176142171370778478e+00 -3.215465507172411003e-02
3.784523209688420042e+00 -2.915975552642871907e-02
3.426715745934983737e+00 -2.627165603817752104e-02
3.100345779108227617e+00 -2.400791146241662219e-02
2.802969263090529850e+00 -2.156035265331090328e-02
2.532337219435724762e+00 -1.957269336975939883e-02
2.286441504045278350e+00 -1.769478270804565601e-02
2.063104093307025266e+00 -1.584429972820472488e-02
1.841442986043827501e+00 -1.425641866626261439e-02
1.659761977551161394e+00 -1.281511243396399845e-02
1.479661403554671573e+00 -1.143241706349723899e-02
1.332351859463424493e+00 -1.019810661923753296e-02
1.199247451951241272e+00 -9.288416754985474172e-03
1.078938515508076401e+00 -8.249902741642903270e-03
9.704355904305307368e-01 -7.480136295025315019e-03
8.725445781831943082e-01 -6.821898905307525844e-03
7.842205266238229111e-01 -6.047103502403836268e-03
7.047278157672692833e-01 -5.369638985474230360e-03
6.330073210587017218e-01 -4.782962400210147118e-03
5.624981182458131945e-01 -4.350763426384402291e-03
5.050050629254376755e-01 -3.852449693323439870e-03
9.594183978977650185e+00 -7.331108301371688785e-02
8.781171672185470456e+00 -6.726563671753142681e-02
8.026094375395018687e+00 -6.159781490539655013e-02
7.326546152120213762e+00 -5.630175340555378799e-02
6.679699126920601415e+00 -5.143885376395362918e-02
6.082883122575350576e+00 -4.690775471677586378e-02
5.533225357754376184e+00 -4.270869777766725384e-02
5.027968535534411032e+00 -3.864544861661541042e-02
4.564235568459995562e+00 -3.520331808740494173e-02
4.139395317815629305e+00 -3.191967443261371773e-02
3.750887293446193649e+00 -2.895471697704223371e-02
3.396003148895255563e+00 -2.624763121067332644e-02
3.072288823548737113e+00 -2.383867870573266531e-02
2.777331087779815633e+00 -2.140770392243591252e-02
2.509035963818602610e+00 -1.942316237991265071e-02
2.265249801547963404e+00 -1.755726860610333506e-02
2.043905811175773302e+00 -1.573260969568717263e-02
1.824167896381614584e+00 -1.414436722258870759e-02
1.644088713896837639e+00 -1.271577118743837283e-02
1.465588991223393034e+00 -1.138862683399763896e-02
1.319643879627599770e+00 -1.015173323619685160e-02
1.187716342098792621e+00 -9.231582855118401765e-03
1.068572943653978147e+00 -8.199638810234385206e-03
9.610398794631621611e-01 -7.423894199709730850e-03
8.640754078910305447e-01 -6.761676475236997642e-03
7.766038593187003514e-01 -6.064738151787689262e-03
6.978596409602421113e-01 -5.386749629432508422e-03
6.268922755254044965e-01 -4.791100559522885015e-03
5.569504936458471445e-01 -4.385560629188550372e-03
5.000259166202273287e-01 -3.887515107662693672e-03
9.520375338315403724e+00 -7.279518812472585143e-02
8.712236145820352107e+00 -6.683047477048853491e-02
7.961938995391042440e+00 -6.114865243616353363e-02
7.266998200453770984e+00 -5.587526283037989178e-02
6.624603687587639733e+00 -5.107194180788033472e-02
6.031927448982994378e+00 -4.655477247345712888e-02
5.486245220829504277e+00 -4.239521975521647057e-02
4.984711560153252563e+00 -3.835550946152461310e-02
4.524501521583312424e+00 -3.493787411101983292e-02
4.103057630915355247e+00 -3.167957243958114538e-02
3.717546438069616599e+00 -2.874008352714062589e-02
3.365494783225774444e+00 -2.587461167535051385e-02
3.044431422530525566e+00 -2.364991911065957367e-02
2.751980244769974160e+00 -2.125192692909166556e-02
2.486025434428623893e+00 -1.926526048645226669e-02
2.244245814227994185e+00 -1.741091476542936181e-02
2.024793028555717189e+00 -1.562243437533943242e-02
1.807014104387708819e+00 -1.402477101349363341e-02
1.628574922638631461e+00 -1.261056395873838033e-02
1.451687557273052986e+00 -1.134602487092309722e-02
1.307024932531011929e+00 -1.010921722942350123e-02
1.176373583876275219e+00 -9.165170481636848721e-03
1.058302224486176613e+00 -8.143727973919502247e-03
9.517303112057402537e-01 -7.363538973547578692e-03
8.556789421576397325e-01 -6.696875532173390995e-03
7.690420639708736017e-01 -6.084812079082633877e-03
6.910629481521473050e-01 -5.395178784012689445e-03
6.207636298026392163e-01 -4.795464038830646314e-03
5.514868045407584907e-01 -4.415643281084785134e-03
4.951188430552379560e-01 -3.921464034521926489e-03
9.446951618393308436e+00 -7.237544737812531825e-02
8.643706048606281556e+00 -6.633807895992097081e-02
7.898179255048706437e+00 -6.069923755639263646e-02
7.207837879126982372e+00 -5.547903330899556229e-02
6.569836512304013887e+00 -5.069730039317447284e-02
5.981329255683498047e+00 -4.619752700059633066e-02
5.439566499164041780e+00 -4.207710536914816002e-02
4.941788511922347027e+00 -3.805606012144616135e-02
4.485093068651240245e+00 -3.467271899009780056e-02
4.066844989184915882e+00 -3.143175650171541741e-02
3.684427786103126046e+00 -2.852077919022635161e-02
3.335257876449297498e+00 -2.578188406801492499e-02
3.016815815292093639e+00 -2.335498183871104888e-02
2.726805830314375179e+00 -2.108870267995584247e-02
2.463105174596213143e+00 -1.910856314315551377e-02
2.223428441378707099e+00 -1.726730126957489592e-02
2.005964092033178048e+00 -1.550391932019856700e-02
1.790042168004198020e+00 -1.390373767427317657e-02
1.613179034018233038e+00 -1.250832891853050598e-02
1.437876029646058207e+00 -1.129408289801213557e-02
1.294595166795964980e+00 -1.005995548160894953e-02
1.165079120175628313e+00 -9.102750548369110267e-03
1.048119102662163682e+00 -8.084986354807751491e-03
9.426001166537381071e-01 -7.298509634938334448e-03
8.473969502289400157e-01 -6.628001122098941753e-03
7.615658224969931167e-01 -6.042013324416577527e-03
6.842884405192987129e-01 -5.406762169037301370e-03
6.146420525480386088e-01 -4.821502002380047627e-03
5.461162746452790095e-01 -4.358677951666846927e-03
4.850588474435842401e-01 -3.909529159133348121e-03
9.373897411557035042e+00 -7.189197236003709579e-02
8.575621379793698651e+00 -6.582800704518848578e-02
7.834839714634124874e+00 -6.024403677146384500e-02
7.149055921703899585e+00 -5.495215374337747427e-02
6.515394517528962481e+00 -5.030355019037188735e-02
5.931099004592706336e+00 -4.582461195123390535e-02
5.393280521624574497e+00 -4.176057198078337446e-02
4.899097861812043320e+00 -3.790492812073042311e-02
4.445907181073080139e+00 -3.434767565252946908e-02
4.031030745141272575e+00 -3.106050875556524635e-02
3.651600863120065821e+00 -2.829714599203684081e-02
3.305253781819413650e+00 -2.558119844604361814e-02
2.989452098614036046e+00 -2.317147847142223341e-02
2.701925718672465671e+00 -2.092389564835386156e-02
2.440375792594472681e+00 -1.894314507636705308e-02
2.202778805269731244e+00 -1.711682006367706149e-02
1.987220010829942707e+00 -1.538327903258553293e-02
1.773234579933667288e+00 -1.378028426185634418e-02
1.597930067699249168e+00 -1.239371869551383724e-02
1.424257182938543309e+00 -1.117796982602537424e-02
1.282178981636040271e+00 -1.000446205847083797e-02
1.153905275623835047e+00 -9.033223176292728626e-03
1.038023109274724298e+00 -8.021435691988806904e-03
9.334715208898810568e-01 -7.236002003987783253e-03
8.391366962063405710e-01 -6.555972043058399049e-03
7.541749465971809840e-01 -5.990210086779199430e-03
6.775695024478862738e-01 -5.414909714568517940e-03
6.086208952207949885e-01 -4.770191282505328173e-03
5.407301150695172920e-01 -4.298881795746294435e-03
3.663742770492739997e-01 -2.843780526428628733e-03
9.301253109075293679e+00 -7.128403925866368118e-02
8.507887865738563704e+00 -6.532503686493987272e-02
7.771922565395571247e+00 -5.974162481196184510e-02
7.090666287004203205e+00 -5.453271804154768976e-02
6.461383411468933247e+00 -4.989685717419146960e-02
5.881126307187027002e+00 -4.538492988184011229e-02
5.347291021300880409e+00 -4.142789305518682075e-02
4.856838781872809818e+00 -3.760274275454378312e-02
4.407129353423088425e+00 -3.407466853083889607e-02
3.995357068764985975e+00 -3.080948841416113193e-02
3.619078008803459756e+00 -2.807460190148377763e-02
3.275515281275988233e+00 -2.536946053314447641e-02
2.962322680570680156e+00 -2.299155429429571712e-02
2.677138437964662554e+00 -2.075857635264837311e-02
2.417897998990699016e+00 -1.877704134911732312e-02
2.182340481040684566e+00 -1.696272976770736921e-02
1.968595623337888290e+00 -1.525845129474935093e-02
1.756530592139932123e+00 -1.365013596981947547e-02
1.582810926400734619e+00 -1.228543371124059085e-02
1.410714691832932743e+00 -1.106121731553271967e-02
1.269920462245377024e+00 -9.956313253453447087e-03
1.142820172960879566e+00 -8.962129967015871126e-03
1.028014156509165389e+00 -7.963220988218082039e-03
9.244302926508061180e-01 -7.165854806915180654e-03
8.310620919617597302e-01 -6.483577906585556543e-03
7.468386916600694425e-01 -5.895938181250361815e-03
6.709885408906101079e-01 -5.389755154547403934e-03
6.026621554638346145e-01 -4.710696916004008215e-03
5.354522160358844429e-01 -4.235553640262701772e-03
2.466220529068419154e-01 -2.072350310381507969e-03
9.229024515583228450e+00 -7.077754185881919569e-02
8.440577438095663965e+00 -6.492335400087181907e-02
7.709342703982609457e+00 -5.928033025340904982e-02
7.032676563403716941e+00 -5.410569451424918075e-02
6.407683399936797919e+00 -4.942872034657058711e-02
5.831602669196183975e+00 -4.502691388349613216e-02
5.301594711654342262e+00 -4.093709532176231791e-02
4.814812474387847097e+00 -3.729080784386271802e-02
4.368583537520563276e+00 -3.388369547600872389e-02
3.960065416739851241e+00 -3.055062480471155972e-02
3.586758660466606852e+00 -2.784238921681688600e-02
3.245974042885105160e+00 -2.515787214620380033e-02
2.935383556734623589e+00 -2.280232861083328344e-02
2.652650439964232554e+00 -2.058528108309701232e-02
2.395586839971502791e+00 -1.860622420920797493e-02
2.162089006146231451e+00 -1.680073919414189210e-02
1.930123771789873599e+00 -1.497143249309861729e-02
1.740003249635664995e+00 -1.350811476652446184e-02
1.567825982610381974e+00 -1.216955910863856336e-02
1.397269246442268020e+00 -1.093776814778354284e-02
1.257850864409784775e+00 -9.797313310042991483e-03
1.131822582593209559e+00 -8.892506880644643688e-03
1.018092719111041822e+00 -7.896502238110848435e-03
9.154905298108757528e-01 -7.100671853855667834e-03
8.229735228866716934e-01 -6.413409178789384463e-03
7.395497987715288213e-01 -5.864936448959502668e-03
6.644475548293480305e-01 -5.323035882195754215e-03
5.967878119024396799e-01 -4.653591305765094992e-03
5.301748633213394513e-01 -4.175719412288446050e-03
1.652902472356652386e-01 -1.291599176261295319e-03
9.157184271383119523e+00 -7.027350294286571764e-02
8.373628811416311990e+00 -6.442559197501181167e-02
7.647175751443027636e+00 -5.880760160869406838e-02
6.974983300398099217e+00 -5.377177163260888487e-02
6.354354098904596349e+00 -4.903351101357413672e-02
5.782347531537486596e+00 -4.469850217414159110e-02
5.256237902210806112e+00 -4.059934963714033340e-02
4.773191112942146042e+00 -3.697852556345941621e-02
4.330271292979113618e+00 -3.359175541525293712e-02
3.925010392089598010e+00 -3.028683914493896651e-02
3.554668204621523664e+00 -2.760620898994013694e-02
3.216672629625171531e+00 -2.493761059415939424e-02
2.908678625219188518e+00 -2.260811842341196864e-02
2.628350253323142205e+00 -2.040686093047310370e-02
2.373427006434375208e+00 -1.842557706624345717e-02
2.141924096742178651e+00 -1.677113210839736857e-02
1.912084149427161872e+00 -1.483742300566191427e-02
1.723568421064816336e+00 -1.339088757588613975e-02
1.536798054984710893e+00 -1.192639172359854539e-02
1.384013299751253534e+00 -1.081427026374621667e-02
1.245769356191753330e+00 -9.842292871640017857e-03
1.120981376800280760e+00 -8.761666526000471897e-03
1.008258221134491039e+00 -7.832000944658560129e-03
9.066300857996337781e-01 -7.030813355884730879e-03
8.149734901001414178e-01 -6.335823098996945166e-03
7.323997210266671720e-01 -5.798706645217038477e-03
6.579228866921822405e-01 -5.253053565958600880e-03
5.909524946137796331e-01 -4.592788710865487560e-03
5.249574873574424094e-01 -4.112407088015559466e-03
9.923915869672724099e+00 -7.600919455876734010e-02
9.085771842121740605e+00 -6.977505318809922030e-02
8.307211834113671145e+00 -6.390503741289380035e-02
7.585406488284380799e+00 -5.833965630840521471e-02
6.917692385461221782e+00 -5.333524226090472636e-02
6.301363170395807067e+00 -4.856086128884364722e-02
5.733511755691875322e+00 -4.432885491385850363e-02
5.211225780981470379e+00 -4.030597042918308837e-02
4.731745993773260217e+00 -3.652286150934667269e-02
4.292366345110943726e+00 -3.330035303357322535e-02
3.890252775562190291e+00 -3.021927706086478121e-02
3.522857068305538242e+00 -2.736483725718852691e-02
3.187625808018855533e+00 -2.471805294591837218e-02
2.882226552610315018e+00 -2.241772033206320888e-02
2.604157725737979323e+00 -2.022490717559816131e-02
2.351503124613564477e+00 -1.825247465699447388e-02
2.122044953155229230e+00 -1.662386686700245350e-02
1.894189320827422973e+00 -1.470684720389307289e-02
1.707328650639008849e+00 -1.327357429873719970e-02
1.522248217962759220e+00 -1.180217920364400735e-02
1.370746698560222354e+00 -1.074163423363369216e-02
1.233877727497081134e+00 -9.742117115684265777e-03
1.110190892009840002e+00 -8.693550573024674127e-03
9.986106176741399443e-01 -7.762514056110171937e-03
8.978556745057955091e-01 -6.956274976529367923e-03
8.070653011271321509e-01 -6.258812442294686001e-03
7.252578429662583925e-01 -5.735404268599577846e-03
6.515201045014114012e-01 -5.177922069385706982e-03
5.851553040875645539e-01 -4.535824956173046922e-03
5.197727695453017160e-01 -4.048625855438615917e-03
9.847884544011778374e+00 -7.538483058647831025e-02
9.014818907272511339e+00 -6.925835513826879286e-02
8.241131909380937870e+00 -6.338790040638341006e-02
7.524035150452725418e+00 -5.797050324891669243e-02
6.860881003395500777e+00 -5.283923319059142393e-02
6.248773972560290879e+00 -4.815158360332803811e-02
5.684970118343994905e+00 -4.396084888439310417e-02
5.166601585515858908e+00 -3.996227223481274571e-02
4.690683940711272371e+00 -3.628502500725943464e-02
4.254680359992849326e+00 -3.301627689923047893e-02
3.855703962848358035e+00 -2.993656530772240490e-02
3.491278644985612800e+00 -2.712485207165316742e-02
3.158824207300731324e+00 -2.448938265614298768e-02
2.855943326476166888e+00 -2.219009110909974519e-02
2.580250497293863798e+00 -2.004009016527634815e-02
2.329774373448046276e+00 -1.808631350208930733e-02
2.102259978995351997e+00 -1.643813416377336994e-02
1.876377799612959363e+00 -1.456769586122845864e-02
1.691267924930383693e+00 -1.314977019909175683e-02
1.507816542958233530e+00 -1.168130746385843619e-02
1.357731083605033806e+00 -1.062325451795109905e-02
1.222075930518690567e+00 -9.605332601978574039e-03
1.099556681616186582e+00 -8.626430092031728628e-03
9.889500731335553185e-01 -7.689883762946500903e-03
8.891676515866577812e-01 -6.879775399658129807e-03
7.992430676794766153e-01 -6.181455263564390561e-03
7.181018461832089361e-01 -5.660051114354050679e-03
6.451337540209772792e-01 -5.108801044870690984e-03
5.731994718228029528e-01 -4.423271881690746775e-03
5.147318344321243355e-01 -3.979188289252619942e-03
9.772282503351297223e+00 -7.481348855157166078e-02
8.944238484299789960e+00 -6.863369774785536837e-02
8.175389061632795773e+00 -6.286588070821386154e-02
7.462993583336506198e+00 -5.749199543305655996e-02
6.804366358477241583e+00 -5.239551407180541298e-02
6.196523198711529901e+00 -4.774017280280661718e-02
5.636758743556524287e+00 -4.358201535664484733e-02
5.122215410225274823e+00 -3.960903356340195886e-02
4.649971532210716241e+00 -3.595909015513439055e-02
4.217312618466392493e+00 -3.270908684057929200e-02
3.821465425531785254e+00 -2.957443905923736946e-02
3.459973377098028546e+00 -2.684985787349438921e-02
3.130270936630301204e+00 -2.425936783924939957e-02
2.829873586308354838e+00 -2.196349249769872711e-02
2.556536108147876796e+00 -1.985242168413752645e-02
2.308181162041100798e+00 -1.791244148092041230e-02
2.082671571522332066e+00 -1.625043909151832611e-02
1.858808953615985082e+00 -1.442248686305146188e-02
1.675306904060591018e+00 -1.302333347494673277e-02
1.493463372256812027e+00 -1.155270932260069917e-02
1.344737396049988876e+00 -1.050242068256633000e-02
1.210362622445964265e+00 -9.470244828115837246e-03
1.088910339001049499e+00 -8.561346475907128870e-03
9.793764127789674756e-01 -7.617470273084338446e-03
8.805661695221131957e-01 -6.802982853154170527e-03
7.914314266902051642e-01 -6.098878763162928970e-03
7.111394991804074195e-01 -5.592143734263332368e-03
6.388243528580733743e-01 -5.032949877624354369e-03
5.676420799896384484e-01 -4.360812501558068016e-03
5.096398590963291397e-01 -3.913501738583714806e-03
9.697010081851137997e+00 -7.424001639038001199e-02
8.874040332669185460e+00 -6.809953479449677716e-02
8.110139978001255301e+00 -6.238948106642042829e-02
7.402426137000439610e+00 -5.700705665783419723e-02
6.748223839456215067e+00 -5.194881645192574865e-02
6.144645423913068782e+00 -4.732165892912131022e-02
5.588922082742666220e+00 -4.320259822351622814e-02
5.078167571175321804e+00 -3.925466240678376212e-02
4.609487707001354906e+00 -3.562818911829310903e-02
4.180160523746143220e+00 -3.240337287549072132e-02
3.787534895710774840e+00 -2.929677154855695950e-02
3.428970241160552046e+00 -2.661950360039868138e-02
3.101911899333781530e+00 -2.402285865752249241e-02
2.803978778859494092e+00 -2.173317477581886148e-02
2.533013247836191972e+00 -1.966191402864025939e-02
2.286776389189302261e+00 -1.773597555209475984e-02
2.063261691602690018e+00 -1.605383726343888318e-02
1.841367803803748648e+00 -1.428143803081992867e-02
1.659512734221322061e+00 -1.289683234462945735e-02
1.479272466800122254e+00 -1.141686254256318346e-02
1.331933256011240685e+00 -1.037795019696287520e-02
1.198737884611666971e+00 -9.328127289217825330e-03
1.078451256058858165e+00 -8.490991448021709825e-03
9.698897109029935848e-01 -7.541126614985912448e-03
8.720505868216938961e-01 -6.723604685674672635e-03
7.837553612604374331e-01 -6.016153631507084251e-03
7.042623015720804736e-01 -5.518405403424065520e-03
6.326156616193187032e-01 -4.957092891892714813e-03
5.620003201798743353e-01 -4.295237042902827485e-03
5.045750826054716809e-01 -3.844741037015606770e-03
9.622241568705373282e+00 -7.366506093819751022e-02
8.804372093707875990e+00 -6.751380576128528099e-02
8.045252056803761320e+00 -6.176507433125379143e-02
7.342197449395912123e+00 -5.648681954471627270e-02
6.692400618425686787e+00 -5.149409886569108336e-02
6.093154276661243429e+00 -4.701862651638518548e-02
5.541412013055647456e+00 -4.280900521821358329e-02
5.034413929033308754e+00 -3.889497367669115385e-02
4.569329723256766229e+00 -3.529162490966655102e-02
4.143327176865580164e+00 -3.209111959686016674e-02
3.753835983213296146e+00 -2.900706588317245385e-02
3.398166903034071318e+00 -2.634925560821281196e-02
3.073806399113148125e+00 -2.378202004006709294e-02
2.778379593348583754e+00 -2.149892838141937226e-02
2.509754481748561084e+00 -1.946723058497749209e-02
2.265559819045037226e+00 -1.755547634815786753e-02
2.043959593057570245e+00 -1.586009750256221415e-02
1.824009027588982423e+00 -1.413204374670314067e-02
1.643798775643236620e+00 -1.276854609486501209e-02
1.465272161684970653e+00 -1.128533963201546093e-02
1.319218578693860167e+00 -1.024957276241000512e-02
1.187271578248350501e+00 -9.186043627803040096e-03
1.068084596470511682e+00 -8.363976594918651197e-03
9.605699399115606996e-01 -7.465639538680930200e-03
8.635807477605306204e-01 -6.643867375081447153e-03
7.761303201618849901e-01 -5.931370371969420588e-03
6.973704884493228118e-01 -5.442674463855801635e-03
6.264006074264213408e-01 -4.873339904480535577e-03
5.565357622242930180e-01 -4.229175918453269116e-03
4.996756565719473464e-01 -3.776602244071521237e-03
9.547831275910823479e+00 -7.312198814264118940e-02
8.734971044895017300e+00 -6.695546558145028249e-02
7.980738460250005772e+00 -6.124790311903080542e-02
7.282373431143369658e+00 -5.599216353787914158e-02
6.637023681617693072e+00 -5.115134659641206588e-02
6.041926913642303276e+00 -4.659168718540633580e-02
5.494249818664261653e+00 -4.241035224183159480e-02
4.991040990634990848e+00 -3.852702894491882857e-02
4.529496807845947437e+00 -3.495298230667126527e-02
4.106808154639603359e+00 -3.176856524917012065e-02
3.720422930831774444e+00 -2.871243999539207711e-02
3.367603735413852384e+00 -2.601891080817008914e-02
3.045900928945635133e+00 -2.350200856479268963e-02
2.752975733237307931e+00 -2.125428580206285833e-02
2.486610362624563031e+00 -1.926439183597920823e-02
2.244530941987801231e+00 -1.736813499258674925e-02
2.024898807518350718e+00 -1.565895307929033795e-02
1.806908828473724027e+00 -1.398132252105192819e-02
1.628301288080788778e+00 -1.263449114883121067e-02
1.451362360950565478e+00 -1.114469433570700746e-02
1.306627006289956983e+00 -1.011853463089054835e-02
1.175853254415908156e+00 -9.039231941270101794e-03
1.057809387249924571e+00 -8.213786008226968416e-03
9.512763174016426460e-01 -7.385389485038748765e-03
8.551783809050054197e-01 -6.559958544359838738e-03
7.685581429693875144e-01 -5.844217380654770366e-03
6.905636964355130747e-01 -5.370883676598159351e-03
6.202700866698230842e-01 -4.735870145308857491e-03
5.510708691441568163e-01 -4.159928376098848482e-03
4.894448007033292969e-01 -3.661333751211009752e-03
9.473876292232299434e+00 -7.259956614343465731e-02
8.666081286502116399e+00 -6.639987087938244159e-02
7.916599209640655666e+00 -6.072709394502832231e-02
7.222901341993318347e+00 -5.554001997496595122e-02
6.582022938329355810e+00 -5.068803188149090949e-02
5.991147091014202175e+00 -4.615987895675933983e-02
5.447435843809802059e+00 -4.201377929234554470e-02
4.947902431267321433e+00 -3.803757851676847074e-02
4.489888808810047927e+00 -3.460938326446519331e-02
4.070523749830446292e+00 -3.144652211818659004e-02
3.687217240107498739e+00 -2.841651921557969418e-02
3.337302358913380118e+00 -2.574006397202193569e-02
3.018294242861383481e+00 -2.324189529729095427e-02
2.727768642770773688e+00 -2.101272496347075108e-02
2.463657248180210146e+00 -1.905770508601640698e-02
2.223690133525223711e+00 -1.718368172300011737e-02
2.005976315353360295e+00 -1.544889023614036058e-02
1.789919779384510523e+00 -1.382371493225364838e-02
1.612852963313363475e+00 -1.249222396768624038e-02
1.437544604870035547e+00 -1.100648333168381503e-02
1.294155939967101432e+00 -9.986174868660140785e-03
1.164593266968370289e+00 -8.891361324067393115e-03
1.047621793024550607e+00 -8.058300018568616274e-03
9.420496319489901627e-01 -7.307811296135318518e-03
8.468955546202651119e-01 -6.477517662026506008e-03
7.610715730491126596e-01 -5.889969111682588632e-03
6.837809258975607873e-01 -5.289288828188160041e-03
6.142242460964844053e-01 -4.667178447964129458e-03
5.456094870565680877e-01 -4.092374982423895025e-03
3.696902670238688127e-01 -2.533652189437653017e-03
9.400339541468257565e+00 -7.205264322046764369e-02
8.597573544029177839e+00 -6.596504930351940188e-02
7.852919024894097433e+00 -6.031939564925700714e-02
7.163781509358033261e+00 -5.510709602774011007e-02
6.527329060921418957e+00 -5.027182528728096900e-02
5.940641827580394718e+00 -4.573914791572559341e-02
5.400899788022737624e+00 -4.165510694423078808e-02
4.905198497872082619e+00 -3.771520359470251216e-02
4.450604361275026122e+00 -3.431027220528280047e-02
4.034614734999007801e+00 -3.116923494431118533e-02
3.654317347080905609e+00 -2.816525651892837212e-02
3.307244511079929783e+00 -2.550217089916232902e-02
2.990817553431592835e+00 -2.303141666341861765e-02
2.702757074424647410e+00 -2.081516452688418617e-02
2.440894746874729293e+00 -1.890524220805829547e-02
2.203035676353269690e+00 -1.704055212533046176e-02
1.987211504079288149e+00 -1.529225820876438380e-02
1.773011870840695003e+00 -1.371396923274634076e-02
1.597632911522646193e+00 -1.240366617224476949e-02
1.423818139551119133e+00 -1.091348991091852134e-02
1.281730024579164740e+00 -9.901406465224239090e-03
1.153421627920582893e+00 -8.790030727425983056e-03
1.037521376405326823e+00 -7.952901152680363212e-03
9.329128640421794350e-01 -7.231709816707471844e-03
8.386501034683780942e-01 -6.435585163729135028e-03
7.536703448401886885e-01 -5.714310945947974688e-03
6.771519867288368077e-01 -5.260806244126632787e-03
6.081949928076499923e-01 -4.650117327262560420e-03
5.403125125100968207e-01 -4.066761956776745839e-03
2.488575431432361873e-01 -1.916447862389651820e-03
9.327273033830330462e+00 -7.153733156780751890e-02
8.529452858114490610e+00 -6.546428083302209544e-02
7.789616184076581185e+00 -5.989762179287916322e-02
7.105097629149666361e+00 -5.472009913393197089e-02
6.473015668589453320e+00 -4.982414023133044378e-02
5.890496981414831801e+00 -4.540062812200589687e-02
5.354678362836192917e+00 -4.131812049681159865e-02
4.862727223787993047e+00 -3.753806960588200459e-02
4.411642713305321983e+00 -3.397260909997224659e-02
3.998861688163838579e+00 -3.094322168980766924e-02
3.621653498946892480e+00 -2.796628990120481745e-02
3.277391497889396099e+00 -2.532071602867362256e-02
2.963605599740782193e+00 -2.286934098168063451e-02
2.678038840166588219e+00 -2.066818413719127487e-02
2.418377477811462395e+00 -1.879934080100363961e-02
2.182569551040196121e+00 -1.695090039647644334e-02
1.948345470715335148e+00 -1.503908506049915841e-02
1.756380922457147831e+00 -1.353353345046719343e-02
1.582504248645909550e+00 -1.230675439500262917e-02
1.410264426754925360e+00 -1.086955415883996204e-02
1.269479544632339918e+00 -9.847570513321147676e-03
1.142337868554552438e+00 -8.743154540956706022e-03
1.027508559406258737e+00 -7.899664197469043539e-03
9.239682802038924336e-01 -7.178828528286947987e-03
8.305541868045692722e-01 -6.452194904285228801e-03
7.463257251013288851e-01 -5.755157829934490384e-03
6.705081685141192072e-01 -5.232974798766249803e-03
6.022264878914606046e-01 -4.687141358054737472e-03
5.350347540748335851e-01 -4.101344836661940073e-03
1.667788008773246344e-01 -1.349668834799990684e-03
9.254584698441332691e+00 -7.102404899685754724e-02
8.461727346939742489e+00 -6.498808808992811992e-02
7.726737671222482007e+00 -5.947137924134078546e-02
7.046770953764889711e+00 -5.423744650226099834e-02
6.419145413210489259e+00 -4.946903292207530806e-02
5.840703730490536927e+00 -4.518299881313840582e-02
5.308901954040636362e+00 -4.101058196875007750e-02
4.820589376606291054e+00 -3.726370179710897235e-02
4.373003118287126512e+00 -3.372304290646706976e-02
3.963475461635789454e+00 -3.071239788935048107e-02
3.589265354062070479e+00 -2.775886733715374546e-02
3.247791014513254471e+00 -2.513065188509429684e-02
2.936615942638846288e+00 -2.270427786407803669e-02
2.653415829369456969e+00 -2.051618399479538876e-02
2.396042400528770155e+00 -1.867138236440153351e-02
2.162285940858280409e+00 -1.671145145732000348e-02
1.930116622729685538e+00 -1.492518870019149055e-02
1.739741538758771133e+00 -1.343604835206723379e-02
1.551207278349802987e+00 -1.209676121319063630e-02
1.396888010128532143e+00 -1.082667438201278740e-02
1.257389153652419544e+00 -9.675783866096078836e-03
1.131377657098193712e+00 -8.690231445046200931e-03
1.017582759268536918e+00 -7.846433633054834128e-03
9.150103063648061807e-01 -7.120768862854904256e-03
8.224624509925979599e-01 -6.471246488070772976e-03
7.391031509843796199e-01 -5.711218097452457239e-03
6.639746782709468054e-01 -5.189828622545111445e-03
5.963423049971313672e-01 -4.721077392010084722e-03
5.297235215957205590e-01 -4.133384371599823325e-03
1.003065901151834183e+01 -7.684034733914600623e-02
9.182326626415770576e+00 -7.056231649530296524e-02
8.394444743427916578e+00 -6.451869334806636935e-02
7.664179151868205864e+00 -5.904399809041961655e-02
6.988845982617741370e+00 -5.384259495137752594e-02
6.365544444016146386e+00 -4.915678382621292003e-02
5.791276279183161790e+00 -4.485327020979623658e-02
5.263368552053173666e+00 -4.076628860328970760e-02
4.778743952294959740e+00 -3.706245525065294394e-02
4.334685483685007945e+00 -3.347138557573625661e-02
3.928352313964720288e+00 -3.048472139593036076e-02
3.557117970719573474e+00 -2.755160768106423158e-02
3.218440362246037356e+00 -2.494133796802873448e-02
2.909896919404168170e+00 -2.253893655706860205e-02
2.629087890221230239e+00 -2.036093130520125194e-02
2.373850427344189384e+00 -1.838952751556155452e-02
2.142099907025317940e+00 -1.660067422682064142e-02
1.912008527305890437e+00 -1.481513650725770070e-02
1.723392852953370413e+00 -1.333815243401869841e-02
1.536493142658668098e+00 -1.198816015525825361e-02
1.383548064673540967e+00 -1.074942402970547120e-02
1.245302767828979862e+00 -9.628203512195352212e-03
1.120462566923297931e+00 -8.635089187231432054e-03
1.007797086220249438e+00 -7.790202318159498290e-03
9.061387695587906910e-01 -7.058720187514610708e-03
8.144622137142714102e-01 -6.427291249277859546e-03
7.318660943916941442e-01 -5.667804949392929968e-03
6.574456006241848893e-01 -5.136952408548211071e-03
5.904988388762544282e-01 -4.681680315925403589e-03
5.245383824654340499e-01 -4.169597551143211511e-03
9.953587246135599642e+00 -7.631349044204301102e-02
9.110465227661661558e+00 -7.007891659690505815e-02
8.327523560861042284e+00 -6.413801981980522815e-02
7.602050459378904890e+00 -5.853858814034579999e-02
6.931339204888262273e+00 -5.350467041051831796e-02
6.312363491443207408e+00 -4.879064930488507396e-02
5.742206246050244545e+00 -4.452456783331171924e-02
5.218214309971847875e+00 -4.045936493551095109e-02
4.737207912810545096e+00 -3.667590831426952719e-02
4.296588447857361714e+00 -3.336666377604645406e-02
3.893414249497761936e+00 -3.025364679985500377e-02
3.525240870013011119e+00 -2.734281475868533332e-02
3.189336499650931245e+00 -2.474336882082511790e-02
2.883376632955417129e+00 -2.246197243072422731e-02
2.604933998785435634e+00 -2.020283148469740470e-02
2.351888678038204450e+00 -1.824923310283099731e-02
2.122108534394016033e+00 -1.648321023237723712e-02
1.894039551564804746e+00 -1.469895684394363633e-02
1.707136534810668405e+00 -1.323551545981411538e-02
1.521928103739351723e+00 -1.188541366669567702e-02
1.370338225747880223e+00 -1.066096168826283913e-02
1.233405354220383776e+00 -9.573999438724896394e-03
1.109735947365623865e+00 -8.582125024631893223e-03
9.980920291682441325e-01 -7.728727475580838939e-03
8.973536694576446093e-01 -6.993312326327541170e-03
8.065515360298357583e-01 -6.358250446318131945e-03
7.247084660162815828e-01 -5.616745216051265664e-03
6.510429014716268004e-01 -5.092811521869163374e-03
5.784162643473491627e-01 -4.585386097895971166e-03
5.194036590501059925e-01 -4.184468429953894751e-03
9.876994532665978710e+00 -7.578772204407079049e-02
9.039008902140844626e+00 -6.957368514892647848e-02
8.261016383717024070e+00 -6.366078746740520822e-02
7.540318566749490081e+00 -5.810469124096952903e-02
6.874114723648411029e+00 -5.310296592161917184e-02
6.259504340728977212e+00 -4.842087818079218037e-02
5.693498115593002673e+00 -4.418677791457963078e-02
5.173366182209599984e+00 -4.014860148454188482e-02
4.696024770472073229e+00 -3.638848656125405479e-02
4.258810610130804086e+00 -3.310269897816274509e-02
3.858818288025728016e+00 -2.995475273639661151e-02
3.493566385139446950e+00 -2.712273219556556383e-02
3.160488348077304721e+00 -2.454585824812818839e-02
2.857051902160581136e+00 -2.229697067959061918e-02
2.580988038183874789e+00 -2.004185538733676414e-02
2.330136085629521236e+00 -1.809926124497466399e-02
2.102389294779177575e+00 -1.636936315451335486e-02
1.876304195026381016e+00 -1.457469663010062429e-02
1.691055171717581906e+00 -1.312948316188538266e-02
1.507454265148143513e+00 -1.177553288326373820e-02
1.357248311378273620e+00 -1.056461884117078191e-02
1.221597710368581113e+00 -9.526305916594731207e-03
1.098996883052008711e+00 -8.526966810052319032e-03
9.884275133826534443e-01 -7.669879007258289562e-03
8.886552317040293802e-01 -6.927605568461565021e-03
7.987264322761622459e-01 -6.291735223699782345e-03
7.176522385060645215e-01 -5.574131011043924853e-03
6.446541902451268236e-01 -5.040455359919532655e-03
5.727955744536528115e-01 -4.528407181190748088e-03
5.143112803107511288e-01 -4.126830294010610731e-03
9.800932073745592277e+00 -7.528263397445365823e-02
8.968004183057473711e+00 -6.903623281484816410e-02
8.194942458724746359e+00 -6.314171348119344829e-02
7.479012555076634428e+00 -5.766442547204295860e-02
6.817354137595621921e+00 -5.269936948262413101e-02
6.207016650397434887e+00 -4.804632034228040194e-02
5.645145646903332093e+00 -4.363885111619435209e-02
5.128799097952628117e+00 -3.984456686226525018e-02
4.655110535687203566e+00 -3.609579500371412619e-02
4.221253268238605472e+00 -3.284094035971814318e-02
3.824504571049788026e+00 -2.970894534001397580e-02
3.462236939360005650e+00 -2.690288608134962928e-02
3.131842349589962993e+00 -2.434053823877893943e-02
2.830925033183325557e+00 -2.212936677418555001e-02
2.557234881952429983e+00 -1.987797331024490632e-02
2.308512716003825460e+00 -1.794672568365256876e-02
2.082780012195862174e+00 -1.624716300044409811e-02
1.858651699628601550e+00 -1.445370857694410101e-02
1.675077751189473219e+00 -1.301967437155416088e-02
1.493087600969076334e+00 -1.166060786463273338e-02
1.344347985359334308e+00 -1.046881085508274099e-02
1.209879186908396909e+00 -9.467472799613725273e-03
1.088445682153219130e+00 -8.470419273194253543e-03
9.788501655371644183e-01 -7.605765240209704132e-03
8.800425946172174552e-01 -6.859067197393845135e-03
7.909143105655755956e-01 -6.221280808431785096e-03
7.106877669152198429e-01 -5.520795325855331649e-03
6.383506511981427156e-01 -4.988249905910124848e-03
5.671383630342003990e-01 -4.474602102224419301e-03
5.092194232761382278e-01 -4.067025836960109879e-03
9.725181379784082480e+00 -7.475133611361770014e-02
8.897415020191838053e+00 -6.844732296388188197e-02
8.129225888601423478e+00 -6.266896105138099193e-02
7.418030278625602492e+00 -5.729624731279750471e-02
6.760906893975270116e+00 -5.228866467043474797e-02
6.154952920101072422e+00 -4.756855776615894621e-02
5.597049812489333753e+00 -4.338249766550415776e-02
5.084593921956000351e+00 -3.952262849459006050e-02
4.614522930612634966e+00 -3.584309815154848589e-02
4.184044661616466598e+00 -3.256857693412044258e-02
3.790465852881439446e+00 -2.945366172941798338e-02
3.431070357084919031e+00 -2.668114899523872999e-02
3.103431164937027642e+00 -2.413130774747568319e-02
2.805000576858782679e+00 -2.195829020691120528e-02
2.533673583911903116e+00 -1.971118388907456415e-02
2.287078000941245470e+00 -1.779186915258166093e-02
2.063344921994865633e+00 -1.611915616738377605e-02
1.841153114439860961e+00 -1.432713958252170884e-02
1.659192422721315285e+00 -1.291232180784616240e-02
1.478899759719525919e+00 -1.154913907505989747e-02
1.331481031102234702e+00 -1.036874316575606830e-02
1.198248672833071460e+00 -9.409787413900196421e-03
1.077981855025981650e+00 -8.403890992813550787e-03
9.693833823745051648e-01 -7.540501454545395915e-03
8.715165276966477803e-01 -6.792554370820090906e-03
7.832331582439134854e-01 -6.146027977511110338e-03
7.037083822608007910e-01 -5.470811324951427648e-03
6.321341464183264369e-01 -4.929446957982480323e-03
5.615947188366030574e-01 -4.416957068977232781e-03
5.041787170984107780e-01 -4.010239559124441702e-03
9.649969639185663084e+00 -7.419542807105201920e-02
8.827182474843880300e+00 -6.798350160188501579e-02
8.063956375360488593e+00 -6.219828326178659939e-02
7.357549037871207176e+00 -5.684736472630274456e-02
6.704847417646851326e+00 -5.179001739824658918e-02
6.103160732084005780e+00 -4.718570165735206517e-02
5.549405124175122772e+00 -4.302218745805128086e-02
5.040706957929482535e+00 -3.920161874212008818e-02
4.574263168470479535e+00 -3.554119007183995788e-02
4.147123830547189804e+00 -3.229671303066117272e-02
3.756704267596582714e+00 -2.919228884543905930e-02
3.400203806988903121e+00 -2.658180235818446979e-02
3.075215122741201679e+00 -2.400021425033980332e-02
2.779362227626353210e+00 -2.177533588536042716e-02
2.510304906396197744e+00 -1.953452435596909204e-02
2.265831703386392615e+00 -1.763123907594228365e-02
2.043995181457075816e+00 -1.599363690558056744e-02
1.823871206244632281e+00 -1.419957020722982868e-02
1.643528250723131467e+00 -1.279768007522589200e-02
1.464885539390016644e+00 -1.142732667726612666e-02
1.318752513957836880e+00 -1.026689507752810010e-02
1.186773262881982927e+00 -9.352660235095759320e-03
1.067607856404895639e+00 -8.343818933541642668e-03
9.600555532094503519e-01 -7.473951930059155070e-03
8.630386242536262076e-01 -6.721897725950458716e-03
7.756080779158991412e-01 -6.072064706935431481e-03
6.968397359261692126e-01 -5.423720111551354021e-03
6.259194746501568485e-01 -4.879117249590910095e-03
5.560353553744726840e-01 -4.356199186102410227e-03
4.939158127722788616e-01 -3.907350709004237671e-03
9.575069908048721601e+00 -7.360342605614418610e-02
8.757412629027385265e+00 -6.746725202813101674e-02
7.999102708251257354e+00 -6.175164509280561820e-02
7.297384587862892680e+00 -5.639873440535763532e-02
6.649165722750467467e+00 -5.137264675867163344e-02
6.051775179171197117e+00 -4.688105935182380890e-02
5.502015894818396369e+00 -4.266503436722240278e-02
4.997174992054969067e+00 -3.886861143316616696e-02
4.534231941973835056e+00 -3.523857073593643363e-02
4.110487702451677272e+00 -3.202083286018506114e-02
3.723117261060723937e+00 -2.897727600455559174e-02
3.369589319943451677e+00 -2.634284057403222384e-02
3.047292101450380208e+00 -2.377384689922740560e-02
2.753923861817986651e+00 -2.156621391343179622e-02
2.487128040215791369e+00 -1.935942723550859376e-02
2.244774564206745815e+00 -1.747200943326901110e-02
2.024930590989239665e+00 -1.585976012374511190e-02
1.806754464333024890e+00 -1.406452968861411634e-02
1.627957153727841222e+00 -1.268035019032716718e-02
1.450962782921908945e+00 -1.131053948719980447e-02
1.306213793712715621e+00 -1.016509083534092826e-02
1.175413136315549556e+00 -9.290233473129199185e-03
1.057321142129468372e+00 -8.278727264601734234e-03
9.507381336811462358e-01 -7.405299971342109780e-03
8.546920934763971855e-01 -6.650468271045185085e-03
7.680333069207414542e-01 -5.996668526719654141e-03
6.900387657686799514e-01 -5.366148149736931459e-03
6.197870824298834513e-01 -4.818050334199967116e-03
5.506639072440112637e-01 -4.298909458434644476e-03
3.730330174050965342e-01 -3.001738695959210723e-03
9.500594930254308679e+00 -7.303417049640439918e-02
8.688016161231203682e+00 -6.688333696294730679e-02
7.934687703172205175e+00 -6.118104454454359464e-02
7.237602122250695658e+00 -5.597677776632900559e-02
6.593884704676701958e+00 -5.094974233014859522e-02
6.000755196066932307e+00 -4.648679567812181307e-02
5.454971527560372735e+00 -4.229887577202554039e-02
4.953965833448067180e+00 -3.853683239301763930e-02
4.494566134793165801e+00 -3.492719953745625217e-02
4.074135657424575285e+00 -3.174008236016977180e-02
3.689877115271407604e+00 -2.871072541176824394e-02
3.339225917811049271e+00 -2.609308946563148462e-02
3.019615561504021883e+00 -2.354463984787320482e-02
2.728680489654624619e+00 -2.134741570663011359e-02
2.464142257308566730e+00 -1.917987530221293077e-02
2.223904304891849648e+00 -1.730715590243264712e-02
2.005989057160393774e+00 -1.572565202599730469e-02
1.789730348343843813e+00 -1.392827756031058892e-02
1.612594662339158269e+00 -1.256035042713798434e-02
1.437131733435844438e+00 -1.118682625970589956e-02
1.293664791457375562e+00 -1.006063468388353720e-02
1.164141240075732942e+00 -9.229522746812749215e-03
1.047122148693460320e+00 -8.209769516993226449e-03
9.415078364714178916e-01 -7.333439857990241111e-03
8.463317489923164461e-01 -6.574381315837722096e-03
7.606020587718830273e-01 -5.917308030066053409e-03
6.833225019043323023e-01 -5.311453388490601502e-03
6.137393630938478006e-01 -4.760495648930837889e-03
5.451934487281271391e-01 -4.234321807952278957e-03
2.511113593898849916e-01 -1.956532650767118988e-03
9.426577448823621808e+00 -7.246284805206561208e-02
8.619093787320064592e+00 -6.636206896305993364e-02
7.870671639342881498e+00 -6.069652176253140241e-02
7.178247418809667657e+00 -5.553323168335551341e-02
6.538982715160740256e+00 -5.067563712259227221e-02
5.950066532002082020e+00 -4.608919621695313495e-02
5.408360656551452372e+00 -4.193540165093957717e-02
4.911048230810777682e+00 -3.804781605088084634e-02
4.455185988683263432e+00 -3.461176592565597121e-02
4.038062537760694681e+00 -3.145524151481119551e-02
3.656905933139760645e+00 -2.844155407117848408e-02
3.309063793639468898e+00 -2.583835255833063019e-02
2.992086722580556746e+00 -2.331103826222937284e-02
2.703633629092108137e+00 -2.113054322012491645e-02
2.441348527562824167e+00 -1.899475094444788917e-02
2.203223017969328623e+00 -1.713609824682776547e-02
1.966750396081349495e+00 -1.541400664780811017e-02
1.772812590289923884e+00 -1.392503880013150341e-02
1.597311561572034133e+00 -1.243736455467344022e-02
1.423391263017820929e+00 -1.105894846653874414e-02
1.281304226409274660e+00 -9.953411341280773289e-03
1.152957392678062076e+00 -9.111213331461948117e-03
1.037010663910737263e+00 -8.141651434307346780e-03
9.324655092232344566e-01 -7.261872613766082174e-03
8.381578357389494194e-01 -6.497321253655759937e-03
7.532059787782686699e-01 -5.888857393268165374e-03
6.766407094100269637e-01 -5.258131347497727731e-03
6.077103908207753813e-01 -4.703599391838759504e-03
5.399042808330217769e-01 -4.170872152376783014e-03
1.682881572301012096e-01 -1.285321025728304329e-03
9.352999334835629952e+00 -7.189293947578184740e-02
8.550600779631455595e+00 -6.583326672440946437e-02
7.807007259030256385e+00 -6.021037752006565269e-02
7.119257263679902969e+00 -5.507863839783670723e-02
6.484471658143947437e+00 -5.023276171567711557e-02
5.899670588531360060e+00 -4.562429484337420654e-02
5.362023751888104428e+00 -4.156156729302728364e-02
4.868467453203449757e+00 -3.770708557917131637e-02
4.416088661484025124e+00 -3.429330646495056673e-02
4.002206646402424184e+00 -3.116508171552759623e-02
3.624142974487342350e+00 -2.816485595844904488e-02
3.279158350600316130e+00 -2.557961485390123496e-02
2.964832847591329479e+00 -2.307409790962843682e-02
2.678781569826053310e+00 -2.090448203077077682e-02
2.418845039031751298e+00 -1.880502360464738135e-02
2.182728163534377597e+00 -1.696813577607769741e-02
1.948294922277137742e+00 -1.527100873016216075e-02
1.756064676729431451e+00 -1.379286752436880911e-02
1.565698492672735975e+00 -1.217662018177616094e-02
1.409841121952505549e+00 -1.092864647932624382e-02
1.269043557886495366e+00 -9.874978619893393095e-03
1.141861774725196232e+00 -8.969690702023868506e-03
1.026986367074072426e+00 -8.069007827197086438e-03
9.234233463744125903e-01 -7.184696370175469235e-03
8.299693694359580043e-01 -6.418467226120404268e-03
7.458218377118561726e-01 -5.837230168991762100e-03
6.700455086912169289e-01 -5.198408953475191011e-03
6.017398031117007218e-01 -4.639477697406049067e-03
5.345267056947557993e-01 -4.107856437999638302e-03
1.013850359987526772e+01 -7.783251276934544105e-02
9.279800187848699977e+00 -7.136934781483507406e-02
8.482539065155627611e+00 -6.535684358363100244e-02
7.743720415698357229e+00 -5.972094502628548518e-02
7.060664790685161840e+00 -5.462450810254492611e-02
6.430324287470498668e+00 -4.973800974453573137e-02
5.849735643698823040e+00 -4.521657977690905078e-02
5.315937048615118066e+00 -4.112069069871822358e-02
4.826120688346980714e+00 -3.743259222299783612e-02
4.377356240857523062e+00 -3.397337439009366633e-02
3.966765089454252990e+00 -3.077524930926299820e-02
3.591684908664324105e+00 -2.788870026239409841e-02
3.249557272142470588e+00 -2.531614292898234919e-02
2.937792093685757777e+00 -2.283294570916563626e-02
2.654222876109361362e+00 -2.067467432050852302e-02
2.396432276524719462e+00 -1.871124770227955078e-02
2.162329278407510547e+00 -1.677831938176338467e-02
1.929985104807405483e+00 -1.512399128274104221e-02
1.739517936442796398e+00 -1.361411911087443902e-02
1.550842628880600982e+00 -1.204661230831713045e-02
1.396453613953975381e+00 -1.088458819990075627e-02
1.256855168656740851e+00 -9.737946838682818435e-03
1.130854140339786484e+00 -8.828956529910602161e-03
1.017091873860655582e+00 -7.997935476594913995e-03
9.144620427958163322e-01 -7.108002935422078755e-03
8.219669524659769522e-01 -6.339365194753396153e-03
7.385704553838996489e-01 -5.777094809231647816e-03
6.634492464581847049e-01 -5.138007908080591615e-03
5.959039555408077726e-01 -4.578556142949995710e-03
5.293140992921311350e-01 -4.040956477393169329e-03
1.006059278350801378e+01 -7.724569498920118293e-02
9.207073825450768467e+00 -7.078233159746186165e-02
8.414850268805857070e+00 -6.476062502600753168e-02
7.680899148779094077e+00 -5.926267809368752915e-02
7.002454888118698761e+00 -5.404652387361586624e-02
6.376473180855157352e+00 -4.933469821787999504e-02
5.800139824867602378e+00 -4.480505930140377818e-02
5.270278924772826556e+00 -4.073542403785469085e-02
4.784207424459071767e+00 -3.703189823817487625e-02
4.338846988071453303e+00 -3.363007999125686848e-02
3.931475483110184133e+00 -3.047365356590691840e-02
3.559479554871477269e+00 -2.760658627764177309e-02
3.220096137055657337e+00 -2.504851569050849797e-02
2.911032233577132811e+00 -2.244222064748224027e-02
2.629759603014228730e+00 -2.044111689626856160e-02
2.374209370035289091e+00 -1.849303802890467016e-02
2.142215619554833861e+00 -1.658149275817830462e-02
1.911859873015078648e+00 -1.493708164487429248e-02
1.723153308275200413e+00 -1.343411553102671560e-02
1.536109441706827283e+00 -1.191309971601813532e-02
1.383076806126097402e+00 -1.077723085198404283e-02
1.244856149163442671e+00 -9.596553005681690215e-03
1.119959321221500215e+00 -8.689904789748599881e-03
1.007299071881782693e+00 -7.911058063607511945e-03
9.055872351573376333e-01 -7.032807318751195871e-03
8.139598076922670566e-01 -6.256104320435362451e-03
7.313307360497933729e-01 -5.718239273641814030e-03
6.569811002678856982e-01 -5.077316016288927793e-03
5.837321146097051994e-01 -4.460086977788589070e-03
5.241292441401830260e-01 -3.971907506729014867e-03
9.983063385098498443e+00 -7.666508140831206075e-02
9.134757863660389887e+00 -7.019422885249755606e-02
8.347559192953108109e+00 -6.422227285015610909e-02
7.618439963333109688e+00 -5.876503243479359873e-02
6.944652091655084902e+00 -5.358266717604914103e-02
6.323075074977735355e+00 -4.890139313141743382e-02
5.750826003014437582e+00 -4.450933974003096205e-02
5.224968283470298402e+00 -4.035109311545920924e-02
4.742527927762441031e+00 -3.667581457959086244e-02
4.300657844785419570e+00 -3.329767332060488277e-02
3.896521017667717857e+00 -3.009600991190517286e-02
3.527483265469883555e+00 -2.731910709341805674e-02
3.190931905527824686e+00 -2.477659963249076100e-02
2.884377766840522384e+00 -2.219506390214832925e-02
2.605590249865765706e+00 -2.020472145246960879e-02
2.352210283802899760e+00 -1.826514942813355080e-02
2.122203081805722480e+00 -1.638677229046757097e-02
1.893917426734071929e+00 -1.474158921900798995e-02
1.706870049463049543e+00 -1.324611808333123371e-02
1.521529913688655311e+00 -1.177733425284219378e-02
1.369890427618490447e+00 -1.065652442349024516e-02
1.232947904926262161e+00 -9.460117459685647712e-03
1.109203015872369358e+00 -8.543736230637165308e-03
9.975362669668464966e-01 -7.764699184566679555e-03
8.967990359607455053e-01 -6.947582741868726063e-03
8.060386992077684942e-01 -6.175513325184648836e-03
7.242730631434349808e-01 -5.663274674212568846e-03
6.505781331403004408e-01 -5.017549458500655465e-03
5.780253052402548608e-01 -4.395585838182372931e-03
5.189929811806565096e-01 -3.902525447918526492e-03
9.905962205049990033e+00 -7.599030183163947572e-02
9.062910543215970449e+00 -6.969478294611053393e-02
8.280652663169860261e+00 -6.368041572062638211e-02
7.556386740935661095e+00 -5.826814318012506905e-02
6.887137827027402182e+00 -5.311965725509848468e-02
6.269980726609622579e+00 -4.846384924166045188e-02
5.701867138165257032e+00 -4.411333571970195433e-02
5.179899428062180178e+00 -4.010335119496379053e-02
4.701179893679868549e+00 -3.631656577272832781e-02
4.262735505258388180e+00 -3.296735099880869491e-02
3.861859851764787521e+00 -2.979291010071307907e-02
3.495791903788201260e+00 -2.703214229747888386e-02
3.162035054163972347e+00 -2.450430775612941897e-02
2.858010430739899022e+00 -2.194948171892766725e-02
2.581582595004535019e+00 -1.996787595421915112e-02
2.330434593683438305e+00 -1.803798390850774869e-02
2.102451978832178270e+00 -1.618686430528566353e-02
1.876124564820716323e+00 -1.454819022583218012e-02
1.690767301590041072e+00 -1.305526260959808532e-02
1.507041829754153683e+00 -1.164435694646485248e-02
1.356846630042254809e+00 -1.054001440692673222e-02
1.221128371040117733e+00 -9.317291780988758154e-03
1.098470052784637163e+00 -8.402024443111709776e-03
9.878608441694540776e-01 -7.616314469741522486e-03
8.880971126531892468e-01 -6.868263711790554768e-03
7.982256738466380064e-01 -6.094474299534319121e-03
7.172128576079603857e-01 -5.544430610197881304e-03
6.441876605636021047e-01 -4.952173219237258374e-03
5.723030575842245060e-01 -4.333488546345652670e-03
5.138409671676305024e-01 -3.839262484218705467e-03
9.829264454764945924e+00 -7.549437185759377833e-02
8.991435898333939747e+00 -6.921572015979213233e-02
8.214224846546816394e+00 -6.334488234866117451e-02
7.494714278131099583e+00 -5.777211508209873642e-02
6.830071648531223616e+00 -5.274752249853412872e-02
6.217329957886382097e+00 -4.812137060951290901e-02
5.653351094577499403e+00 -4.367637150262302509e-02
5.135273771637753448e+00 -3.981413443922069556e-02
4.660161634514682127e+00 -3.618087041849001040e-02
4.225145980620646391e+00 -3.272947810609048297e-02
3.827368257541102992e+00 -2.958619019598136141e-02
3.464308003867469399e+00 -2.683807800170395427e-02
3.133340768766649465e+00 -2.432421381582294817e-02
2.831843171954322447e+00 -2.179972239586119506e-02
2.557795217596685156e+00 -1.982527055902340643e-02
2.308781906106997628e+00 -1.790696249699052361e-02
2.082822951261174893e+00 -1.608198401745632167e-02
1.858454400623118064e+00 -1.445131436966876418e-02
1.674774552867872135e+00 -1.296528758989238389e-02
1.492744233924377717e+00 -1.160389011734607421e-02
1.343886975772485837e+00 -1.047608509196069210e-02
1.209397320391091935e+00 -9.269750156598718580e-03
1.087907087777093107e+00 -8.349069171752727253e-03
9.783438507132311557e-01 -7.560393396464405898e-03
8.794815455340183608e-01 -6.881808960395236104e-03
7.903837304547384202e-01 -6.106402564984476228e-03
7.101504883828104742e-01 -5.503530781825719150e-03
6.378820195743872823e-01 -4.987262678397060001e-03
5.667459448529388322e-01 -4.365630825289077213e-03
5.088093522109153888e-01 -3.872237121410989930e-03
9.753061579319391328e+00 -7.492212531515385354e-02
8.920387615797633174e+00 -6.866074569197667954e-02
8.148190859971309763e+00 -6.287215022224659777e-02
7.433458943649196016e+00 -5.736315221332495551e-02
6.773435913473120351e+00 -5.240252614823173727e-02
6.164949171349261903e+00 -4.777855563567220964e-02
5.605106066433723555e+00 -4.335506719025414984e-02
5.090887555198630565e+00 -3.951921898229355384e-02
4.619417903893166866e+00 -3.591456663392519899e-02
4.187819153589759757e+00 -3.249037189763112621e-02
3.793288979732536426e+00 -2.936812646003319691e-02
3.433132013649952352e+00 -2.665855707149531600e-02
3.104848683527742903e+00 -2.415281311527618310e-02
2.805977965090307169e+00 -2.164029706565774938e-02
2.534200978122286507e+00 -1.967475948995761267e-02
2.287318179004063978e+00 -1.777120261836007825e-02
2.063291318056062362e+00 -1.597552214026023987e-02
1.841044805704960430e+00 -1.435201117726832808e-02
1.658873985245171934e+00 -1.286919167956757613e-02
1.478543599708273426e+00 -1.156218607714198585e-02
1.331009008647202840e+00 -1.038929625129170198e-02
1.197754940534307977e+00 -9.223187763058748878e-03
1.077436387883449198e+00 -8.300518127425880396e-03
9.688703290822942016e-01 -7.506849141271487898e-03
8.709522884244276231e-01 -6.822167132325670028e-03
7.827275214424209704e-01 -6.115149567996760148e-03
7.032690804445315136e-01 -5.464470824909748933e-03
6.316660384831261910e-01 -4.971155568749737082e-03
5.611007347403335066e-01 -4.394904473162546295e-03
4.984088137227776216e-01 -3.854400280351423513e-03
9.677257018461851601e+00 -7.439604432465612982e-02
8.849783738685806256e+00 -6.818261402070185939e-02
8.082520881688633807e+00 -6.242141709388072252e-02
7.372632708460202799e+00 -5.699508403218701141e-02
6.717155723583684512e+00 -5.202513297210511339e-02
6.112977146210487156e+00 -4.731125112743932160e-02
5.557215510277352166e+00 -4.309380964934144548e-02
5.046867318995532870e+00 -3.921667428302777481e-02
4.579015131250820936e+00 -3.564726346668228157e-02
4.150759103231252745e+00 -3.224754938412355970e-02
3.759366823560452708e+00 -2.933151589632407644e-02
3.402203426701467581e+00 -2.645931489434276418e-02
3.076578542113244108e+00 -2.397665217715161043e-02
2.780209661583609382e+00 -2.162386287337871374e-02
2.510798845135989499e+00 -1.952594406155259976e-02
2.266043339682657809e+00 -1.763419207542830935e-02
2.044020844163155992e+00 -1.586448766085194612e-02
1.823663156386040152e+00 -1.424725064474144549e-02
1.643225096110475736e+00 -1.277298620269336563e-02
1.464422203254154953e+00 -1.151009493021386970e-02
1.318307758659030604e+00 -1.030315926511028365e-02
1.186301291365160937e+00 -9.174777521955074927e-03
1.067058080240802731e+00 -8.246374154361456668e-03
9.595419630249766296e-01 -7.448552383086474646e-03
8.625091422926266516e-01 -6.784271653848730071e-03
7.751022427166971429e-01 -5.989884280876714255e-03
6.963730369237266515e-01 -5.417473709899064786e-03
6.254516701413508351e-01 -4.919374385883953926e-03
5.556395049102993422e-01 -4.428437393350363044e-03
3.764410812742103873e-01 -2.699698774841993460e-03
9.601845700448073728e+00 -7.392704707559193122e-02
8.779581173168075736e+00 -6.773356842031612313e-02
8.017259950729226148e+00 -6.198543277860619344e-02
7.312201074412963742e+00 -5.663661132788549296e-02
6.661194759456281922e+00 -5.164221322924306828e-02
6.061375440856685337e+00 -4.700684290238048291e-02
5.509667661044495013e+00 -4.276620325357586433e-02
5.003163628286419140e+00 -3.891210463356582772e-02
4.538930089354184183e+00 -3.537467978484884479e-02
4.114023865852004747e+00 -3.199822966480679598e-02
3.725808573102751264e+00 -2.911210953127787646e-02
3.371475968699395143e+00 -2.626178951349804683e-02
3.048602301409063742e+00 -2.380269821909607175e-02
2.754738862415727851e+00 -2.146765464673998022e-02
2.487590080990424113e+00 -1.937022089565296895e-02
2.244956755130134152e+00 -1.749436748049881460e-02
2.024897610539126980e+00 -1.574840805782600633e-02
1.806529123938392711e+00 -1.413887198654658131e-02
1.627656438813337658e+00 -1.267138739011046920e-02
1.450493495704876068e+00 -1.140429839603556914e-02
1.305656704363555409e+00 -1.021606475294446238e-02
1.174892161330568952e+00 -9.123762169580870718e-03
1.056767569006563878e+00 -8.189778845484087244e-03
9.502209883523620171e-01 -7.390421062482824786e-03
8.541245325915461928e-01 -6.735872207319264574e-03
7.675718567905041034e-01 -6.107460533903241381e-03
6.895617865220042830e-01 -5.371895878479029766e-03
6.193174100058561615e-01 -4.870370812852180264e-03
5.501685623765931732e-01 -4.396535841399904637e-03
2.533651756365337682e-01 -1.958398979966607945e-03
9.526949207427730215e+00 -7.339631524981465871e-02
8.709839555241806863e+00 -6.725226993345662097e-02
7.952436336789449278e+00 -6.154774188231830478e-02
7.252082349871129097e+00 -5.622829459429885823e-02
6.605692869801947253e+00 -5.124330004649720743e-02
6.010103313035616956e+00 -4.664796196630657810e-02
5.462486404792296746e+00 -4.243713673771974670e-02
4.959797937773012144e+00 -3.858392147548833639e-02
4.499127627551579245e+00 -3.510006936850366271e-02
4.077599600088509746e+00 -3.174827462741096340e-02
3.692457654366156916e+00 -2.886962300495823572e-02
3.341015107752783209e+00 -2.605572801657339219e-02
3.020806659272472938e+00 -2.362574719163402018e-02
2.729448198977621587e+00 -2.130497688641912885e-02
2.464572976124663306e+00 -1.920977256436197725e-02
2.224058466278128421e+00 -1.734777876213597705e-02
1.985261569619296784e+00 -1.546921888325743406e-02
1.789489739654436251e+00 -1.394263605866231243e-02
1.612220860598045480e+00 -1.256745980821413235e-02
1.436656287286589340e+00 -1.129840838010160407e-02
1.293194058467280527e+00 -1.012521392530512515e-02
1.163608193105389432e+00 -9.071570579752807548e-03
1.046564388438764981e+00 -8.135388750573901984e-03
9.409874428198143903e-01 -7.329740423188171525e-03
8.458615172831257523e-01 -6.682394945028981639e-03
7.600724196061581228e-01 -5.902434189782969527e-03
6.828357737994492638e-01 -5.327976612603104421e-03
6.132678947888974275e-01 -4.825171786969705175e-03
5.447855281424882623e-01 -4.341574007197249695e-03
1.697975135828778126e-01 -1.356261259020660054e-03
9.452509378885308067e+00 -7.286541516959328668e-02
8.640480494413328216e+00 -6.676794886046065469e-02
7.888045351825417661e+00 -6.110038301758872331e-02
7.192382182441978244e+00 -5.580517581942734395e-02
6.550497546748935918e+00 -5.084129188464452803e-02
5.959196353027251369e+00 -4.628686593570111030e-02
5.415553445625496565e+00 -4.210140402503450424e-02
4.916696910564037459e+00 -3.827257525173928532e-02
4.459607711899795213e+00 -3.481195312175860285e-02
4.041347087366488289e+00 -3.149161884896988645e-02
3.659370580191041000e+00 -2.863012291883886701e-02
3.310858919014923796e+00 -2.585166555851040396e-02
2.993311528986827508e+00 -2.344553842395629209e-02
2.704364663114266154e+00 -2.114328962935669437e-02
2.441789995077995989e+00 -1.905085419798686203e-02
2.203349667707402038e+00 -1.733582842097870086e-02
1.966653422594544676e+00 -1.534892399874940132e-02
1.772543390796211149e+00 -1.383827487639358207e-02
1.580293442977352969e+00 -1.233563541260841202e-02
1.422989522828733477e+00 -1.118706567021224979e-02
1.280821652935179689e+00 -1.010825554884379682e-02
1.152412523978582071e+00 -9.014178940387909331e-03
1.036448795071561291e+00 -8.076038672086942316e-03
9.319424367606653492e-01 -7.264210903454155349e-03
8.375841649055878468e-01 -6.627133793755970136e-03
7.526954408052666246e-01 -5.858793923339480555e-03
6.761462045312287561e-01 -5.277298448763169565e-03
6.072392376025005367e-01 -4.771445409541708732e-03
5.394081547726888859e-01 -4.289962094324310977e-03
1.024762901140958959e+01 -7.889828788812504323e-02
9.378435985182649759e+00 -7.228103780063122041e-02
8.571549479062417376e+00 -6.619716826372776253e-02
7.824100667256300490e+00 -6.061829163493121647e-02
7.133195463472064013e+00 -5.536197007436158279e-02
6.495670140079959687e+00 -5.040610937710188894e-02
5.908701273860838654e+00 -4.592294056743650987e-02
5.369070074594605835e+00 -4.176524862901194457e-02
4.873981414962998748e+00 -3.793690744317700092e-02
4.420400784757329227e+00 -3.453050930956443054e-02
4.005509283220969330e+00 -3.123044804689072834e-02
3.626538383604973603e+00 -2.838670305163081345e-02
3.280870354381105969e+00 -2.563899766223653315e-02
2.966016831919791041e+00 -2.326154260834179324e-02
2.679553171433415759e+00 -2.097311281706315186e-02
2.419212293501892486e+00 -1.891821035447783031e-02
2.182836105798603210e+00 -1.717045131407798214e-02
1.948180559573534865e+00 -1.536690768915215631e-02
1.755887915148149681e+00 -1.373333610390378712e-02
1.565338050644348167e+00 -1.222646429993384277e-02
1.409426272392112489e+00 -1.099900174920605961e-02
1.268538310286934534e+00 -1.005037960854655854e-02
1.141305092240445296e+00 -8.953477030700198944e-03
1.026481314708519221e+00 -8.014693191470833797e-03
9.228840107395122061e-01 -7.200961173916522323e-03
8.294933986297036155e-01 -6.571890083179209550e-03
7.453063321063179147e-01 -5.811055634777291361e-03
6.695573267817700458e-01 -5.227898893225581094e-03
6.013228267079194778e-01 -4.719242093940739964e-03
5.341311033875407732e-01 -4.229697475614985040e-03
1.016867141674232755e+01 -7.830554643932641223e-02
9.304770467275810475e+00 -7.174302789668535185e-02
8.502975742267057768e+00 -6.570148244681101035e-02
7.760494570821030891e+00 -6.009490297918094331e-02
7.074301613338375816e+00 -5.490660667899532887e-02
6.441237449587053021e+00 -5.007831112392505113e-02
5.858521402496197794e+00 -4.555219282032590966e-02
5.322929918447165676e+00 -4.142177782498839694e-02
4.831554913603740786e+00 -3.762265512722520050e-02
4.381475891839666126e+00 -3.408960155362264488e-02
3.969887653221890744e+00 -3.096180979246505871e-02
3.594012849655864983e+00 -2.813592399908357300e-02
3.251191030195008658e+00 -2.542499314465665114e-02
2.938926232714958786e+00 -2.307150539535853667e-02
2.654883281873192669e+00 -2.079928567894969577e-02
2.396768197412356471e+00 -1.876364661655835833e-02
2.162421283986412757e+00 -1.700193753577326078e-02
1.929847260761101468e+00 -1.520941502890048834e-02
1.739314918429698764e+00 -1.362261929685306197e-02
1.550473943894810080e+00 -1.211037108985181868e-02
1.395952726607375460e+00 -1.090461375677871832e-02
1.256344368027534131e+00 -9.979835890917233485e-03
1.130286087114907190e+00 -8.899446840186604410e-03
1.016579607232415583e+00 -7.952307683834603999e-03
9.139353541124802804e-01 -7.136790420476960169e-03
8.213913713950469209e-01 -6.512553721136286888e-03
7.380548019804537008e-01 -5.762938302189350367e-03
6.630021050754295597e-01 -5.174987750421093137e-03
5.890482323421477595e-01 -4.613736896299200883e-03
5.289167896249248324e-01 -4.172105528350042274e-03
1.009013683703659581e+01 -7.775671925147606411e-02
9.231582963547332099e+00 -7.125455169340515205e-02
8.434961995602012763e+00 -6.521048160510671543e-02
7.697310131021198210e+00 -5.963538660695757998e-02
7.015822187777313701e+00 -5.445649253437971626e-02
6.387181765124667621e+00 -4.969165019930731064e-02
5.808704217142497406e+00 -4.508621227750857219e-02
5.277044664442795963e+00 -4.107561430371341887e-02
4.789435798756803919e+00 -3.730520656331084289e-02
4.342875391127783757e+00 -3.379391286094634433e-02
3.934533324201554993e+00 -3.069114594748601627e-02
3.561693136016121919e+00 -2.789115598142517805e-02
3.221672430034399959e+00 -2.520776248419093549e-02
2.912026435272237368e+00 -2.287596075288883882e-02
2.630453300605045008e+00 -2.062651131912124000e-02
2.374515415687143527e+00 -1.860249886154523302e-02
2.142287636857525435e+00 -1.683190076180818978e-02
1.911758789866869757e+00 -1.505028713044715555e-02
1.722840512841090854e+00 -1.350935355562341185e-02
1.535727824910948947e+00 -1.199362708739344814e-02
1.382631270950112512e+00 -1.080421787283557949e-02
1.244341264251202839e+00 -9.861117251203716655e-03
1.119454574284312720e+00 -8.834270376282841661e-03
1.006725705760856959e+00 -7.887446610814049727e-03
9.050577178174734616e-01 -7.196639659743093824e-03
8.133915328591723171e-01 -6.455245771106957013e-03
7.309127200385097112e-01 -5.713392280286172173e-03
6.565317259873632016e-01 -5.125205612764851745e-03
5.832980891017951475e-01 -4.559484218746088016e-03
5.236868851919550538e-01 -4.111234353983873532e-03
1.001209732852186107e+01 -7.719720591407579213e-02
9.158805610923140605e+00 -7.066881738881083952e-02
8.367306110909980887e+00 -6.474062761607841943e-02
7.634554210684775910e+00 -5.917709200424136479e-02
6.957646960392405155e+00 -5.400180436688716001e-02
6.333505281708714740e+00 -4.929292319805252814e-02
5.759246962238590228e+00 -4.486865024939386271e-02
5.231506800345356645e+00 -4.063229274702909871e-02
4.747652545963862103e+00 -3.698031590700967541e-02
4.304597196167858186e+00 -3.349474807976476898e-02
3.899486963611289436e+00 -3.041790180653236586e-02
3.529642263413349745e+00 -2.763297486568277311e-02
3.192451909911921959e+00 -2.498733001996421288e-02
2.885429457759381311e+00 -2.265264529535546134e-02
2.606180241516113938e+00 -2.044697354426860264e-02
2.352478688212951585e+00 -1.843696071833045291e-02
2.122242056317868109e+00 -1.665402561267212769e-02
1.893798731347176467e+00 -1.488408858560280601e-02
1.706559232670295412e+00 -1.339450466539154720e-02
1.521140682174997982e+00 -1.187791890381507433e-02
1.369431799017649887e+00 -1.070476050460956834e-02
1.232427953575025104e+00 -9.735820513185576563e-03
1.108611446607485451e+00 -8.770398115298063194e-03
9.969592588571678515e-01 -7.821991962062168138e-03
8.962661768666737583e-01 -7.143057743976277685e-03
8.055579844495767139e-01 -6.393629186874769631e-03
7.237559121713458277e-01 -5.661908545032168921e-03
6.500463479999831762e-01 -5.068893164039766676e-03
5.775485886030904403e-01 -4.501977442554359367e-03
5.184947756258817542e-01 -4.054282804065473256e-03
9.934490037929668560e+00 -7.658923510161010084e-02
9.086466381268950343e+00 -7.019215836377576401e-02
8.300021100918735684e+00 -6.425221774457830215e-02
7.572186418176555911e+00 -5.872803301862534325e-02
6.899943838713620714e+00 -5.354741325639206934e-02
6.280224466733777433e+00 -4.887585301333528115e-02
5.710109330786521831e+00 -4.446954128694973613e-02
5.186418693278276315e+00 -4.028247530831713386e-02
4.706201216628309147e+00 -3.657493799517699817e-02
4.266600959274842175e+00 -3.325628826771879348e-02
3.864717961455881756e+00 -3.014278657994984290e-02
3.497899635874008428e+00 -2.737128613203341360e-02
3.163509758198173927e+00 -2.475771730747224411e-02
2.859030878961717814e+00 -2.243034862395037674e-02
2.582130950188874952e+00 -2.026456229064767245e-02
2.330681199790338720e+00 -1.827490656954964404e-02
2.102457299333305052e+00 -1.647877664453414881e-02
1.875922714887242826e+00 -1.472128396801729126e-02
1.690441605830180327e+00 -1.327435735002394264e-02
1.506658213476600006e+00 -1.175880031273232422e-02
1.356370758367428486e+00 -1.060139192453999138e-02
1.220582018214136255e+00 -9.605073965589551455e-03
1.097956390052833076e+00 -8.707291497798306731e-03
9.873800434629395051e-01 -7.751727485662717430e-03
8.875612496987173028e-01 -7.079299040405764507e-03
7.976453035827701932e-01 -6.332735899278599430e-03
7.166934574031513794e-01 -5.609163784687868845e-03
6.437367434019248824e-01 -5.012435092481229253e-03
5.718494579003389200e-01 -4.444785254086299452e-03
5.134413288331560743e-01 -3.993981618480897319e-03
9.857287559785318010e+00 -7.593073177529055529e-02
9.014599993947292944e+00 -6.966206496587655506e-02
8.233244042081489411e+00 -6.372386639475531578e-02
7.510226784973468739e+00 -5.825970429335645961e-02
6.842664093769543321e+00 -5.313566346824311754e-02
6.227315561636868502e+00 -4.845242992108976521e-02
5.661371059510324599e+00 -4.407693951369291707e-02
5.141574776705729377e+00 -3.992352884549623532e-02
4.665053742004663384e+00 -3.624180301700187512e-02
4.228868095716144637e+00 -3.295154028230728310e-02
3.830195727634961411e+00 -2.985818224892465220e-02
3.466333687372317396e+00 -2.695220191831745535e-02
3.134686760785525106e+00 -2.444773225239191272e-02
2.832830921322460949e+00 -2.219808904349884066e-02
2.558310192888237911e+00 -2.007898470705425306e-02
2.308998337307996529e+00 -1.810031879611386299e-02
2.082809913455720086e+00 -1.629641750333541556e-02
1.858329410460447750e+00 -1.455130256397129708e-02
1.674405207359763281e+00 -1.315262125754993947e-02
1.492347461443674916e+00 -1.163458978115427568e-02
1.343402593183758098e+00 -1.049142691454477659e-02
1.208866795403682248e+00 -9.475310576482130070e-03
1.087388790277437067e+00 -8.630527270804816756e-03
9.777877385851053704e-01 -7.683968712970977617e-03
8.789427463817229835e-01 -6.854450452276689837e-03
7.899006405765028882e-01 -6.268352662324592345e-03
7.097169475179798681e-01 -5.554259503581969286e-03
6.374289655210058081e-01 -4.959191762929584905e-03
5.662679253023017445e-01 -4.381010632265266470e-03
5.029138261524611631e-01 -3.889502562871926129e-03
9.780588162804432883e+00 -7.538603101275058449e-02
8.943117897161858565e+00 -6.912791293027624462e-02
8.166832922737429001e+00 -6.317387687981527999e-02
7.448726661888311895e+00 -5.772095355583888726e-02
6.785744116064786446e+00 -5.269508590283316501e-02
6.174781361236212796e+00 -4.801381854901506235e-02
5.612958023783957806e+00 -4.362687337972730867e-02
5.097074211586634540e+00 -3.965676544374433649e-02
4.624195055599066073e+00 -3.603188046537485895e-02
4.191456281393628025e+00 -3.264493197384560341e-02
3.796000126996454505e+00 -2.959501808476998341e-02
3.435103504154628062e+00 -2.668263070600225551e-02
3.106148505196971499e+00 -2.420242663664484012e-02
2.806828196226697880e+00 -2.186952702764051459e-02
2.534683438209945905e+00 -1.988855499509074518e-02
2.287505581748378702e+00 -1.792706349898976620e-02
2.063323556007807813e+00 -1.611070453284129539e-02
1.840802635863502124e+00 -1.437900551256546776e-02
1.658590081019196916e+00 -1.303055283572307661e-02
1.478126975724805447e+00 -1.150921866175970247e-02
1.330507847955377354e+00 -1.038736316736039479e-02
1.197285469220636722e+00 -9.345723698128985402e-03
1.076911775564027840e+00 -8.491343994704988671e-03
9.683823832302951296e-01 -7.611690484398857780e-03
8.704103523784124663e-01 -6.867736356717486432e-03
7.822417606762971376e-01 -6.187101562141325214e-03
7.027254788047768708e-01 -5.499707138363954355e-03
6.312074062374434247e-01 -4.895674249693850698e-03
5.607208092283554324e-01 -4.320944834813534446e-03
3.798422967055179456e-01 -3.077058501736227789e-03
9.704338154585682830e+00 -7.474345409871892276e-02
8.872031511923960778e+00 -6.850153965190462768e-02
8.100817950893574704e+00 -6.263543682884704922e-02
7.387543100610486135e+00 -5.718562533906439843e-02
6.729158316633265358e+00 -5.226294618659186458e-02
6.122613747480970758e+00 -4.752708855541409871e-02
5.564867124730839443e+00 -4.323982048063914480e-02
5.052821060343289261e+00 -3.928973853740192618e-02
4.583637434441156344e+00 -3.570189262352940762e-02
4.154265635536176227e+00 -3.233055518873045875e-02
3.761997768737548764e+00 -2.930715407238258449e-02
3.404081520783443171e+00 -2.641374377036568785e-02
3.077910829788401692e+00 -2.396015812215806715e-02
2.781106199435800175e+00 -2.164422344686112512e-02
2.511249174493230374e+00 -1.967340323855435932e-02
2.266202826395472325e+00 -1.775109601422219380e-02
2.043963352495057784e+00 -1.591794794837633753e-02
1.823481247584255227e+00 -1.420108360929118844e-02
1.642867178211418366e+00 -1.290799187311775925e-02
1.464000105163428600e+00 -1.137885151542233735e-02
1.317832769437234708e+00 -1.027274657896556573e-02
1.185719992319826721e+00 -9.211222386241006005e-03
1.066522648972598741e+00 -8.353587696744038324e-03
9.589637214649875396e-01 -7.534537873623584937e-03
8.619645218272690146e-01 -6.744420617766827379e-03
7.745687190631196373e-01 -6.136696951401530119e-03
6.958498539861597276e-01 -5.442590216677587085e-03
6.249855656475257204e-01 -4.835083461425989867e-03
5.551579241577261348e-01 -4.261795022328897058e-03
2.556333207232686089e-01 -2.011338746728454346e-03
9.628420834973098863e+00 -7.415247700039340195e-02
8.801488417328643621e+00 -6.796009926717867800e-02
8.035283498286064585e+00 -6.210449881271657563e-02
7.326814671314417104e+00 -5.668736307369434679e-02
6.673016254358183907e+00 -5.165653882494977006e-02
6.070817727014237164e+00 -4.710692778930515578e-02
5.517166054969411704e+00 -4.287177106743924465e-02
5.009005073498990157e+00 -3.892196497597441573e-02
4.543411242356095059e+00 -3.535684323790912881e-02
4.117493206968688924e+00 -3.201351499223597380e-02
3.728327256484383234e+00 -2.901615259262240246e-02
3.373293574520642935e+00 -2.613710847007473179e-02
3.049875026159143410e+00 -2.371465772748481207e-02
2.755515254788253543e+00 -2.140910707460590492e-02
2.488008431966114653e+00 -1.943968014180367035e-02
2.245087675322194887e+00 -1.757239595110725305e-02
2.003950187581517550e+00 -1.557214477979981804e-02
1.806243477641831019e+00 -1.402024357179115430e-02
1.627284433519974760e+00 -1.274687348478686748e-02
1.450053896919029972e+00 -1.124727298886001731e-02
1.305203789682686244e+00 -1.016335174130937255e-02
1.174342751489704462e+00 -9.075102383845248810e-03
1.056221305382606390e+00 -8.215970681639435391e-03
9.496323088420010050e-01 -7.459601452435692809e-03
8.536046465903057712e-01 -6.615696695730129660e-03
7.670372061461611102e-01 -6.012840400250271493e-03
6.890364450801951257e-01 -5.382451864226357914e-03
6.188644405862609998e-01 -4.778426620231925395e-03
5.496880877100553953e-01 -4.195428308217260920e-03
1.713451245623261454e-01 -1.281554196745391099e-03
9.553023981182127145e+00 -7.355883624990969261e-02
8.731324198027365924e+00 -6.741524777935396784e-02
7.970089348366824034e+00 -6.166101045714666301e-02
7.266388495913984613e+00 -5.618676810626537649e-02
6.617215291262031229e+00 -5.127436337886014106e-02
6.019309053630001571e+00 -4.670697379865454413e-02
5.469752413847089656e+00 -4.247765709133540651e-02
4.965426890115185898e+00 -3.855024061460458201e-02
4.503512816375512706e+00 -3.500987995122220586e-02
4.080903027279047635e+00 -3.169304492091547243e-02
3.694905761624744045e+00 -2.872530223884669359e-02
3.342808095481332398e+00 -2.586098091603313345e-02
3.022044654895708060e+00 -2.345864021618871559e-02
2.730178472849865035e+00 -2.117526760038080519e-02
2.464958994159021977e+00 -1.921251566500162614e-02
2.224167446908435597e+00 -1.724323135621618278e-02
1.985133197702395824e+00 -1.537769861529363243e-02
1.789187185690036985e+00 -1.383904174001542552e-02
1.595041932392412765e+00 -1.244541922780809107e-02
1.436202796060485953e+00 -1.111647874511040301e-02
1.292650953479627329e+00 -9.939210140424365250e-03
1.163054220955395124e+00 -8.936141767599308644e-03
1.046035505704410173e+00 -8.073238940108721715e-03
9.404934292308902988e-01 -7.328796028365652110e-03
8.453137598881554915e-01 -6.489631943552474046e-03
7.595794412279393004e-01 -5.879236016750716623e-03
6.823084110406998359e-01 -5.324285879067434946e-03
6.128129658729470908e-01 -4.717418763825765790e-03
5.443190015395111825e-01 -4.132554643453200532e-03
1.035791368291349279e+01 -7.964897409304588782e-02
9.478085127986179970e+00 -7.305308521552118795e-02
8.661527707868659220e+00 -6.693013338836682757e-02
7.905361508130735793e+00 -6.117321213721210044e-02
7.206442845894881266e+00 -5.573662292180229377e-02
6.561745266868845405e+00 -5.085938029710183883e-02
5.968250039120431616e+00 -4.633635897766207740e-02
5.422763522930522662e+00 -4.212963403710605348e-02
4.922290651293401709e+00 -3.824163656816552403e-02
4.463913860830678537e+00 -3.471351444339472458e-02
4.044606366171429102e+00 -3.150112815752546813e-02
3.661759792016465287e+00 -2.847582928096930102e-02
3.312501727395737561e+00 -2.563050624772745742e-02
2.994409021452803632e+00 -2.325924965601099820e-02
2.705059405722685106e+00 -2.098672658612148884e-02
2.442201890542232245e+00 -1.893664537484261723e-02
2.203439341233814019e+00 -1.709754927651336784e-02
1.966501656718757873e+00 -1.523669897046389839e-02
1.772328582002210107e+00 -1.370561606950247528e-02
1.579925729057718442e+00 -1.231013695972176837e-02
1.422542878816153156e+00 -1.103349128356985800e-02
1.280266322889681785e+00 -9.852692061907697418e-03
1.151853723111992300e+00 -8.844135080521359910e-03
1.035915839178356723e+00 -7.978739850407151266e-03
9.313451648155576246e-01 -7.234071500940090528e-03
8.371337575676019993e-01 -6.412356276650675591e-03
7.521342237096043659e-01 -5.799676268627993250e-03
6.756652112035831381e-01 -5.266479122747997656e-03
6.067851032073593442e-01 -4.706901667883008761e-03
5.390030655376376600e-01 -4.118722643675592869e-03
1.027800566524676995e+01 -7.914917825906729598e-02
9.403535800801094524e+00 -7.253489748648671298e-02
8.592239374347599323e+00 -6.645815034498489537e-02
7.841030840142776626e+00 -6.069138039158482323e-02
7.146908006477795006e+00 -5.540451366838641117e-02
6.506760447300345973e+00 -5.041763062306588855e-02
5.917486469581782593e+00 -4.598876547911058543e-02
5.376055598733778140e+00 -4.181084500436116347e-02
4.879392871217222094e+00 -3.794626924271377738e-02
4.424571509671079816e+00 -3.441437176319232100e-02
4.008651977381994413e+00 -3.124647006627421369e-02
3.628857383805884851e+00 -2.825821398302403795e-02
3.282520937541911543e+00 -2.552099710600023996e-02
2.967076128211733277e+00 -2.308181529096245757e-02
2.680203735864481907e+00 -2.082005119774387944e-02
2.419535568051388363e+00 -1.878949181973907021e-02
2.182899092228343996e+00 -1.697200937572788948e-02
1.948011053935247539e+00 -1.512967036222262474e-02
1.755553005023369639e+00 -1.359817433409822064e-02
1.564956109829660047e+00 -1.219609886515179119e-02
1.408942276960091666e+00 -1.093656789320598954e-02
1.268068156865163276e+00 -9.793631175810403253e-03
1.140742066244557984e+00 -8.785471314238780388e-03
1.025941264770828587e+00 -7.912400702694095608e-03
9.223648155100442336e-01 -7.162757668799892702e-03
8.289398440555617587e-01 -6.357960678662360858e-03
7.448110084710412027e-01 -5.744992934319708387e-03
6.690691682053787614e-01 -5.206802159374357419e-03
5.943822006581354067e-01 -4.660293664424778465e-03
5.337184364648304147e-01 -4.130522487335586135e-03
1.019852612192263130e+01 -7.855073120706045076e-02
9.329414547579524708e+00 -7.195334133480271732e-02
8.523352662508068889e+00 -6.594855540790107995e-02
7.777051185404247668e+00 -6.021876925010687109e-02
7.087696457391596816e+00 -5.497431312086403093e-02
6.452121408923185086e+00 -5.002313392581069634e-02
5.867162313856565170e+00 -4.563399936148167246e-02
5.329697519148329121e+00 -4.148084862744039203e-02
4.836832379919673741e+00 -3.764510269555240013e-02
4.385554574248138771e+00 -3.413836277745166403e-02
3.972953097494444918e+00 -3.099265167631581191e-02
3.596233320248238385e+00 -2.803122392362688078e-02
3.252723455915316197e+00 -2.531403638446884374e-02
2.939945397603540567e+00 -2.289956886149274382e-02
2.655508457550317392e+00 -2.065887150800228833e-02
2.397061956074512779e+00 -1.863491064939962541e-02
2.162546886689095782e+00 -1.684954629624346376e-02
1.929754104683455873e+00 -1.501608200576184243e-02
1.738975744269287027e+00 -1.348916185775529165e-02
1.550005166000060886e+00 -1.211473483879143415e-02
1.395493386926951462e+00 -1.083846691652913183e-02
1.255870506461934433e+00 -9.733026951159951673e-03
1.129818317203126643e+00 -8.716963450679548683e-03
1.015989418683000300e+00 -7.842255281961089258e-03
9.134089199532590131e-01 -7.018863019303264901e-03
8.209336753029767841e-01 -6.306414689820751505e-03
7.375734894243602957e-01 -5.687606261798534672e-03
6.625039137246558907e-01 -5.150020187064492314e-03
5.885869023484064932e-01 -4.633959842979292268e-03
5.284345942538911656e-01 -4.139771385608797920e-03
1.011946202638448966e+01 -7.796900870706539866e-02
9.255786801192050106e+00 -7.142913673900121163e-02
8.454854580520889229e+00 -6.541025729991127580e-02
7.713578684039883449e+00 -5.974675296214116554e-02
7.028882940463859974e+00 -5.454712902255768464e-02
6.397799732798930883e+00 -4.962795359956233276e-02
5.817134699351728777e+00 -4.524674027367587420e-02
5.283688863770610311e+00 -4.115031277387989905e-02
4.794608758463093423e+00 -3.733975936219101344e-02
4.346863304417788676e+00 -3.385951739423381096e-02
3.937468004906468533e+00 -3.073737817658400012e-02
3.563848470335166052e+00 -2.780427114777528699e-02
3.223230430849694628e+00 -2.510530462229110596e-02
2.913014641602388988e+00 -2.271033147918040396e-02
2.631034931541510691e+00 -2.048672340205044337e-02
2.374778969080542090e+00 -1.847900503141361103e-02
2.142304415043103649e+00 -1.672205732291622698e-02
1.911581647030386355e+00 -1.490771622697003272e-02
1.722568950146326605e+00 -1.337383693090215576e-02
1.535312872092623682e+00 -1.201058917648719672e-02
1.382160713667772711e+00 -1.074009391487622776e-02
1.243851763235261032e+00 -9.665037926813040831e-03
1.118882482329283334e+00 -8.645143837577539542e-03
1.006181732220467806e+00 -7.774760963059812804e-03
9.045202854230813827e-01 -6.969626266739659473e-03
8.129137677629676428e-01 -6.250027061077698468e-03
7.303212528248267388e-01 -5.631078765497060136e-03
6.560013579512430359e-01 -5.089851788465263836e-03
5.828373704473166494e-01 -4.569246516790513926e-03
5.232509292824746305e-01 -4.153571743041685471e-03
1.004091306136006345e+01 -7.739015436357636613e-02
9.182609058637535071e+00 -7.094314839743151579e-02
8.386773377176618638e+00 -6.486309210518648172e-02
7.650442316693633948e+00 -5.937239164274326492e-02
6.970563221338370141e+00 -5.411234320997072855e-02
6.343932811427650975e+00 -4.933110463343056556e-02
5.767437209355978922e+00 -4.487472245527176357e-02
5.238027919326023962e+00 -4.082049451939214618e-02
4.752720587997255386e+00 -3.703312720592646934e-02
4.308424890881839886e+00 -3.359301155442312448e-02
3.902398819173741096e+00 -3.047323986945918439e-02
3.531769970638155343e+00 -2.757440459431874380e-02
3.193954147741559613e+00 -2.488945386279309627e-02
2.886369726876029329e+00 -2.252428443025583302e-02
2.606737769258661519e+00 -2.031176422330506146e-02
2.352704337927634004e+00 -1.832131500815896777e-02
2.122231851458715290e+00 -1.658996784961288759e-02
1.893565407222718600e+00 -1.479038669899259036e-02
1.706243796570780846e+00 -1.325922677449023306e-02
1.520711790188422619e+00 -1.190239573748730351e-02
1.368955037072835168e+00 -1.063581707292130148e-02
1.231844290753531412e+00 -9.594955073073374238e-03
1.108135227748227924e+00 -8.579699145451976511e-03
9.964472831499678884e-01 -7.701646690747163820e-03
8.957185441801805981e-01 -6.915652888713559772e-03
8.050005979981209592e-01 -6.196934272099416212e-03
7.232571221320354127e-01 -5.572498932955920366e-03
6.496137759247004873e-01 -5.026086444555489564e-03
5.770885498025769555e-01 -4.507426232107624928e-03
5.181117713966123528e-01 -4.094326435672403230e-03
9.962803200976681595e+00 -7.684800738537388154e-02
9.109831606340643262e+00 -7.039687942613717664e-02
8.319157600363457306e+00 -6.435536768826287390e-02
7.587750260701018767e+00 -5.890300927034962386e-02
6.912561693659966977e+00 -5.363629797189004705e-02
6.290372207374812952e+00 -4.892412032569028180e-02
5.718201778169341942e+00 -4.450409508060113734e-02
5.192716058583615180e+00 -4.048076797527085102e-02
4.711078481717971833e+00 -3.671656509753777609e-02
4.270355914180104406e+00 -3.330405617032811821e-02
3.867512661834370480e+00 -3.020710235321081780e-02
3.499873051537659485e+00 -2.731412030519124456e-02
3.164867657192003136e+00 -2.469455114347771096e-02
2.859932035513117921e+00 -2.232865543860902691e-02
2.582645609293540812e+00 -2.013686213125505040e-02
2.330885901130396398e+00 -1.815860026413083916e-02
2.102447462519314136e+00 -1.645856058606794473e-02
1.875766321553154370e+00 -1.467360374434316730e-02
1.690069017826671294e+00 -1.314023017173726778e-02
1.506210401735978088e+00 -1.178985991311483003e-02
1.355883005154507215e+00 -1.052718629773934968e-02
1.220089515435951677e+00 -9.528264714817515774e-03
1.097475493555404968e+00 -8.506333120106505941e-03
9.868287545170091324e-01 -7.626280968707366964e-03
8.870522540844173465e-01 -6.866268700366449755e-03
7.971602037550037378e-01 -6.137147673408852901e-03
7.161854546518948705e-01 -5.507642413834707047e-03
6.432113382130602020e-01 -4.964647585975182423e-03
5.713851860501553137e-01 -4.436964158384699292e-03
5.074959820141956568e-01 -3.988514762000858541e-03
9.885081374825384515e+00 -7.624042977631451112e-02
9.037485003758241930e+00 -6.993202187952289595e-02
8.251970563915863366e+00 -6.392127842908781887e-02
7.525487457125167090e+00 -5.831185303451541513e-02
6.854974141482232497e+00 -5.319212292484883087e-02
6.237267806224083166e+00 -4.851676176716954170e-02
5.669226506566169554e+00 -4.409241289516008938e-02
5.147732121791762872e+00 -4.008466827220860673e-02
4.669847803513036411e+00 -3.638076555399579609e-02
4.232535926530049508e+00 -3.304034440680820445e-02
3.832903307410048921e+00 -2.980279549920557616e-02
3.468306916268887985e+00 -2.707686589752280812e-02
3.136084605326414643e+00 -2.446655951900486223e-02
2.833694710157642405e+00 -2.215505117566714255e-02
2.558792305135761058e+00 -1.995579955570256359e-02
2.309173488679340025e+00 -1.799156187731533463e-02
2.082748806532720209e+00 -1.631909682535401251e-02
1.858050032843121979e+00 -1.454923351762417265e-02
1.674077280232537657e+00 -1.302000556512684405e-02
1.491885964310619039e+00 -1.167411581880524636e-02
1.342850766137085206e+00 -1.042269832846838030e-02
1.208341917977533653e+00 -9.459355917540124628e-03
1.086805443181684039e+00 -8.430720592391392071e-03
9.772539594195612800e-01 -7.550147850420321077e-03
8.784305340860750766e-01 -6.803454658392040118e-03
7.894054483209969053e-01 -6.079029562656038631e-03
7.091164469453136165e-01 -5.448205763187387654e-03
6.368953544411466439e-01 -4.897256462059503511e-03
5.658213195840052778e-01 -4.369441446281847365e-03
3.832562899360086317e-01 -2.754897099717921495e-03
9.807835154569124470e+00 -7.567318637333682319e-02
8.965590383496294891e+00 -6.936576994676850461e-02
8.185156257339004426e+00 -6.340926847205345662e-02
7.463625042161882384e+00 -5.789725632498439467e-02
6.797770185501228468e+00 -5.285369469648183716e-02
6.184460005023516338e+00 -4.807628026944274491e-02
5.620655524808696235e+00 -4.371143376577681094e-02
5.103112531501689197e+00 -3.973447899574145820e-02
4.628861126971413498e+00 -3.606323852089045323e-02
4.194939710998276894e+00 -3.274477366551337837e-02
3.798545650109151683e+00 -2.952912813114803858e-02
3.436947394058189609e+00 -2.683734798327988905e-02
3.107506911224658719e+00 -2.423877098844926317e-02
2.807654578837836201e+00 -2.194300314926830170e-02
2.535132744338851829e+00 -1.977262115328812589e-02
2.287652646972530679e+00 -1.782337444271843777e-02
2.063237211278387662e+00 -1.617702496996815606e-02
1.840517643899329148e+00 -1.442857955377639841e-02
1.658247381247481389e+00 -1.289693396452971062e-02
1.477654958837905097e+00 -1.155719864881681221e-02
1.330038882037952730e+00 -1.030915658740718874e-02
1.196683128210231484e+00 -9.389250835850794855e-03
1.076324636628959608e+00 -8.358624639411426846e-03
9.678237254336471418e-01 -7.470183054728862099e-03
8.698953486969678295e-01 -6.746943982022736604e-03
7.816801692533381640e-01 -6.016974370088087366e-03
7.022231813001929002e-01 -5.383584148374843947e-03
6.306815560460723447e-01 -4.828082779206741698e-03
5.602577903266467985e-01 -4.303932318901695746e-03
2.579031323648721119e-01 -1.897672574484730390e-03
9.731033109348862453e+00 -7.510840815055874753e-02
8.894125469862432354e+00 -6.880520427244660175e-02
8.118805643769663405e+00 -6.290101337334833009e-02
7.402203184230189414e+00 -5.742681220325657199e-02
6.740977795772064241e+00 -5.238610822048343080e-02
6.132026723433426696e+00 -4.766169337377632043e-02
5.572398882727500613e+00 -4.343984908593217370e-02
5.058736590060119553e+00 -3.938876208683598362e-02
4.588206927847544137e+00 -3.574050974525277286e-02
4.157763052830945050e+00 -3.244282708645172125e-02
3.764531263791210058e+00 -2.933245551009678112e-02
3.405871612641549806e+00 -2.659423378034525554e-02
3.079127011155744498e+00 -2.400553808471499878e-02
2.781886349604602682e+00 -2.172138100531487148e-02
2.511666398682857793e+00 -1.958819255088332933e-02
2.266323039150850427e+00 -1.765111075160876244e-02
2.022826321373291769e+00 -1.584839439752392526e-02
1.823164157672219732e+00 -1.430004413135653289e-02
1.642510291798238597e+00 -1.276703507903385361e-02
1.463515467404555181e+00 -1.143654572524993064e-02
1.317279347515515786e+00 -1.019910558430908547e-02
1.185212722111793404e+00 -9.312084845084452056e-03
1.065931678950719608e+00 -8.281380547035645592e-03
9.584019495558177004e-01 -7.391226305179014744e-03
8.614462944736300809e-01 -6.683973111109933057e-03
7.741046406626109766e-01 -5.956072461481170741e-03
6.953481802030623271e-01 -5.319908200896603101e-03
6.245336909348481180e-01 -4.764689783220865671e-03
5.546952498005208732e-01 -4.230552868433925737e-03
1.729023235716179996e-01 -1.221340582078233065e-03
9.654747517338936547e+00 -7.454149026273139411e-02
8.823133434489907501e+00 -6.824037664793451696e-02
8.052959799149988385e+00 -6.234174669984626077e-02
7.341167487394508306e+00 -5.695070050976994147e-02
6.684558836286852213e+00 -5.185909155259420950e-02
6.080060141502827697e+00 -4.733682232013946417e-02
5.524499224002575204e+00 -4.307040520875234091e-02
5.014703667786761798e+00 -3.903532766555183747e-02
4.547796086587123199e+00 -3.541265214889562779e-02
4.120808048609534424e+00 -3.214162766519678555e-02
3.730802790860374696e+00 -2.905764912051298637e-02
3.375021200970336643e+00 -2.634868626248292045e-02
3.051054710751162080e+00 -2.376427519135998478e-02
2.756268477510838810e+00 -2.149861558729935715e-02
2.488393427989497475e+00 -1.939566663142711783e-02
2.245189631026759614e+00 -1.746162803805969069e-02
2.003799605816473317e+00 -1.570759143917612941e-02
1.806004157313336300e+00 -1.415975803067451647e-02
1.609950631124899223e+00 -1.249819671323135033e-02
1.449567554455229335e+00 -1.131440389880728099e-02
1.304692969526506596e+00 -1.012896759587463696e-02
1.173831143717166237e+00 -9.206741613232274912e-03
1.055700843173817294e+00 -8.202364430226203804e-03
9.491672145385366965e-01 -7.308842880093485359e-03
8.530835183405662825e-01 -6.625156578711493757e-03
7.665145002662411278e-01 -5.894323875618614865e-03
6.885328557114228643e-01 -5.249751474604142862e-03
6.184052964215651649e-01 -4.696451419213813760e-03
5.493148591244495504e-01 -4.159499196500928038e-03
1.046954685341464852e+01 -8.061404165974385416e-02
9.578862706956590145e+00 -7.391469205246926910e-02
8.752509355194879603e+00 -6.774464099816680795e-02
7.987412833892962638e+00 -6.182224436458387540e-02
7.280477234607592329e+00 -5.647294349535042501e-02
6.628528589826948370e+00 -5.146856629554844714e-02
6.028370738532366602e+00 -4.693074940640667297e-02
5.476955343002081200e+00 -4.269161610805131957e-02
4.971101430654586650e+00 -3.873786488880822526e-02
4.507801302062609317e+00 -3.508231752891392136e-02
4.084150564108227854e+00 -3.184810853081643245e-02
3.697311784002815127e+00 -2.877222403745218621e-02
3.344461247552660055e+00 -2.609968184965293092e-02
3.023177571821276555e+00 -2.352282440733522578e-02
2.730885869722153192e+00 -2.127064511811261813e-02
2.465343360983864418e+00 -1.923045322642085581e-02
2.224245912729024166e+00 -1.727174346762308521e-02
1.985011742055782236e+00 -1.540457459086867938e-02
1.788936550316034824e+00 -1.397502020217825450e-02
1.594634876305633275e+00 -1.236308793942138447e-02
1.435787167825147703e+00 -1.114958898054124910e-02
1.292129680148280890e+00 -9.993270613795075807e-03
1.162537714055370763e+00 -9.064477061731046961e-03
1.045508164000917173e+00 -8.120223348892946849e-03
9.399216392022445854e-01 -7.221910332787045972e-03
8.448069717879126417e-01 -6.563794619290053665e-03
7.590102265599902864e-01 -5.823228243209330884e-03
6.818025339911568672e-01 -5.183602220477703630e-03
6.123440675872292571e-01 -4.625183945748308385e-03
5.438564151524653001e-01 -4.192469009559068698e-03
1.038859924775810661e+01 -8.006772780708662496e-02
9.503430441620947633e+00 -7.339584759523584689e-02
8.682375842899050511e+00 -6.725813701353761109e-02
7.922346855917418829e+00 -6.143452240656021440e-02
7.220259430091332753e+00 -5.598247478738167804e-02
6.572917664555430584e+00 -5.107798131170464273e-02
5.977062826280965524e+00 -4.658175696085530004e-02
5.429766118802739960e+00 -4.235493742878954082e-02
4.927754619231168753e+00 -3.845370269179577971e-02
4.468038205049563949e+00 -3.480996886024508019e-02
4.047757213854770164e+00 -3.159810334305306750e-02
3.664031808142281577e+00 -2.855019168600859622e-02
3.314116312133007725e+00 -2.584947578127545775e-02
2.995513844491085820e+00 -2.333872000412531844e-02
2.705731745460252302e+00 -2.109616371751325825e-02
2.442450298862718583e+00 -1.907395263305969313e-02
2.203489669250857652e+00 -1.713582288238347379e-02
1.966360616151575869e+00 -1.528582499773577241e-02
1.771974381831883605e+00 -1.385746231608026534e-02
1.579499471886250284e+00 -1.228768940493807880e-02
1.422014207323257784e+00 -1.109429942604874160e-02
1.279743289069299683e+00 -9.915309789140453259e-03
1.151333288358896034e+00 -8.984057035093147292e-03
1.035377575266837713e+00 -8.095097951686787419e-03
9.307786343823657438e-01 -7.195843286495722489e-03
8.365166063780401506e-01 -6.555161009750897459e-03
7.516657191336729715e-01 -5.817414965986837314e-03
6.751571817626378369e-01 -5.172983494369057765e-03
5.998236651387129914e-01 -4.557190798486643150e-03
5.385624499274298538e-01 -4.070086564322661186e-03
1.030812471056362689e+01 -7.950231296411801318e-02
9.428469858671702397e+00 -7.289438145145321624e-02
8.612631526235947632e+00 -6.676851629954962120e-02
7.857705948601731549e+00 -6.098271465274680142e-02
7.160396648975772216e+00 -5.564665750648910281e-02
6.517663203868054644e+00 -5.070171812124808775e-02
5.926131060253171157e+00 -4.622445387454907767e-02
5.382884843261441787e+00 -4.203268245568918954e-02
4.884747466497730173e+00 -3.816339086456761731e-02
4.428603501779631024e+00 -3.454734988656960049e-02
4.011660389373163937e+00 -3.136464403163047310e-02
3.631060026587634049e+00 -2.833813318978628190e-02
3.284067361381373562e+00 -2.565215094241783678e-02
2.968133147029317964e+00 -2.316674838756205973e-02
2.680831816934732270e+00 -2.094287894589414237e-02
2.419828563412936617e+00 -1.892620280033164432e-02
2.182923512619837414e+00 -1.701699750714993561e-02
1.947895506740014326e+00 -1.517355041615388832e-02
1.755265177694057321e+00 -1.375237819758707083e-02
1.564488476510837334e+00 -1.223979541437897334e-02
1.408495947111710223e+00 -1.104918420978494471e-02
1.267539206868933510e+00 -9.851541197897325380e-03
1.140243469732955539e+00 -8.913965722344627945e-03
1.025334953864458942e+00 -8.086012960316957959e-03
9.217911992786816944e-01 -7.198194012175393279e-03
8.284138726952088305e-01 -6.545035449035078480e-03
7.443400708186157511e-01 -5.828428021478156140e-03
6.685620135872950565e-01 -5.182114105767349557e-03
5.939419796636862259e-01 -4.559964567275284590e-03
5.332527589204875129e-01 -4.069312625870873633e-03
1.022807192578682667e+01 -7.894081301767798264e-02
9.353876931376339243e+00 -7.240812539550160742e-02
8.543345105238350001e+00 -6.626015409756885743e-02
7.793443330557116688e+00 -6.053301420068082223e-02
7.100990343495055868e+00 -5.522906822636382967e-02
6.462733209832189907e+00 -5.032777102979808098e-02
5.875564886396114517e+00 -4.572615225831194730e-02
5.336403650840016333e+00 -4.171083440521558550e-02
4.841987223803404738e+00 -3.787583254693934615e-02
4.389496664229151079e+00 -3.428583261743948368e-02
3.975860882420166664e+00 -3.112876198377781053e-02
3.598380398252683410e+00 -2.812275047852243540e-02
3.254228847629481169e+00 -2.545527020707964369e-02
2.940961428173466619e+00 -2.298742640069850393e-02
2.656065590484521621e+00 -2.077980946873764570e-02
2.397324204935122882e+00 -1.877827738578941377e-02
2.162544560583228304e+00 -1.689161336176974587e-02
1.929514940516212418e+00 -1.507031238255050754e-02
1.738673217672972671e+00 -1.363661237444146503e-02
1.549624660810795307e+00 -1.214490981575771719e-02
1.394997557384927367e+00 -1.100314246254126445e-02
1.255331197321514880e+00 -9.782063911320046032e-03
1.129208081366494643e+00 -8.838318956433676571e-03
1.015479122395632983e+00 -8.044296482751924632e-03
9.128358736007397001e-01 -7.142313343876726534e-03
8.203148385890731698e-01 -6.482591497493887453e-03
7.370000056456907922e-01 -5.834419173552795809e-03
6.619944188329146550e-01 -5.185903991894759424e-03
5.881447286995042933e-01 -4.560901344041390013e-03
5.280270447872489337e-01 -4.069819886960119627e-03
1.014854403558320506e+01 -7.838511341872915483e-02
9.279816239728781113e+00 -7.182391007576349740e-02
8.474490392470007905e+00 -6.576056845146968644e-02
7.729612362911018941e+00 -6.003979040265439160e-02
7.041947588000679659e+00 -5.481497634562484261e-02
6.408248484195403272e+00 -4.987494131492410665e-02
5.825362340141769124e+00 -4.544783678189180665e-02
5.290272349065356927e+00 -4.138707066731169004e-02
4.799648634872806241e+00 -3.759113463316646891e-02
4.350702822065291464e+00 -3.395622563204234168e-02
3.940399147376545841e+00 -3.088934889308910664e-02
3.565926868538698891e+00 -2.790213080627923503e-02
3.224687464303644724e+00 -2.525219640791602493e-02
2.913991675611284915e+00 -2.281000761970993287e-02
2.631594586268044988e+00 -2.061220483820667276e-02
2.375011623951397421e+00 -1.862579072954695381e-02
2.142283048267343393e+00 -1.676509194525921745e-02
1.911392432000341257e+00 -1.495416361683871154e-02
1.722174838444072709e+00 -1.352723277398370019e-02
1.534839918233463996e+00 -1.204195583134498766e-02
1.381688818954420084e+00 -1.095366204628832676e-02
1.243311531260852476e+00 -9.709128846378572292e-03
1.118361462680100615e+00 -8.768937770743430102e-03
1.005610862678198103e+00 -7.978711406397389141e-03
9.039443862396814300e-01 -7.085984029820407461e-03
8.123832877854290091e-01 -6.424323395886533637e-03
7.298452056574769031e-01 -5.842916151108352475e-03
6.555119685010722952e-01 -5.187664290364066809e-03
5.823319753470953541e-01 -4.563299109295672167e-03
5.228364043575526310e-01 -4.065278098266779556e-03
1.006948294549939504e+01 -7.790252941006615972e-02
9.206086268457177368e+00 -7.135955228473116196e-02
8.406117839843339823e+00 -6.527401703123349164e-02
7.666215452129251595e+00 -5.958266385922964675e-02
6.983245242354457538e+00 -5.439527760073924190e-02
6.354142505455354417e+00 -4.948680461811993947e-02
5.775540395063969434e+00 -4.509402118906225693e-02
5.244452508701862747e+00 -4.106064056576502752e-02
4.757655084713444893e+00 -3.729063680168939743e-02
4.312159189043048180e+00 -3.368652314279949045e-02
3.905152569661508366e+00 -3.064386023770470160e-02
3.533767014445941879e+00 -2.768223067553853695e-02
3.195252630086130363e+00 -2.515516162111685119e-02
2.887297824694884607e+00 -2.262656351475198294e-02
2.607219006377774484e+00 -2.044624189729888145e-02
2.352898386450319901e+00 -1.847251315833419935e-02
2.122284994885610399e+00 -1.663739307469901813e-02
1.893385957465234304e+00 -1.483701579344228437e-02
1.705934173384185737e+00 -1.341062826420028053e-02
1.520225049547462071e+00 -1.194250661800805649e-02
1.368471071741641287e+00 -1.085033299849046638e-02
1.231358127955195947e+00 -9.637512314527260995e-03
1.107602409743893679e+00 -8.694131289813651284e-03
9.959297645274423072e-01 -7.907189533008208981e-03
8.952397769150676199e-01 -7.148788112263888828e-03
8.044467394769274637e-01 -6.357779342330021136e-03
7.226831486314465591e-01 -5.780773741258734416e-03
6.491032048057283621e-01 -5.190276934874294042e-03
5.765758857043948860e-01 -4.562435976449571474e-03
5.121252578601752647e-01 -4.022087590868164003e-03
9.990843559403089102e+00 -7.732014197396323840e-02
9.132932704452862538e+00 -7.079964576438980972e-02
8.338151408654384866e+00 -6.473071204761800257e-02
7.603179511172136529e+00 -5.920481761447447117e-02
6.925041541828651503e+00 -5.397318751144372651e-02
6.300371499691564736e+00 -4.917468417730486846e-02
5.726070336982806097e+00 -4.473542829812009874e-02
5.198922450558826291e+00 -4.065260661040477619e-02
4.715900073979550911e+00 -3.686395566044691624e-02
4.273928740980204921e+00 -3.355879030862077977e-02
3.870205680447941887e+00 -3.038227968843819349e-02
3.501831243474330613e+00 -2.745384929137367064e-02
3.166225641742400398e+00 -2.494647759101727494e-02
2.860796940512842390e+00 -2.250273250234754302e-02
2.583137914770697208e+00 -2.027576340893113421e-02
2.331058219270031540e+00 -1.831330240671380852e-02
2.102373908638491606e+00 -1.650227199868472064e-02
1.875463700547003620e+00 -1.472096555575186719e-02
1.689716180743183083e+00 -1.329218232425924580e-02
1.505704943359707171e+00 -1.183573616865184371e-02
1.355342825350459801e+00 -1.074369203698867514e-02
1.219510395050439788e+00 -9.565960765377790748e-03
1.096833312197721400e+00 -8.616876699225632999e-03
9.862359225811674346e-01 -7.838760313263266194e-03
8.865213199432573354e-01 -6.963320223193874246e-03
7.966280447889382277e-01 -6.296632747619442839e-03
7.156221397528879091e-01 -5.716684469443804664e-03
6.426984052391929714e-01 -5.195384912074309247e-03
5.709400588514008668e-01 -4.561370999293441753e-03
3.867309595758502416e-01 -3.136879121939900421e-03
9.912679520725662385e+00 -7.677983146477114496e-02
9.060200973740426988e+00 -7.026199357983081706e-02
8.270585365372030040e+00 -6.424273894350614189e-02
7.540637996965640966e+00 -5.867252933194280762e-02
6.867214646996774974e+00 -5.349120714194556536e-02
6.247030134621444297e+00 -4.878366223925386519e-02
5.676960816887637762e+00 -4.437730825511446153e-02
5.153840134201439938e+00 -4.031908393677325481e-02
4.674477532320366002e+00 -3.655951931577959557e-02
4.236012070003614127e+00 -3.328071675682427871e-02
3.835490387526582001e+00 -3.013457486012179054e-02
3.470190729186061418e+00 -2.722644905583271324e-02
3.137304198142661704e+00 -2.473043134433097062e-02
2.834516852253132324e+00 -2.232552975445211557e-02
2.559252356198006950e+00 -2.010026303621615523e-02
2.309318260554401370e+00 -1.815176046403640941e-02
2.082650101856039271e+00 -1.636925223203902421e-02
1.857815801669072009e+00 -1.459971417229646504e-02
1.673744377836645869e+00 -1.317199268865244799e-02
1.491372472340196653e+00 -1.173132725816157691e-02
1.342405177719363740e+00 -1.063451126721391173e-02
1.207787643100163955e+00 -9.492276013992337683e-03
1.086260683543308625e+00 -8.540833505347117730e-03
9.767293864782353729e-01 -7.767712801202184859e-03
8.778889863050521880e-01 -6.902173298943115216e-03
7.888706826527400739e-01 -6.228959087047702438e-03
7.086414223390481437e-01 -5.646121444029793442e-03
6.364796157873892080e-01 -5.146409679462549819e-03
5.653768591596736171e-01 -4.561163316726921622e-03
2.601932946714347605e-01 -2.131334489193263508e-03
9.834950290083314783e+00 -7.623325260966175299e-02
8.987846299498990277e+00 -6.979624185152412397e-02
8.203404639948479016e+00 -6.375401531325489146e-02
7.478438033010573527e+00 -5.822447642043137445e-02
6.809705016827837021e+00 -5.317869269610581845e-02
6.194026593159247973e+00 -4.838755332874528081e-02
5.628212639338164180e+00 -4.394956153190488629e-02
5.109003471206556846e+00 -4.002521675698179210e-02
4.633391702605997864e+00 -3.630638037281182229e-02
4.198430381904192821e+00 -3.300195460009201776e-02
3.801090319176579690e+00 -2.984759480970734444e-02
3.438767365543549115e+00 -2.699371893399690747e-02
3.108686182799857978e+00 -2.450557902213099798e-02
2.808437261887454461e+00 -2.213910857402004786e-02
2.535560208170013929e+00 -1.992455669085892167e-02
2.287778503614609438e+00 -1.798646214186086847e-02
2.041854343565693508e+00 -1.605518834578639406e-02
1.840265942910858099e+00 -1.447382186537797717e-02
1.657853411252708797e+00 -1.304373170022536665e-02
1.477135759458727104e+00 -1.162016478019192896e-02
1.329482118878738239e+00 -1.052329701745671232e-02
1.196180431884888762e+00 -9.412384473083181338e-03
1.075776050443428167e+00 -8.553551712767001186e-03
9.672098087312098746e-01 -7.696020158823117449e-03
8.693432312580252619e-01 -6.834134996105237746e-03
7.811992126379331269e-01 -6.162751678109266822e-03
7.017454159354069576e-01 -5.579945856283110607e-03
6.301717122635338564e-01 -5.089455973735960460e-03
5.598145554288603831e-01 -4.556802973939683664e-03
1.744611156539176144e-01 -1.520788591217230902e-03
9.757670470796767859e+00 -7.564025278149524856e-02
8.916036896215517871e+00 -6.924994822584397414e-02
8.136733354620103498e+00 -6.330504198834070728e-02
7.416650068553328090e+00 -5.776866342996789944e-02
6.752682010561541048e+00 -5.276347214637872735e-02
6.141440510451484869e+00 -4.793629532181492570e-02
5.579748763534076339e+00 -4.358466392927927424e-02
5.064514270395023665e+00 -3.968766702640944000e-02
4.592639247953067994e+00 -3.599696381803448031e-02
4.161071832494573464e+00 -3.271475166212085839e-02
3.767002728353670893e+00 -2.958637362143333449e-02
3.407644081134450609e+00 -2.676069698743772235e-02
3.080359556124296461e+00 -2.428307410659211185e-02
2.782617925840431994e+00 -2.195238251978029118e-02
2.512062148577709930e+00 -1.974020679678637272e-02
2.266428028930415728e+00 -1.791817322027920711e-02
2.022661836926865409e+00 -1.591482934155990375e-02
1.822903357187988682e+00 -1.435050106585839327e-02
1.624973458609578092e+00 -1.278752393580618457e-02
1.463074750695618986e+00 -1.150836542826720772e-02
1.316816964546024593e+00 -1.044397042022724917e-02
1.184698768812310288e+00 -9.334723237468849771e-03
1.065379216665153228e+00 -8.377021847802364890e-03
9.578770202636317510e-01 -7.619566962904044186e-03
8.608837694521149775e-01 -6.767004699637374152e-03
7.735131956105201212e-01 -6.095031548706080458e-03
6.948348039390882525e-01 -5.502315753871350572e-03
6.240391400424558643e-01 -5.024952557606474947e-03
5.542490036487560667e-01 -4.509518584063672980e-03
1.058246947363141111e+01 -8.183153834564546592e-02
9.680852206161212337e+00 -7.505280132842016838e-02
8.844532460123289752e+00 -6.868184995307641261e-02
8.070430306866510861e+00 -6.280765588571221580e-02
7.355290418837674871e+00 -5.731570627260756945e-02
6.695965502433439021e+00 -5.223783716167176849e-02
6.089199246734103177e+00 -4.753051300228102599e-02
5.531720453911045610e+00 -4.331866023235540070e-02
5.020369591289037814e+00 -3.925370140423976167e-02
4.552119157544602501e+00 -3.568460009060377136e-02
4.124033617587265610e+00 -3.235014995045586844e-02
3.733126946468270368e+00 -2.931958693970182495e-02
3.376732841020166465e+00 -2.652220959574679016e-02
3.052144186206347420e+00 -2.404812270768588722e-02
2.756969867939794927e+00 -2.176071666367981536e-02
2.488757026851234677e+00 -1.961481156097329495e-02
2.245266589481921038e+00 -1.773622134897956046e-02
2.003710529946384433e+00 -1.586917750725528459e-02
1.805638025786784784e+00 -1.422224963932200610e-02
1.609511811778378432e+00 -1.265710073237391771e-02
1.449113492506064249e+00 -1.139241015280232847e-02
1.304142019456833168e+00 -1.036435401647140334e-02
1.173305286446962636e+00 -9.251081727703027585e-03
1.055140087166052343e+00 -8.294860802225982946e-03
9.485378356367889507e-01 -7.541452082135126529e-03
8.525105521583259405e-01 -6.700570232207775020e-03
7.659755626445055032e-01 -6.020787177118527844e-03
6.880541052707698224e-01 -5.431049942259573611e-03
6.178912914188163796e-01 -4.960993603875325092e-03
5.488685855433760308e-01 -4.313244943983537971e-03
1.050045669752086397e+01 -8.118075587498860268e-02
9.604447000700464088e+00 -7.449665818811286588e-02
8.773543044114958889e+00 -6.813146354165534879e-02
8.004554453148337245e+00 -6.225005231312547710e-02
7.294369559754429133e+00 -5.687967476649567755e-02
6.639749779348953496e+00 -5.184391591984813946e-02
6.037361354073198960e+00 -4.713170941114255830e-02
5.484050541235801823e+00 -4.294383968004106267e-02
4.976569457545355846e+00 -3.902748374749707289e-02
4.512030569104310551e+00 -3.536938649461335987e-02
4.087308457035690346e+00 -3.206031414344979319e-02
3.699552915173358159e+00 -2.905284203328662579e-02
3.346123170673565017e+00 -2.638539731080879330e-02
3.024314977623516310e+00 -2.382002994450426944e-02
2.731583786618605902e+00 -2.156855774639608245e-02
2.465645005779000254e+00 -1.943914672830304030e-02
2.224295102419062253e+00 -1.755338637242634392e-02
1.984845316631902001e+00 -1.570127282482069661e-02
1.788640570641931271e+00 -1.409068480343575111e-02
1.594243203267711406e+00 -1.252697796383235758e-02
1.435243720662375155e+00 -1.127713059181501692e-02
1.291656442452212339e+00 -1.028372491276815723e-02
1.162000780126635435e+00 -9.166096083525332797e-03
1.044911111795204350e+00 -8.329257860520513854e-03
9.393892987137630879e-01 -7.464104671951731287e-03
8.442137019954678578e-01 -6.631285051575556977e-03
7.584982522439376318e-01 -5.949304986004639792e-03
6.813213608905785978e-01 -5.357721126058156286e-03
6.053056478815158625e-01 -4.843770744987778779e-03
5.434721548699255056e-01 -4.373760469381905713e-03
1.041901510550939136e+01 -8.056453422751309879e-02
9.528542708298754604e+00 -7.393946326775228950e-02
8.703009406882554089e+00 -6.758450775515081888e-02
7.939134644500665416e+00 -6.174404384015533265e-02
7.233851326799591419e+00 -5.634528227154630281e-02
6.583843060541546777e+00 -5.141165556879318671e-02
5.985795858081340626e+00 -4.681919688652180084e-02
5.436636902912137082e+00 -4.256376456178501133e-02
4.933111811455255236e+00 -3.868106520735375975e-02
4.472174957568397780e+00 -3.504958542416997808e-02
4.050815278780204309e+00 -3.176590455108777022e-02
3.666294240323780151e+00 -2.878331435669299540e-02
3.315726673471652841e+00 -2.612673721296321361e-02
2.996602138310234142e+00 -2.358523546166437293e-02
2.706393151179024681e+00 -2.137186236919112400e-02
2.442743626176735017e+00 -1.926026258530045068e-02
2.203512405247779693e+00 -1.736527465821243246e-02
1.966165634949245122e+00 -1.552037257151458148e-02
1.771671383586254533e+00 -1.395644202413763753e-02
1.579093700452109283e+00 -1.245349667683890924e-02
1.421564343365833372e+00 -1.115723160397960774e-02
1.279261369652886060e+00 -1.018173723528270451e-02
1.150784831643840711e+00 -9.082149833576896175e-03
1.034813801458136062e+00 -8.257414591996165010e-03
9.302273488781060973e-01 -7.343062299849266970e-03
8.360203733326142528e-01 -6.558253248873734120e-03
7.511472239792666983e-01 -5.879496664756286156e-03
6.746738989778889861e-01 -5.281141218633286435e-03
5.993644492156398051e-01 -4.776630978121436735e-03
5.380892473798983833e-01 -4.306106005593520955e-03
1.033801739002303499e+01 -7.998547424118591931e-02
9.453090246291743881e+00 -7.330400828440078453e-02
8.632901668570232445e+00 -6.711099253665571418e-02
7.874173414820567984e+00 -6.123978877214226318e-02
7.173763733410693177e+00 -5.586913491755448463e-02
6.528321390496729215e+00 -5.097976542980477838e-02
5.934701504786723980e+00 -4.642768508885122131e-02
5.389612590839069739e+00 -4.218202325479237375e-02
4.889967334029463153e+00 -3.832954673719575489e-02
4.432646887693516113e+00 -3.472847039642525113e-02
4.014638196367474876e+00 -3.146852947837728426e-02
3.633255247143631905e+00 -2.850618059186499700e-02
3.285535645157697804e+00 -2.587081982837860505e-02
2.969165580023888307e+00 -2.334419556639641402e-02
2.681400618744119058e+00 -2.115520623500407801e-02
2.420012568380160101e+00 -1.907358576754605850e-02
2.182918901472754580e+00 -1.717123849284430542e-02
1.947641375057807656e+00 -1.534686034340829869e-02
1.754957509442405028e+00 -1.382186822560273892e-02
1.564024425474325186e+00 -1.233500143224819899e-02
1.407934265641364258e+00 -1.103469132083613989e-02
1.266958504977488076e+00 -1.004137090969984408e-02
1.139656833256043944e+00 -8.997019028126862147e-03
1.024816050518676747e+00 -8.161243585767263137e-03
9.212524070473184779e-01 -7.273265778488924478e-03
8.279151054266362664e-01 -6.485543993998314077e-03
7.437970315018465062e-01 -5.801726213873414743e-03
6.680796627716253377e-01 -5.204866388145054125e-03
5.934727193075367557e-01 -4.707846015843957996e-03
5.328067017616378021e-01 -4.233445900351631534e-03
1.025752093464872416e+01 -7.936909773046765815e-02
9.378104370147397617e+00 -7.272495832531339355e-02
8.563261278213870398e+00 -6.650031354438809550e-02
7.809632526216421233e+00 -6.078064992952297158e-02
7.114061636552889922e+00 -5.540440928466433546e-02
6.473200354558610314e+00 -5.054539224401648212e-02
5.883962474375170615e+00 -4.591913105677724455e-02
5.343009141433094022e+00 -4.179998496725507995e-02
4.847120345545330444e+00 -3.797311013414968184e-02
4.393351970308854604e+00 -3.440137992517746518e-02
3.978780342840924966e+00 -3.117220180308627117e-02
3.600425425198599427e+00 -2.822304316281184708e-02
3.255646972119738525e+00 -2.560568263056211061e-02
2.941952440970094784e+00 -2.310268370801855931e-02
2.656648314789984866e+00 -2.092263141468599791e-02
2.397564732386172626e+00 -1.889016172068158986e-02
2.162512651424266075e+00 -1.697783676125963828e-02
1.929337141833335378e+00 -1.516184470298919534e-02
1.738326688766815620e+00 -1.368200437817915574e-02
1.549119146568233685e+00 -1.220836438179562916e-02
1.394529347903170402e+00 -1.091293693716192600e-02
1.254830434482207213e+00 -9.893359927999494097e-03
1.128717187033063230e+00 -8.905247419474198248e-03
1.014907801439859147e+00 -8.029485001314676934e-03
9.122636435431378255e-01 -7.203193571507083941e-03
8.198091906642868132e-01 -6.414257072561345419e-03
7.365542829412147219e-01 -5.728862060042447940e-03
6.615099086236921888e-01 -5.123870302912355776e-03
5.876245785838519753e-01 -4.638144995425677077e-03
5.275792258563088977e-01 -4.158716156678766117e-03
1.017748151746053331e+01 -7.879425738483583630e-02
9.303596690374703826e+00 -7.209825704858428830e-02
8.493994110468570113e+00 -6.596242880783877160e-02
7.745446071938398624e+00 -6.027204125375459909e-02
7.054764218107401064e+00 -5.497403115613114233e-02
6.418551327132567152e+00 -5.010206665730716769e-02
5.833510062746832148e+00 -4.550833402938706668e-02
5.296657700740158070e+00 -4.141565456939515222e-02
4.804658973246460185e+00 -3.761733684651533127e-02
4.354479015210290349e+00 -3.407263181560198778e-02
3.943141015641660196e+00 -3.086480534132409956e-02
3.567906126079518181e+00 -2.794108119705454932e-02
3.226058555993770671e+00 -2.527492596862671373e-02
2.914939542202001910e+00 -2.285810290910850889e-02
2.632043658375574413e+00 -2.069132818810823227e-02
2.375222081225225601e+00 -1.869831559050057906e-02
2.142295403132674636e+00 -1.678120152143898827e-02
1.911117300570259969e+00 -1.497335635421678281e-02
1.721877802329328855e+00 -1.353931273828780715e-02
1.534405936789048575e+00 -1.208678807032517732e-02
1.381160851819874136e+00 -1.078267167775874731e-02
1.242720814676355978e+00 -9.744620614738158659e-03
1.117774082163024429e+00 -8.818004388072769179e-03
1.005070349727532841e+00 -7.896487852337107788e-03
9.034618468210282582e-01 -7.134943302627434758e-03
8.117840160659903770e-01 -6.335819396972670360e-03
7.292975931680757418e-01 -5.646518686752808810e-03
6.550252737340308551e-01 -5.170151584229896666e-03
5.818770866402641628e-01 -4.566479681443562193e-03
5.167727392822422106e-01 -4.047616825496089428e-03
1.009786510484750544e+01 -7.814799186469761905e-02
9.229505034121238793e+00 -7.150841085398862429e-02
8.425213648794276367e+00 -6.542209596607921618e-02
7.681761465068500883e+00 -5.979201752522959878e-02
6.995851548972384037e+00 -5.449448166452227488e-02
6.364185869331977052e+00 -4.957107274322765378e-02
5.783521764032797385e+00 -4.514061614699682590e-02
5.250659588556563229e+00 -4.098958170972411691e-02
4.762464555913494380e+00 -3.723761551725782160e-02
4.315839777362394436e+00 -3.375253941214267916e-02
3.907819597573014558e+00 -3.055739115276656301e-02
3.535692361370924353e+00 -2.765047129840511944e-02
3.196683348692518578e+00 -2.501800444326743311e-02
2.888127414163931483e+00 -2.257018303755349911e-02
2.607734862791340369e+00 -2.045789002521832683e-02
2.353071322626739015e+00 -1.850081067737488136e-02
2.122209455569779912e+00 -1.657776179265547239e-02
1.893069438034022278e+00 -1.479101429312081745e-02
1.705551875895168434e+00 -1.339489286017489338e-02
1.519784106639024301e+00 -1.195505338471478975e-02
1.367930273882566716e+00 -1.065386378797028057e-02
1.230757520461422061e+00 -9.598137276205209387e-03
1.107002742954056540e+00 -8.722499598574854490e-03
9.953513808705494181e-01 -7.760810656617981272e-03
8.946462765789574556e-01 -7.052314347654884547e-03
8.039448301487293058e-01 -6.260296285818840213e-03
7.222277709684341573e-01 -5.567105119319634178e-03
6.486174085445109982e-01 -5.098928220720866031e-03
5.761547029099127748e-01 -4.494458120268234394e-03
3.902519621694379159e-01 -2.679460189013394607e-03
1.001869404472519953e+01 -7.754893481259586552e-02
9.155844411578154762e+00 -7.101466171818522632e-02
8.356891529823048614e+00 -6.495015877030504980e-02
7.618442304517627051e+00 -5.934344747249831187e-02
6.937366494450497356e+00 -5.406046912469203436e-02
6.310233428041096992e+00 -4.922046356264075245e-02
5.733895178321939845e+00 -4.477118338010203924e-02
5.205054467464580448e+00 -4.064157860224700686e-02
4.720605029933016006e+00 -3.691933614070085773e-02
4.277524960251080977e+00 -3.345991360963138789e-02
3.872810876172234185e+00 -3.029523596973532004e-02
3.503695512908169718e+00 -2.740939623915182241e-02
3.167512772251672271e+00 -2.480164076656128300e-02
2.861577256978893757e+00 -2.237348486444060841e-02
2.583621296446724003e+00 -2.026318212897984181e-02
2.331215679874543145e+00 -1.831828379804046822e-02
2.102272109757695073e+00 -1.642390222591406240e-02
1.875223574881424993e+00 -1.464430229472694911e-02
1.689372158161614790e+00 -1.329953462688151719e-02
1.505255850153283781e+00 -1.184026336597939454e-02
1.354890209339113971e+00 -1.057318928864179469e-02
1.219004702295742426e+00 -9.494220328674488063e-03
1.096330562966691291e+00 -8.613308500287445227e-03
9.856736564351663565e-01 -7.668765622861214992e-03
8.859739388723176789e-01 -6.959482925563551491e-03
7.960914380718178140e-01 -6.230172208784064657e-03
7.151607699899024118e-01 -5.530497947549770955e-03
6.422105937774676976e-01 -5.064496967362669931e-03
5.705167130078310223e-01 -4.467546097648595130e-03
2.625607757529853092e-01 -1.961140553041892335e-03
9.940008220942864625e+00 -7.698755481651385624e-02
9.082652533372616688e+00 -7.046745712884670831e-02
8.288940412388910772e+00 -6.449305401188377973e-02
7.555604250405130173e+00 -5.892279404478674432e-02
6.879281249373746299e+00 -5.372927922872185180e-02
6.256635330045854815e+00 -4.885346019994576267e-02
5.684540886857513797e+00 -4.443473139175357217e-02
5.159757294234366576e+00 -4.043087192002933761e-02
4.679084004841024935e+00 -3.664183149009804519e-02
4.239530773253571638e+00 -3.320713314239887720e-02
3.838119040186692477e+00 -3.016800526431517165e-02
3.472006479237616627e+00 -2.720297328076283147e-02
3.138630394101308951e+00 -2.462322963415050289e-02
2.835261390158401618e+00 -2.220547014003578304e-02
2.559630909200092397e+00 -2.010536178874964414e-02
2.309452581166979712e+00 -1.817333755331115505e-02
2.061079320645179180e+00 -1.613873029004093962e-02
1.857559216757726617e+00 -1.453476289047692799e-02
1.673326839630414842e+00 -1.319743297112364704e-02
1.490912100076027702e+00 -1.174302715589746471e-02
1.341840076060612175e+00 -1.052673749290702725e-02
1.207240612348205788e+00 -9.426471369703728204e-03
1.085747299105068286e+00 -8.445686035929407878e-03
9.761434756382540989e-01 -7.616254942182278630e-03
8.773388390057588193e-01 -6.900432777400052065e-03
7.883238763516544623e-01 -6.234855951433937796e-03
7.081693613087692851e-01 -5.538858815607669746e-03
6.359904175672231874e-01 -5.024747518738647070e-03
5.648631985994793103e-01 -4.479033294822643181e-03
1.760338656384709544e-01 -1.428025940475989922e-03
9.861777160231794070e+00 -7.643016376138379864e-02
9.009910537991279611e+00 -6.995473368945240300e-02
8.221507466983707602e+00 -6.395358311426871389e-02
7.493141655272296475e+00 -5.846746910861704005e-02
6.821551094750194721e+00 -5.331433706931976851e-02
6.203454578765092542e+00 -4.848846693033889016e-02
5.635555401953308063e+00 -4.409831359996852634e-02
5.114807974532538992e+00 -4.013079876863589329e-02
4.637899940567248080e+00 -3.636377069030959780e-02
4.201769572282641363e+00 -3.295008178842823154e-02
3.803647775596558755e+00 -2.993242284524241445e-02
3.440525695016515506e+00 -2.699276325821114986e-02
3.109946048120483031e+00 -2.443861213666424781e-02
2.809143915761489474e+00 -2.204218500519562404e-02
2.535901738207831269e+00 -1.994544071745131195e-02
2.287892825337358715e+00 -1.797655029310529090e-02
2.041730155436866312e+00 -1.601278554645923363e-02
1.839994307719748035e+00 -1.442781690729936020e-02
1.640126944844547463e+00 -1.296527127152233977e-02
1.476663289433151061e+00 -1.164895461536151651e-02
1.328998904426419214e+00 -1.039072522949941423e-02
1.195616699668744953e+00 -9.358569571506823379e-03
1.075251503791042396e+00 -8.471520988488656992e-03
9.666257102173299032e-01 -7.558271925596433786e-03
8.687900569891460201e-01 -6.839958092186721079e-03
7.805931653591797748e-01 -6.217923474427174829e-03
7.011961716938223121e-01 -5.540376971931553970e-03
6.297547830959163706e-01 -4.975015781220386291e-03
5.592936594282025276e-01 -4.484405784401238743e-03
1.069683719835861346e+01 -8.275568465512732341e-02
9.784068649079895152e+00 -7.592931260518258341e-02
8.937651378587355921e+00 -6.944008005537985473e-02
8.154457455644321229e+00 -6.349040608377946870e-02
7.431045262996563316e+00 -5.801688129662348203e-02
6.764263787732524236e+00 -5.288923484970759620e-02
6.150673028733280923e+00 -4.811615779674987409e-02
5.587035667896328661e+00 -4.367976170751156073e-02
5.070208513937172867e+00 -3.974441096629426073e-02
4.596950554369322539e+00 -3.608066395814251565e-02
4.164329456869906743e+00 -3.263004611494722818e-02
3.769391700332648032e+00 -2.969601814748132340e-02
3.409356446131020402e+00 -2.677947944828594842e-02
3.081482845368683776e+00 -2.425138214365958958e-02
2.783324731754866388e+00 -2.187329992215640215e-02
2.512367334294056231e+00 -1.973567948204638101e-02
2.266513479012979282e+00 -1.784842224590970500e-02
2.022568047782690392e+00 -1.590738660624504280e-02
1.822615542857752846e+00 -1.431659720971119147e-02
1.624564797816326678e+00 -1.285390765540130563e-02
1.462604885309388036e+00 -1.154703424421961271e-02
1.316222349048789653e+00 -1.032282633203311650e-02
1.184123295990888725e+00 -9.288303862987264473e-03
1.064843454171380488e+00 -8.401824951451791063e-03
9.572851549102102675e-01 -7.503272643503185700e-03
8.603275438382129714e-01 -6.782975822588728151e-03
7.730043131079786800e-01 -6.159252806204571461e-03
6.943831853065337567e-01 -5.541595490498121140e-03
6.235283256321797474e-01 -4.933278777263187115e-03
5.538270393734882058e-01 -4.434746165413490024e-03
1.061386607194470066e+01 -8.217282311304202613e-02
9.706785376738775284e+00 -7.535809814152487351e-02
8.865807687297417417e+00 -6.897824072468256018e-02
8.087863617255267812e+00 -6.305245087082789190e-02
7.369435868728321459e+00 -5.754746074996378719e-02
6.707341354298749891e+00 -5.244713925522453274e-02
6.098252873995619439e+00 -4.774729860376273477e-02
5.538786180785671753e+00 -4.333490457516563088e-02
5.025953565516459776e+00 -3.934466085287369880e-02
4.556434917590497236e+00 -3.581393248804614488e-02
4.127210497313456017e+00 -3.237095052129552314e-02
3.735450197491879898e+00 -2.945682250882952768e-02
3.378388750224361470e+00 -2.658386546363764036e-02
3.053323750433329486e+00 -2.406704484898904151e-02
2.757653794057899788e+00 -2.170550609213700924e-02
2.489027531630145340e+00 -1.957762431391384464e-02
2.245324751843545741e+00 -1.771869781470978428e-02
2.003492625250500758e+00 -1.579665555228874918e-02
1.805335166336295316e+00 -1.419964147285805896e-02
1.609129125039644004e+00 -1.274004105555226821e-02
1.448609319727376610e+00 -1.144491991191444284e-02
1.303635060700075954e+00 -1.025682504404230692e-02
1.172718703450923883e+00 -9.215756870428680816e-03
1.054522993933071806e+00 -8.278545792988619215e-03
9.480389581219270667e-01 -7.445974326173600451e-03
8.519512506422792786e-01 -6.724096723060279772e-03
7.654680502089450389e-01 -6.094082268613676238e-03
6.875550947655584277e-01 -5.547328307509018057e-03
6.107812751845205224e-01 -4.837804405341532277e-03
5.483605463736461738e-01 -4.381451234799048876e-03
1.053140097231158556e+01 -8.161569844533235474e-02
9.629963036248792463e+00 -7.485561655398946523e-02
8.794456095916427074e+00 -6.846280905570113762e-02
8.021656479745631785e+00 -6.257879990225645450e-02
7.308171911009518240e+00 -5.713461363897957834e-02
6.650848345396067174e+00 -5.204776155204598326e-02
6.046166375116237113e+00 -4.729561409988009696e-02
5.490889326471850573e+00 -4.298903177459212355e-02
4.982043557673586420e+00 -3.902722582623709829e-02
4.516151052448911685e+00 -3.552659095684513463e-02
4.090414050272926261e+00 -3.215528483644614077e-02
3.701822496583805577e+00 -2.921053277874782403e-02
3.347724019738751444e+00 -2.636902051658484084e-02
3.025338346181431604e+00 -2.387966806912833473e-02
2.732227119711019281e+00 -2.152752168657691770e-02
2.465967546634650898e+00 -1.941942608195539738e-02
2.224325874396634983e+00 -1.758109305024128932e-02
1.984671172863282429e+00 -1.567343228414585371e-02
1.788329492493670125e+00 -1.408401601741825736e-02
1.593846314904134198e+00 -1.255278339352873182e-02
1.434826263488921727e+00 -1.134043683282041394e-02
1.291137170545857860e+00 -1.018316679838900639e-02
1.161402726398262919e+00 -9.142307692205265887e-03
1.044390159344988689e+00 -8.225977012715351977e-03
9.387962479986484698e-01 -7.385430088924929172e-03
8.436611285641110181e-01 -6.659946557382763997e-03
7.579839816879229142e-01 -6.033170184594875002e-03
6.808121356891415621e-01 -5.476788669514425466e-03
6.048099844967741445e-01 -4.788407559992290119e-03
5.429704918128526181e-01 -4.336977905798885223e-03
1.044934688088339492e+01 -8.098397652530217594e-02
9.553583575298228325e+00 -7.429265265494545967e-02
8.723486548718090816e+00 -6.790893555900345824e-02
7.955886363605965350e+00 -6.210662745234243887e-02
7.247406506540018611e+00 -5.669262973659934535e-02
6.594723603313525473e+00 -5.165199959263631901e-02
5.994508696557709904e+00 -4.705960915520450427e-02
5.443438913194839301e+00 -4.270992940191772891e-02
4.938378780133781731e+00 -3.870679946793698784e-02
4.476201612960956311e+00 -3.523095574204363617e-02
4.053847335007870534e+00 -3.188783137210515761e-02
3.668412145175117711e+00 -2.896176175067925046e-02
3.317277565231845582e+00 -2.615007242908325147e-02
2.997581237579218350e+00 -2.368042423835569482e-02
2.706998353303108118e+00 -2.135209538375267696e-02
2.443017075123523174e+00 -1.925649109444477203e-02
2.203548239022996125e+00 -1.744994883522454909e-02
1.965971414477205803e+00 -1.555385009383757761e-02
1.771405443376012467e+00 -1.396496126165872737e-02
1.578655999385102149e+00 -1.244687098795227778e-02
1.421034687605416957e+00 -1.123148620921653011e-02
1.278733721373721099e+00 -1.010917072390012973e-02
1.150174897798652784e+00 -9.067585806983078853e-03
1.034245303173555230e+00 -8.167191016794790245e-03
9.297070099959775513e-01 -7.325180663681763772e-03
8.354599493615173511e-01 -6.596867352648384634e-03
7.505522075568105134e-01 -5.964402848877753405e-03
6.741542817177980096e-01 -5.412658834961864285e-03
5.988702792872666603e-01 -4.738670308906919523e-03
5.376643645273383454e-01 -4.280110746258261947e-03
1.036777361121804297e+01 -8.039505489534058691e-02
9.477640245516646189e+00 -7.366187652855302193e-02
8.653050125808823267e+00 -6.746986793074065403e-02
7.890522405111450865e+00 -6.155706130751487787e-02
7.186964706080097187e+00 -5.626111962253645127e-02
6.538930625429524746e+00 -5.126211194041791624e-02
5.943170298481250668e+00 -4.666612101520482142e-02
5.396268840340400885e+00 -4.235844643795051712e-02
4.895110306430312974e+00 -3.846595080623538276e-02
4.436582203296207005e+00 -3.493443491980612742e-02
4.017594343424565118e+00 -3.161986969722962310e-02
3.635308075224290114e+00 -2.870999487319041837e-02
3.287039563582518920e+00 -2.592699946558285271e-02
2.970127420567816312e+00 -2.348455733337443188e-02
2.681967146138512614e+00 -2.117269294479215067e-02
2.420264365246757698e+00 -1.909115606482852598e-02
2.182931634780651553e+00 -1.730825338414567274e-02
1.947458308171088559e+00 -1.543063031332080927e-02
1.754596317673471795e+00 -1.384212391883668340e-02
1.563572045546185008e+00 -1.233889121366459583e-02
1.407485835182305633e+00 -1.112515383469893197e-02
1.266419259833309718e+00 -1.002943951094937940e-02
1.139135857732043622e+00 -8.990415963058228516e-03
1.024287552694966408e+00 -8.106673267166516345e-03
9.206527892831510851e-01 -7.266996571766542491e-03
8.273522144099673126e-01 -6.534841532922051541e-03
7.432957251967882151e-01 -5.899680029485196431e-03
6.675536083082613814e-01 -5.341655128726446010e-03
5.929760062490663231e-01 -4.689621697621658945e-03
5.323423618276221791e-01 -4.228553064780959589e-03
1.028674496437450969e+01 -7.982542529927123820e-02
9.402162655046844009e+00 -7.311146243266392064e-02
8.582969413672961068e+00 -6.696451927306819318e-02
7.825706669000766169e+00 -6.108341213595475799e-02
7.126945603623557446e+00 -5.572824607533195113e-02
6.483594604487567636e+00 -5.085077380794638530e-02
5.892204931629462905e+00 -4.626722425715078246e-02
5.349442690732498562e+00 -4.200500422363302733e-02
4.852176946978067562e+00 -3.814177261502162825e-02
4.397193012031628712e+00 -3.463468252435623895e-02
3.981661581092515334e+00 -3.134151598063722455e-02
3.602515772715284115e+00 -2.845509373620030286e-02
3.257109363170104022e+00 -2.566251236509918196e-02
2.942835459724070457e+00 -2.328622404430069279e-02
2.657132673678718415e+00 -2.099216123902090947e-02
2.397696152649824164e+00 -1.892400480278059322e-02
2.162462578171868266e+00 -1.716818008006708654e-02
1.929113757618728942e+00 -1.530584283424097150e-02
1.737943742494301613e+00 -1.371649623929973964e-02
1.548668189317517374e+00 -1.222852032928575805e-02
1.393968610251847151e+00 -1.101030692922765238e-02
1.254273393060284958e+00 -9.952481258725944316e-03
1.128084668399264689e+00 -8.911785167642247499e-03
1.014317323376472402e+00 -8.044146668781584214e-03
9.117220805532378902e-01 -7.197953729828510117e-03
8.192481475766523191e-01 -6.465274923265660993e-03
7.359423097998013530e-01 -5.830089487241106941e-03
6.609735234749508637e-01 -5.215142890438227360e-03
5.871663936684409224e-01 -4.637741948561311875e-03
5.214401446373770899e-01 -4.136654129295534374e-03
1.020616312661404379e+01 -7.921568223622883764e-02
9.327185630620315138e+00 -7.258389897121467205e-02
8.513396484976853529e+00 -6.642666385199322288e-02
7.761141721441937591e+00 -6.061711787059318596e-02
7.067455327872193216e+00 -5.528457913396309098e-02
6.428663440841296151e+00 -5.044136022317852186e-02
5.841673018952659113e+00 -4.582875133889958985e-02
5.302971856943859308e+00 -4.164576276161120749e-02
4.809539186790775744e+00 -3.781287188017456308e-02
4.358233176804870546e+00 -3.422058514875333385e-02
3.945948271059543266e+00 -3.106417660008051196e-02
3.569944157878261137e+00 -2.819383168989894259e-02
3.227440941080201409e+00 -2.543298549458667193e-02
2.915780771824415751e+00 -2.300857535447658683e-02
2.632594219127461610e+00 -2.080126688667112075e-02
2.375429318588007543e+00 -1.875620238637043871e-02
2.142218516689704977e+00 -1.702199779606867677e-02
1.910875551830934826e+00 -1.518052741339463892e-02
1.721515994493216795e+00 -1.358923445555343217e-02
1.533941675634119317e+00 -1.211340476275724921e-02
1.380642187230338491e+00 -1.089901336508265414e-02
1.242158028266154624e+00 -9.874026493596499768e-03
1.117222112023982472e+00 -8.828313557268577597e-03
1.004534390786236964e+00 -7.980759334652707052e-03
9.028556987672066159e-01 -7.136712437987124784e-03
8.112954312306189797e-01 -6.399939636293646567e-03
7.287818621255386375e-01 -5.758640933775669400e-03
6.545663546144977474e-01 -5.166309036128336439e-03
5.814121887181101789e-01 -4.585307999350108146e-03
3.938217637613545818e-01 -2.887408238328649512e-03
1.012605283449230065e+01 -7.866440305933367072e-02
9.252644683729323916e+00 -7.197686637283480515e-02
8.444196100329140364e+00 -6.586174195109983920e-02
7.697117237943010615e+00 -6.020506343468061405e-02
7.008286576715734739e+00 -5.484089102100476315e-02
6.374119608061216802e+00 -4.992260806252756672e-02
5.791450556180739007e+00 -4.544402702004343708e-02
5.256854235244881046e+00 -4.128674516503078040e-02
4.767240077546976984e+00 -3.748020227722419911e-02
4.319501351206964657e+00 -3.391248854594052647e-02
3.910551780346747996e+00 -3.078393474310053834e-02
3.537671835368568107e+00 -2.793544840120576814e-02
3.198018161838810602e+00 -2.519475523377772905e-02
2.888971613236080760e+00 -2.278983376385393042e-02
2.608178450044464469e+00 -2.061506258082127299e-02
2.353253524839151734e+00 -1.858203083152351609e-02
2.122114382163728052e+00 -1.685872718965867115e-02
1.892822264241194485e+00 -1.505074127518981827e-02
1.705133104423252943e+00 -1.346464256835542238e-02
1.519310135821976937e+00 -1.200194957947685499e-02
1.367438695367392931e+00 -1.078652578206023942e-02
1.230277472903553493e+00 -9.790646833366995275e-03
1.106450114441859256e+00 -8.743513373577312814e-03
9.947388067612127349e-01 -7.914935663096606816e-03
8.941371196870465665e-01 -7.066838716840499052e-03
8.033782045554654916e-01 -6.329882256328681588e-03
7.217096530416693412e-01 -5.685181510445783820e-03
6.481599259382779810e-01 -5.114182282313453100e-03
5.756793749196004173e-01 -4.531194053171726244e-03
2.649282568345358579e-01 -2.086799334901922025e-03
1.004644075267628267e+01 -7.805054971468403102e-02
9.178618790286154905e+00 -7.141478868780112843e-02
8.375481329109621953e+00 -6.535493179314934287e-02
7.633556107118795175e+00 -5.970401187533642962e-02
6.949529347604094021e+00 -5.434348949127067868e-02
6.319976780080296841e+00 -4.950740634012278096e-02
5.741592066437807951e+00 -4.508023026958248719e-02
5.211089220365456853e+00 -4.086587470804330102e-02
4.725281286545192749e+00 -3.709510247185958398e-02
4.281020091025988350e+00 -3.360518800645251325e-02
3.875473286029526676e+00 -3.052472688756669925e-02
3.505607871470031611e+00 -2.767309868415701243e-02
3.168802257134275990e+00 -2.495785254035541231e-02
2.862373392255416871e+00 -2.256126042455629255e-02
2.584004642437304877e+00 -2.042131479076388090e-02
2.331283184774456618e+00 -1.840397084053065763e-02
2.080525776896021473e+00 -1.652224321602746918e-02
1.874953472841934365e+00 -1.490463496226322217e-02
1.688986669576620914e+00 -1.332778411474133846e-02
1.504771106689639204e+00 -1.188272089632102894e-02
1.354286380943655388e+00 -1.066604507917324335e-02
1.218412828009477700e+00 -9.707957025132668213e-03
1.095767083403385245e+00 -8.731452042260856930e-03
9.851302687751398723e-01 -7.848828552902592168e-03
8.854049124646052871e-01 -6.997735203774581129e-03
7.955219443243434219e-01 -6.260443706482007528e-03
7.146228368699224509e-01 -5.616072129794881171e-03
6.417516949000915405e-01 -5.061648182243839132e-03
5.700183185464007263e-01 -4.472851596973912922e-03
1.776066156230243220e-01 -1.383370687395948625e-03
9.967274902839506012e+00 -7.743347712309334163e-02
9.105052035256232301e+00 -7.085630051560214138e-02
8.307200096645456000e+00 -6.484397425758793576e-02
7.570411160136051087e+00 -5.919423721564944646e-02
6.891160869899031205e+00 -5.387921057603622249e-02
6.266128952703009958e+00 -4.911944740767825585e-02
5.692102747630091386e+00 -4.468592897542807835e-02
5.165597191161996449e+00 -4.049918419866603558e-02
4.683660355992839364e+00 -3.675457146229057365e-02
4.242943829375110276e+00 -3.329294579799095544e-02
3.840625910769709161e+00 -3.023969816338058919e-02
3.473769584973752433e+00 -2.739992126737384251e-02
3.139790754399666817e+00 -2.471201090294603345e-02
2.836019292356658728e+00 -2.233694222358492687e-02
2.560053087221118240e+00 -2.022718016883452360e-02
2.309577523819527300e+00 -1.818348613824348481e-02
2.060959189205997966e+00 -1.632949750623627003e-02
1.857279483800811537e+00 -1.473162266057795322e-02
1.655464290603818611e+00 -1.304967316962957549e-02
1.490423952532831997e+00 -1.176817152171485623e-02
1.341324112873774954e+00 -1.059341363042740937e-02
1.206684751398922950e+00 -9.620606917862987301e-03
1.085172495806622450e+00 -8.573549877596387675e-03
9.756014791880620596e-01 -7.780094201811485477e-03
8.767590277900935147e-01 -6.928543890050768012e-03
7.877513485730467391e-01 -6.185291001310422136e-03
7.076504957280159713e-01 -5.540546583088496249e-03
6.354412345456319500e-01 -5.006155569028551688e-03
5.644578755581048934e-01 -4.417122959073957293e-03
1.081264486047193252e+01 -8.377331498615263328e-02
9.888531895243540148e+00 -7.685981793529804429e-02
9.031897992219814597e+00 -7.031940917340191721e-02
8.239383888134282685e+00 -6.432753569413716954e-02
7.507614071353254204e+00 -5.869312857714004128e-02
6.833225187800930023e+00 -5.349218094210382579e-02
6.212770539350465526e+00 -4.869425898745977782e-02
5.642954089926663919e+00 -4.429639881874173485e-02
5.120535979235514290e+00 -4.023228084708300317e-02
4.642276746740303217e+00 -3.641664023504249947e-02
4.205093641363368384e+00 -3.305785025099752111e-02
3.806080627448511056e+00 -2.995244959920917438e-02
3.442321923295243113e+00 -2.712879140345569873e-02
3.111051725555540770e+00 -2.446778055499051335e-02
2.809909705943672176e+00 -2.210709156869837197e-02
2.536296168763786163e+00 -1.998047131162542303e-02
2.287974863257367542e+00 -1.799128828080320125e-02
2.041580497551897189e+00 -1.605033328907203710e-02
1.839701137796961428e+00 -1.455095373492900149e-02
1.639739806087723517e+00 -1.291008974950578862e-02
1.476246030846321888e+00 -1.164422671049642963e-02
1.328451539193025166e+00 -1.045536253957738033e-02
1.195050615865878019e+00 -9.493204491693016042e-03
1.074665481994663496e+00 -8.484086257639768952e-03
9.660746637524562086e-01 -7.704770303416389778e-03
8.682759524334822121e-01 -6.858707038722408438e-03
7.800665469626562043e-01 -6.114440660062736739e-03
7.007416711034328838e-01 -5.463016586880947711e-03
6.292115447566252184e-01 -4.951713715739653257e-03
5.588954309749140092e-01 -4.359184710374905056e-03
1.072866882458365012e+01 -8.315373103818481104e-02
9.810265421700695043e+00 -7.623443478173272392e-02
8.959178526739682624e+00 -6.970254000563964880e-02
8.171957393860482810e+00 -6.372494181051986673e-02
7.445319523408032047e+00 -5.816260844623497711e-02
6.775662417338403465e+00 -5.299471455634651579e-02
6.159781154259071023e+00 -4.826492492026821651e-02
5.594195959104943938e+00 -4.389626586270625741e-02
5.075821305708023701e+00 -3.986142247556573315e-02
4.601290899752969565e+00 -3.619510891522019491e-02
4.167568213873786398e+00 -3.274802085375024679e-02
3.771769008238530674e+00 -2.966428872064745884e-02
3.411003456944895706e+00 -2.679893095905750908e-02
3.082611157612205499e+00 -2.422045568462020265e-02
2.783951657632413479e+00 -2.187704588672145442e-02
2.512733419164388415e+00 -1.975888120416623844e-02
2.266591061157392062e+00 -1.779565377841492782e-02
2.022354796614114214e+00 -1.587363870971014723e-02
1.822299387660413661e+00 -1.436791125155745946e-02
1.624164857701021925e+00 -1.277651074907077550e-02
1.462074725503256012e+00 -1.152455331575346145e-02
1.315675670210114889e+00 -1.031898464310533094e-02
1.183552692559114883e+00 -9.352099032589872643e-03
1.064279384213831392e+00 -8.346622181502755256e-03
9.567380166046378642e-01 -7.574415931872845523e-03
8.598101045831552103e-01 -6.782873747596066677e-03
7.724673192588626947e-01 -6.037076047530040394e-03
6.938180422125588276e-01 -5.387146267943577690e-03
6.163738219228458437e-01 -4.841150044387794449e-03
5.534181765192434099e-01 -4.300674400932294299e-03
1.064511824979172872e+01 -8.246522582355401976e-02
9.732522768794849455e+00 -7.559854498379638132e-02
8.886991169108380717e+00 -6.913116316368028702e-02
8.105079729635130903e+00 -6.319800690326571324e-02
7.383380278345448744e+00 -5.770434214642219256e-02
6.718537002197703778e+00 -5.252116155308422796e-02
6.107170048517636118e+00 -4.783404064521474403e-02
5.545798035741828613e+00 -4.349953114276421812e-02
5.031385428362638912e+00 -3.948800495872196309e-02
4.560617980417011275e+00 -3.584913833637395214e-02
4.130366739751685223e+00 -3.245167363740141669e-02
3.737754052152827189e+00 -2.936450880529491506e-02
3.379994510058079715e+00 -2.652602855980597252e-02
3.054346373642062407e+00 -2.397022795282269247e-02
2.758290942187804351e+00 -2.163809832706507091e-02
2.489371887908845338e+00 -1.953793309443497411e-02
2.245374095235939560e+00 -1.759606727037920162e-02
2.003353411828530106e+00 -1.568636754314149673e-02
1.805082184852180305e+00 -1.418795316838099459e-02
1.608707595116133371e+00 -1.263615881232402378e-02
1.448160063890333582e+00 -1.139829403100845601e-02
1.303076318037663883e+00 -1.017382883644147445e-02
1.172143263444900940e+00 -9.203919924478096148e-03
1.054015087927411720e+00 -8.218132943623295342e-03
9.474740058290881395e-01 -7.437722994627641443e-03
8.514304476683655087e-01 -6.710014238674505763e-03
7.649247107881426144e-01 -5.964057563347394814e-03
6.870323064808994129e-01 -5.305422633555141251e-03
6.103156701443462895e-01 -4.777787219178368516e-03
5.479452688077476319e-01 -4.246873679463825449e-03
1.056207417798906434e+01 -8.185466816329962925e-02
9.655232200098176065e+00 -7.500102252165606609e-02
8.815210920654539706e+00 -6.863319457473623930e-02
8.038566303779740352e+00 -6.270653267320601409e-02
7.321922997200007721e+00 -5.724742523980114878e-02
6.661772739914792574e+00 -5.207877421428772080e-02
6.054864221133223978e+00 -4.743497242358861443e-02
5.497763195795563718e+00 -4.302653635431393647e-02
4.987336900290020303e+00 -3.914628281916844588e-02
4.520242410453484183e+00 -3.553019979094301783e-02
4.093488937821515350e+00 -3.216254938150507614e-02
3.704053612050904665e+00 -2.910348094951016248e-02
3.349268609122239670e+00 -2.627974170603833079e-02
3.026307562593310241e+00 -2.374656373202855414e-02
2.732829628443592895e+00 -2.143183067458022048e-02
2.466193261721564944e+00 -1.934591139426233841e-02
2.224410670666600698e+00 -1.743114724923957790e-02
1.984438610608017184e+00 -1.553072703653547368e-02
1.787975298846498973e+00 -1.403253135291849911e-02
1.593411806018769861e+00 -1.249289455252550023e-02
1.434265041143839792e+00 -1.129800519383906618e-02
1.290577665777329575e+00 -1.006050022195465431e-02
1.160822708829617467e+00 -9.088774347563893449e-03
1.043771315230657803e+00 -8.121560495588205780e-03
9.382259662119234456e-01 -7.337688108630807671e-03
8.431373549296988790e-01 -6.662219033449116347e-03
7.574835349573596499e-01 -5.917773664443438941e-03
6.802867456847416783e-01 -5.259106127532406014e-03
6.043421105140625027e-01 -4.751668833874369419e-03
5.425444111545775216e-01 -4.213961472015576373e-03
1.047951668331124964e+01 -8.129665410418804306e-02
9.578403388052926459e+00 -7.448612675013957518e-02
8.743791401846515043e+00 -6.817026426529937400e-02
7.972469493199027646e+00 -6.227183706857819523e-02
7.260779237688168131e+00 -5.682578490455805070e-02
6.605452161709572501e+00 -5.178348622892536141e-02
6.003010921099129149e+00 -4.707306696850805522e-02
5.450088661004424573e+00 -4.270544569061146545e-02
4.943563087632896647e+00 -3.880112980513665544e-02
4.480196594636641549e+00 -3.525891464091118754e-02
4.056833506328015204e+00 -3.191820175703729418e-02
3.670587677181710973e+00 -2.888662560385156161e-02
3.318748557512900099e+00 -2.608062961880338107e-02
2.998566750846589635e+00 -2.357266051479558686e-02
2.707496205834808212e+00 -2.127452214029040140e-02
2.443212273815809077e+00 -1.920049297092996099e-02
2.203568097047235774e+00 -1.730705200172832914e-02
1.965791964054037999e+00 -1.542498609068954606e-02
1.771029577609764871e+00 -1.392758058792360927e-02
1.578207785586872136e+00 -1.240105630236254704e-02
1.420560523197291758e+00 -1.125037266213786691e-02
1.278168491141329355e+00 -9.994867355241836976e-03
1.149608539508975680e+00 -9.024950136728500383e-03
1.033715206485452232e+00 -8.068827900527819619e-03
9.291501015511481887e-01 -7.289973153550954876e-03
8.349328580149738555e-01 -6.609535588812655467e-03
7.500697376070586397e-01 -5.920261621113732074e-03
6.736262558836362269e-01 -5.263979834409678732e-03
5.984038209938207231e-01 -4.764174446323615579e-03
5.371644630437345524e-01 -4.237880717111322006e-03
1.039743981483445445e+01 -8.069979621015538340e-02
9.502054349268117761e+00 -7.397676785083293072e-02
8.672930486200645106e+00 -6.769239104217285308e-02
7.906851895161244315e+00 -6.182612146083637378e-02
7.200109845217780524e+00 -5.638416926688392256e-02
6.549477061098252229e+00 -5.138310004740903603e-02
5.951531144125231876e+00 -4.670866890659990806e-02
5.402762002081405335e+00 -4.238157091879909966e-02
4.900168013574051074e+00 -3.850471665524543563e-02
4.440385508216722066e+00 -3.498200820035776704e-02
4.020499116763467384e+00 -3.166815430780003937e-02
3.637413688808615486e+00 -2.866427062318468999e-02
3.288562489757993035e+00 -2.591785730182438741e-02
2.971017271363469270e+00 -2.339648023621022574e-02
2.682499160011001305e+00 -2.111606941487237724e-02
2.420530954928725276e+00 -1.905352212722886962e-02
2.182907670887006546e+00 -1.718534515005289490e-02
1.947254116068320329e+00 -1.531765520215753150e-02
1.754206292935612810e+00 -1.381729975397177727e-02
1.563103180138852188e+00 -1.230434988032112938e-02
1.406946647315570953e+00 -1.116283584864647023e-02
1.265849049733453802e+00 -9.930246552195423279e-03
1.138546388019352928e+00 -8.955423831976760604e-03
1.023646496692441010e+00 -8.018437538722880328e-03
9.200975223322105379e-01 -7.232116636035445037e-03
8.268147287591262051e-01 -6.548934531775489273e-03
7.427145928220076909e-01 -5.926565390218617793e-03
6.670272401081256408e-01 -5.251776608656430478e-03
5.925073121060729919e-01 -4.720309750173515978e-03
5.261728957835853926e-01 -4.209518223317163139e-03
1.031590107502253240e+01 -8.016526736747729698e-02
9.426227279043972729e+00 -7.339053582885360361e-02
8.602506674487239380e+00 -6.718441197255420327e-02
7.841628456913826817e+00 -6.131724873766052769e-02
7.139896988895509722e+00 -5.594447585199291417e-02
6.493957227729795889e+00 -5.097904963197782968e-02
5.900361408311284528e+00 -4.631895606541180932e-02
5.355806233700325159e+00 -4.209554465461253642e-02
4.857084730147728457e+00 -3.820353670187540129e-02
4.401006321267181498e+00 -3.469996644516994827e-02
3.984411759641443673e+00 -3.141989362487915272e-02
3.604552127734603761e+00 -2.844210513435898799e-02
3.258483298813342977e+00 -2.571444913752997039e-02
2.943724352856748272e+00 -2.331414094687679628e-02
2.657653157707277725e+00 -2.094729823984604541e-02
2.397941047467541775e+00 -1.890669628396430754e-02
2.162402208989805619e+00 -1.705773529973685088e-02
1.928800895441222574e+00 -1.520483502680971405e-02
1.737630979985502977e+00 -1.370640774062193909e-02
1.548277886609211507e+00 -1.220477679675193577e-02
1.393463395431629115e+00 -1.106929802553650519e-02
1.253692425728338833e+00 -9.861754050075461492e-03
1.127591441702423314e+00 -8.883408249910055079e-03
1.013765045595362624e+00 -7.962480126153938936e-03
9.111579193474668159e-01 -7.177054524451819198e-03
8.187047156173037354e-01 -6.522341203070989787e-03
7.354591847556579687e-01 -5.904100947276846173e-03
6.605443805767091670e-01 -5.210918436865303628e-03
5.866949220324482184e-01 -4.674873569803334253e-03
3.973633745865387534e-01 -3.126593858529595066e-03
1.023475316540423741e+01 -7.955953269159428409e-02
9.350756185382499197e+00 -7.286287857914044985e-02
8.532609911326787255e+00 -6.665925549040217779e-02
7.776838537252340089e+00 -6.081589729169706998e-02
7.080068172103773705e+00 -5.549997466512210376e-02
6.438765133254660711e+00 -5.055885168672068913e-02
5.849631766694574964e+00 -4.594892698544790488e-02
5.309206565106402209e+00 -4.176566090944121984e-02
4.814343551365466212e+00 -3.789765372303378899e-02
4.361857629653544954e+00 -3.442074630142274300e-02
3.948646135017344072e+00 -3.116354630083179728e-02
3.571926018068900088e+00 -2.822062802777422844e-02
3.228776181504283027e+00 -2.550078137113591034e-02
2.916679832161906294e+00 -2.311654288103143565e-02
2.632977262112316641e+00 -2.078132770127082141e-02
2.375543515188116128e+00 -1.875277320249169738e-02
2.142131633064982221e+00 -1.692805354164402323e-02
1.910630763920622810e+00 -1.508936420433181977e-02
1.721089091177024910e+00 -1.359680014745985946e-02
1.533447898747280602e+00 -1.210662069014367855e-02
1.380124077025880913e+00 -1.096808329539360541e-02
1.241644740551761439e+00 -9.789087965542456887e-03
1.116626008227909583e+00 -8.810807329737166751e-03
1.003947105418250052e+00 -7.906868660689255965e-03
9.023419583221172768e-01 -7.117422990951118023e-03
8.107661678277292561e-01 -6.431224659999707806e-03
7.282913536937435373e-01 -5.850547418900385079e-03
6.540463120583108747e-01 -5.167732303398067488e-03
5.809424536269253148e-01 -4.628218614604711657e-03
2.673329971585995946e-01 -2.225245114090512039e-03
1.015418075650845076e+01 -7.897473506044171143e-02
9.275832210875712747e+00 -7.235314366393397201e-02
8.463113998181057696e+00 -6.614411479573516217e-02
7.712515862333030547e+00 -6.034524386562142850e-02
7.020576998383627476e+00 -5.505562110059902814e-02
6.383963299450377882e+00 -5.015269519245916380e-02
5.799270304787409458e+00 -4.566151324292979513e-02
5.262961058933787406e+00 -4.143271009899676671e-02
4.771944383574429516e+00 -3.759348677371791153e-02
4.323037648919758169e+00 -3.414547228526357975e-02
3.913174773515294635e+00 -3.079720135086367466e-02
3.539514491186209089e+00 -2.798815361642084665e-02
3.199272895757700130e+00 -2.528770484967377344e-02
2.889788199112873990e+00 -2.291622701449583244e-02
2.608596768248594877e+00 -2.061027441965666146e-02
2.353439058123302896e+00 -1.859570242603084816e-02
2.100147355335671318e+00 -1.661812657643736701e-02
1.892560824819137455e+00 -1.497355218830143282e-02
1.704784388096305614e+00 -1.347894313944112896e-02
1.518811344489259696e+00 -1.200488483539883904e-02
1.366875821943007718e+00 -1.086186469458333415e-02
1.229686145245526774e+00 -9.719164183234377946e-03
1.105851014843425295e+00 -8.769132820210117502e-03
9.941640104160810454e-01 -7.850966629392315196e-03
8.935123691834141457e-01 -7.059996097190459480e-03
8.028133590057346947e-01 -6.423238648758444053e-03
7.211266498059737406e-01 -5.800219682969958053e-03
6.476337325656581489e-01 -5.121383428804535468e-03
5.752069669352566361e-01 -4.575369802293069790e-03
1.792044332330156586e-01 -1.428373302990815523e-03
1.007396011629745125e+01 -7.838695981099660925e-02
9.201307796391953175e+00 -7.182354625087740418e-02
8.393985271183918684e+00 -6.567299622775119028e-02
7.648598866956168862e+00 -5.993873557756330267e-02
6.961579997140614040e+00 -5.462453930422242476e-02
6.329650266664844871e+00 -4.975678348609921531e-02
5.749228496372743358e+00 -4.530167099862261737e-02
5.216978903786078092e+00 -4.109429295133979615e-02
4.729884647309180679e+00 -3.728219726335639528e-02
4.284545544575701470e+00 -3.386215928429840705e-02
3.878021463859288254e+00 -3.053945369456124645e-02
3.507384540409227203e+00 -2.776055271172280306e-02
3.170010268584331214e+00 -2.506816795383455879e-02
2.863136303380631631e+00 -2.271396372811278902e-02
2.584412721867859197e+00 -2.043788404710034090e-02
2.331425320425234204e+00 -1.849197542284393425e-02
2.080368309811087002e+00 -1.648288491333946282e-02
1.874678257639906365e+00 -1.485468520066001059e-02
1.670936757722994104e+00 -1.322503281806901645e-02
1.504348991021512205e+00 -1.190391741140685820e-02
1.353817277150288767e+00 -1.078376156503249930e-02
1.217869680455438086e+00 -9.647090325864854723e-03
1.095164053944155835e+00 -8.663477102501765045e-03
9.845447561026190453e-01 -7.792806135669996283e-03
8.848357987241844969e-01 -6.999548797208697028e-03
7.949913312134648802e-01 -6.365765907791480667e-03
7.141371015503032993e-01 -5.742963525094396150e-03
6.413160880152307675e-01 -5.075233029484010026e-03
5.695560663700282023e-01 -4.528889206145896712e-03
1.092997842277118536e+01 -8.491058260154642212e-02
9.994341777111696246e+00 -7.782421475352049867e-02
9.127292828815525283e+00 -7.122592809419395210e-02
8.325377499311770180e+00 -6.518462390433563125e-02
7.585106578269701139e+00 -5.946286406085016241e-02
6.903007371847519558e+00 -5.413056187911217954e-02
6.275617548441922544e+00 -4.936222377737466832e-02
5.699557101571564033e+00 -4.493891006056035392e-02
5.171449887366122766e+00 -4.082394862781552058e-02
4.688065604234081363e+00 -3.697435074146551010e-02
4.246321937570949778e+00 -3.351370321412116410e-02
3.843086005367463365e+00 -3.027771428778017887e-02
3.475564457939261942e+00 -2.752814347898073152e-02
3.140952989502499015e+00 -2.485042940527038349e-02
2.836742003836557835e+00 -2.250849259805480160e-02
2.560424673079792601e+00 -2.035036943765402423e-02
2.309632112508164692e+00 -1.832315449029027488e-02
2.060841456451150577e+00 -1.638759965886815023e-02
1.856981227014547375e+00 -1.473568911710100918e-02
1.655067997776724198e+00 -1.310344882030602121e-02
1.489988723626168854e+00 -1.179625606599401730e-02
1.340762059789039951e+00 -1.070953870737177335e-02
1.206136293935938131e+00 -9.571757368249843995e-03
1.084565478683514828e+00 -8.588229546973545625e-03
9.750102819020738387e-01 -7.730231944905033292e-03
8.762124344034635248e-01 -6.937414266617651822e-03
7.872180092971587939e-01 -6.315211257952564952e-03
7.071326279586491736e-01 -5.686730993926908742e-03
6.349994354406518493e-01 -5.027415636526340673e-03
5.639890091901178515e-01 -4.478009859958710821e-03
1.084490195437711613e+01 -8.425542634901590777e-02
9.915122073177164097e+00 -7.723060751989928308e-02
9.053663731934095793e+00 -7.071409061031837251e-02
8.257174468061718287e+00 -6.465894261445293001e-02
7.522032329247731575e+00 -5.898736194194918736e-02
6.844742246469954772e+00 -5.375509370500647366e-02
6.222058805562051376e+00 -4.896708539638815888e-02
5.650299725577663246e+00 -4.455589970529415245e-02
5.126177098535406707e+00 -4.047973691416006936e-02
4.646645474887979965e+00 -3.667338488429797150e-02
4.208386480584370481e+00 -3.322788823655788149e-02
3.808466218239972001e+00 -3.001458413979202905e-02
3.443986707672870740e+00 -2.725458330099802054e-02
3.112200938252953186e+00 -2.462723499730172169e-02
2.810547412501801734e+00 -2.230104753737664758e-02
2.536631165556920475e+00 -2.018217395360794378e-02
2.288072816287042954e+00 -1.814875579404641795e-02
2.041441916901578502e+00 -1.623084722395991275e-02
1.839387270117179174e+00 -1.461057648290244385e-02
1.639322245111798138e+00 -1.298347858825820399e-02
1.475720114311849462e+00 -1.168923094484796560e-02
1.327877698180552901e+00 -1.063466941038908493e-02
1.194484001500156323e+00 -9.493217150741627489e-03
1.074122795847287426e+00 -8.591421419740319018e-03
9.655747498171117771e-01 -7.669264164094765843e-03
8.677234634843011829e-01 -6.870739813116716159e-03
7.795300482204954307e-01 -6.257346098491880886e-03
7.001547185510260674e-01 -5.628786743832464579e-03
6.220413595960043729e-01 -4.925301358240115508e-03
5.584246613653728319e-01 -4.428614102098378351e-03
1.076030623491244143e+01 -8.364263815128811230e-02
9.836401949464239181e+00 -7.663598667897653094e-02
8.980662160098921376e+00 -7.017252266152874951e-02
8.189466422405338619e+00 -6.413105405726006458e-02
7.459398202024914326e+00 -5.847581231513225564e-02
6.787002478780649106e+00 -5.331357822876756775e-02
6.168801039174771184e+00 -4.857688507599468297e-02
5.601367822207376612e+00 -4.417409967505207813e-02
5.081347483895267025e+00 -4.013360510018906119e-02
4.605540741482965217e+00 -3.635694765267900169e-02
4.170776453993600974e+00 -3.300720848444350236e-02
3.774094798684227925e+00 -2.981826956952992810e-02
3.412682640671138579e+00 -2.700861303823865259e-02
3.083706029316895414e+00 -2.440151248872553594e-02
2.784651733818768182e+00 -2.209032519450396248e-02
2.513032108123622432e+00 -2.000354102836591347e-02
2.266632594549854218e+00 -1.797439621068424448e-02
2.022228791346754484e+00 -1.606719287611183683e-02
1.821962595544920127e+00 -1.448496107861136500e-02
1.623733136976460045e+00 -1.292309710248792064e-02
1.461607317002396211e+00 -1.157909960694147346e-02
1.315182746520445756e+00 -1.055139165238500737e-02
1.182974539541079118e+00 -9.412227556355852454e-03
1.063731243751238731e+00 -8.524937488913485878e-03
9.561401657550162581e-01 -7.606573710050796959e-03
8.592468415124105974e-01 -6.808216729470357997e-03
7.719274136043502432e-01 -6.203710177592267581e-03
6.933284021462418067e-01 -5.569952531582942137e-03
6.159108407731386237e-01 -4.875508644797107820e-03
5.529450269004160257e-01 -4.380128837227327022e-03
1.067629772065329163e+01 -8.304387658038241138e-02
9.758225339570014256e+00 -7.609211346594062231e-02
8.908049252218672720e+00 -6.957394888626011742e-02
8.122183070787052372e+00 -6.360204559379514788e-02
7.397223142641999871e+00 -5.798863228870358710e-02
6.729664253611952418e+00 -5.287002224398865829e-02
6.115923050071919498e+00 -4.805171247481534319e-02
5.552842558768464443e+00 -4.378326007728983865e-02
5.036777682789099764e+00 -3.977857709839730666e-02
4.564734593203933599e+00 -3.603627621637745665e-02
4.133492385497985033e+00 -3.271007730136232805e-02
3.740041627522967094e+00 -2.947571522435486063e-02
3.381623795342023620e+00 -2.675697230569018537e-02
3.055360884637596364e+00 -2.417192434371191051e-02
2.758881752658469910e+00 -2.187452044168759421e-02
2.489638285706113230e+00 -1.979935689218164860e-02
2.245424895593786996e+00 -1.779534944177012593e-02
2.003102407547240560e+00 -1.589746218394655006e-02
1.804752776201217879e+00 -1.435642029121966812e-02
1.608255112618012683e+00 -1.280767664736380020e-02
1.447614770889172675e+00 -1.146426447891490084e-02
1.302582486092345393e+00 -1.041954180357690558e-02
1.171553765923107449e+00 -9.334216076501372292e-03
1.053395741284854470e+00 -8.467495220272095932e-03
9.468668847293668644e-01 -7.543481591121828887e-03
8.508564275696260948e-01 -6.742037153637672232e-03
7.644108378528113867e-01 -6.148615370790957470e-03
6.865445962180081185e-01 -5.511981106032842227e-03
6.098419114220067216e-01 -4.824114074244979095e-03
5.474738005889697723e-01 -4.324297597834299810e-03
1.059271140205613193e+01 -8.242866427209762092e-02
9.680514331310387632e+00 -7.553306077789873063e-02
8.835828408303012083e+00 -6.905658296894047476e-02
8.055360882115508048e+00 -6.312087369924562763e-02
7.335468335073371371e+00 -5.750495011543944185e-02
6.672640186801374718e+00 -5.238128797839872175e-02
6.063525944456968020e+00 -4.770509310312972401e-02
5.504644797815577917e+00 -4.339855350261113270e-02
4.992551655489614326e+00 -3.934155062021339744e-02
4.524261225413642507e+00 -3.571337657332043086e-02
4.096473546600590154e+00 -3.241616829271155159e-02
3.706271552077945231e+00 -2.927717024847581104e-02
3.350775419488263740e+00 -2.650434112114334606e-02
3.027320422562271851e+00 -2.394186788222955886e-02
2.733357644718848789e+00 -2.165790518443314397e-02
2.466438026820128915e+00 -1.959876640762959685e-02
2.224369646077367424e+00 -1.761236525504870573e-02
1.984263085830686668e+00 -1.572990204821117510e-02
1.787601233694877889e+00 -1.423049508461664628e-02
1.592945468942509546e+00 -1.269134148070452835e-02
1.433764575310504386e+00 -1.135296291701621413e-02
1.290072187407991233e+00 -1.029080027657644156e-02
1.160302884975906945e+00 -9.251024035833188899e-03
1.043247939004931180e+00 -8.366539748702434345e-03
9.376933376649416729e-01 -7.479046841859082057e-03
8.425582935865193468e-01 -6.677538677572470577e-03
7.569634906756187442e-01 -6.083488075670572849e-03
6.797961181067262437e-01 -5.449537267121461193e-03
6.039048729784101122e-01 -4.774591082269470654e-03
5.420704714246480371e-01 -4.272277946167189408e-03
1.050964702502765391e+01 -8.176835544988313165e-02
9.603196169290386663e+00 -7.489989451260191389e-02
8.764146790420456412e+00 -6.848783333575718391e-02
7.988893996268398467e+00 -6.262166638961041976e-02
7.274127862159963875e+00 -5.709408217113037115e-02
6.616101064534074538e+00 -5.193000405036474199e-02
6.011430497006088558e+00 -4.729155076235266181e-02
5.456781691240775167e+00 -4.300898352273410663e-02
4.948672537322917897e+00 -3.899270167594853786e-02
4.484083742627544389e+00 -3.538715680297419008e-02
4.059736365345099074e+00 -3.211972639485561470e-02
3.672713815258860759e+00 -2.900196085675996183e-02
3.320252218847687953e+00 -2.631151361627106708e-02
2.999526293025208457e+00 -2.370701636447200208e-02
2.708077223819492563e+00 -2.144199326522657281e-02
2.443519705206447235e+00 -1.938955781910569123e-02
2.203552709802750975e+00 -1.742888577775163900e-02
1.965508867458674258e+00 -1.555930692581472714e-02
1.770674747392287918e+00 -1.409340989287685524e-02
1.577727590046511974e+00 -1.257723923308327711e-02
1.420047609652294263e+00 -1.123371124157711634e-02
1.277651529405984032e+00 -1.015914011949142423e-02
1.149077239337849887e+00 -9.166322358213135554e-03
1.033087770800600325e+00 -8.251578967783177246e-03
9.286063188956478198e-01 -7.412663317240998119e-03
8.343511039723621181e-01 -6.606242578600547699e-03
7.495254939104910585e-01 -6.021956844589650137e-03
6.731324229240748247e-01 -5.355700911727407677e-03
5.979129157300707709e-01 -4.721646369152734772e-03
5.309825872850153505e-01 -4.171875956108773119e-03
1.042707999836262189e+01 -8.110407334456878892e-02
9.526350336955289322e+00 -7.432559404078965815e-02
8.692886813519130840e+00 -6.792166474120116260e-02
7.922916807871420275e+00 -6.199735588318167762e-02
7.213162450124081637e+00 -5.660203205330247705e-02
6.559954621891563420e+00 -5.155360429594856020e-02
5.959708994887464861e+00 -4.687166230985741894e-02
5.409313857754647792e+00 -4.261089174344007136e-02
4.905136985409633610e+00 -3.866840125373127712e-02
4.444279758075590614e+00 -3.505757740874754919e-02
4.023322750639925616e+00 -3.181762894307879619e-02
3.639470423084426809e+00 -2.872369683489201311e-02
3.289917530890977382e+00 -2.606319193344026550e-02
2.971928652454800091e+00 -2.349052071589485466e-02
2.682973296293185150e+00 -2.121669195973731326e-02
2.420702699836870142e+00 -1.918348726789596143e-02
2.182828796863800047e+00 -1.723967946607622703e-02
1.946936517073482031e+00 -1.538171474636208097e-02
1.753894349681377918e+00 -1.395865924177573138e-02
1.562703019893877610e+00 -1.244804806696680685e-02
1.406421538625714174e+00 -1.111713043431328610e-02
1.265319994863292274e+00 -1.002181335952097123e-02
1.138022042597756078e+00 -9.079015404355779070e-03
1.023114649615158411e+00 -8.123972087871609432e-03
9.195483985618616574e-01 -7.340987024246081911e-03
8.262299083222790497e-01 -6.558090810947349129e-03
7.421727251233328770e-01 -5.959556813979410318e-03
6.665537488057008408e-01 -5.298284040107834915e-03
5.920689601783346578e-01 -4.667054699678593183e-03
4.009957276495275114e-01 -2.999960826935120072e-03
1.034495944509309595e+01 -8.046286655611158134e-02
9.450019512511749653e+00 -7.375275798329659904e-02
8.622111922651020777e+00 -6.742152630110462286e-02
7.857480721375492472e+00 -6.152672855778935218e-02
7.152664897552941881e+00 -5.611104743730058880e-02
6.504134597348451230e+00 -5.109840253964694629e-02
5.908464043454999093e+00 -4.645293151576293522e-02
5.362234975581526619e+00 -4.222838662742525034e-02
4.861948689165999760e+00 -3.830846367081904014e-02
4.404709345637699336e+00 -3.472630275221935681e-02
3.987230593026238612e+00 -3.150920753195785712e-02
3.606538022903817087e+00 -2.844132774992570722e-02
3.259890286089848210e+00 -2.581216779383454368e-02
2.944590504136697096e+00 -2.325419090993575619e-02
2.658065846210576399e+00 -2.099025957226957270e-02
2.398099708820971898e+00 -1.896970122112913437e-02
2.162341395591650173e+00 -1.704806271351776842e-02
1.928562019225865010e+00 -1.520433729092531862e-02
1.737249743601998464e+00 -1.379136516730204362e-02
1.547775499878070171e+00 -1.228263432434523704e-02
1.392986157270888148e+00 -1.099279747571422008e-02
1.253144643191632879e+00 -9.881871622195037216e-03
1.126959072136183293e+00 -8.969156850692406105e-03
1.013229427438681274e+00 -7.999825629331410240e-03
9.106420308915575967e-01 -7.265618675279999182e-03
8.181945215638067870e-01 -6.464770424778191679e-03
7.349159214164467935e-01 -5.849947050004486969e-03
6.600493392764988920e-01 -5.249605854883583264e-03
5.862539050755667391e-01 -4.612540310423187198e-03
2.697685557044797733e-01 -2.055477223788657742e-03
1.026330658415448482e+01 -7.982815521743055753e-02
9.374141434912516502e+00 -7.310394840158920826e-02
8.551733222595551354e+00 -6.685197237984821794e-02
7.792377698434338029e+00 -6.100439877377698827e-02
7.092576884067905318e+00 -5.558111428991406588e-02
6.448780274487651454e+00 -5.064099822846829940e-02
5.857507389317592406e+00 -4.598551221024343993e-02
5.315417027856646826e+00 -4.184143891057163361e-02
4.819104258736609303e+00 -3.795203325720409443e-02
4.365469216791841411e+00 -3.438998641816316121e-02
3.951361232100036869e+00 -3.119910715157478073e-02
3.573858642401610997e+00 -2.815833119975313936e-02
3.230071956694366531e+00 -2.555274767582598611e-02
2.917454293814695010e+00 -2.301238004673984358e-02
2.633454291336347897e+00 -2.076252142841264817e-02
2.375746894238393914e+00 -1.875359611730935752e-02
2.119948521216721282e+00 -1.668415494031135621e-02
1.910381073175252631e+00 -1.502571713081262035e-02
1.720740404933248868e+00 -1.361385019943001269e-02
1.533027858139423216e+00 -1.211937849681736165e-02
1.379640960706580044e+00 -1.087464634215593896e-02
1.241085461530673228e+00 -9.745066596156069100e-03
1.116082221895194238e+00 -8.731849428386102493e-03
1.003331209080443154e+00 -7.874944593682927513e-03
9.017225088709932557e-01 -7.138414963493616532e-03
8.101800904785469992e-01 -6.340057449072399563e-03
7.277451104280256988e-01 -5.733975986458098029e-03
6.535481525248110213e-01 -5.193527886901323949e-03
5.805031665776068106e-01 -4.550469865541776834e-03
1.808352154568826087e-01 -1.405893344384524660e-03
1.018213914641196283e+01 -7.922036046335302617e-02
9.298771684200934473e+00 -7.254557160469522759e-02
8.481813584691359154e+00 -6.628701331576822287e-02
7.727740020271710364e+00 -6.046170804881517702e-02
7.032900812624712117e+00 -5.515622318982493777e-02
6.393860978591078492e+00 -5.018041962705562659e-02
5.806992057216602277e+00 -4.558544144204184495e-02
5.269030747728247199e+00 -4.147728856364737982e-02
4.776602256485503517e+00 -3.761769493580225526e-02
4.326559862940142054e+00 -3.408514552920395568e-02
3.915810536172757761e+00 -3.092210550903917721e-02
3.541392304674932046e+00 -2.790386620046314201e-02
3.200509818474158052e+00 -2.530867721381088037e-02
2.890521142479298700e+00 -2.280552352175901909e-02
2.609040998713846093e+00 -2.055898147385269367e-02
2.353537175978502205e+00 -1.858161030773240394e-02
2.100014799521053632e+00 -1.651610988943172376e-02
1.892297421319853123e+00 -1.487198567783914842e-02
1.686567422306177066e+00 -1.333116239357215460e-02
1.518377825191490782e+00 -1.198001093674330025e-02
1.366405620453787773e+00 -1.070045677278862704e-02
1.229115070472405868e+00 -9.690419945378853789e-03
1.105295885987308102e+00 -8.729859267200433190e-03
9.936205014389467571e-01 -7.776999607474962412e-03
8.929890875835932995e-01 -7.034063714314867793e-03
8.023238322296412095e-01 -6.249841857761919556e-03
7.206592336964522394e-01 -5.642098593173163271e-03
6.471395457003973339e-01 -5.115683668435523287e-03
5.747649152853109289e-01 -4.528504598522602176e-03
1.104884119293942568e+01 -8.588143648447557621e-02
1.010158370263358130e+01 -7.865710939185598105e-02
9.223920175541749700e+00 -7.204786635402479766e-02
8.412360083743646300e+00 -6.579209188352197479e-02
7.663549285780215214e+00 -6.001128961091669461e-02
6.973688766602401223e+00 -5.474621193554542187e-02
6.339238483607320340e+00 -4.978969714227175769e-02
5.756786027460133681e+00 -4.532428548425065928e-02
5.222950090504484777e+00 -4.115653113793043411e-02
4.734342539993281029e+00 -3.733176984009472371e-02
4.287981393095591010e+00 -3.380882875332320847e-02
3.880523964455232733e+00 -3.068761407753119869e-02
3.509196145509307030e+00 -2.768764539898914065e-02
3.171202595294369431e+00 -2.510998417105642436e-02
2.863887626928206753e+00 -2.263682771450126890e-02
2.584723378503891222e+00 -2.039942224506902102e-02
2.331559601628502065e+00 -1.846259936624543990e-02
2.080238869131108892e+00 -1.644280041156095246e-02
1.874391741187558136e+00 -1.476908665966359877e-02
1.670530711850467753e+00 -1.322719341132518565e-02
1.503895097779112788e+00 -1.188615117290771177e-02
1.353234950741847742e+00 -1.063685146547861497e-02
1.217333738854661895e+00 -9.633225975673695082e-03
1.094597529935098290e+00 -8.674788827523460463e-03
9.839966106783712974e-01 -7.720904923715060826e-03
8.842423962321018793e-01 -6.978313210665156203e-03
7.944535686573757083e-01 -6.214602140388548503e-03
7.135898343649522690e-01 -5.605472769297594610e-03
6.408188804373420311e-01 -5.073582263859463017e-03
5.691109102414226850e-01 -4.543775002355418709e-03
1.096274163453281147e+01 -8.523842936564993145e-02
1.002138464569094189e+01 -7.809172484464313446e-02
9.149521159776561774e+00 -7.147315403070188256e-02
8.343413384363508101e+00 -6.536766951735926978e-02
7.599754764597056678e+00 -5.956282593414057025e-02
6.914798419817253183e+00 -5.426853286023534950e-02
6.285058870823156951e+00 -4.940302171592340225e-02
5.706957427701069285e+00 -4.496965659511507896e-02
5.177199007327939917e+00 -4.083508945401423396e-02
4.692521160775449118e+00 -3.694800212433999032e-02
4.249631592109839318e+00 -3.354487546968085154e-02
3.845511755106052032e+00 -3.045116051418854386e-02
3.477310231785750272e+00 -2.755992582311967212e-02
3.142146563475609167e+00 -2.490912835363123801e-02
2.837455536611068307e+00 -2.247115888630607169e-02
2.560710597049132620e+00 -2.024911208801848106e-02
2.309742145080146525e+00 -1.833259978734429196e-02
2.060690389448779580e+00 -1.632888464789510052e-02
1.856669916797489384e+00 -1.465673871516025642e-02
1.654648246963075886e+00 -1.311621608267760780e-02
1.489522096688714603e+00 -1.178941918659814209e-02
1.340254568980480565e+00 -1.057262215666211411e-02
1.205541385315358038e+00 -9.572806927525240317e-03
1.084018130054356543e+00 -8.530428679052747681e-03
9.744622612893095726e-01 -7.668767919092275322e-03
8.756818382688920099e-01 -6.921413596327598804e-03
7.867272953951380821e-01 -6.174089632853431778e-03
7.065819791954540685e-01 -5.563576946897521094e-03
6.276859161031803636e-01 -4.977277818832968014e-03
5.635469948303590826e-01 -4.519265784492580013e-03
1.087718421663880086e+01 -8.465232306926120942e-02
9.941756016385358663e+00 -7.755909745603355165e-02
9.075505568558485336e+00 -7.095984354065808242e-02
8.274935597540363119e+00 -6.486714897447441730e-02
7.536443975094744729e+00 -5.915861191043995937e-02
6.856354450854899696e+00 -5.385543611090499311e-02
6.231264443165747124e+00 -4.911210010566204043e-02
5.657542543200358764e+00 -4.461425344807304350e-02
5.131884036284260375e+00 -4.050940793080747698e-02
4.650941762238044674e+00 -3.665490218230568059e-02
4.211667306265661992e+00 -3.328873930352679172e-02
3.810865251929683506e+00 -3.013455152988248412e-02
3.445679110636930442e+00 -2.734536174600794844e-02
3.113348686030839030e+00 -2.470561016205633301e-02
2.811244169826515815e+00 -2.229825305668025476e-02
2.536893822895476269e+00 -2.009402463287829343e-02
2.288082218475060436e+00 -1.820468241583195895e-02
2.041259755604578174e+00 -1.621556349599557328e-02
1.839060977525335039e+00 -1.454478503333363204e-02
1.638880578387965192e+00 -1.296206208381309177e-02
1.475240667530270722e+00 -1.169302085749990283e-02
1.327363990708229524e+00 -1.050361005018191421e-02
1.193938221586728687e+00 -9.510710156488581118e-03
1.073565036790369964e+00 -8.475239915132680435e-03
9.650170015286601011e-01 -7.613871354471835919e-03
8.671075746783579730e-01 -6.865023695940548724e-03
7.790358756741955215e-01 -6.137175122793310164e-03
6.996594711442276626e-01 -5.521840251841249325e-03
6.215368964989119727e-01 -4.938684246770787441e-03
5.579719567583442119e-01 -4.474033532201900261e-03
1.079206157780576802e+01 -8.401488199969579795e-02
9.862512211771074178e+00 -7.695903074275593780e-02
9.002033483564639837e+00 -7.044200656400533000e-02
8.206896926462693642e+00 -6.436806419893735531e-02
7.473507516899115188e+00 -5.870160051670892526e-02
6.798315231345289256e+00 -5.343918304920038109e-02
6.177820418817536741e+00 -4.868826951983295376e-02
5.608455875414236402e+00 -4.425492689656379541e-02
5.086840110930522130e+00 -4.018528141176687385e-02
4.609701264423414102e+00 -3.636117005673661362e-02
4.173973155231910148e+00 -3.302141618492002162e-02
3.776440542933617195e+00 -2.997443711794666940e-02
3.414310874912475313e+00 -2.712221979993213739e-02
3.084757502790336225e+00 -2.449654557415054459e-02
2.785208322832541494e+00 -2.212819599818298746e-02
2.513361270276537773e+00 -1.993527739623801240e-02
2.266712808949267188e+00 -1.807107690083341670e-02
2.022000990120653263e+00 -1.609677115327756008e-02
1.821713362069413034e+00 -1.443143324272716348e-02
1.623277433353758736e+00 -1.285764971693452961e-02
1.461107235685030759e+00 -1.159242580749696855e-02
1.314661698468521767e+00 -1.043023101484881303e-02
1.182423558940705499e+00 -9.449147799916488705e-03
1.063130212981635347e+00 -8.422794467890399109e-03
9.555772186676174673e-01 -7.559121954925190380e-03
8.587150303877508772e-01 -6.809370481603097165e-03
7.714302822689537154e-01 -6.095269115300387675e-03
6.928219671879228825e-01 -5.481153322636153798e-03
6.154085993801858834e-01 -4.893073273613256571e-03
5.525022341601971698e-01 -4.427626156499326997e-03
1.070744524910437256e+01 -8.342242106636740817e-02
9.783807691456646083e+00 -7.645871249155888894e-02
8.928972469302555837e+00 -6.987053781413005149e-02
8.139246512468698569e+00 -6.384453150199141669e-02
7.410992298897029151e+00 -5.824681434650890582e-02
6.740678532646157350e+00 -5.306311259564901878e-02
6.124797842573418194e+00 -4.822548349217155306e-02
5.559705028243447700e+00 -4.389684769346826471e-02
5.042146461849981165e+00 -3.982903857181609164e-02
4.568798178722174086e+00 -3.612377190118587489e-02
4.136547272286065002e+00 -3.274931644889649690e-02
3.742329503895571730e+00 -2.964021159014618503e-02
3.383202105489494738e+00 -2.689531019732349301e-02
3.056406982612211110e+00 -2.428955776119257060e-02
2.759472950032746397e+00 -2.194758431001011742e-02
2.489931484642334159e+00 -1.978081254185127744e-02
2.245434705830978928e+00 -1.791739215699486229e-02
2.002948897830445496e+00 -1.598060505288572547e-02
1.804388650682660300e+00 -1.431836317718873652e-02
1.607777555815416370e+00 -1.275787483455047278e-02
1.447101923820559133e+00 -1.149446993838019841e-02
1.302049828264834952e+00 -1.036187218464518396e-02
1.171016358182410233e+00 -9.383731700439735049e-03
1.052883382496322850e+00 -8.365702003777638826e-03
9.463130904414464029e-01 -7.500178683767305503e-03
8.503219826232883971e-01 -6.750882709546499397e-03
7.639099115209296853e-01 -6.051476303278170016e-03
6.860322956128271921e-01 -5.435994062706030888e-03
6.094364871281023888e-01 -4.846487385936939542e-03
5.470330837667579660e-01 -4.381332684789696237e-03
1.062330521424857110e+01 -8.277927832680320730e-02
9.705647988617693400e+00 -7.588532739822739792e-02
8.856379867643383363e+00 -6.933701766610042561e-02
8.072106974016795888e+00 -6.334047884099977543e-02
7.348984102971783727e+00 -5.774437008688654283e-02
6.683529439296902019e+00 -5.264232254119695364e-02
6.072156740256308360e+00 -4.783991198137398093e-02
5.511418169366190334e+00 -4.353406362134802643e-02
4.997804474780886075e+00 -3.949552747382092249e-02
4.528230679339203313e+00 -3.582449470236105660e-02
4.099461602681002681e+00 -3.247675208307721634e-02
3.708434493893592254e+00 -2.939090948156039204e-02
3.352302525501707375e+00 -2.649340373633036344e-02
3.028321573223852425e+00 -2.407549029042635805e-02
2.733935232439770768e+00 -2.177415626472240309e-02
2.466695362940131808e+00 -1.961527178720662637e-02
2.224403022804465113e+00 -1.775099406616819503e-02
1.984078356434802126e+00 -1.585910867089601606e-02
1.787313559851053224e+00 -1.419994902426574904e-02
1.592454509131712825e+00 -1.265495089895239851e-02
1.433287819667755425e+00 -1.138875485142027376e-02
1.289527104520331369e+00 -1.029091023216618765e-02
1.159672106146631965e+00 -9.317838378882406514e-03
1.042623952498636930e+00 -8.310195958586782256e-03
9.371354977898380678e-01 -7.442953315666458666e-03
8.420278334068399539e-01 -6.688114220012396534e-03
7.563751089760261115e-01 -6.006931945924575723e-03
6.793433870121710072e-01 -5.390800834987300068e-03
6.034015643137967677e-01 -4.801534365757418807e-03
5.358189671046890146e-01 -4.289949523354753130e-03
1.053961573846948419e+01 -8.216637759339875946e-02
9.627919624710477464e+00 -7.529928877790351138e-02
8.784310947277337078e+00 -6.884718322078407782e-02
8.005375447570793668e+00 -6.287708314093100326e-02
7.287321849888907188e+00 -5.728149306771285199e-02
6.626697608423108399e+00 -5.215788897612814307e-02
6.019895044436699649e+00 -4.749657216853291758e-02
5.463396120143331203e+00 -4.321382986059164877e-02
4.953810728212904024e+00 -3.922390361551233301e-02
4.488000620153466791e+00 -3.552139554776381075e-02
4.062642894307567865e+00 -3.220100394894592766e-02
3.674805831995624050e+00 -2.913542793116955312e-02
3.321657982489926830e+00 -2.626131022730371703e-02
3.000440614734623868e+00 -2.380828130867091580e-02
2.708597444874675908e+00 -2.158883618797874729e-02
2.443676875593150388e+00 -1.945198227555281628e-02
2.203509614490312796e+00 -1.758079973207444038e-02
1.965304432133093471e+00 -1.572272976831257801e-02
1.770321161087621498e+00 -1.407783254706664565e-02
1.577325446876175485e+00 -1.255140853541618709e-02
1.419564414378802653e+00 -1.128487614261300571e-02
1.277094115476159253e+00 -1.021347819519459639e-02
1.148516233842331369e+00 -9.249438006509607541e-03
1.032551927653529766e+00 -8.246380531317192703e-03
9.280448630741418015e-01 -7.379464924646544736e-03
8.338172019305660765e-01 -6.672230302728947293e-03
7.490232897311880356e-01 -5.964086268211550579e-03
6.726765935203560254e-01 -5.344511329682174496e-03
5.975063486852846273e-01 -4.751508682923461478e-03
4.046480787820955771e-01 -3.286394012652599228e-03
1.045654735668626323e+01 -8.158510061965131011e-02
9.550625687420208010e+00 -7.472842243198375700e-02
8.712736195041358656e+00 -6.827692237841846701e-02
7.939128109001439171e+00 -6.232732995948359056e-02
7.226173220920598439e+00 -5.687482354682738689e-02
6.570262638538563849e+00 -5.179561595852263250e-02
5.968012148858993449e+00 -4.710282480796591786e-02
5.415780271820461067e+00 -4.285833264969179934e-02
4.910164628990325575e+00 -3.889404100396026687e-02
4.448003787094102712e+00 -3.521531135645054877e-02
4.026148249002232227e+00 -3.191936650359443461e-02
3.641543868003522366e+00 -2.887509303471688660e-02
3.291318118695393924e+00 -2.603000448906250819e-02
2.972789870846947125e+00 -2.359573098790325452e-02
2.683456371072466595e+00 -2.140738665852551931e-02
2.420904882590099394e+00 -1.928571225437557268e-02
2.182805302156421767e+00 -1.741052869740778580e-02
1.946727905648202084e+00 -1.556792389750098239e-02
1.753568523606662044e+00 -1.395692481348497112e-02
1.562284104706304078e+00 -1.243982495053409104e-02
1.405963105867023000e+00 -1.117405670748564464e-02
1.264750775804985850e+00 -1.013518750366212973e-02
1.137450795271877757e+00 -9.160040635627936939e-03
1.022567628687064634e+00 -8.186529227286565985e-03
9.190404122269598686e-01 -7.320030515302894912e-03
8.256922188956226094e-01 -6.565898295559437735e-03
7.416693177477956533e-01 -5.919035530822853997e-03
6.660945315276228795e-01 -5.296920359270633309e-03
5.915956482065436450e-01 -4.703249133030526323e-03
2.722041142503599520e-01 -2.246483253343377166e-03
1.037401075023286090e+01 -8.097055296651468892e-02
9.473898846253499428e+00 -7.417421129732282292e-02
8.641553917403779650e+00 -6.773433420292251927e-02
7.873301583322793284e+00 -6.183249232965482012e-02
7.165370586730913871e+00 -5.646148711642044044e-02
6.514354839167428857e+00 -5.136405216465377704e-02
5.916493948676536441e+00 -4.671003400392725186e-02
5.368483757458737848e+00 -4.250546155760195205e-02
4.866866835829932292e+00 -3.857354759065026450e-02
4.408419152248720607e+00 -3.490739957187215248e-02
3.989936375316401218e+00 -3.163710630223542236e-02
3.608488152947115335e+00 -2.862069136567737745e-02
3.261244303803165323e+00 -2.589557664711797380e-02
2.945411653729995027e+00 -2.337405131642767211e-02
2.658615334846209599e+00 -2.121777181891519592e-02
2.398282147195482050e+00 -1.911764733371424871e-02
2.139954590842584548e+00 -1.707193874069703327e-02
1.928337225469446636e+00 -1.540560503011696725e-02
1.736847548362711269e+00 -1.383167826839288087e-02
1.547337403427958336e+00 -1.233085577970486138e-02
1.392439207988684702e+00 -1.115290751289073345e-02
1.252597000351509449e+00 -1.006052482755418268e-02
1.126386148896265205e+00 -9.049643414225594373e-03
1.012652085200510088e+00 -8.126523405053213273e-03
9.100228137223689284e-01 -7.255596178719194399e-03
8.176533087744438655e-01 -6.585294438559087700e-03
7.344154105526049525e-01 -5.870723293117323383e-03
6.594971647475361687e-01 -5.250933338072437395e-03
5.857690376384543374e-01 -4.650538052561666025e-03
1.824659976807495587e-01 -1.448673461842660401e-03
1.029183945268076705e+01 -8.035719583327867455e-02
9.397630938196394723e+00 -7.358171270283883625e-02
8.570854291568691607e+00 -6.724272596757652209e-02
7.807844769021894393e+00 -6.136950486000327526e-02
7.105010049253566606e+00 -5.593138499864283575e-02
6.458749259813798105e+00 -5.092878155345439972e-02
5.865370342280731286e+00 -4.631131450146328682e-02
5.321594772915388738e+00 -4.213789255837524506e-02
4.823817235168155193e+00 -3.823524285320741706e-02
4.369088934280177305e+00 -3.459924699810632692e-02
3.953986423911653336e+00 -3.135429033838112167e-02
3.575754472271310824e+00 -2.835779922661485833e-02
3.231377625606352666e+00 -2.566011600665749418e-02
2.918237020113140456e+00 -2.315978430722756554e-02
2.633875911003208614e+00 -2.100453546744224936e-02
2.375887011084356182e+00 -1.886642225288107447e-02
2.119840227477928440e+00 -1.689315732012062685e-02
1.910131056704545527e+00 -1.524151457057594528e-02
1.702408491131064405e+00 -1.355442538154084074e-02
1.532582796366345645e+00 -1.221963903081489319e-02
1.379075149973609582e+00 -1.099326263570069538e-02
1.240532370091728565e+00 -9.869141615426315489e-03
1.115507169897827611e+00 -8.935939366632816502e-03
1.002761187199933346e+00 -8.064303590947466405e-03
9.011915892190752730e-01 -7.187624731789062603e-03
8.097000790438145801e-01 -6.537198665545627431e-03
7.272408888488456347e-01 -5.821526878155331916e-03
6.530890466460669286e-01 -5.198789233195180715e-03
5.800123224180608883e-01 -4.603291016987762566e-03
1.116945912483419256e+01 -8.698782528231174815e-02
1.021025301059978219e+01 -7.970362806026741465e-02
9.321796345759983282e+00 -7.298594938496728857e-02
8.500586379908092738e+00 -6.669942584805450825e-02
7.742919072982794582e+00 -6.087134436725827324e-02
7.045153680488390080e+00 -5.549422684308438769e-02
6.403530460742914876e+00 -5.049484379764193620e-02
5.814619232642150415e+00 -4.592235867649292758e-02
5.275066853149187551e+00 -4.163282044230714324e-02
4.781203216925653976e+00 -3.789703252963595725e-02
4.330091155748998055e+00 -3.431962672342411813e-02
3.918356912594379349e+00 -3.106825975384600383e-02
3.543236087761256314e+00 -2.808880360485148039e-02
3.201753443839193913e+00 -2.541947058568500006e-02
2.891363346246418775e+00 -2.293660956283661082e-02
2.609433637652846194e+00 -2.071254668494715984e-02
2.353658213916226316e+00 -1.868497707568426633e-02
2.099889304056056893e+00 -1.666689005950762817e-02
1.892032003353446346e+00 -1.507850172436612374e-02
1.686167144531372397e+00 -1.342840889648254203e-02
1.517920246231147186e+00 -1.210707975242312530e-02
1.365890104631463986e+00 -1.086616430113846940e-02
1.228602396702990207e+00 -9.756718932835872077e-03
1.104716202162051797e+00 -8.820458374152228068e-03
9.930385805995944892e-01 -7.995730788641412096e-03
8.924181302936331495e-01 -7.122936114480525605e-03
8.017815679175399612e-01 -6.486936512732220834e-03
7.201515390659141147e-01 -5.772636613967499497e-03
6.466720712966402829e-01 -5.147616980625714135e-03
5.743560167553736218e-01 -4.550197228019197890e-03
1.108233492504623818e+01 -8.634757198861282845e-02
1.012906437872015175e+01 -7.908925460515707495e-02
9.246438823851914179e+00 -7.242386536879051595e-02
8.430842497493934218e+00 -6.612391195525163523e-02
7.678369489728234853e+00 -6.037057589318389067e-02
6.985608714840283895e+00 -5.503077183263943573e-02
6.348724186107081557e+00 -5.005893063630097867e-02
5.764242097903150785e+00 -4.551664691201821183e-02
5.228843899594310507e+00 -4.132758950234022288e-02
4.738840642848815676e+00 -3.755851542379037844e-02
4.291322581100319944e+00 -3.400658355327015880e-02
3.883010618325347885e+00 -3.077721342509694494e-02
3.510971319340417729e+00 -2.774248984498881368e-02
3.172401037696429782e+00 -2.518123258024677555e-02
2.864606286874811669e+00 -2.271375342682831547e-02
2.585188329860470091e+00 -2.050508020199182449e-02
2.331639146656776962e+00 -1.849995697702220762e-02
2.080156323377548855e+00 -1.649565470134086928e-02
1.874101080527976304e+00 -1.490588507416537763e-02
1.670183637988135628e+00 -1.329679613521103816e-02
1.503415922496486479e+00 -1.199152201955503740e-02
1.352717824656225254e+00 -1.073754110175374407e-02
1.216770089311830061e+00 -9.642336009587221257e-03
1.094082911355193755e+00 -8.704012026706415411e-03
9.834086985125716218e-01 -7.898839771595021764e-03
8.837674990985096013e-01 -7.058422684209635090e-03
7.939506008407100079e-01 -6.380819959993655130e-03
7.130846276008038220e-01 -5.721178018874634869e-03
6.334411797225724117e-01 -5.037577652604187384e-03
5.686991223796981076e-01 -4.495353221393635738e-03
1.099565497837573957e+01 -8.568890062462336532e-02
1.004842342837059554e+01 -7.845837553435637546e-02
9.171601647387472411e+00 -7.186104525826858547e-02
8.361500641060571226e+00 -6.557177540399815319e-02
7.614362085654448720e+00 -5.980976837546662234e-02
6.926505983448207004e+00 -5.457049942140955456e-02
6.294390548391073814e+00 -4.957587989500635700e-02
5.714345019168928452e+00 -4.510757530790786285e-02
5.182977121176430835e+00 -4.094872343844231655e-02
4.696914148132832700e+00 -3.721229680618129421e-02
4.252986415969192358e+00 -3.358757261315537673e-02
3.848022645575425393e+00 -3.052075155047528562e-02
3.479017625844243344e+00 -2.747711622260931921e-02
3.143283581669953364e+00 -2.493594158715881776e-02
2.838132386218866987e+00 -2.248611803644841312e-02
2.561139360815961385e+00 -2.029139311198134565e-02
2.309803564493373873e+00 -1.831201060188183613e-02
2.060510837073152413e+00 -1.632134670637748822e-02
1.856387293251622328e+00 -1.473375939665752705e-02
1.654211314023928958e+00 -1.313582848399733570e-02
1.489030013188342050e+00 -1.187518780291349843e-02
1.339726626251768193e+00 -1.060357437600464511e-02
1.205004742856310651e+00 -9.522010347143004469e-03
1.083498798487347425e+00 -8.585322595365882728e-03
9.738723974913191528e-01 -7.775010962501810625e-03
8.751031033596075037e-01 -6.983528675968560771e-03
7.862190332660947689e-01 -6.276359670910863775e-03
7.060734686992825582e-01 -5.670045752656873751e-03
6.272220393066147981e-01 -4.987462398098324069e-03
5.630386908509568133e-01 -4.441555726291642955e-03
1.090942305146391433e+01 -8.500590316686987280e-02
9.968265403194518370e+00 -7.783649498643485654e-02
9.097219884787897115e+00 -7.125508412730754970e-02
8.292613361306434783e+00 -6.502347734235333632e-02
7.550708627781880011e+00 -5.930389013566504663e-02
6.867885494999825369e+00 -5.410573699778434970e-02
6.240342524809904035e+00 -4.922194465160883992e-02
5.664725793329516534e+00 -4.469995548342639569e-02
5.137467847381627983e+00 -4.057755486305991699e-02
4.655231597443885150e+00 -3.686953706941471787e-02
4.214878242423273136e+00 -3.326837580612774375e-02
3.813216281420759302e+00 -3.019326296037709578e-02
3.447335331284723914e+00 -2.730173975454516441e-02
3.114441286480907678e+00 -2.469256611350198818e-02
2.811859992003501674e+00 -2.225853953795598958e-02
2.537286489757796470e+00 -2.007718966874819794e-02
2.288213224787360556e+00 -1.812072929243704195e-02
2.041053281372887440e+00 -1.614341451102454736e-02
1.838830962917541889e+00 -1.456117171494063223e-02
1.638507942356983937e+00 -1.297040475226870875e-02
1.474735673780207978e+00 -1.175174963140672782e-02
1.326828830457568609e+00 -1.046674866897992669e-02
1.193389340945831822e+00 -9.401534129262069384e-03
1.072971740343344527e+00 -8.465389996733952566e-03
9.644227328562942070e-01 -7.654671323382765055e-03
8.666249169099330407e-01 -6.917522848622456762e-03
7.785162410522838972e-01 -6.163278516505507967e-03
6.991473194891144605e-01 -5.587853106535189789e-03
6.210694875269204829e-01 -4.932776530582419841e-03
5.575604082018865704e-01 -4.387862972110344664e-03
1.082372275763707847e+01 -8.435997512639210882e-02
9.888651172727708882e+00 -7.724874839877288180e-02
9.023419054649735926e+00 -7.064543314075864833e-02
8.224264267333028400e+00 -6.452350306592512241e-02
7.487567005543119159e+00 -5.879989939281494299e-02
6.809615133001005738e+00 -5.355858657848968502e-02
6.186783625178130741e+00 -4.878915775221487339e-02
5.615479100542785318e+00 -4.428953708712462384e-02
5.092309783689197289e+00 -4.019545613587935384e-02
4.613891621948360999e+00 -3.644634408473539089e-02
4.177074705540112731e+00 -3.294333350965339413e-02
3.778700965121375432e+00 -2.992507820041358235e-02
3.415899884619253424e+00 -2.693219082318872026e-02
3.085804919772005661e+00 -2.443974328341179392e-02
2.785887505658834584e+00 -2.202502105901142995e-02
2.513628355445067353e+00 -1.986383346429730981e-02
2.266714537735019075e+00 -1.792424640140337019e-02
2.021877969505059713e+00 -1.596521366643327555e-02
1.821358675180428932e+00 -1.443205008737395365e-02
1.622897647738193783e+00 -1.280874807652928292e-02
1.460632662063689802e+00 -1.161017632115489071e-02
1.314121564140767973e+00 -1.033401742659825762e-02
1.181862583199570382e+00 -9.282702612234532483e-03
1.062580098771990667e+00 -8.342671792897753819e-03
9.550601410385703982e-01 -7.528898178961339685e-03
8.581353811867430403e-01 -6.823594087600946129e-03
7.708989537569208572e-01 -6.055488686993295080e-03
6.923061287925892371e-01 -5.480462725400925272e-03
6.150013437969544805e-01 -4.874564102303574099e-03
5.520659860208220193e-01 -4.333114162498165854e-03
1.073857057056650888e+01 -8.366755530083765102e-02
9.809471807758178841e+00 -7.663860704065476870e-02
8.949992520214999914e+00 -7.009268776785353150e-02
8.156220517052279462e+00 -6.400152459102095848e-02
7.424790689829467993e+00 -5.835703971694358727e-02
6.751808110233771920e+00 -5.312218658272342686e-02
6.133549943321956022e+00 -4.838314864166284868e-02
5.566609084199149571e+00 -4.390876653654531697e-02
5.047505061163704454e+00 -3.984455243249689083e-02
4.572890525594995204e+00 -3.612539190035960607e-02
4.139620835306797808e+00 -3.264898640749416131e-02
3.744530917156748462e+00 -2.965281095517139157e-02
3.384740156955555967e+00 -2.681201389232227769e-02
3.057472431649211675e+00 -2.421969553690390270e-02
2.760015165861879893e+00 -2.182124917323758143e-02
2.490164799027107190e+00 -1.967124270301622360e-02
2.245506175061988241e+00 -1.775991033769860894e-02
2.002799634111633420e+00 -1.581467531625934883e-02
1.804070052510906352e+00 -1.428965930498346179e-02
1.607380984845433236e+00 -1.267514539766696931e-02
1.446662810212226535e+00 -1.147707094897748061e-02
1.301503700460162394e+00 -1.022834379612822669e-02
1.170424739548871829e+00 -9.187461158964762425e-03
1.052280895153281159e+00 -8.250278352119121833e-03
9.457840724074366712e-01 -7.435523694826992255e-03
8.498316184528820205e-01 -6.726018204729324913e-03
7.633553623909021812e-01 -5.973706928789528428e-03
6.855496979252623246e-01 -5.393132132673206756e-03
6.089177205159831407e-01 -4.845741995960235922e-03
5.407177549638525482e-01 -4.255107330558414135e-03
1.065398250233274169e+01 -8.309177270286487171e-02
9.730771762940166880e+00 -7.612303938916989421e-02
8.876990556624514639e+00 -6.952714613192152726e-02
8.088756294620232268e+00 -6.350550856947875800e-02
7.362505944620259868e+00 -5.790936204908086332e-02
6.694365979788649668e+00 -5.273203289397869475e-02
6.080762555734676056e+00 -4.792225453143018898e-02
5.518097614045601063e+00 -4.351482468826515376e-02
5.003049430141908616e+00 -3.947639597589045618e-02
4.532227190686420215e+00 -3.583498852278668712e-02
4.102394197099555662e+00 -3.244635721245524990e-02
3.710580585069347848e+00 -2.940666315319438381e-02
3.353792621800844920e+00 -2.658477033857127234e-02
3.029264642404630781e+00 -2.400306066376978881e-02
2.734445291194421479e+00 -2.164378725616752236e-02
2.466996130114492036e+00 -1.951140130493645916e-02
2.224388385060029893e+00 -1.762360833435998309e-02
1.983820378956597796e+00 -1.569664720771904790e-02
1.786919418672975102e+00 -1.417663375543779143e-02
1.592054737570324008e+00 -1.257137069505558438e-02
1.432770558309083064e+00 -1.137415984713338601e-02
1.288946922327382172e+00 -1.014948054451695475e-02
1.159175284229117864e+00 -9.122320234744647066e-03
1.042116997194388661e+00 -8.185980118923756946e-03
9.365951455317942376e-01 -7.368713554653750705e-03
8.415325640527179241e-01 -6.586123299198878497e-03
7.559166933254889420e-01 -5.923638781824325066e-03
6.788553977325737510e-01 -5.346371923138426747e-03
6.029767631701282715e-01 -4.787653562735230163e-03
4.083217858110960163e-01 -3.026897406145061340e-03
1.056982982453104292e+01 -8.245424655582765661e-02
9.652644366734744352e+00 -7.553192379052584005e-02
8.804521505365910272e+00 -6.903608011855712212e-02
8.021762844359553668e+00 -6.304139428756924679e-02
7.300601972639418236e+00 -5.740417222839312023e-02
6.637304643623449962e+00 -5.225907388212510524e-02
6.028308248020095128e+00 -4.754093549986254663e-02
5.469951778557113897e+00 -4.315735729305151397e-02
4.958948359306849518e+00 -3.914865347064600681e-02
4.491802984073664184e+00 -3.554022573109567179e-02
4.065493911378779579e+00 -3.217567332832566018e-02
3.676910143476475934e+00 -2.915861817938376899e-02
3.323081913304267498e+00 -2.635977395233208773e-02
3.001340439609377242e+00 -2.379960797211413612e-02
2.709077696772855592e+00 -2.147317131068999727e-02
2.443922316148468443e+00 -1.935181126488360465e-02
2.203461709538240942e+00 -1.748789091500568132e-02
1.965126567714484462e+00 -1.557177761909006239e-02
1.770002888136017472e+00 -1.406200059334349398e-02
1.576822684843522060e+00 -1.246158514046772324e-02
1.419028167461155565e+00 -1.126487661252334113e-02
1.276537065182551167e+00 -1.007005743055970626e-02
1.147919926758278475e+00 -9.059235324719864396e-03
1.031966595399940845e+00 -8.121097816195294375e-03
9.274924685571841465e-01 -7.304511041115794440e-03
8.333104511023259331e-01 -6.597782497326825507e-03
7.484690887380388569e-01 -5.871855303113082854e-03
6.721767423578784983e-01 -5.288498372691089779e-03
5.970366196700441774e-01 -4.733380143968173026e-03
2.746740761511024531e-01 -2.120510579908200383e-03
1.048616785804786566e+01 -8.184579779317005532e-02
9.574956705747128538e+00 -7.497621325215250709e-02
8.732502826598677714e+00 -6.850615434768478340e-02
7.955199801342814681e+00 -6.255821847713978479e-02
7.239166450393683228e+00 -5.704103049095039096e-02
6.580672959359497476e+00 -5.184131323620681797e-02
5.976233494366105958e+00 -4.718996702163606033e-02
5.422167362032847215e+00 -4.289016523501638922e-02
4.915162706092117695e+00 -3.891958042146374114e-02
4.451814594689077254e+00 -3.524509494162578194e-02
4.028916936360609213e+00 -3.190295391997964580e-02
3.643561244366137153e+00 -2.891194052321727562e-02
3.292753303262294651e+00 -2.608976216248161395e-02
2.973718925610351782e+00 -2.358578274739285899e-02
2.684007205492776382e+00 -2.129194073995884992e-02
2.421141737303666108e+00 -1.918816774607222733e-02
2.160222578427175577e+00 -1.715238860564726950e-02
1.946517826929656358e+00 -1.544661007762140013e-02
1.753135889338355069e+00 -1.394706660825971271e-02
1.561765544590903776e+00 -1.235338080687398664e-02
1.405454085091516037e+00 -1.110508604447101554e-02
1.264246084805225712e+00 -9.990405908739421331e-03
1.136849622549994443e+00 -8.998813681153388505e-03
1.021970135041106342e+00 -8.054460644981083564e-03
9.184320807073416137e-01 -7.235292510048009842e-03
8.251737525312404786e-01 -6.487304367362987413e-03
7.412007127661917050e-01 -5.816687072384979160e-03
6.655758977874115523e-01 -5.237869946900406207e-03
5.911221146771153956e-01 -4.678178465851720765e-03
1.841167989478551259e-01 -1.436467437770029944e-03
1.040299350502781550e+01 -8.124398993851149331e-02
9.497674958784122268e+00 -7.442436869917415376e-02
8.660971531941292767e+00 -6.793790039126731961e-02
7.889081368946428086e+00 -6.201213268058602957e-02
7.178123760329861547e+00 -5.656007222109534632e-02
6.524476068604047718e+00 -5.146625967777824356e-02
5.924547630927521347e+00 -4.680786088283489521e-02
5.374769704454157804e+00 -4.252745462755086470e-02
4.871758862737203266e+00 -3.858712401484486881e-02
4.412058658001786426e+00 -3.494852696019588867e-02
3.992642392212173430e+00 -3.162910342150271337e-02
3.610489636872207697e+00 -2.865623784966197726e-02
3.262555599784272786e+00 -2.586084838938867286e-02
2.946301281478210576e+00 -2.337946604129300873e-02
2.659036045093176259e+00 -2.110880313294001900e-02
2.398454649165100871e+00 -1.903112276933271660e-02
2.139891775404891838e+00 -1.701182714901029389e-02
1.928117001100449368e+00 -1.532010506180927871e-02
1.718402704340736831e+00 -1.368023728314992325e-02
1.546887934489668881e+00 -1.224126293117878787e-02
1.391915527752951132e+00 -1.108830710817284432e-02
1.252079974173675669e+00 -1.001677400835540750e-02
1.125870522428462195e+00 -8.928557244189174250e-03
1.012050223607797061e+00 -7.988688914862752261e-03
9.095103990057621379e-01 -7.166608584160480931e-03
8.171232596204475174e-01 -6.434055044255959296e-03
7.339414346901085295e-01 -5.763102384083487219e-03
6.590754117788601985e-01 -5.180416379305288754e-03
5.852919008934852618e-01 -4.621633707508216934e-03
1.129182657299723580e+01 -8.802556678813143465e-02
1.032034019711328909e+01 -8.065764230557995185e-02
9.420974607716642524e+00 -7.383331083326365174e-02
8.589932933191585462e+00 -6.740639053006591830e-02
7.823349353685301821e+00 -6.152811910270990226e-02
7.117536125305096384e+00 -5.610112534301541637e-02
6.468655855678638211e+00 -5.104445736707152043e-02
5.873284706448039572e+00 -4.634977430207528476e-02
5.327712507361019867e+00 -4.216862948306421971e-02
4.828628340864700164e+00 -3.825840815993561406e-02
4.372638951431096821e+00 -3.471017243594351487e-02
3.956613611589403057e+00 -3.135431898945068713e-02
3.577631190230018632e+00 -2.840199997353000730e-02
3.232642096184340730e+00 -2.563282711522486476e-02
2.919091975429741748e+00 -2.316554390834722060e-02
2.634344296568260191e+00 -2.095382720430792947e-02
2.376060919224226353e+00 -1.885333217758439900e-02
2.119749090702343963e+00 -1.683982772459984359e-02
1.909885450275294438e+00 -1.518955079626539348e-02
1.702023264597731345e+00 -1.355883773161835858e-02
1.532119899113554951e+00 -1.212981492241448599e-02
1.378554427732148646e+00 -1.100226534272640694e-02
1.240003006824871745e+00 -9.903415557144043188e-03
1.114979381172754413e+00 -8.862247109403783088e-03
1.002235806039946109e+00 -7.916705912415184648e-03
9.006747169737353564e-01 -7.097712419844462092e-03
8.091580883196144436e-01 -6.380326596238463516e-03
7.267551095821866980e-01 -5.710957484631619570e-03
6.525716824448458686e-01 -5.124513351117911467e-03
5.795458165653211147e-01 -4.614867027199031149e-03
1.120354992810684003e+01 -8.736814864284009330e-02
1.023820374733466920e+01 -8.005135501938481779e-02
9.344766424855070142e+00 -7.324418214710370911e-02
8.519315700575104344e+00 -6.687431080309219622e-02
7.758116497333983119e+00 -6.105923388006172930e-02
7.057346024246561988e+00 -5.566240585165970617e-02
6.413255182414425271e+00 -5.061901251478144459e-02
5.822396083779521447e+00 -4.595789988780849683e-02
5.281015892842767734e+00 -4.172378565524467037e-02
4.785887309906647680e+00 -3.792532427959575264e-02
4.333546023099989597e+00 -3.441088901314140469e-02
3.920904568782797917e+00 -3.107374259850516698e-02
3.545058219038216940e+00 -2.814388021448766333e-02
3.203036576749539677e+00 -2.540027325331823196e-02
2.892077664173222651e+00 -2.295116355238311159e-02
2.609864358368927828e+00 -2.075356467143595757e-02
2.353760140170107817e+00 -1.867622894967845698e-02
2.099794416402347430e+00 -1.667559869005974527e-02
1.891770752879500916e+00 -1.505946614590566654e-02
1.685858909066330957e+00 -1.343644264962646356e-02
1.517443702556976248e+00 -1.201653454217101527e-02
1.365365216007250693e+00 -1.091514203768809664e-02
1.228052207585394351e+00 -9.792236623966292866e-03
1.104176755911059793e+00 -8.794045706368757223e-03
9.925108895586941538e-01 -7.845822456229769801e-03
8.919260538976527819e-01 -7.027215497445656565e-03
8.012347044932283113e-01 -6.325480264564125460e-03
7.196541844626839213e-01 -5.651964305695910198e-03
6.392329252484169055e-01 -5.012069277189130229e-03
5.738835882851504033e-01 -4.503975145470440720e-03
1.111572860838700727e+01 -8.670258616410965458e-02
1.015662855739648229e+01 -7.940464745326802909e-02
9.269052343546272610e+00 -7.265587053920045946e-02
8.449186271628313705e+00 -6.637738050231978271e-02
7.693318238283648469e+00 -6.056958325596124848e-02
6.997593982435855509e+00 -5.520905861098975020e-02
6.358247137695251183e+00 -5.019416735607315494e-02
5.771855775771726371e+00 -4.556306428887053894e-02
5.234677778128730807e+00 -4.136111579458805892e-02
4.743420178048403990e+00 -3.758674938200325805e-02
4.294692975261670931e+00 -3.409809026186300801e-02
3.885517364649841099e+00 -3.084688825256608202e-02
3.512725579566483347e+00 -2.788958922379344146e-02
3.173640011997208354e+00 -2.516604046860095381e-02
2.865362987431082864e+00 -2.273149614096596494e-02
2.585580251447393341e+00 -2.054743716713748267e-02
2.331751446530076599e+00 -1.849319818419968911e-02
2.080020626600668887e+00 -1.650488677475348692e-02
1.873914379861740143e+00 -1.492324268207452856e-02
1.669760295885617474e+00 -1.329615587407618517e-02
1.502917406978906190e+00 -1.189863575204885837e-02
1.352178961443652794e+00 -1.079456314440264096e-02
1.216216219866567805e+00 -9.671426440890858872e-03
1.093562217318195806e+00 -8.719947143763510239e-03
9.828757013748447013e-01 -7.771320392577320442e-03
8.831632147280922274e-01 -6.951017583014731417e-03
7.934486924862492740e-01 -6.269822974820012454e-03
7.125818453502328342e-01 -5.595254545375197286e-03
6.329912868310770824e-01 -4.955056976123905013e-03
5.682248891275289981e-01 -4.445045203929521606e-03
1.102845446458672818e+01 -8.607018474250473228e-02
1.007550467135094507e+01 -7.881916399831206954e-02
9.193775294492942507e+00 -7.212886636419094111e-02
8.379604825847806637e+00 -6.584138630489753952e-02
7.628933637771075027e+00 -6.007738453765536918e-02
6.938250192317091170e+00 -5.475796771623633874e-02
6.303634564277696306e+00 -4.981926319767075034e-02
5.721722013848892452e+00 -4.522067389886187672e-02
5.188696844743152958e+00 -4.100381924014483842e-02
4.701320027504428900e+00 -3.725228704613991332e-02
4.256265221689639944e+00 -3.378789623782652018e-02
3.850432448035340904e+00 -3.051191473928908243e-02
3.480780070810837845e+00 -2.758741128926551003e-02
3.144463168745442516e+00 -2.493002107975268375e-02
2.838858011128363223e+00 -2.251277615131888968e-02
2.561492768853813828e+00 -2.034312881470624196e-02
2.309934535218762797e+00 -1.830724385046749239e-02
2.060346839377236172e+00 -1.633525215787403478e-02
1.856142468098149978e+00 -1.479124808806858357e-02
1.653864719269829031e+00 -1.317757630058273392e-02
1.488518306309241312e+00 -1.177735916091299760e-02
1.339185866135276903e+00 -1.066107245165625814e-02
1.204506633812178817e+00 -9.552094428528995831e-03
1.082935302474558270e+00 -8.648966411995834269e-03
9.733272243997032058e-01 -7.700719666302313637e-03
8.745868872163315988e-01 -6.877824366043478778e-03
7.856485646690950508e-01 -6.215296645149486279e-03
7.055588160629390204e-01 -5.540972318052008252e-03
6.267664203399960776e-01 -4.895694208257151021e-03
5.626503807243327104e-01 -4.383978289266273441e-03
1.094175719141051317e+01 -8.539292155771838200e-02
9.994864877886614707e+00 -7.817598953561206987e-02
9.119044589258368916e+00 -7.148171442124841291e-02
8.310383305071681548e+00 -6.526285584510750637e-02
7.565016130964913543e+00 -5.958753253682104456e-02
6.879351095171715613e+00 -5.428461736273829802e-02
6.249522781081124911e+00 -4.939653413407979476e-02
5.671958221049893112e+00 -4.482115851401441420e-02
5.143071105094183082e+00 -4.067887157628448380e-02
4.659538610838056094e+00 -3.690119631552941232e-02
4.218069643681363168e+00 -3.347577610086106825e-02
3.815568387421240715e+00 -3.027823058285461152e-02
3.448968437958167765e+00 -2.736152045678143241e-02
3.115577880451799064e+00 -2.468771499532878069e-02
2.812552197565289180e+00 -2.229057410429144057e-02
2.537601555340057047e+00 -2.013467220536087343e-02
2.288275649685890478e+00 -1.811857197798238603e-02
2.040964195650455171e+00 -1.616095627962107692e-02
1.838504409753650259e+00 -1.455347762027948272e-02
1.638050294673822460e+00 -1.305063061985813413e-02
1.474310645640500184e+00 -1.165918203547072242e-02
1.326365034970059753e+00 -1.053013741186122933e-02
1.192885617929516195e+00 -9.434847094819634461e-03
1.072395864120604614e+00 -8.544606124452255522e-03
9.638657521389328853e-01 -7.629073784517097223e-03
8.660973461650431915e-01 -6.804223175060856305e-03
7.780130775991721537e-01 -6.154378100434615764e-03
6.986802231492383886e-01 -5.479793692442436019e-03
6.206019879939280726e-01 -4.831522437090991426e-03
5.570847420476661149e-01 -4.320966459933473121e-03
1.085554433515999584e+01 -8.469822589146107361e-02
9.914740428114713566e+00 -7.759461860607597128e-02
9.044698661487279523e+00 -7.090799670583067260e-02
8.241669955583247997e+00 -6.472461336430886114e-02
7.501522411359936804e+00 -5.902582819248570339e-02
6.820873224792305400e+00 -5.380508717221114956e-02
6.195711465277721430e+00 -4.895677107233561282e-02
5.622550552321682105e+00 -4.442290805550906663e-02
5.097802288829461403e+00 -4.031018911658750675e-02
4.618097906513883188e+00 -3.656230321111091780e-02
4.180203432238997152e+00 -3.316406569179019409e-02
3.781040687461088901e+00 -2.999149812271642915e-02
3.417465083712283747e+00 -2.711750876163487173e-02
3.086905942756950516e+00 -2.444555026776422391e-02
2.786538248647473903e+00 -2.206148475570443579e-02
2.513942982900923440e+00 -1.992087605097272313e-02
2.266775692748128179e+00 -1.792964711775842795e-02
2.021678850833698249e+00 -1.598616931774969607e-02
1.821060709166290259e+00 -1.438937256765540282e-02
1.622426609859347391e+00 -1.290674344686987794e-02
1.460195055042327716e+00 -1.153566816366913446e-02
1.313645098831984992e+00 -1.039359093979282979e-02
1.181353710343348462e+00 -9.308988030275369696e-03
1.062044719402987614e+00 -8.422655284024265290e-03
9.545241760099336670e-01 -7.551114286014383448e-03
8.576063191048763912e-01 -6.726783446948423652e-03
7.703915961590489525e-01 -6.094153264929286565e-03
6.918351031960828790e-01 -5.418463900476122586e-03
6.144703142834224696e-01 -4.773192501952547122e-03
5.456803018243981951e-01 -4.211629773544508550e-03
1.076985661248932402e+01 -8.408898235400209809e-02
9.835121001981635303e+00 -7.701446210654958047e-02
8.970921026595192416e+00 -7.041707880927951246e-02
8.173365915838397555e+00 -6.431392788869173816e-02
7.438495002916800658e+00 -5.858899811258488216e-02
6.762798007181092252e+00 -5.336397590430743548e-02
6.142301790841315778e+00 -4.856871342157554478e-02
5.573445404412644244e+00 -4.408170394193137304e-02
5.052886043405507621e+00 -4.000132790783986897e-02
4.576997450985543558e+00 -3.629724209875356128e-02
4.142659683303855367e+00 -3.284622990178383273e-02
3.746730520891446314e+00 -2.976127717492941388e-02
3.386254740854757195e+00 -2.691380376962703921e-02
3.058429990589353942e+00 -2.434100319861572798e-02
2.760644862235266395e+00 -2.189155316775571666e-02
2.490505745236151647e+00 -1.976550123844426216e-02
2.245508929302518997e+00 -1.779573272774875523e-02
2.002579704848105546e+00 -1.586858462216508489e-02
1.803751872446426097e+00 -1.428527280128534527e-02
1.606992366133541017e+00 -1.279882756020083237e-02
1.446170044500934670e+00 -1.146980970055436200e-02
1.300914629269910749e+00 -1.031403479381901543e-02
1.169912931683591895e+00 -9.240062210454222033e-03
1.051781244312400831e+00 -8.358326869099465262e-03
9.452441648678543418e-01 -7.531136758113145084e-03
8.493000470254588041e-01 -6.739984611468232897e-03
7.628555576243195580e-01 -6.093167018074257396e-03
6.850745386398275905e-01 -5.418676053861570460e-03
6.084826631614420611e-01 -4.768958617737761342e-03
4.120188720164096874e-01 -3.267264647546866581e-03
1.068460885367956692e+01 -8.348967744343011033e-02
9.755970071098078122e+00 -7.649447555157504186e-02
8.897589197863206678e+00 -6.985599724586834258e-02
8.105564077089635333e+00 -6.380981149117324891e-02
7.375918905376810386e+00 -5.817603042967556259e-02
6.705149658779510524e+00 -5.298109584491512286e-02
6.089269261742932038e+00 -4.818169653285778176e-02
5.524793804446438195e+00 -4.373823356685340585e-02
5.008322864535353247e+00 -3.968484241367786075e-02
4.536235698314198039e+00 -3.601504402565454399e-02
4.105349976518118282e+00 -3.258619494911462605e-02
3.712723921573001018e+00 -2.953204788667386158e-02
3.355256238315620809e+00 -2.670634018575027829e-02
3.030259350559195042e+00 -2.415812455039392445e-02
2.735039707779194362e+00 -2.172589915529914845e-02
2.467199984896486065e+00 -1.961012781373546593e-02
2.224361085389855663e+00 -1.766486466181868206e-02
1.983666897789904127e+00 -1.574533303164090889e-02
1.786626950860116469e+00 -1.417745369552623341e-02
1.591653729867141598e+00 -1.269398831963606394e-02
1.432261936450007545e+00 -1.140270963599598723e-02
1.288436601098998491e+00 -1.023314051016825828e-02
1.158654704464931573e+00 -9.175501062696747936e-03
1.041504972120609995e+00 -8.289099621022049183e-03
9.360503020749018077e-01 -7.512199082609788588e-03
8.409799205005612510e-01 -6.685332392818143024e-03
7.554060601526293439e-01 -6.063365725072545655e-03
6.782991342984115990e-01 -5.411333361565834506e-03
6.024792533909094638e-01 -4.763124401836708530e-03
2.771470470301959366e-01 -2.218506199475355368e-03
1.059989120445323074e+01 -8.289303782474284621e-02
9.677386641232947895e+00 -7.590996048596594659e-02
8.824763782442932580e+00 -6.933719286620548816e-02
8.038182037422679116e+00 -6.334148589831029019e-02
7.313790530148018831e+00 -5.767812286847499165e-02
6.647886790552102632e+00 -5.257604107940391097e-02
6.036641880342767053e+00 -4.779695683150946700e-02
5.476506553634951757e+00 -4.333607269368244114e-02
4.964011069340186211e+00 -3.937987134528638661e-02
4.495712156525210723e+00 -3.572493168590527846e-02
4.068364962671100926e+00 -3.232316284646831461e-02
3.679048494895279742e+00 -2.929281321698670032e-02
3.324580278869741168e+00 -2.645111232650444039e-02
3.002292425442851798e+00 -2.396485904443166476e-02
2.709714453671828949e+00 -2.154922118510469234e-02
2.444188457253489766e+00 -1.945188576951224421e-02
2.180686005926501192e+00 -1.734054836434232791e-02
1.964863172436916106e+00 -1.562192371500459830e-02
1.769656942277964440e+00 -1.407054088984293662e-02
1.576407670308807685e+00 -1.258770510355868358e-02
1.418532179321250419e+00 -1.130710262878042299e-02
1.276023079422121675e+00 -1.015107773046098824e-02
1.147398159068334644e+00 -9.112127391691780820e-03
1.031416500046882234e+00 -8.217794760560139661e-03
9.269430711509334397e-01 -7.452829333135317300e-03
8.327775547320427352e-01 -6.633482317698074018e-03
7.479556121594154172e-01 -6.002352262952436596e-03
6.717000037881911689e-01 -5.408894447013680440e-03
5.965331599212850833e-01 -4.760585452212692109e-03
1.857727563766556067e-01 -1.477740375157930502e-03
1.051578122341703470e+01 -8.230079139644913555e-02
9.599237107591211071e+00 -7.533164998767322151e-02
8.752342268615102228e+00 -6.884730560320787007e-02
7.971251431276575872e+00 -6.287526092704491532e-02
7.252068491627020386e+00 -5.729028497610604009e-02
6.591064136205638135e+00 -5.209793832175469569e-02
5.984452471119034556e+00 -4.742796351639873287e-02
5.428580113126786344e+00 -4.298876206738003886e-02
4.920150659395204684e+00 -3.905901811190103101e-02
4.455625357603082648e+00 -3.544047609456161402e-02
4.031706001189429678e+00 -3.205890524642546202e-02
3.645588330224498019e+00 -2.905967726480890995e-02
3.294101294366693633e+00 -2.623020116357362500e-02
2.974633392862879866e+00 -2.376644516108849733e-02
2.684504671350575133e+00 -2.137459138018741808e-02
2.421324785921183054e+00 -1.937350869686305446e-02
2.160215933568099267e+00 -1.720358619424824237e-02
1.946327779706300998e+00 -1.549997748484186963e-02
1.734518776290586484e+00 -1.381217688447550392e-02
1.561327554299350107e+00 -1.247606766085597278e-02
1.404954901106560960e+00 -1.118665560253379043e-02
1.263710520279801131e+00 -1.007156981610292552e-02
1.136325982857542716e+00 -9.037084973406179361e-03
1.021415159009979590e+00 -8.149158590123460610e-03
9.179226015156565222e-01 -7.393312732815520913e-03
8.246368641627702667e-01 -6.576650391111132921e-03
7.406867838681179261e-01 -5.944746670197338483e-03
6.651019396179537191e-01 -5.398776745169558966e-03
5.906879650040316454e-01 -4.751850106780149130e-03
1.141594756476964889e+01 -8.916826921917939131e-02
1.043208102626264555e+01 -8.167854861492584995e-02
9.521612345962694235e+00 -7.475689718745787138e-02
8.680515748235412943e+00 -6.832463596306054265e-02
7.904780738754737079e+00 -6.239379595060199485e-02
7.190873777237014153e+00 -5.681579999869910275e-02
6.534662651512610054e+00 -5.168731700361819253e-02
5.932598570423063933e+00 -4.705285156488003828e-02
5.381029102740942704e+00 -4.276110426511989249e-02
4.876585542107771509e+00 -3.874244944372721294e-02
4.415776334962156824e+00 -3.513063943725809601e-02
3.995369679544774399e+00 -3.179402338022714603e-02
3.612431825771876603e+00 -2.881835960066489455e-02
3.263933276137505501e+00 -2.601306628669267443e-02
2.947177753103805475e+00 -2.356221820952372065e-02
2.659521566313551411e+00 -2.124395444606888561e-02
2.398647770813563174e+00 -1.920341233206844522e-02
2.139855290303671609e+00 -1.714292781581443562e-02
1.927911595261319277e+00 -1.537183767703833789e-02
1.718031057325624111e+00 -1.369673140789076649e-02
1.546460130173692438e+00 -1.236598267640033090e-02
1.391487571790287259e+00 -1.110048355234126080e-02
1.251531577448717902e+00 -9.998245539959675285e-03
1.125315760779793450e+00 -8.969168333421305775e-03
1.011501128843925512e+00 -8.075296112187439063e-03
9.089885568008407857e-01 -7.326918937385081855e-03
8.165816663279966692e-01 -6.519833994421666591e-03
7.334304458047828934e-01 -5.889748405630851162e-03
6.585922080662345302e-01 -5.339293699825866692e-03
5.848535912395000924e-01 -4.678709658150743619e-03
1.132657478686915553e+01 -8.850066666640142576e-02
1.034900078521412148e+01 -8.107966637426260170e-02
9.444488600009272261e+00 -7.423087197446719132e-02
8.609083479820988316e+00 -6.780503393941089696e-02
7.838799489386347297e+00 -6.185515202885578934e-02
7.129994960106350810e+00 -5.640952905565443237e-02
6.478650686373127243e+00 -5.127628686973488559e-02
5.881131988021085277e+00 -4.667389803125573250e-02
5.333841698512560292e+00 -4.241181461506633027e-02
4.833374294491417977e+00 -3.841708210078748770e-02
4.376262154996819476e+00 -3.483759419858822870e-02
3.959258600931970573e+00 -3.152470739605182926e-02
3.579500653480874206e+00 -2.858386075134146040e-02
3.233979233272330056e+00 -2.578607691701383792e-02
2.919925803193887504e+00 -2.335796382940357949e-02
2.634780652069212081e+00 -2.107301359717410338e-02
2.376179679005395950e+00 -1.903133476137418290e-02
2.119682802255341780e+00 -1.700614121523618544e-02
1.909653303116077838e+00 -1.524402735149417085e-02
1.701653180806961929e+00 -1.358292323433521812e-02
1.531644702234308708e+00 -1.225410504439831787e-02
1.378110665976759019e+00 -1.101372098423046043e-02
1.239442186789915690e+00 -9.924954338070160129e-03
1.114445458275937328e+00 -8.895770280012224238e-03
1.001681359873692889e+00 -8.001176137981003827e-03
9.001410224320469666e-01 -7.259639452692394877e-03
8.086123786666156166e-01 -6.461257081591488538e-03
7.262400095264338606e-01 -5.825958959042512944e-03
6.450781624991990260e-01 -5.223654336065514277e-03
5.791033300478529711e-01 -4.742671062575260464e-03
1.123760997105958026e+01 -8.787676598336047196e-02
1.026635254830672572e+01 -8.049920822798177500e-02
9.367793072648979091e+00 -7.365198001344512579e-02
8.538108524554074208e+00 -6.723631263110230183e-02
7.773281367221253291e+00 -6.138910761072687711e-02
7.069584228862531461e+00 -5.597050212212985321e-02
6.423045627014559500e+00 -5.089135777737638366e-02
5.830072642507645675e+00 -4.629379712876547509e-02
5.287023281657010187e+00 -4.205637159273337145e-02
4.790456119861145723e+00 -3.809296204007719261e-02
4.336997459436750191e+00 -3.453813528682702499e-02
3.923469045315115089e+00 -3.118332487045955004e-02
3.546874946122301253e+00 -2.833897122383120804e-02
3.204228833580352820e+00 -2.556198441213995351e-02
2.892875757334212761e+00 -2.314281163421745557e-02
2.610264282334375796e+00 -2.089667860812989900e-02
2.353946603281369843e+00 -1.885323896564080823e-02
2.099700395605190284e+00 -1.686739134473729321e-02
1.891579583594219738e+00 -1.511121190386916294e-02
1.685447224144132061e+00 -1.346498939124845563e-02
1.516955407600936834e+00 -1.213689402473941588e-02
1.364823613683571857e+00 -1.092492518333355866e-02
1.227541795860686014e+00 -9.851753048813974983e-03
1.103697846675513849e+00 -8.822785034924630551e-03
9.919542744321432348e-01 -7.994161436119891564e-03
8.913657100654429621e-01 -7.191734363865084738e-03
8.007282911166011541e-01 -6.399245518240709481e-03
7.191347259630913591e-01 -5.764069954181009516e-03
6.387480463241297368e-01 -5.162236143610069751e-03
5.734458100408449388e-01 -4.684918041542114955e-03
1.114931149478961814e+01 -8.720976942627989281e-02
1.018420316786831670e+01 -7.985828498622875304e-02
9.291626411469895430e+00 -7.306168966292228562e-02
8.467633419890452373e+00 -6.671201917054150887e-02
7.708256808786932979e+00 -6.090769468421888128e-02
7.009548742636380503e+00 -5.550606675504976550e-02
6.367886860371189783e+00 -5.042879132177968682e-02
5.779367631955761198e+00 -4.583463742485908293e-02
5.240565097807237116e+00 -4.169673485449939404e-02
4.747986276025137009e+00 -3.776834494392806996e-02
4.298149873267394838e+00 -3.423911280422142073e-02
3.888004323898699433e+00 -3.098223810794728181e-02
3.514570351987872598e+00 -2.803122372448334232e-02
3.174780856861188827e+00 -2.533396071400784849e-02
2.866129980252439147e+00 -2.293403181994225007e-02
2.585945528052734144e+00 -2.072250499329502532e-02
2.331906540804799643e+00 -1.867233127358132114e-02
2.079913783208300337e+00 -1.671097072452437660e-02
1.873640394088146977e+00 -1.498042901832303056e-02
1.669339926168615040e+00 -1.334888984437137931e-02
1.502457304181001652e+00 -1.201672337293555742e-02
1.351726801324967919e+00 -1.083498876797260417e-02
1.215651742335466912e+00 -9.778926748050597445e-03
1.092970530080077829e+00 -8.750198066174356623e-03
9.823143107661960194e-01 -7.926884593479181090e-03
8.826984522079515116e-01 -7.122692998181966682e-03
7.929014188412288888e-01 -6.340890887563030084e-03
7.120653480903679222e-01 -5.705898249381252674e-03
6.325022545642309257e-01 -5.099678912892475872e-03
5.677750522485321971e-01 -4.616715881536359069e-03
1.106147553276487550e+01 -8.654485793412555750e-02
1.010260822984641926e+01 -7.927934733695429781e-02
9.215994707515388740e+00 -7.251072463998289863e-02
8.397642282380189727e+00 -6.621438988712168017e-02
7.643631118814529835e+00 -6.042566196544661705e-02
6.949991127907989785e+00 -5.504325397393241420e-02
6.313021146117371529e+00 -5.008124003794588164e-02
5.729099727760170069e+00 -4.544773865964651938e-02
5.194465999420295077e+00 -4.129380696823480718e-02
4.705759766842839475e+00 -3.740388176056943376e-02
4.259535190857132392e+00 -3.393833927354344276e-02
3.852858049780920169e+00 -3.063251622871928509e-02
3.482472990268083990e+00 -2.785026644162857251e-02
3.145646418828006219e+00 -2.510194997878969006e-02
2.839583873255672408e+00 -2.272032253857558109e-02
2.561823017216306564e+00 -2.053747771087198817e-02
2.309982593024391573e+00 -1.849443447700103646e-02
2.060227951788916823e+00 -1.654059655838193560e-02
1.855842278839021864e+00 -1.492132423299415318e-02
1.653417740816134129e+00 -1.322529494713074044e-02
1.488092934901391384e+00 -1.190138643123360949e-02
1.338720693569029230e+00 -1.074531016580479274e-02
1.203922761735093605e+00 -9.699203312753224351e-03
1.082385421095999112e+00 -8.668725524949025610e-03
9.727610324418711762e-01 -7.858807411857030023e-03
8.740181566985940620e-01 -7.054697714138088473e-03
7.851174603708552802e-01 -6.274438989995153801e-03
7.051377360178316955e-01 -5.639716112063467360e-03
6.262802532735829431e-01 -5.031231137593896938e-03
5.622111991819189747e-01 -4.547977542892286604e-03
1.097415222616179520e+01 -8.590079541747085157e-02
1.002150895281475407e+01 -7.864526181478975753e-02
9.140807530393823654e+00 -7.194557830593094339e-02
8.328039527874379289e+00 -6.568719287539441509e-02
7.579410312243503256e+00 -5.994645039735888720e-02
6.890888762525050559e+00 -5.458082581557618246e-02
6.258647455820733008e+00 -4.965340136900765755e-02
5.679104940006484803e+00 -4.506139587279932995e-02
5.148635980821328673e+00 -4.093684541252014947e-02
4.663875596861493555e+00 -3.707374899589671591e-02
4.221351306470507936e+00 -3.363792405022546228e-02
3.817935511402978932e+00 -3.043179615703806365e-02
3.450688044379565778e+00 -2.752103424440080492e-02
3.116624499960666927e+00 -2.486854863442481550e-02
2.813241103487013728e+00 -2.249904257721870374e-02
2.537997498116644657e+00 -2.035603672490350277e-02
2.288301209339302034e+00 -1.831035859969101093e-02
2.040812597395794015e+00 -1.637216666890905017e-02
1.838228197929254737e+00 -1.476377395536016164e-02
1.637691616903880876e+00 -1.310626338753782989e-02
1.473872172481845766e+00 -1.177941062582359491e-02
1.325877339432691260e+00 -1.064909614041573659e-02
1.192281829412093819e+00 -9.623264808094281891e-03
1.071879464770108648e+00 -8.593511019274715362e-03
9.633607885020250006e-01 -7.695063865770715786e-03
8.655275263797871377e-01 -6.986005106782509043e-03
7.774772700696032102e-01 -6.213677406090052993e-03
6.981953224502797095e-01 -5.573903904002480356e-03
6.201112143436512403e-01 -4.965757072719756762e-03
5.506403128639435485e-01 -4.439412083116630985e-03
1.088741770632939065e+01 -8.521764092299251303e-02
9.940965064451932065e+00 -7.802637602546536044e-02
9.066167270592572436e+00 -7.133286245381452451e-02
8.259051478956555670e+00 -6.518718152410256372e-02
7.515682564868854776e+00 -5.943959121802369627e-02
6.832096829191616649e+00 -5.409812276296256661e-02
6.204665107252774980e+00 -4.922265533129906168e-02
5.629583532978365668e+00 -4.470505487332619016e-02
5.103253869703289425e+00 -4.058012338334027885e-02
4.622336422900912289e+00 -3.684517145445287412e-02
4.183397701653306378e+00 -3.335646627645902362e-02
3.783235559411505466e+00 -3.015483333720867312e-02
3.419119333960909390e+00 -2.726589743436889923e-02
3.087992579330342657e+00 -2.455824847036274655e-02
2.787174151512579190e+00 -2.228076170010304113e-02
2.514267412703026672e+00 -2.016393338401457555e-02
2.266837118241292970e+00 -1.812415372793473381e-02
2.021511840282628203e+00 -1.619697449047092022e-02
1.820764012330436721e+00 -1.460446144688305747e-02
1.622059860134625664e+00 -1.298060049618727542e-02
1.459671502410590627e+00 -1.165377820684847417e-02
1.313077810892178565e+00 -1.055516459455319196e-02
1.180829765144323584e+00 -9.538521108193049464e-03
1.061515865577308482e+00 -8.513341911743486923e-03
9.540154009681162117e-01 -7.719236228022997165e-03
8.571232087181132053e-01 -6.874277213228770396e-03
7.698430682203738495e-01 -6.147397920441850100e-03
6.913374406922176973e-01 -5.509818688233264310e-03
6.140265322407837401e-01 -4.900510926638659316e-03
4.157471515506270809e-01 -3.204490938784023985e-03
1.080107637221717276e+01 -8.458849502364682027e-02
9.860877009986975139e+00 -7.743189744238576644e-02
8.991981828323252657e+00 -7.078949062421770189e-02
8.190423997245442678e+00 -6.463169615851047101e-02
7.452335729473593240e+00 -5.890732069146607103e-02
6.773801856583848036e+00 -5.366862773292810362e-02
6.151055009278710628e+00 -4.879036052113642358e-02
5.580432898413601350e+00 -4.431502094760317312e-02
5.058226827988582031e+00 -4.021816348311105932e-02
4.581136411448472501e+00 -3.650900316447965727e-02
4.145688220471345886e+00 -3.305059587881913064e-02
3.748952352796190102e+00 -2.987647590819112950e-02
3.387762667343849454e+00 -2.701129404692642968e-02
3.059485936977428988e+00 -2.432253705459699877e-02
2.761328328444111246e+00 -2.205924505415061271e-02
2.490733102657794795e+00 -1.995212579542236797e-02
2.245551377537265303e+00 -1.793897322496078653e-02
2.002408110124067608e+00 -1.602176291330728933e-02
1.803495063997636816e+00 -1.444245374079457071e-02
1.606601299723974030e+00 -1.285319362714098211e-02
1.445704343701214700e+00 -1.152680876019375467e-02
1.300441635974651788e+00 -1.045515492320437528e-02
1.169378886523617211e+00 -9.415811272891516301e-03
1.051215522979261685e+00 -8.431508464987955143e-03
9.447225919118513726e-01 -7.645231761266011762e-03
8.487291109571193370e-01 -6.835845200544756264e-03
7.622985472171198706e-01 -6.081653162669811881e-03
6.845476079829804217e-01 -5.441544439767105092e-03
6.079902828887986388e-01 -4.829076124573296845e-03
2.796477600714458722e-01 -2.202208717142194790e-03
1.071535381611348825e+01 -8.393838336046767490e-02
9.781277555166465021e+00 -7.680611217721218520e-02
8.918243404061142243e+00 -7.022337762311822718e-02
8.122282378525104818e+00 -6.408499325029827498e-02
7.389493738536930145e+00 -5.840753080646839124e-02
6.715934006934902278e+00 -5.321579208667434613e-02
6.097855154868072169e+00 -4.838100988492891746e-02
5.531614466415551767e+00 -4.392317364550586689e-02
5.013451778090254329e+00 -3.978024216409371122e-02
4.540178221410536175e+00 -3.617095946300118159e-02
4.108393014081366701e+00 -3.273951499140446281e-02
3.714890384767957521e+00 -2.958930137488282458e-02
3.356817143387057278e+00 -2.681592526432363330e-02
3.031264907915343976e+00 -2.408311731725700303e-02
2.735681929961617964e+00 -2.183360833107143156e-02
2.467493541201773777e+00 -1.974329240024162019e-02
2.201407684106589713e+00 -1.760496083468814782e-02
1.983472445092662628e+00 -1.584353319155049761e-02
1.786344358289961631e+00 -1.427805946785026640e-02
1.591248897935772622e+00 -1.272442937713791009e-02
1.431857391262248314e+00 -1.147317971715642280e-02
1.287947962576558192e+00 -1.035797180992006905e-02
1.158116808090569938e+00 -9.290330650341226473e-03
1.041034352741746716e+00 -8.347506619358442334e-03
9.355161715599059624e-01 -7.525849929446191272e-03
8.404716694404240629e-01 -6.744100216611895356e-03
7.548579639403688590e-01 -6.014583863668061109e-03
6.778673592203998677e-01 -5.372084882384244725e-03
6.020544457544698691e-01 -4.760009301547328715e-03
1.874424343023372574e-01 -1.440697191191662660e-03
1.063020439191873834e+01 -8.329261186965319919e-02
9.702187738680944307e+00 -7.618437189445756430e-02
8.845029716596313207e+00 -6.960922217372823850e-02
8.054668785117021557e+00 -6.358181204258352148e-02
7.327114378517918247e+00 -5.787079846134447064e-02
6.658469594637292488e+00 -5.276153140909800587e-02
6.045039671382490987e+00 -4.796127773532241761e-02
5.483140836652604655e+00 -4.353136566190645568e-02
4.969132192700007167e+00 -3.941448870105650898e-02
4.499659371452467305e+00 -3.582835978375632779e-02
4.071323252408876492e+00 -3.242827592314698193e-02
3.681143642987499298e+00 -2.930841873857260513e-02
3.325985092806960974e+00 -2.655118060859580284e-02
3.003259261372669631e+00 -2.384359695266797738e-02
2.710236529221211388e+00 -2.160749641055207185e-02
2.444448236855394807e+00 -1.948711812017375061e-02
2.180641997014050038e+00 -1.741693184812980258e-02
1.964723670382898746e+00 -1.566680513201964067e-02
1.750841578439067625e+00 -1.396985513832599800e-02
1.575989850449515117e+00 -1.259705861861471279e-02
1.418110555505952997e+00 -1.133240381595622751e-02
1.275484102415357146e+00 -1.014021833316770642e-02
1.146922907359313681e+00 -9.156113909150468896e-03
1.030940124693832116e+00 -8.263564907245616459e-03
9.263965574671496617e-01 -7.413526192552875697e-03
8.322649944718951698e-01 -6.676772998060571777e-03
7.474997918923345086e-01 -5.944444882798919153e-03
6.711716759127877019e-01 -5.305050170672323887e-03
5.961389290300640464e-01 -4.688439661014280613e-03
1.154202472273974323e+01 -9.016059171721388377e-02
1.054554910329199480e+01 -8.260222155131713428e-02
9.623592752718550969e+00 -7.560372478133016438e-02
8.772275418583095785e+00 -6.903688158149490217e-02
7.987458966022234819e+00 -6.305603689801521361e-02
7.265060178690714743e+00 -5.741932779545655396e-02
6.601447773964473242e+00 -5.229201005074029379e-02
5.992611258587180245e+00 -4.754327010526604447e-02
5.435063617669743330e+00 -4.315294732085755286e-02
4.925140256320789334e+00 -3.904909129722215766e-02
4.459418603009553728e+00 -3.543000426806280911e-02
4.034580305706561454e+00 -3.211449718569916317e-02
3.647619126811554757e+00 -2.901676201894118345e-02
3.295555767161332472e+00 -2.628070086735383865e-02
2.975558124730025344e+00 -2.369989093380111753e-02
2.685050678116271961e+00 -2.135510740534744129e-02
2.421497986859548313e+00 -1.928598482653953033e-02
2.160148495133423552e+00 -1.717799212588360866e-02
1.946160726293214349e+00 -1.548525820690166248e-02
1.734167124057180764e+00 -1.379869621355620662e-02
1.560984381724146886e+00 -1.246590167603563865e-02
1.404441923470014952e+00 -1.119380217134862722e-02
1.263209517892142975e+00 -1.000688301474188593e-02
1.135758178397099361e+00 -9.028055449620483314e-03
1.020933823927395512e+00 -8.177037758441042456e-03
9.173633445059092839e-01 -7.291362000248120985e-03
8.241116692731649263e-01 -6.609606224786766966e-03
7.401998477454126979e-01 -5.872999226047313087e-03
6.645797524807882661e-01 -5.233548940010290286e-03
5.902074921104173422e-01 -4.706986794392481292e-03
1.145139525547911141e+01 -8.949886109157376146e-02
1.046136467934399583e+01 -8.198123869009878162e-02
9.545540506129565728e+00 -7.498255611668984411e-02
8.699998436990515671e+00 -6.849125101268495330e-02
7.920658793489582017e+00 -6.252353549921349507e-02
7.203528142474578289e+00 -5.691525801631061587e-02
6.544826033643194485e+00 -5.183742613518946274e-02
5.940670690422592770e+00 -4.714210077174751934e-02
5.387387731291692461e+00 -4.277001250364577400e-02
4.881443206177110028e+00 -3.875164736839607077e-02
4.419473733908263036e+00 -3.511177391991808505e-02
3.998163288713544539e+00 -3.182313518761053367e-02
3.614404016578372847e+00 -2.875358457282506733e-02
3.265242928485608598e+00 -2.602804070844311549e-02
2.948039829015064672e+00 -2.347926295409970623e-02
2.660041826653740671e+00 -2.115200583875255849e-02
2.398841315867674240e+00 -1.910682015367746317e-02
2.139756236383449028e+00 -1.701215050351898017e-02
1.927683808563224854e+00 -1.532440573101377830e-02
1.717664736684795468e+00 -1.365243674404197950e-02
1.546003392189406744e+00 -1.235547744131779146e-02
1.390961686034877243e+00 -1.107972251795951921e-02
1.251024642289093380e+00 -9.896690588251827111e-03
1.124826666250044127e+00 -8.918510003200749714e-03
1.011018380054520049e+00 -8.071791769866439731e-03
9.084166401850385375e-01 -7.196602967771831283e-03
8.160997863667673879e-01 -6.518467265539182667e-03
7.329385993578064751e-01 -5.827051081496808192e-03
6.510501611087093909e-01 -5.125316922790119911e-03
5.844571671638938426e-01 -4.571065710208576001e-03
1.136143063968952482e+01 -8.885721463338699944e-02
1.037767879996137133e+01 -8.136610386209981727e-02
9.467976493272994176e+00 -7.442204030784613233e-02
8.628251399528231502e+00 -6.800537985758778325e-02
7.854373339539214349e+00 -6.202909962750256800e-02
7.142470768804530579e+00 -5.647360463965286209e-02
6.488609735694670810e+00 -5.140286786926692719e-02
5.889029147445799417e+00 -4.676586280087961789e-02
5.340075804345296717e+00 -4.243282560100752193e-02
4.838147946441718972e+00 -3.844781622051771791e-02
4.379865751589260725e+00 -3.483574968897287100e-02
3.961990005048530161e+00 -3.157427825385666215e-02
3.581412663252799611e+00 -2.852576855967574321e-02
3.235239300085121616e+00 -2.582104185295475487e-02
2.920744192686651530e+00 -2.329898701798335109e-02
2.635291466459054543e+00 -2.099309476253091722e-02
2.376377434311512715e+00 -1.896443039780515774e-02
2.119662143307239344e+00 -1.689169817630168519e-02
1.909442059676095482e+00 -1.520473109390271804e-02
1.701261721055308263e+00 -1.354655501147059710e-02
1.531214266907666488e+00 -1.228017386833451033e-02
1.377577490783464365e+00 -1.100821267670234679e-02
1.238954555623672293e+00 -9.831956841081727905e-03
1.113910600827387132e+00 -8.854338379153722099e-03
1.001191465410421921e+00 -7.932595385112943889e-03
8.995560885342873680e-01 -7.142927227646511321e-03
8.081254434028626310e-01 -6.461061869683889722e-03
7.257353234367164285e-01 -5.820632353365923391e-03
6.446228664013945453e-01 -5.122581888190019112e-03
5.787044093172771797e-01 -4.564868423584168312e-03
1.127200022540709234e+01 -8.822046648212039655e-02
1.029451584361889083e+01 -8.078228252971580980e-02
9.390940415679288833e+00 -7.390601853010922428e-02
8.556909505972251750e+00 -6.750191548416159537e-02
7.788571533968664973e+00 -6.156575443123724761e-02
7.081832113673605988e+00 -5.602825064174097452e-02
6.432810097422566820e+00 -5.099900847294035200e-02
5.837767632547985919e+00 -4.638966159125615385e-02
5.293028901056281654e+00 -4.209186923393468116e-02
4.795152328001436537e+00 -3.814196921223893949e-02
4.340590828272264723e+00 -3.455686553125138921e-02
3.926121078742035753e+00 -3.131644449160529697e-02
3.548726686981914291e+00 -2.834171621261558083e-02
3.205531480088382068e+00 -2.561375815402261794e-02
2.893751587352118460e+00 -2.311852976071460120e-02
2.610739451511180587e+00 -2.083009601314670181e-02
2.354108250983887984e+00 -1.882521004148840146e-02
2.099657029099781358e+00 -1.676850926656926755e-02
1.891341091464828983e+00 -1.508620525543866858e-02
1.685043453052152751e+00 -1.344163597097505942e-02
1.516560121556838059e+00 -1.217546963723189872e-02
1.364367385337410754e+00 -1.093507440140445777e-02
1.227022403852932042e+00 -9.765450748403009876e-03
1.103131922065645920e+00 -8.789114387691206176e-03
9.914516216800636217e-01 -7.877488233670577877e-03
8.908768604136304559e-01 -7.089999090660982668e-03
8.002365770231771869e-01 -6.406789947211633321e-03
7.186680740391817590e-01 -5.805030935388200142e-03
6.383104069683808168e-01 -5.120332007114497368e-03
5.729507201730368315e-01 -4.556086467808994657e-03
1.118302072353677801e+01 -8.759717725262597399e-02
1.021197572776295104e+01 -8.017585168930879691e-02
9.314388032889986846e+00 -7.332199884894181896e-02
8.486123592029015228e+00 -6.694667357791621309e-02
7.723111982492407712e+00 -6.110808835563059926e-02
7.021532864759338466e+00 -5.565078599969941475e-02
6.377395157645968204e+00 -5.055333790206988781e-02
5.786900459815336184e+00 -4.600912099221994567e-02
5.246441359264586879e+00 -4.174930337076066672e-02
4.752478486895709509e+00 -3.783421841386156587e-02
4.301592073804190619e+00 -3.427436139681956651e-02
3.890594734915890474e+00 -3.106226397433268713e-02
3.516366002725848539e+00 -2.807418264271720199e-02
3.176043902944208241e+00 -2.539922780362000726e-02
2.866960866333546409e+00 -2.294072394643500643e-02
2.586383966450870986e+00 -2.066622324172183098e-02
2.332014307093662531e+00 -1.868534880699597792e-02
2.079839502502535797e+00 -1.663846073127547148e-02
1.873386197957862986e+00 -1.498383800785427905e-02
1.669022531915858032e+00 -1.332972277076056693e-02
1.502048758575653453e+00 -1.207796201248349972e-02
1.351257583266642914e+00 -1.085854715007855513e-02
1.215116506021574505e+00 -9.697337496581423869e-03
1.092442400857412510e+00 -8.716560919717505213e-03
9.817989501453503465e-01 -7.825966302304322372e-03
8.821005902901616347e-01 -7.033955388796458291e-03
7.924128126208324074e-01 -6.347295766818845594e-03
7.116427208956790373e-01 -5.749206267532253056e-03
6.320598243943066352e-01 -5.111222253101884404e-03
5.673749090693986918e-01 -4.550992172813033212e-03
1.109461028810308747e+01 -8.691098604503605385e-02
1.012989941634181257e+01 -7.957689586676007509e-02
9.238290758418862936e+00 -7.277752085117455971e-02
8.415808371141936917e+00 -6.643728071689201931e-02
7.658202023646401457e+00 -6.064634269546209655e-02
6.961765852056549519e+00 -5.520825122904565729e-02
6.322472584636919635e+00 -5.014989439334251869e-02
5.736479707666255479e+00 -4.562840095781028199e-02
5.200217078532739734e+00 -4.141926948991336149e-02
4.710148574313762992e+00 -3.752513914005057433e-02
4.262946841270155218e+00 -3.399439803853631509e-02
3.855272591853926123e+00 -3.076183495913556443e-02
3.484206327895875255e+00 -2.781964379875415116e-02
3.146845102462618282e+00 -2.518385914701803951e-02
2.840372781342905828e+00 -2.275563690481608586e-02
2.562269366311596741e+00 -2.049593658452906336e-02
2.310133728484819571e+00 -1.853828731816449527e-02
2.060132748901341238e+00 -1.651073121291711521e-02
1.855560366703060016e+00 -1.486900984263194239e-02
1.653096434960932726e+00 -1.322114837622318309e-02
1.487659582060416152e+00 -1.197471115114456287e-02
1.338237977208099228e+00 -1.077832876951470564e-02
1.203380874757273400e+00 -9.627798527277136795e-03
1.081854093164455133e+00 -8.648655884603367872e-03
9.722687379853662826e-01 -7.796283924032205125e-03
8.735188543838960928e-01 -6.981455084771397493e-03
7.846155619127999081e-01 -6.294761539364493452e-03
7.046023294753317456e-01 -5.706657444522819124e-03
6.258406790941629660e-01 -5.102887258264297496e-03
5.557051504392676033e-01 -4.494049560062459044e-03
1.100674724065480703e+01 -8.627801264511804347e-02
1.004833166421066259e+01 -7.901395143709370739e-02
9.162744435014772648e+00 -7.224714698311032746e-02
8.345911811944677794e+00 -6.592366080997420774e-02
7.593783875341659773e+00 -6.016039367143145161e-02
6.902392271366281307e+00 -5.475846151195418177e-02
6.267887124726661874e+00 -4.980256410584382037e-02
5.686370802091917476e+00 -4.525900624935820515e-02
5.154334561339711129e+00 -4.108951085067611558e-02
4.668164933091765612e+00 -3.724063923572931006e-02
4.224610481258834760e+00 -3.376584939757944215e-02
3.820291318915601586e+00 -3.050509197329984504e-02
3.452375489673469744e+00 -2.758181732997446942e-02
3.117793248400040351e+00 -2.496773151149631401e-02
2.813986910885761361e+00 -2.257138547491140471e-02
2.538303437920101491e+00 -2.032794813841551362e-02
2.288444892768259020e+00 -1.839508878751073759e-02
2.040695738657109626e+00 -1.638069226608167631e-02
1.837991180240004185e+00 -1.475285747799229101e-02
1.637344631060190459e+00 -1.310840037390483166e-02
1.473400994572279687e+00 -1.186550287807179409e-02
1.325371312400165591e+00 -1.070146619931591596e-02
1.191836245231322700e+00 -9.555651961373768863e-03
1.071396748019293632e+00 -8.576252773702814844e-03
9.628539294839538742e-01 -7.711007082118623290e-03
8.650234016106425061e-01 -6.920718332042745044e-03
7.769784410009287212e-01 -6.233491481307810306e-03
6.977218363187965844e-01 -5.657651849858341339e-03
6.196667290531132632e-01 -5.062772675392137288e-03
4.195896935405712957e-01 -3.442347188920892934e-03
1.091945411947899380e+01 -8.562875857121768353e-02
9.967251548048732701e+00 -7.838915340498860129e-02
9.087670413319370866e+00 -7.165170365704745525e-02
8.276533974355203327e+00 -6.545500211939019042e-02
7.529799038771106900e+00 -5.966404715199067482e-02
6.843431388538368410e+00 -5.434258913642455585e-02
6.213655702196374087e+00 -4.939275148675415644e-02
5.636644164259075218e+00 -4.488639104429117260e-02
5.108742299711362733e+00 -4.075255499838369155e-02
4.626524134912424202e+00 -3.692616981741070337e-02
4.186566415380139183e+00 -3.347805025184791977e-02
3.785610837473512458e+00 -3.024482959599867141e-02
3.420739388325567454e+00 -2.734602068253377816e-02
3.089104587800385104e+00 -2.474823238358717786e-02
2.787860837601244146e+00 -2.238000597549813162e-02
2.514600257277304074e+00 -2.015984003203550451e-02
2.266948433414960995e+00 -1.824500308253598421e-02
2.021446938501725299e+00 -1.624981572225373330e-02
1.820539629110239144e+00 -1.463836852283647086e-02
1.621698470232244116e+00 -1.299191196923755488e-02
1.459281787356615956e+00 -1.175507655357104116e-02
1.312625211394739200e+00 -1.062018561762353985e-02
1.180284103309762411e+00 -9.480043748080209387e-03
1.060948826975552040e+00 -8.501630540732465352e-03
9.534613801892570795e-01 -7.653232124654788492e-03
8.566137329283969315e-01 -6.863133744941751074e-03
7.693410551769005457e-01 -6.175191312429257826e-03
6.908589437927074028e-01 -5.606351701627654283e-03
6.135770095932296941e-01 -5.006368282848388564e-03
2.822043944392984005e-01 -2.301373347771897872e-03
1.083264184426438526e+01 -8.499188521939214647e-02
9.886724546658482993e+00 -7.782369597885982482e-02
9.013019984161958931e+00 -7.110500820832144075e-02
8.207594265193606020e+00 -6.492683337967818102e-02
7.466178072615045735e+00 -5.916574983141566213e-02
6.784932120580969617e+00 -5.391579788177583432e-02
6.159919966315706041e+00 -4.895473806895804525e-02
5.587337684740808719e+00 -4.451654045275885152e-02
5.063589379733959284e+00 -4.040784696612254034e-02
4.585191810993034522e+00 -3.660760205830311531e-02
4.148854542436282600e+00 -3.318842067714704996e-02
3.751248559946701810e+00 -2.997989163382201380e-02
3.389433210669990704e+00 -2.713734327072430882e-02
3.060544312122139399e+00 -2.452760954654798625e-02
2.761972467535107612e+00 -2.219209098605245956e-02
2.491060966326499315e+00 -1.998413856217544013e-02
2.222332720712701271e+00 -1.781986957457467116e-02
2.002322131779321612e+00 -1.611763549155640837e-02
1.803172088109967319e+00 -1.451780762424809829e-02
1.606213967356433514e+00 -1.287631855782758912e-02
1.445241309507530270e+00 -1.159031363741477687e-02
1.299968460076955212e+00 -1.052849870356407057e-02
1.168920731509541344e+00 -9.405885038943032073e-03
1.050659665511933794e+00 -8.426783634382638624e-03
9.441553940809758183e-01 -7.593922383766892742e-03
8.482235766844780089e-01 -6.804720840103617961e-03
7.618914240685674688e-01 -6.114828555804943840e-03
6.840806218018155027e-01 -5.552457860470158893e-03
6.075714497480514398e-01 -4.951358048496029562e-03
1.891675113067688985e-01 -1.587331971725395013e-03
1.074638382076055620e+01 -8.436174983711564046e-02
9.806655896024413011e+00 -7.721869487862303982e-02
8.938923105259503288e+00 -7.055864525754312888e-02
8.139136176989740790e+00 -6.438675181645904522e-02
7.403104145236850897e+00 -5.868420515946077415e-02
6.726841439755546048e+00 -5.346525489116130125e-02
6.106525592044139472e+00 -4.853972791365651629e-02
5.538362751153109720e+00 -4.414581211938971989e-02
5.018786644004184616e+00 -4.006690909050922289e-02
4.544234020394707585e+00 -3.629119803150166607e-02
4.111408669512348624e+00 -3.289931701102597611e-02
3.717105713601114747e+00 -2.971506058399635275e-02
3.358338338944859114e+00 -2.689817543971407057e-02
3.032290547900515776e+00 -2.430138548083730921e-02
2.736285902234900203e+00 -2.199699630934198041e-02
2.467782036211634722e+00 -1.976832150767444604e-02
2.201433792933343181e+00 -1.765064249682618894e-02
1.983352097522377289e+00 -1.597918408042698149e-02
1.767414200751733722e+00 -1.423474218598831317e-02
1.590847879725149738e+00 -1.275816226463344361e-02
1.431373689260546644e+00 -1.149495593901157103e-02
1.287402060885697086e+00 -1.041442006388235662e-02
1.157546195962944502e+00 -9.332632220789617919e-03
1.040457898949703308e+00 -8.351756301358587500e-03
9.350020864993424663e-01 -7.535505055833398302e-03
8.399517126421858215e-01 -6.742204899610298487e-03
7.544269617540889650e-01 -6.050287326299167920e-03
6.773868720654203646e-01 -5.498726287247671617e-03
6.016305867375933980e-01 -4.897289810276177734e-03
1.167003474658228690e+01 -9.136983563398226593e-02
1.066064174766291117e+01 -8.374404807309854260e-02
9.727177667388978932e+00 -7.659222779070988529e-02
8.865416615124797062e+00 -7.001149975482241772e-02
8.071154070919760670e+00 -6.385731957414672588e-02
7.340433982067747110e+00 -5.816261843189463043e-02
6.669175080483548790e+00 -5.301181695966816071e-02
6.053569842498801812e+00 -4.820141843500670709e-02
5.489789996833614794e+00 -4.374472479748561099e-02
4.974254488830486487e+00 -3.972141142593342555e-02
4.503551841496725494e+00 -3.594977558093281206e-02
4.074252697659316524e+00 -3.260532771410203784e-02
3.683305236835803687e+00 -2.944655561462836482e-02
3.327533805789623322e+00 -2.665816451817333912e-02
3.004308871976926643e+00 -2.404966493840129949e-02
2.710797702568532586e+00 -2.171446213076981199e-02
2.444676083776571751e+00 -1.958347799764760880e-02
2.180735625856977222e+00 -1.747995108908232537e-02
1.964568578017152012e+00 -1.584457448679783484e-02
1.750530097511981520e+00 -1.411248495706757429e-02
1.575630417312464893e+00 -1.272660815559773471e-02
1.417600627241401900e+00 -1.137432968350535374e-02
1.275024592008223934e+00 -1.029475844238179200e-02
1.146359168138285201e+00 -9.252829765813288393e-03
1.030343868391902840e+00 -8.272122856673351857e-03
9.258770779891798419e-01 -7.470246591009139896e-03
8.317488575258198402e-01 -6.681948247262866486e-03
7.469749130744922638e-01 -5.987106918290164247e-03
6.707898023684180089e-01 -5.444504497304132953e-03
5.956901636551009682e-01 -4.778365594957467537e-03
1.157823513168984064e+01 -9.070746386821566809e-02
1.057539652166906308e+01 -8.311307505052795142e-02
9.648145022508156643e+00 -7.602482707303272191e-02
8.792333840498262276e+00 -6.947135237874832447e-02
8.003586181317858816e+00 -6.338926387122496842e-02
7.278193805292665353e+00 -5.772476257737491068e-02
6.611927507937647164e+00 -5.255319300442747033e-02
6.001001040427060396e+00 -4.778028147216242805e-02
5.441559236015891088e+00 -4.335955997187589117e-02
4.930163798939821262e+00 -3.932087708202737508e-02
4.463238314936853968e+00 -3.562888997767960086e-02
4.037424035725104332e+00 -3.231491005308365777e-02
3.649696590588928036e+00 -2.917888573795912599e-02
3.296961560117902312e+00 -2.641097831444412167e-02
2.976462443151375314e+00 -2.382337389678162304e-02
2.685608966912780282e+00 -2.150681310063159990e-02
2.421791291754780140e+00 -1.939573620431797249e-02
2.160127281834182345e+00 -1.730515232983503501e-02
1.945924436876389496e+00 -1.568357775210139221e-02
1.733829178456050446e+00 -1.398750141323368626e-02
1.560543020649688861e+00 -1.260840825799957980e-02
1.404020780251918010e+00 -1.125531651086247517e-02
1.262736633331185798e+00 -1.017407888759160051e-02
1.135261128141673126e+00 -9.178451028423835131e-03
1.020429755694245433e+00 -8.194726700798536656e-03
9.168384158737719059e-01 -7.408949068929832071e-03
8.236327292725195148e-01 -6.617191440873907392e-03
7.396886042576956699e-01 -5.923108971926317919e-03
6.570677416419536954e-01 -5.328242766810264118e-03
5.898534031654331100e-01 -4.783242012117959463e-03
1.148720173227811614e+01 -8.999917531310322460e-02
1.049074748830071790e+01 -8.243786541081102315e-02
9.569706222960400410e+00 -7.541813053908462405e-02
8.719652265064173235e+00 -6.886617432246421033e-02
7.936571031295705403e+00 -6.284601162711872524e-02
7.216379227917693484e+00 -5.724059244140170671e-02
6.555043104069202542e+00 -5.208631285422611612e-02
5.948785376059444907e+00 -4.736055989052429666e-02
5.393759755332868444e+00 -4.297810053604889102e-02
4.886330245044091747e+00 -3.897107838437886829e-02
4.423198354093374363e+00 -3.530838975235171123e-02
4.000923115586991763e+00 -3.201441441778891950e-02
3.616432881431003832e+00 -2.890304024109427786e-02
3.266672925947725847e+00 -2.616728613698972652e-02
2.948920946034381263e+00 -2.359730664069514816e-02
2.660619378908812394e+00 -2.129604212238228253e-02
2.399099762427387983e+00 -1.920492654613280628e-02
2.139808454683088890e+00 -1.713447079215046909e-02
1.927517729962260118e+00 -1.551170096916217565e-02
1.717314922249185027e+00 -1.384873124070501969e-02
1.545647489948819953e+00 -1.245986869664677567e-02
1.390532206130948190e+00 -1.113439040986039484e-02
1.250538095700787666e+00 -1.005163744078136842e-02
1.124250895552214802e+00 -9.095185960530244307e-03
1.010502778207354124e+00 -8.154507273748267185e-03
9.078858826404927473e-01 -7.342202715343765923e-03
8.156167387851629424e-01 -6.553844318491663240e-03
7.324305841588880650e-01 -5.859204895484073847e-03
6.505654078558998910e-01 -5.269924396281547123e-03
5.840029969359616935e-01 -4.725848035588720714e-03
1.139658841611795026e+01 -8.933382708068070277e-02
1.040660852829032201e+01 -8.181575165058545263e-02
9.491673517991658926e+00 -7.478685893377681748e-02
8.647512773419272492e+00 -6.831768664767730315e-02
7.870032196633888866e+00 -6.231287871771477166e-02
7.155060289990790245e+00 -5.675109972089254634e-02
6.498614069921307745e+00 -5.162753870389515110e-02
5.896990780156433409e+00 -4.694304694803358435e-02
5.346280339353731037e+00 -4.258999899442801607e-02
4.842846499187903220e+00 -3.862055177883262636e-02
4.383494344918747565e+00 -3.498278634731256942e-02
3.964686032038475361e+00 -3.171685905528230653e-02
3.583386322129611390e+00 -2.867517201295902846e-02
3.236619305078462183e+00 -2.592198250708771523e-02
2.921641082100729037e+00 -2.336728922708862510e-02
2.635766964327658002e+00 -2.108352251620220635e-02
2.376602553664048045e+00 -1.901484088182527760e-02
2.119598942061122315e+00 -1.695742883818612129e-02
1.909197407910560473e+00 -1.534202056963125844e-02
1.700997904660298321e+00 -1.368869861215338268e-02
1.530782577956287582e+00 -1.231329471914304093e-02
1.377135238547064988e+00 -1.101136963687254777e-02
1.238443945171337157e+00 -9.926743656239606084e-03
1.113428898700760339e+00 -8.994927572049948861e-03
1.000662587372094459e+00 -8.040529298982595011e-03
8.991198818612613497e-01 -7.278966642570747908e-03
8.076289082666797681e-01 -6.487195993478400528e-03
7.253221548759377635e-01 -5.789522737811770951e-03
6.442014523058428033e-01 -5.211211129841011522e-03
5.782514508301919154e-01 -4.665394750269857317e-03
1.130649699216061244e+01 -8.863058300527053290e-02
1.032301019365902661e+01 -8.112711083311181792e-02
9.414222607454760805e+00 -7.422367695180383251e-02
8.575844558372063275e+00 -6.777501215462548856e-02
7.803922742525274181e+00 -6.177726785638577162e-02
7.094103300785070232e+00 -5.622806427905398946e-02
6.442613437564298273e+00 -5.117698764729489147e-02
5.845574222557709199e+00 -4.652124194642827393e-02
5.299157094321092387e+00 -4.217658777966708933e-02
4.799818232453930911e+00 -3.826528383622369855e-02
4.344127707684970474e+00 -3.465347068389412755e-02
3.928833211389130664e+00 -3.142319961990407140e-02
3.550725707976950307e+00 -2.835754160049801589e-02
3.206876756174707577e+00 -2.567098533153657630e-02
2.894603851637576497e+00 -2.313738057193488740e-02
2.611234879426225231e+00 -2.086996401255923270e-02
2.354298944609777955e+00 -1.882297863292174342e-02
2.099562097835125929e+00 -1.677591559143119110e-02
1.891130865678725792e+00 -1.511056728175417911e-02
1.684763144204531216e+00 -1.352228481733254266e-02
1.516164576388015162e+00 -1.216062611325538674e-02
1.363899779755337827e+00 -1.088443469487984476e-02
1.226508876518355162e+00 -9.804673903831060203e-03
1.102594702600640408e+00 -8.869268909155439765e-03
9.909401960722631353e-01 -7.932297885679400959e-03
8.903426755661738579e-01 -7.177412190815487744e-03
7.997268899635454620e-01 -6.417909265890002143e-03
7.181983022142118811e-01 -5.725697108759245611e-03
6.378839650097397618e-01 -5.154927122302992507e-03
5.725782130298333605e-01 -4.609478093906924090e-03
1.121692863218330771e+01 -8.791439463748411398e-02
1.023990259583045948e+01 -8.050810236827811439e-02
9.337207421361627624e+00 -7.363324871508354630e-02
8.504653608402435339e+00 -6.721840985130354829e-02
7.738255829281857956e+00 -6.130429361113841347e-02
7.033653963056081260e+00 -5.573843431055435643e-02
6.387010026230790949e+00 -5.072834364960489978e-02
5.794541223957205389e+00 -4.609625514360583820e-02
5.252451235227320936e+00 -4.178773674329971238e-02
4.757036114531078219e+00 -3.790855125007126097e-02
4.305056950868562105e+00 -3.432641979842880608e-02
3.893145477499794005e+00 -3.107208411467961631e-02
3.518210311181942718e+00 -2.810327350509107466e-02
3.177308220313594056e+00 -2.541507214881157106e-02
2.867769106789351596e+00 -2.290109034012911132e-02
2.586839738875310601e+00 -2.065024012417205138e-02
2.332187726229597580e+00 -1.862372369507225150e-02
2.079745106515531461e+00 -1.659772703091684162e-02
1.873160851050577058e+00 -1.494084969284845306e-02
1.668709003508411781e+00 -1.335933307256180654e-02
1.501639027554552586e+00 -1.201011269330071879e-02
1.350776547432509078e+00 -1.075703590117713625e-02
1.214678105993445278e+00 -9.677271144562561017e-03
1.091948422243949501e+00 -8.743098193524652395e-03
9.813435235206504625e-01 -7.870905491925903746e-03
8.816661287999110197e-01 -7.064972934921034779e-03
7.918989184532601033e-01 -6.352976264047762583e-03
7.111274624061649785e-01 -5.682427247582896336e-03
6.316196230931575561e-01 -5.092630650626586361e-03
5.608089281676844617e-01 -4.496022501081692324e-03
1.112798793410861364e+01 -8.724617807576953710e-02
1.015728451615334116e+01 -7.983677534895759764e-02
9.260744972700852173e+00 -7.298639276889477834e-02
8.434028978267377852e+00 -6.663490760688142722e-02
7.672995752964261840e+00 -6.077248608373327782e-02
6.973543219146457695e+00 -5.529972266003899822e-02
6.331814989466943544e+00 -5.027661377624745298e-02
5.743886243842203143e+00 -4.569309230232494051e-02
5.206006558877022350e+00 -4.148165735871377907e-02
4.714601271914398595e+00 -3.754563101903736488e-02
4.266358507713100323e+00 -3.393720908896257632e-02
3.857840288633120007e+00 -3.076758008055223773e-02
3.486077201621446520e+00 -2.781860082044837479e-02
3.148081127742038188e+00 -2.516560153033562189e-02
2.841137064609629448e+00 -2.266572940425031976e-02
2.562641151128822958e+00 -2.043068358851618180e-02
2.310275623630209996e+00 -1.842831383050805641e-02
2.060089654507656576e+00 -1.641289986119098473e-02
1.855326488793846984e+00 -1.477149707132321098e-02
1.652762777878786116e+00 -1.319339378399714963e-02
1.487224229019771471e+00 -1.185489155704477944e-02
1.337743314543375917e+00 -1.062593182452170430e-02
1.202941174993892526e+00 -9.547838428706455216e-03
1.081389983149444234e+00 -8.614045921442060536e-03
9.717642334923682901e-01 -7.698222511505553416e-03
8.730711780488602525e-01 -6.946821060531628914e-03
7.841753316494122217e-01 -6.281972462574680199e-03
7.041814249075667442e-01 -5.580768750859757023e-03
6.253954035902705710e-01 -4.994371671557432113e-03
4.233713700324837070e-01 -3.078166326507769408e-03
1.103960270577218417e+01 -8.658633330447647325e-02
1.007519469978753435e+01 -7.927685194835740190e-02
9.184744592415967190e+00 -7.245341695678880756e-02
8.363757655576330663e+00 -6.609692775226157224e-02
7.608292439818425734e+00 -6.028971057711817599e-02
6.913957835722571055e+00 -5.483958334446006888e-02
6.277039096329688483e+00 -4.987933276863679155e-02
5.693609601831927769e+00 -4.533821660443160956e-02
5.160023084726288012e+00 -4.114654370684431989e-02
4.672515027462072368e+00 -3.724222906952729534e-02
4.227892265970790930e+00 -3.366152343183122925e-02
3.822757369738471134e+00 -3.051748313832716719e-02
3.454091245636720764e+00 -2.759032757595017427e-02
3.119021564698783333e+00 -2.496408669103769226e-02
2.814706611211418963e+00 -2.248648716005835838e-02
2.538739536220623982e+00 -2.027030176019048446e-02
2.288564884181578662e+00 -1.828533304724260650e-02
2.040623089272064927e+00 -1.628669597125044846e-02
1.837735879208273193e+00 -1.465871614626331962e-02
1.637008873422328037e+00 -1.308098832746204185e-02
1.472975106842728144e+00 -1.175470912525165140e-02
1.324899990296038554e+00 -1.055657470793711951e-02
1.191294239841369951e+00 -9.473376061691686847e-03
1.070819305774189933e+00 -8.539401927461075237e-03
9.623244716952866762e-01 -7.640038050642514525e-03
8.645619079933096751e-01 -6.889866047795275249e-03
7.764447260155582509e-01 -6.236924217730332488e-03
6.972199564375388681e-01 -5.534481325546155954e-03
6.192721325912475816e-01 -4.946605721700476042e-03
2.847610288071509288e-01 -2.252616648739921412e-03
1.095172234771826325e+01 -8.596884181785317824e-02
9.993723963685356537e+00 -7.866774395831524491e-02
9.109331425694922046e+00 -7.192695211936094013e-02
8.294063191087030162e+00 -6.558895042194801128e-02
7.543970175170796821e+00 -5.977124476458779700e-02
6.854817686601272442e+00 -5.440447815837588103e-02
6.222755149459759494e+00 -4.948632343369959580e-02
5.643803589713878743e+00 -4.498780299725362725e-02
5.114359584311148232e+00 -4.081447984197612150e-02
4.630771257147929809e+00 -3.694707610205202192e-02
4.189758191626170358e+00 -3.346436668801577863e-02
3.788036928552349192e+00 -3.027302531331119151e-02
3.422483560217094212e+00 -2.735307968988625466e-02
3.090207155332675981e+00 -2.477352045513544002e-02
2.788578123429521494e+00 -2.231069374447385359e-02
2.514933857508909298e+00 -2.010821269812771914e-02
2.243568159905704018e+00 -1.801672746642493314e-02
2.021343762752640494e+00 -1.616643596768890800e-02
1.820241446525074691e+00 -1.455178793998584789e-02
1.621347876845505631e+00 -1.297683684050714159e-02
1.458818302941300882e+00 -1.166465457145145386e-02
1.312146484067611585e+00 -1.048740716820551096e-02
1.179815430861723469e+00 -9.406603052060090106e-03
1.060436133006244841e+00 -8.474462720136086494e-03
9.529259707924085943e-01 -7.590298697425753097e-03
8.561389130761521971e-01 -6.838174597877589266e-03
7.689043458851304580e-01 -6.181911579742094612e-03
6.904358578960206883e-01 -5.498514008693256537e-03
6.131767138435386677e-01 -4.909680260207716085e-03
1.908925883112005673e-01 -1.496468952797693755e-03
1.086440242222415442e+01 -8.535462342814316428e-02
9.912728307129423655e+00 -7.807910594087667799e-02
9.034357655299626089e+00 -7.139948104027971088e-02
8.224828336617621360e+00 -6.512953318644344736e-02
7.480089093819687562e+00 -5.933586000303028157e-02
6.796109675189882182e+00 -5.404086344530610597e-02
6.168767246753749767e+00 -4.909343720090843244e-02
5.594281279306724919e+00 -4.463907799587533975e-02
5.069032990422720708e+00 -4.048395426722906781e-02
4.589371483125602502e+00 -3.665056356807359222e-02
4.151955846000365824e+00 -3.319506430171891703e-02
3.753494914750890477e+00 -3.002442769093907615e-02
3.391085593476187654e+00 -2.713202522472695291e-02
3.061698906184282087e+00 -2.457783040931815766e-02
2.762650286142288358e+00 -2.213582210228429159e-02
2.491424116069120842e+00 -1.997379505220923251e-02
2.222452236744846932e+00 -1.786176112435232735e-02
2.002202145962627355e+00 -1.604303595521784295e-02
1.784066370099431031e+00 -1.428595759093450289e-02
1.605836991554198567e+00 -1.286837644591130522e-02
1.444851626229652908e+00 -1.165925848589256450e-02
1.299482962238215578e+00 -1.041711038231172247e-02
1.168366166246694648e+00 -9.343044965715844100e-03
1.050140911055255089e+00 -8.407761387257314464e-03
9.437142247227372494e-01 -7.537089717778684868e-03
8.477446035609986774e-01 -6.783355277512856905e-03
7.613490859607752181e-01 -6.124591004038617073e-03
6.836521821225638451e-01 -5.456839878422149043e-03
6.071654590544597330e-01 -4.867969088194673555e-03
1.180010089783234939e+01 -9.247604593588766575e-02
1.077757418646035781e+01 -8.470991592858163888e-02
9.832241915851691161e+00 -7.752318872262507765e-02
8.959837855601714196e+00 -7.084620197609309278e-02
8.156100334754503578e+00 -6.462010579291080359e-02
7.416736787761160521e+00 -5.887747840500079377e-02
6.737802967505257534e+00 -5.360238090772162511e-02
6.115193542623779344e+00 -4.866242677655775034e-02
5.545145688360531011e+00 -4.416897851828045785e-02
5.024124584440506247e+00 -4.015230086263650577e-02
4.548302886803758049e+00 -3.633471528634452802e-02
4.114444017700931155e+00 -3.291830854629747283e-02
3.719372732821965677e+00 -2.977581998015075421e-02
3.359937485658940570e+00 -2.690788550380004626e-02
3.033397562504722700e+00 -2.431068166082215112e-02
2.736922966935384505e+00 -2.198464895319228452e-02
2.468109949836452266e+00 -1.980453721168681791e-02
2.201526511651621387e+00 -1.770844768656521656e-02
1.983201481937986843e+00 -1.591628599858975826e-02
1.767056686862679138e+00 -1.417435590381824206e-02
1.590455726491466937e+00 -1.275969103268289120e-02
1.430977641559476599e+00 -1.155196141161604108e-02
1.286940456456327819e+00 -1.035207205108108937e-02
1.157084588611217546e+00 -9.271616731957373070e-03
1.039939012996591527e+00 -8.336315030936028436e-03
9.344891616214484609e-01 -7.482729904566299065e-03
8.395008099105649713e-01 -6.729798768135196452e-03
7.539079922712760284e-01 -6.070842182292992238e-03
6.769569401199326819e-01 -5.417860678767113733e-03
6.011378217074407893e-01 -4.828323688091913125e-03
1.170723010521528096e+01 -9.180823917322060435e-02
1.069128400909774790e+01 -8.409257503994155281e-02
9.752336117713513275e+00 -7.691463656771274637e-02
8.885886201380085225e+00 -7.028621121053457710e-02
8.087794308804589605e+00 -6.408872901365289532e-02
7.353760012675318869e+00 -5.836742363891604668e-02
6.679908702243837482e+00 -5.317010730416377867e-02
6.062089779007387769e+00 -4.826305575242192947e-02
5.496475127164346830e+00 -4.385748289966321517e-02
4.979471302146111888e+00 -3.979392351113539283e-02
4.507497250935720956e+00 -3.603281659966972583e-02
4.077260931079503159e+00 -3.264553985017919213e-02
3.685413744891826493e+00 -2.952644951463075443e-02
3.329102101678169667e+00 -2.668208013530781395e-02
3.005302527058866691e+00 -2.410389186704118766e-02
2.711428245766219103e+00 -2.179965587761932902e-02
2.444989797082398830e+00 -1.963237892971335732e-02
2.180711487717805319e+00 -1.754676478503540069e-02
1.964388460654610258e+00 -1.579061263590344003e-02
1.750245666935720479e+00 -1.406354741968158031e-02
1.575267347298894061e+00 -1.266394948165935896e-02
1.417194185203091816e+00 -1.144346092310810463e-02
1.274549474036669183e+00 -1.028249512538050373e-02
1.145891484565799479e+00 -9.201795196146148395e-03
1.029920204493819158e+00 -8.266995043394656864e-03
9.253502370836999003e-01 -7.427525402853564669e-03
8.312423511532601728e-01 -6.670377571732622086e-03
7.465305401247417372e-01 -6.013670237064779739e-03
6.631341894627528211e-01 -5.317089907034795900e-03
5.951943713489650234e-01 -4.781875435785034462e-03
1.161491778108318940e+01 -9.112867128502247227e-02
1.060560575020716279e+01 -8.348524119701021540e-02
9.672802183847020174e+00 -7.632356468274338612e-02
8.812354380778279150e+00 -6.975696280969265195e-02
8.019947929367765127e+00 -6.363524593927286088e-02
7.291330781484006707e+00 -5.790588030452046425e-02
6.622455681950739859e+00 -5.272995714461688882e-02
6.009275995026093220e+00 -4.786578943268973707e-02
5.448090245870970350e+00 -4.349671166220479834e-02
4.935272838915240712e+00 -3.946570196754685400e-02
4.467109379482947062e+00 -3.575715901699826060e-02
4.040344511220452794e+00 -3.236900262932262268e-02
3.651827932221290318e+00 -2.927114480146033801e-02
3.298478931094445787e+00 -2.645218991260857300e-02
2.977459106222960727e+00 -2.389652223249032897e-02
2.686197041883300329e+00 -2.160116729775644201e-02
2.422065625806067768e+00 -1.945983882250986938e-02
2.160170605082518680e+00 -1.738937840061296342e-02
1.945827327197135581e+00 -1.565960829446511396e-02
1.733623539194072860e+00 -1.394974185751478649e-02
1.560209266735505640e+00 -1.256386474368334331e-02
1.403601161579366652e+00 -1.133287423253362750e-02
1.262247464023919186e+00 -1.020760411377680081e-02
1.134786641398907614e+00 -9.127698150420193723e-03
1.019892187728377531e+00 -8.232982826037427496e-03
9.163888286734567235e-01 -7.368676706721186999e-03
8.231696459828458101e-01 -6.616196380877091554e-03
7.392382439582050324e-01 -5.958241715548073456e-03
6.566104198577186191e-01 -5.273205564063003330e-03
5.893505534777179200e-01 -4.740613836599370801e-03
1.152319136960334056e+01 -9.047260223463558793e-02
1.052042040430770875e+01 -8.282393160175981206e-02
9.593882545605108447e+00 -7.576608156670236460e-02
8.739416982551405866e+00 -6.922902660886277870e-02
7.952636904926714934e+00 -6.311860754937165252e-02
7.229256413788245794e+00 -5.743850740068861399e-02
6.565381312193453667e+00 -5.226048175432795873e-02
5.956946874063747899e+00 -4.752570309781582736e-02
5.400165244250644925e+00 -4.312872882826321308e-02
4.891327093356193423e+00 -3.913760310565620598e-02
4.426969537462020376e+00 -3.545048752079751203e-02
4.003756313824684554e+00 -3.209385027701527199e-02
3.618506255027537755e+00 -2.901543621449775845e-02
3.268119252934281072e+00 -2.622624146814545379e-02
2.949870940805446651e+00 -2.368292710933215736e-02
2.661140548430319885e+00 -2.140884839798157593e-02
2.399337826160838905e+00 -1.928370381333991898e-02
2.139819220104524966e+00 -1.722799621047629848e-02
1.927362863326266273e+00 -1.553259738291338891e-02
1.717098736643351664e+00 -1.383283559515556711e-02
1.545199583870424442e+00 -1.245948716598328440e-02
1.390099007731395275e+00 -1.122093368292187768e-02
1.250034792377720860e+00 -1.013186647772927607e-02
1.123813784646919389e+00 -9.057223114081034213e-03
1.009977795579641846e+00 -8.172997658923599265e-03
9.074315053165743494e-01 -7.311226636979365617e-03
8.150824171320060207e-01 -6.554674651690317946e-03
7.320307325712245294e-01 -5.894868087471819007e-03
6.501029967851970071e-01 -5.228871541951615048e-03
5.835953308598956779e-01 -4.693780404837513166e-03
1.143194708217033728e+01 -8.977522121685199696e-02
1.043575570578682488e+01 -8.221181272845527743e-02
9.515440984354825105e+00 -7.516676816496919988e-02
8.666927406147179269e+00 -6.863730329716473400e-02
7.885709405519025772e+00 -6.260545782146303972e-02
7.167691492632015660e+00 -5.700390673093113508e-02
6.508761544734559479e+00 -5.185866573457819512e-02
5.905003402268076407e+00 -4.712523001006816564e-02
5.352508425021706095e+00 -4.276537062571802994e-02
4.847732945874529520e+00 -3.880290389743695084e-02
4.387170757749355055e+00 -3.514369664533147780e-02
3.967492752409240708e+00 -3.181175981231144229e-02
3.585452935036462119e+00 -2.876256759593594572e-02
3.238067314058103996e+00 -2.599506192302384819e-02
2.922587622627823123e+00 -2.346954761659485883e-02
2.636332115393578146e+00 -2.120987827234986633e-02
2.376815058635257660e+00 -1.910633579874560645e-02
2.119591615700605391e+00 -1.706370378903284205e-02
1.909040106457258412e+00 -1.538996494196449155e-02
1.700667530049611020e+00 -1.371527487591323903e-02
1.530406866053979575e+00 -1.235593560152892061e-02
1.376687477694954920e+00 -1.110629140448408242e-02
1.238011985167829065e+00 -1.005933328653248887e-02
1.112877960288752188e+00 -8.981885086571633758e-03
1.000197757336098503e+00 -8.113885515078135893e-03
8.985628108244717582e-01 -7.250541380504465713e-03
8.071637430259792634e-01 -6.496368654673523486e-03
7.248079531765606598e-01 -5.835469173211123642e-03
6.437557337951131942e-01 -5.186506180119745957e-03
5.778472917353337790e-01 -4.650823537827582926e-03
1.134128583009147206e+01 -8.908689403090620795e-02
1.035161373339159496e+01 -8.155574926266943858e-02
9.437630984861289818e+00 -7.458725341640434769e-02
8.594943099647075258e+00 -6.810256487618165933e-02
7.819232734559089515e+00 -6.207065984554578641e-02
7.106554424427320882e+00 -5.653533839624880208e-02
6.452602767644201265e+00 -5.142754219567922253e-02
5.853390281520633565e+00 -4.672130658601919562e-02
5.305318220605002466e+00 -4.239796023738584552e-02
4.804589282972336228e+00 -3.846630170518227504e-02
4.347707483705274711e+00 -3.483506991993057245e-02
3.931454825944213916e+00 -3.156014687126083157e-02
3.552665096818212298e+00 -2.856750726648036101e-02
3.208222440450356316e+00 -2.576103054587073130e-02
2.895444969324838969e+00 -2.325314198965735407e-02
2.611696565650769131e+00 -2.101091329049329520e-02
2.354484408625374225e+00 -1.892533807741111906e-02
2.099583490626301341e+00 -1.690282834705476508e-02
1.890957857303899869e+00 -1.523520170055946317e-02
1.684430375804019109e+00 -1.359629542084017130e-02
1.515774785307254513e+00 -1.225228725807257953e-02
1.363466322420974652e+00 -1.099187099313368721e-02
1.226081074844201257e+00 -9.958376060018314657e-03
1.102129920164941490e+00 -8.909072565499014454e-03
9.904720749780623335e-01 -7.975503866928837851e-03
8.898818851653059747e-01 -7.190886383665004780e-03
7.992556184721449908e-01 -6.436898178887010165e-03
7.177396432426037531e-01 -5.816102477290430346e-03
6.374418146088579595e-01 -5.140483944022209740e-03
5.659848773847492298e-01 -4.556180419561326606e-03
1.125124368635995431e+01 -8.840320811146533397e-02
1.026795052797598373e+01 -8.095246336045427982e-02
9.360277277617704783e+00 -7.401600232302699145e-02
8.523420078783178866e+00 -6.751669322232888015e-02
7.753346629767471576e+00 -6.155538948202149419e-02
7.045838123551906307e+00 -5.602660097339794837e-02
6.396745485778794205e+00 -5.094181523475682649e-02
5.802219698495488132e+00 -4.629158506260110800e-02
5.258390867092531451e+00 -4.205941805933599564e-02
4.761695612233411090e+00 -3.805442779250932384e-02
4.308579099149889124e+00 -3.452572398419793964e-02
3.895803747230142999e+00 -3.127401952814295311e-02
3.520142507547126431e+00 -2.830604523496704078e-02
3.178685877633023793e+00 -2.552565865484027890e-02
2.868564974320686911e+00 -2.303632138638828097e-02
2.587258327522154122e+00 -2.080750959578742121e-02
2.332346139577461397e+00 -1.874604433043151538e-02
2.079743202279712211e+00 -1.673127022890582780e-02
1.872971255514161548e+00 -1.508207208141966807e-02
1.668354706059830050e+00 -1.347596284879773280e-02
1.501234598801001408e+00 -1.214566049213446249e-02
1.350335447555709223e+00 -1.087264244475990953e-02
1.214232025374648360e+00 -9.840025015166273259e-03
1.091469713364373151e+00 -8.831030419024613748e-03
9.807996276854462625e-01 -7.993457364891676589e-03
8.811871170092476779e-01 -7.128411103586866811e-03
7.914324775393993816e-01 -6.375355642719487959e-03
7.106944640708857674e-01 -5.766643773126569825e-03
6.311712666268538552e-01 -5.093748989942185022e-03
4.272796067434521117e-01 -3.356021622068082640e-03
1.116168018542612117e+01 -8.773340028932942458e-02
1.018492556563992224e+01 -8.029745829634163390e-02
9.283354975768149941e+00 -7.343941698687990460e-02
8.452422447085512047e+00 -6.700283735671846985e-02
7.687836960720287216e+00 -6.109270800099564358e-02
6.985601977013387476e+00 -5.559594754234263581e-02
6.341388136480327731e+00 -5.051119706584163149e-02
5.751426828683887216e+00 -4.588437807203676888e-02
5.211925939424583376e+00 -4.168684757788405915e-02
4.719152163437923875e+00 -3.771552394541437953e-02
4.269772015608999993e+00 -3.421328351463687883e-02
3.860378633085288058e+00 -3.098852005688827738e-02
3.487887007757806135e+00 -2.803751865467480828e-02
3.149309050563084966e+00 -2.528570764853884517e-02
2.841887832072109266e+00 -2.281704970564842755e-02
2.563118249250051495e+00 -2.060488496407220441e-02
2.310500093449729953e+00 -1.856147306933152510e-02
2.060051448037043986e+00 -1.656362710486227949e-02
1.855186684726794377e+00 -1.492332865618904193e-02
1.652460324430121252e+00 -1.335252423085755806e-02
1.486792360180483774e+00 -1.203470447268521239e-02
1.337341157952867121e+00 -1.075715549480951196e-02
1.202492989837293358e+00 -9.722972192560777951e-03
1.080882445054013985e+00 -8.752151792325718604e-03
9.713135250891685724e-01 -7.886814910967336958e-03
8.725778453260567558e-01 -7.066593078117086937e-03
7.836988490927900841e-01 -6.309882343534974070e-03
7.037202261415387294e-01 -5.719885070008649992e-03
6.249849817341430747e-01 -5.047132157592847806e-03
2.873906493525607009e-01 -2.294527275197385478e-03
1.107275026272736618e+01 -8.706824070309036878e-02
1.010247002077096390e+01 -7.969198663236724822e-02
9.206998959629748569e+00 -7.283212058726470928e-02
8.381894096417248363e+00 -6.644710455671638816e-02
7.622864067512562514e+00 -6.057757282197629572e-02
6.925736114459279946e+00 -5.512051655539439154e-02
6.286430142144534550e+00 -5.011133208138255496e-02
5.701013566260982657e+00 -4.554970407819204647e-02
5.165724509694531008e+00 -4.131016142437742011e-02
4.676953789966458608e+00 -3.737668522949879474e-02
4.231213559438899985e+00 -3.388033280489868154e-02
3.825246393510531195e+00 -3.070048694979589030e-02
3.455891486776387911e+00 -2.771431027786351239e-02
3.120239724430345696e+00 -2.504949671417489726e-02
2.815512035637940613e+00 -2.259298896416713290e-02
2.539168633496006855e+00 -2.039508704170068382e-02
2.265023696277578935e+00 -1.821519588905494771e-02
2.040547829456737627e+00 -1.639138873828569626e-02
1.837486560374766320e+00 -1.476556455461143155e-02
1.636691470544988647e+00 -1.322477019405897229e-02
1.472529729556072420e+00 -1.191894932150930342e-02
1.324483329727169201e+00 -1.063475975069338303e-02
1.190831850180056328e+00 -9.623629396152681703e-03
1.070405156115033840e+00 -8.676900723032567389e-03
9.618142067290660346e-01 -7.782764601077057226e-03
8.640547089365253619e-01 -7.002656093848733804e-03
7.760509468422559509e-01 -6.249647932318269129e-03
6.967582222024428784e-01 -5.677349668726439612e-03
6.188565063057410720e-01 -5.000294314036696566e-03
1.926406250973895506e-01 -1.587434154771963455e-03
1.098424130214717565e+01 -8.640457117263808384e-02
1.002047433290585055e+01 -7.905381706818478960e-02
9.131139617786187657e+00 -7.223686710097554364e-02
8.311857042999736933e+00 -6.586726760095362732e-02
7.558335947132762911e+00 -6.001920468269420633e-02
6.866357713036995492e+00 -5.461569402423816638e-02
6.231844185583383045e+00 -4.967251827920916157e-02
5.651041292072700450e+00 -4.514386758797391680e-02
5.119984416406690997e+00 -4.093466847336534042e-02
4.635101430544623646e+00 -3.703506779636782376e-02
4.192987194634922865e+00 -3.356661584972979451e-02
3.790431718282901485e+00 -3.041111075900073193e-02
3.424164777559884243e+00 -2.744899197969519894e-02
3.091417473303304853e+00 -2.480389393345179203e-02
2.789338908895773184e+00 -2.237079265685091092e-02
2.515327690092584501e+00 -2.026427352609047258e-02
2.243699726919545778e+00 -1.803350125165293499e-02
2.021231403530157955e+00 -1.621876783920820839e-02
1.800957853749212800e+00 -1.445455036696655440e-02
1.621015881185666307e+00 -1.308961002132769808e-02
1.458371392088493534e+00 -1.170943560024796139e-02
1.311715696193842318e+00 -1.051252513951126191e-02
1.179327399946487942e+00 -9.482491711103662943e-03
1.060015341504512376e+00 -8.589596311789349237e-03
9.525019507405616537e-01 -7.673159111368064653e-03
8.556170254349212412e-01 -6.942119031322281641e-03
7.684114001439039665e-01 -6.180609669951483282e-03
6.899710041621703871e-01 -5.605114527001911311e-03
6.127464183565192180e-01 -4.951231693209777289e-03
1.193238166822374779e+01 -9.357065470621570014e-02
1.089632770963163999e+01 -8.570752656093438837e-02
9.939016989250442080e+00 -7.839576445313425901e-02
9.055771061025854607e+00 -7.166480307785484671e-02
8.242229019292905079e+00 -6.531423009169855243e-02
7.494190891112186392e+00 -5.953669942050934111e-02
6.807337501808744307e+00 -5.413457095201039404e-02
6.177685860173164123e+00 -4.923415045129085621e-02
5.601385987905816322e+00 -4.471674608105417892e-02
5.074536555214772093e+00 -4.055568886390781974e-02
4.593594011371260777e+00 -3.673167799267615385e-02
4.155091662691337007e+00 -3.324524395041711378e-02
3.755907671800219116e+00 -3.011374076087303814e-02
3.392752351125628341e+00 -2.717617020642992126e-02
3.062861851949262082e+00 -2.458833846046068472e-02
2.763366303644845257e+00 -2.218483630494084285e-02
2.491781850481264993e+00 -2.005166440725141344e-02
2.222548351758721452e+00 -1.785081494181618711e-02
2.002067883799094172e+00 -1.604240180237090363e-02
1.783850977172579677e+00 -1.429260004305471163e-02
1.605476060597390786e+00 -1.286048268026730723e-02
1.444391113885225675e+00 -1.158375415559990268e-02
1.299037965771491443e+00 -1.039207390188836774e-02
1.167936216636425106e+00 -9.357259040670974984e-03
1.049711622174207548e+00 -8.471173102861955309e-03
9.431756326923967926e-01 -7.566282817078997039e-03
8.472653424712089931e-01 -6.846183336505535719e-03
7.609416152693736501e-01 -6.115202725859873213e-03
6.831875519981515099e-01 -5.507520684547916739e-03
6.067112465494368667e-01 -4.902832175968119613e-03
1.183836097993343550e+01 -9.284728292014596263e-02
1.080906772893028212e+01 -8.504296918457338039e-02
9.858030117775973267e+00 -7.775396198612771759e-02
8.980874673322714941e+00 -7.106523322466254400e-02
8.173164598646403434e+00 -6.479821719452810713e-02
7.430548140096447263e+00 -5.902481644809392386e-02
6.748830129879911155e+00 -5.365835663750681550e-02
6.124007441578966038e+00 -4.879246798304292393e-02
5.552132276453185078e+00 -4.428920861726139135e-02
5.029477196261109562e+00 -4.019152774789682553e-02
4.552430464141705713e+00 -3.637921386640207561e-02
4.117527945365502262e+00 -3.292875195636595087e-02
3.721603138518578824e+00 -2.981716338980432493e-02
3.361591810514894085e+00 -2.690567297721839501e-02
3.034512360066076386e+00 -2.433834973661320664e-02
2.737594874307251125e+00 -2.196596948764920412e-02
2.468438371848415525e+00 -1.983247283876863123e-02
2.201589439123691871e+00 -1.767334072557701433e-02
1.983101174609053219e+00 -1.586426030358245934e-02
1.766839454989955760e+00 -1.413029287588450124e-02
1.590116876307839489e+00 -1.270949342242852498e-02
1.430508972872980733e+00 -1.145558636522233525e-02
1.286468638255121588e+00 -1.026773366219930692e-02
1.156633491983968032e+00 -9.274613945794549577e-03
1.039510283648692690e+00 -8.353187637226110185e-03
9.340233539442771571e-01 -7.453310766579147699e-03
8.389611508158028030e-01 -6.729822054162368054e-03
7.534961866178400136e-01 -6.052848812684323045e-03
6.692520213642180194e-01 -5.354234770357449956e-03
6.007768483683599836e-01 -4.848441074552743528e-03
1.174484013268872040e+01 -9.215148221818053598e-02
1.072227060484605765e+01 -8.437847959312498591e-02
9.777586930448244118e+00 -7.715008166702194692e-02
8.906583792223859319e+00 -7.048057615858779879e-02
8.104529953278314380e+00 -6.425091870942542527e-02
7.367342264320342338e+00 -5.854915478376550297e-02
6.690723421337256838e+00 -5.325995712554118522e-02
6.070642016961989462e+00 -4.838336132251253724e-02
5.503221292946904875e+00 -4.391001843592412524e-02
4.984749441580443197e+00 -3.984979729318057634e-02
4.511525182372698062e+00 -3.610672045622308202e-02
4.080278260591589934e+00 -3.263636068853310174e-02
3.687686283176288882e+00 -2.955056058552356715e-02
3.330702828127720672e+00 -2.665997867491127354e-02
3.006369041247338281e+00 -2.411368188687846789e-02
2.712123990218474834e+00 -2.176983140810718337e-02
2.445290190782472450e+00 -1.964265278920128421e-02
2.180819817386398629e+00 -1.751336636089300888e-02
1.964355654415010699e+00 -1.571512268826942213e-02
1.750005466603810067e+00 -1.399425643611385515e-02
1.574907086958689639e+00 -1.258701935825196593e-02
1.416790769724451504e+00 -1.135998443267817633e-02
1.274062897491327506e+00 -1.016776418732856339e-02
1.145418762387685252e+00 -9.184664176733053909e-03
1.029388459751072515e+00 -8.195491794758109211e-03
9.248828078733112301e-01 -7.370464185669478238e-03
8.307881212140955096e-01 -6.650345649413750421e-03
7.461044325651131626e-01 -6.016596638975922444e-03
6.626551202598753854e-01 -5.284463658340208397e-03
5.948388933959938285e-01 -4.778135781215979254e-03
1.165189843141366666e+01 -9.148681982254243394e-02
1.063599171407314081e+01 -8.375723166502452299e-02
9.697774918866503668e+00 -7.657029481609672894e-02
8.832720990155626950e+00 -6.995595096211068564e-02
8.036460801844253155e+00 -6.374002640871759273e-02
7.304645065178566377e+00 -5.808978384287189628e-02
6.633049302107887790e+00 -5.286896758199494811e-02
6.017656304609218409e+00 -4.799648402153903343e-02
5.454760423249985557e+00 -4.355102568959782344e-02
4.940399995084508333e+00 -3.952604305403978335e-02
4.471045237375900427e+00 -3.580599502171848136e-02
4.043273909125854715e+00 -3.236663655542888762e-02
3.654018825842674012e+00 -2.925882323274805324e-02
3.300027391640649732e+00 -2.643880663749232848e-02
2.978532025849306208e+00 -2.390174753286232467e-02
2.686763149866490341e+00 -2.159512066462020846e-02
2.422336755036810452e+00 -1.946610134555919538e-02
2.160240037738264451e+00 -1.737683304080209906e-02
1.945696706387921582e+00 -1.558580413655600780e-02
1.733353386652275452e+00 -1.387641461442163521e-02
1.559790221332508109e+00 -1.248105690061571821e-02
1.403183075123540791e+00 -1.128101515726465977e-02
1.261746579933096468e+00 -1.008975742541818460e-02
1.134292180862979560e+00 -9.116163722390170296e-03
1.019423467851342968e+00 -8.132070814631835870e-03
9.159200789789666564e-01 -7.307389318073875470e-03
8.226791907936045201e-01 -6.583322430417266891e-03
7.387973562945099326e-01 -5.958579709389015718e-03
6.561246976479994109e-01 -5.234464079617424069e-03
5.889847824340184168e-01 -4.723204672897400071e-03
1.155954762635286848e+01 -9.079530444604091977e-02
1.055030477476871198e+01 -8.311248770421228449e-02
9.618478380583079357e+00 -7.602196461149750284e-02
8.759419502284817582e+00 -6.942531515211908255e-02
7.968787269727830136e+00 -6.323391949797899092e-02
7.242311886567141421e+00 -5.760850413078861393e-02
6.575800233422659069e+00 -5.238012720603511113e-02
5.965186176228185921e+00 -4.759693902332930854e-02
5.406596232362730348e+00 -4.319169097801080909e-02
4.896341183984026735e+00 -3.920557649361137986e-02
4.430803983432549664e+00 -3.550818683059137754e-02
4.006680052408287729e+00 -3.208980719596141173e-02
3.620569176805848333e+00 -2.904813129218731388e-02
3.269596098920696470e+00 -2.621153035101332976e-02
2.950923084722416156e+00 -2.369387277081135348e-02
2.661687652722343422e+00 -2.141665656601783943e-02
2.399678015607021209e+00 -1.928996599615174709e-02
2.139850396141119493e+00 -1.723899274288925171e-02
1.927210134160930899e+00 -1.551469366942349708e-02
1.716813095066387795e+00 -1.376021579239958791e-02
1.544864985120455225e+00 -1.237617199442592707e-02
1.389666603935672207e+00 -1.119949664360648557e-02
1.249621577389705251e+00 -1.001139122044659296e-02
1.123322154451126487e+00 -9.045203279752290701e-03
1.009506016586547261e+00 -8.068629064213295177e-03
9.069525248482375179e-01 -7.241128228231544228e-03
8.146852198905818465e-01 -6.521587838327671735e-03
7.315391249408903507e-01 -5.889185705969437329e-03
6.497209753181107939e-01 -5.184440259684554471e-03
5.832141981897021044e-01 -4.672294756078255139e-03
1.146771946191432079e+01 -9.012694070016190329e-02
1.046510601868511969e+01 -8.248002426913733642e-02
9.539592809835866660e+00 -7.545266418317575496e-02
8.686569088464679567e+00 -6.886625721554399948e-02
7.901644370867842326e+00 -6.276940478240906895e-02
7.180501954657203534e+00 -5.714482738881832696e-02
6.518978520953357503e+00 -5.195790615780273430e-02
5.913096330370946951e+00 -4.720302251087744871e-02
5.358899504618463538e+00 -4.283187761883669453e-02
4.852736114858362093e+00 -3.887530774205334716e-02
4.390915361623076052e+00 -3.520312438242778619e-02
3.970229558397369907e+00 -3.186254073757136679e-02
3.587506555951790688e+00 -2.879155752158579426e-02
3.239471308355808432e+00 -2.598339668286030538e-02
2.923493392400239532e+00 -2.348501783278770377e-02
2.636906735636450172e+00 -2.123872372278523546e-02
2.377112211644217599e+00 -1.911488239152921501e-02
2.119600128967991992e+00 -1.709417356520327377e-02
1.908928486517937451e+00 -1.539119903959411569e-02
1.700431355996160798e+00 -1.364035966445205535e-02
1.530043535817539047e+00 -1.227253269383851882e-02
1.376293522156372351e+00 -1.111736785317299359e-02
1.237590713090880756e+00 -9.931817385588091740e-03
1.112478901379055918e+00 -8.973774558240974614e-03
9.996997979237620680e-01 -8.051879627135268697e-03
8.981711552735098802e-01 -7.176204391539427879e-03
8.066765873735346482e-01 -6.456465561836649027e-03
7.244095322861099362e-01 -5.775259132035114214e-03
6.433672109037735787e-01 -5.131805043153110993e-03
5.712443354613193636e-01 -4.576423635655293629e-03
1.137651468717032976e+01 -8.942910663947493954e-02
1.038046844963315962e+01 -8.185447628936189102e-02
9.461290028169999644e+00 -7.484938860859120802e-02
8.614223767220774874e+00 -6.830088773095174814e-02
7.834908746902509158e+00 -6.226185472193280362e-02
7.119041484687760324e+00 -5.667950754555902554e-02
6.462555609007806900e+00 -5.154675978646740958e-02
5.861308055946298445e+00 -4.680581256158734826e-02
5.311471673299481999e+00 -4.241868479971389744e-02
4.809384722506089282e+00 -3.854553181423610309e-02
4.351351931645385918e+00 -3.489962544380888210e-02
3.934204266736196498e+00 -3.158006037818357481e-02
3.554662896150257545e+00 -2.853962223176415014e-02
3.209624369340639660e+00 -2.575170379686552921e-02
2.896366341814990086e+00 -2.327404406293710065e-02
2.612232633780157798e+00 -2.104750447416169762e-02
2.354767951992471797e+00 -1.893798208706908709e-02
2.099593552204167768e+00 -1.692477267988103801e-02
1.890730929786855308e+00 -1.526696666295278976e-02
1.684172753627118713e+00 -1.351831180032215217e-02
1.515396730446541884e+00 -1.216419860340952133e-02
1.363050782327960508e+00 -1.101504910116474396e-02
1.225565085171227642e+00 -9.850818224319378077e-03
1.101640848929497540e+00 -8.900716496864257560e-03
9.899713559446230438e-01 -7.936815504255918113e-03
8.893755736523669686e-01 -7.110555943225385991e-03
7.987567106292192687e-01 -6.389046794897408101e-03
7.172647089800038289e-01 -5.721722916239089206e-03
6.369973396001421539e-01 -5.079626799039670647e-03
4.312212995175049302e-01 -3.369747135318252023e-03
1.128587905771728472e+01 -8.877555887542377955e-02
1.029647318149321045e+01 -8.122067844822034033e-02
9.383446212075391202e+00 -7.425791435080196512e-02
8.542294020570492918e+00 -6.772629508190763925e-02
7.768683677419746303e+00 -6.172612369000891885e-02
7.058137544793796181e+00 -5.621034553670400252e-02
6.406559436319852807e+00 -5.112475159703248895e-02
5.809995824719944579e+00 -4.640712134685317375e-02
5.264508001932612480e+00 -4.205705644724454240e-02
4.766434375182184269e+00 -3.821650896053815222e-02
4.312126022222979138e+00 -3.459295784394506718e-02
3.898403890718269427e+00 -3.130432082559378437e-02
3.522062267386175005e+00 -2.828518965315010569e-02
3.179988461382090570e+00 -2.551835586310089235e-02
2.869442687565711747e+00 -2.305665767264541283e-02
2.587763660027229129e+00 -2.084946102530302672e-02
2.332662222020025933e+00 -1.875645210048405842e-02
2.079735925604294877e+00 -1.676233763054918446e-02
1.872827294080247063e+00 -1.511400234843421862e-02
1.668108205566376956e+00 -1.339451529429235357e-02
1.500842363106702271e+00 -1.205377443833398864e-02
1.349898669344375302e+00 -1.089476567127976338e-02
1.213795536782288798e+00 -9.769989655091355918e-03
1.090965940859885741e+00 -8.826056674188072215e-03
9.803837558268078123e-01 -7.866694824239801875e-03
8.807001496486697167e-01 -7.044120541797141075e-03
7.909317065412905245e-01 -6.320737238327119208e-03
7.102042775134671526e-01 -5.669557450188720919e-03
6.307797046498319071e-01 -5.027167809436209819e-03
2.900397664361771266e-01 -2.313679087194057873e-03
1.119572372393804827e+01 -8.810946564710171736e-02
1.021291544891112046e+01 -8.060042424612977319e-02
9.306113057577332981e+00 -7.368800033275761663e-02
8.470952847643525629e+00 -6.717765002288773879e-02
7.702905091936075976e+00 -6.124754472859516435e-02
6.997667523201375417e+00 -5.574048068296531128e-02
6.351049427274266357e+00 -5.063726998185717060e-02
5.759062804444018191e+00 -4.603575333080202336e-02
5.217813027128242354e+00 -4.174383350367694145e-02
4.723779941484872680e+00 -3.788111641181246547e-02
4.273235086271789385e+00 -3.424313891983326447e-02
3.862914318010508996e+00 -3.102086796822178111e-02
3.489751366670728494e+00 -2.800693254685709954e-02
3.150660697899570373e+00 -2.528411731219585429e-02
2.842734006070593455e+00 -2.283741000052337197e-02
2.563591828910966264e+00 -2.064456176353770753e-02
2.286728908355964318e+00 -1.835920895761908311e-02
2.060010850644599323e+00 -1.659023298941898414e-02
1.855014768641064293e+00 -1.495484864775062372e-02
1.652183674929823320e+00 -1.326855299036314162e-02
1.486478647237435169e+00 -1.193985146899562318e-02
1.336936150707478177e+00 -1.077314182461105996e-02
1.202031382616657318e+00 -9.661402213742885728e-03
1.080378571285278033e+00 -8.745791309484702777e-03
9.707832345277528363e-01 -7.799957345456918871e-03
8.720839452365267697e-01 -6.973740601421233969e-03
7.832105841179591854e-01 -6.253638035455369275e-03
7.032256843334452334e-01 -5.619070772187748086e-03
6.245862070265951749e-01 -4.971477056565938753e-03
1.944011397153736775e-01 -1.501079692855648070e-03
1.110613969207439489e+01 -8.744367930829238800e-02
1.012987300946790370e+01 -7.996243486473926521e-02
9.229375716955058095e+00 -7.308923463439638557e-02
8.400152804235903048e+00 -6.666162664791203118e-02
7.637575770829157840e+00 -6.076129560228224480e-02
6.937543306603351390e+00 -5.527011038871128962e-02
6.295838479475170502e+00 -5.020553732071959818e-02
5.708512717023116245e+00 -4.563027073318759452e-02
5.171577017225273742e+00 -4.137551616343864563e-02
4.681473271865929320e+00 -3.754315271837196238e-02
4.234679675628362006e+00 -3.393242971682279563e-02
3.827763040733581867e+00 -3.074086925279488278e-02
3.457755351440652269e+00 -2.774787542063378645e-02
3.121542301642409090e+00 -2.504670019583394094e-02
2.816312657254307794e+00 -2.261998376764708801e-02
2.539617960352958725e+00 -2.040419359725144724e-02
2.265221603681075724e+00 -1.818117721224232070e-02
2.040544650412964067e+00 -1.642001636125889341e-02
1.818146880400526522e+00 -1.465276903139788034e-02
1.636398996581738929e+00 -1.314289372674803946e-02
1.472208256743924526e+00 -1.180191465418889939e-02
1.324063640958901944e+00 -1.065438518360544741e-02
1.190355522431000512e+00 -9.601653286426431108e-03
1.069888707671934780e+00 -8.642434136955718521e-03
9.613691880862837991e-01 -7.730464468364641600e-03
8.635536159949956936e-01 -6.906804205602121161e-03
7.755637310357644809e-01 -6.180445565068915827e-03
6.963514134524798616e-01 -5.562528899720657095e-03
6.183763205278351993e-01 -4.917190777538407893e-03
1.206697580408964043e+01 -9.469873886002405650e-02
1.101713831157872292e+01 -8.675496949032988903e-02
1.004741558608988328e+01 -7.932749681851827828e-02
9.153161816253371441e+00 -7.248746144876173914e-02
8.329749564930882144e+00 -6.611454369105428108e-02
7.572786020055264800e+00 -6.020792391948561612e-02
6.877924564255180506e+00 -5.480021658118815198e-02
6.241127097222017639e+00 -4.980312934329687163e-02
5.658340526067378029e+00 -4.524294519145097976e-02
5.125614467020165321e+00 -4.100451730165199232e-02
4.639514469525848561e+00 -3.714633516329959168e-02
4.196367529193407719e+00 -3.362153399915836921e-02
3.792920570331177021e+00 -3.045886707441657765e-02
3.425996258863945432e+00 -2.747882492431635848e-02
3.092649398062853106e+00 -2.485043365083344086e-02
2.790093258581941349e+00 -2.238980415225495443e-02
2.515839429710444275e+00 -2.020959382003666843e-02
2.243873631671608582e+00 -1.800059727597082618e-02
2.021200662537494974e+00 -1.624876175035220791e-02
1.800819860331396516e+00 -1.449487657657602159e-02
1.620707952352740122e+00 -1.304843842606987804e-02
1.458028012091605596e+00 -1.167693079544791443e-02
1.311281318730693757e+00 -1.052935907345326806e-02
1.178868010322518645e+00 -9.512233805752312241e-03
1.059490437595463241e+00 -8.526777322559192171e-03
9.520257371571336780e-01 -7.661441201808419539e-03
8.551670017487881248e-01 -6.834076920480713913e-03
7.680019505039006322e-01 -6.111352933634652679e-03
6.895656090520890791e-01 -5.507548980343064671e-03
6.123442304396254920e-01 -4.860037986157141401e-03
1.197171355170649676e+01 -9.396371089628928475e-02
1.092875395821735296e+01 -8.608845510008812651e-02
9.965550827829622094e+00 -7.871715869527919074e-02
9.077443731183558739e+00 -7.191369572344037675e-02
8.259902245481310246e+00 -6.553594232464442226e-02
7.508367469275284201e+00 -5.972374829906791638e-02
6.818761699495913930e+00 -5.432938953634491169e-02
6.186811278884685628e+00 -4.936804805600204793e-02
5.608582897280975921e+00 -4.477807675835007717e-02
5.080114435884928170e+00 -4.060382684146156274e-02
4.597900013586494694e+00 -3.680470149455931927e-02
4.158378242669225067e+00 -3.330972860710756933e-02
3.758301045488744663e+00 -3.017242289457719787e-02
3.394447864463086439e+00 -2.723415447578606333e-02
3.064043943014233662e+00 -2.461876772193934484e-02
2.764075565411032720e+00 -2.217000607632857098e-02
2.492257820277497427e+00 -2.001062027791420186e-02
2.222683415752097158e+00 -1.782525258869270199e-02
2.002042931374385493e+00 -1.607132590153760240e-02
1.783677095086754649e+00 -1.433215562055447159e-02
1.605210167599600224e+00 -1.289336769042616522e-02
1.444039778603913193e+00 -1.154955674179620854e-02
1.298588035768793780e+00 -1.040293200732823192e-02
1.167469476967007314e+00 -9.328806847333937641e-03
1.049279391557110808e+00 -8.418408611090963042e-03
9.427004409885881842e-01 -7.586546552966690234e-03
8.468160345414992296e-01 -6.762758122863553323e-03
7.604819258634794021e-01 -6.039478825570477466e-03
6.754454243812837433e-01 -5.388222471319303701e-03
6.063115599620292340e-01 -4.803675124375727037e-03
1.187703083999215536e+01 -9.328532201310715810e-02
1.084088749173795385e+01 -8.541227135550320815e-02
9.884168965499474879e+00 -7.811186960576380067e-02
9.002226189279967983e+00 -7.135787693488179761e-02
8.190471927758434134e+00 -6.504561072344815231e-02
7.444443825766983380e+00 -5.924542979209505150e-02
6.760039574637997539e+00 -5.384429117043402352e-02
6.132943175567361571e+00 -4.896141547401450939e-02
5.559169294844439335e+00 -4.440057246387185685e-02
5.034874637977225120e+00 -4.025456330809518146e-02
4.556631174291772446e+00 -3.654248128579173222e-02
4.120721878230996005e+00 -3.301976167351602931e-02
3.724013244015907720e+00 -2.990760488034496789e-02
3.363292545859308813e+00 -2.699378399626462324e-02
3.035644696948464727e+00 -2.440832838794821172e-02
2.738361702088984995e+00 -2.197879149314468580e-02
2.468872039203152013e+00 -1.984366116103498945e-02
2.201731877699871998e+00 -1.766602201488554069e-02
1.983072537876639396e+00 -1.592174598561945861e-02
1.766643372711192539e+00 -1.419295185843918658e-02
1.589826639765529182e+00 -1.276664945405154607e-02
1.430142034137190432e+00 -1.144745338559537834e-02
1.286084838854373968e+00 -1.029965368387364757e-02
1.156159201041749185e+00 -9.240958189584530871e-03
1.039055466404950501e+00 -8.330782076105658351e-03
9.335451662941267603e-01 -7.538505067881385441e-03
8.385503663984045231e-01 -6.715160207130631623e-03
7.530329476716363102e-01 -5.993854888545314431e-03
6.688311548825722763e-01 -5.354590384623825194e-03
6.003763216677536763e-01 -4.773653547966459632e-03
1.178295282865832583e+01 -9.259579295630458728e-02
1.075355488267237192e+01 -8.480334657960061917e-02
9.803317022873224929e+00 -7.750441453539287651e-02
8.927473118925076889e+00 -7.080032540048154799e-02
8.121569149004342236e+00 -6.454425436330245291e-02
7.381053946265411447e+00 -5.879218142853977896e-02
6.701722521092777107e+00 -5.350312929783511418e-02
6.079422905934569243e+00 -4.853060617996152182e-02
5.510130402323961896e+00 -4.405151264683957596e-02
4.990091338130807408e+00 -3.992973220384014171e-02
4.515705691939833955e+00 -3.624888784419787180e-02
4.083395423924232936e+00 -3.275627390266366151e-02
3.689943117449242305e+00 -2.959814166282689549e-02
3.332265278476810089e+00 -2.677624652414391931e-02
3.007462732202456746e+00 -2.421179836975746041e-02
2.712757143794937598e+00 -2.180464459855790613e-02
2.445708763848373657e+00 -1.969119625745201219e-02
2.180926921981186872e+00 -1.753146381164005438e-02
1.964280372144399545e+00 -1.579200026198296705e-02
1.749803467035482285e+00 -1.407664106061360006e-02
1.574607829394192304e+00 -1.266376207774575283e-02
1.416435427284638227e+00 -1.136569276994930586e-02
1.273672697685447330e+00 -1.022102806587334850e-02
1.144936435587427637e+00 -9.174631109936834741e-03
1.028918776503461308e+00 -8.266298898939997142e-03
9.244897449135560663e-01 -7.473820892174091492e-03
8.303702784473167009e-01 -6.691689861549558922e-03
7.456255513618358366e-01 -5.972226575438763230e-03
6.622383022419753296e-01 -5.348461587229630908e-03
5.944228098259557447e-01 -4.762964726234314612e-03
1.168935547082074144e+01 -9.193724086759762215e-02
1.066667705910508701e+01 -8.414391653923913861e-02
9.722952223726339938e+00 -7.696838480411213879e-02
8.853259338264930278e+00 -7.025852183052570810e-02
8.053129362709055883e+00 -6.404282578870540421e-02
7.318101184533379211e+00 -5.828988411772372674e-02
6.643834468872567456e+00 -5.306889591924428273e-02
6.026293557994807593e+00 -4.813895530435793879e-02
5.461463416214771271e+00 -4.372418967059122502e-02
4.945565358130775024e+00 -3.968157324473870623e-02
4.475064311062196154e+00 -3.595134286440999916e-02
4.046308126711213760e+00 -3.248942119780622723e-02
3.656186442863337049e+00 -2.943161737717758103e-02
3.301621325747652325e+00 -2.655393089935029552e-02
2.979573201893381373e+00 -2.402250710565648553e-02
2.687451926984628869e+00 -2.163230817233464595e-02
2.422784966921450067e+00 -1.954085136439952242e-02
2.160311760576229201e+00 -1.739565655470448266e-02
1.945588045309570857e+00 -1.565910550126371412e-02
1.733120697812770672e+00 -1.396149119471280960e-02
1.559490901475674374e+00 -1.255928484582933408e-02
1.402772144408563237e+00 -1.128253899253041197e-02
1.261355599377592895e+00 -1.014006071356017731e-02
1.133902447247435941e+00 -9.109617579885910532e-03
1.018968908205015733e+00 -8.200327638520485060e-03
9.154210387121521908e-01 -7.403997857482100785e-03
8.222753763327185217e-01 -6.666053217432583132e-03
7.383704771237252773e-01 -5.945770856250304562e-03
6.557546124173012636e-01 -5.341416055388114106e-03
5.885804531999885292e-01 -4.755374743950948301e-03
1.159633782315542483e+01 -9.123625934832953199e-02
1.058055299046082176e+01 -8.353827111825133656e-02
9.643168796590229519e+00 -7.636751337797702266e-02
8.779530799888906500e+00 -6.973880630001066949e-02
7.985152838513244866e+00 -6.351280642986692482e-02
7.255520338963254545e+00 -5.783287294095942888e-02
6.586401930768971624e+00 -5.263318685419479670e-02
5.973624247569720325e+00 -4.775327205475714959e-02
5.413268264448369393e+00 -4.337196927583959055e-02
4.901493541173754132e+00 -3.935338359307283956e-02
4.434780563872169346e+00 -3.565438268382712522e-02
4.009638695011167542e+00 -3.223329309804602583e-02
3.622754262014607374e+00 -2.913239840575206074e-02
3.271204053440036397e+00 -2.633094219843193362e-02
2.951888671425227706e+00 -2.382848797715035258e-02
2.662435041528247393e+00 -2.145502395718993857e-02
2.400019795770889086e+00 -1.938649367452537076e-02
2.139949698523357036e+00 -1.725681540058551094e-02
1.927089840908330798e+00 -1.553414496148955437e-02
1.716563920151280564e+00 -1.384233963815891151e-02
1.544550191519539206e+00 -1.245582005626718648e-02
1.389294109151876455e+00 -1.120123957606160292e-02
1.249211945306415439e+00 -1.005845686349696004e-02
1.122874827816281673e+00 -9.040785906152641604e-03
1.009056565759397062e+00 -8.129801224788797687e-03
9.065381017627801574e-01 -7.337165376185261420e-03
8.141661238460763395e-01 -6.643723512983227761e-03
7.311406612361414092e-01 -5.915931707379015747e-03
6.493466390185651527e-01 -5.300315533537604609e-03
5.765160590597001589e-01 -4.692510764865789191e-03
1.150400216194240777e+01 -9.056486528837383310e-02
1.049491656251489502e+01 -8.288741858599513179e-02
9.563894189596190643e+00 -7.580014666934507817e-02
8.706367961053478766e+00 -6.913323902211059024e-02
7.917627617588952837e+00 -6.301230742686185493e-02
7.193442135071288490e+00 -5.739580245932529579e-02
6.529379405334386099e+00 -5.220785592870889891e-02
5.921305134817438365e+00 -4.740009547727987160e-02
5.365346641601545841e+00 -4.301361764670585952e-02
4.857677184749985777e+00 -3.902163607062714840e-02
4.394819841624997281e+00 -3.535649410496690542e-02
3.973198232324115509e+00 -3.196013014618044601e-02
3.589539374218678969e+00 -2.888839739151614558e-02
3.241008114689488018e+00 -2.610724282615144512e-02
2.924509903886695295e+00 -2.363782632470144349e-02
2.637524482209494980e+00 -2.127639398372390203e-02
2.377475649312458028e+00 -1.923063872507130290e-02
2.119719316837604062e+00 -1.711717314605829682e-02
1.908782368045667033e+00 -1.541033816670735190e-02
1.700201439913249013e+00 -1.372277568876462996e-02
1.529705435932544599e+00 -1.234761393064425471e-02
1.375898468444935574e+00 -1.111651507864681518e-02
1.237166073820263890e+00 -9.976235927542761311e-03
1.111997694265860925e+00 -8.971495000237399847e-03
9.992297895973519806e-01 -8.061484736362917528e-03
8.976722058855536313e-01 -7.296834806213343787e-03
8.062520960868982955e-01 -6.581334444768025677e-03
7.239795129960727715e-01 -5.861133968898334969e-03
6.429396472218960046e-01 -5.245516334604273523e-03
4.351983042437728710e-01 -3.478854590729952342e-03
1.141210508881745156e+01 -8.988799425729485093e-02
1.040977674366073202e+01 -8.228565620417800652e-02
9.485119177164637705e+00 -7.521685222308172047e-02
8.633699153396060311e+00 -6.862232343153398806e-02
7.850703977819130763e+00 -6.254167198544964557e-02
7.131795833799451145e+00 -5.689544069211685540e-02
6.472765950993633943e+00 -5.178446909993095204e-02
5.869420615691815613e+00 -4.701067329909191378e-02
5.317891198398003283e+00 -4.266134693338822365e-02
4.814312423724262047e+00 -3.869405725351225678e-02
4.355155033669735332e+00 -3.505431290904551661e-02
3.936995355908579963e+00 -3.168928103061550289e-02
3.556635690752489420e+00 -2.864076605635557105e-02
3.211111227986109817e+00 -2.588096628344819378e-02
2.897339495974072587e+00 -2.342483552442824885e-02
2.612831673129428989e+00 -2.110027905242063337e-02
2.355107282364348187e+00 -1.907320184020050782e-02
2.099676696931192410e+00 -1.697822245070296221e-02
1.890675567187887651e+00 -1.528141287461796255e-02
1.683976728953182400e+00 -1.359853202443078550e-02
1.515056899680000457e+00 -1.223777348354927047e-02
1.362647162055051764e+00 -1.103384976400595234e-02
1.225209032867759840e+00 -9.892427298402782163e-03
1.101227241615259311e+00 -8.900005898921694789e-03
9.895402180048116225e-01 -7.988993223310312738e-03
8.889301126214838034e-01 -7.200721365516697843e-03
7.983266180769478249e-01 -6.523849087827253250e-03
7.168269146668854175e-01 -5.806101756622034267e-03
6.365908135757398778e-01 -5.189265805198330084e-03
2.927068759465987768e-01 -2.413646195762242982e-03
1.132086675620573324e+01 -8.922072998160927859e-02
1.032523258884101658e+01 -8.163724753277709634e-02
9.407009828942216600e+00 -7.461729174201070514e-02
8.561487336569149065e+00 -6.807905372705838620e-02
7.784172494709894252e+00 -6.205799986282474479e-02
7.070644037924536995e+00 -5.643274052403956381e-02
6.416559417661137132e+00 -5.136634401225808472e-02
5.817864377810751719e+00 -4.657794191724481947e-02
5.270703670444831346e+00 -4.229229989857809929e-02
4.771200257011692258e+00 -3.836214417332512588e-02
4.315829896628239126e+00 -3.472227979661639957e-02
3.901206606340643201e+00 -3.141384200657105358e-02
3.524050460461462642e+00 -2.835851216663231797e-02
3.181428486306830283e+00 -2.565063617805692087e-02
2.870375566656327759e+00 -2.321027623164739762e-02
2.588398398822275404e+00 -2.091897908508222673e-02
2.308750635135519147e+00 -1.864943155658058474e-02
2.079801490312463308e+00 -1.683653318916654082e-02
1.872663781230055058e+00 -1.515431761091188753e-02
1.667833003853448348e+00 -1.347659181716877146e-02
1.500500152657400221e+00 -1.212478383939426425e-02
1.349511779427849278e+00 -1.094493017910474694e-02
1.213340200291071369e+00 -9.869871855875820416e-03
1.090547583972498957e+00 -8.828972342273378945e-03
9.799112283921624922e-01 -7.918363568211385373e-03
8.802517387716608521e-01 -7.167005014415014919e-03
7.905860756662299593e-01 -6.456689902281098625e-03
7.098594631268806410e-01 -5.749640049938688040e-03
6.303684315855206943e-01 -5.129252515812501162e-03
1.961676695802643255e-01 -1.648415946698675695e-03
1.123011452429085288e+01 -8.855201584459601594e-02
1.024117583515447372e+01 -8.100377711872729092e-02
9.329308991457819999e+00 -7.404354132774304542e-02
8.489808356079421969e+00 -6.750790375668817844e-02
7.718115826176244809e+00 -6.154868151540922316e-02
7.009860223762674813e+00 -5.600151503582641993e-02
6.360755502693615782e+00 -5.094329229906364997e-02
5.766759827577800479e+00 -4.617948242254628355e-02
5.223980882240240931e+00 -4.193028906458131505e-02
4.728515974546400713e+00 -3.802673682293127022e-02
4.276878673987371648e+00 -3.441507794384719710e-02
3.865656647868279006e+00 -3.114126662845640228e-02
3.491683601954821192e+00 -2.811116212370736236e-02
3.151950970151303100e+00 -2.542280751846531101e-02
2.843714860940304234e+00 -2.300209087512432304e-02
2.564182286286490697e+00 -2.069418794614630991e-02
2.286991646546906232e+00 -1.847635557238526058e-02
2.060057796554084053e+00 -1.669437461291196564e-02
1.835515339353659403e+00 -1.486465926157462709e-02
1.651939215002895978e+00 -1.334983429957211851e-02
1.486112502027807425e+00 -1.205481478788868535e-02
1.336533841815897627e+00 -1.086050681437862597e-02
1.201560403505726349e+00 -9.723080152084190991e-03
1.079959294987343110e+00 -8.755710799320038859e-03
9.703213628263022139e-01 -7.848611721924955709e-03
8.716200170482730769e-01 -7.104370673060339710e-03
7.828301346934034566e-01 -6.389301856769440992e-03
7.028808146732790085e-01 -5.689136773792151033e-03
6.241467565127386541e-01 -5.071510655913100303e-03
1.220405252390648876e+01 -9.594638998530284624e-02
1.114006392390970213e+01 -8.787197304771668382e-02
1.015772080769678887e+01 -8.039780197938760364e-02
9.252173494609182924e+00 -7.346874500051767121e-02
8.418606796289640926e+00 -6.696557332448191402e-02
7.652593154377004936e+00 -6.106118942487234053e-02
6.949602722707018287e+00 -5.553715406854640296e-02
6.305455063882002165e+00 -5.048103266667908900e-02
5.716055853777164408e+00 -4.587172675579426206e-02
5.177525245770445927e+00 -4.156648853705910418e-02
4.686102135501929666e+00 -3.766192615138162780e-02
4.238186354861206873e+00 -3.411453881681757866e-02
3.830416891705235916e+00 -3.086323617230727831e-02
3.459633682627228701e+00 -2.785611017823618266e-02
3.122781342215461553e+00 -2.519162685131586324e-02
2.817245284078055079e+00 -2.273421908847979636e-02
2.540163936139081979e+00 -2.050617549335014694e-02
2.265428687778997752e+00 -1.830073614841491725e-02
2.040569241923543498e+00 -1.654619119952068299e-02
1.817991629257402542e+00 -1.473298093107908505e-02
1.636139216729258550e+00 -1.326394652975531642e-02
1.471832631952779469e+00 -1.193268274850173803e-02
1.323645712156384047e+00 -1.077001961189479398e-02
1.189969356340848661e+00 -9.634020296665277497e-03
1.069457795325184479e+00 -8.680460794885354672e-03
9.608918485112958319e-01 -7.775792813193247235e-03
8.631737377472779027e-01 -7.038978763438757079e-03
7.751593302232918647e-01 -6.324221863977076176e-03
6.960039502387426191e-01 -5.630110221442199449e-03
6.180293147450930391e-01 -5.009499520446638633e-03
1.210748202130392315e+01 -9.520919887151287064e-02
1.105055031120556563e+01 -8.720275387683200374e-02
1.007478686965664672e+01 -7.974698238079355739e-02
9.175502670057314347e+00 -7.286585975515261215e-02
8.347884829056816614e+00 -6.644908540390738472e-02
7.587463844298766524e+00 -6.051105196775045242e-02
6.889758446752117571e+00 -5.507268251334100639e-02
6.250484302725537233e+00 -5.005269242761502257e-02
5.665732584319560061e+00 -4.548293706444270917e-02
5.131531656616032500e+00 -4.120207917753902077e-02
4.644034761437521475e+00 -3.732938365646022022e-02
4.199804258129432810e+00 -3.380685079030944229e-02
3.795415070491128251e+00 -3.058440191426445992e-02
3.427800067905193426e+00 -2.768963808459586062e-02
3.093925801141730325e+00 -2.496186020699272742e-02
2.790986264104259984e+00 -2.251686192127286268e-02
2.516340561385251196e+00 -2.031219772348785702e-02
2.244062443256180650e+00 -1.812696154735273305e-02
2.021184318086038711e+00 -1.640140291624975905e-02
1.800631912466236662e+00 -1.459946375310504536e-02
1.620450554161851464e+00 -1.314345020592313715e-02
1.457707940457185547e+00 -1.180794529080854242e-02
1.310847733741224541e+00 -1.067712727646365906e-02
1.178466603142674485e+00 -9.594186587904904653e-03
1.059143941514114395e+00 -8.605196595738497448e-03
9.515457307972281509e-01 -7.699576444063859111e-03
8.547132809260291619e-01 -6.971670087312901824e-03
7.675204450536241563e-01 -6.256802313700168816e-03
6.817564705329925978e-01 -5.508447808676700773e-03
6.119037765925369188e-01 -4.949203037702369114e-03
1.201156464112132127e+01 -9.450920679728803953e-02
1.096148792098099989e+01 -8.654613422176186954e-02
9.992436493109588369e+00 -7.911685756448084972e-02
9.099338763749294401e+00 -7.228156090355951358e-02
8.277632186910317103e+00 -6.587461571151655149e-02
7.522841835215032802e+00 -6.001643179711176057e-02
6.830352130256669874e+00 -5.460573545154240316e-02
6.196019332382416422e+00 -4.962590726505709815e-02
5.615793850486131333e+00 -4.508908179843503644e-02
5.085800741254555390e+00 -4.083650131110018455e-02
4.602313992973260603e+00 -3.702162680435852615e-02
4.161755000664213000e+00 -3.350017646642747260e-02
3.760820636845595644e+00 -3.030330276185840346e-02
3.396282795619799177e+00 -2.742998085419031187e-02
3.065272574131256533e+00 -2.473063625271737509e-02
2.764946973703936273e+00 -2.230645219977784449e-02
2.492754212481536502e+00 -2.012023690383740043e-02
2.222934600737215938e+00 -1.794624892958831403e-02
2.002085631273729405e+00 -1.625047982017418721e-02
1.783492776739207475e+00 -1.446470188697270703e-02
1.604930440134845204e+00 -1.302268687983180843e-02
1.443703456492460679e+00 -1.167966392024034211e-02
1.298241683463318141e+00 -1.057256827894200064e-02
1.167052328498213276e+00 -9.482548137840676739e-03
1.048817158096391422e+00 -8.528457888736155554e-03
9.423002390190284849e-01 -7.624512459789481618e-03
8.464170339980496838e-01 -6.898420847903536171e-03
7.600274224416743163e-01 -6.188229637074149463e-03
6.750656794744539502e-01 -5.447602325999828000e-03
6.059661669595410860e-01 -4.888261377602906056e-03
1.191624910983049013e+01 -9.376784764200081501e-02
1.087308425530997624e+01 -8.585047075508485392e-02
9.910613112183790818e+00 -7.850931921154867543e-02
9.023676575687385792e+00 -7.171072861937963228e-02
8.207955480995691389e+00 -6.532863145551660866e-02
7.458666047916313602e+00 -5.951851528949256287e-02
6.771383186501695128e+00 -5.417765418733469507e-02
6.141949593414846476e+00 -4.920058226897672249e-02
5.566245029354559115e+00 -4.468251589942427021e-02
5.040530558030843267e+00 -4.047193674241180567e-02
4.560938152238447785e+00 -3.668738454636256974e-02
4.124001676265213412e+00 -3.319384623256656230e-02
3.726448969171790360e+00 -2.999801062656727232e-02
3.364977868353053125e+00 -2.716517343668993154e-02
3.036829427217975663e+00 -2.449542452064647907e-02
2.739172903546940763e+00 -2.208817043948211462e-02
2.469384551784882476e+00 -1.992421097829004395e-02
2.201897871206251800e+00 -1.776622068647571578e-02
1.983087533969299265e+00 -1.607801800336187970e-02
1.766504882551827027e+00 -1.432896710206293424e-02
1.589508781198761156e+00 -1.290451528562408523e-02
1.429841108659801963e+00 -1.154792262478886167e-02
1.285729702065980806e+00 -1.044383968787329121e-02
1.155726122202225481e+00 -9.365260190847534208e-03
1.038619424192293694e+00 -8.454731022610866356e-03
9.331434462505373562e-01 -7.547359965509766767e-03
8.381352209576192758e-01 -6.831337827299549005e-03
7.525828541891408374e-01 -6.119160782826294463e-03
6.684351182016207149e-01 -5.385834329007875565e-03
5.999350790438913172e-01 -4.826343030345215356e-03
1.182144461702518790e+01 -9.306120609909454555e-02
1.078521007106047946e+01 -8.519498354121116113e-02
9.829253349322588207e+00 -7.789061614910040843e-02
8.948617950925502385e+00 -7.110957265587934673e-02
8.138720618651436922e+00 -6.478493375443533653e-02
7.394931163113356298e+00 -5.903344338874283448e-02
6.712846607043261749e+00 -5.370234688394291689e-02
6.088276112434458653e+00 -4.877165360261918881e-02
5.517074336723086780e+00 -4.424874074440077881e-02
4.995619139430694133e+00 -4.012853927722073721e-02
4.519907949091703792e+00 -3.634447106906376485e-02
4.086579300536556936e+00 -3.288732044188241721e-02
3.692311856765199352e+00 -2.973788094387077099e-02
3.333979687101074063e+00 -2.690195508020249912e-02
3.008693861619784471e+00 -2.425846886918139877e-02
2.713616505519698130e+00 -2.186998767166404428e-02
2.446197441409973639e+00 -1.972677720238420751e-02
2.181122570468889244e+00 -1.758484048154802457e-02
1.964186832246934689e+00 -1.583843450550058082e-02
1.749649003451134499e+00 -1.418993317931025074e-02
1.574267391780645786e+00 -1.277739185874337061e-02
1.416067710030143978e+00 -1.141524533926394080e-02
1.273307613794890658e+00 -1.031261390149787287e-02
1.144588024029055795e+00 -9.250834067274657513e-03
1.028525035040495306e+00 -8.374346046570630558e-03
9.239930281491433028e-01 -7.468871403068108594e-03
8.299390327406924728e-01 -6.760964523056464844e-03
7.452673523688865265e-01 -6.050856171465260683e-03
6.618377693023697050e-01 -5.319845637212765321e-03
5.940732391731232687e-01 -4.763475861092102658e-03
1.172727247946740903e+01 -9.231457732298174734e-02
1.069791141290635572e+01 -8.449920949331961306e-02
9.748464712647987085e+00 -7.727152560424396799e-02
8.874058556436700940e+00 -7.051124197685568196e-02
8.069983535332040603e+00 -6.426629549787048201e-02
7.331637138525755049e+00 -5.853279861385424915e-02
6.654740272814729352e+00 -5.322236244783568743e-02
6.034995217926935496e+00 -4.834126453599404960e-02
5.468374714744666854e+00 -4.385200506712950280e-02
4.950966023164578012e+00 -3.975592184178474570e-02
4.479190963666715319e+00 -3.600502398074920812e-02
4.049487496459850178e+00 -3.250873331729726284e-02
3.658580624557770999e+00 -2.943108778480054213e-02
3.303292212077236556e+00 -2.663526510415633458e-02
2.980763762419077700e+00 -2.402150883784249721e-02
2.688261671253187934e+00 -2.164852895348968326e-02
2.423209504653951907e+00 -1.952652392860354871e-02
2.160494693275123890e+00 -1.739942786907550110e-02
1.945567703539359927e+00 -1.566696642903687986e-02
1.732932694105780769e+00 -1.402307322159318873e-02
1.559226379626205139e+00 -1.262206767294028753e-02
1.402473258814444179e+00 -1.128523848271367064e-02
1.260974657709425850e+00 -1.018133900257409304e-02
1.133438069145533245e+00 -9.130415097996807949e-03
1.018559306308565171e+00 -8.254600607162937073e-03
9.150161880876809262e-01 -7.389598198112527078e-03
8.218302643746769887e-01 -6.673912985954574655e-03
7.379364911069962174e-01 -5.962887220940919254e-03
6.553834194900781673e-01 -5.257211655513596010e-03
5.819064735391227261e-01 -4.645857106654367394e-03
1.163370802337813359e+01 -9.161105984414166792e-02
1.061121211671200193e+01 -8.384467252649352442e-02
9.668281872937853905e+00 -7.663565879708571227e-02
8.800093777939586914e+00 -6.991701436510223966e-02
8.001764290459222551e+00 -6.372035622653700326e-02
7.268872444812017442e+00 -5.797945767653017030e-02
6.597065764344652194e+00 -5.274153134933814296e-02
5.982138657936518555e+00 -4.788377301059415503e-02
5.419950801097994209e+00 -4.345476527702980124e-02
4.906770668881780040e+00 -3.938591251844837660e-02
4.438844844844439308e+00 -3.566596755228564064e-02
4.012661988266785329e+00 -3.219588385385634827e-02
3.625003751333454094e+00 -2.914524036018083936e-02
3.272823933150854181e+00 -2.637013028738154422e-02
2.953040278470145275e+00 -2.378139658597890407e-02
2.663137328352797706e+00 -2.142630905174541453e-02
2.400419803709983757e+00 -1.932611046300338267e-02
2.140108643663444887e+00 -1.721541726453828039e-02
1.927056217392220550e+00 -1.549637212734677333e-02
1.716398344706165258e+00 -1.385927319772941625e-02
1.544277738919437093e+00 -1.246559287386920373e-02
1.388925020397744126e+00 -1.114903853185234515e-02
1.248831394872024658e+00 -1.004819664610522717e-02
1.122475740538755984e+00 -9.010349098919956390e-03
1.008644972049361765e+00 -8.134497478325994346e-03
9.061251650740022034e-01 -7.268091325944182196e-03
8.138099454994643933e-01 -6.565454594281282252e-03
7.306898397096200926e-01 -5.897312398131148749e-03
6.489126953594362979e-01 -5.192128647019724104e-03
4.392237731737940187e-01 -3.415945042628709682e-03
1.154069569438358833e+01 -9.090397348419405887e-02
1.052504985279957950e+01 -8.318316736785759391e-02
9.588571001694232265e+00 -7.602647193963547878e-02
8.726473146481197318e+00 -6.933775373471445791e-02
7.933972769156132365e+00 -6.317408149997225109e-02
7.206572490499002726e+00 -5.753012269092937919e-02
6.539881868426915545e+00 -5.230856150309930869e-02
5.929647612616538055e+00 -4.748322604037667760e-02
5.371918557401672345e+00 -4.308777988236359852e-02
4.862829543587920078e+00 -3.904313489029172940e-02
4.398738677195856539e+00 -3.535451120896097865e-02
3.976166456266078786e+00 -3.191227992779957501e-02
3.591807585255449187e+00 -2.888649708157162849e-02
3.242567482043216653e+00 -2.613189661647029316e-02
2.925621327568816099e+00 -2.356983312278330620e-02
2.638248290361687953e+00 -2.123410667674170693e-02
2.377872397600735432e+00 -1.915502454602320548e-02
2.119836272620774675e+00 -1.705910590761286483e-02
1.908814244028597784e+00 -1.535310755199113981e-02
1.700013727195834656e+00 -1.371706607384316941e-02
1.529501929977804542e+00 -1.233918731316473172e-02
1.375567287121937543e+00 -1.104840310240274952e-02
1.236738668848549105e+00 -9.946321514741174319e-03
1.111604500110800142e+00 -8.919107035524209345e-03
9.987883045073296939e-01 -8.044862077284466867e-03
8.972198271720244200e-01 -7.260501437036753943e-03
8.057942332295955357e-01 -6.488923935500096399e-03
7.235249881716748765e-01 -5.867389097113409092e-03
6.425011820687420716e-01 -5.158886055714673007e-03
2.954164126536823476e-01 -2.302535596759630512e-03
1.144825071478087608e+01 -9.024481930507277649e-02
1.043943213263250414e+01 -8.258566888387185168e-02
9.509468264969942908e+00 -7.547197291890717086e-02
8.653400558158503841e+00 -6.880375760575085931e-02
7.866707216648571865e+00 -6.274646078753141898e-02
7.144647860106102755e+00 -5.708176168380747068e-02
6.483107209588655273e+00 -5.190726070814690590e-02
5.877643614447081610e+00 -4.710486227366844636e-02
5.324314044791808698e+00 -4.268637824397392838e-02
4.819343669237850847e+00 -3.872775497731742456e-02
4.359040024063098429e+00 -3.507061262559275222e-02
3.939958010054059212e+00 -3.165205576225214174e-02
3.558830386291727876e+00 -2.865111974446215432e-02
3.212623793078820622e+00 -2.591686819325393978e-02
2.898406832095719921e+00 -2.338332600559927393e-02
2.613529673261833164e+00 -2.106568314249355686e-02
2.331020381862682900e+00 -1.884660430881630530e-02
2.099751958691568721e+00 -1.699323245566764645e-02
1.890657557906860298e+00 -1.523426153487609375e-02
1.683721720485208406e+00 -1.360611226879400101e-02
1.514830716781631725e+00 -1.223751599874024244e-02
1.362300217464680330e+00 -1.096679066394533504e-02
1.224810216140900909e+00 -9.858829218143065620e-03
1.100824763395053640e+00 -8.854357517228871044e-03
9.890824707390077908e-01 -7.979040665230559617e-03
8.885004394224139679e-01 -7.138899562174092633e-03
7.979519142874739179e-01 -6.435090481638741991e-03
7.164591891168032856e-01 -5.821624938493439282e-03
6.362067699448004099e-01 -5.152017809642805111e-03
1.979686571763716318e-01 -1.571671853701189997e-03
1.135629899017240341e+01 -8.958559181519713810e-02
1.035432193398654910e+01 -8.196214528851442083e-02
9.430842859769107633e+00 -7.488535617619734852e-02
8.580899503650393001e+00 -6.829799831866320559e-02
7.799899964580489176e+00 -6.223867362211567278e-02
7.083246749001694376e+00 -5.658805395213457184e-02
6.426737416952938098e+00 -5.150138020062294819e-02
5.825926957170153742e+00 -4.672324388939300133e-02
5.277024655245661222e+00 -4.233940600529279008e-02
4.776122721127976867e+00 -3.840837167048301304e-02
4.319644200774833465e+00 -3.478229453921143771e-02
3.904078185235434262e+00 -3.139098125375422432e-02
3.526190207391141751e+00 -2.841357762556824540e-02
3.182889391986676308e+00 -2.570125768379170200e-02
2.871470406613691129e+00 -2.319526328468184476e-02
2.589073582418367714e+00 -2.090127895307108616e-02
2.309077624387101846e+00 -1.868587103497550139e-02
2.079853410410435366e+00 -1.686435512806220768e-02
1.853073433426933869e+00 -1.495812299271518167e-02
1.667645139488743045e+00 -1.348611993198337022e-02
1.500251010594715995e+00 -1.215454023233019168e-02
1.349222990824210822e+00 -1.088571220924356396e-02
1.212932931600660069e+00 -9.789881169165818783e-03
1.090132388572415678e+00 -8.789257459466503011e-03
9.794514303095142038e-01 -7.915086767816340019e-03
8.798270758975836880e-01 -7.086687796811751497e-03
7.901306867038428994e-01 -6.380771545631538574e-03
7.093931898607340747e-01 -5.766737001977971684e-03
6.299883223603296445e-01 -5.141428906848911906e-03
1.234357885857695969e+01 -9.706616236229130557e-02
1.126509979771385694e+01 -8.891249098620883362e-02
1.026984285202114400e+01 -8.132242101457594352e-02
9.352691176359027025e+00 -7.429489439202116574e-02
8.508809437924359287e+00 -6.776759463041014120e-02
7.733524794170302030e+00 -6.174270477877732283e-02
7.022303479444270913e+00 -5.613746609469873194e-02
6.370778224170790871e+00 -5.102918632724927350e-02
5.774694145115929267e+00 -4.638853188622196755e-02
5.230151178295183279e+00 -4.199281390730967567e-02
4.733329985652499516e+00 -3.807866116974890219e-02
4.280519650403938670e+00 -3.449425552384140919e-02
3.868462362779963915e+00 -3.112805058169631003e-02
3.493768391234027604e+00 -2.817455169902642262e-02
3.153443444547908925e+00 -2.544764484081662309e-02
2.844659655390797237e+00 -2.299229262801188653e-02
2.564815816699093531e+00 -2.072619539141432737e-02
2.287293371245845641e+00 -1.852363701960484804e-02
2.060153500285669015e+00 -1.671941700832396335e-02
1.835399317986784906e+00 -1.483556720610115266e-02
1.651734723300319230e+00 -1.335006049040509367e-02
1.485863631391475925e+00 -1.207210617169425168e-02
1.336138653671527621e+00 -1.080402853676310296e-02
1.201184837125608418e+00 -9.708053768433295636e-03
1.079527696251817659e+00 -8.720110307514065962e-03
9.699264436503528541e-01 -7.846618198085924048e-03
8.712181754629267916e-01 -7.034505322644444072e-03
7.823663911837299700e-01 -6.325238372483429038e-03
7.025058258428146241e-01 -5.711999542272458430e-03
6.237703657138921054e-01 -5.118893547948948596e-03
1.224576336743101201e+01 -9.636077074734189507e-02
1.117444929616138083e+01 -8.825329674848297890e-02
1.018594798192986239e+01 -8.072769656882544664e-02
9.275149835721043345e+00 -7.374568875259138179e-02
8.437355197990729749e+00 -6.720613935722029308e-02
7.667726794495657749e+00 -6.126644591426288339e-02
6.961766777297720310e+00 -5.569031882360969687e-02
6.315222144264071247e+00 -5.061698017312447201e-02
5.723847027792513309e+00 -4.600058863675306198e-02
5.183669229418988778e+00 -4.167439482485243984e-02
4.690805361687480080e+00 -3.776067120549011363e-02
4.241765304497086220e+00 -3.420619704480422352e-02
3.833131647284456545e+00 -3.091517412518894267e-02
3.461636498697332698e+00 -2.797020370412523632e-02
3.124302288037561937e+00 -2.522918137672301719e-02
2.818153194004661799e+00 -2.278887769364372137e-02
2.540753502910924055e+00 -2.054438115461272585e-02
2.265740052860268694e+00 -1.835950239042986529e-02
2.040655848472284095e+00 -1.656958713195619270e-02
1.817895538738112382e+00 -1.471092195837125395e-02
1.635916977609230161e+00 -1.323942730325994299e-02
1.471566466964253639e+00 -1.198724997977947300e-02
1.323242780429062959e+00 -1.072162286338926469e-02
1.189577270653685792e+00 -9.655892080088853205e-03
1.069110097002043736e+00 -8.648881515803929707e-03
9.604907606984988133e-01 -7.778077053317472393e-03
8.627320875105127795e-01 -6.979580666291546227e-03
7.747396002856514752e-01 -6.273166975856290899e-03
6.880788033551290539e-01 -5.596875661794453727e-03
6.176498016663329871e-01 -5.060705336008670951e-03
1.214861445092018855e+01 -9.564680943799860890e-02
1.108433600465877689e+01 -8.758185257461825746e-02
1.010253568191737727e+01 -8.010492123885998295e-02
9.198095727319453019e+00 -7.316497599858744205e-02
8.366316325980372781e+00 -6.669976647335569553e-02
7.602298627502632300e+00 -6.078145479391328793e-02
6.901755289052379894e+00 -5.526286892739975393e-02
6.260130834250722920e+00 -5.020632830499773686e-02
5.673380912169817769e+00 -4.560969897411488311e-02
5.137451897123537670e+00 -4.132507437269073575e-02
4.648621834468937841e+00 -3.739046710627656755e-02
4.203345762294922849e+00 -3.392131353639177976e-02
3.798125187875752040e+00 -3.064815949048019239e-02
3.429817089546791653e+00 -2.773125599189186011e-02
3.095318933520387006e+00 -2.501095843127648655e-02
2.791947520409511441e+00 -2.259058941261161274e-02
2.516933881063418976e+00 -2.036293768322320827e-02
2.244376810817347856e+00 -1.818960008178870449e-02
2.021255349735922024e+00 -1.641667253264515736e-02
1.800600796792787506e+00 -1.458641171025502545e-02
1.620195047859580129e+00 -1.312677299069733329e-02
1.457409419254079852e+00 -1.188693553339762246e-02
1.310532239201538163e+00 -1.063650230305213801e-02
1.178058240508862209e+00 -9.582834692658321468e-03
1.058679741039308508e+00 -8.577258676012689334e-03
9.511450818776152616e-01 -7.707532209998165136e-03
8.542781276755148090e-01 -6.919742178511128182e-03
7.671530856017876321e-01 -6.216251618454449873e-03
6.813624592237346178e-01 -5.543173361889421405e-03
6.116115621953811532e-01 -5.003543162588225922e-03
1.205202006591252406e+01 -9.494947814631636562e-02
1.099472886801898319e+01 -8.692094763036781191e-02
1.001964968555164504e+01 -7.946156716679068921e-02
9.121647894625896313e+00 -7.257462915341854337e-02
8.295778897435589272e+00 -6.616486935845716788e-02
7.537461042533638356e+00 -6.028439737934602333e-02
6.842120391233754262e+00 -5.478876537289794485e-02
6.205413408054932134e+00 -4.980654652215932288e-02
5.623297607148743715e+00 -4.522070352656958059e-02
5.091696774059930597e+00 -4.097619179688467839e-02
4.606789925200011737e+00 -3.707050806240064916e-02
4.165226298237132418e+00 -3.361890070786873602e-02
3.763382590970307362e+00 -3.038043936213635776e-02
3.398239634005721044e+00 -2.748756230851505389e-02
3.066618266589737019e+00 -2.479118273524091864e-02
2.765845223096691896e+00 -2.238726458739831102e-02
2.493321890461002166e+00 -2.017905382245087018e-02
2.223187388215165150e+00 -1.802242467512423646e-02
2.002117992792680656e+00 -1.625923377829427419e-02
1.783389800626990818e+00 -1.445969206688855341e-02
1.604667860626703080e+00 -1.301550455513041278e-02
1.443388586384178662e+00 -1.176452133982021885e-02
1.297914976327350534e+00 -1.054924047666990286e-02
1.166627651091024287e+00 -9.508227079885264374e-03
1.048436683781240220e+00 -8.508858540429355133e-03
9.418856089771915352e-01 -7.637478803461519167e-03
8.459786985597459452e-01 -6.864199213560837932e-03
7.596509549615662049e-01 -6.159762760754650297e-03
6.746766893618648675e-01 -5.485786424845223545e-03
6.055563381348512131e-01 -4.948556801523845347e-03
1.195604380837145975e+01 -9.424217111217890464e-02
1.090573812328622338e+01 -8.626053234442292161e-02
9.937356222054336996e+00 -7.888787999438301446e-02
9.045661200088687792e+00 -7.201174911200718121e-02
8.225744749248312004e+00 -6.563439306208286583e-02
7.472996976561820048e+00 -5.976184412785329886e-02
6.782961767399029007e+00 -5.438108860204710071e-02
6.151135970455400503e+00 -4.939703094484737544e-02
5.573592490697918400e+00 -4.480825835269195562e-02
5.046304800936466606e+00 -4.057872700427498508e-02
4.565397147957876989e+00 -3.674665400659701125e-02
4.127374721957321135e+00 -3.333690881410650980e-02
3.728960923064275068e+00 -3.011246544379217460e-02
3.366876824005422986e+00 -2.724577246147730572e-02
3.038194104071976209e+00 -2.456831643643352103e-02
2.740042860564311233e+00 -2.218114343106537475e-02
2.469885607598880206e+00 -1.999333856882859126e-02
2.202125041367694269e+00 -1.785364651022017246e-02
1.983101784776416743e+00 -1.610030758079260965e-02
1.766421742082732838e+00 -1.433544666965910590e-02
1.589327932247962538e+00 -1.290085230595477278e-02
1.429558538691744207e+00 -1.164158370404866708e-02
1.285387016974481655e+00 -1.045967125649090168e-02
1.155384807273457826e+00 -9.436804924116019844e-03
1.038236692281353513e+00 -8.437333651627684089e-03
9.327117823851457379e-01 -7.566735875197547895e-03
8.376819067317143874e-01 -6.807296926136192049e-03
7.522336664175570675e-01 -6.101791997433401137e-03
6.680367141047869328e-01 -5.423664816973922456e-03
5.996208103275819656e-01 -4.890292179171337565e-03
1.186057447720994595e+01 -9.352772100023608315e-02
1.081740437882597305e+01 -8.558972679789707272e-02
9.855615873847604291e+00 -7.825628417191970998e-02
8.970206792675115892e+00 -7.144504996899661564e-02
8.156219188422758393e+00 -6.507244469457067193e-02
7.409063616393411600e+00 -5.927859131278859911e-02
6.724221433783538870e+00 -5.391906257094866012e-02
6.097285667931192421e+00 -4.898255402568202355e-02
5.524264195208278494e+00 -4.442753071720129121e-02
5.001173929656896000e+00 -4.022371987967560125e-02
4.524253682590338776e+00 -3.642248962077702240e-02
4.089918800973375568e+00 -3.303791865449849652e-02
3.694820859063209451e+00 -2.984868282851025137e-02
3.335829434853256892e+00 -2.700108499929934278e-02
3.010005509365059506e+00 -2.434356124792257450e-02
2.714442190715556258e+00 -2.197457249651947955e-02
2.446672909380884775e+00 -1.980767134031301974e-02
2.181325548812018678e+00 -1.768354944289941139e-02
1.964254825027855755e+00 -1.594322459467170661e-02
1.749548710543597396e+00 -1.420655020545105902e-02
1.574084348691188406e+00 -1.278491380665103608e-02
1.415747234242669128e+00 -1.152107877667180209e-02
1.272948047776096603e+00 -1.037431244689803952e-02
1.144129654561775844e+00 -9.359631178059747703e-03
1.028110861773729567e+00 -8.362739998210822270e-03
9.236243281870750721e-01 -7.492357469245182477e-03
8.294828328272628726e-01 -6.747294131137034426e-03
7.448005881197552469e-01 -6.043988732519829654e-03
6.614806675195806784e-01 -5.367054008731695497e-03
5.873508373121769655e-01 -4.778663953789545442e-03
1.176577765080021543e+01 -9.279817055859254649e-02
1.072963588450040717e+01 -8.493164851979469188e-02
9.774424257168474739e+00 -7.763700250324476193e-02
8.895204399267374384e+00 -7.081747378782940472e-02
8.087136058841805308e+00 -6.453751425606474301e-02
7.345576165062311702e+00 -5.879704281701460949e-02
6.665899960010723824e+00 -5.344663281874366401e-02
6.043832131047490286e+00 -4.850795242247765010e-02
5.475393252035587466e+00 -4.405591767104514306e-02
4.956500897752052381e+00 -3.992052558852200034e-02
4.483453778879933793e+00 -3.615219551137625886e-02
4.052729350402552555e+00 -3.274276938042396112e-02
3.661000405002290403e+00 -2.957868693366611998e-02
3.305059240667036935e+00 -2.675826636138902564e-02
2.982023521312219483e+00 -2.411875984004820811e-02
2.689090800826336114e+00 -2.176634727516239126e-02
2.423690666456934206e+00 -1.961987601904320588e-02
2.160730932978198293e+00 -1.751017567040295125e-02
1.945628057189580096e+00 -1.578428787812917455e-02
1.732797121071411484e+00 -1.407329025826139710e-02
1.559009689401090526e+00 -1.266818270940425588e-02
1.402170691822884452e+00 -1.139456738445826511e-02
1.260659319903476350e+00 -1.028225451068406036e-02
1.133066918073434959e+00 -9.262287663154539219e-03
1.018128179607946882e+00 -8.289443191094470614e-03
9.146222447395534472e-01 -7.490020453556356546e-03
8.213682701190041513e-01 -6.688471166530639625e-03
7.375468375409039989e-01 -5.981623559388101960e-03
6.549803562899754183e-01 -5.307684029604818610e-03
4.433678521160686614e-01 -3.587357079716859635e-03
1.167159995732910538e+01 -9.210539936401591909e-02
1.064234306590052448e+01 -8.429112263563477703e-02
9.693812545390922963e+00 -7.703175846711467212e-02
8.820790988275307498e+00 -7.026379046846367715e-02
8.018642484199519416e+00 -6.402867428282905948e-02
7.282526346318550559e+00 -5.826323494235822326e-02
6.607995383857280913e+00 -5.298017441775196290e-02
5.990770361013051826e+00 -4.808916783225398311e-02
5.426821277250287956e+00 -4.367181449847600677e-02
4.912134816608277887e+00 -3.956231742502097637e-02
4.442899661619275520e+00 -3.582293637325650870e-02
4.015870699488784723e+00 -3.244210603536853976e-02
3.627442659559956706e+00 -2.930386521544926792e-02
3.274535273666988822e+00 -2.651064125579440794e-02
2.954307087571115265e+00 -2.388939842797726046e-02
2.663940170782304495e+00 -2.155428990599953659e-02
2.400903527266817328e+00 -1.942875153490411511e-02
2.140226671373849143e+00 -1.733330259742688062e-02
1.927158892945488811e+00 -1.562259688565382013e-02
1.716228072300312490e+00 -1.394146384191975035e-02
1.544043766493382597e+00 -1.255352822680126310e-02
1.388626733484042086e+00 -1.126987378843787198e-02
1.248438333648773435e+00 -1.019477230334912658e-02
1.122095330064703855e+00 -9.147472087989674816e-03
1.008212221553554944e+00 -8.216000934916407525e-03
9.056575151732120244e-01 -7.344621908201691765e-03
8.133648052367348225e-01 -6.628615215794042385e-03
7.302929650607622447e-01 -5.922768858651393173e-03
6.485005158588803553e-01 -5.247919576069098868e-03
2.981259493607659739e-01 -2.459532397332409980e-03
1.157799912056944791e+01 -9.139111309404975014e-02
1.055560398950685119e+01 -8.360277969233809170e-02
9.613663054028689814e+00 -7.639796774646631650e-02
8.746902850701403054e+00 -6.968885344763209311e-02
7.950543938361094298e+00 -6.348780326083648673e-02
7.219969985201251106e+00 -5.777471129826677876e-02
6.550591495913692164e+00 -5.255198032064656299e-02
5.938201604953811774e+00 -4.769326850657341216e-02
5.378636705508242244e+00 -4.328798219669343500e-02
4.868127003649861173e+00 -3.920492552846917278e-02
4.402788626776947822e+00 -3.546698954242482466e-02
3.979238914656427983e+00 -3.214134191116941458e-02
3.594105492127910306e+00 -2.902647482306302054e-02
3.244284436629085722e+00 -2.626152673410322991e-02
2.926833380930707218e+00 -2.366231351148796735e-02
2.638981256634789219e+00 -2.134151023082854481e-02
2.353624269816779524e+00 -1.906790852296701838e-02
2.120024960336805098e+00 -1.716647543346403251e-02
1.908774409973525765e+00 -1.545626858104298847e-02
1.699824859340160588e+00 -1.380836084596798706e-02
1.529234075647584179e+00 -1.243382685396587570e-02
1.375252532909290615e+00 -1.114247738535705315e-02
1.236412965926997343e+00 -1.000773547586372020e-02
1.111211133100391102e+00 -9.032238818676980099e-03
9.984104793292942759e-01 -8.137865067707882039e-03
8.968351297930302612e-01 -7.317804372908596165e-03
8.054283582180089551e-01 -6.564076633273765310e-03
7.231384188388619849e-01 -5.862518665077224786e-03
6.421936132835227573e-01 -5.186213990533991049e-03
1.997696447724788826e-01 -1.592224525635009633e-03
1.148485420012145219e+01 -9.068129604111452302e-02
1.046954377122177959e+01 -8.293212621377735183e-02
9.534089299751599356e+00 -7.577499265902248871e-02
8.673477826254140766e+00 -6.908225344893847986e-02
7.882939498681620805e+00 -6.299354443996020569e-02
7.157804044341831151e+00 -5.729423138010623917e-02
6.493516550689401257e+00 -5.210499490874327677e-02
5.885947303455763446e+00 -4.727294164346912408e-02
5.330894725580645144e+00 -4.290133072602336783e-02
4.824523604213839079e+00 -3.884158175440274863e-02
4.363015489941942882e+00 -3.513712303933953784e-02
3.943002666674839229e+00 -3.183618732287194636e-02
3.561140314852515587e+00 -2.874626077364605264e-02
3.214281540871662735e+00 -2.600782516673704955e-02
2.899564433631081517e+00 -2.343100722979477718e-02
2.614274781692850880e+00 -2.117746937160172593e-02
2.331446991871749752e+00 -1.888391297616294137e-02
2.099911883065321838e+00 -1.699389609615054725e-02
1.870830513579692767e+00 -1.513695843766393705e-02
1.683615807662038000e+00 -1.367017137203856841e-02
1.514545820130430265e+00 -1.224440794756854675e-02
1.361968436721123998e+00 -1.101177678032190695e-02
1.224422689474105486e+00 -9.949245235403971280e-03
1.100414648150991548e+00 -8.922526574841563307e-03
9.886958311372148200e-01 -8.057783457506174224e-03
8.880980797933544224e-01 -7.212528013044759885e-03
7.975768235890317026e-01 -6.502804682629611741e-03
7.160647514528257762e-01 -5.801100976096806687e-03
6.358894473699503447e-01 -5.124626274637484810e-03
1.248585807456496966e+01 -9.821221754181394537e-02
1.139242991537119032e+01 -8.996885763934969749e-02
1.038397437553108205e+01 -8.228741774619439953e-02
9.455040707981579473e+00 -7.517270898294188541e-02
8.600641974342774887e+00 -6.850798767823543245e-02
7.815912297819090249e+00 -6.243883410082642221e-02
7.096169901119968593e+00 -5.680428205459513158e-02
6.436977648295269638e+00 -5.164314531622094667e-02
5.834181922813862720e+00 -4.681938873004846263e-02
5.283539174229715307e+00 -4.251812428274194533e-02
4.781217270261242547e+00 -3.848870150256542000e-02
4.323482602611742998e+00 -3.480652937843508460e-02
3.907025923857948335e+00 -3.153388889687453595e-02
3.528390579572174168e+00 -2.846738996630777604e-02
3.184489428628666019e+00 -2.571116224659141664e-02
2.872549918717993034e+00 -2.325443864466900101e-02
2.589766870479274452e+00 -2.095776493340332364e-02
2.309462564048900823e+00 -1.869706292551250731e-02
2.080002469107554042e+00 -1.681867072069674965e-02
1.852980624821792821e+00 -1.496927899497349848e-02
1.667503375470672955e+00 -1.347166001681062049e-02
1.500049334635158216e+00 -1.211108157998669853e-02
1.348881576247072944e+00 -1.088376329211681974e-02
1.212589574915421631e+00 -9.819955401887578775e-03
1.089739376474038623e+00 -8.804717623537947069e-03
9.790699040141144227e-01 -7.956710204378231871e-03
8.794223741404540995e-01 -7.110020040851500016e-03
7.897101459533135692e-01 -6.427313393798348568e-03
7.090754454346022140e-01 -5.738719375162808570e-03
6.295792458795720359e-01 -5.120544365280258609e-03
1.238674025273243018e+01 -9.746785795267093322e-02
1.130063045344166284e+01 -8.925503776311738413e-02
1.029901810784735083e+01 -8.160398536479913922e-02
9.376521042782428594e+00 -7.453509014517280262e-02
8.528237492615041049e+00 -6.795534476527316514e-02
7.749273982785714665e+00 -6.190327711783892572e-02
7.034952727858763133e+00 -5.631434071037693528e-02
6.380855687665519582e+00 -5.116989877025236721e-02
5.782718911634685988e+00 -4.645126815155993516e-02
5.236456482241825583e+00 -4.208615136431862608e-02
4.738277967408381919e+00 -3.812994293612029240e-02
4.284384279961140685e+00 -3.447285001079671701e-02
3.871343064762306607e+00 -3.119378434829061728e-02
3.495905964223300355e+00 -2.818882239998875966e-02
3.155008378589865270e+00 -2.545019961930813229e-02
2.845738595727812292e+00 -2.301424233925104812e-02
2.565525174547728771e+00 -2.073198671040355281e-02
2.287671090788387929e+00 -1.850573153364478557e-02
2.060371047942037404e+00 -1.664603412802259999e-02
1.835369348758030261e+00 -1.479999855697568950e-02
1.651580733195979311e+00 -1.331446255082492473e-02
1.485587688825052544e+00 -1.197847876323537147e-02
1.335885550729950300e+00 -1.075342455917071248e-02
1.200883915897288823e+00 -9.657179625642848403e-03
1.079183179993053576e+00 -8.685507155289868067e-03
9.695344013810752726e-01 -7.842053600026339250e-03
8.708647650634839810e-01 -7.005605698950383500e-03
7.820281209079290585e-01 -6.324010671119476533e-03
6.945432289957019778e-01 -5.607295658097252028e-03
6.234556997111104781e-01 -4.998546812026055317e-03
1.228818734635516385e+01 -9.673855929410041243e-02
1.120938847963511797e+01 -8.857007949109987899e-02
1.021458116998746846e+01 -8.097608056795713161e-02
9.298615858772508957e+00 -7.395557035671618262e-02
8.456390563563385143e+00 -6.739500099953391055e-02
7.683177971170858100e+00 -6.141681255826193786e-02
6.974190461188606527e+00 -5.584024646859189062e-02
6.325142428971229691e+00 -5.074645871938819608e-02
5.731732320079255594e+00 -4.606346174204212912e-02
5.189832494930165296e+00 -4.173910320156987153e-02
4.695671977347954495e+00 -3.780894649912185101e-02
4.245525788547318768e+00 -3.426035327020593435e-02
3.835985386658715690e+00 -3.092674651097741118e-02
3.463739250431662420e+00 -2.795223205575908532e-02
3.125787366613335561e+00 -2.523352416625964864e-02
2.819280113703342305e+00 -2.281637001987978086e-02
2.541416907992168905e+00 -2.055317205614612050e-02
2.266071748563846189e+00 -1.835692108201357128e-02
2.040827628901213053e+00 -1.651325438745649202e-02
1.817904818773131037e+00 -1.471847109883318849e-02
1.635745279262844631e+00 -1.320012192126783328e-02
1.471330261486113455e+00 -1.188931374482592694e-02
1.322979085741576410e+00 -1.066436973426640629e-02
1.189266784186705062e+00 -9.580498385381740201e-03
1.068698121767609477e+00 -8.608703839098374652e-03
9.601042013566427613e-01 -7.765963277372734883e-03
8.623839059478919378e-01 -6.943258609342577159e-03
7.743980378139334597e-01 -6.263669824085172852e-03
6.877248136464542139e-01 -5.587675917832004256e-03
6.173153914037128320e-01 -4.979603670221994204e-03
1.219041711314455867e+01 -9.603588394919176929e-02
1.111869274947143893e+01 -8.793050142083595755e-02
1.013068804333844852e+01 -8.038777766627609733e-02
9.221176592001228300e+00 -7.340762814080938059e-02
8.385093775746854661e+00 -6.687232535554481216e-02
7.617482660928814653e+00 -6.094459759774885355e-02
6.913855624896751983e+00 -5.540076327620793717e-02
6.269853897221393524e+00 -5.033613870069722496e-02
5.681127947290982583e+00 -4.568344339736510329e-02
5.143585416599544047e+00 -4.140126617724132485e-02
4.653474201702822555e+00 -3.750114496366642458e-02
4.207003307439890705e+00 -3.390129305928719222e-02
3.800886270024995461e+00 -3.067483550745348300e-02
3.431834136995357110e+00 -2.772102909779579696e-02
3.096822020802888265e+00 -2.502424254706887494e-02
2.792924632085437064e+00 -2.262367863366084031e-02
2.517604345566378576e+00 -2.037815524227913622e-02
2.244663458932810496e+00 -1.821720160780719924e-02
2.021402599898221464e+00 -1.638892364735968984e-02
1.800535052071149167e+00 -1.460366282983450135e-02
1.620106600005348563e+00 -1.309366031292142143e-02
1.457138421421006358e+00 -1.180432716850152337e-02
1.310234547282753015e+00 -1.058325526914021333e-02
1.177737523438077805e+00 -9.510708728169997919e-03
1.058300815436053588e+00 -8.545052119605900734e-03
9.507490299322305383e-01 -7.703061644981626897e-03
8.539052996843831123e-01 -6.890688955851525382e-03
7.667934176592663409e-01 -6.212776560176991314e-03
6.809903293490546794e-01 -5.561554172778704341e-03
6.111914289809406986e-01 -4.965627791135912225e-03
1.209316622416899989e+01 -9.532685421514630608e-02
1.102855207632792300e+01 -8.726205272585232930e-02
1.004733117531881526e+01 -7.976541182697211019e-02
9.144250671043860024e+00 -7.282654184017556265e-02
8.314201187839810103e+00 -6.634991589425688618e-02
7.552360040223686788e+00 -6.045484315321000141e-02
6.854089257820403347e+00 -5.498282626714511706e-02
6.215023035643501004e+00 -4.993616306706814140e-02
5.630906223423324697e+00 -4.529612185710076011e-02
5.097612828087926040e+00 -4.106180265205831847e-02
4.611524796203272381e+00 -3.719501268345571515e-02
4.168811141360287742e+00 -3.369616231263605072e-02
3.766108847763477208e+00 -3.041696473850128563e-02
3.400197849850473908e+00 -2.748947912689927303e-02
3.068065351636351856e+00 -2.481458634361138199e-02
2.766870435779120285e+00 -2.242944272624337182e-02
2.493888495396666460e+00 -2.020368795013623500e-02
2.223452478184715808e+00 -1.806378375521810326e-02
2.002238859213179012e+00 -1.626205494818467115e-02
1.783386573398527686e+00 -1.449298181887912970e-02
1.604560299570899629e+00 -1.298939747084958476e-02
1.443200187172617666e+00 -1.172173871360250239e-02
1.297600293786565606e+00 -1.049995075728264032e-02
1.166298520051794130e+00 -9.444052990111029278e-03
1.048040098453366653e+00 -8.477902730539846332e-03
9.414796129396145741e-01 -7.637442264681683184e-03
8.456092287095197113e-01 -6.836533543191325793e-03
7.592734198514369259e-01 -6.156298931661812086e-03
6.743006102415282088e-01 -5.505395094573457306e-03
6.052262491470639105e-01 -4.956156347047044504e-03
1.199644652356942132e+01 -9.463856687402981416e-02
1.093906522913707846e+01 -8.662198515939042998e-02
9.964639179473415709e+00 -7.916633824527467833e-02
9.067860442360634821e+00 -7.224897493994786313e-02
8.243818138891056080e+00 -6.585165095318236406e-02
7.487638867544689880e+00 -5.995975930309484919e-02
6.794665667936178544e+00 -5.452757929974481194e-02
6.160614193917517412e+00 -4.953480439875702912e-02
5.581065287036658162e+00 -4.491764917269639584e-02
5.052090095097786282e+00 -4.072256260488930912e-02
4.569959611085413265e+00 -3.688276886006230243e-02
4.130862157506317800e+00 -3.341585692263678020e-02
3.731623273587197254e+00 -3.019079552740610087e-02
3.368877645062853254e+00 -2.725973633516272712e-02
3.039616098832620406e+00 -2.460208786000228978e-02
2.741019223962130269e+00 -2.223425434515569760e-02
2.470468512225866498e+00 -2.002964459718557799e-02
2.202440379021683992e+00 -1.790688439592766010e-02
1.983204562155777451e+00 -1.613606587427934835e-02
1.766320994007136269e+00 -1.437609508983175334e-02
1.589177565421278082e+00 -1.288204797615421886e-02
1.429252361845407160e+00 -1.163930613979118761e-02
1.285054536857292540e+00 -1.042129561656532540e-02
1.155043999588946546e+00 -9.374276632435816353e-03
1.037838828879921849e+00 -8.409890870665286122e-03
9.322960689656587530e-01 -7.568535350584922571e-03
8.373151994098614326e-01 -6.782138469333008277e-03
7.518303527780765272e-01 -6.102332378657656688e-03
6.677117563337562345e-01 -5.451833520713135484e-03
5.928521536113037227e-01 -4.883952257654942085e-03
1.190040938302982454e+01 -9.392405027906226833e-02
1.085015691675969940e+01 -8.594844998289259685e-02
9.882445949219569314e+00 -7.857327554988970120e-02
8.992017161183911256e+00 -7.168091391190703487e-02
8.173936378870346076e+00 -6.532540335904792050e-02
7.423463549519603077e+00 -5.947674968102305976e-02
6.735753498398665329e+00 -5.407798506876401040e-02
6.106548627864966328e+00 -4.913117622727918021e-02
5.531603623504216749e+00 -4.456974599011782889e-02
5.006933589283830699e+00 -4.037136179646561018e-02
4.528703586890410193e+00 -3.655660561741003178e-02
4.093336447875911333e+00 -3.312839616559721395e-02
3.697389479156107939e+00 -2.993373710646488745e-02
3.337770368818500977e+00 -2.702721032456918346e-02
3.011373908297344304e+00 -2.438922225216110309e-02
2.715367577874843175e+00 -2.203702443872448610e-02
2.447243583402977762e+00 -1.985281582296359593e-02
2.181631006720010202e+00 -1.773953491377732936e-02
1.964418656231035509e+00 -1.600716556380724423e-02
1.749423914898827759e+00 -1.425751251072134365e-02
1.573910076496837673e+00 -1.277293042268302405e-02
1.415505910637843812e+00 -1.155108359741942835e-02
1.272598535446483714e+00 -1.033527284538597428e-02
1.143792662876523814e+00 -9.302687353629116029e-03
1.027759410011044094e+00 -8.340041656284963301e-03
9.231984558144199493e-01 -7.502835795365056168e-03
8.291226311273856009e-01 -6.727702128127984252e-03
7.444885356804936682e-01 -6.046383106196384812e-03
6.611457409796545059e-01 -5.397738421840793215e-03
4.474649266230822930e-01 -3.569152405452755920e-03
1.180500478276042386e+01 -9.322844901532008344e-02
1.076180235757038695e+01 -8.530963636673466466e-02
9.800825420213350014e+00 -7.793652265806151613e-02
8.916730236989277358e+00 -7.108598157672599283e-02
8.104665969894776723e+00 -6.479709756533134912e-02
7.359632624071672957e+00 -5.900131840778399805e-02
6.677260543569535578e+00 -5.362839558256314587e-02
6.052940923456334055e+00 -4.872501163201904684e-02
5.482578091894693806e+00 -4.420192777993665889e-02
4.962139198528113582e+00 -4.002678682083507522e-02
4.487791573746419793e+00 -3.624447189612061554e-02
4.056045528271879697e+00 -3.284287096800708738e-02
3.663547188024602441e+00 -2.967315252443188112e-02
3.306915651805790279e+00 -2.679238525753647668e-02
2.983338632407284141e+00 -2.417255731317662776e-02
2.690016550682611474e+00 -2.183852301228311060e-02
2.424214864149702997e+00 -1.967311728013544300e-02
2.161004491510951198e+00 -1.757510124827229778e-02
1.945719063116650993e+00 -1.586209219581553170e-02
1.732720439622569053e+00 -1.413888714832000487e-02
1.558834422691536714e+00 -1.266214268364861985e-02
1.401832829826988203e+00 -1.146237697421217776e-02
1.260331795697433144e+00 -1.025392854928460808e-02
1.132723159122451806e+00 -9.232234506863034804e-03
1.017766715675016975e+00 -8.271552748220679582e-03
9.142460212384598828e-01 -7.432216699890628261e-03
8.210649057471949286e-01 -6.671496535748906893e-03
7.371453320715150026e-01 -5.990839065240539940e-03
6.546500118568797655e-01 -5.341143805343494602e-03
3.009305105415591153e-01 -2.462489756863214026e-03
1.171020648680163490e+01 -9.251723760218290293e-02
1.067396894584573452e+01 -8.463663881657097765e-02
9.719695257264113764e+00 -7.733939319186475259e-02
8.841997830882625919e+00 -7.052334120055564481e-02
8.035792806400667843e+00 -6.428966988860904119e-02
7.296342836509614571e+00 -5.852651898133429120e-02
6.619182963113382279e+00 -5.318758016989937748e-02
5.999732417202912060e+00 -4.827917705870601178e-02
5.433909298612986660e+00 -4.382808776691149433e-02
4.917603741770777859e+00 -3.968271767030214642e-02
4.447256000295851663e+00 -3.592856725458286327e-02
4.019082742661505669e+00 -3.255498917203316495e-02
3.629854076874662550e+00 -2.940788929722128534e-02
3.276334607141026645e+00 -2.655368620954873596e-02
2.955608880278351780e+00 -2.395868235369701810e-02
2.664765701816889987e+00 -2.163580648584769936e-02
2.376543863702321513e+00 -1.928584058630473941e-02
2.140567235268979740e+00 -1.737808917442285050e-02
1.927164411054119952e+00 -1.570525258730317078e-02
1.716212045054812174e+00 -1.401751714041831430e-02
1.543851256704820596e+00 -1.255383848205519730e-02
1.388355228819396547e+00 -1.135415596805578776e-02
1.248153595880264755e+00 -1.019767351685881528e-02
1.121741498436971574e+00 -9.160460389545226415e-03
1.007860500983879026e+00 -8.199817538180317888e-03
9.053276821166680310e-01 -7.385888826614785477e-03
8.130171097486692533e-01 -6.613171262221349822e-03
7.299663840243301172e-01 -5.935175994872522037e-03
6.481640940001680562e-01 -5.282725259793807394e-03
2.016323783710007866e-01 -1.680826849711039225e-03
1.161590951335879573e+01 -9.180767565725854451e-02
1.058682081638751704e+01 -8.397527245039208832e-02
9.639099377607857733e+00 -7.674359103103869928e-02
8.767691163189015313e+00 -6.997674394343113280e-02
7.967474194016322286e+00 -6.377222802653781386e-02
7.233541002690493826e+00 -5.801074057551319774e-02
6.561521737383396946e+00 -5.275252163819695028e-02
5.946914653842759080e+00 -4.787179313123208352e-02
5.385576122905341379e+00 -4.345851869779526755e-02
4.873523452713103943e+00 -3.933620480088437926e-02
4.407030261340342037e+00 -3.561244208614845058e-02
3.982453016700163051e+00 -3.226589218654114799e-02
3.596552293541718903e+00 -2.914419851108675241e-02
3.246064915731199818e+00 -2.631670711334583093e-02
2.928084379963611816e+00 -2.373997283429510677e-02
2.639813434036101913e+00 -2.145465109057809530e-02
2.354126907398816471e+00 -1.911198847810790732e-02
2.120245871657678638e+00 -1.721389802005213188e-02
1.888856474658500595e+00 -1.539831963309934958e-02
1.699799270474447122e+00 -1.387324334207940685e-02
1.529060285331675484e+00 -1.243143474075527645e-02
1.374971264235682167e+00 -1.124108846063162810e-02
1.236064175616378602e+00 -1.007768231293828566e-02
1.110847208257027319e+00 -9.089346822750137000e-03
9.980449287463815100e-01 -8.125237881792731279e-03
8.964949645414160839e-01 -7.329678109396516213e-03
8.051039502265923131e-01 -6.555337533458074212e-03
7.228085407177992083e-01 -5.877826729207317850e-03
6.418557770511783556e-01 -5.225609025667531451e-03
1.263093635777186563e+01 -9.947696256669275039e-02
1.152221773207668321e+01 -9.110752606892164041e-02
1.050015143595133615e+01 -8.332983091503351480e-02
9.559134412934506386e+00 -7.611553892817959910e-02
8.693958921256674799e+00 -6.941233789612442917e-02
7.899571281212618423e+00 -6.325984497984737942e-02
7.171201153649167992e+00 -5.753183662492232509e-02
6.504375709174348152e+00 -5.231072763835190043e-02
5.894590780583571110e+00 -4.745465409214893321e-02
5.337713109939713263e+00 -4.308112998969773622e-02
4.829801140058231468e+00 -3.900629171024689451e-02
4.367147086376495402e+00 -3.529630742728162573e-02
3.946145829360812929e+00 -3.197574268456908342e-02
3.563471351148242316e+00 -2.887767568982090027e-02
3.216006748380160207e+00 -2.609547132383274737e-02
2.900794116069702611e+00 -2.354370437709004532e-02
2.615061374499946911e+00 -2.126066886424835337e-02
2.331903329778083567e+00 -1.893616494818685381e-02
2.100192073956002936e+00 -1.705108645099059211e-02
1.870897814548015070e+00 -1.524118617735448732e-02
1.683481530067174381e+00 -1.373318966478932236e-02
1.514398891863166785e+00 -1.230699760513716615e-02
1.361777755610730223e+00 -1.112591825653777219e-02
1.224163436951136497e+00 -9.992505423222617159e-03
1.100096505093265398e+00 -9.015544826753931276e-03
9.883306907219224779e-01 -8.055795323143150402e-03
8.877479842752444839e-01 -7.271485519046301006e-03
7.971921870111213781e-01 -6.495988115996938900e-03
7.157159615050228130e-01 -5.821782735336703159e-03
6.355373432504289877e-01 -5.190419461626064566e-03
1.253051564548742469e+01 -9.872892639936808878e-02
1.142923649406758990e+01 -9.039990657499592797e-02
1.041414793687320284e+01 -8.269462644123837247e-02
9.479729476998649318e+00 -7.550434831068704444e-02
8.620713292476876788e+00 -6.884141159182752268e-02
7.832190868498181580e+00 -6.269765838466706542e-02
7.109364821497961451e+00 -5.705153880484419709e-02
6.447601039879284457e+00 -5.185783709712099565e-02
5.842556638425334015e+00 -4.706679847489188273e-02
5.290224979282581508e+00 -4.266100312626574381e-02
4.786410193766372778e+00 -3.866073350992706159e-02
4.327602696276017014e+00 -3.497593363489152202e-02
3.910071719017677694e+00 -3.164356480129793675e-02
3.530708249224698836e+00 -2.858739363948159529e-02
3.186191121385194336e+00 -2.584849726181436338e-02
2.873751375690169141e+00 -2.332751006864506454e-02
2.590605655534175877e+00 -2.106492487089324170e-02
2.309886416046118551e+00 -1.875797381692288421e-02
2.080326178640329093e+00 -1.688860689244645399e-02
1.853063985884613185e+00 -1.508519525878255531e-02
1.667440841937440466e+00 -1.358610456900973679e-02
1.499784129229805973e+00 -1.218236546553899159e-02
1.348648849903723912e+00 -1.100757018809269891e-02
1.212265212054010055e+00 -9.867859345884105737e-03
1.089420622668237248e+00 -8.930944163543917680e-03
9.786987720951795255e-01 -7.983495274612745912e-03
8.790862417933722472e-01 -7.206683769457185654e-03
7.894151433912225402e-01 -6.436565717133337951e-03
7.010780529738496192e-01 -5.697679754111563757e-03
6.293020273905003403e-01 -5.109857961025136841e-03
1.243071468864116191e+01 -9.797131113471610475e-02
1.133678456176923532e+01 -8.971538819838457968e-02
1.032868358104646234e+01 -8.203053345464719759e-02
9.400831783934279429e+00 -7.491185594871348219e-02
8.547963347234066589e+00 -6.827565681370018069e-02
7.765269199015791379e+00 -6.217973290743557258e-02
7.047912210953303003e+00 -5.652825524896028936e-02
6.391283761117920292e+00 -5.140055645721766653e-02
5.791012976578867821e+00 -4.664581601097345098e-02
5.243005355373910881e+00 -4.228344915579821534e-02
4.743392578019674843e+00 -3.831217904392315854e-02
4.288326496502191887e+00 -3.468472877068564525e-02
3.874324875482461294e+00 -3.134434284702795892e-02
3.498185513629478827e+00 -2.831943548230186902e-02
3.156652008659832642e+00 -2.560134406431089499e-02
2.846961772378980626e+00 -2.310701133748091149e-02
2.566249802730668161e+00 -2.086820419866703552e-02
2.288151810577677026e+00 -1.857484916253536109e-02
2.060549011461171087e+00 -1.672030147075952503e-02
1.835414153923893510e+00 -1.489374546768461489e-02
1.651404172788331293e+00 -1.343912865658746479e-02
1.485385712645808098e+00 -1.205574463003823704e-02
1.335627793282313958e+00 -1.089004633271524990e-02
1.200534141344062444e+00 -9.757153786433483619e-03
1.078829372877982307e+00 -8.824426462215005651e-03
9.692249267250263589e-01 -7.905709570336302838e-03
8.705096666778168180e-01 -7.143810996974011597e-03
7.816471705572659578e-01 -6.379783148750384388e-03
6.942075019578389794e-01 -5.637909237356377584e-03
6.230812349336353195e-01 -5.049857036752049798e-03
1.233151635295205750e+01 -9.722321545971059076e-02
1.124495143509510520e+01 -8.899634788401659946e-02
1.024371806637210192e+01 -8.135784604681571552e-02
9.322451895335385430e+00 -7.428379776805267565e-02
8.475799173590978342e+00 -6.771044544198731585e-02
7.698894816089535631e+00 -6.166263614917904395e-02
6.986967520228228423e+00 -5.607049198197950474e-02
6.335373682662412520e+00 -5.093143299958002163e-02
5.739856384705785075e+00 -4.623264816715264014e-02
5.196254899521743909e+00 -4.190480051114948284e-02
4.700727008519839600e+00 -3.796439898763225018e-02
4.249432336506605346e+00 -3.433440284192511988e-02
3.838899321511628937e+00 -3.105454903983117729e-02
3.465957251833443831e+00 -2.804844348592240230e-02
3.127424478578630485e+00 -2.534930976649101345e-02
2.820350811861432216e+00 -2.288449248716061327e-02
2.542190566850829114e+00 -2.066667604116775858e-02
2.266529193897999672e+00 -1.839420786112386588e-02
2.041006357569507657e+00 -1.655613563011728087e-02
1.817848313990506171e+00 -1.474049108873060412e-02
1.635630907603680795e+00 -1.328635655247733215e-02
1.471129559099487505e+00 -1.192842349854690391e-02
1.322735514413097446e+00 -1.076762361186192271e-02
1.188893333240721439e+00 -9.641920116148821468e-03
1.068342789178992502e+00 -8.718735857465317526e-03
9.597931722526280574e-01 -7.831179489774929559e-03
8.620250153806003901e-01 -7.042847069160592700e-03
7.740141006934512236e-01 -6.318809127081564773e-03
6.873783623170340862e-01 -5.577030562076000508e-03
6.169611081682773168e-01 -4.986226225743154924e-03
1.223299011426638039e+01 -9.646642231249687172e-02
1.115368888707833683e+01 -8.832595710109365783e-02
1.015942780561122305e+01 -8.071659284039305049e-02
9.244578674292577958e+00 -7.367460096747444065e-02
8.404077996954089969e+00 -6.714688878464364352e-02
7.632907627904756076e+00 -6.115114788388088113e-02
6.926450831053350576e+00 -5.556017003372349522e-02
6.279872107688229121e+00 -5.049293651817046008e-02
5.689067321528036736e+00 -4.581140649619566685e-02
5.149870655182519741e+00 -4.152585444680009785e-02
4.658312888340939928e+00 -3.761919945082987937e-02
4.210830006281883087e+00 -3.404149228461696847e-02
3.803800476179616030e+00 -3.075420555030475289e-02
3.433963358612870831e+00 -2.777598710957215195e-02
3.098326921881171092e+00 -2.509833750587191215e-02
2.794042199562090545e+00 -2.266049460471645377e-02
2.518330257137163741e+00 -2.045822833094685517e-02
2.245087568900548725e+00 -1.821242709312263439e-02
2.021609024232966068e+00 -1.638476372081866875e-02
1.800553402039751782e+00 -1.458736924083908933e-02
1.619973210420334153e+00 -1.314102103639611802e-02
1.457000107321875682e+00 -1.179810957500583915e-02
1.309954668577094639e+00 -1.064505531352171776e-02
1.177446036563630338e+00 -9.527157110043498259e-03
1.057984582085897296e+00 -8.608463402669021616e-03
9.504193966521851111e-01 -7.751290039440741561e-03
8.535419900408717231e-01 -6.938867434161839765e-03
7.663903875651428832e-01 -6.255849475864711309e-03
6.806329937576605094e-01 -5.513724178462469858e-03
6.108931067285706673e-01 -4.927232769958202370e-03
1.213508979903125962e+01 -9.574015105547942217e-02
1.106303869879855029e+01 -8.760705644634124434e-02
1.007562641989761332e+01 -8.006948192035820422e-02
9.167251571872471416e+00 -7.307583317194332739e-02
8.332972171090014868e+00 -6.657365846676874255e-02
7.567498296013154935e+00 -6.062191058319066350e-02
6.866361944671504958e+00 -5.506521387372857040e-02
6.224858373811334111e+00 -5.004975984993902116e-02
5.638684038121579256e+00 -4.539536863911498854e-02
5.103851334491427139e+00 -4.114695789035682089e-02
4.616347203733147886e+00 -3.726441695338725268e-02
4.172535404264983150e+00 -3.371595565549397738e-02
3.768925250429353113e+00 -3.051141147932037029e-02
3.402282818594025926e+00 -2.750521651347507396e-02
3.069613224098326931e+00 -2.484725409823537387e-02
2.767935664870297519e+00 -2.243974011796493612e-02
2.494674054738645452e+00 -2.023889430062124350e-02
2.223860752686329878e+00 -1.802324852796076404e-02
2.002457443202930065e+00 -1.621622162617899696e-02
1.783354118893263562e+00 -1.443101286692525555e-02
1.604408760915909227e+00 -1.298727076005612088e-02
1.442943492743932188e+00 -1.166763534767307001e-02
1.297301528071661547e+00 -1.052454589271481673e-02
1.166003201454864024e+00 -9.413638921574450646e-03
1.047713119358991252e+00 -8.475984885331414725e-03
9.411312974038567036e-01 -7.661937430515993255e-03
8.452356507532290397e-01 -6.839465658461563353e-03
7.589515438209873954e-01 -6.180542923919628111e-03
6.739712568950609883e-01 -5.454142008728623224e-03
5.984136288309634955e-01 -4.810878181499255064e-03
1.203771702677681610e+01 -9.501062706168728056e-02
1.097296709781961432e+01 -8.693721833717585334e-02
9.992456272263346762e+00 -7.940615135411080439e-02
9.090547542646266521e+00 -7.243100741374125517e-02
8.262277434142600185e+00 -6.601780254473581244e-02
7.502577128824121644e+00 -6.007961846725119737e-02
6.806768105943119984e+00 -5.463531427886530317e-02
6.170177175291146732e+00 -4.962452497891397390e-02
5.588691269836510322e+00 -4.501294282889024140e-02
5.058196482754736323e+00 -4.076101640966940665e-02
4.574701912431637041e+00 -3.689983005655895348e-02
4.134576021829635906e+00 -3.340499709722445643e-02
3.734375030635679771e+00 -3.022424385547636816e-02
3.370899674145265923e+00 -2.724472237523416565e-02
3.041107770573413305e+00 -2.460647979734323712e-02
2.742031702256341408e+00 -2.222798147793595552e-02
2.471213360983208318e+00 -2.003744003737722643e-02
2.202876463158293330e+00 -1.785319847628044285e-02
1.983439093929377117e+00 -1.606001931794144577e-02
1.766349739842058897e+00 -1.428876990548363576e-02
1.589036568754484513e+00 -1.284869537697129992e-02
1.429080926144751018e+00 -1.155195712335390507e-02
1.284799013191436190e+00 -1.041465904910899090e-02
1.154716335905595859e+00 -9.309076779306190222e-03
1.037528321663752751e+00 -8.404200495002603702e-03
9.319891831081457134e-01 -7.502589218330261468e-03
8.370141144768312724e-01 -6.751882850584554896e-03
7.515113316166511792e-01 -6.102808367675394835e-03
6.673787823796625274e-01 -5.405498035905967336e-03
4.516323849075085661e-01 -3.610958807337719297e-03
1.194101081449908897e+01 -9.430550647444493895e-02
1.088348457420395121e+01 -8.627341936602449246e-02
9.909728188462430865e+00 -7.881518190759455311e-02
9.014346084984339313e+00 -7.189258237917393879e-02
8.192140563399396669e+00 -6.547530649319752150e-02
7.438100155234711686e+00 -5.962327474497142177e-02
6.747537255261043754e+00 -5.419439062859287420e-02
6.115982605817798401e+00 -4.923097576228967209e-02
5.539065581077347034e+00 -4.465507061890706952e-02
5.012905921847594648e+00 -4.042650058819727277e-02
4.533329484420922206e+00 -3.660160081958967193e-02
4.096901291294526182e+00 -3.313214678470387947e-02
3.700145666669078182e+00 -2.997689028410775378e-02
3.339730278478052927e+00 -2.702473242059193898e-02
3.012809814497624306e+00 -2.440192470548077988e-02
2.716332343842006836e+00 -2.205374185824463332e-02
2.447949107711209660e+00 -1.987008064883763817e-02
2.182041760323484514e+00 -1.771550505103686862e-02
1.964507012578502465e+00 -1.593829020328709628e-02
1.749443459407899137e+00 -1.417916324508240733e-02
1.573801572232270241e+00 -1.274374798518405558e-02
1.415314463109410781e+00 -1.147200826114430118e-02
1.272363634899124740e+00 -1.034339921738685122e-02
1.143532836212665105e+00 -9.244661688245761968e-03
1.027430109762375032e+00 -8.343856302940946823e-03
9.229124437655474855e-01 -7.510227244091377714e-03
8.288191772487749631e-01 -6.700206013596733332e-03
7.441547678397801846e-01 -6.057236050396526059e-03
6.607928025124877314e-01 -5.389021563436633203e-03
3.037502908091296860e-01 -2.492163120974536742e-03
1.184495892371132264e+01 -9.359652080325729651e-02
1.079457209706339782e+01 -8.563661409241837830e-02
9.827642739418102735e+00 -7.822528098466624558e-02
8.938703305534943411e+00 -7.133935885807492217e-02
8.122478845426433836e+00 -6.501108309528684515e-02
7.374107639380354406e+00 -5.915488263156149645e-02
6.688826467144403765e+00 -5.374080631617441511e-02
6.062213200587258655e+00 -4.877954737206416369e-02
5.489928910168259790e+00 -4.429586999671630831e-02
4.967900551035866918e+00 -4.009489470702420205e-02
4.492404909072944541e+00 -3.629691225673268434e-02
4.059581264517839294e+00 -3.285382101437459706e-02
3.666141495542481366e+00 -2.972497340218867995e-02
3.308875903960563303e+00 -2.679540975239752890e-02
2.984730484989722044e+00 -2.419839342745062211e-02
2.690923700431880672e+00 -2.187811107190909196e-02
2.399677079825850878e+00 -1.945950160825747621e-02
2.161367163522976753e+00 -1.754438874236713408e-02
1.945836188475582818e+00 -1.581662249664601144e-02
1.732731582736691145e+00 -1.407191210702322601e-02
1.558707727701073908e+00 -1.268583103185723891e-02
1.401639311936230925e+00 -1.138595148401793690e-02
1.260077994294640735e+00 -1.024942941833537069e-02
1.132437182627010319e+00 -9.178287505897227139e-03
1.017424056700316992e+00 -8.285714211963664949e-03
9.138813481492973345e-01 -7.393865115386335368e-03
8.206753352766138487e-01 -6.647182337300451202e-03
7.368085026989521502e-01 -6.010207952279723008e-03
6.542956203671822513e-01 -5.362088633715165510e-03
2.035208844242222259e-01 -1.656584790533032706e-03
1.174946257241624359e+01 -9.288878530556449187e-02
1.070629244755000542e+01 -8.498046284397442474e-02
9.746099266239610870e+00 -7.759571953468677452e-02
8.863530969142264127e+00 -7.077895934905349684e-02
8.053361583598443119e+00 -6.448191467511481256e-02
7.310586762912405057e+00 -5.864081539896816297e-02
6.630537907351696347e+00 -5.330020203499350601e-02
6.008844703453287472e+00 -4.838445664798578238e-02
5.441080858164808021e+00 -4.392567637135354891e-02
4.923328818985515554e+00 -3.976216457110739316e-02
4.451724404278892600e+00 -3.599300377006738744e-02
4.022543998203190974e+00 -3.258297422283614603e-02
3.632456834533932977e+00 -2.947323726517641143e-02
3.278242989890395087e+00 -2.657164027809758022e-02
2.956942095232316881e+00 -2.399144814272287027e-02
2.665726064492125680e+00 -2.163580756795641796e-02
2.377124867168591393e+00 -1.929287902774051017e-02
2.140926117519741378e+00 -1.738952893555375384e-02
1.907159917630088852e+00 -1.551753506112614998e-02
1.716194940339394348e+00 -1.396199788509619281e-02
1.543737216959023772e+00 -1.257867427620474980e-02
1.388153470632527364e+00 -1.131033959454623601e-02
1.247881092145863402e+00 -1.019129429488793183e-02
1.121475622688950624e+00 -9.111558659764760690e-03
1.007520692113952565e+00 -8.221026171309328903e-03
9.050204217449598909e-01 -7.340664623304196668e-03
8.127164805374198497e-01 -6.594494892464167896e-03
7.296282845844035414e-01 -5.963136715712245503e-03
6.478902832568260717e-01 -5.314349107235484711e-03
1.277897533327750601e+01 -1.006956673422957083e-01
1.165452296477955230e+01 -9.219735910050790018e-02
1.061859894947625804e+01 -8.431411212596237603e-02
9.665118493634061281e+00 -7.700520976635989723e-02
8.788861937706892391e+00 -7.021740982417938592e-02
7.984657414725569780e+00 -6.396851939438671919e-02
7.247501929114201324e+00 -5.817351234734819548e-02
6.572669761395085963e+00 -5.290337156313120598e-02
5.955890373922919423e+00 -4.799121458797225848e-02
5.392706406513815942e+00 -4.355350488377236762e-02
4.879115596624195028e+00 -3.944610523184351181e-02
4.411386075538743512e+00 -3.568695525363003301e-02
3.985839307004805487e+00 -3.230144492489148145e-02
3.599091535501333095e+00 -2.922012546667144064e-02
3.247911201610588439e+00 -2.639507086549946688e-02
2.929359954734931382e+00 -2.377695194812127349e-02
2.640731255389278331e+00 -2.145518354113623224e-02
2.354687097781475558e+00 -1.912857845505296084e-02
2.120634511506458875e+00 -1.723856930416342928e-02
1.889005158089588798e+00 -1.539091765407434378e-02
1.699764198346674249e+00 -1.385016336517821446e-02
1.528920883891654814e+00 -1.246517664155135340e-02
1.374828060194836166e+00 -1.120344035425573960e-02
1.235783193426943205e+00 -1.011674792418414993e-02
1.110562459908083222e+00 -9.040457323862861883e-03
9.977750405446736970e-01 -8.162786335439688179e-03
8.961683797789298245e-01 -7.287732209105714405e-03
8.047416971209198078e-01 -6.539918321018536873e-03
7.224759190547913601e-01 -5.917815119299826843e-03
6.414895371951309100e-01 -5.210658260530235363e-03
1.267722839624461351e+01 -9.994153755121948368e-02
1.156036374262525968e+01 -9.149399218783048349e-02
1.053148153767463846e+01 -8.368291032933256046e-02
9.584771384309973996e+00 -7.641882007334641069e-02
8.714793399936096918e+00 -6.963486983341631020e-02
7.916519436987895730e+00 -6.346552402657121283e-02
7.184910064725379186e+00 -5.770574030202892113e-02
6.515353062371007198e+00 -5.246602657180429730e-02
5.903315283221418852e+00 -4.756065293585978737e-02
5.344707254292506704e+00 -4.314390649166796599e-02
4.835275961394102318e+00 -3.911091039417153442e-02
4.371454948630660198e+00 -3.538245234422175006e-02
3.949436686152326459e+00 -3.202110932191877535e-02
3.565948782895671076e+00 -2.892154938422743585e-02
3.217792667655445360e+00 -2.616952262268085541e-02
2.902082019297794080e+00 -2.357181985106970162e-02
2.616035792976690644e+00 -2.126729272609424390e-02
2.332502094436189388e+00 -1.896067833274437189e-02
2.100532500960511140e+00 -1.708471295382061467e-02
1.871021052539862506e+00 -1.527114868878181111e-02
1.683495986897196817e+00 -1.373914295404991132e-02
1.514195549814762787e+00 -1.234613835556402570e-02
1.361515716095925477e+00 -1.109843337782810690e-02
1.223853736373335055e+00 -1.003560613535040523e-02
1.099836529280783903e+00 -8.971254393860697215e-03
9.880298218321065251e-01 -8.100257214946128201e-03
8.874029533164046191e-01 -7.229470232960174582e-03
7.968517657407839794e-01 -6.483660880862337529e-03
7.076871113057434659e-01 -5.807057736273746849e-03
6.351594516819457636e-01 -5.221166295298207069e-03
1.257610838952608034e+01 -9.920808885636220320e-02
1.146676780311006993e+01 -9.080615215304319032e-02
1.044491369173109341e+01 -8.302086563535654440e-02
9.504856534967744963e+00 -7.578932988294834194e-02
8.641158313809063074e+00 -6.910250154598192307e-02
7.848798411859073454e+00 -6.294842102112181703e-02
7.122755081981574143e+00 -5.724566984445484535e-02
6.458364588527270911e+00 -5.201924065679556369e-02
5.851232657224339384e+00 -4.715566838100223451e-02
5.296981990053263978e+00 -4.278067447913262017e-02
4.791773901676948277e+00 -3.878300928431939465e-02
4.331799932799101249e+00 -3.508435708765716282e-02
3.913360703486667980e+00 -3.173528903470993617e-02
3.533123655419529552e+00 -2.866437981350162742e-02
3.187985034157482467e+00 -2.594276787969152995e-02
2.875011696562845387e+00 -2.336203563852533305e-02
2.591437783493153457e+00 -2.108425509836209591e-02
2.310460024272395607e+00 -1.878732703689644026e-02
2.080578707555901463e+00 -1.692520831659813721e-02
1.853139972393122115e+00 -1.509379104079995593e-02
1.667346614679898087e+00 -1.362608465895283859e-02
1.499662355748590414e+00 -1.222610204435212178e-02
1.348392830823748501e+00 -1.099344870479786705e-02
1.212028320172555906e+00 -9.936938348474531543e-03
1.089097837180068362e+00 -8.913876379249837528e-03
9.784086245955271322e-01 -8.038575323222520858e-03
8.787379436831441737e-01 -7.176435070410769335e-03
7.890304725702312894e-01 -6.428818303011033138e-03
7.007614785986565620e-01 -5.756091134579546797e-03
6.289516268611493599e-01 -5.171771370895228946e-03
1.247553337945834073e+01 -9.844689917143172042e-02
1.137365441084463846e+01 -9.012513212962128262e-02
1.035887291810105637e+01 -8.239138379158161829e-02
9.425555555316774914e+00 -7.519889123483815274e-02
8.568177067896542098e+00 -6.854272196322075406e-02
7.781663537461394498e+00 -6.241854390439464939e-02
7.061124840592715834e+00 -5.672768725769817416e-02
6.401879609256834414e+00 -5.157065721675272579e-02
5.799541620269362596e+00 -4.675457832966614657e-02
5.249728616939037806e+00 -4.241878694687799961e-02
4.748624403563867169e+00 -3.844849452113655031e-02
4.292447804528400468e+00 -3.476391646658954365e-02
3.877539916269488796e+00 -3.145887479510007384e-02
3.500519483209757254e+00 -2.840581041041682561e-02
3.158388907402186252e+00 -2.570584891151363530e-02
2.848154845529688561e+00 -2.315209631596484158e-02
2.567138222219564447e+00 -2.089281240990853786e-02
2.288684932232131430e+00 -1.861951506790928551e-02
2.060857519712505415e+00 -1.677054007928973148e-02
1.835441708395878946e+00 -1.495054265000947055e-02
1.651390446389705557e+00 -1.350874513135027002e-02
1.485224497570171609e+00 -1.210832017679064690e-02
1.335408154432215611e+00 -1.088401299917787085e-02
1.200293855750803163e+00 -9.831593946471425122e-03
1.078546425270801690e+00 -8.818250240007778976e-03
9.688970654725209686e-01 -7.969517881842157203e-03
8.701568621906387024e-01 -7.117852850850357217e-03
7.813177143074816478e-01 -6.372715938420190664e-03
6.938875344505059939e-01 -5.706761671224724539e-03
6.227964638137033493e-01 -5.119746774271136461e-03
1.237565258491299502e+01 -9.769332275216435768e-02
1.128124412086634898e+01 -8.943386528560402782e-02
1.027349714555547777e+01 -8.170487614366253593e-02
9.346715187523773949e+00 -7.460882408740054927e-02
8.495680337881070798e+00 -6.798414370265777606e-02
7.715018787101016073e+00 -6.189949448710012347e-02
6.999859039064459942e+00 -5.628312773834466542e-02
6.345808650932892370e+00 -5.112308516434211497e-02
5.748202025920432057e+00 -4.639144418701134087e-02
5.202843190156736242e+00 -4.206118136268033325e-02
4.705830953099512826e+00 -3.811004956696188023e-02
4.253469921377995178e+00 -3.446671600132102803e-02
3.842018612351048024e+00 -3.117120961409799301e-02
3.468231930244873418e+00 -2.814780006473721272e-02
3.129105921728773332e+00 -2.546526281211821188e-02
2.821592480418519955e+00 -2.294319729129316518e-02
2.543035589919249162e+00 -2.070473571390343479e-02
2.267040171620104960e+00 -1.844566791165501776e-02
2.041295856185452617e+00 -1.661228925923621466e-02
1.817945760503120178e+00 -1.480500249210886174e-02
1.635576623322815282e+00 -1.339234276904804725e-02
1.470970083417312502e+00 -1.198637687347190589e-02
1.322516726453094593e+00 -1.077498122768271067e-02
1.188647626534349966e+00 -9.722078521665117670e-03
1.068081451833670314e+00 -8.723788670797922098e-03
9.594638219496427478e-01 -7.887253643742183143e-03
8.616605284415740362e-01 -7.061725020738371557e-03
7.736902673240992900e-01 -6.314090244066911280e-03
6.870379346786799069e-01 -5.656441934896094467e-03
6.166244944873475742e-01 -5.073240857376873185e-03
1.227646147923754505e+01 -9.697074782865236497e-02
1.118940000693371850e+01 -8.872617609072840084e-02
1.018868024112494375e+01 -8.106283500067380798e-02
9.268588367032496222e+00 -7.399796840028310951e-02
8.423675743730688836e+00 -6.740321449346309279e-02
7.648815712458921112e+00 -6.139247217374300958e-02
6.939121426793650294e+00 -5.580385277133638466e-02
6.290141293085661722e+00 -5.067508750924092781e-02
5.697279086536172876e+00 -4.598606987379978001e-02
5.156324416408935463e+00 -4.169481999440134701e-02
4.663390219278913840e+00 -3.777494222043022848e-02
4.214790025630152037e+00 -3.415693863305847150e-02
3.806850912509248452e+00 -3.089801703950578737e-02
3.436252621468649515e+00 -2.788807142329410155e-02
3.100032755668817863e+00 -2.522469579050831689e-02
2.795238275889527557e+00 -2.272820609156404187e-02
2.519130293991301617e+00 -2.051486578995592724e-02
2.245609778165095438e+00 -1.826919738820288741e-02
2.021878758825267575e+00 -1.645319123923604313e-02
1.800637395073595437e+00 -1.465959683481569964e-02
1.619900206747468374e+00 -1.324335662287468712e-02
1.456812441206082331e+00 -1.186365212740558492e-02
1.309762703881466983e+00 -1.066648224877045706e-02
1.177189323487500383e+00 -9.618183085811232019e-03
1.057703585345784125e+00 -8.679478606204322003e-03
9.500704069148994124e-01 -7.790641874146500903e-03
8.532488800755793079e-01 -6.997827934703816817e-03
7.660622321358733222e-01 -6.297252998961657897e-03
6.803573920507924866e-01 -5.602761583392880385e-03
6.040388919172160476e-01 -4.968870985598798987e-03
1.217782007457043036e+01 -9.621630231061219229e-02
1.109821902616307376e+01 -8.804625635408716566e-02
1.010448273377487283e+01 -8.043229255233150243e-02
9.190921201255559225e+00 -7.338195529701420361e-02
8.352118822873460857e+00 -6.684422811440889067e-02
7.583119630229274932e+00 -6.088869975297915571e-02
6.878861540406281172e+00 -5.530330349551253188e-02
6.234921861319787872e+00 -5.026999722274203691e-02
5.646789813801087909e+00 -4.556059730467737490e-02
5.110173907242559821e+00 -4.127326080587852275e-02
4.621298056260806142e+00 -3.739798414518723940e-02
4.176386926541254319e+00 -3.384650813312765905e-02
3.771909752252915027e+00 -3.061659715007652299e-02
3.404583810481175643e+00 -2.762501574644669194e-02
3.071268661293360847e+00 -2.498544696781216171e-02
2.769085784818412943e+00 -2.251414494782932527e-02
2.495451812844586836e+00 -2.032008944945517051e-02
2.224357358236344950e+00 -1.809249629576083207e-02
2.002701337017998018e+00 -1.629203508240222725e-02
1.783428103513544638e+00 -1.451174753449469175e-02
1.604416061604567512e+00 -1.310111538275533262e-02
1.442846337995057793e+00 -1.174135776290392841e-02
1.297124379964445628e+00 -1.055579233283752451e-02
1.165719148556569218e+00 -9.506584162333006627e-03
1.047413571783307296e+00 -8.530731077491835596e-03
9.408623161504323651e-01 -7.693980257331722340e-03
8.449222961862911108e-01 -6.940951781273681058e-03
7.586168061505272897e-01 -6.210269803088606065e-03
6.736834610254972544e-01 -5.551290682578425596e-03
4.559286296582123477e-01 -3.577269226883354660e-03
1.207975638505291904e+01 -9.548796357657866885e-02
1.100755717982602278e+01 -8.733357399652084962e-02
1.002079546660889164e+01 -7.976564134021740804e-02
9.113749590150748148e+00 -7.275686534693097396e-02
8.281171614008309589e+00 -6.630668300725205133e-02
7.517872776378851540e+00 -6.033783336201566788e-02
6.819026465944019400e+00 -5.482016608228902632e-02
6.180125133089667600e+00 -4.983602549947362820e-02
5.596642714364481463e+00 -4.515192470843628486e-02
5.064387427897695027e+00 -4.090032036155313161e-02
4.579558394864098325e+00 -3.705940059342317100e-02
4.138416420980715493e+00 -3.353078334002963096e-02
3.737260976372027699e+00 -3.033182224465958560e-02
3.373058714178302164e+00 -2.736723202390174692e-02
3.042701948466958406e+00 -2.474183428096603243e-02
2.743234936318873274e+00 -2.230302832519651807e-02
2.471943386055118541e+00 -2.012506839297529410e-02
2.203352622654807913e+00 -1.791844753101084001e-02
1.983621348339311474e+00 -1.612526867216610565e-02
1.766390919927670389e+00 -1.435936292097758117e-02
1.589024660085369023e+00 -1.295695234258959459e-02
1.428947229307098832e+00 -1.161958338228624189e-02
1.284541283143233681e+00 -1.044261802036004078e-02
1.154436259894789263e+00 -9.397167595149918604e-03
1.037217134930296547e+00 -8.430549781207968829e-03
9.316400741760016979e-01 -7.595415982692755620e-03
8.366802606684317078e-01 -6.870126133657499835e-03
7.511827276173969059e-01 -6.130073379984301608e-03
6.669986447574832722e-01 -5.482203909982842280e-03
3.066074790486140178e-01 -2.484208619541922441e-03
1.198251138523337467e+01 -9.473198476536222323e-02
1.091747356617887199e+01 -8.665523588911643038e-02
9.937576248982971094e+00 -7.912230996635481739e-02
9.037153323250196379e+00 -7.215944276664942869e-02
8.210655865671560250e+00 -6.574767248828712607e-02
7.453132409577367667e+00 -5.982464672014413398e-02
6.759714359951793483e+00 -5.438480329507872080e-02
6.125774466468481450e+00 -4.939154091278358250e-02
5.546876450819836712e+00 -4.480183146933375965e-02
5.019031275035291451e+00 -4.053051599115387038e-02
4.538165143095438836e+00 -3.671398224125337062e-02
4.100642320533151697e+00 -3.321635438203602436e-02
3.702966417207818939e+00 -3.004260390277408571e-02
3.341918426495336991e+00 -2.710030627677740764e-02
3.014363550517379586e+00 -2.449624684383512260e-02
2.717485104827952469e+00 -2.208398029466946549e-02
2.423236334484940357e+00 -1.969835912374791331e-02
2.182495878134388612e+00 -1.777598021594732278e-02
1.964746043954750165e+00 -1.596359788144631822e-02
1.749536541064471207e+00 -1.420834353040631784e-02
1.573748871801110338e+00 -1.278175270252294819e-02
1.415154830648952311e+00 -1.148794037876371861e-02
1.272147574692988226e+00 -1.032849320448075980e-02
1.143240873049359951e+00 -9.286208180873639639e-03
1.027123829520258935e+00 -8.332326928382255762e-03
9.225901538211557229e-01 -7.497023164650977976e-03
8.284830358019961150e-01 -6.770239455855060241e-03
7.438137001319831132e-01 -6.041608003384358293e-03
6.605055279666213197e-01 -5.397665833046949406e-03
2.054261302129936351e-01 -1.630114388100135144e-03
1.188579922041614267e+01 -9.397815346704158079e-02
1.082810641791592410e+01 -8.595891216926607181e-02
9.855102488824380558e+00 -7.849316123622357422e-02
8.961126146327528019e+00 -7.155698741905465454e-02
8.140697846199769216e+00 -6.521923268142280905e-02
7.388908157647891883e+00 -5.932396300920861343e-02
6.700764995816416381e+00 -5.390208618215880376e-02
6.071781079962121908e+00 -4.894634642608297614e-02
5.497590691593592815e+00 -4.438710130067315129e-02
4.973969128446642074e+00 -4.015764960246229892e-02
4.497019553436587991e+00 -3.637318784413017675e-02
4.063239872820846976e+00 -3.290095782784955430e-02
3.668960912943804775e+00 -2.975226537209223199e-02
3.310987639348455858e+00 -2.683491554011067579e-02
2.986306381359382200e+00 -2.425089745747421865e-02
2.692035834232956670e+00 -2.183418186271005729e-02
2.400438353406563419e+00 -1.948919889838727701e-02
2.161812310874402510e+00 -1.758217517216812548e-02
1.925697235420240849e+00 -1.562555416099431840e-02
1.732798232868306254e+00 -1.405820820773945844e-02
1.558635041354344386e+00 -1.268476693974830184e-02
1.401552656843487954e+00 -1.141642872131790921e-02
1.259842013248782422e+00 -1.021443299918841849e-02
1.132174534202696314e+00 -9.174171087620154250e-03
1.017182563745087753e+00 -8.229113421530175054e-03
9.135517465933525871e-01 -7.394991840328562008e-03
8.204188495344032495e-01 -6.673398094331378302e-03
7.365286680818849963e-01 -5.956914339857778858e-03
6.539959453427469649e-01 -5.310275046212982811e-03
1.293026631438408636e+01 -1.018276325267658128e-01
1.178961189874818594e+01 -9.324644539554963196e-02
1.073926899838058624e+01 -8.526103203302212719e-02
9.773173983723072666e+00 -7.785248862214431964e-02
8.885504152255631283e+00 -7.095494430677483366e-02
8.071203802902621405e+00 -6.465099779741494135e-02
7.325087425011089337e+00 -5.881432697596004899e-02
6.642307162981476942e+00 -5.340415737524954742e-02
6.018270331239986781e+00 -4.847363807817982317e-02
5.448619332571952967e+00 -4.397685092067289692e-02
4.929267270947714330e+00 -3.979982193817831193e-02
4.456319245383073557e+00 -3.602442689858820213e-02
4.026169347026145040e+00 -3.258512221790012958e-02
3.635210810079174237e+00 -2.946217082719977329e-02
3.280309005169315562e+00 -2.659188201113279332e-02
2.958468117421366284e+00 -2.397077935343176411e-02
2.666814815083211609e+00 -2.161211277798778460e-02
2.377834294107783464e+00 -1.928467622386074998e-02
2.141344804994604445e+00 -1.739152764616969452e-02
1.907308378749156264e+00 -1.545770373551484667e-02
1.716254036416327233e+00 -1.390187288825782061e-02
1.543713758927456547e+00 -1.255647362835589712e-02
1.388040351383761806e+00 -1.129465466019237245e-02
1.247629419340486656e+00 -1.009976612739117707e-02
1.121212472597542531e+00 -9.056595022310270568e-03
1.007278354804610254e+00 -8.128146683313082488e-03
9.046922052363031153e-01 -7.296846085657711020e-03
8.123389375799433543e-01 -6.572182139734421280e-03
7.293270116620431676e-01 -5.868000949284823443e-03
6.475996231624172594e-01 -5.224613885795018411e-03
1.282707954754129887e+01 -1.010942390460508600e-01
1.169408907742527859e+01 -9.255954269392326073e-02
1.065107220962573109e+01 -8.461660187091442353e-02
9.691743836302741499e+00 -7.722711346524929743e-02
8.810565910308111981e+00 -7.041361349255388646e-02
8.002287499218004641e+00 -6.412107076974944697e-02
7.261723673477334273e+00 -5.834386367559676878e-02
6.584272038829233509e+00 -5.295950480349510131e-02
5.965112904648801617e+00 -4.807254126545992129e-02
5.400054121229683091e+00 -4.359856501302446230e-02
4.884969009924311933e+00 -3.946244442620644444e-02
4.415862057350696368e+00 -3.572570664963074100e-02
3.989390906450582364e+00 -3.233207604933851370e-02
3.601746663568091478e+00 -2.919503629810599188e-02
3.249902386391164022e+00 -2.636598912365259798e-02
2.930858009424981869e+00 -2.376394459024396347e-02
2.641836191426546243e+00 -2.142629565294147317e-02
2.355368862318338419e+00 -1.911658353936306412e-02
2.121002821296380070e+00 -1.723629537189264385e-02
1.889214619064169653e+00 -1.533288276667715833e-02
1.699803804133388496e+00 -1.378828485913690532e-02
1.528884038018602398e+00 -1.245909902050797505e-02
1.374618316452392408e+00 -1.120368693593743782e-02
1.235610465166461669e+00 -1.002102427526921878e-02
1.110305204453851502e+00 -8.984215595929066767e-03
9.974343597508079640e-01 -8.068642674550239452e-03
8.958390900609412011e-01 -7.236959735973180242e-03
8.044293995252768115e-01 -6.511217736295655222e-03
7.143742231026097844e-01 -5.761081349360276313e-03
6.412041409975175466e-01 -5.177297433081639103e-03
1.272459507639854337e+01 -1.003336797596639240e-01
1.159931727077272789e+01 -9.184104781624409519e-02
1.056341261328763892e+01 -8.395005571321420557e-02
9.610887716032685546e+00 -7.664079213723412609e-02
8.736154036545661583e+00 -6.983608260372412002e-02
7.933837187732314611e+00 -6.361527838122048306e-02
7.198939148154852141e+00 -5.784692996056069875e-02
6.526650406404281846e+00 -5.252031062193911193e-02
5.912431790383327446e+00 -4.767266494050091674e-02
5.351900724785342511e+00 -4.322784436596273372e-02
4.841042395142690857e+00 -3.917767574839396000e-02
4.375848565111715160e+00 -3.542031158961313209e-02
3.952880052650594056e+00 -3.205522455012871363e-02
3.568599752833666372e+00 -2.894064962553757892e-02
3.219827329502130464e+00 -2.613943361010515748e-02
2.903535033471853932e+00 -2.355707092699466446e-02
2.617021992175219136e+00 -2.124343779694928130e-02
2.333156770715094197e+00 -1.894566659579521514e-02
2.100929103580413848e+00 -1.707778539873451226e-02
1.871120708170819880e+00 -1.524174246692040595e-02
1.683493478792733367e+00 -1.367623770458262916e-02
1.514147462404483946e+00 -1.234816437672937341e-02
1.361386130247532966e+00 -1.109788102671299334e-02
1.223679732886058247e+00 -9.945962029883048325e-03
1.099533474099525066e+00 -8.956493021732573473e-03
9.877766787931263615e-01 -8.007246978545719263e-03
8.871463473179448389e-01 -7.177517592726102152e-03
7.965267508754885206e-01 -6.449762987266718407e-03
7.074127289086203918e-01 -5.712071304925595179e-03
6.349127305876611782e-01 -5.130260127427487167e-03
1.262271282245285775e+01 -9.957615751060874820e-02
1.150506420309095290e+01 -9.115699594667903138e-02
1.047624449877172559e+01 -8.331929695274443992e-02
9.530516309802100849e+00 -7.604509049310159696e-02
8.662240431042372180e+00 -6.927415973739675659e-02
7.865960259507875918e+00 -6.311141775824319344e-02
7.136590938932747541e+00 -5.736093439214948186e-02
6.469546037624988699e+00 -5.212609986732499173e-02
5.860088929900186372e+00 -4.727184168078089888e-02
5.304122438414216489e+00 -4.285896713797870267e-02
4.797415149225846775e+00 -3.884695831936416099e-02
4.336078595870128005e+00 -3.511343210096868478e-02
3.916698656248619681e+00 -3.177874767445546672e-02
3.535708127134420398e+00 -2.868501706114203603e-02
3.189937132419452315e+00 -2.591531294888779410e-02
2.876485523377782183e+00 -2.334963961696765941e-02
2.592473714122357276e+00 -2.105392607160879240e-02
2.311137464745615766e+00 -1.877882738509072807e-02
2.080969603636269483e+00 -1.692080823557568295e-02
1.853306410820456218e+00 -1.509712431425175826e-02
1.667423428098505855e+00 -1.355902243662273493e-02
1.499603684510403712e+00 -1.222701585003235607e-02
1.348243606547444351e+00 -1.098983622327099653e-02
1.211836831049109220e+00 -9.870298309732400757e-03
1.088874310457356609e+00 -8.887813809248494221e-03
9.781048755095561598e-01 -7.945392249225451814e-03
8.784800096035226824e-01 -7.114336465531149838e-03
7.887138226313350486e-01 -6.390696979515707657e-03
7.004741109990634262e-01 -5.664451806080608547e-03
6.287011777333311180e-01 -5.081528010044158300e-03
1.252147602779693791e+01 -9.883929153559224690e-02
1.141140391433065737e+01 -9.045255161410646616e-02
1.038986336199831406e+01 -8.263085073506495903e-02
9.450830640480962330e+00 -7.541749583691877146e-02
8.588828625020370922e+00 -6.871447123685173186e-02
7.798446974588202352e+00 -6.258950245774330678e-02
7.074714139992020812e+00 -5.689671934698291994e-02
6.412857169804135893e+00 -5.167927411128020454e-02
5.808204226134425774e+00 -4.688052230789433589e-02
5.256715463627985585e+00 -4.250447490150199154e-02
4.754143056756577224e+00 -3.851252162089779940e-02
4.296745488933806811e+00 -3.480688503707500547e-02
3.880805249502785603e+00 -3.149647306732315105e-02
3.503135494691365093e+00 -2.843159244444244671e-02
3.160313441964027081e+00 -2.568730756816331104e-02
2.849566807807134783e+00 -2.314503901972577923e-02
2.568123303642391164e+00 -2.087012579709471641e-02
2.289309438884500558e+00 -1.860552802935492786e-02
2.061197949332567614e+00 -1.676696711847884547e-02
1.835675358454769812e+00 -1.495154678768548066e-02
1.651446868228233944e+00 -1.344290517581643238e-02
1.485151086751194116e+00 -1.210815831726297538e-02
1.335217676320321178e+00 -1.087834386483114459e-02
1.200082383648592987e+00 -9.789540441787149619e-03
1.078302276145680638e+00 -8.826960474957455324e-03
9.686190338388219745e-01 -7.881874165324154191e-03
8.698776820232697604e-01 -7.054410071989808753e-03
7.809947254826522522e-01 -6.328933502146423529e-03
6.936060780902463252e-01 -5.616223919661945604e-03
6.224904334413754459e-01 -5.035453765894321553e-03
1.242080979836234711e+01 -9.807394764393853603e-02
1.131834827610798477e+01 -8.974356104929864797e-02
1.030395083956147673e+01 -8.198707274238338505e-02
9.371719350569108542e+00 -7.482526974886656579e-02
8.515979190966088908e+00 -6.817762898676507644e-02
7.731471045442892986e+00 -6.206140145151602810e-02
7.013250815496046009e+00 -5.641760593732635803e-02
6.356558575530097954e+00 -5.123729964442753221e-02
5.756724427128265376e+00 -4.647632933349867684e-02
5.209677606318527054e+00 -4.213629395263860516e-02
4.711276029241581398e+00 -3.817373576877149122e-02
4.257654595917498064e+00 -3.449837322509330395e-02
3.845278063510565225e+00 -3.119308189642178153e-02
3.470780888953001853e+00 -2.817361777221508851e-02
3.130971662619490115e+00 -2.545827047397381318e-02
2.822952456822628520e+00 -2.293105514892095423e-02
2.543970134183257237e+00 -2.067980679116393494e-02
2.267638150385808959e+00 -1.843305653782588774e-02
2.041608750605297118e+00 -1.660742783556095475e-02
1.818156125351656716e+00 -1.480773179588858353e-02
1.635590390565639263e+00 -1.332586993531666500e-02
1.470890144031053559e+00 -1.198538773456772275e-02
1.322346918718426911e+00 -1.076850483895349167e-02
1.188474349039656763e+00 -9.712021673432982491e-03
1.067822848181069206e+00 -8.683221095525045855e-03
9.591931329366846226e-01 -7.816951431295546954e-03
8.613599195662812180e-01 -6.990813581288360563e-03
7.733599382901430452e-01 -6.296905538614389411e-03
6.867476507553347265e-01 -5.567589970279185514e-03
6.097310922875170958e-01 -4.932802774453020830e-03
1.232093628842863353e+01 -9.733218235475972480e-02
1.122600576868021882e+01 -8.905785051721017143e-02
1.021866643495090443e+01 -8.133230383302965383e-02
9.293080383609966688e+00 -7.419418350010231755e-02
8.443567440616895681e+00 -6.761884475189743060e-02
7.664998546167726801e+00 -6.155321286237833839e-02
6.952322169282182607e+00 -5.593660198012335993e-02
6.300698369088407524e+00 -5.080263108151055612e-02
5.705636134239128410e+00 -4.606795431486284537e-02
5.163027997691725268e+00 -4.176927767960734311e-02
4.668709949824602745e+00 -3.777756788787641623e-02
4.218897398999297721e+00 -3.419007455312623317e-02
3.810039480470375217e+00 -3.091275177117241632e-02
3.438701873434391043e+00 -2.791564620666729668e-02
3.101905855088295638e+00 -2.522535347208514425e-02
2.796539492713105091e+00 -2.272256667813860043e-02
2.520061289707205443e+00 -2.048648339432260906e-02
2.246198051357202630e+00 -1.825753064831711625e-02
2.022218961121601488e+00 -1.644663646280751512e-02
1.800797408265554900e+00 -1.465898561906058342e-02
1.619913852207941263e+00 -1.320558919038549404e-02
1.456788164152824194e+00 -1.186144495823953510e-02
1.309565116617347647e+00 -1.065748536158357511e-02
1.176936888737956544e+00 -9.632160456855864625e-03
1.057432605458047847e+00 -8.631211244559984855e-03
9.498037576707174523e-01 -7.753612789160157365e-03
8.529816488277235376e-01 -6.926045714620202888e-03
7.658085889829888693e-01 -6.245686748687617404e-03
6.800669845801960989e-01 -5.517475820264640049e-03
4.602341635640675999e-01 -3.626751227401252883e-03
1.222162571568219924e+01 -9.658073817858230103e-02
1.113416543508545864e+01 -8.834741708363354207e-02
1.013389803394498401e+01 -8.070125607661580991e-02
9.215030343042727168e+00 -7.361153179272959812e-02
8.371746666594795272e+00 -6.703804073029695498e-02
7.598981954607329392e+00 -6.104181866159947428e-02
6.891823945783078109e+00 -5.545600596474239974e-02
6.245255337022284969e+00 -5.037247173727791433e-02
5.655042972019988845e+00 -4.566635476029005242e-02
5.116727083822426358e+00 -4.140163334419864893e-02
4.626494192758809021e+00 -3.744225430753692768e-02
4.180481567362735795e+00 -3.387971429941581680e-02
3.775024606139678607e+00 -3.062807609708808124e-02
3.406979775938431043e+00 -2.765872333392267041e-02
3.072980565065628777e+00 -2.499524452919276232e-02
2.770429377058871712e+00 -2.250967497280694646e-02
2.496354880234769702e+00 -2.029586788873238151e-02
2.224950179789725091e+00 -1.808502966313071253e-02
2.003030028856590317e+00 -1.628100327258968916e-02
1.783561501741985911e+00 -1.450919671025239707e-02
1.604402914506110278e+00 -1.308865505225175786e-02
1.442701260735134827e+00 -1.173859785492047635e-02
1.296967938706284684e+00 -1.054309718912337102e-02
1.165545743699788916e+00 -9.521637576505953549e-03
1.047150087733768276e+00 -8.533632966810625678e-03
9.405655224703164397e-01 -7.687164355780158609e-03
8.446420806281252913e-01 -6.864020805826711973e-03
7.583411809579948537e-01 -6.194158637768626928e-03
6.733764912693814830e-01 -5.467041122406200368e-03
3.095042496729963899e-01 -2.476462489093890409e-03
1.212289504080028557e+01 -9.584039894405943505e-02
1.104300651742300055e+01 -8.764270535356136205e-02
1.004972011347507710e+01 -8.005219487180245674e-02
9.137507075583325644e+00 -7.301060256966837581e-02
8.300483455050020609e+00 -6.652093439150268128e-02
7.533558319872179609e+00 -6.052687317326217037e-02
6.831758674386209762e+00 -5.500082460925399125e-02
6.190303133365967270e+00 -4.994485534672523513e-02
5.604744203282597148e+00 -4.529312006262364854e-02
5.070891390388594822e+00 -4.103497841943608282e-02
4.584673303914530429e+00 -3.711959853676338045e-02
4.142298693374075746e+00 -3.356798521658844320e-02
3.740372375656912052e+00 -3.034753488804023056e-02
3.375474221566548749e+00 -2.739809419630882467e-02
3.044463755408879369e+00 -2.475925657322885359e-02
2.744467744922097552e+00 -2.229326132340636937e-02
2.447173043886816668e+00 -1.993242993125632703e-02
2.203892168055635370e+00 -1.793984647039799374e-02
1.983939521453382371e+00 -1.612115083382092973e-02
1.766520090604798865e+00 -1.435705889453906502e-02
1.588983958429364352e+00 -1.291684340733792805e-02
1.428804999184077662e+00 -1.160858882450606713e-02
1.284375037721369406e+00 -1.042765103390598698e-02
1.154242120439058050e+00 -9.410321253242388134e-03
1.037010395802631546e+00 -8.431029664656804895e-03
9.314303208143316359e-01 -7.620974082993461907e-03
8.363866490991526126e-01 -6.795718691144554853e-03
7.509047202796119702e-01 -6.141902296702229057e-03
6.667917217208355618e-01 -5.415500004056618064e-03
2.073665128430332572e-01 -1.675952506640798192e-03
1.202489821556552663e+01 -9.510363585484872539e-02
1.095240791569063354e+01 -8.695431950117225861e-02
9.966189380521605301e+00 -7.938646213104116889e-02
9.060498066116549509e+00 -7.241262949741185395e-02
8.229718100145333892e+00 -6.595112844765284310e-02
7.468521083577997821e+00 -5.999337950211527243e-02
6.772194517034067829e+00 -5.451930695963955187e-02
6.135684918883551831e+00 -4.950095509614412664e-02
5.554928533292438964e+00 -4.488331738556388534e-02
5.025322666407528338e+00 -4.066655254645598627e-02
4.543155637447926942e+00 -3.678276817735225135e-02
4.104547678401263333e+00 -3.325408666067636992e-02
3.706005743541107567e+00 -3.006102598699591025e-02
3.344183643540244777e+00 -2.713543115188290014e-02
3.016054897323909412e+00 -2.452663268598541391e-02
2.718763663700530131e+00 -2.207578526385435211e-02
2.424130974697037200e+00 -1.972899981760108459e-02
2.183007992680218390e+00 -1.776548953934910594e-02
1.944500743661787823e+00 -1.578820325110539061e-02
1.749673522045732454e+00 -1.420797617151496085e-02
1.573757696256910421e+00 -1.277594361123591052e-02
1.415098894803764384e+00 -1.148801905893386682e-02
1.271966816500402553e+00 -1.031326259951621284e-02
1.143026403492435561e+00 -9.296970902938182443e-03
1.026917031467659669e+00 -8.327912568575209298e-03
9.222868887489119594e-01 -7.514240177260361926e-03
8.282159720469375319e-01 -6.730709909099889636e-03
7.435136167364402304e-01 -6.064899208537954597e-03
6.602079757417363970e-01 -5.362266117741258664e-03
1.308483369579944977e+01 -1.030698955564266772e-01
1.192753706675231129e+01 -9.437446572224925112e-02
1.086240732075535398e+01 -8.629424585261682989e-02
9.883250306832762178e+00 -7.876870894068614681e-02
8.984074997835653775e+00 -7.182951632998788027e-02
8.159434789748058137e+00 -6.542370210963767418e-02
7.404035810751126157e+00 -5.950463772285438657e-02
6.712993397262251527e+00 -5.405862010218531050e-02
6.081584583527257060e+00 -4.902297367556753688e-02
5.505409561879593738e+00 -4.449835382972770065e-02
4.980219150059609134e+00 -4.028912788741263740e-02
4.501986097976534040e+00 -3.646067873225952022e-02
4.067034011555711537e+00 -3.296671447184841564e-02
3.671896250298694486e+00 -2.979648015627147511e-02
3.313257343626251572e+00 -2.689530306243821320e-02
2.987951811853664097e+00 -2.426826552243179294e-02
2.693307110979995311e+00 -2.187655166143202476e-02
2.401282401876190242e+00 -1.954688992853812618e-02
2.162334906388653000e+00 -1.761617070393332526e-02
1.925986097590417945e+00 -1.564487428396205138e-02
1.732961821385553103e+00 -1.407666597597433122e-02
1.558633789643972589e+00 -1.266749523179917097e-02
1.401423611649158740e+00 -1.138863937262378848e-02
1.259667391449565965e+00 -1.022052114587000855e-02
1.131997501831174535e+00 -9.201350733598758630e-03
1.016933785265745627e+00 -8.247254775076167180e-03
9.133294448462306869e-01 -7.436322083938667199e-03
8.201183744385642793e-01 -6.688096061667028400e-03
7.362704239928029581e-01 -5.993140757046569629e-03
6.537436351672136770e-01 -5.335433209778512806e-03
1.298033934322893934e+01 -1.023147910017794815e-01
1.183079051959004957e+01 -9.368134081915359401e-02
1.077304029375864758e+01 -8.562297085340413172e-02
9.800835918940602909e+00 -7.817597122012165389e-02
8.908214430137176620e+00 -7.124894813475740607e-02
8.089683302339237159e+00 -6.491802821168281279e-02
7.340035244688930760e+00 -5.903389747817346794e-02
6.654313866380536346e+00 -5.361902178488661685e-02
6.027962021105050638e+00 -4.865324388600337363e-02
5.456342277140771913e+00 -4.413160108890707561e-02
4.935374294748235968e+00 -3.995418019039353313e-02
4.461161954090989923e+00 -3.616133267519032468e-02
4.029852416597901943e+00 -3.273341137311217702e-02
3.638074852741143950e+00 -2.956285444996473166e-02
3.282493042100378400e+00 -2.666954379043502688e-02
2.960107693193286149e+00 -2.406182874552605447e-02
2.667999883025227170e+00 -2.169455718907492905e-02
2.378628524739687666e+00 -1.937974890981160672e-02
2.141845151923801982e+00 -1.747920232986764286e-02
1.907677715505687654e+00 -1.551728428043315337e-02
1.716331488923935389e+00 -1.396235093663908411e-02
1.543687839777261983e+00 -1.257253676602659680e-02
1.387890708147695218e+00 -1.130950296324005795e-02
1.247521554168184998e+00 -1.013926546322591396e-02
1.120955693583011614e+00 -9.126286520554683507e-03
1.007028788173173206e+00 -8.185228773387108817e-03
9.044568547581819384e-01 -7.374545698777110539e-03
8.121251685312660396e-01 -6.661350446020509498e-03
7.212152135225038396e-01 -5.884182327188472450e-03
6.473436727064537655e-01 -5.316877249246946234e-03
1.287631890611087648e+01 -1.015633469624883378e-01
1.173466352730357976e+01 -9.296764796439106748e-02
1.068423756540062897e+01 -8.498090732366696265e-02
9.718968841639442857e+00 -7.754686413381443877e-02
8.832851081595523013e+00 -7.070852583174160044e-02
8.020370064978441960e+00 -6.438906871074055738e-02
7.276457019150776695e+00 -5.852558969879603085e-02
6.596057121300370696e+00 -5.317830927534950708e-02
5.974648115283872407e+00 -4.825119876611294600e-02
5.407665855680751754e+00 -4.375996251335503157e-02
4.891003033653513299e+00 -3.965748825924818310e-02
4.420721672816371850e+00 -3.581265674293963169e-02
3.992997376308422997e+00 -3.245845314695598727e-02
3.604576574366431085e+00 -2.931317247783381263e-02
3.252141933502568527e+00 -2.644592177621112039e-02
2.932514828382609462e+00 -2.385792080179456598e-02
2.642993092389183118e+00 -2.151134722833044841e-02
2.356167244745901890e+00 -1.921181072271669482e-02
2.121555824314491190e+00 -1.733765913872159850e-02
1.889466000925543065e+00 -1.542481137304341048e-02
1.699925456445866567e+00 -1.384669321335616279e-02
1.528840607257473838e+00 -1.247840985764232455e-02
1.374547923139458838e+00 -1.122549877296369521e-02
1.235481067470922900e+00 -1.006183632313948327e-02
1.110101123036277171e+00 -9.043994069398824873e-03
9.972634559148507716e-01 -8.118701350477207021e-03
8.956022177697097186e-01 -7.309911054365381654e-03
8.041205866665996904e-01 -6.600078510586340243e-03
7.141071348082538295e-01 -5.831628067156885246e-03
6.409447425833848522e-01 -5.263633673611749914e-03
1.277306136586477692e+01 -1.008065052187620825e-01
1.163917741300602238e+01 -9.227878003157888309e-02
1.059610440425882061e+01 -8.433664315249837784e-02
9.637649763079988219e+00 -7.694882906898334318e-02
8.758051723700043922e+00 -7.014392447383679952e-02
7.951630222115617208e+00 -6.386002420408629088e-02
7.213421900546055809e+00 -5.806202232880463415e-02
6.538258209615908534e+00 -5.276775240951816354e-02
5.921759778693600040e+00 -4.784933674831506889e-02
5.359366388242538193e+00 -4.338886050262142496e-02
4.846887055848343451e+00 -3.932113452943442750e-02
4.380586781560636744e+00 -3.555630144631556633e-02
3.956470777476262857e+00 -3.218428616460723701e-02
3.571396754078998370e+00 -2.906140877918594184e-02
3.221903572602766719e+00 -2.622022707720133780e-02
2.905127059523687993e+00 -2.365096261795426175e-02
2.618185487931842026e+00 -2.132509459239717228e-02
2.333900257681587043e+00 -1.904262347478022019e-02
2.101365000146714568e+00 -1.718049461237797920e-02
1.871415806246118807e+00 -1.530243122023032531e-02
1.683669659371167082e+00 -1.373163953219553625e-02
1.514184665303981436e+00 -1.237931307195785230e-02
1.361294407036781395e+00 -1.114182552128121714e-02
1.223529418083092457e+00 -9.983180399458401605e-03
1.099337772755496268e+00 -8.974192605925870869e-03
9.874839845434640884e-01 -8.054715559265507654e-03
8.869081990756132461e-01 -7.241260451056516154e-03
7.963023601589803713e-01 -6.536897511739193402e-03
7.071422893217265138e-01 -5.778866119108766811e-03
6.346786902865031443e-01 -5.213889076390050732e-03
1.267046395883113519e+01 -1.000593323749536662e-01
1.154430628090051414e+01 -9.154876485118063068e-02
1.050847868419766229e+01 -8.366780123975552097e-02
9.556970558732141185e+00 -7.635569415471039900e-02
8.683714168700513270e+00 -6.958109692178393590e-02
7.883361622582136796e+00 -6.335633260136047662e-02
7.150833809830342780e+00 -5.756738550583673231e-02
6.480978098236713336e+00 -5.232354961471449850e-02
5.869308898890360560e+00 -4.742010446506302740e-02
5.311442446038312504e+00 -4.303003329014871287e-02
4.803223269677885376e+00 -3.898140259383518075e-02
4.340692916839807403e+00 -3.520247731177313100e-02
3.920275976756574465e+00 -3.190602792016514200e-02
3.538467056076281203e+00 -2.880945519471937027e-02
3.192017927698602264e+00 -2.599582091925890792e-02
2.878002875013423001e+00 -2.344604241439191689e-02
2.593575197609152116e+00 -2.113827765954639365e-02
2.311825641447051716e+00 -1.887218507565294884e-02
2.081462399120734830e+00 -1.702537622801002931e-02
1.853589869265130030e+00 -1.517934148049332119e-02
1.667494579359163787e+00 -1.361162885499816316e-02
1.499619887148555097e+00 -1.228271370538879838e-02
1.348130776010238785e+00 -1.105893740749826736e-02
1.211665189158164013e+00 -9.899217310201186004e-03
1.088665576621714148e+00 -8.905507969396703541e-03
9.778903979185645801e-01 -7.983783823896892923e-03
8.781986837828257286e-01 -7.178171486845936512e-03
7.884917021045156904e-01 -6.472032480022319595e-03
7.001811130256807569e-01 -5.724981321250472051e-03
6.283951818953777968e-01 -5.159148248083599356e-03
1.256851637428703405e+01 -9.930220987832548418e-02
1.145003816130711449e+01 -9.086097200650999905e-02
1.042154656673180746e+01 -8.301359388108042747e-02
9.476832023387077086e+00 -7.575936944639699577e-02
8.609980543262308217e+00 -6.900197706150208721e-02
7.815666346483383542e+00 -6.284699746784673524e-02
7.088662223585820321e+00 -5.708688298416857154e-02
6.424095915815765778e+00 -5.187984847724274456e-02
5.817281455907393983e+00 -4.701807058041595350e-02
5.263891539407253184e+00 -4.266454799363182671e-02
4.759829522638431953e+00 -3.864560654380042037e-02
4.301239851024324601e+00 -3.493338010445264791e-02
3.884313635967587164e+00 -3.158261746469796794e-02
3.505752733728326298e+00 -2.855189798236463031e-02
3.162400088056865677e+00 -2.576662607242267977e-02
2.851066213387566162e+00 -2.323493099005989257e-02
2.569236791446971591e+00 -2.094948598496406203e-02
2.290029858232360827e+00 -1.869929245765876782e-02
2.061664309605125922e+00 -1.686609705210833851e-02
1.835912968249822974e+00 -1.505559072929990756e-02
1.651490164300315255e+00 -1.349095128311942997e-02
1.485205120642328014e+00 -1.218508654719044175e-02
1.335156878467349317e+00 -1.097273514471222393e-02
1.199889294428857500e+00 -9.818225348373595465e-03
1.078080287941415971e+00 -8.811622100955807807e-03
9.683819084149937195e-01 -7.916166994422319317e-03
8.696324226369928079e-01 -7.113457999350124468e-03
7.807499874059585787e-01 -6.381768000751853777e-03
6.933146850728314492e-01 -5.673610364959391639e-03
6.154939751838859330e-01 -5.054486234892333410e-03
1.246711735810980670e+01 -9.856074564754585543e-02
1.135640149592410530e+01 -9.014814120990827240e-02
1.033518923202071882e+01 -8.234596900613506965e-02
9.397279942186019142e+00 -7.513846114741302984e-02
8.536754532744648571e+00 -6.843936134322740894e-02
7.748407201340828721e+00 -6.229650085581977387e-02
7.026974423265997416e+00 -5.663935938273333137e-02
6.367567133456912387e+00 -5.142547555145512289e-02
5.765643831762693239e+00 -4.664869419589630362e-02
5.216814290330907156e+00 -4.230118666100027291e-02
4.716871609072382121e+00 -3.830252996708734259e-02
4.262062808680941117e+00 -3.462460353044032046e-02
3.848676486601123603e+00 -3.130304763471807028e-02
3.473403113580750379e+00 -2.829812016449874748e-02
3.132993020234900339e+00 -2.553905504337210253e-02
2.824456324933665385e+00 -2.302837977403372066e-02
2.545026819818860364e+00 -2.075795888354062257e-02
2.268343180489031496e+00 -1.852618947488776646e-02
2.042141822541869267e+00 -1.670460318647944836e-02
1.818370965239199055e+00 -1.491084895307293219e-02
1.635678925967117392e+00 -1.337041183402090140e-02
1.470915635273153832e+00 -1.209026339320269650e-02
1.322273018276094891e+00 -1.087168170307103998e-02
1.188300960308332543e+00 -9.736508677054018374e-03
1.067609275871383101e+00 -8.766858326600254422e-03
9.589551603930904777e-01 -7.849415619053449339e-03
8.611336637147852802e-01 -7.042921860797531075e-03
7.731332210797862148e-01 -6.328082854107055545e-03
6.865344471744962984e-01 -5.618985054020192785e-03
4.645773090497223312e-01 -3.772637078479359855e-03
1.236655097495029487e+01 -9.779635531270292059e-02
1.126343984826027267e+01 -8.945954251487771292e-02
1.024938014927528940e+01 -8.169518689973194470e-02
9.318192452338285747e+00 -7.454369808703356637e-02
8.464109890604454733e+00 -6.790265819752346055e-02
7.681714466089285764e+00 -6.179379451542188484e-02
6.965796739403776527e+00 -5.616248686961902714e-02
6.311629293958596953e+00 -5.098444201920824398e-02
5.714449316427596237e+00 -4.624729503942329178e-02
5.170007070821407424e+00 -4.193535778003999043e-02
4.674178143763809246e+00 -3.796114149557883177e-02
4.223223914599024020e+00 -3.431828469746707466e-02
3.813363344964268542e+00 -3.102239879441977266e-02
3.441321391069886104e+00 -2.804013438633516653e-02
3.103795465497760198e+00 -2.530893795466954144e-02
2.798018020038949061e+00 -2.281463624695434858e-02
2.521112937441582158e+00 -2.056997137419519506e-02
2.246848178759259351e+00 -1.835182805608464446e-02
2.022733360687007931e+00 -1.654187996892460960e-02
1.801024691390760379e+00 -1.476337255412672918e-02
1.619967510378277797e+00 -1.324962546434573472e-02
1.456716567423913533e+00 -1.196395509272419125e-02
1.309479148063024123e+00 -1.075811333029140851e-02
1.176800394777402392e+00 -9.650538385130939464e-03
1.057268744682784201e+00 -8.694973022447538558e-03
9.496304646563367147e-01 -7.778098582988002274e-03
8.527539444577643124e-01 -6.973896411887461032e-03
7.655676864804568105e-01 -6.271115554848614819e-03
6.797627598457200992e-01 -5.562387517746649607e-03
3.124157703705414679e-01 -2.598574100891866672e-03
1.226656268409416839e+01 -9.704572144884821006e-02
1.117104921913591653e+01 -8.874540068801470283e-02
1.016409219347168857e+01 -8.104266323820251416e-02
9.239683070877070747e+00 -7.393461875334590705e-02
8.391957252655249277e+00 -6.734338794027924791e-02
7.615484700345315439e+00 -6.128675768134449892e-02
6.905083670795524320e+00 -5.566462168526736809e-02
6.256002172968565311e+00 -5.057121229693705561e-02
5.663639368290083631e+00 -4.587374860973361668e-02
5.123666616845073740e+00 -4.156973242117775053e-02
4.631934573609742145e+00 -3.761089401912526969e-02
4.184687013340276707e+00 -3.400793866436820079e-02
3.778278484829686423e+00 -3.074327673032635141e-02
3.409454871404713039e+00 -2.778139861131836627e-02
3.074937236677854013e+00 -2.507398804372083095e-02
2.771847859170116557e+00 -2.260115945579475177e-02
2.471441289289058929e+00 -2.019347196604346500e-02
2.225647300986121735e+00 -1.817431292018511710e-02
2.003490569062397864e+00 -1.638083384891225389e-02
1.783808066312073892e+00 -1.461038621810066551e-02
1.604451994923002722e+00 -1.315572145929858397e-02
1.442708117563944903e+00 -1.183706200337898175e-02
1.296874627276102254e+00 -1.063649338317380379e-02
1.165387494477446051e+00 -9.566750869034523763e-03
1.046986415610947629e+00 -8.620780960583350472e-03
9.403947058430737194e-01 -7.709611168762292230e-03
8.443912650452933821e-01 -6.906129266311468971e-03
7.580859870381989607e-01 -6.213102777162369042e-03
6.731574403442004417e-01 -5.507071320798135119e-03
2.093070996639432302e-01 -1.717478756740400091e-03
1.216715518078744118e+01 -9.630218786225876182e-02
1.107922246341873418e+01 -8.805217532907004541e-02
1.007958393507475314e+01 -8.040810276022304637e-02
9.161732145782456982e+00 -7.331675622662092717e-02
8.320336622439725716e+00 -6.680182286623571886e-02
7.549714325579683027e+00 -6.073784090472288816e-02
6.844828947062156388e+00 -5.518378970170122189e-02
6.200882266428258127e+00 -5.013666544424917604e-02
5.613227338468727012e+00 -4.546511474098301891e-02
5.077647488785265395e+00 -4.120492129797393571e-02
4.589943493236472882e+00 -3.727229396704337394e-02
4.146520141549703276e+00 -3.369754673165193531e-02
3.743615288702170751e+00 -3.045881073927845725e-02
3.377879349532275643e+00 -2.752442718151470319e-02
3.046326745384212664e+00 -2.484511239677453243e-02
2.745878623970974264e+00 -2.240933817376108972e-02
2.448142383647271991e+00 -2.000900389736232077e-02
2.204551673864781236e+00 -1.800261345964116258e-02
1.963580997174029230e+00 -1.605204535510073097e-02
1.766773032420626999e+00 -1.446000144194286088e-02
1.589111465879629037e+00 -1.297956449365782715e-02
1.428820751817477586e+00 -1.167365172010716157e-02
1.284284153472421419e+00 -1.052131199264954090e-02
1.154062156181970833e+00 -9.481043310311377051e-03
1.036802092547108201e+00 -8.533411323446369809e-03
9.311656246317565611e-01 -7.638255046925837392e-03
8.361128743227601579e-01 -6.834437672430158060e-03
7.506556750877450002e-01 -6.158427244838504677e-03
6.665353468890095057e-01 -5.447754100116342264e-03
1.324305967452390220e+01 -1.043686669306039538e-01
1.206847085728163904e+01 -9.555767050690004705e-02
1.098808385864822590e+01 -8.734582008742723669e-02
9.995526557804517154e+00 -7.975848585640610278e-02
9.084463277994228037e+00 -7.270464170149779082e-02
8.249214741353243951e+00 -6.624371785437231652e-02
7.484458160744694943e+00 -6.022584328852015334e-02
6.785006914064535266e+00 -5.474296971351814978e-02
6.146123015528822009e+00 -4.967311537575772040e-02
5.563179024269897077e+00 -4.505841437867568605e-02
5.031990967522246727e+00 -4.079729315673238238e-02
4.548381592766106429e+00 -3.693335556948513371e-02
4.108654180125046906e+00 -3.338815391018435524e-02
3.709178108132218821e+00 -3.017636300641967501e-02
3.346619376564072823e+00 -2.724290468130246071e-02
3.017878757169907722e+00 -2.460687097723706501e-02
2.720111811201617602e+00 -2.218836442547728396e-02
2.425037679283386982e+00 -1.982057188616900140e-02
2.183643840705049577e+00 -1.782833829398753137e-02
1.944864016291309339e+00 -1.588565242721215812e-02
1.749898166159676638e+00 -1.430695344270214130e-02
1.573849051071326333e+00 -1.284556959009096333e-02
1.415062569045928420e+00 -1.155151874674048042e-02
1.271931087213347134e+00 -1.040450326885753937e-02
1.142923669767650141e+00 -9.391574503551410394e-03
1.026708720154722476e+00 -8.430878677284330339e-03
9.221084730956859987e-01 -7.564234901528718406e-03
8.280204584311298133e-01 -6.764459479773898137e-03
7.432729293619443345e-01 -6.098058280232097894e-03
6.599482855876505072e-01 -5.392860291642165467e-03
1.313693883427284526e+01 -1.035693789776054724e-01
1.197045333520854982e+01 -9.480932319285678700e-02
1.089761359445946454e+01 -8.666221238530137649e-02
9.912092833172819084e+00 -7.909018042736765119e-02
9.007649532398129821e+00 -7.212356828310037549e-02
8.178623161170246902e+00 -6.567324903518557966e-02
7.419675207077001566e+00 -5.971541224622656241e-02
6.725637645393412356e+00 -5.426070514723045635e-02
6.091821658868037836e+00 -4.923047968195581187e-02
5.513576729588918646e+00 -4.465098992973831615e-02
4.986695779295054365e+00 -4.042353740485818414e-02
4.507086669123991030e+00 -3.659457347737645611e-02
4.071124208432284952e+00 -3.310304868380344739e-02
3.674965356496544100e+00 -2.992953536732076078e-02
3.315574768164784025e+00 -2.698094852923326251e-02
2.989789284075105691e+00 -2.436645105033936887e-02
2.694629220552293702e+00 -2.196872600649010451e-02
2.402127174174327529e+00 -1.962633098418218799e-02
2.162942052605795862e+00 -1.765448640067607267e-02
1.926399075137723349e+00 -1.571897871277680783e-02
1.733117444127602047e+00 -1.415343216576771777e-02
1.558727427462010207e+00 -1.271231196242252927e-02
1.401425097511047824e+00 -1.143005937091822258e-02
1.259591856860728720e+00 -1.028270921689634215e-02
1.131775847479805863e+00 -9.288157162400841049e-03
1.016748543510359815e+00 -8.326101231785095272e-03
9.131365073010426769e-01 -7.489617179002922356e-03
8.199283281074288832e-01 -6.696462278056663012e-03
7.281005867341633353e-01 -5.972269942941071247e-03
6.535004515551350313e-01 -5.332080764099486267e-03
1.303163407053996359e+01 -1.027802468043811923e-01
1.187297110919109500e+01 -9.404922904829533803e-02
1.080773661259006957e+01 -8.596799008160441180e-02
9.829167733285324005e+00 -7.845761476716721361e-02
8.931377363672492464e+00 -7.150421933953850229e-02
8.108497797681202712e+00 -6.511869447774897013e-02
7.355390203999110810e+00 -5.921058447741591596e-02
6.666776163703619140e+00 -5.377887561358164759e-02
6.037952237879063766e+00 -4.878854509715944976e-02
5.464354692780768907e+00 -4.424290133016771376e-02
4.941815082625335087e+00 -4.008341823689264005e-02
4.466236809796503060e+00 -3.625242884377780084e-02
4.033858484935973543e+00 -3.279215532941581052e-02
3.641172349196506008e+00 -2.964450287923234978e-02
3.284857322022770809e+00 -2.671969533726272633e-02
2.961849647112210437e+00 -2.412567011483677387e-02
2.669278843755447994e+00 -2.174748183039992150e-02
2.379507746636287724e+00 -1.943536946990258307e-02
2.142418353981063728e+00 -1.747701010209150654e-02
1.908019062570334379e+00 -1.555079111288999033e-02
1.716538941839095056e+00 -1.399623584400018841e-02
1.543735125570289579e+00 -1.257634630082964458e-02
1.387886065868322083e+00 -1.130510256983844122e-02
1.247440845804145493e+00 -1.016466549442401716e-02
1.120820357053299965e+00 -9.122650770810333473e-03
1.006874533120242887e+00 -8.217674461765165500e-03
9.042494298424688104e-01 -7.421011628084306713e-03
8.118376312998690780e-01 -6.620036922709433315e-03
7.209488276095969983e-01 -5.910729093310656060e-03
6.471064489553030041e-01 -5.273787969396586707e-03
1.292693683326530163e+01 -1.019702044490699566e-01
1.177619059112869948e+01 -9.330201384125343111e-02
1.071834889779558964e+01 -8.525672159526791194e-02
9.746808697483658079e+00 -7.781044584357851845e-02
8.855627886792444059e+00 -7.089562229334188392e-02
8.038980366863535565e+00 -6.456766039035206906e-02
7.291557034480428356e+00 -5.865829160348068338e-02
6.608335667565648386e+00 -5.331723612581264898e-02
5.984519328715092179e+00 -4.834621602866773227e-02
5.415510821187177193e+00 -4.383365627684811250e-02
4.897294670167156028e+00 -3.971072679910952336e-02
4.425632939327825532e+00 -3.591394098810777452e-02
3.996926059786418239e+00 -3.248036641720700862e-02
3.607604035671070797e+00 -2.935213377238047108e-02
3.254425611801789575e+00 -2.645670062871894809e-02
2.934193286350717855e+00 -2.387904695767846530e-02
2.644210667184393238e+00 -2.152507005416007951e-02
2.356992403830005856e+00 -1.923566695578816238e-02
2.122111487198356627e+00 -1.729834480848664244e-02
1.889835207186217003e+00 -1.538798868093682951e-02
1.700139538271449480e+00 -1.384242143802449400e-02
1.528965563293032348e+00 -1.243663100634203461e-02
1.374521547041022584e+00 -1.118009773405357829e-02
1.235378609854015375e+00 -1.004330935282717746e-02
1.109952458383200335e+00 -9.012029784752120451e-03
9.970716492129861885e-01 -8.111101547304820289e-03
8.953917982805879028e-01 -7.319194099609610711e-03
8.039202589208834793e-01 -6.548158132118231389e-03
7.138975579589683651e-01 -5.841485171225777907e-03
6.407330445585237566e-01 -5.216530400314705468e-03
1.282285517563496491e+01 -1.011985144534334469e-01
1.168006197009992597e+01 -9.258545300136630796e-02
1.062969272566847323e+01 -8.459441961567018553e-02
9.665193940005787354e+00 -7.717641116283786851e-02
8.780435065500883596e+00 -7.032072808648850981e-02
7.969913895187907826e+00 -6.401148085042844549e-02
7.228170761711798065e+00 -5.820090421249036333e-02
6.550319011375393963e+00 -5.288050902810858406e-02
5.931440120352418077e+00 -4.793687717010616106e-02
5.367147474553317643e+00 -4.345879802702203726e-02
4.853075125549905167e+00 -3.936246596421091870e-02
4.385427561013622189e+00 -3.559851382504807676e-02
3.960289641894357171e+00 -3.219241328783625788e-02
3.574351472427184095e+00 -2.909651415048311596e-02
3.224131215301399234e+00 -2.622307372553066632e-02
2.906843864555848977e+00 -2.366351457282204335e-02
2.619438555751666620e+00 -2.132742640058900643e-02
2.334777180815179598e+00 -1.905766556798128841e-02
2.101969356668209166e+00 -1.715248172033272123e-02
1.871835092383027366e+00 -1.525475772134976364e-02
1.683835473739049959e+00 -1.371265469798590292e-02
1.514235257242778632e+00 -1.233129053477118563e-02
1.361253428496574713e+00 -1.108467410959939302e-02
1.223404136604923531e+00 -9.950477436130304720e-03
1.099170441897942219e+00 -8.930976907951380939e-03
9.872836768693646903e-01 -8.028774084316842377e-03
8.866294295983382368e-01 -7.251580536512711520e-03
7.960868103587737110e-01 -6.504114438812889747e-03
7.069351489601192196e-01 -5.774272458708336504e-03
6.344317918531169331e-01 -5.183850981652477451e-03
1.271947536126038969e+01 -1.004607323723846340e-01
1.158462227961839019e+01 -9.188987523219936671e-02
1.054162176417899310e+01 -8.393655335751859514e-02
9.584025535401224261e+00 -7.657928380108011690e-02
8.705859872536105826e+00 -6.978666110698379665e-02
7.901431516811488365e+00 -6.351084009279826803e-02
7.165370780284771257e+00 -5.772647559949065088e-02
6.492821924391277477e+00 -5.244119276576006405e-02
5.878829859125399793e+00 -4.754374905850617533e-02
5.319061306122256028e+00 -4.309969027461477142e-02
4.809271810081050091e+00 -3.903560631355093569e-02
4.345509681949252467e+00 -3.528666888549606556e-02
3.924017489894104926e+00 -3.185848602020793785e-02
3.541324654338418032e+00 -2.884470332909522955e-02
3.194236172337384883e+00 -2.600378928950414920e-02
2.879688063971191703e+00 -2.346264751201834753e-02
2.594773545996872599e+00 -2.114702896236823546e-02
2.312666397475802604e+00 -1.888975600335088961e-02
2.082015994094028599e+00 -1.702088654906860551e-02
1.853919017639211964e+00 -1.513604844502544448e-02
1.667726559787135354e+00 -1.359685938279677625e-02
1.499640882133880249e+00 -1.223990732470202521e-02
1.348077185349388474e+00 -1.100315551481511125e-02
1.211517372378329460e+00 -9.872591488701468188e-03
1.088510619094178011e+00 -8.883597806105873046e-03
9.776707733126952515e-01 -7.965226348070458470e-03
8.779962745195827312e-01 -7.194756214816574319e-03
7.882831818965436721e-01 -6.418872051653380303e-03
6.999752802571008736e-01 -5.725707326744827394e-03
6.214279737456336328e-01 -5.116122308128918071e-03
1.261680085620803027e+01 -9.971782920877904355e-02
1.148968749142503576e+01 -9.120641853199078219e-02
1.045408337583937630e+01 -8.330407677285142642e-02
9.503458682086947107e+00 -7.597792765686091354e-02
8.631765658355782023e+00 -6.922819087768986024e-02
7.833417899681134777e+00 -6.301032360930357290e-02
7.103040575904431719e+00 -5.727191466922934571e-02
6.435709154731389603e+00 -5.200045637040199425e-02
5.826613474872399223e+00 -4.715499056702156244e-02
5.271360416849836916e+00 -4.275272037746641329e-02
4.765828710789538292e+00 -3.870383416213756672e-02
4.305932604046012635e+00 -3.498460126073797694e-02
3.888040586671730026e+00 -3.158802240838097519e-02
3.508615223464760735e+00 -2.859903053192138986e-02
3.164551711290285674e+00 -2.578306348205449891e-02
2.852756213685231579e+00 -2.326281434110886309e-02
2.570415182076042804e+00 -2.096471516573300900e-02
2.290840763454115248e+00 -1.872451857043925735e-02
2.062249880864847285e+00 -1.688072718553204968e-02
1.836259445743088525e+00 -1.501560272721982198e-02
1.651710859294020617e+00 -1.348306674716558476e-02
1.485238155178206121e+00 -1.214495911314450623e-02
1.335090516861193066e+00 -1.092454957186171985e-02
1.199818687202828915e+00 -9.793950856285206855e-03
1.077966789667132774e+00 -8.800846766263067944e-03
9.681558731758428404e-01 -7.938839570005826879e-03
8.694285636518022109e-01 -7.135096102980891669e-03
7.805710694980841913e-01 -6.368087701173303153e-03
6.930873417420100324e-01 -5.675030796850106911e-03
4.690352343093739385e-01 -3.807193736065980685e-03
1.251472000632787029e+01 -9.897179156220942131e-02
1.139545054205642138e+01 -9.049218652625193315e-02
1.036718914501548561e+01 -8.264080691540245938e-02
9.423463366003932862e+00 -7.539354751374409414e-02
8.558202256827080134e+00 -6.865469017172948218e-02
7.765876154473875914e+00 -6.246915315924042589e-02
7.041141904194010870e+00 -5.679873860672120245e-02
6.379053489134335564e+00 -5.156734029318436885e-02
5.774792009181505925e+00 -4.675839227993076885e-02
5.224112295556688323e+00 -4.239106078828019236e-02
4.722738006199700855e+00 -3.837299262657933863e-02
4.266696464803628075e+00 -3.468869720968785486e-02
3.852326149675443734e+00 -3.131475509205097763e-02
3.476215077975499668e+00 -2.835073266518264856e-02
3.135077284918530438e+00 -2.556298709043575493e-02
2.826018190756199644e+00 -2.305846547154178153e-02
2.546255120435390040e+00 -2.078402281296769585e-02
2.269207930886162572e+00 -1.855844739565861573e-02
2.042670665505781802e+00 -1.674405674203397615e-02
1.818715531237464766e+00 -1.489382957459301111e-02
1.635888005915993926e+00 -1.336685730869799880e-02
1.470925927279965517e+00 -1.205136452247273018e-02
1.322192578834545662e+00 -1.084116661314238166e-02
1.188207228437457186e+00 -9.711739479562463140e-03
1.067496222805750739e+00 -8.733254239285863016e-03
9.588067415846307506e-01 -7.835202995547832852e-03
8.609729457900571203e-01 -7.072243171332953660e-03
7.729524591102164832e-01 -6.315523415362497839e-03
6.863205145583426425e-01 -5.621225654270799524e-03
3.153978221279812311e-01 -2.609846096200342264e-03
1.241339743886314473e+01 -9.821743216204702198e-02
1.130191101620084204e+01 -8.980991346799596653e-02
1.028087373043209141e+01 -8.199173703142093039e-02
9.343948899783036666e+00 -7.478229137527878101e-02
8.485223301953851660e+00 -6.814054184935709746e-02
7.698862895695065767e+00 -6.196562869378574590e-02
6.979784556697539166e+00 -5.632339228265365733e-02
6.322826652493884758e+00 -5.113232895845147563e-02
5.723471145087738243e+00 -4.634455735180000036e-02
5.177244351622708685e+00 -4.203705999346935007e-02
4.680003914634194295e+00 -3.803305222263597685e-02
4.227774252889684448e+00 -3.438655523876445880e-02
3.816903533469883314e+00 -3.107922305986728084e-02
3.444042801756781902e+00 -2.810354058222415408e-02
3.105915037973397741e+00 -2.533864327381347634e-02
2.799585969843554345e+00 -2.285477959391198771e-02
2.496029899552331344e+00 -2.039401563210697238e-02
2.247691234987911457e+00 -1.836375077543187656e-02
2.023233484698193863e+00 -1.658675486854445033e-02
1.801340491881846528e+00 -1.477059843482817804e-02
1.620226864461872918e+00 -1.328997250012474082e-02
1.456804396344611119e+00 -1.195389511778563972e-02
1.309447758197077594e+00 -1.075633111205397986e-02
1.176683959714433403e+00 -9.632473958761147634e-03
1.057108417027628811e+00 -8.666540060876679052e-03
9.494813937071543419e-01 -7.817582067245086239e-03
8.525018829513369978e-01 -7.016583819225358405e-03
7.653623109982943262e-01 -6.262020189433826350e-03
6.796074518635450978e-01 -5.569745056636769137e-03
2.113049415014644772e-01 -1.777259467199126825e-03
1.231271534721499528e+01 -9.746343394939034621e-02
1.120891548722444853e+01 -8.911033486709400708e-02
1.019522713801850955e+01 -8.134848022587362615e-02
9.265117924310157349e+00 -7.420425644872082060e-02
8.412701151870034977e+00 -6.758112677791609790e-02
7.632366628514761331e+00 -6.146969304202837270e-02
6.918762408305591194e+00 -5.584638015645270598e-02
6.267079800800845035e+00 -5.070765132950097454e-02
5.672456903691651675e+00 -4.594519946346844325e-02
5.130750045112013602e+00 -4.167750245907417966e-02
4.637624380843266003e+00 -3.770491138265194553e-02
4.189214854582061776e+00 -3.408510710501984342e-02
3.781841550549194686e+00 -3.080649675452531641e-02
3.412186245424251307e+00 -2.785281870731956891e-02
3.076969504406736888e+00 -2.511554170084565399e-02
2.773363157606747453e+00 -2.268799522900549759e-02
2.472494954416273760e+00 -2.021311865273830999e-02
2.226444511968594053e+00 -1.820118500487421381e-02
1.982990767927155673e+00 -1.626930054127145864e-02
1.784159796858191038e+00 -1.465147083142244455e-02
1.604681876120821249e+00 -1.316683502864676204e-02
1.442772749479714678e+00 -1.182504490904972248e-02
1.296819980269241279e+00 -1.067188663132610967e-02
1.165251897456099917e+00 -9.552422439991577544e-03
1.046826334012367354e+00 -8.596245975715002471e-03
9.402217396182325215e-01 -7.756264677207148558e-03
8.442212465380198871e-01 -6.953726853771952793e-03
7.578554701782830305e-01 -6.207860087255376476e-03
6.729339150539092040e-01 -5.515752338573923740e-03
1.340509287823395645e+01 -1.056483870088923693e-01
1.221257271452510196e+01 -9.671625407055386980e-02
1.111656327208043038e+01 -8.839897736351634561e-02
1.011011990448627884e+01 -8.069883054563174729e-02
9.186842806446225751e+00 -7.359798517061934275e-02
8.340727556670843867e+00 -6.702165434907125796e-02
7.566329860505632610e+00 -6.096307611618678735e-02
6.858273577752519223e+00 -5.540209760928309357e-02
6.211661229474599644e+00 -5.025718165026642203e-02
5.621928812630827110e+00 -4.554782624295321269e-02
5.084630072494135788e+00 -4.127984048278494911e-02
4.595520405183293633e+00 -3.737454075000013615e-02
4.150893048919252593e+00 -3.378504387223403571e-02
3.747068234486272686e+00 -3.053102785740144723e-02
3.380547882321281783e+00 -2.756855216677054493e-02
3.048324297966840124e+00 -2.492307401843462181e-02
2.747341732034672468e+00 -2.248086826418209394e-02
2.449237170459348523e+00 -2.003345602119547403e-02
2.205324136338921992e+00 -1.803424923934869237e-02
1.964098747638818088e+00 -1.611063293780856318e-02
1.767074378734616591e+00 -1.452102324205075713e-02
1.589229248348081658e+00 -1.304414682004221247e-02
1.428837028385404162e+00 -1.171073231080033659e-02
1.284280917853831028e+00 -1.058024452110311632e-02
1.154012249900783438e+00 -9.467685835142753553e-03
1.036670841903076123e+00 -8.526212203877879883e-03
9.310472326705516721e-01 -7.693120038582472626e-03
8.359419003357506650e-01 -6.894626243521997759e-03
7.504232564737117750e-01 -6.153397297555254428e-03
6.662952717105297129e-01 -5.504090689528931025e-03
1.329759949997194290e+01 -1.048577244825436988e-01
1.211325160432448200e+01 -9.596310461981588658e-02
1.102485192724486218e+01 -8.770913781843063528e-02
1.002565688972677194e+01 -8.006806065382135462e-02
9.109089092905081841e+00 -7.298525713672196491e-02
8.269330579642698353e+00 -6.644330727654605695e-02
7.500755142517816054e+00 -6.045952046438914790e-02
6.798280372355931966e+00 -5.492449606335419315e-02
6.156757884836718375e+00 -4.979822958155306206e-02
5.571788617015020151e+00 -4.519410807656744355e-02
5.038878082308300144e+00 -4.091709968902391970e-02
4.553864135834081672e+00 -3.704657338931465621e-02
4.112979786075351640e+00 -3.345056589532553748e-02
3.712556832352075009e+00 -3.028926958810569670e-02
3.349224349426042746e+00 -2.731909596280660338e-02
3.019891964959330100e+00 -2.469152416803977249e-02
2.721621004797272203e+00 -2.226820023207286975e-02
2.426100479401280374e+00 -1.984792256697347559e-02
2.184420898058722749e+00 -1.786939591871128385e-02
1.945391665320254981e+00 -1.595351554286087575e-02
1.750180940929477957e+00 -1.437780957216946119e-02
1.574016994398353297e+00 -1.292276996399038813e-02
1.415082180551006541e+00 -1.159321941273187481e-02
1.271829806679132258e+00 -1.047178244253541175e-02
1.142778976750542741e+00 -9.385659302351802638e-03
1.026600605918477793e+00 -8.454065279148052087e-03
9.219571075776455960e-01 -7.616484421969463466e-03
8.278393862812261084e-01 -6.833078626893990086e-03
7.351458581383414348e-01 -6.031184974525917626e-03
6.597392355309255052e-01 -5.405444659487774854e-03
1.319068259757195705e+01 -1.040566726567096201e-01
1.201447250429734304e+01 -9.522597528745492534e-02
1.093381986523150928e+01 -8.701007376387763503e-02
9.941656249732648831e+00 -7.940908816411351712e-02
9.031898424802403014e+00 -7.240980530144089378e-02
8.198360938840606238e+00 -6.589695341691587105e-02
7.435760650713191033e+00 -5.992963008801701491e-02
6.738690712275416494e+00 -5.445002550306980021e-02
6.102287318009513406e+00 -4.936508904545224702e-02
5.522030870013531434e+00 -4.479233178532541354e-02
4.993492069313116843e+00 -4.058190579232968248e-02
4.512530916697365058e+00 -3.671313435509761941e-02
4.075326903147013624e+00 -3.314571561875592071e-02
3.678330525005989227e+00 -3.001075210456068121e-02
3.318195670955306653e+00 -2.706556958586104136e-02
2.991767019644403280e+00 -2.445855723802615664e-02
2.696101065760017068e+00 -2.205440852798797036e-02
2.403245523921259341e+00 -1.966597686939407924e-02
2.163690850671174282e+00 -1.769708848286923042e-02
1.926841252880684419e+00 -1.576389085678299787e-02
1.733393209075569708e+00 -1.423638325080108825e-02
1.558899281484904309e+00 -1.279651998348897528e-02
1.401424417383530407e+00 -1.147665385884420568e-02
1.259567294294587247e+00 -1.036442895563800815e-02
1.131693262793335375e+00 -9.293195410580039340e-03
1.016616643006265308e+00 -8.381165519731956573e-03
9.129521003040032001e-01 -7.525812594882047048e-03
8.197201570288475958e-01 -6.767852201700514346e-03
7.279067949715938290e-01 -5.975390241751555968e-03
6.532656047748000017e-01 -5.352955210002993680e-03
1.308448016126579283e+01 -1.032547692098845366e-01
1.191641093742156166e+01 -9.447233162938024897e-02
1.084337293752328968e+01 -8.633084882719280206e-02
9.858313131749898872e+00 -7.876293789327319661e-02
8.955229732301972945e+00 -7.180337704895659034e-02
8.128026006273911364e+00 -6.534851497141343224e-02
7.371168433248550755e+00 -5.941776625556646069e-02
6.679593948637465139e+00 -5.396608480830690502e-02
6.048302587545211217e+00 -4.893383778732279810e-02
5.472732881046868059e+00 -4.439205636669642241e-02
4.948470423147837138e+00 -4.021487648440961321e-02
4.471545036031087328e+00 -3.638260510730616237e-02
4.038079790357141263e+00 -3.289155618366777778e-02
3.644463932248519278e+00 -2.973509099102321016e-02
3.287400232043033554e+00 -2.681289687763638296e-02
2.963848918662703280e+00 -2.422135802202524460e-02
2.670780871255338251e+00 -2.183990718974255715e-02
2.380510366688114665e+00 -1.948288590823063840e-02
2.143207776046778257e+00 -1.752875034934840703e-02
1.908509124679392821e+00 -1.560844795383607014e-02
1.716875201766458359e+00 -1.408977096286236075e-02
1.543891594878938012e+00 -1.266890343378122841e-02
1.387956399491860449e+00 -1.135891469253549370e-02
1.247393089584009518e+00 -1.025193430657179994e-02
1.120714336503188857e+00 -9.187842686492253552e-03
1.006719787300836444e+00 -8.301648548757343399e-03
9.040024119598888408e-01 -7.434063058519783940e-03
8.116850241283182221e-01 -6.703328842654127616e-03
7.207522575013671773e-01 -5.917116339010565322e-03
6.468680654580212241e-01 -5.297979134774854007e-03
1.297897240300131827e+01 -1.024704033948007492e-01
1.181895466432079722e+01 -9.374960941378621126e-02
1.075341943152652746e+01 -8.565009134978990302e-02
9.775634620718708589e+00 -7.813522808891654181e-02
8.879079800755105722e+00 -7.120073516594283003e-02
8.058203744552040249e+00 -6.481185925176555229e-02
7.307125713145643076e+00 -5.892041848287184191e-02
6.620923506893023003e+00 -5.349147212313837274e-02
5.994650934740136883e+00 -4.852659329468131388e-02
5.423764285609265379e+00 -4.398396333742004422e-02
4.903809953877943606e+00 -3.984861378495235112e-02
4.430829064786030003e+00 -3.604889917830667728e-02
4.001066197295665816e+00 -3.253457096367597806e-02
3.610820935566752432e+00 -2.945874165796850963e-02
3.256917622001446411e+00 -2.655576406377590029e-02
2.936135476294924551e+00 -2.398558369851977803e-02
2.645685566956743617e+00 -2.162648930082717788e-02
2.358047160384244556e+00 -1.929443316628285179e-02
2.122870277889111534e+00 -1.735808828093336753e-02
1.890261172508772569e+00 -1.545187578835786717e-02
1.700363452356540739e+00 -1.394106145072444673e-02
1.529064147010598562e+00 -1.254423200130964228e-02
1.374578221938147271e+00 -1.123749296427778779e-02
1.235306805951882581e+00 -1.014166420614895196e-02
1.109865911222090995e+00 -9.082586842681759573e-03
9.969156189744130536e-01 -8.199723710947780589e-03
8.952545004270382467e-01 -7.340824763447398316e-03
8.037857057753268197e-01 -6.632161778591233285e-03
7.137060712823495301e-01 -5.860431544569976066e-03
6.404738384628680947e-01 -5.240120203046617735e-03
1.287413668903918129e+01 -1.016564646384317677e-01
1.172218754480239866e+01 -9.299626327178445173e-02
1.066423274881685579e+01 -8.495823348234740613e-02
9.693453860780236298e+00 -7.749115866092254334e-02
8.803601314224659191e+00 -7.058906558975097667e-02
7.988841519848767447e+00 -6.426619204181589773e-02
7.243631760131736819e+00 -5.840249135471088648e-02
6.562772241439077447e+00 -5.301629108177198513e-02
5.941483913171687448e+00 -4.809447110135531972e-02
5.375217226817705196e+00 -4.358074072000581167e-02
4.859510719356922692e+00 -3.947977540733563218e-02
4.390534913324514399e+00 -3.569405808608913655e-02
3.964336327921663461e+00 -3.228286785537091974e-02
3.577499106823422981e+00 -2.917779655161638341e-02
3.226646918060419811e+00 -2.630117648141072281e-02
2.908728181423352321e+00 -2.374952829201794346e-02
2.620839424173330379e+00 -2.140603098856139197e-02
2.335776257722084637e+00 -1.910852284256752201e-02
2.102669530050591540e+00 -1.718847693929717590e-02
1.872278383065407725e+00 -1.529325728585136795e-02
1.684112423747250009e+00 -1.379349087747393753e-02
1.514362260411233452e+00 -1.241458375852473248e-02
1.361288940990457830e+00 -1.111774098713425897e-02
1.223308272248667228e+00 -1.002647666095852347e-02
1.099115595678805235e+00 -9.034377160512044314e-03
9.871967181656908785e-01 -8.093329260921528975e-03
8.865204912330766351e-01 -7.247664605159230902e-03
7.959266207824434725e-01 -6.537792465698164662e-03
7.067264772073102996e-01 -5.803302866760123510e-03
6.273638268424424069e-01 -5.123139726550985686e-03
1.277000290640352453e+01 -1.008736070284427383e-01
1.162605755237653149e+01 -9.226551069120735027e-02
1.057562304904637607e+01 -8.425552584783145560e-02
9.611906359294552615e+00 -7.686626374097896286e-02
8.728665467352488605e+00 -6.998970810522725516e-02
7.920012999484660199e+00 -6.368858923870637789e-02
7.180531789803282550e+00 -5.787964533674894857e-02
6.504974884694816772e+00 -5.257854843246243665e-02
5.888715586577726313e+00 -4.767299896440695822e-02
5.327012394665874950e+00 -4.320586168346196576e-02
4.815651254650690660e+00 -3.911155237455755940e-02
4.350501267221868140e+00 -3.535575374912158092e-02
3.927984156772091673e+00 -3.197685543646359291e-02
3.544453748377785818e+00 -2.889753631118320912e-02
3.196660772351637370e+00 -2.604213966744018185e-02
2.881525837661838008e+00 -2.351220302468409046e-02
2.596216112579089685e+00 -2.118802908501433990e-02
2.313698145408172646e+00 -1.891745763307675632e-02
2.082724746551518624e+00 -1.701233964919211805e-02
1.854408675159303632e+00 -1.513437139372925816e-02
1.667980251357491284e+00 -1.364364419359533932e-02
1.499764971677373770e+00 -1.228299065156007383e-02
1.348189180171019741e+00 -1.099793860351387653e-02
1.211497564270574090e+00 -9.913918163867024846e-03
1.088396209819468829e+00 -8.870396599668744358e-03
9.775900439946263454e-01 -7.960536443916086877e-03
8.778706698073308612e-01 -7.155091944559653291e-03
7.881210256903087297e-01 -6.443042111683950669e-03
6.997732848294158092e-01 -5.741436521071609407e-03
4.734764313690560389e-01 -3.782660385852541080e-03
1.266657695019095264e+01 -1.000721551384959329e-01
1.153053409361714543e+01 -9.151863061668137622e-02
1.048758553592823972e+01 -8.358178364907739577e-02
9.530901647371752716e+00 -7.621120224237859508e-02
8.654178982018434496e+00 -6.941534900768500660e-02
7.851720279633920718e+00 -6.315123074789891211e-02
7.117941427364287144e+00 -5.736613967580577594e-02
6.447714520100529256e+00 -5.210458916612633468e-02
5.836402434700146635e+00 -4.723571190142723114e-02
5.279209089120738163e+00 -4.281423554733497505e-02
4.772066993617625208e+00 -3.874696178144953346e-02
4.310876183204901402e+00 -3.501999169406254386e-02
3.891960257080571139e+00 -3.166407987456716644e-02
3.511670960014614540e+00 -2.861901918829906286e-02
3.166911964161297277e+00 -2.578381021102749832e-02
2.854527070137931943e+00 -2.326995583373425019e-02
2.571791364610152009e+00 -2.096752973493068786e-02
2.291811397289992946e+00 -1.872960212900087740e-02
2.062903924109226406e+00 -1.683787083558083847e-02
1.836631770033753108e+00 -1.497618235190278403e-02
1.651994539033954990e+00 -1.349203996273264095e-02
1.485338486588561491e+00 -1.215405583513395373e-02
1.335178084831404988e+00 -1.087247311506064212e-02
1.199781700263584439e+00 -9.796684493556920975e-03
1.077862725765173835e+00 -8.763676217150207295e-03
9.680502085978880400e-01 -7.882022307846662038e-03
8.693104933071137408e-01 -7.058006683786306572e-03
7.804382669832967689e-01 -6.351164364035843425e-03
6.929154105806289987e-01 -5.668103609809608048e-03
3.183798738854210497e-01 -2.539730501302561120e-03
1.256371957891076718e+01 -9.933272637053380816e-02
1.143565572557907828e+01 -9.082617170634366133e-02
1.040021290804420495e+01 -8.292720059450829628e-02
9.450434605817969569e+00 -7.562481170428277111e-02
8.580270470339957711e+00 -6.887598699934484314e-02
7.783899553981829200e+00 -6.265047528898358420e-02
7.055796918566044518e+00 -5.693083701500968596e-02
6.390885965740832120e+00 -5.166964337560633891e-02
5.784417800885786498e+00 -4.684327286131435841e-02
5.231820086795499591e+00 -4.245730557063930738e-02
4.728838726196854303e+00 -3.841717920475955922e-02
4.271526355321293877e+00 -3.472777133139608174e-02
3.856165661648684129e+00 -3.138140824767611525e-02
3.479207897758988199e+00 -2.837761942954492370e-02
3.137408301761347218e+00 -2.556955373889256006e-02
2.827832617210995991e+00 -2.307397670032168557e-02
2.521050474057358493e+00 -2.056419437232381853e-02
2.270116732809627447e+00 -1.852692477288046119e-02
2.043349713288512337e+00 -1.670444829616921090e-02
1.819145609679623909e+00 -1.485814297995411218e-02
1.636141253920907479e+00 -1.335985346541899120e-02
1.471103159458916565e+00 -1.206261552410391354e-02
1.322255942755046432e+00 -1.083769833351408592e-02
1.188155811437148657e+00 -9.723457391561685439e-03
1.067392716135170838e+00 -8.699717865804991110e-03
9.586952742892106416e-01 -7.812130855881332415e-03
8.607516234497736285e-01 -7.009652206663757185e-03
7.727384469528649769e-01 -6.301134944044680004e-03
6.861458624444283227e-01 -5.618830135974456526e-03
2.133027833389856687e-01 -1.725153489452996899e-03
1.246158282499948200e+01 -9.859207648609311092e-02
1.134147876129472188e+01 -9.011926990021404404e-02
1.031337844495742218e+01 -8.229335056621268907e-02
9.370587583910015894e+00 -7.502759064362872488e-02
8.506964546225614043e+00 -6.832014839258657157e-02
7.716546446320059260e+00 -6.213246610440761875e-02
6.994090288082636775e+00 -5.645984930034840532e-02
6.334539167006029814e+00 -5.123632868329633383e-02
5.732927192904196723e+00 -4.645032856820528744e-02
5.184800773188421807e+00 -4.210873125924492755e-02
4.686041350263662864e+00 -3.809388454143655678e-02
4.232516270087329779e+00 -3.443220597364552577e-02
3.820723713415812739e+00 -3.111551789643379751e-02
3.447012809863072569e+00 -2.814151909341365207e-02
3.108246576374225079e+00 -2.535433012208516274e-02
2.801340378826133293e+00 -2.289513121034388032e-02
2.497347062080517599e+00 -2.039191123097787439e-02
2.248669182470977024e+00 -1.837039352924730792e-02
2.002679216253988592e+00 -1.639204755598770366e-02
1.801757696887258620e+00 -1.474031550151069271e-02
1.620479438084089230e+00 -1.324115416934263691e-02
1.456868658636280678e+00 -1.195229016449482658e-02
1.309523062780032943e+00 -1.071628511533112386e-02
1.176616612641729231e+00 -9.655065056507081134e-03
1.057039685051921918e+00 -8.633238827520078179e-03
9.493252978300075196e-01 -7.758768281294176408e-03
8.523711957621282753e-01 -6.954376530688911179e-03
7.652194932990420417e-01 -6.248580585792594226e-03
6.794060324767708936e-01 -5.572268797664429313e-03
1.357128456968284347e+01 -1.068788794006416965e-01
1.236019268304307595e+01 -9.784656536905876612e-02
1.124792202837046595e+01 -8.943747819595354587e-02
1.022722099019361330e+01 -8.164020408189487377e-02
9.291341598781833966e+00 -7.442099877255257956e-02
8.434058850257175166e+00 -6.774621014985723888e-02
7.649781517884735038e+00 -6.162761169589411892e-02
6.932924330741744079e+00 -5.598199173150601032e-02
6.278555929279971970e+00 -5.080147836578996490e-02
5.681825644344855597e+00 -4.605953591507304379e-02
5.138202853144361093e+00 -4.172282426306853087e-02
4.643518342755799111e+00 -3.777315765840601192e-02
4.193910617304863919e+00 -3.414033688116605708e-02
3.785581495347055458e+00 -3.084792714419566304e-02
3.415082710427695734e+00 -2.785663721154170783e-02
3.079227603205516584e+00 -2.517051973264746584e-02
2.775051418660661628e+00 -2.270117776782456034e-02
2.473780649719585334e+00 -2.021769716646654516e-02
2.227361608100988377e+00 -1.821067634710528751e-02
1.983620551714628588e+00 -1.626065873881202620e-02
1.784542296061657263e+00 -1.462626094771953163e-02
1.604910618389707944e+00 -1.312985332295956917e-02
1.442908177646923917e+00 -1.184386326888821860e-02
1.296807769131774535e+00 -1.063264288503074431e-02
1.165265274635720605e+00 -9.578296412575612595e-03
1.046773001762208111e+00 -8.568713526259276111e-03
9.400400004803769471e-01 -7.704921021152712386e-03
8.440742392161639795e-01 -6.901885987967796079e-03
7.577002953815512587e-01 -6.198543275335842602e-03
6.727295739304696154e-01 -5.499367887420546566e-03
1.346215865631715580e+01 -1.060791628719085361e-01
1.225944746196357293e+01 -9.709716914403049293e-02
1.115496635581020968e+01 -8.873591780681909513e-02
1.014167610229947414e+01 -8.098460316256307634e-02
9.212611253172863002e+00 -7.384321386531067510e-02
8.361761715204078627e+00 -6.721378679506456733e-02
7.583440108146813685e+00 -6.112553522202895939e-02
6.872196805896522598e+00 -5.551280883379927644e-02
6.223020259161928358e+00 -5.037907154665147158e-02
5.631114951927035150e+00 -4.569984976396080506e-02
5.091922809816955109e+00 -4.136679474458661993e-02
4.601451710558712271e+00 -3.744892338327738407e-02
4.155575870789578907e+00 -3.384663282489937947e-02
3.750690442220252940e+00 -3.060391216055619382e-02
3.383417392649656907e+00 -2.761595074502607924e-02
3.050517761433345409e+00 -2.495467908208008276e-02
2.749062797816637094e+00 -2.250863759600960079e-02
2.450472561471717103e+00 -2.004350903756823427e-02
2.206210505041921177e+00 -1.805304821126986134e-02
1.964667381476665753e+00 -1.612570554100816247e-02
1.767437233737195301e+00 -1.449267556816621026e-02
1.589533981807892848e+00 -1.301760529403955466e-02
1.428968955793813222e+00 -1.173135776417998273e-02
1.284322075856598522e+00 -1.054252435541844744e-02
1.154000421867063864e+00 -9.505521627608414306e-03
1.036594454354600625e+00 -8.500792139678465045e-03
9.309098380283850060e-01 -7.649909375953436660e-03
8.358615384254765024e-01 -6.849100007637657327e-03
7.422149778059456970e-01 -6.078825055117382387e-03
6.661540904349131376e-01 -5.468076437646921840e-03
1.335368169085456280e+01 -1.052913771631757978e-01
1.215928082806855848e+01 -9.636184945942596891e-02
1.106267342061046932e+01 -8.803545701074387553e-02
1.005664789185098407e+01 -8.035777030753042671e-02
9.134513113376597104e+00 -7.324088739188477915e-02
8.290044196412429400e+00 -6.666721936936559345e-02
7.517730394730959276e+00 -6.059453530725403964e-02
6.811914517481628017e+00 -5.504137917035245575e-02
6.167970788794758796e+00 -4.995121708145203870e-02
5.580791404198113703e+00 -4.530229075255054472e-02
5.046067698917183542e+00 -4.098715825707994337e-02
4.559633670382963189e+00 -3.712658739472399910e-02
4.117476213413373998e+00 -3.354901563102433149e-02
3.716099082578629975e+00 -3.033444566519260741e-02
3.352073369004077819e+00 -2.737063653827772822e-02
3.022115862689279009e+00 -2.473767051065956651e-02
2.723276649179164455e+00 -2.231656344108117265e-02
2.427359216361483885e+00 -1.986468188779264357e-02
2.185286632271935758e+00 -1.788651723558094819e-02
1.945995897438029365e+00 -1.594504119251783855e-02
1.750590528646825295e+00 -1.435802076753552210e-02
1.574268961415582702e+00 -1.290229658109541371e-02
1.415204703277217035e+00 -1.162158786376564154e-02
1.271868038109441157e+00 -1.044349156740769988e-02
1.142769061287164822e+00 -9.429577194092158762e-03
1.026508043461187070e+00 -8.431688768648526455e-03
9.218025438989183584e-01 -7.594584886525833356e-03
8.276321035522187231e-01 -6.795370794882109149e-03
7.349679485665229217e-01 -6.028460939853351637e-03
6.595801962506029348e-01 -5.418387725042992861e-03
1.324600183904739126e+01 -1.044852247066419271e-01
1.205992690147642321e+01 -9.560944715419580908e-02
1.097103850295471794e+01 -8.735006040060795673e-02
9.972237663089492443e+00 -7.971221088038438207e-02
9.056839589082674280e+00 -7.263985537644374046e-02
8.218816757348029967e+00 -6.612694679736920433e-02
7.452433806275254646e+00 -6.011244813955972377e-02
6.752205114308519995e+00 -5.461303765416109651e-02
6.113289041697458792e+00 -4.953016510218235385e-02
5.530854221511654067e+00 -4.491076749346226138e-02
5.000565527704872615e+00 -4.063079234471505402e-02
4.518165876494347089e+00 -3.680250333269652341e-02
4.079812503740077645e+00 -3.326389123870366477e-02
3.681852091711469210e+00 -3.006456305175753130e-02
3.320934871548177902e+00 -2.712313484713136172e-02
2.993920544838561515e+00 -2.451947269564870580e-02
2.697689872679665868e+00 -2.211283371241764412e-02
2.404439620817566237e+00 -1.968980498267654256e-02
2.164552057407807428e+00 -1.772499521529555255e-02
1.927423874327565567e+00 -1.579597060512232323e-02
1.733866886188734524e+00 -1.422229913558157970e-02
1.559068325559569868e+00 -1.278374281283739186e-02
1.401591281036901782e+00 -1.150955406230481405e-02
1.259580895469695871e+00 -1.034125500382514044e-02
1.131686000748931109e+00 -9.335129192502674561e-03
1.016507062161855268e+00 -8.363001786565588819e-03
9.128676356553502291e-01 -7.540920044009097149e-03
8.195461102262985298e-01 -6.742085205052468153e-03
7.277353737034552017e-01 -5.973895101911148690e-03
6.530945950404563050e-01 -5.364868126744745842e-03
1.313891712294670810e+01 -1.036919288439524939e-01
1.196112141466567635e+01 -9.486061555101503451e-02
1.088001593795980781e+01 -8.666717665539655502e-02
9.888435979378259688e+00 -7.905627367397961847e-02
8.979796844087465146e+00 -7.203656379563377898e-02
8.148176657373017662e+00 -6.556587869459236384e-02
7.387568591810042662e+00 -5.959436426855081737e-02
6.692923565806312425e+00 -5.414204666005707073e-02
6.059114523555598097e+00 -4.910195046981107037e-02
5.481400800164125009e+00 -4.451707981938424208e-02
4.955485693686611626e+00 -4.027138908023655817e-02
4.477113665691797806e+00 -3.647917789193268201e-02
4.042466983234879407e+00 -3.295360851019957932e-02
3.647908886893936664e+00 -2.979760565307546308e-02
3.290165340549220385e+00 -2.687723599655984091e-02
2.965932031187495710e+00 -2.429289867682903406e-02
2.672403676076161805e+00 -2.190296845735396208e-02
2.381713876320797230e+00 -1.950919647834608792e-02
2.144006577961098614e+00 -1.760277104469638518e-02
1.909051561774164130e+00 -1.564579853423694530e-02
1.717235884954604996e+00 -1.408351336573050901e-02
1.544159577192698363e+00 -1.266750484442008030e-02
1.388098581646866281e+00 -1.139341575908012737e-02
1.247383346055803033e+00 -1.023980359514893752e-02
1.120726523014905940e+00 -9.235581664398744006e-03
1.006619593013889702e+00 -8.292275633761265682e-03
9.039418147240727563e-01 -7.479725718225638254e-03
8.115930905192642042e-01 -6.682400766034393702e-03
7.206220560246813234e-01 -5.918237923413616208e-03
6.467097943265850413e-01 -5.310602882276403182e-03
1.303259247907234375e+01 -1.028978834273386045e-01
1.186296004295391349e+01 -9.411937305778954321e-02
1.078958967304181549e+01 -8.598655162377075167e-02
9.805247338396204881e+00 -7.841418787626790177e-02
8.903377595558490398e+00 -7.146712513200113859e-02
8.077979570783979213e+00 -6.502356054730105972e-02
7.323316810291203183e+00 -5.908548778326743606e-02
6.634070837292413536e+00 -5.367174755674918724e-02
6.005277973576607309e+00 -4.867449027765893138e-02
5.432328479883906880e+00 -4.412450109461234227e-02
4.910669387309122058e+00 -3.991294495695969086e-02
4.436338522190406586e+00 -3.612894067461142750e-02
4.005353665912841699e+00 -3.268171172976577082e-02
3.614285100665674655e+00 -2.952248210676412798e-02
3.259547631666909417e+00 -2.662974184579689971e-02
2.938195951141453488e+00 -2.406378495879652954e-02
2.647275858702967888e+00 -2.169614865281192101e-02
2.359181300944524828e+00 -1.933210600250272193e-02
2.123638461654415721e+00 -1.744097241408757923e-02
1.890859380563281178e+00 -1.549379843849463083e-02
1.700798840895659136e+00 -1.394632558857662220e-02
1.529243729570175292e+00 -1.254788303622902772e-02
1.374695112137000574e+00 -1.128086743181456672e-02
1.235382039388082109e+00 -1.013507620645384688e-02
1.109808262764936604e+00 -9.138266288483604116e-03
9.967976891836770603e-01 -8.223568762685453531e-03
8.950981560749174948e-01 -7.398647869084658789e-03
8.036234482991044814e-01 -6.630540026750001391e-03
7.135733189663624465e-01 -5.866142791743092499e-03
6.334611322003602663e-01 -5.197836946444155636e-03
1.292706325342316909e+01 -1.021083311229030316e-01
1.176559044156058675e+01 -9.338993298939653187e-02
1.069984211472193714e+01 -8.528538030548778182e-02
9.722665602683830954e+00 -7.780542429752847211e-02
8.827480457332313790e+00 -7.086677671570502934e-02
8.008322252167886290e+00 -6.448011750794266361e-02
7.259497918135301653e+00 -5.860846730168654817e-02
6.575642934718661792e+00 -5.321141244476074866e-02
5.951901917987088453e+00 -4.822598209832286431e-02
5.383557251630632479e+00 -4.373687642826733918e-02
4.866314982873164219e+00 -3.959777062506293632e-02
4.395909862392102241e+00 -3.580078225265709985e-02
3.968587165756662927e+00 -3.238559103281584556e-02
3.580884546426288395e+00 -2.925455384773595346e-02
3.229266059967941249e+00 -2.637973709436383651e-02
2.910715393674405682e+00 -2.383457498002771943e-02
2.622391177194791645e+00 -2.148775271957564792e-02
2.336911031403387184e+00 -1.914672397079621516e-02
2.103473888248672541e+00 -1.727763134218914670e-02
1.872772267387922573e+00 -1.534301834218395298e-02
1.684493659422261924e+00 -1.380607234751796489e-02
1.514619812533597454e+00 -1.242869546017668497e-02
1.361420027541598854e+00 -1.116505329135428388e-02
1.223368301445590722e+00 -1.003489609388388826e-02
1.099055858477163472e+00 -9.033821034013331253e-03
9.871609626383833769e-01 -8.105525425787039884e-03
8.863456517462384721e-01 -7.308781061605327915e-03
7.957374813510680323e-01 -6.572334313914529776e-03
7.065659814640294911e-01 -5.809860861093051922e-03
4.780328931811811954e-01 -3.969670200248716710e-03
1.282201628243332614e+01 -1.013245753464632054e-01
1.166881658608817318e+01 -9.263957587944579575e-02
1.061067836279821819e+01 -8.460837530883667801e-02
9.640608824347147277e+00 -7.715445025839348658e-02
8.752197739620633854e+00 -7.028759926941258174e-02
7.939141989986819858e+00 -6.392765337010961058e-02
7.196170501342067816e+00 -5.810048186091772843e-02
6.517735563778895624e+00 -5.275409177553964934e-02
5.899002352872668276e+00 -4.779736283022401749e-02
5.335241793430515855e+00 -4.334662488811401315e-02
4.822248241317781847e+00 -3.923867557247810722e-02
4.355853737498619260e+00 -3.547010192701866016e-02
3.932153296908935669e+00 -3.208618789867555277e-02
3.547721170324601214e+00 -2.897898839464731549e-02
3.199237015766914993e+00 -2.612845088310875377e-02
2.883501464509724777e+00 -2.359993934308831504e-02
2.597706343612206314e+00 -2.127409820644462005e-02
2.314768129180866829e+00 -1.896730129221214922e-02
2.083499399852786205e+00 -1.710861942181234399e-02
1.854952587888115012e+00 -1.519128415283977143e-02
1.668335479468698423e+00 -1.366624064547574020e-02
1.499987830733732430e+00 -1.230864098870270221e-02
1.348287112213102379e+00 -1.104733278834860513e-02
1.211541350362014269e+00 -9.927617048987933193e-03
1.088418538930693513e+00 -8.933920766952360704e-03
9.775095667868840543e-01 -8.065051312010108886e-03
8.777772667981199595e-01 -7.220567279652187476e-03
7.879344390084771499e-01 -6.516136132241492560e-03
6.996103310072889769e-01 -5.750997879096567990e-03
3.214486729829125200e-01 -2.627224471623436537e-03
1.271780322454968903e+01 -1.005317815173136925e-01
1.157265016594728912e+01 -9.189872097065431011e-02
1.052218826161855780e+01 -8.392105196530472155e-02
9.559190430890827983e+00 -7.652371116476652801e-02
8.677328940715216987e+00 -6.968437045695430321e-02
7.870544152788943038e+00 -6.338108633641495460e-02
7.133232255127246013e+00 -5.760348004959712359e-02
6.460253915218397758e+00 -5.229932662120704429e-02
5.846448380356298991e+00 -4.740592576512580453e-02
5.287392782020974735e+00 -4.295720977036446980e-02
4.778611356720856129e+00 -3.886559074786599677e-02
4.316111078057139672e+00 -3.514551020374125090e-02
3.896031382321366809e+00 -3.175944811912407434e-02
3.514960371166388153e+00 -2.870580377211391296e-02
3.169448210663842858e+00 -2.587824245279334370e-02
2.856534169652067856e+00 -2.336837962422912141e-02
2.546468812362792988e+00 -2.081757731625229202e-02
2.292897629800508152e+00 -1.877195576855586814e-02
2.063727503627454052e+00 -1.692927404402243610e-02
1.837249829083083652e+00 -1.503540083161993175e-02
1.652371256799312738e+00 -1.352338613490331083e-02
1.485623825082551308e+00 -1.218766280856109149e-02
1.335242923229384315e+00 -1.095677001898630668e-02
1.199802399423948618e+00 -9.819278568815443392e-03
1.077770964699974243e+00 -8.830038873683136377e-03
9.680428757858907662e-01 -7.922211423801239077e-03
8.691926246566230585e-01 -7.132630179333754490e-03
7.802291060232730002e-01 -6.433229949953000321e-03
6.927773411840845164e-01 -5.697217542426065082e-03
2.153479888729772640e-01 -1.743342208725361586e-03
1.261430070597638853e+01 -9.974171032493679701e-02
1.147709206633527934e+01 -9.116645647673272956e-02
1.043418447507259472e+01 -8.323645252944013306e-02
9.478284287916265427e+00 -7.587235864913197125e-02
8.603067924263161359e+00 -6.907314621558972856e-02
7.802470106894074497e+00 -6.281623689053750237e-02
7.070923984897804715e+00 -5.711102737712685229e-02
6.403188565290942158e+00 -5.182617506761487414e-02
5.794355666515103032e+00 -4.697335499641363404e-02
5.239839996788134613e+00 -4.256936634526775620e-02
4.735332707948309405e+00 -3.850969295581931073e-02
4.276709158297075319e+00 -3.481326914159057345e-02
3.860239083552271300e+00 -3.145609537536541572e-02
3.482418084188101393e+00 -2.843634478177654162e-02
3.139937388739400870e+00 -2.562876912783894692e-02
2.829769441974899546e+00 -2.312501796710690963e-02
2.522502226327427710e+00 -2.061108968503239450e-02
2.271156510650210514e+00 -1.857713650889028859e-02
2.022635268746703296e+00 -1.658156168161783670e-02
1.819700427846472346e+00 -1.488123640729295191e-02
1.636516577267737693e+00 -1.339776054296224969e-02
1.471295908717976886e+00 -1.206393928032354658e-02
1.322387776442012441e+00 -1.081373989833004333e-02
1.188192215408786501e+00 -9.715590428615947932e-03
1.067307382096364776e+00 -8.725297773470629473e-03
9.585607257269883608e-01 -7.828940831635529049e-03
8.606915870983472550e-01 -7.036486194619895503e-03
7.726181568183686510e-01 -6.343812837733033873e-03
6.860145079434869508e-01 -5.639850458755877108e-03
1.374178922602624020e+01 -1.081265006983360144e-01
1.251138247489079802e+01 -9.894320042410835458e-02
1.138239313409656894e+01 -9.044223530570043301e-02
1.034690790359064927e+01 -8.255448697895011179e-02
9.398079936812541391e+00 -7.524455925873833884e-02
8.529307232129875516e+00 -6.849941139807272372e-02
7.734886964724428715e+00 -6.227200220586567858e-02
7.009012717846406559e+00 -5.660080193616566502e-02
6.346643273633173266e+00 -5.131607865764814536e-02
5.742674451512034040e+00 -4.654600625564820487e-02
5.192653500763506180e+00 -4.215439936540741478e-02
4.692331503754481048e+00 -3.815018537499001439e-02
4.237608931654451183e+00 -3.448266918015398946e-02
3.824690095643879850e+00 -3.115401625385361487e-02
3.450104849754950020e+00 -2.813447074979143897e-02
3.110636105493984171e+00 -2.539430411841839264e-02
2.803208358475600459e+00 -2.289650469084145851e-02
2.498731239803540838e+00 -2.040016418500181783e-02
2.249678523511438488e+00 -1.838171330929577740e-02
2.003364856036835562e+00 -1.639966836041302847e-02
1.802281123845232758e+00 -1.477434684222519480e-02
1.620829330757092235e+00 -1.324789395654625210e-02
1.457135756335443677e+00 -1.193686302513372217e-02
1.309612401719263408e+00 -1.069150101524259967e-02
1.176685420895511314e+00 -9.604935030785655484e-03
1.056937368749555350e+00 -8.621967531461070811e-03
9.492437690738690925e-01 -7.733522722134467293e-03
8.522745390590278358e-01 -6.943822518388169732e-03
7.650904598078476226e-01 -6.253844341815628476e-03
6.792555221936265042e-01 -5.530295451428383566e-03
1.363097393436609650e+01 -1.073075893844152168e-01
1.240920204494094570e+01 -9.817716976251648908e-02
1.128818168717134540e+01 -8.971984197658577909e-02
1.026021792819593514e+01 -8.188384611227238208e-02
9.318361423006011890e+00 -7.464190316568931893e-02
8.456216563830921018e+00 -6.793021436348153919e-02
7.667807382059460330e+00 -6.174983189184821836e-02
6.947642732235849827e+00 -5.611272611977389385e-02
6.290485952083674448e+00 -5.089766892672516196e-02
5.691387470584715835e+00 -4.616412938614682798e-02
5.145941074401658710e+00 -4.178135086081079946e-02
4.649760180898065087e+00 -3.780858897057064877e-02
4.198886693315166951e+00 -3.417519602955650104e-02
3.789470083847592985e+00 -3.084029404359661317e-02
3.418187791094654759e+00 -2.787685176056803674e-02
3.081645535925457757e+00 -2.516196130178234916e-02
2.776950005742270911e+00 -2.268805209831816980e-02
2.475155949426092850e+00 -2.020931666644859570e-02
2.228304357516402767e+00 -1.820797655491337638e-02
1.984292819037677624e+00 -1.623779845552484474e-02
1.785055494166947643e+00 -1.462912683420018733e-02
1.605238978636798430e+00 -1.311766371977836007e-02
1.443119867358194197e+00 -1.183553211245694931e-02
1.296942680459882924e+00 -1.064485757772427356e-02
1.165307186042331633e+00 -9.518305017682955269e-03
1.046752726948473100e+00 -8.535539553627595130e-03
9.399509994862770279e-01 -7.661523191372325917e-03
8.440003693974759136e-01 -6.872248628275179350e-03
7.494600240944315761e-01 -6.114685075313400393e-03
6.725837854068793531e-01 -5.518287504022195700e-03
1.352099930172845710e+01 -1.064988737033669836e-01
1.230776036295348064e+01 -9.743626974273426888e-02
1.119465350506583157e+01 -8.902857675419628691e-02
1.017415385154053098e+01 -8.124928275854051418e-02
9.239248405430567246e+00 -7.403100124561212692e-02
8.383577646628804558e+00 -6.737755144843819710e-02
7.601274400864054925e+00 -6.125667425431344931e-02
6.886712463342026247e+00 -5.563989082438099837e-02
6.234775539757702489e+00 -5.046664459876712416e-02
5.640509865431939218e+00 -4.576884963025919240e-02
5.099509737377259988e+00 -4.142129752070941584e-02
4.607543983145190758e+00 -3.749485529734795930e-02
4.160464025689941892e+00 -3.387827584107565987e-02
3.754575531745580008e+00 -3.057156252224369972e-02
3.386504907184408886e+00 -2.763223487464690209e-02
3.052963352950243792e+00 -2.494473260008718551e-02
2.750891577709213998e+00 -2.249357644197561013e-02
2.451776339813875438e+00 -2.003093971271035015e-02
2.207224564281391910e+00 -1.804293155152262781e-02
1.965393412915255489e+00 -1.608966079846524747e-02
1.767964186057176645e+00 -1.449267107365202929e-02
1.589834224361130754e+00 -1.300146942579424349e-02
1.429231514057315078e+00 -1.173303511551608211e-02
1.284461817580339726e+00 -1.054154043399666701e-02
1.154015857527134870e+00 -9.442430220273368910e-03
1.036553538971898281e+00 -8.463233963799618800e-03
9.308204681550891202e-01 -7.601803474468076666e-03
8.357280799160836660e-01 -6.815940615503929441e-03
7.421323642754082961e-01 -6.060718600715128343e-03
6.660122454192413111e-01 -5.460610266290380661e-03
1.341174683677807167e+01 -1.056903898693998256e-01
1.220688742482841960e+01 -9.667679506497034447e-02
1.110170556248472096e+01 -8.832447404075083330e-02
1.008863291018648312e+01 -8.059128217746665268e-02
9.160674287260652804e+00 -7.343740545082547144e-02
8.311524215132596538e+00 -6.682725827264124341e-02
7.535208934596909991e+00 -6.073555392153079380e-02
6.826256179600079577e+00 -5.518086649743432492e-02
6.179487394593198957e+00 -5.004043779707780665e-02
5.590111477035976328e+00 -4.537420765131276040e-02
5.053544373338977991e+00 -4.106412252391743178e-02
4.565678916506954010e+00 -3.716186250812116704e-02
4.122355313286319323e+00 -3.358998786099016975e-02
3.719984605231754671e+00 -3.030000408953519714e-02
3.355029529188247039e+00 -2.738340063699863311e-02
3.024403723289207147e+00 -2.472911490983202912e-02
2.725034993113213844e+00 -2.229737214564278536e-02
2.428676491182655717e+00 -1.985413815565036794e-02
2.186347841034180561e+00 -1.787809531302071014e-02
1.946677876533485119e+00 -1.593922224852033567e-02
1.751120223472259818e+00 -1.435513647004152751e-02
1.574528480449432388e+00 -1.288109394453104684e-02
1.415433418857952264e+00 -1.161761899810687983e-02
1.271985614924463714e+00 -1.043777600666869268e-02
1.142810707835423711e+00 -9.367883734825940140e-03
1.026439975741590738e+00 -8.389946284547835503e-03
9.217920590529887770e-01 -7.539147636755459507e-03
8.275798971981728203e-01 -6.757181122698787019e-03
7.348564071017937849e-01 -6.004247706933019818e-03
6.594419145731647003e-01 -5.403149135728607493e-03
1.330308520131726979e+01 -1.048798782284320330e-01
1.210674663710447163e+01 -9.593669539770412202e-02
1.100955928505996440e+01 -8.762030225056709198e-02
1.000378166776783750e+01 -7.995213622326473313e-02
9.082630714893781487e+00 -7.284951165292051500e-02
8.239963899343315745e+00 -6.625573365220367716e-02
7.469601129615131896e+00 -6.025485133960465506e-02
6.766257163403476937e+00 -5.472263811018616975e-02
6.124686963110369753e+00 -4.961670938550599708e-02
5.540105618105831020e+00 -4.498119014248658926e-02
5.007948880076808607e+00 -4.070336394049805379e-02
4.524079541101659885e+00 -3.684136112223150572e-02
4.084602808566411447e+00 -3.328268181456501412e-02
3.685640105536573063e+00 -3.003185020648803383e-02
3.323872158463305748e+00 -2.714063097701355232e-02
2.996220229552205350e+00 -2.450962542802253424e-02
2.699480090162584389e+00 -2.209724192370546639e-02
2.405690203968069873e+00 -1.967508995550165327e-02
2.165571592350827412e+00 -1.772842810993228296e-02
1.928147444054835402e+00 -1.578818951821409772e-02
1.734296804932461411e+00 -1.421921383610144814e-02
1.559413076869314629e+00 -1.276182376200164954e-02
1.401824568327469489e+00 -1.150179900597844695e-02
1.259690278014291120e+00 -1.033335674199280414e-02
1.131692767194011129e+00 -9.293890541344846518e-03
1.016511478420938808e+00 -8.315940334732058875e-03
9.127502977375692161e-01 -7.478826696600251490e-03
8.194281999599779542e-01 -6.695178917149299629e-03
7.276216781623380259e-01 -5.943626868945547058e-03
6.530008557194352248e-01 -5.344446402963185482e-03
1.319527990056896272e+01 -1.040959235377044434e-01
1.200731735393810951e+01 -9.517885006152594640e-02
1.091791967308016531e+01 -8.692440287106963093e-02
9.919492292053583071e+00 -7.930540979785774547e-02
9.005301611511432824e+00 -7.223137430366415035e-02
8.168963518278680169e+00 -6.570631025132173120e-02
7.404557190057986737e+00 -5.974295856121213111e-02
6.706727596537742642e+00 -5.425371820022545366e-02
6.070205859029887741e+00 -4.918690165974937828e-02
5.490482933144820166e+00 -4.458590079263680811e-02
4.962706815788741288e+00 -4.034615244126937839e-02
4.482928352867960875e+00 -3.649447026983132503e-02
4.047084840119880234e+00 -3.301303913792223016e-02
3.651618555199895422e+00 -2.976068304294873443e-02
3.293024578653046319e+00 -2.689148959725583266e-02
2.968159880827599295e+00 -2.428605316007417803e-02
2.674123473305949794e+00 -2.190045856964877025e-02
2.382991479522769129e+00 -1.949368378730667595e-02
2.144977579175093130e+00 -1.756886450342066280e-02
1.909741756625890741e+00 -1.563605165832300525e-02
1.717733268879385156e+00 -1.407652207291288336e-02
1.544464243745494958e+00 -1.264098202746174668e-02
1.388305242089015179e+00 -1.138789027303379990e-02
1.247550460605112210e+00 -1.022643661948894646e-02
1.120752740004857140e+00 -9.218571729547537022e-03
1.006624499980089960e+00 -8.245074530750165845e-03
9.038922555706244699e-01 -7.417079647628450900e-03
8.114332919044269232e-01 -6.635832194249889106e-03
7.205204273463237108e-01 -5.886413553811914792e-03
6.396002997148217961e-01 -5.230853419041519951e-03
1.308807158619262978e+01 -1.032900658738323124e-01
1.190852441653094296e+01 -9.443296114086700832e-02
1.082688505006914248e+01 -8.624200462095453490e-02
9.835897742387428977e+00 -7.864041830780707509e-02
8.928439713602003280e+00 -7.164636616843542138e-02
8.098399818200359590e+00 -6.517445104451653759e-02
7.339972800796397578e+00 -5.924382811580659880e-02
6.647695795837959665e+00 -5.378054739246326127e-02
6.016257352169904316e+00 -4.875824502854855802e-02
5.441245141368054483e+00 -4.418808542643084397e-02
4.917836337334264840e+00 -4.000787422536287996e-02
4.442107119279590677e+00 -3.616604938929889046e-02
4.010000624195229513e+00 -3.271284721483515984e-02
3.617894831146593937e+00 -2.953765688070694034e-02
3.262396582717673965e+00 -2.664248388520869953e-02
2.940405582981477028e+00 -2.406416829355573911e-02
2.648965869211656443e+00 -2.170100647364428884e-02
2.360496719546163913e+00 -1.931128466525590046e-02
2.124670991900846850e+00 -1.740825725346594258e-02
1.891532744570774138e+00 -1.548496465199974276e-02
1.701262964521868204e+00 -1.393469858285410062e-02
1.529623988952634184e+00 -1.252163754133418794e-02
1.374875182822444142e+00 -1.126852646681042631e-02
1.235422220699657014e+00 -1.012308846478162522e-02
1.109815387203998416e+00 -9.137797703852708342e-03
9.968099897453768232e-01 -8.191296431359025576e-03
8.950519309076034880e-01 -7.356900582831208193e-03
8.035395572705599232e-01 -6.577847918994309852e-03
7.134788864728208724e-01 -5.828188818365522689e-03
4.826826981025791885e-01 -3.879595177745162778e-03
1.298161936744568123e+01 -1.024856495969624498e-01
1.181040263384304012e+01 -9.369930424921749101e-02
1.073653997077658317e+01 -8.553857871231122789e-02
9.752767475692124322e+00 -7.799460289100802746e-02
8.852185324241128583e+00 -7.106243690021840642e-02
8.028424027930073592e+00 -6.460892892534585152e-02
7.275846123446892300e+00 -5.874548669909136767e-02
6.589059334965368997e+00 -5.330704572477737435e-02
5.962798246915849809e+00 -4.832982354640565081e-02
5.392389794603371200e+00 -4.379787494096656214e-02
4.873330976568522210e+00 -3.964913511610194258e-02
4.401546342618302354e+00 -3.583751867554624965e-02
3.973185878727052867e+00 -3.241558024555440259e-02
3.584416970232064070e+00 -2.926315684958733648e-02
3.232083084067451040e+00 -2.639335352844626378e-02
2.912955425747351335e+00 -2.384239927186709851e-02
2.624108553172163294e+00 -2.149791985205385531e-02
2.338106194110308067e+00 -1.913250957067960667e-02
2.104480787474436454e+00 -1.724386063454586004e-02
1.873464720431087471e+00 -1.533164967842427610e-02
1.684986546056804757e+00 -1.379541489852694792e-02
1.514914954831586780e+00 -1.239646818883941362e-02
1.361633821760686258e+00 -1.115270211572947680e-02
1.223480656390059096e+00 -1.001334681934507032e-02
1.099074171584135229e+00 -9.032933984532660193e-03
9.871102717940896110e-01 -8.093358917937817920e-03
8.863706429074365012e-01 -7.289649696954873630e-03
7.956463492361395273e-01 -6.514045368212751513e-03
7.064513187792909044e-01 -5.765827916506562761e-03
3.245243858635339373e-01 -2.670480952627269419e-03
1.287589848500239853e+01 -1.016982299418323632e-01
1.171297308613108079e+01 -9.294604253775153035e-02
1.064689500366624131e+01 -8.484841492977014676e-02
9.670292439354717828e+00 -7.735309576464997894e-02
8.776449823454299803e+00 -7.043517229887891196e-02
7.959075332490804122e+00 -6.405807339856846305e-02
7.212334746723940704e+00 -5.823273034633826700e-02
6.530894659917136913e+00 -5.284695094108745467e-02
5.909665606214721478e+00 -4.791966994545150682e-02
5.343912787680624277e+00 -4.340615473156678866e-02
4.829265189542192971e+00 -3.928110299345167339e-02
4.361415650029154989e+00 -3.551072092953951043e-02
3.936664640519626168e+00 -3.208479198992159748e-02
3.551332533819619108e+00 -2.899206209859367042e-02
3.201982751030010288e+00 -2.614188623209161288e-02
2.885612146220997154e+00 -2.361881862046690331e-02
2.572302032138591876e+00 -2.102789122437846367e-02
2.316018929803847826e+00 -1.897082873468748654e-02
2.084454880181985548e+00 -1.707688064858517429e-02
1.855639602810832844e+00 -1.517677189888782564e-02
1.668802928486770254e+00 -1.365150669010795244e-02
1.500316343225547522e+00 -1.227421436658136279e-02
1.348481592755476743e+00 -1.103007536273882191e-02
1.211626996993101280e+00 -9.905642372207461993e-03
1.088419077154852754e+00 -8.928106160766204058e-03
9.775301927963429005e-01 -8.000807224833209746e-03
8.776733465195670769e-01 -7.218807223382149411e-03
7.879311167887185219e-01 -6.448921903810976401e-03
6.995064284059523407e-01 -5.705386286864936110e-03
2.174088878788504875e-01 -1.743316533887836030e-03
1.277079725892666318e+01 -1.008893120286173672e-01
1.161619043182360222e+01 -9.220062937044110063e-02
1.055784351371102936e+01 -8.415519614283742400e-02
9.588376183872634684e+00 -7.672595755920115501e-02
8.701311289551579620e+00 -6.985617686360805212e-02
7.890159564763448152e+00 -6.352695569204730441e-02
7.149269663751097070e+00 -5.771583801759721383e-02
6.473183240945265204e+00 -5.238624519185788864e-02
5.856994570678127232e+00 -4.748777978363485225e-02
5.295913764497620413e+00 -4.301915316746551810e-02
4.785477359104247874e+00 -3.891967667661774127e-02
4.321631247171424661e+00 -3.518025034772786358e-02
3.900472500641168683e+00 -3.178417614356527504e-02
3.518423816356993417e+00 -2.871784625018813930e-02
3.172193316173745892e+00 -2.589051336049143573e-02
2.858678302875544031e+00 -2.334640929305370483e-02
2.548068698446188662e+00 -2.082001629121519454e-02
2.294116296835383650e+00 -1.877496607375275448e-02
2.042956923641319644e+00 -1.672818849803583627e-02
1.837909721545149644e+00 -1.502009642422289307e-02
1.652816632800188978e+00 -1.354912423494249174e-02
1.485948334149225003e+00 -1.214871548387632186e-02
1.335428024670555214e+00 -1.091157034145989919e-02
1.199960222118389375e+00 -9.797771941427529940e-03
1.077849403531472294e+00 -8.820663148952117422e-03
9.679352220483747882e-01 -7.905006677655394484e-03
8.691203341243221026e-01 -7.123330483053724391e-03
7.801985975679970320e-01 -6.390051818446046070e-03
6.926542099485425430e-01 -5.643107788631281443e-03
1.391697804416021711e+01 -1.094021539886095573e-01
1.266654809619238442e+01 -1.001245911699920610e-01
1.152003315993455779e+01 -9.148736962855544275e-02
1.046938955537073745e+01 -8.349355987083047215e-02
9.507115716849140696e+00 -7.611758001033641641e-02
8.626626002933655002e+00 -6.927206205290650787e-02
7.821775163537390441e+00 -6.300496598722371555e-02
7.086656160546062289e+00 -5.723946594083013928e-02
6.415991502797862900e+00 -5.192868451302693616e-02
5.804739241733833488e+00 -4.708248593177207647e-02
5.248253216287750433e+00 -4.263589618093194950e-02
4.742045933562213378e+00 -3.858116769432401449e-02
4.282097045656813705e+00 -3.487572185335124225e-02
3.864549720210209927e+00 -3.150748420661914073e-02
3.485876835575611565e+00 -2.845891737272156566e-02
3.142614119350847002e+00 -2.567244701153247044e-02
2.831854425545658138e+00 -2.314685103895195925e-02
2.524042072739088205e+00 -2.066011519145413353e-02
2.272404734729684961e+00 -1.860653068618577793e-02
2.023561688450324247e+00 -1.659315531894949708e-02
1.820300663612332448e+00 -1.491146454205415084e-02
1.636922129277942561e+00 -1.342364560000189680e-02
1.471608356614775737e+00 -1.205026153503493958e-02
1.322564131775233021e+00 -1.081496020811530297e-02
1.188280275756629312e+00 -9.712971072403556172e-03
1.067365262020478101e+00 -8.739634928365571515e-03
9.585251410656350224e-01 -7.833001872707695198e-03
8.605994384661012075e-01 -7.056413184281957844e-03
7.725914433713653162e-01 -6.353438318889376157e-03
6.858896427623988323e-01 -5.626335798537961119e-03
1.380456005895129046e+01 -1.085926007804048216e-01
1.256289739825139584e+01 -9.935517470542717944e-02
1.142454546117765624e+01 -9.078786843654509942e-02
1.038155424589637299e+01 -8.284991740192115817e-02
9.426434291575166213e+00 -7.549522699390245895e-02
8.552603414739582632e+00 -6.872063103639947101e-02
7.753934548795895942e+00 -6.249488797007840546e-02
7.024584022164084729e+00 -5.677599194939919602e-02
6.359138096684318064e+00 -5.149675577430298107e-02
5.752915512967967437e+00 -4.667597933663843179e-02
5.201001997164716784e+00 -4.227505900585071252e-02
4.699045582551317324e+00 -3.825342280559471120e-02
4.242903044500481613e+00 -3.457843222583755621e-02
3.829014660172696427e+00 -3.124004942599477308e-02
3.453576764990620163e+00 -2.821586219801013040e-02
3.113330949613357657e+00 -2.545408824788243998e-02
2.805319368175852812e+00 -2.295155967931351501e-02
2.500313598696310979e+00 -2.048379303389905731e-02
2.250883479803038156e+00 -1.844435638857741186e-02
2.004318986065381392e+00 -1.645760292950262590e-02
1.802953994495355650e+00 -1.479614902253390679e-02
1.621298836926848841e+00 -1.330494785097722198e-02
1.457482698304843671e+00 -1.195697774989542411e-02
1.309788392168953486e+00 -1.074891177141532907e-02
1.176787520163439460e+00 -9.636281675487114173e-03
1.057066456607066884e+00 -8.664747967910916768e-03
9.492169312083884591e-01 -7.772251622837663375e-03
8.522622106175541390e-01 -6.993514126873164906e-03
7.567757398731977947e-01 -6.246259568458784918e-03
6.791326341986299031e-01 -5.578679042556509114e-03
1.369295373549030437e+01 -1.077676393995260079e-01
1.245994532848523839e+01 -9.860139443020532468e-02
1.132979312080768253e+01 -9.008467902254031767e-02
1.029432346109896912e+01 -8.218348965975875997e-02
9.346388779341884501e+00 -7.488625548423222256e-02
8.479128677495866739e+00 -6.815897086097169599e-02
7.686535879336650723e+00 -6.197743465720473993e-02
6.962911261942558383e+00 -5.631271429671554779e-02
6.302817559520137891e+00 -5.106274802598413654e-02
5.701513874798747494e+00 -4.627553601150471985e-02
5.154125031493195230e+00 -4.191483259312123177e-02
4.656326662007822748e+00 -3.793294954417816833e-02
4.204131654304106291e+00 -3.428131356961099108e-02
3.793744447622077409e+00 -3.097035956080397209e-02
3.421560231299882737e+00 -2.796728857217197980e-02
3.084287350299017572e+00 -2.523844769300634741e-02
2.779009347249640882e+00 -2.275508603915716091e-02
2.476693516184430344e+00 -2.030814683174462718e-02
2.229551867408465782e+00 -1.828153718311001028e-02
1.985212133127013612e+00 -1.631947656899778235e-02
1.785701439570551496e+00 -1.467614041405771938e-02
1.605681120646252236e+00 -1.318525921199061729e-02
1.443407972594068944e+00 -1.186484719782974692e-02
1.297170136777631599e+00 -1.066865168185001517e-02
1.165381092621800230e+00 -9.558999811877740699e-03
1.046753464326386940e+00 -8.589175695174722583e-03
9.399930392159123738e-01 -7.706338280341146207e-03
8.439079412692050974e-01 -6.932146272758702051e-03
7.494045612417195024e-01 -6.189776198697100572e-03
6.725416664847100323e-01 -5.547924714878702326e-03
1.358197753534103924e+01 -1.069574381868080293e-01
1.235774265228639024e+01 -9.785144099032025422e-02
1.123565460775920677e+01 -8.937058607289150025e-02
1.020776473992201083e+01 -8.153596281090783049e-02
9.266789346950845996e+00 -7.428467184553488867e-02
8.406145941057394211e+00 -6.760096844241221536e-02
7.619704686315011521e+00 -6.147949790857240582e-02
6.901773181748876773e+00 -5.583355929885978897e-02
6.247012798726414573e+00 -5.063113341426888486e-02
5.650540574805475558e+00 -4.587764892130723887e-02
5.107618973317968880e+00 -4.155292386698852120e-02
4.614029929309916511e+00 -3.759420029413743092e-02
4.165614483424438852e+00 -3.399140923931562308e-02
3.758763083164234686e+00 -3.069664806950170299e-02
3.389792777345027819e+00 -2.772286803267308072e-02
3.055515687817257131e+00 -2.501620835944959667e-02
2.752889662543197780e+00 -2.255741905900849470e-02
2.453358530777544289e+00 -2.013298296115693942e-02
2.208448534286728382e+00 -1.811355666105082807e-02
1.966244630550913808e+00 -1.616493137147902506e-02
1.768649002117308244e+00 -1.455524957654056976e-02
1.590255826441615339e+00 -1.306447578558339769e-02
1.429492333947473659e+00 -1.176800078744076258e-02
1.284662499802755153e+00 -1.058816079959557475e-02
1.154061333422163882e+00 -9.479995424550495195e-03
1.036586158317720496e+00 -8.512550035464075057e-03
9.308533731241583897e-01 -7.641695498856197234e-03
8.356371863102330932e-01 -6.868169986775353626e-03
7.420156618339466270e-01 -6.135421948728327947e-03
6.659321948799951096e-01 -5.523779615421542215e-03
1.347181801851878902e+01 -1.061463657785355202e-01
1.225616821305401594e+01 -9.709594561195875051e-02
1.114213504189351589e+01 -8.867333171391997282e-02
1.012178816747434595e+01 -8.089644725766215183e-02
9.187819559155785853e+00 -7.368627862605522938e-02
8.333764148950432826e+00 -6.706109064990643798e-02
7.553346090153562287e+00 -6.096504152572897184e-02
6.841027477094703713e+00 -5.535484348772083674e-02
6.191519496034988634e+00 -5.017941805755966184e-02
5.599958031385646073e+00 -4.552429793168074473e-02
5.061529957599854690e+00 -4.119095077667474236e-02
4.572013322053831708e+00 -3.728410984917439330e-02
4.127435033764448313e+00 -3.368461065889897382e-02
3.724042257603892736e+00 -3.042623983684694666e-02
3.358342314451387978e+00 -2.747449998247106576e-02
3.026971940026458086e+00 -2.479575814610645787e-02
2.727070199807359874e+00 -2.235546064856225659e-02
2.430218319129691551e+00 -1.995160743629317487e-02
2.187501341655944564e+00 -1.794579558542491737e-02
1.947525231289024328e+00 -1.601250193317261747e-02
1.751678501855493897e+00 -1.442804061279921897e-02
1.575022185514368678e+00 -1.294313320240710573e-02
1.415766225192767624e+00 -1.167475729986787794e-02
1.272242784553984540e+00 -1.050610591043307958e-02
1.142934683639216686e+00 -9.400266777674181132e-03
1.026482968105997706e+00 -8.433597380579957448e-03
9.217342983551513047e-01 -7.575347305005130163e-03
8.274624864615085507e-01 -6.804073223641495839e-03
7.347872983644399003e-01 -6.077768503900411734e-03
6.593591247048790072e-01 -5.474795994666576716e-03
1.336231756306777996e+01 -1.053353225232325496e-01
1.215526338603132217e+01 -9.633887020868979467e-02
1.104927905484275286e+01 -8.796717874996716480e-02
1.003637988982079499e+01 -8.025363682311384417e-02
9.109452939022881779e+00 -7.309530636000474701e-02
8.261853581402736069e+00 -6.650413584674313983e-02
7.487448979052163445e+00 -6.045920578015141766e-02
6.780817890904923928e+00 -5.487861142462154007e-02
6.136536685308660921e+00 -4.974975617791284332e-02
5.549761309660238950e+00 -4.512613471980442270e-02
5.015760345215413807e+00 -4.083119072190164595e-02
4.530448671246673165e+00 -3.693295045347631811e-02
4.089584521114121074e+00 -3.341403839595052244e-02
3.689711252874092740e+00 -3.015546001767816994e-02
3.327105624116867055e+00 -2.722569050587325332e-02
2.998733704191058003e+00 -2.457370586154707104e-02
2.701452226757529829e+00 -2.215939287400015001e-02
2.407201011897948550e+00 -1.977113857630480309e-02
2.166691933310740836e+00 -1.778316540449732808e-02
1.929001975502729671e+00 -1.585887335817266763e-02
1.734906517006527427e+00 -1.428918620121394020e-02
1.559879096993339154e+00 -1.281968653742791842e-02
1.402129817985676707e+00 -1.157493783156354587e-02
1.259910274951006492e+00 -1.040021994749251721e-02
1.131812571458852279e+00 -9.322029541481164500e-03
1.016525057925490971e+00 -8.358866458246731745e-03
9.127714170052999565e-01 -7.510945721362937907e-03
8.193919942525336175e-01 -6.774204964904310781e-03
7.275724104723378938e-01 -6.019305478631174593e-03
6.458449965464425624e-01 -5.360441050701282226e-03
1.325356717644168825e+01 -1.045309567621920260e-01
1.205513135341549180e+01 -9.558468370755565657e-02
1.095714467230639499e+01 -8.726881643775111219e-02
9.951662100435818559e+00 -7.958829869128090928e-02
9.031659742660693269e+00 -7.250100581110804909e-02
8.190478542520443384e+00 -6.593462361743498978e-02
7.422155451697469708e+00 -5.995378422031439475e-02
6.721044105550650904e+00 -5.442181887577016153e-02
6.081962783570160624e+00 -4.934685539371545110e-02
5.499952174591396847e+00 -4.470128800884746317e-02
4.970455973638556735e+00 -4.049633587639362570e-02
4.489133760365140446e+00 -3.660327456332184565e-02
4.052075640587677441e+00 -3.311284108001640025e-02
3.655602692541489063e+00 -2.989370837620256710e-02
3.296185088380069850e+00 -2.697698679356768173e-02
2.970703846837215778e+00 -2.435222439663105656e-02
2.676063796834357245e+00 -2.195544782217334970e-02
2.384452519927453107e+00 -1.959046818918390789e-02
2.146126885793812722e+00 -1.761924479629973367e-02
1.910598359839023042e+00 -1.570412882622227238e-02
1.718327391417064032e+00 -1.414537021443100333e-02
1.544927245048036024e+00 -1.269720347801071327e-02
1.388585641616449262e+00 -1.145202108174358385e-02
1.247729105170102937e+00 -1.029547943712734968e-02
1.120846828716645760e+00 -9.239823985187930674e-03
1.006638979864167283e+00 -8.319353167548584199e-03
9.038925299635455213e-01 -7.445061155875052662e-03
8.113973391287029324e-01 -6.715086111516979130e-03
7.204400422095602607e-01 -5.962950549898021931e-03
4.874076083338086396e-01 -4.008340017667533228e-03
1.314559128207970851e+01 -1.037153292710442515e-01
1.195568373657185290e+01 -9.483698775941416803e-02
1.086559748958200089e+01 -8.658224244338268150e-02
9.867536691949712946e+00 -7.894252822872938058e-02
8.954444127933284037e+00 -7.188217444283126478e-02
8.119703730976105760e+00 -6.539815664926458549e-02
7.357353963837232058e+00 -5.943321565751302771e-02
6.661797037349550976e+00 -5.395943866696147756e-02
6.027895871856866705e+00 -4.891265531826749502e-02
5.450561604391675807e+00 -4.430656212096110297e-02
4.925418809265434739e+00 -4.013073058387876119e-02
4.448231143896206774e+00 -3.627427277379484394e-02
4.014891449643511301e+00 -3.281063033243833416e-02
3.621817995187160744e+00 -2.962021226797672060e-02
3.265532565990451275e+00 -2.672780629636545974e-02
2.942878398871290102e+00 -2.412845626481119332e-02
2.650913084485878368e+00 -2.175709073695962850e-02
2.361897423641926785e+00 -1.940878977074537992e-02
2.125749655241198965e+00 -1.745552283867013096e-02
1.892361270628256653e+00 -1.555071063362610875e-02
1.701841564688747921e+00 -1.400457608629989033e-02
1.530100560721949998e+00 -1.257060663876317062e-02
1.375146604942826034e+00 -1.133563972268385352e-02
1.235608398248331907e+00 -1.018168545256643506e-02
1.109982011269234237e+00 -9.155595405947103069e-03
9.968594919069740934e-01 -8.201916717149615801e-03
8.950970586561274311e-01 -7.375873240864892072e-03
8.034853533594356056e-01 -6.653662556137856544e-03
7.134016923814612277e-01 -5.901153966930221782e-03
3.276766194918765973e-01 -2.706699303882781696e-03
1.303829788533969669e+01 -1.029107065391225151e-01
1.185677329426544269e+01 -9.407647815625352905e-02
1.077461845766808146e+01 -8.587482940013872745e-02
9.784031929249247028e+00 -7.829455752660631485e-02
8.877822524754815703e+00 -7.129424804784893765e-02
8.049393007697718261e+00 -6.484222126366318006e-02
7.293012935976697975e+00 -5.892205656178624296e-02
6.603016677308513493e+00 -5.346045310289553737e-02
5.974133062280581719e+00 -4.850578142456627578e-02
5.401616129731730886e+00 -4.391660531635472459e-02
4.880843927546130168e+00 -3.976875852806372597e-02
4.407609081059464806e+00 -3.594452162673485163e-02
3.977949504855916807e+00 -3.248207005890931670e-02
3.588285075955877090e+00 -2.934763424282849434e-02
3.235136594016117861e+00 -2.647652103382671859e-02
2.915359133634063404e+00 -2.390495167548177188e-02
2.598618241573284582e+00 -2.130924701003597890e-02
2.339634311460940364e+00 -1.922282570814255395e-02
2.105591662615171167e+00 -1.728828093466074425e-02
1.874329247717593683e+00 -1.539590581320338623e-02
1.685548530912378995e+00 -1.385831891985888319e-02
1.515323309902042670e+00 -1.244482653499940500e-02
1.361888286106705648e+00 -1.118671040723223827e-02
1.223718133148194998e+00 -1.007413732608897911e-02
1.099202543195391346e+00 -9.077998353885896599e-03
9.871702117549662203e-01 -8.160036086469212718e-03
8.863584460381787045e-01 -7.307080624116036281e-03
7.956561592375545056e-01 -6.594778965949619695e-03
7.063669095517721708e-01 -5.841602640686247537e-03
2.195089261052874385e-01 -1.835686616580595176e-03
1.293166129857868185e+01 -1.021108758345128237e-01
1.175866802652655885e+01 -9.333279047491797875e-02
1.068440375648136076e+01 -8.516852198687942244e-02
9.701053458178922284e+00 -7.763417829894091182e-02
8.801623145520483860e+00 -7.067969836652934768e-02
7.979661044505406586e+00 -6.430017074100392860e-02
7.229223002833410128e+00 -5.841874354647921125e-02
6.544672142176419349e+00 -5.299551127751472163e-02
5.920874181954570048e+00 -4.807259854094385332e-02
5.353052538655942882e+00 -4.352664742022748640e-02
4.836565190023939032e+00 -3.940392096170822200e-02
4.367395762486429689e+00 -3.561231620046385882e-02
3.941430128711235881e+00 -3.218044290652571221e-02
3.555142365356465106e+00 -2.907338318572698019e-02
3.205053681653292408e+00 -2.622245191491082497e-02
2.888044279018792349e+00 -2.364392035485065463e-02
2.574156332727533858e+00 -2.110014800884885827e-02
2.317462748080162616e+00 -1.904322972159260691e-02
2.063615867267381443e+00 -1.693747639123346221e-02
1.856380007773958507e+00 -1.523456241716215388e-02
1.669413110845323622e+00 -1.373619845672169153e-02
1.500755618364523203e+00 -1.231801162616428039e-02
1.348786518435342696e+00 -1.108770846166855228e-02
1.211854740803584907e+00 -9.962417280607224410e-03
1.088557560404606939e+00 -8.991294536783451391e-03
9.775694140168292856e-01 -8.061766896353484216e-03
8.776574146467748250e-01 -7.240059593593945776e-03
7.878634546285554485e-01 -6.518008694930056690e-03
6.994805569106690157e-01 -5.778245770381507281e-03
1.409731276394231081e+01 -1.107159239287815872e-01
1.282584181497322895e+01 -1.013017140034823821e-01
1.166126756080451621e+01 -9.257344318856400300e-02
1.059483263886854942e+01 -8.447303745651085771e-02
9.618730116841152977e+00 -7.698826909187334033e-02
8.726141128107743228e+00 -7.010113700381513657e-02
7.910517554868279788e+00 -6.374233565428244486e-02
7.165888096603252322e+00 -5.788131591565597728e-02
6.486771607665407835e+00 -5.252990371032718875e-02
5.868015553534161377e+00 -4.763389267979085961e-02
5.304867900758393873e+00 -4.310326044899655956e-02
4.792710927832877665e+00 -3.903971852315411134e-02
4.327462105402611670e+00 -3.528493417848978936e-02
3.905149216788058375e+00 -3.187652848173357090e-02
3.522145271172505421e+00 -2.879581370191696202e-02
3.175181377710602160e+00 -2.597130969430465688e-02
2.861033849355607117e+00 -2.341643844774267055e-02
2.549860029085791790e+00 -2.088120501977161828e-02
2.295536531913581868e+00 -1.884642669794866707e-02
2.044023775387330932e+00 -1.677287155809157465e-02
1.838620797020368958e+00 -1.507969924259235095e-02
1.653398373193435633e+00 -1.359937936756800379e-02
1.486339798402144918e+00 -1.218996145246342526e-02
1.335797255136718542e+00 -1.096421780829488074e-02
1.200058532730104544e+00 -9.849855264551806919e-03
1.077958203075568999e+00 -8.886861997163078911e-03
9.680529242849759131e-01 -7.963842792643543306e-03
8.691042096087281399e-01 -7.169221775677539488e-03
7.801452401767506872e-01 -6.430101597044474322e-03
6.926287295949749012e-01 -5.710532695478459479e-03
1.398318767156860076e+01 -1.098542884887482168e-01
1.272071980815390191e+01 -1.004989563351164489e-01
1.156450093714025051e+01 -9.183131718199809279e-02
1.050578142775773038e+01 -8.377824858796983909e-02
9.536984183406037374e+00 -7.635550280147283819e-02
8.651143952041778107e+00 -6.951343431984498278e-02
7.841809427945819699e+00 -6.318831465037323680e-02
7.103060688665325806e+00 -5.738124795375375287e-02
6.429384695775025804e+00 -5.204025227166256262e-02
5.815655512604451793e+00 -4.720371701874000181e-02
5.257059756544749440e+00 -4.270579288101309517e-02
4.749217593042100560e+00 -3.867683593206358572e-02
4.287871870905332727e+00 -3.494826207299073922e-02
3.869190188333566205e+00 -3.157582834377636177e-02
3.489540858479779573e+00 -2.851719895156605566e-02
3.145575873072563144e+00 -2.571924735921099839e-02
2.834174597765417136e+00 -2.318647020125536376e-02
2.525860368115399712e+00 -2.067485920613345088e-02
2.273751619751424258e+00 -1.864815538424484387e-02
2.024594084061931198e+00 -1.660200945692244176e-02
1.821063973216014986e+00 -1.492688017518845750e-02
1.637526209888166884e+00 -1.346179279370600737e-02
1.472037282588219753e+00 -1.206316884942378563e-02
1.322896222762139473e+00 -1.083967324479200196e-02
1.188455369967101882e+00 -9.736008711497056572e-03
1.067544030720129378e+00 -8.780484105280744050e-03
9.586206493139999285e-01 -7.863153256962074344e-03
8.606530622066050906e-01 -7.094643482214857758e-03
7.642051249055066275e-01 -6.273905879098557598e-03
6.858319542789281797e-01 -5.655385182068710555e-03
1.386985799728229019e+01 -1.089947646100561801e-01
1.261631496084953596e+01 -9.970877748225058512e-02
1.146827562051398708e+01 -9.107675379072362187e-02
1.041742698434001646e+01 -8.309532802814992292e-02
9.455892303879345206e+00 -7.571554478446847203e-02
8.576715442651341448e+00 -6.891062531548970693e-02
7.773636083401065378e+00 -6.262001323078643378e-02
7.040664176921178630e+00 -5.687564948867469133e-02
6.372415728419456471e+00 -5.157112188120162311e-02
5.763620585719198885e+00 -4.676855379424444542e-02
5.209644374034989589e+00 -4.234301749676853965e-02
4.706080054595450868e+00 -3.830617490114504586e-02
4.248643847420939146e+00 -3.461749357149698086e-02
3.833477654912210486e+00 -3.126926074037457426e-02
3.457154674256015969e+00 -2.823827368186231437e-02
3.116268045988300983e+00 -2.546487889948325853e-02
2.807620073513753312e+00 -2.295518707460827632e-02
2.502056855405829783e+00 -2.046530093751765256e-02
2.252222660362673601e+00 -1.845199715474434357e-02
2.005278479268247871e+00 -1.643488252250590448e-02
1.803684744996639555e+00 -1.477424312544086023e-02
1.621844988849449942e+00 -1.330609393090451641e-02
1.457818701050114019e+00 -1.193181922355980584e-02
1.310082891155235796e+00 -1.072186105316053940e-02
1.176956759162754551e+00 -9.651555209920861106e-03
1.057115092722399119e+00 -8.672480280346806306e-03
9.493136761790357259e-01 -7.759695596495410838e-03
8.522030816323786784e-01 -6.993139322536464329e-03
7.567096630212549746e-01 -6.186369366927596536e-03
6.791170059483362387e-01 -5.575510080659586316e-03
1.375716744350249066e+01 -1.081792510727656170e-01
1.251257117580107980e+01 -9.893343719166354522e-02
1.137293454601510589e+01 -9.037184049235758021e-02
1.032971207090004917e+01 -8.243161840023313647e-02
9.375344155161750237e+00 -7.509919797955055820e-02
8.502886391367406205e+00 -6.834251189777672264e-02
7.705961605460140085e+00 -6.212179365249281826e-02
6.978773772127546238e+00 -5.640939781536825209e-02
6.315866794055036593e+00 -5.113501510777773706e-02
5.712047500444342063e+00 -4.636673303679070268e-02
5.162673244178365373e+00 -4.197553650025864086e-02
4.663249926895947084e+00 -3.798168087366468604e-02
4.209733237870519673e+00 -3.432257345375371027e-02
3.798173771383827280e+00 -3.099494609658120722e-02
3.425086063563015593e+00 -2.798854042686871671e-02
3.087125822049940016e+00 -2.524200106978967753e-02
2.781274746936880149e+00 -2.275413420367626907e-02
2.478447599423133862e+00 -2.028902381942385841e-02
2.230924051769587635e+00 -1.828293323486488223e-02
1.986136763075779799e+00 -1.629623839018668613e-02
1.786409235026584996e+00 -1.464880811317674503e-02
1.606241953114482035e+00 -1.318396950980697639e-02
1.443796074597593959e+00 -1.183201338947739364e-02
1.297457544494576176e+00 -1.063469999189559437e-02
1.165617273155054257e+00 -9.572297224862039156e-03
1.046871527024353821e+00 -8.595472273337505242e-03
9.400584841792242186e-01 -7.691112867703269428e-03
8.439350865236120436e-01 -6.925520655983901860e-03
7.493763009027764044e-01 -6.127307928386682874e-03
6.724490407501416689e-01 -5.518493099136825668e-03
1.364535813809075648e+01 -1.073583544002230800e-01
1.240951817335458252e+01 -9.817722508730250541e-02
1.127814047374527462e+01 -8.965774988893755737e-02
1.024263576456312030e+01 -8.178268348270721633e-02
9.295344592327339228e+00 -7.449709115659478020e-02
8.429563053325987099e+00 -6.777688090038444524e-02
7.638820412462224319e+00 -6.162050834715759873e-02
6.917414981531469387e+00 -5.594836052907121299e-02
6.259782376220999645e+00 -5.073056691939947793e-02
5.660868197879392660e+00 -4.598105079363494496e-02
5.115999260396244530e+00 -4.162015020715265079e-02
4.620819252173284930e+00 -3.765692315590461747e-02
4.171162096908041406e+00 -3.402271722877676235e-02
3.763105684787295679e+00 -3.072771963985932234e-02
3.393334730122539611e+00 -2.774516183893258048e-02
3.058293597189671864e+00 -2.502780590463125898e-02
2.755176782386944634e+00 -2.255976133933641076e-02
2.455032154769543506e+00 -2.011592195577277878e-02
2.209713725975799736e+00 -1.810431363997497614e-02
1.967292742442483533e+00 -1.616697601237442744e-02
1.769397077197367940e+00 -1.453113311335672321e-02
1.590887063272337532e+00 -1.306902246524165381e-02
1.429942986549488371e+00 -1.174393263552854505e-02
1.284920395589246533e+00 -1.055417272208141431e-02
1.154277529054337892e+00 -9.499225351082290006e-03
1.036705691363484227e+00 -8.523719065806909315e-03
9.308874718231469059e-01 -7.625999233762489025e-03
8.356503702276875112e-01 -6.863024140349048043e-03
7.419654361169419898e-01 -6.077949187252325650e-03
6.658820227692864302e-01 -5.469047239574410975e-03
1.353419233690373957e+01 -1.065491435399665288e-01
1.230726786253103100e+01 -9.741380550013102602e-02
1.118405916353121476e+01 -8.896518438387082672e-02
1.015611510499527448e+01 -8.112928335937454050e-02
9.215983289220403663e+00 -7.388273097333630801e-02
8.356844533400886732e+00 -6.721693589988557427e-02
7.572194100478688128e+00 -6.111448686162204019e-02
6.856419428851576292e+00 -5.548364517215997188e-02
6.204157335297963094e+00 -5.030275454752081848e-02
5.610081033306420828e+00 -4.559444329654194911e-02
5.069785211812916081e+00 -4.126094352313987301e-02
4.578741290791906948e+00 -3.729495010541630795e-02
4.132888049041642198e+00 -3.375445246864654247e-02
3.728364033640291897e+00 -3.046127630803217856e-02
3.361799262206562222e+00 -2.750296099273332601e-02
3.029767277470332587e+00 -2.481249296001470858e-02
2.729280736326453738e+00 -2.236711247494411331e-02
2.431875916526498926e+00 -1.994291981532952604e-02
2.188774294492447314e+00 -1.794914522707510840e-02
1.948546102379004941e+00 -1.602769384206775838e-02
1.752402577682758311e+00 -1.441283814539009132e-02
1.575545020406109220e+00 -1.294997110885203265e-02
1.416118354677772029e+00 -1.164868755516487026e-02
1.272470472645781392e+00 -1.047238192552401963e-02
1.143123793975385327e+00 -9.383704655217652360e-03
1.026640889790168210e+00 -8.456919029550279132e-03
9.218001748267845574e-01 -7.566138206762672118e-03
8.275481626085847697e-01 -6.790885668484436186e-03
7.347425119182676712e-01 -6.028638876977927136e-03
6.522129357834166585e-01 -5.365573300613555099e-03
1.342375900013673373e+01 -1.057327531034024659e-01
1.220565742200391313e+01 -9.665564385709045359e-02
1.109058806446613232e+01 -8.825634487116572335e-02
1.007027703292826892e+01 -8.049158961253014000e-02
9.137167180829179003e+00 -7.328337481635738282e-02
8.284614566609253217e+00 -6.668230068249535181e-02
7.506158422058288870e+00 -6.059304174035373691e-02
6.795999172512614095e+00 -5.500160087735740666e-02
6.148943253746697479e+00 -4.989144207814602550e-02
5.559784534042799820e+00 -4.520788956595057223e-02
5.023938709363044985e+00 -4.092892597127668897e-02
4.537018907991422267e+00 -3.697003494014704933e-02
4.094991136471932691e+00 -3.345903013608825943e-02
3.693933390589128507e+00 -3.020353914897773787e-02
3.330581062964923511e+00 -2.726151791677989406e-02
3.001449768533932971e+00 -2.459379956895448721e-02
2.703615591543030661e+00 -2.217054695367541919e-02
2.408853605558411548e+00 -1.977116048591203573e-02
2.167947341169145226e+00 -1.778885452226008565e-02
1.929899810071870947e+00 -1.587852624774587287e-02
1.735700775420990771e+00 -1.429628542327755249e-02
1.560464901416841244e+00 -1.282927196579942627e-02
1.402463777476728346e+00 -1.155480441363272194e-02
1.260207989015669439e+00 -1.039384893231569927e-02
1.132004216473147418e+00 -9.355871041541534081e-03
1.016661515495647761e+00 -8.366920498319878330e-03
9.127963698684906646e-01 -7.502270715433208455e-03
8.194286977870332001e-01 -6.738323843046975167e-03
7.275215170109297080e-01 -5.978748388947028106e-03
4.922064835648354841e-01 -3.940006130469853041e-03
1.331418556513971829e+01 -1.049201941578069563e-01
1.210471023836581850e+01 -9.591191420150513292e-02
1.099784967820045622e+01 -8.756726298794066665e-02
9.984996090843640815e+00 -7.984175454574780895e-02
9.059013224363914318e+00 -7.269766232267017847e-02
8.212923183166333629e+00 -6.614267192362696668e-02
7.440523195196141693e+00 -6.008863123693401059e-02
6.736104944153057161e+00 -5.453926861848888002e-02
6.094214740797410101e+00 -4.946001416356298613e-02
5.509876571053392347e+00 -4.482018267845242626e-02
4.978464565254483887e+00 -4.057478889286541407e-02
4.495662643675347958e+00 -3.664585212786732743e-02
4.057386646960390308e+00 -3.316275672456933665e-02
3.659839293288815742e+00 -2.993913019734094350e-02
3.299576209246475766e+00 -2.701386406258595232e-02
2.973338317446423407e+00 -2.437611453648747331e-02
2.678187608612058401e+00 -2.197533959367990383e-02
2.386098390671362868e+00 -1.959582161415812998e-02
2.147402125908481452e+00 -1.763040615888078824e-02
1.911536104896282451e+00 -1.572832110289378721e-02
1.719041591144580439e+00 -1.417303136987947687e-02
1.545476081146249570e+00 -1.271076578226242905e-02
1.388954396009422387e+00 -1.146396525204455667e-02
1.248029906729110738e+00 -1.031007006511162893e-02
1.121030574000358992e+00 -9.261139919331633219e-03
1.006786363926851058e+00 -8.316934479747489783e-03
9.039631904884625202e-01 -7.437690153605522672e-03
8.114494511398600007e-01 -6.684849753426320117e-03
7.204442819240503004e-01 -5.926145192374592668e-03
3.308546566096636221e-01 -2.767375967232327521e-03
1.320522680916665692e+01 -1.041212734738535262e-01
1.200447708642854927e+01 -9.515842816686716221e-02
1.090569059541231844e+01 -8.686638257116156836e-02
9.900446234699469272e+00 -7.918495992061184985e-02
8.981387439739224376e+00 -7.209456046336912283e-02
8.141779394694795613e+00 -6.558542724492134879e-02
7.375430401463892061e+00 -5.956190528809999357e-02
6.676581383739756070e+00 -5.407610917024287256e-02
6.039928370228828669e+00 -4.902050164268142302e-02
5.460373189232973878e+00 -4.442895346840062404e-02
4.933360923823438604e+00 -4.021684949476472815e-02
4.454636643108392136e+00 -3.632250280706543488e-02
4.020056951983967508e+00 -3.284408388368423304e-02
3.625970775508920774e+00 -2.966823413693318520e-02
3.268885676309118971e+00 -2.676918465298715535e-02
2.945533267960802171e+00 -2.415860093251050861e-02
2.625370853049312725e+00 -2.155452928228714440e-02
2.363567714436563882e+00 -1.942192572231148107e-02
2.126957238399180383e+00 -1.746963685043898679e-02
1.893275543430299246e+00 -1.557766447151523459e-02
1.702618899841149336e+00 -1.403570788862896698e-02
1.530581069091058399e+00 -1.258848494017681535e-02
1.375568664402512908e+00 -1.131732912586625936e-02
1.235952585070886123e+00 -1.020951298290287933e-02
1.110142977401712860e+00 -9.166374854325951699e-03
9.969853229187227717e-01 -8.233159193707404594e-03
8.951355453419345132e-01 -7.371811801759141532e-03
8.035046981696855051e-01 -6.630700705640118174e-03
7.134063177303930914e-01 -5.875161265194227093e-03
2.216387795350850398e-01 -1.863601430459876180e-03
1.309707646361056810e+01 -1.033096902496648678e-01
1.190498914951359488e+01 -9.440950125891424405e-02
1.081420611356118044e+01 -8.617090690244726126e-02
9.816462523812278462e+00 -7.855296294409407076e-02
8.904361956106180642e+00 -7.151470371380817814e-02
8.071230638181519979e+00 -6.502551498837348676e-02
7.310899907909096385e+00 -5.905866465682700628e-02
6.617569254446266314e+00 -5.361299082849225323e-02
5.986047029665023445e+00 -4.859201044216159004e-02
5.411251974042058599e+00 -4.403457967356231434e-02
4.888621520558014133e+00 -3.985857040928530992e-02
4.413957667949137686e+00 -3.599457375787169094e-02
3.983121689887096029e+00 -3.254586400845332211e-02
3.592403251416619092e+00 -2.939965090688568400e-02
3.238413450463181853e+00 -2.652533317234978885e-02
2.917933254551986710e+00 -2.391442090973759649e-02
2.600629667456506589e+00 -2.135370929762693201e-02
2.341211875424046518e+00 -1.924452827816084191e-02
2.084627168019158372e+00 -1.712629442440370686e-02
1.875210524514594690e+00 -1.542545119588574834e-02
1.686289364844625105e+00 -1.387868541160273278e-02
1.515876276802159195e+00 -1.249273038031648367e-02
1.362331296573107586e+00 -1.124742421437851733e-02
1.223962382263818816e+00 -1.010407994879167388e-02
1.099366851831584002e+00 -9.070730975317204542e-03
9.872679598618171459e-01 -8.162798849889333144e-03
8.863968973099733972e-01 -7.305893720671940463e-03
7.956421674459116522e-01 -6.575336957651298740e-03
7.063696691477607814e-01 -5.821387816929719100e-03
1.428314801021500458e+01 -1.120357430163428092e-01
1.298967091701440424e+01 -1.025052354625594908e-01
1.180615561435508631e+01 -9.365259368027969988e-02
1.072329987169510090e+01 -8.547440297239769502e-02
9.733023402472451124e+00 -7.790122477806502022e-02
8.827821068659007508e+00 -7.091577152978065235e-02
8.001172116389728473e+00 -6.446653761493999213e-02
7.246787336190567252e+00 -5.856510694353209145e-02
6.559044279573990721e+00 -5.314065599454238786e-02
5.932572356614535636e+00 -4.816080293954783792e-02
5.362513770737940888e+00 -4.362401608557464616e-02
4.844335207896906859e+00 -3.949862019797642509e-02
4.373640419273298718e+00 -3.567281977002194349e-02
3.946455514898920658e+00 -3.224795157211680918e-02
3.559177004317812365e+00 -2.913712185018347070e-02
3.208245059650550957e+00 -2.627669221216915804e-02
2.890636723392036700e+00 -2.369221101843071997e-02
2.576130933961839009e+00 -2.112954284321363896e-02
2.319069600075613025e+00 -1.906836453363302056e-02
2.064785059361032626e+00 -1.696522026537882616e-02
1.857305412328304817e+00 -1.526129022817944263e-02
1.670079597984638564e+00 -1.374608539546057218e-02
1.501280769672832971e+00 -1.237388173565816089e-02
1.349163457098184304e+00 -1.113397083405233759e-02
1.212158886265195523e+00 -9.996795324117768375e-03
1.088724034359773052e+00 -8.974091945768812237e-03
9.776821978821945702e-01 -8.099408560429880236e-03
8.777598909683773654e-01 -7.240834306296618957e-03
7.878485139750159849e-01 -6.522955980001553418e-03
6.994757119071898233e-01 -5.765705401534627905e-03
1.416710911799131090e+01 -1.111623057908079637e-01
1.288290932752180495e+01 -1.016938154081401396e-01
1.170804066072257221e+01 -9.290040286521064616e-02
1.063317580235538173e+01 -8.477999590973667177e-02
9.650189160347126816e+00 -7.726397769203949273e-02
8.751889618314411479e+00 -7.032676681569176302e-02
7.931657528326479856e+00 -6.391536475525520788e-02
7.183207092735830024e+00 -5.806487938716668740e-02
6.500930619089666074e+00 -5.267173282680079338e-02
5.879501934481997871e+00 -4.776514693337451795e-02
5.314236908905205503e+00 -4.323140304155888292e-02
4.800317647498567375e+00 -3.913842653424675494e-02
4.333565958016607489e+00 -3.536409626138421053e-02
3.910141385292440486e+00 -3.195150177042013068e-02
3.526169321585073568e+00 -2.886432391746281134e-02
3.178388970929907131e+00 -2.602998179579558979e-02
2.863545703054925173e+00 -2.346613306570106625e-02
2.551856498993845701e+00 -2.092986206464840168e-02
2.297017071887581086e+00 -1.888815965090692717e-02
2.045227121855258900e+00 -1.680402334084295235e-02
1.839582116251365251e+00 -1.511316778599750867e-02
1.654107319716567659e+00 -1.361681232765462810e-02
1.486841241335935759e+00 -1.225548463602179478e-02
1.336143098469666501e+00 -1.098542275318994434e-02
1.200373738053506889e+00 -9.889127341308241378e-03
1.078192663408244156e+00 -8.875974956539129171e-03
9.681422517894621160e-01 -8.005294809055598163e-03
8.692003684986473466e-01 -7.172899341913817513e-03
7.717957723336190679e-01 -6.395275255388480073e-03
6.926315915282229563e-01 -5.711821055584025836e-03
1.405205719986443391e+01 -1.103019248982887585e-01
1.277702853186226939e+01 -1.008938409418862064e-01
1.161063082219963150e+01 -9.215572536211304178e-02
1.054365753795908844e+01 -8.408576894901058363e-02
9.568012683757691761e+00 -7.661549805568326765e-02
8.676577369188636979e+00 -6.972558243720541893e-02
7.862681904506299446e+00 -6.338386301863213612e-02
7.120128216724004311e+00 -5.756116586589520023e-02
6.443298012386041052e+00 -5.220600012195526080e-02
5.826946443964323485e+00 -4.734022603614093661e-02
5.266352958573885523e+00 -4.285621363581064436e-02
4.756745880843881835e+00 -3.876404790315242377e-02
4.293919364248015569e+00 -3.503753284183869915e-02
3.874136260574580159e+00 -3.165154336977602650e-02
3.493482384007019270e+00 -2.858984031518842922e-02
3.148748962410726548e+00 -2.578101591867710748e-02
2.836657059261916469e+00 -2.324400554926713686e-02
2.527778411310931173e+00 -2.072579240828204689e-02
2.275257381944589596e+00 -1.870986073734404523e-02
2.025774831380773744e+00 -1.664065044303364785e-02
1.821987845254444904e+00 -1.496508591172547240e-02
1.638266913654983226e+00 -1.348554434876603550e-02
1.472508337958041258e+00 -1.213453433099563258e-02
1.323210603940058405e+00 -1.087304554713155839e-02
1.188811934408553483e+00 -9.766579129316456040e-03
1.067646877979878228e+00 -8.777502973781586143e-03
9.587211998705256200e-01 -7.910364003921087003e-03
8.607239341897234830e-01 -7.103901132363510916e-03
7.641970146989757184e-01 -6.324038106931729672e-03
6.858106319122887484e-01 -5.660774632042671166e-03
1.393765453834669188e+01 -1.094464229404166072e-01
1.267174942228107604e+01 -1.000981105556429940e-01
1.151385765288704732e+01 -9.142004576574745689e-02
1.045472106311967764e+01 -8.338370738256191406e-02
9.486499482682837936e+00 -7.596358812077186329e-02
8.601848885143848378e+00 -6.912136085223077875e-02
7.794191005902967539e+00 -6.284118441629363283e-02
7.057432382868186416e+00 -5.704375910610626210e-02
6.386124098807981042e+00 -5.174238184280591929e-02
5.774796056228199248e+00 -4.690744412549835429e-02
5.218822219468794543e+00 -4.246177630422954402e-02
4.713458332311242671e+00 -3.842347031613344704e-02
4.254628457331764757e+00 -3.471886931319623226e-02
3.838420058084262454e+00 -3.135299873988893482e-02
3.461089809580474075e+00 -2.831407925696469499e-02
3.119323661419399318e+00 -2.553301062109466363e-02
2.810070083105917771e+00 -2.301798610913296031e-02
2.503987377329371267e+00 -2.052345924698884341e-02
2.253704099269968619e+00 -1.851689738436223739e-02
2.006418790522220608e+00 -1.647471035305788159e-02
1.804587981086980708e+00 -1.481441967864157057e-02
1.622498424947752982e+00 -1.335648994968618129e-02
1.458364987249325395e+00 -1.201371715834597710e-02
1.310466276985005729e+00 -1.075751293603776845e-02
1.177267784205192624e+00 -9.667114870440146265e-03
1.057296196576306802e+00 -8.678200469012900195e-03
9.494146003231948017e-01 -7.809786323698339819e-03
8.523299710439415922e-01 -7.033757267589237083e-03
7.567853197558745970e-01 -6.240047783448309134e-03
6.790703979309195004e-01 -5.604852776518778543e-03
1.382401667198032413e+01 -1.085835332224888844e-01
1.256723303896508881e+01 -9.929676766844582059e-02
1.141772538390861058e+01 -9.067382281261227028e-02
1.036647499246514137e+01 -8.270564331221388898e-02
9.405498092879255978e+00 -7.531622380986613408e-02
8.527597555142817143e+00 -6.855000845024294964e-02
7.726180348938371800e+00 -6.228358881190511342e-02
6.995385973086186482e+00 -5.654311389824262513e-02
6.329405355496514396e+00 -5.128827447602770512e-02
5.723129574568141642e+00 -4.645785397102895203e-02
5.171685996561612875e+00 -4.207143205718101575e-02
4.670595827645007247e+00 -3.805286212375490890e-02
4.215664559775216702e+00 -3.438315072229809061e-02
3.802969271966775366e+00 -3.105220761858580245e-02
3.428937526884291209e+00 -2.803822339754376974e-02
3.090207052824176515e+00 -2.528584052953458325e-02
2.783688340954614482e+00 -2.278861127150358032e-02
2.480303985773154807e+00 -2.031671756083218081e-02
2.232340418391134396e+00 -1.829044578127171292e-02
1.987330852881131316e+00 -1.631140413896567040e-02
1.787319456505945148e+00 -1.466187957627586823e-02
1.606924914671200799e+00 -1.321513088465890023e-02
1.444311046739944482e+00 -1.188791041164085661e-02
1.297809573948530470e+00 -1.064284527065024674e-02
1.165866744575877467e+00 -9.563229495181601800e-03
1.047048690485881783e+00 -8.575810800548543805e-03
9.401263584257730788e-01 -7.712085896261717220e-03
8.439721414092153928e-01 -6.953614158030309647e-03
7.493783536860985084e-01 -6.152176948252529969e-03
6.724118126658666927e-01 -5.548835179970675741e-03
1.371120021965087155e+01 -1.077372599085113375e-01
1.246349686591602612e+01 -9.850169109431824999e-02
1.132231752049501594e+01 -8.993059731368348297e-02
1.027882803040490955e+01 -8.200480669271927037e-02
9.325105961229388285e+00 -7.469262372735496758e-02
8.453927254741691044e+00 -6.795227873457489187e-02
7.658798500103092266e+00 -6.174127444456652819e-02
6.933729113212444339e+00 -5.604329167625554664e-02
6.273138881920098164e+00 -5.082423632412975956e-02
5.671766116682032788e+00 -4.603796414931629610e-02
5.124925133117873344e+00 -4.167939893408734164e-02
4.628005395482673201e+00 -3.769709653684364531e-02
4.176951092620098116e+00 -3.407811975496170126e-02
3.767907199739969126e+00 -3.075336929611072537e-02
3.397102289209616988e+00 -2.776291641369361962e-02
3.061388999613873896e+00 -2.503705303104293567e-02
2.757522752976671931e+00 -2.256519060554981054e-02
2.456917344995185104e+00 -2.011258990710399625e-02
2.211183262727987486e+00 -1.810304006963208562e-02
1.968426412147343818e+00 -1.614882319708716915e-02
1.770200463389063783e+00 -1.451018133386695538e-02
1.591542739796958816e+00 -1.306632670083971402e-02
1.430446024010800121e+00 -1.174958429785839288e-02
1.285251822375411912e+00 -1.052642080928435642e-02
1.154537424647553712e+00 -9.444931506335336666e-03
1.036876200886621691e+00 -8.479944075648086430e-03
9.310152637588858804e-01 -7.617857180076320622e-03
8.357530107477081360e-01 -6.824471784560659851e-03
7.420402790338886945e-01 -6.068892176685375742e-03
6.587204457479468589e-01 -5.412239691148098067e-03
1.359907170369251617e+01 -1.069223391515012750e-01
1.236035210327342071e+01 -9.773902909203642519e-02
1.122759636621749912e+01 -8.921772673140423993e-02
1.019185819908591739e+01 -8.135699863554904376e-02
9.245264366700258307e+00 -7.408702333644427707e-02
8.380863975491585904e+00 -6.739385732758891578e-02
7.591903217096798606e+00 -6.121325936803468509e-02
6.872609994927768362e+00 -5.555709448725796445e-02
6.217287431472369619e+00 -5.040369050356158925e-02
5.620895622456919760e+00 -4.565955738796478869e-02
5.078569757413230690e+00 -4.132700122979292984e-02
4.585846233259720073e+00 -3.737491836510255239e-02
4.138665139125506265e+00 -3.378621993839909382e-02
3.733071447698010914e+00 -3.049824007276738871e-02
3.365584754765941877e+00 -2.752680423756668701e-02
3.032785261849077152e+00 -2.482255150009483533e-02
2.731656474597799367e+00 -2.237126888872095418e-02
2.433736453143809708e+00 -1.994236699732380991e-02
2.190203270845372252e+00 -1.794716433353218607e-02
1.949647155933245335e+00 -1.601748456178499896e-02
1.753298162235903179e+00 -1.439800896109560101e-02
1.576252948713708912e+00 -1.294909771322840832e-02
1.416670543914684277e+00 -1.164835734469124411e-02
1.272881728596391149e+00 -1.045209606152653660e-02
1.143351151684162348e+00 -9.393849473601849701e-03
1.026787953152066724e+00 -8.413207561488606281e-03
9.219060347397176614e-01 -7.554826646809106004e-03
8.275893095190450799e-01 -6.775659393779465481e-03
7.347835156319844074e-01 -6.019416572560855154e-03
4.970159298463611708e-01 -4.078918869127009031e-03
1.348779281260178919e+01 -1.061009186463913873e-01
1.225801559630603954e+01 -9.698416140514781736e-02
1.113351631396410468e+01 -8.851513290072850204e-02
1.010547282253776835e+01 -8.069580416604080209e-02
9.166052400878756501e+00 -7.349529272505628263e-02
8.308202669610031066e+00 -6.685276570033776844e-02
7.525577796379802287e+00 -6.070987602903109986e-02
6.811934636681075794e+00 -5.509385628801123647e-02
6.161948382936297541e+00 -4.998592751645548893e-02
5.570412539353573500e+00 -4.527370585218958715e-02
5.032615368835527292e+00 -4.097848337132860286e-02
4.544059697028313138e+00 -3.705248750783157047e-02
4.100627401365366076e+00 -3.349453187075335930e-02
3.698595392292375550e+00 -3.023512099673815803e-02
3.334282231990473466e+00 -2.728404907231761142e-02
3.004408084291064096e+00 -2.461098300595439964e-02
2.705989668797546432e+00 -2.217957944282022628e-02
2.410746823193251842e+00 -1.977550186384643624e-02
2.169439820874698999e+00 -1.779345708610992338e-02
1.931064542615126500e+00 -1.588808217397344111e-02
1.736541593865772670e+00 -1.428395944962111870e-02
1.561129841235370685e+00 -1.283446858581895923e-02
1.402983829316889031e+00 -1.154228784760296354e-02
1.260598448144040651e+00 -1.036943624550592732e-02
1.132250451387456058e+00 -9.328216486900360593e-03
1.016838168102905504e+00 -8.351817556125634354e-03
9.129875003372027731e-01 -7.494285371329323896e-03
8.195446612942828279e-01 -6.721883504513016978e-03
7.275610855732798088e-01 -5.972027073109295071e-03
3.341039619526509630e-01 -2.753696293130928306e-03
1.337717238704002298e+01 -1.052841638265648583e-01
1.215632215035249075e+01 -9.623135907528501676e-02
1.104007189366123676e+01 -8.781624946013096011e-02
1.001968362724410788e+01 -8.005219844745939395e-02
9.087504193459364998e+00 -7.289909591193483029e-02
8.236214970644805788e+00 -6.629695892363719756e-02
7.459719398710511484e+00 -6.021773553749647234e-02
6.751796754223471808e+00 -5.464515528622021501e-02
6.106937028947330148e+00 -4.956797049998513255e-02
5.520386048716991567e+00 -4.488887763767825112e-02
4.987021706227214857e+00 -4.063135106184947304e-02
4.502598528356447360e+00 -3.673299651016286027e-02
4.062923699647800646e+00 -3.318265993516793244e-02
3.664407982206878245e+00 -2.997278266654794868e-02
3.303257899937806830e+00 -2.704262038954511824e-02
2.976301274391566221e+00 -2.439855974816187989e-02
2.652590253156019262e+00 -2.177962270673888465e-02
2.387950759783741717e+00 -1.960279490390699764e-02
2.148840885671403633e+00 -1.763635181690818149e-02
1.912621776382445571e+00 -1.574658389975621200e-02
1.719911957763490706e+00 -1.413608601442287518e-02
1.546114781979115893e+00 -1.271764946945744268e-02
1.389485459949739488e+00 -1.143605989078478984e-02
1.248402100390023639e+00 -1.029317352928410013e-02
1.121327472090676292e+00 -9.258729441981665073e-03
1.006964993552229570e+00 -8.282818882434256694e-03
9.040513921288665378e-01 -7.429236348353616438e-03
8.114826189560029324e-01 -6.671792399616550094e-03
7.204771947801691390e-01 -5.920734311990598700e-03
2.238027899805152265e-01 -1.837875654524486575e-03
1.326742806134006969e+01 -1.044775180439248552e-01
1.205538407646968047e+01 -9.547339832950932359e-02
1.094737859168350624e+01 -8.712479025583329262e-02
9.934605915604057813e+00 -7.941436015817147920e-02
9.009489573013144792e+00 -7.228644408585770120e-02
8.164843856921786269e+00 -6.574308205634127322e-02
7.394330711792668431e+00 -5.971288775432450485e-02
6.692094376776267062e+00 -5.418195880767378431e-02
6.052544019092987782e+00 -4.913679173728370542e-02
5.470675632295968427e+00 -4.450614641503029129e-02
4.941835396084995224e+00 -4.028002714917707644e-02
4.461485110730474268e+00 -3.641285775807887731e-02
4.025644592345136275e+00 -3.288782062320881605e-02
3.630443146421702405e+00 -2.970803900864068398e-02
3.272481535268139563e+00 -2.680294885133811811e-02
2.948442073632813631e+00 -2.416450349446693305e-02
2.627649215220837942e+00 -2.157942659711831537e-02
2.365368515446150344e+00 -1.943061166432085221e-02
2.106080945450041320e+00 -1.729763948958425515e-02
1.894423169947162533e+00 -1.559880055395426908e-02
1.703458142243622797e+00 -1.400722093390444414e-02
1.531229344545752546e+00 -1.259069590158590039e-02
1.376087921595154029e+00 -1.132905068324714659e-02
1.236292443502489125e+00 -1.021246781427093998e-02
1.110408090939787762e+00 -9.181567254464728656e-03
9.971296188339124900e-01 -8.218721831022859914e-03
8.952302026020616532e-01 -7.364776061513295287e-03
8.036042346933596203e-01 -6.618418756813455699e-03
7.134474017832090897e-01 -5.869878696100368567e-03
1.447489794924166695e+01 -1.133148541915666579e-01
1.315835318902599482e+01 -1.036668694012005398e-01
1.195509938297727359e+01 -9.472678033936841879e-02
1.085529288024691930e+01 -8.642875505545011272e-02
9.850144277308178431e+00 -7.877521299259994392e-02
8.932010118778412888e+00 -7.169976476250709829e-02
8.093904701190703932e+00 -6.519956792655645650e-02
7.329470849869425209e+00 -5.920376000650647702e-02
6.632823086002775703e+00 -5.370628441919616386e-02
5.998462800453674859e+00 -4.870786632859989973e-02
5.421450280783219888e+00 -4.410331278283750184e-02
4.896964945602223729e+00 -3.992975172774879122e-02
4.420667985228670105e+00 -3.609084729477077258e-02
3.988595457552924550e+00 -3.259453413046027592e-02
3.596830695161334912e+00 -2.944886476526349661e-02
3.242018792111782233e+00 -2.655612498529126217e-02
2.920838790326065748e+00 -2.394597320020651343e-02
2.602906872349055156e+00 -2.135779613440118643e-02
2.342960836685383352e+00 -1.925893893819339425e-02
2.086075446441844949e+00 -1.714073295095642005e-02
1.876319111423115027e+00 -1.542356548863103166e-02
1.687099852021825885e+00 -1.388106273201860329e-02
1.516554244547703378e+00 -1.247993383539725346e-02
1.362757952819405816e+00 -1.122073426310940189e-02
1.224369356724084978e+00 -1.012438891442863503e-02
1.099683691709293365e+00 -9.089858420866112065e-03
9.874780442403400249e-01 -8.151653714087259833e-03
8.865287344342107634e-01 -7.303390975288661345e-03
7.957266019026376647e-01 -6.565681561569187280e-03
7.064360282706241279e-01 -5.816456828021015699e-03
1.435705843968639073e+01 -1.124487060459796600e-01
1.305002850614724075e+01 -1.028572283475540916e-01
1.185561632285539524e+01 -9.396686590497183023e-02
1.076382250046947142e+01 -8.573099820426755002e-02
9.766252196092302995e+00 -7.812480893933961001e-02
8.855143518803314961e+00 -7.110154899120048333e-02
8.023531527472542280e+00 -6.465233056759682462e-02
7.265117192733254292e+00 -5.870102563809390800e-02
6.574085496958033126e+00 -5.326839807721702597e-02
5.944882979139920032e+00 -4.827853069616218351e-02
5.372609497210837581e+00 -4.371341994490375582e-02
4.852504813282203955e+00 -3.957621084302500453e-02
4.380247830082052651e+00 -3.575397496356072513e-02
3.951806551932686595e+00 -3.230210548912497426e-02
3.563509393877616116e+00 -2.918216671760795120e-02
3.211812611680156415e+00 -2.631437901608811580e-02
2.893497031737407355e+00 -2.372589550464211314e-02
2.578361425897400139e+00 -2.116104449030478327e-02
2.320777933106898505e+00 -1.908466809348673826e-02
2.066201469768471632e+00 -1.698191264430084710e-02
1.858410480073816373e+00 -1.528034305962866837e-02
1.670936925030870990e+00 -1.375542903964663451e-02
1.501908989283679441e+00 -1.236795812474071610e-02
1.349624536251990969e+00 -1.111233320091387089e-02
1.212532719401582693e+00 -1.002117353928904178e-02
1.089024602786989426e+00 -8.995716256686136711e-03
9.778936245312185305e-01 -8.086389378679070122e-03
8.778919991412604817e-01 -7.237549529032615697e-03
7.794588419615015029e-01 -6.440356483514476232e-03
6.995060792405163319e-01 -5.766675465675034744e-03
1.424010002368173922e+01 -1.115896794977471046e-01
1.294249680151076376e+01 -1.020594075506873755e-01
1.175679573697236080e+01 -9.320997590049166781e-02
1.067306067747402132e+01 -8.502605159868738272e-02
9.682980704751029677e+00 -7.746811674572574857e-02
8.778766595100663039e+00 -7.050747599616143113e-02
7.953679528761395723e+00 -6.408883645189787648e-02
7.201216032932602928e+00 -5.819802150235490329e-02
6.515778514861544579e+00 -5.280158161248706128e-02
5.891710981696778759e+00 -4.785495586851601368e-02
5.324149437986664068e+00 -4.334822594011364383e-02
4.808405516019250925e+00 -3.919589994527105520e-02
4.340168573877047464e+00 -3.543130443464581614e-02
3.915420995479330202e+00 -3.200794904806418539e-02
3.530507769486671776e+00 -2.891242323299307582e-02
3.181827829733541169e+00 -2.607231640964490643e-02
2.866331857927608251e+00 -2.350653135431821777e-02
2.554038230511025631e+00 -2.096133669304421285e-02
2.298857537129551876e+00 -1.891390217541334337e-02
2.046572878812145113e+00 -1.682563462339580970e-02
1.840614103539515600e+00 -1.513553225135839952e-02
1.654945840213124075e+00 -1.363115763300925404e-02
1.487453885907569662e+00 -1.225428122192945800e-02
1.336583434777822932e+00 -1.100400091915763531e-02
1.200782410985764548e+00 -9.884535924987626274e-03
1.078388919325495854e+00 -8.901542062285409604e-03
9.683193999172158284e-01 -8.020593444074883976e-03
8.692972528719410397e-01 -7.170724071654371520e-03
7.718475865538726444e-01 -6.388283544926040732e-03
6.926621843799927181e-01 -5.715299745971730641e-03
1.412387275716552004e+01 -1.107202381810371422e-01
1.283567152539598055e+01 -1.012499765183410977e-01
1.165856439094002184e+01 -9.246621009149535997e-02
1.058305192461772215e+01 -8.433399100942214066e-02
9.600336006630113772e+00 -7.683329535330782334e-02
8.703084214415191866e+00 -6.991880709899415958e-02
7.884371886705348054e+00 -6.354249925062820104e-02
7.137889827253224517e+00 -5.767570947567060569e-02
6.457897920152941396e+00 -5.233530847571792044e-02
5.838936600147104805e+00 -4.743477669559058307e-02
5.276114210002683436e+00 -4.295671600932603196e-02
4.764667191264602586e+00 -3.886710144049016630e-02
4.300460033748738198e+00 -3.512107275645685173e-02
3.879365949386243795e+00 -3.171312292255528548e-02
3.497725639957268484e+00 -2.864080538727070691e-02
3.152200199022122451e+00 -2.582949391143608830e-02
2.839467600694799643e+00 -2.328391321446163231e-02
2.529989013915563412e+00 -2.076337197444393795e-02
2.277026743500935702e+00 -1.873757748673461621e-02
2.027087812109472864e+00 -1.666524680107323367e-02
1.823087704759780436e+00 -1.498783267587273059e-02
1.639058650584862997e+00 -1.350313486908914090e-02
1.473187788489650263e+00 -1.213970324651641140e-02
1.323729651680140007e+00 -1.089256832583792266e-02
1.189117799805298414e+00 -9.786357537300751502e-03
1.067955801051644338e+00 -8.805296155227192861e-03
9.589307243188621710e-01 -7.941726260378185673e-03
8.608549897796012873e-01 -7.106022045008195120e-03
7.643178554494056698e-01 -6.331827066224211820e-03
6.859121537705104021e-01 -5.664517968700061128e-03
1.400846388285456001e+01 -1.098637855907576705e-01
1.272959899422282426e+01 -1.004507481030201960e-01
1.156119050310960539e+01 -9.173031572376746934e-02
1.049355177002318307e+01 -8.363881271300567521e-02
9.518318454033449783e+00 -7.619993604213479155e-02
8.627983433477833586e+00 -6.931038669421217546e-02
7.815550752625714637e+00 -6.298186065941097089e-02
7.075051845982431864e+00 -5.717459999168937601e-02
6.400543391238584512e+00 -5.188420080740154677e-02
5.786664516660572133e+00 -4.701465244163045842e-02
5.228407518116353181e+00 -4.256932365616915986e-02
4.721332819333247777e+00 -3.848695396058441492e-02
4.261066148331905445e+00 -3.478460381312137306e-02
3.843552413991122130e+00 -3.141806067606079528e-02
3.465263310998562218e+00 -2.836965562741827068e-02
3.122781776618068772e+00 -2.558637656246429137e-02
2.812807399393163266e+00 -2.306146418336357806e-02
2.506135395813298583e+00 -2.056353815082040751e-02
2.255436097314579502e+00 -1.852173141001971571e-02
2.007734719039172333e+00 -1.650487443468955789e-02
1.805655071079893093e+00 -1.484244498336163669e-02
1.623363196558369026e+00 -1.337355761770038856e-02
1.459011674168008144e+00 -1.202368135181781754e-02
1.310963801219024338e+00 -1.078384923075366431e-02
1.177639645742727836e+00 -9.686994344716733443e-03
1.057632763965655087e+00 -8.707430694278451080e-03
9.496332900135033839e-01 -7.848226275890940115e-03
8.524346444666877076e-01 -7.042063037712992767e-03
7.568696535466208353e-01 -6.277989269788081077e-03
6.791663327778522108e-01 -5.607084385545511342e-03
1.389386227077270064e+01 -1.089979557661902992e-01
1.262430117059825463e+01 -9.964292224746809645e-02
1.146444182610209239e+01 -9.098694106936326687e-02
1.040474329175687451e+01 -8.295054023244502472e-02
9.436949521225056259e+00 -7.554819765964926326e-02
8.553373175742164491e+00 -6.872499171609726398e-02
7.747375727926440803e+00 -6.243742063121912600e-02
7.012745887511993459e+00 -5.667504179876327319e-02
6.343608956855531389e+00 -5.142992091212971600e-02
5.734743830005702314e+00 -4.659368717972174612e-02
5.181176806417367331e+00 -4.217903895308152545e-02
4.678308629383847617e+00 -3.813432313687453723e-02
4.221940214531378466e+00 -3.447453604335629085e-02
3.808068965224363556e+00 -3.112212224779575820e-02
3.433118583396356005e+00 -2.809670262478716068e-02
3.093572996758593874e+00 -2.534110200394323192e-02
2.786447168121871876e+00 -2.284238892241068769e-02
2.482475435604153180e+00 -2.036119991616924460e-02
2.234089875457575758e+00 -1.833418284408093110e-02
1.988636381353668048e+00 -1.634571198230266170e-02
1.788319964484128333e+00 -1.469427369784468210e-02
1.607758399042466646e+00 -1.324318410709958080e-02
1.444936548631357009e+00 -1.190635686706656600e-02
1.298284724638300025e+00 -1.067042032034045546e-02
1.166241962115185160e+00 -9.591894416263712850e-03
1.047331572042207393e+00 -8.610265185870354457e-03
9.403400434684273668e-01 -7.753448742105924912e-03
8.440970513138617015e-01 -6.945457271447724040e-03
7.494615750686193234e-01 -6.196625718375459689e-03
6.652630975655612344e-01 -5.494767251851253621e-03
1.377992701843254508e+01 -1.081396733786942899e-01
1.251960528207615653e+01 -9.884266480037866287e-02
1.136830262549438331e+01 -9.024139900362383726e-02
1.031655391501452002e+01 -8.226142661989895022e-02
9.356040942952468242e+00 -7.491422901677119439e-02
8.479343020991235491e+00 -6.814383693726311364e-02
7.679696732291272809e+00 -6.190531899784465497e-02
6.950828932817711525e+00 -5.618791177442488544e-02
6.287126143758342778e+00 -5.096352103316873633e-02
5.683258580124659787e+00 -4.615495325347174216e-02
5.134322303118883823e+00 -4.178303995474139110e-02
4.635680585626833938e+00 -3.778230264347834377e-02
4.183223341605326162e+00 -3.415058093467163158e-02
3.772912481000648022e+00 -3.083484701146226373e-02
3.401208810617733391e+00 -2.782655544015216059e-02
3.064673015516597321e+00 -2.509238231447473086e-02
2.760289711306088467e+00 -2.261772741216064656e-02
2.459057061536254363e+00 -2.015903326777796628e-02
2.212893960206215205e+00 -1.814722873861598570e-02
1.969656664639172661e+00 -1.617857050254745133e-02
1.771270628790697854e+00 -1.454537856346198137e-02
1.592344559828681838e+00 -1.311184257570537082e-02
1.431030749788656076e+00 -1.178820034282575084e-02
1.285793149696941917e+00 -1.055628707194118145e-02
1.154945694374040155e+00 -9.485262244607731152e-03
1.037179770845415572e+00 -8.511271825531768753e-03
9.312188454999241749e-01 -7.654111833593484938e-03
8.358416586868318010e-01 -6.862560416255433955e-03
7.421549884620279869e-01 -6.109251238445829492e-03
5.019408793305725203e-01 -4.079280607433307011e-03
1.366687824757795688e+01 -1.072819741088127110e-01
1.241578233973543632e+01 -9.804509526351523618e-02
1.127293698901165797e+01 -8.949542021850648288e-02
1.022910068870976019e+01 -8.158235314671240246e-02
9.275778914149848120e+00 -7.428627198777733309e-02
8.405909169538217540e+00 -6.754952047292964168e-02
7.612497190285235860e+00 -6.136332975661863698e-02
6.889492850451861550e+00 -5.568612653773594157e-02
6.231158067587752036e+00 -5.050074303346478721e-02
5.632224899388460493e+00 -4.573078687091929745e-02
5.087841516873226055e+00 -4.139049773929233400e-02
4.593465280894180935e+00 -3.742677523670522727e-02
4.144775531714263828e+00 -3.382565455505542190e-02
3.738064041049852460e+00 -3.054058923606167708e-02
3.369596892785570841e+00 -2.755508110140354738e-02
3.036080404248372222e+00 -2.484879675663948656e-02
2.734332183179033482e+00 -2.239099852159090118e-02
2.435789604965598265e+00 -1.995724098465746429e-02
2.191930728830312702e+00 -1.796079437389744293e-02
1.950944795526988296e+00 -1.601708125846325673e-02
1.754318429549223568e+00 -1.439821484739069006e-02
1.577022104250154433e+00 -1.296652070012157404e-02
1.417222983826544658e+00 -1.165585759546701634e-02
1.273332101994899546e+00 -1.044327279685472627e-02
1.143735834922374295e+00 -9.384418856297432540e-03
1.027056349855049122e+00 -8.414381254690826012e-03
9.221806507273502262e-01 -7.560666197453289571e-03
8.277769886096245644e-01 -6.773358123822332752e-03
7.348710813505612283e-01 -6.028188479801867804e-03
3.373934241523115496e-01 -2.739497898120542372e-03
1.355458064127547679e+01 -1.064493841034765825e-01
1.231257314863064778e+01 -9.727773933404600115e-02
1.117824077710977626e+01 -8.878421250427892542e-02
1.014213452557111594e+01 -8.091349305607629938e-02
9.196130379666739074e+00 -7.364969669161662569e-02
8.332924637356518005e+00 -6.698288332159164915e-02
7.545868388907972957e+00 -6.084469537574874187e-02
6.828587990786934014e+00 -5.521000595166095093e-02
6.175605912381161744e+00 -5.005321011446976776e-02
5.581570575206260543e+00 -4.533242088234930300e-02
5.041755244205066155e+00 -4.102733737520460056e-02
4.551503022152787459e+00 -3.709188030526458513e-02
4.106734270686239086e+00 -3.350705701240827561e-02
3.703477521879923628e+00 -3.026151405163859248e-02
3.338198459888292113e+00 -2.730049736701271185e-02
3.007663485362619404e+00 -2.462279659029105797e-02
2.680324852269463598e+00 -2.198532604448593525e-02
2.412773316764932563e+00 -1.977387654294207250e-02
2.171127654815116159e+00 -1.779206768700428154e-02
1.932327669939970960e+00 -1.587605770157705931e-02
1.737558321575819242e+00 -1.426302366907068395e-02
1.561890280263084296e+00 -1.283401333637445955e-02
1.403602913764036009e+00 -1.153939827415430622e-02
1.261070453101681199e+00 -1.035233485378390071e-02
1.132632855944073924e+00 -9.302346436545943023e-03
1.017116898439582862e+00 -8.331738573041192614e-03
9.131254729473242682e-01 -7.481617044601787843e-03
8.196324861699704201e-01 -6.709494938463970472e-03
7.276684480649976416e-01 -5.962218846011631442e-03
2.260077486767389510e-01 -1.853516055455570405e-03
1.344309162300883820e+01 -1.056395034846752401e-01
1.221014540381497859e+01 -9.651963762830319260e-02
1.108415597717937295e+01 -8.807333856186348731e-02
1.005585949316416006e+01 -8.025502580792728824e-02
9.117177639175169546e+00 -7.306150041923357985e-02
8.260604217338705979e+00 -6.641710289122317035e-02
7.479711861671716200e+00 -6.033645391616892367e-02
6.768175297406036961e+00 -5.474484399242136173e-02
6.120468129991658124e+00 -4.963482219640773241e-02
5.531362453321944983e+00 -4.494696246113945998e-02
4.996011050154948840e+00 -4.067474768650645306e-02
4.509928372644870898e+00 -3.677387488793812387e-02
4.068958646895759479e+00 -3.321414168702906816e-02
3.669253477443300326e+00 -3.000196100446455780e-02
3.307204111753310638e+00 -2.706195011151606156e-02
2.979516130791475259e+00 -2.439803459657735249e-02
2.655151013322912146e+00 -2.178616007259705223e-02
2.389997591028828694e+00 -1.960477007841217312e-02
2.127861905277736998e+00 -1.745409308087247577e-02
1.913909572399236092e+00 -1.574798842878644828e-02
1.720891697265352072e+00 -1.412463318845952852e-02
1.546875197674564051e+00 -1.269753417192290811e-02
1.390075081766677378e+00 -1.143647394386210735e-02
1.248839354929504486e+00 -1.027168855679711813e-02
1.121671168359131165e+00 -9.234409260612742171e-03
1.007254939905584123e+00 -8.268995757722955031e-03
9.042530124285161897e-01 -7.420050465585652580e-03
8.116521217987248127e-01 -6.657297297706492659e-03
7.205466189015198308e-01 -5.911798175722878315e-03
1.467308061324758306e+01 -1.145928761337424023e-01
1.333232522562125055e+01 -1.048263775388995622e-01
1.210849501601628297e+01 -9.575531117172909890e-02
1.099080150902236319e+01 -8.736582621029309603e-02
9.970222912384768321e+00 -7.960742337350737441e-02
9.038763149600413271e+00 -7.246756350251612466e-02
8.188885799442527258e+00 -6.587052266144524659e-02
7.414021949281631052e+00 -5.981730185392968718e-02
6.708204168502715170e+00 -5.429248358168703437e-02
6.065842875545978785e+00 -4.921582441583826489e-02
5.481542739194010139e+00 -4.456609936167029579e-02
4.950654790816921391e+00 -4.032585861425378587e-02
4.468700946214640091e+00 -3.645604461110633909e-02
4.031486684953290656e+00 -3.292444993098823242e-02
3.635293985732981348e+00 -2.974056872573721880e-02
3.276345313092485334e+00 -2.681892217231230877e-02
2.951616620930651802e+00 -2.418237528543639575e-02
2.630123692908802990e+00 -2.156726450493646682e-02
2.367312488115087987e+00 -1.943561990178585899e-02
2.107658083837893326e+00 -1.730225428810695451e-02
1.895587148196053340e+00 -1.557039483348124538e-02
1.704417558328512383e+00 -1.400504308305238269e-02
1.532015418768571280e+00 -1.258928989818664315e-02
1.376664070965180731e+00 -1.133334373376607661e-02
1.236794686120564091e+00 -1.019308024162839804e-02
1.110816626341077917e+00 -9.170417363837226124e-03
9.973953601320285633e-01 -8.203153557936252241e-03
8.954320137488066544e-01 -7.359510894587040393e-03
8.037534199329803286e-01 -6.605018520343361975e-03
7.135226104531661173e-01 -5.890669874770683261e-03
1.455339072726620131e+01 -1.137185858922504789e-01
1.322232837844819819e+01 -1.040189930489618386e-01
1.200749040760993047e+01 -9.499954225061561786e-02
1.089817238918764275e+01 -8.667214395614709910e-02
9.885278338126145314e+00 -7.895899374734932641e-02
8.960886362242934666e+00 -7.186148592431189364e-02
8.117616792007289916e+00 -6.532412325796033148e-02
7.348898755810536976e+00 -5.931279671271860732e-02
6.648769160446382998e+00 -5.383043412257935284e-02
6.011624572400379840e+00 -4.876621103189233974e-02
5.432131243539711107e+00 -4.418147482270647769e-02
4.905743307955768628e+00 -3.997432269521544040e-02
4.427885361965071098e+00 -3.612542351507527782e-02
3.994447653143745391e+00 -3.263655758510038141e-02
3.601582667184467734e+00 -2.947444204511460650e-02
3.245889157454891372e+00 -2.658052252910071689e-02
2.923974004741979549e+00 -2.396693219227007468e-02
2.605358147260817603e+00 -2.137409404445514069e-02
2.344919338945143483e+00 -1.926760186592766863e-02
2.087568006172078494e+00 -1.714575107593234796e-02
1.877551453984892982e+00 -1.542978263276093345e-02
1.688088068706768752e+00 -1.388012316453436472e-02
1.517246093271318541e+00 -1.247956223094150684e-02
1.363383036395946268e+00 -1.122557487154244443e-02
1.224835702191555242e+00 -1.011421007326853035e-02
1.099996202108151744e+00 -9.096190472887181327e-03
9.877272724362463618e-01 -8.138177115241885390e-03
8.867345599887971330e-01 -7.296296646326528614e-03
7.873159003648211307e-01 -6.482112765668379337e-03
7.065008092834764719e-01 -5.814185433970229036e-03
1.443441866579297717e+01 -1.128468837808478120e-01
1.311315390981309648e+01 -1.032051644796518897e-01
1.190713314617904395e+01 -9.425048040976197194e-02
1.080612986340921111e+01 -8.598192443709155863e-02
9.800952656184890088e+00 -7.832504065676064442e-02
8.883545454934870023e+00 -7.126157829514691289e-02
8.046943648605688892e+00 -6.478784000047370373e-02
7.284239844775998840e+00 -5.880808498104518611e-02
6.589766232135358059e+00 -5.337231333454628412e-02
5.957813287321362949e+00 -4.834367498316632233e-02
5.383179107425839049e+00 -4.379126654093246085e-02
4.861109843537351871e+00 -3.960931621992008766e-02
4.387317001074434231e+00 -3.580386630647135887e-02
3.957641710121998724e+00 -3.234271353362969115e-02
3.568242720190078821e+00 -2.921120455063584351e-02
3.215545898281432002e+00 -2.634401382541051717e-02
2.896509450581423728e+00 -2.374713381707766260e-02
2.580828759102712588e+00 -2.117793120267387474e-02
2.322796480192253377e+00 -1.909551892029558162e-02
2.067753203723089239e+00 -1.702778098073300453e-02
1.859616778897690725e+00 -1.528916903819367741e-02
1.671890913815842872e+00 -1.375923673849050420e-02
1.502666459354123907e+00 -1.236856864782563334e-02
1.350219224310050370e+00 -1.111818350788575625e-02
1.212963472408637333e+00 -9.988583706690944142e-03
1.089320323031517823e+00 -9.005498482363837043e-03
9.781430897657382717e-01 -8.074911226206883674e-03
8.781079713824391231e-01 -7.231872076597036306e-03
7.796311304537473230e-01 -6.431617277912942375e-03
6.996501567848282255e-01 -5.762066442218042282e-03
1.431636112673504968e+01 -1.119769435570817651e-01
1.300460486892327161e+01 -1.023943412388723107e-01
1.180761479988512797e+01 -9.349433588080616198e-02
1.071477435993482352e+01 -8.528074989244985304e-02
9.717203400731174057e+00 -7.768004696158699318e-02
8.806845936275948361e+00 -7.066545504336220473e-02
7.976716077949194350e+00 -6.422366895433036238e-02
7.220169545198272587e+00 -5.832074271874886084e-02
6.531201596852914903e+00 -5.291374720502661083e-02
5.904409213303055459e+00 -4.792478571345128169e-02
5.334526925755715965e+00 -4.340840101690848774e-02
4.816923443804902227e+00 -3.927728730527228068e-02
4.347127080356592010e+00 -3.550232970781286301e-02
3.921096275075358406e+00 -3.205347289852610720e-02
3.535148939212675590e+00 -2.894354600375305744e-02
3.185614165571824863e+00 -2.610435791450265927e-02
2.869348465655321867e+00 -2.353013766755962868e-02
2.556495655321521898e+00 -2.098410496020583493e-02
2.300773637708970920e+00 -1.892534290302198136e-02
2.048039719460512664e+00 -1.687330301357315918e-02
1.841849242068360315e+00 -1.514611559330499187e-02
1.655884720305610847e+00 -1.363404549333044162e-02
1.488279587267979709e+00 -1.225597271781206365e-02
1.337242600061584019e+00 -1.101219828512262251e-02
1.201188799956855791e+00 -9.892735359229042069e-03
1.078828517418781718e+00 -8.911257280856066387e-03
9.686417874436539233e-01 -8.010009365230092923e-03
8.694869251967258794e-01 -7.170480626847097576e-03
7.719816190892803132e-01 -6.376442179176803997e-03
6.927803461073976932e-01 -5.713616030294272653e-03
1.419903544833685238e+01 -1.111178854207032080e-01
1.289692099626081045e+01 -1.015859536068194069e-01
1.170876949831445657e+01 -9.274608945977085017e-02
1.062410973719644858e+01 -8.458718158004373266e-02
9.634070119533809873e+00 -7.703868462112144211e-02
8.730780186215403305e+00 -7.008444633042798522e-02
7.907079280378298769e+00 -6.369463180910721334e-02
7.156589323354658028e+00 -5.781831793799117880e-02
6.473182406558966484e+00 -5.245504725004729307e-02
5.851508563462980206e+00 -4.751497522625360015e-02
5.286333194351340303e+00 -4.302290617006507278e-02
4.773096501034007844e+00 -3.890365210275130436e-02
4.307346693132249271e+00 -3.516258029510393318e-02
3.884950675272731857e+00 -3.176026116111579228e-02
3.502344348420136200e+00 -2.867734777927735679e-02
3.155899717911885727e+00 -2.586342708479325014e-02
2.842481368131535735e+00 -2.331371828125123127e-02
2.532358312627173369e+00 -2.078954413800235615e-02
2.278962444398886067e+00 -1.872848856981722265e-02
2.028521373655548299e+00 -1.670771334003398265e-02
1.824294987238330279e+00 -1.500280665106367220e-02
1.640000352687854157e+00 -1.351052020164136835e-02
1.473897930077421314e+00 -1.214570414330455594e-02
1.324353786960632995e+00 -1.090709463880690407e-02
1.189600396417048733e+00 -9.795228374254510637e-03
1.068321728822967387e+00 -8.822159721952556322e-03
9.592237555886864442e-01 -7.941481177691344512e-03
8.610526600011615406e-01 -7.105836980075092187e-03
7.644896533173297648e-01 -6.324405902820725255e-03
6.859906905600704485e-01 -5.658790120766113603e-03
1.408256286623049469e+01 -1.102429081963571672e-01
1.279003708480466273e+01 -1.007769044552272591e-01
1.161058941944645539e+01 -9.199570985392835354e-02
1.053405998278062761e+01 -8.389032547285435459e-02
9.551596522524665289e+00 -7.639535391350703308e-02
8.655240070546996733e+00 -6.949252549871176576e-02
7.838050192495717106e+00 -6.314636844099093260e-02
7.093484407260867819e+00 -5.731616494306262383e-02
6.415608494153825170e+00 -5.198986724897840250e-02
5.799041069224173839e+00 -4.709802453146670620e-02
5.238611884198231650e+00 -4.264439381283555153e-02
4.729638258641025494e+00 -3.855270949884172238e-02
4.267841111748342797e+00 -3.485226506666993379e-02
3.849135641294850529e+00 -3.146665811228314263e-02
3.469819113919299980e+00 -2.840755452422310742e-02
3.126394547385975109e+00 -2.562419360524208212e-02
2.815828963670722107e+00 -2.309522928846763357e-02
2.508415994034431939e+00 -2.058954315596646725e-02
2.257340445053044320e+00 -1.854551188029780057e-02
2.009296460724686817e+00 -1.654474119240402150e-02
1.806834768353547727e+00 -1.485852946428166919e-02
1.624269574637042135e+00 -1.338284351517026599e-02
1.459777731436360471e+00 -1.202785746917598049e-02
1.311551156578559807e+00 -1.079537132386146868e-02
1.178097598033785554e+00 -9.718038713320553690e-03
1.057985320863431999e+00 -8.722543013886129362e-03
9.498888926390622878e-01 -7.871717470516403914e-03
8.526222921571298130e-01 -7.050911265043564337e-03
7.570125713893031127e-01 -6.271313912559588373e-03
6.719568128710787791e-01 -5.545473621251210614e-03
1.396685333062680279e+01 -1.093869436203636497e-01
1.268376220506019436e+01 -9.997127086416497665e-02
1.151309550181609431e+01 -9.125588833303815983e-02
1.044470447686597581e+01 -8.319321866275310173e-02
9.469696654674473635e+00 -7.575733459569682082e-02
8.580320453543842874e+00 -6.890128552722632471e-02
7.769476601040698149e+00 -6.261091545634676903e-02
7.030882458435898208e+00 -5.682150285862726247e-02
6.358536347441937409e+00 -5.152345306235289052e-02
5.747005223151426812e+00 -4.666720806364987179e-02
5.191182900079486018e+00 -4.226203632663903809e-02
4.686528156557107749e+00 -3.820240057017790930e-02
4.228676956904293682e+00 -3.452961908786431749e-02
3.813573719916414806e+00 -3.118724766068656923e-02
3.437582451200477784e+00 -2.814053892994037437e-02
3.097199476213670533e+00 -2.537997048931996819e-02
2.789378845949227248e+00 -2.287613518607877969e-02
2.484767252907733148e+00 -2.039236706808110824e-02
2.235915946855092429e+00 -1.836336236398001739e-02
1.990154673148971431e+00 -1.637415649777591853e-02
1.789567577339178150e+00 -1.471287318842546925e-02
1.608730286223538197e+00 -1.325836668914357787e-02
1.445689670153559980e+00 -1.191518011098322179e-02
1.298856636171580758e+00 -1.068610571146739498e-02
1.166679623835776392e+00 -9.601027830560040707e-03
1.047660191312858258e+00 -8.649685799527717309e-03
9.406367824447502413e-01 -7.780287967858275609e-03
8.443371442246997427e-01 -6.968270162406092413e-03
7.496166561078533297e-01 -6.213747703601891527e-03
5.069939872360454958e-01 -4.140163026902699342e-03
1.385192787006540271e+01 -1.085233077659629314e-01
1.257839684040979122e+01 -9.917855904592963456e-02
1.141639422947283933e+01 -9.051226340257628733e-02
1.035594763658613182e+01 -8.251248003228209282e-02
9.388410302731953649e+00 -7.510593662866879572e-02
8.505919479209062217e+00 -6.830229659661868347e-02
7.701480493891008194e+00 -6.206271831093607833e-02
6.968802862674055021e+00 -5.631799272535518985e-02
6.301897412795154807e+00 -5.106922797064863268e-02
5.695324802336335424e+00 -4.624576574037522064e-02
5.144127359858131854e+00 -4.187715329179766965e-02
4.643780466053096134e+00 -3.784866838605031869e-02
4.189820534601812696e+00 -3.420667306260393586e-02
3.778314735929681589e+00 -3.089500413538656329e-02
3.405624294379542505e+00 -2.787223877817648562e-02
3.068225948605688203e+00 -2.513710891223498028e-02
2.763139800460069129e+00 -2.265276643335786474e-02
2.461308229543198056e+00 -2.019349905286504238e-02
2.214781675872639966e+00 -1.817862167520259073e-02
1.971141893823601388e+00 -1.620755526055935383e-02
1.772439763384856093e+00 -1.456967495673298398e-02
1.593281468211496410e+00 -1.313208362595832089e-02
1.431830503029698498e+00 -1.179812003061926629e-02
1.286308389005991204e+00 -1.057763922805226263e-02
1.155392170556670539e+00 -9.503383558054804420e-03
1.037517128018017987e+00 -8.535027435144712515e-03
9.314673921032258219e-01 -7.691268251027082170e-03
8.360901771527989856e-01 -6.884373611079487414e-03
7.423077879902724163e-01 -6.137218531575117965e-03
3.407864290414095443e-01 -2.791950316588822506e-03
1.373791647014959949e+01 -1.076667903608789778e-01
1.247364578245580091e+01 -9.837234573558950590e-02
1.132032807281228948e+01 -8.976605652351021813e-02
1.026786718412434496e+01 -8.182144438138214126e-02
9.307744985258475268e+00 -7.448445682153569114e-02
8.432031073149612865e+00 -6.770922313979407803e-02
7.634063119814757492e+00 -6.150898934688966285e-02
6.907175187571199082e+00 -5.583303767057892775e-02
6.245680261429201963e+00 -5.059890185100563570e-02
5.644112210583676514e+00 -4.582500171795315935e-02
5.097546342388239005e+00 -4.146940652416784140e-02
4.601379244830713588e+00 -3.749294937070173778e-02
4.151333043145859492e+00 -3.387566677269381737e-02
3.743403715634872064e+00 -3.059960321580773579e-02
3.373958723416983219e+00 -2.760079480130778196e-02
3.039549946193826013e+00 -2.489446017695981506e-02
2.708597789462118932e+00 -2.222805037862966154e-02
2.438053669803139201e+00 -1.999370592467480598e-02
2.193752502251259617e+00 -1.799490451799001800e-02
1.952378895625286770e+00 -1.603717063771375670e-02
1.755489564358257315e+00 -1.443598932889549741e-02
1.577924597817380370e+00 -1.299464265649648460e-02
1.417989422391105592e+00 -1.168327445871865378e-02
1.273869639419443978e+00 -1.046513487212081053e-02
1.144200019818070180e+00 -9.401996846227271554e-03
1.027467028424291717e+00 -8.462836667310949176e-03
9.224403360245294614e-01 -7.600851990777265400e-03
8.279969842349820253e-01 -6.799844966467078443e-03
7.349999087269127873e-01 -6.058286295374453595e-03
2.282464151696259325e-01 -1.859105316166954815e-03
1.362448414999243340e+01 -1.068024561275518203e-01
1.236963269946667410e+01 -9.757946439813183770e-02
1.122492222541036355e+01 -8.901790799163794565e-02
1.018043865197302900e+01 -8.113570338203390797e-02
9.227632447469508392e+00 -7.383730299296166477e-02
8.358766362696364638e+00 -6.713515181522099196e-02
7.567064135683036596e+00 -6.096305412472955571e-02
6.846040780301709816e+00 -5.533205476831387637e-02
6.189922173988789744e+00 -5.013996248827582575e-02
5.593303779337569281e+00 -4.540292141103655782e-02
5.051339763638175384e+00 -4.108443133389433344e-02
4.559334843600244547e+00 -3.714300809990276481e-02
4.113183274003671563e+00 -3.355121006594632971e-02
3.708771446170600061e+00 -3.030870126879275581e-02
3.342571631336067384e+00 -2.733310613591625679e-02
3.011159774545726808e+00 -2.464018424554775474e-02
2.683085137679220633e+00 -2.200308652548238833e-02
2.415004204650389674e+00 -1.979227908312359424e-02
2.150013034275310098e+00 -1.762287944273445081e-02
1.933796827055141554e+00 -1.586543565851632892e-02
1.738686786189416411e+00 -1.425760951236835355e-02
1.562770744719938376e+00 -1.281715877678380085e-02
1.404336700837901297e+00 -1.155284039710105515e-02
1.261621607353466512e+00 -1.035240022098887075e-02
1.133100845599040341e+00 -9.299499337342521238e-03
1.017500326930857346e+00 -8.369197074927316182e-03
9.134561994184162703e-01 -7.509905294838497246e-03
8.198852722243907820e-01 -6.714339156092707928e-03
7.278654373456624471e-01 -5.971692263467240011e-03
1.487857413111005123e+01 -1.158490039998169158e-01
1.351208663681073929e+01 -1.059637608094224775e-01
1.226647659431965920e+01 -9.679415314792086389e-02
1.113024996352651108e+01 -8.829094895770739360e-02
1.009369753481893994e+01 -8.046151792972196237e-02
9.148174101404716652e+00 -7.322611499469203200e-02
8.286090076902263846e+00 -6.655790149876385231e-02
7.500652176195041321e+00 -6.045180710722270617e-02
6.785351764689115051e+00 -5.484060607570703100e-02
6.134593083429842331e+00 -4.969340560828424541e-02
5.542963450758875865e+00 -4.501499450978960898e-02
5.005504037197268552e+00 -4.071149233115080313e-02
4.517740237733380404e+00 -3.680286569783172007e-02
4.075338391399296434e+00 -3.323909027844065139e-02
3.674407720018856072e+00 -3.001642695343302580e-02
3.311453795207176753e+00 -2.706959003638767167e-02
2.982994443827535758e+00 -2.440312449580490928e-02
2.657876771806418681e+00 -2.176001908489016978e-02
2.392157897153120327e+00 -1.960361903921905777e-02
2.129589978812860274e+00 -1.745058921921685546e-02
1.915341785617150183e+00 -1.570436425825033622e-02
1.722077162688762764e+00 -1.411694596222812584e-02
1.547790258806431840e+00 -1.268731272420469541e-02
1.390808618244538497e+00 -1.143056074661390371e-02
1.249450195526187413e+00 -1.025144449878183719e-02
1.122132354232274087e+00 -9.211074506566246933e-03
1.007616772991738241e+00 -8.285505326093085127e-03
9.045542999862834499e-01 -7.428950604492946287e-03
8.118549622848361125e-01 -6.640071231131645067e-03
7.207497805327253149e-01 -5.892130431218030664e-03
1.475677698244900427e+01 -1.149696935698544947e-01
1.340032696118351119e+01 -1.051359248400718510e-01
1.216391285404470857e+01 -9.602486398658206801e-02
1.103624304632709929e+01 -8.758140537611447396e-02
1.000753314408295758e+01 -7.980413175855613495e-02
9.069333204206222021e+00 -7.262107263985062566e-02
8.214017837801719679e+00 -6.600440708293406344e-02
7.434756803709728246e+00 -5.993903244456472157e-02
6.725201724016649507e+00 -5.435170230554354359e-02
6.079721590930169839e+00 -4.926891331625993242e-02
5.492926458579809434e+00 -4.462661517905430059e-02
4.960038354945014660e+00 -4.035819232633019310e-02
4.476396150711603461e+00 -3.647637600792269508e-02
4.037858710768127857e+00 -3.294782100348074561e-02
3.640444455478641927e+00 -2.974880398668262177e-02
3.280592009633934047e+00 -2.683073877274095090e-02
2.955033243523274233e+00 -2.418591877961656297e-02
2.632864316643511948e+00 -2.156623620258229027e-02
2.369596604900214842e+00 -1.943121950331160377e-02
2.109339116506875111e+00 -1.729403868300988592e-02
1.897080413133237942e+00 -1.556035941995565636e-02
1.705559068585894567e+00 -1.399094428418225580e-02
1.532907835258856322e+00 -1.257506936017582441e-02
1.377395169413667242e+00 -1.132238255059997596e-02
1.237371121797749884e+00 -1.016792690319730588e-02
1.111248797136641153e+00 -9.139027265826094731e-03
9.978169856293277462e-01 -8.223437684846186813e-03
8.957444967185694829e-01 -7.368536317741234548e-03
7.953067967434578334e-01 -6.514271819285442737e-03
7.136868075049831450e-01 -5.847243528547149856e-03
1.463585877787320655e+01 -1.140867300019537123e-01
1.328934271092858310e+01 -1.043152677279218232e-01
1.206210573982431988e+01 -9.526579613101458788e-02
1.094290734421510258e+01 -8.688157899409951201e-02
9.922041897123923704e+00 -7.914226244060719451e-02
8.991106576076973056e+00 -7.202412393790046108e-02
8.142450042514393971e+00 -6.545300612122856299e-02
7.369326713406129770e+00 -5.942643191013270015e-02
6.665488844537911461e+00 -5.388775099706785005e-02
6.025360217316129585e+00 -4.884361428047567788e-02
5.443382821797821514e+00 -4.423801574889871246e-02
4.915025153083679932e+00 -3.997626097508320819e-02
4.435403485595950102e+00 -3.615500639887806594e-02
4.000680627234409314e+00 -3.265275244644625513e-02
3.606706236549922728e+00 -2.948319081703391908e-02
3.250043768966136781e+00 -2.659012473561536000e-02
2.927376418506648648e+00 -2.396396109747453082e-02
2.608066788031590644e+00 -2.137012220669725487e-02
2.347126746995650048e+00 -1.925916319265124146e-02
2.089305302468913883e+00 -1.716180436142588153e-02
1.878956378549653916e+00 -1.541785270766338027e-02
1.689233016758153960e+00 -1.386414157702622885e-02
1.518215265411876347e+00 -1.246138562830353264e-02
1.364106435189524680e+00 -1.121089797952281794e-02
1.225411519910364788e+00 -1.007057414477686812e-02
1.100449996139881037e+00 -9.067480332090545325e-03
9.881001320699307477e-01 -8.147833766561626834e-03
8.870171672755545744e-01 -7.304408756497233861e-03
7.875541905842516899e-01 -6.457964453556597727e-03
7.067041583419820805e-01 -5.792925571869010463e-03
1.451571005048682750e+01 -1.132043121756867859e-01
1.317920141269085299e+01 -1.034892435621896367e-01
1.196113451829975638e+01 -9.449726606847581867e-02
1.085029996912119188e+01 -8.618041409743490422e-02
9.837196898746086049e+00 -7.849457053213171331e-02
8.913380381813549747e+00 -7.141990200108495890e-02
8.071379818797625560e+00 -6.490983288034417320e-02
7.304385579509324877e+00 -5.893344853143058643e-02
6.606336604051840311e+00 -5.342451997505080763e-02
5.971407959696663603e+00 -4.841705874266249987e-02
5.394328403432693264e+00 -4.384499794400780609e-02
4.870286865316207248e+00 -3.964743786982585783e-02
4.394852517433540662e+00 -3.585847113762355431e-02
3.963767933373973040e+00 -3.236027534220511231e-02
3.573203642520643264e+00 -2.921570941582528683e-02
3.219708309866330609e+00 -2.634930409811471821e-02
2.899925491311841963e+00 -2.374610355736435710e-02
2.583452595293595166e+00 -2.117361774091212900e-02
2.324945823043222504e+00 -1.908670612424434587e-02
2.069431046174955213e+00 -1.700894614663061091e-02
1.860977395643280019e+00 -1.527536114436098789e-02
1.672999790426517253e+00 -1.373959705045455296e-02
1.503612175666720674e+00 -1.234638673212476619e-02
1.351004755394557222e+00 -1.110351425909922481e-02
1.213513713381143999e+00 -9.974295312587562815e-03
1.089835917491063677e+00 -8.990825391552140569e-03
9.785297124636013200e-01 -8.063916245880766234e-03
8.783720449430783006e-01 -7.243688939042876307e-03
7.798787666650233152e-01 -6.402244856472389181e-03
6.997713673208960650e-01 -5.740752646763093610e-03
1.439642992602998461e+01 -1.123241340454946419e-01
1.306976811065554145e+01 -1.026828922708041825e-01
1.186076470817282136e+01 -9.374396070812288095e-02
1.075837674816932044e+01 -8.547577253749565063e-02
9.752929991031665580e+00 -7.785552424968897323e-02
8.836279455811943961e+00 -7.082148689748150872e-02
8.000904817935024838e+00 -6.434745115181700337e-02
7.240045033933070862e+00 -5.841722824020471883e-02
6.547536315957719566e+00 -5.296913244391421999e-02
5.917862542592974506e+00 -4.798559446444833343e-02
5.345559798364257098e+00 -4.345312387855045089e-02
4.825993572652550689e+00 -3.926444282621827792e-02
4.354550470649429350e+00 -3.550611976050128960e-02
3.927186067720889184e+00 -3.206568561995715855e-02
3.540090612237906775e+00 -2.894477690705740333e-02
3.189682088269626181e+00 -2.610522656042573580e-02
2.872716606180796717e+00 -2.352685326352750225e-02
2.559135423334312431e+00 -2.097716578567735204e-02
2.302890717383006880e+00 -1.889752013167915121e-02
2.049785834651676186e+00 -1.685507791099503938e-02
1.843219259140697508e+00 -1.512825808582364887e-02
1.656963087008062496e+00 -1.361233680175555870e-02
1.489148206528509100e+00 -1.223396648677535156e-02
1.337990762658811228e+00 -1.099383275394383297e-02
1.201800781609727586e+00 -9.872026727920930889e-03
1.079216921637193849e+00 -8.897170368081311342e-03
9.689890154028317770e-01 -7.976190907278728898e-03
8.698482600119705754e-01 -7.181281381696899210e-03
7.722046350889471000e-01 -6.346389703219321339e-03
6.929402867883475148e-01 -5.683769833958508128e-03
1.427799676204738155e+01 -1.114471123852371209e-01
1.296120282396475965e+01 -1.018565582190128077e-01
1.176117372079832712e+01 -9.298806658610590803e-02
1.066707398952365260e+01 -8.477640539879660597e-02
9.669338365760419052e+00 -7.719556096314132698e-02
8.759777038916336522e+00 -7.022279477928199121e-02
7.930927940496376394e+00 -6.380555209487184798e-02
7.176165263800656113e+00 -5.790737158197180323e-02
6.489365187028539594e+00 -5.250780203996223416e-02
5.864739521055603255e+00 -4.756061500453703100e-02
5.297258645914014075e+00 -4.305905017810974372e-02
4.782077414984357233e+00 -3.892835790409275576e-02
4.314594664997213336e+00 -3.518484271042612854e-02
3.891002729082058131e+00 -3.176880792160122202e-02
3.507224754277100232e+00 -2.867370237323700957e-02
3.159869192537130722e+00 -2.586392226323210378e-02
2.845773773058032585e+00 -2.330770082847716945e-02
2.534944177468902993e+00 -2.077595243164258310e-02
2.281094979091429664e+00 -1.871405138812898966e-02
2.030285466821879936e+00 -1.669333879205198851e-02
1.825621665713083708e+00 -1.498327386241531285e-02
1.641118668947134207e+00 -1.348527873939480565e-02
1.474814839769739594e+00 -1.211613314476055366e-02
1.325066791798700239e+00 -1.087959027556078921e-02
1.190173297277019815e+00 -9.804926578068138762e-03
1.068782155521644128e+00 -8.799064751182868183e-03
9.595308288742433467e-01 -7.892480946815839601e-03
8.613767029647528828e-01 -7.113166087789720565e-03
7.647141614310195568e-01 -6.287600705989325987e-03
6.787892839283535817e-01 -5.565466682791918307e-03
1.416035403421144423e+01 -1.105701533444211904e-01
1.285334536512912607e+01 -1.010461875485318406e-01
1.166230517282171242e+01 -9.223199253339546544e-02
1.057637374247182827e+01 -8.407285852937726456e-02
9.586316897294040018e+00 -7.654242533567590101e-02
8.683856176107118685e+00 -6.961758146276779413e-02
7.861567137504644975e+00 -6.325812226154910178e-02
7.112842386897607838e+00 -5.740291534242850102e-02
6.431525351422733294e+00 -5.203661755436630315e-02
5.812094738855304143e+00 -4.713712150426601494e-02
5.249347807770235796e+00 -4.266437528709404042e-02
4.738499374861734559e+00 -3.857403950694265199e-02
4.275074555587118574e+00 -3.485877143717443921e-02
3.855081483811855669e+00 -3.149182803486621357e-02
3.474663780803153301e+00 -2.840433626076039816e-02
3.130364490561014179e+00 -2.562035311748902394e-02
2.819033565755672210e+00 -2.308580897518637542e-02
2.511020747511979678e+00 -2.057691053610424814e-02
2.259488195221769580e+00 -1.852953252527003367e-02
2.010926832064382719e+00 -1.652562425512736979e-02
1.808216737818038489e+00 -1.483490494383008992e-02
1.625364671426834828e+00 -1.335836361391327422e-02
1.460670221865205232e+00 -1.200107414282836592e-02
1.312246007619265464e+00 -1.077094601646483123e-02
1.178631402377307902e+00 -9.673632000645812981e-03
1.058431073405137868e+00 -8.684587928254090469e-03
9.502482945863746089e-01 -7.803256665050596792e-03
8.529466084352205213e-01 -7.028494850035367329e-03
7.572042938825305214e-01 -6.229505801312417226e-03
5.121435111918728467e-01 -4.230464738681312918e-03
1.404356054462325787e+01 -1.096972476215866271e-01
1.274623185157560457e+01 -1.002359928401374695e-01
1.156409883575764042e+01 -9.147175795486903183e-02
1.048649465006072035e+01 -8.336221103839394631e-02
9.503978695254588160e+00 -7.590727875315285422e-02
8.608550187669695930e+00 -6.903081788705837940e-02
7.792742988243010593e+00 -6.269860315840894427e-02
7.049972541402099502e+00 -5.690172203426101250e-02
6.374206664230522179e+00 -5.157144399274447844e-02
5.759853106835755909e+00 -4.671354586298071682e-02
5.201813724550263807e+00 -4.227851223898588390e-02
4.695224607135061845e+00 -3.821839165399872063e-02
4.235794963209492892e+00 -3.453412625020004650e-02
3.819488508426878592e+00 -3.119722945483860421e-02
3.442322160086723315e+00 -2.813403153622243136e-02
3.101168798578185282e+00 -2.537354502820486288e-02
2.792595377806939005e+00 -2.286232018334128160e-02
2.487391342081793688e+00 -2.037654012075676771e-02
2.238075434417639453e+00 -1.834283750051133102e-02
1.991799724081244616e+00 -1.635071618946486172e-02
1.790905802439576533e+00 -1.468824819394111934e-02
1.609801795926456336e+00 -1.322669014103648039e-02
1.446614200099465508e+00 -1.188442624072616992e-02
1.299605508386196817e+00 -1.065894915539279154e-02
1.167274556460349055e+00 -9.571240217149581259e-03
1.048163509205372934e+00 -8.603606311597919096e-03
9.409679794202063796e-01 -7.714083806236483008e-03
8.446486182981266522e-01 -6.942612194053156272e-03
7.498135659412490384e-01 -6.171988382929568910e-03
3.442476609255085696e-01 -2.799986096876630384e-03
1.392751914951289827e+01 -1.088369361474803565e-01
1.263989250087559668e+01 -9.943831420355100925e-02
1.146667882696084995e+01 -9.073906213284575750e-02
1.039722111586995545e+01 -8.267658036032815572e-02
9.422219439958373854e+00 -7.527451163203664752e-02
8.533770638316855894e+00 -6.844413464373662326e-02
7.724405258298327581e+00 -6.216349217077420802e-02
6.987601276020045660e+00 -5.640949572516398142e-02
6.317368074943359169e+00 -5.110107166989263233e-02
5.708010285345622492e+00 -4.629653149491090580e-02
5.154656227938284374e+00 -4.188779342638436487e-02
4.652431931576541224e+00 -3.787184343116761082e-02
4.196861704937306925e+00 -3.419224952908462428e-02
3.784123007752911771e+00 -3.091216219034854940e-02
3.410397431798729784e+00 -2.787255997443405589e-02
3.072182555133329718e+00 -2.514228367523696148e-02
2.737463407498815116e+00 -2.244407318777096039e-02
2.463903023618807087e+00 -2.018548819800978708e-02
2.216856304531518607e+00 -1.816798756572674672e-02
1.972826627416145451e+00 -1.619132045699850711e-02
1.773789773250527002e+00 -1.458174051660787382e-02
1.594389198231687788e+00 -1.310411784975382132e-02
1.432646487949160274e+00 -1.177454166509034859e-02
1.287051437952523081e+00 -1.055615556655342853e-02
1.155902705846475476e+00 -9.478413287221909220e-03
1.037979658928752436e+00 -8.512202711357722690e-03
9.318783839645818912e-01 -7.636126300355719487e-03
8.364321440676281139e-01 -6.866146969982348837e-03
7.424752476402345369e-01 -6.124010754145536861e-03
2.305328066465908432e-01 -1.859060943477785751e-03
1.381237299514217121e+01 -1.079913770672165374e-01
1.253427413274350499e+01 -9.865175753252589108e-02
1.136996041566243143e+01 -9.000814818159520725e-02
1.030853447985237814e+01 -8.200920944096427856e-02
9.341115434966413389e+00 -7.465163938908871144e-02
8.459508899452716335e+00 -6.787081230145677879e-02
7.656646535703296230e+00 -6.164600071431644568e-02
6.925727140678830551e+00 -5.592545176777009158e-02
6.260988321160663617e+00 -5.066723272654485855e-02
5.656688096159668611e+00 -4.589722987549448019e-02
5.107945160889153513e+00 -4.152710523343018656e-02
4.609944289377689408e+00 -3.754401492907771809e-02
4.158264710976241396e+00 -3.389437491496018195e-02
3.749145758730575206e+00 -3.064105552595204618e-02
3.378590489595377999e+00 -2.762965136751319856e-02
3.043402802667926288e+00 -2.490872234810832461e-02
2.711659463591280073e+00 -2.224441565744579574e-02
2.440565056945565914e+00 -2.001120131453364148e-02
2.172664541384997872e+00 -1.782153434659028424e-02
1.954049091872294808e+00 -1.604709587083064451e-02
1.756771457750230692e+00 -1.442129572307875723e-02
1.579099001266188962e+00 -1.296794202537863462e-02
1.418867271226176285e+00 -1.168766165252696672e-02
1.274641010521691209e+00 -1.046986438551945030e-02
1.144715291649025302e+00 -9.402536841568446407e-03
1.027937261368977895e+00 -8.449029695629521261e-03
9.227705931510412629e-01 -7.574710388239420771e-03
8.281969107024217402e-01 -6.806706178299810721e-03
7.352766686400322715e-01 -6.066068741377293738e-03
1.509190247635045701e+01 -1.171662746686505385e-01
1.369795119766418523e+01 -1.071525514627656439e-01
1.242951023441112923e+01 -9.787751943340240735e-02
1.127385611814266220e+01 -8.929202578184874950e-02
1.022053670223407096e+01 -8.134166934650889635e-02
9.260569196636806666e+00 -7.402718222182894103e-02
8.385859370662457124e+00 -6.731257316811653513e-02
7.589369826464160695e+00 -6.111816421556631740e-02
6.864376415778236762e+00 -5.542798009977495388e-02
6.205027965817974334e+00 -5.023030966237209544e-02
5.605748218852553144e+00 -4.549524606579144481e-02
5.061597613127001516e+00 -4.116720233247227190e-02
4.567808430817333232e+00 -3.721667365726805815e-02
4.120096402647380529e+00 -3.359564043425914553e-02
3.714432266207184252e+00 -3.034475018229386770e-02
3.347197410825891062e+00 -2.738524486873268257e-02
3.014929944371501858e+00 -2.468864145970669013e-02
2.686154443823167703e+00 -2.201826334948647074e-02
2.417518687687772783e+00 -1.983576948099292220e-02
2.152041386856993199e+00 -1.766479213546088417e-02
1.935381065618872354e+00 -1.590305753435902747e-02
1.740027977054591224e+00 -1.429461900592836864e-02
1.563898442254303411e+00 -1.285312393735875934e-02
1.405176542028937270e+00 -1.159122823744032117e-02
1.262301682966634253e+00 -1.038213723106585357e-02
1.133629351781304750e+00 -9.329496660658498017e-03
1.017929543047795260e+00 -8.381358502183328119e-03
9.137777478464811365e-01 -7.512558290616709426e-03
8.201441883767535135e-01 -6.746712378685869316e-03
7.280399622316474639e-01 -5.984301877075529422e-03
1.496789068786370791e+01 -1.162675034281899500e-01
1.358449835783311066e+01 -1.063129585569546759e-01
1.232544609190909313e+01 -9.709153098735356924e-02
1.117847242476156744e+01 -8.857223004355163631e-02
1.013322273174305543e+01 -8.068493655213224147e-02
9.180673036867048609e+00 -7.342071064344163345e-02
8.312873224482569157e+00 -6.675199981906088098e-02
7.522636090304275491e+00 -6.060318666382508157e-02
6.803502424772918111e+00 -5.496951680882226215e-02
6.149484750723311244e+00 -4.981493962262659864e-02
5.555205262568761349e+00 -4.510454604398712875e-02
5.015650869698459857e+00 -4.080563804061092259e-02
4.525995268758725487e+00 -3.689737813512741077e-02
4.082173333579787844e+00 -3.332505251534648855e-02
3.680041578819204240e+00 -3.007450550613512824e-02
3.316025302587164436e+00 -2.714279200386261054e-02
2.986745226562339539e+00 -2.446773606362217038e-02
2.660909215635121061e+00 -2.182081748714511868e-02
2.394664486290355221e+00 -1.966047885143728732e-02
2.131573958372574129e+00 -1.750371983860965833e-02
1.916893126633615774e+00 -1.575609794158561519e-02
1.723386486694539865e+00 -1.416651434420038852e-02
1.548888258536490481e+00 -1.273698452604112193e-02
1.391687074917097533e+00 -1.148234222833276197e-02
1.250106064491066871e+00 -1.029563842541281367e-02
1.122716166193049370e+00 -9.252727011002751314e-03
1.008005283716273182e+00 -8.319633219137012245e-03
9.049445139438635488e-01 -7.450765889455817845e-03
8.033988804067976330e-01 -6.616582225947143132e-03
7.209231788839988164e-01 -5.948882734640509838e-03
1.484490827699237236e+01 -1.153687745676062332e-01
1.347169492495730658e+01 -1.054781840727784525e-01
1.222211681596695954e+01 -9.631564790238378304e-02
1.108385514364641367e+01 -8.785152722781289225e-02
1.004660389270513399e+01 -8.002303796679020864e-02
9.101349594640813834e+00 -7.281372712076032705e-02
8.240344411789489953e+00 -6.617926443486145394e-02
7.456421444689046218e+00 -6.009213449142597474e-02
6.743072323290419057e+00 -5.449391821797362062e-02
6.094459686657728525e+00 -4.938027337041527715e-02
5.505152003232217872e+00 -4.471595924283195550e-02
4.970074304367562590e+00 -4.044493261180444332e-02
4.484630745647829819e+00 -3.656644150758277950e-02
4.044579233818521580e+00 -3.302453318591207915e-02
3.645975475888804773e+00 -2.980388656957823693e-02
3.285165478954378049e+00 -2.689618228218050924e-02
2.958786884721336108e+00 -2.424378460007634017e-02
2.635838244606367287e+00 -2.162219391851337436e-02
2.372041682247175487e+00 -1.948559107886146599e-02
2.111328011632588542e+00 -1.736214172358827371e-02
1.898589712731986401e+00 -1.560917032706667616e-02
1.706836946354185702e+00 -1.403621108046182626e-02
1.533993986855524794e+00 -1.261939560545727659e-02
1.378283952126198919e+00 -1.137516988765506325e-02
1.238026224521870500e+00 -1.021669125503374409e-02
1.111820566821856371e+00 -9.174413080885230123e-03
9.982514889025675409e-01 -8.253565240760204341e-03
8.960928356750839097e-01 -7.386694937681467267e-03
7.956212785723562053e-01 -6.554161677525689386e-03
7.139074348682692417e-01 -5.891451431047835252e-03
1.472261543321640964e+01 -1.144727079118086771e-01
1.335978569642094271e+01 -1.046452685038494756e-01
1.211955564886117465e+01 -9.554287400461332347e-02
1.098991430484731779e+01 -8.712609261445498909e-02
9.960575511217303557e+00 -7.935945808234011467e-02
9.022665818381193858e+00 -7.220919624609721532e-02
8.168415158494060080e+00 -6.560608949530578882e-02
7.390683608305367969e+00 -5.955604863881140687e-02
6.683114957940723855e+00 -5.402486742935783820e-02
6.039841477815895310e+00 -4.894745509218687007e-02
5.455386745959080130e+00 -4.432128584102670854e-02
4.924864274754779281e+00 -4.008259985779858564e-02
4.443543624823217186e+00 -3.623283964917103223e-02
4.007320032105289087e+00 -3.272701480185193773e-02
3.612187501009213264e+00 -2.952981526921645561e-02
3.254520803512626959e+00 -2.665205859301537222e-02
2.931033461910605986e+00 -2.402023733300510597e-02
2.610995572305728984e+00 -2.142051674488307592e-02
2.349580214260142519e+00 -1.930605755145607325e-02
2.091249267170962156e+00 -1.720403368194700286e-02
1.880492663906133455e+00 -1.546152016399676178e-02
1.690479172153756204e+00 -1.390754027971252173e-02
1.519254653655136345e+00 -1.250037466271718307e-02
1.364968770326522307e+00 -1.126459783356742635e-02
1.226071609723635936e+00 -1.011313321068051975e-02
1.101056221696034010e+00 -9.098153108680657672e-03
9.885051519818461863e-01 -8.186320790547371024e-03
8.873861637857961560e-01 -7.325151361868375774e-03
7.878531397420549531e-01 -6.493415873802306330e-03
7.068928427197733733e-01 -5.833804050787138977e-03
1.460129196730993684e+01 -1.135845182528193026e-01
1.324855208535511686e+01 -1.038137260097045933e-01
1.201767171697031955e+01 -9.477915685833211701e-02
1.089659894436979215e+01 -8.641775796343696692e-02
9.875143579042349629e+00 -7.870110767483588787e-02
8.944622013016227058e+00 -7.159105995823812629e-02
8.097084084888235722e+00 -6.505382448102794979e-02
7.325531913740099377e+00 -5.904514390334337365e-02
6.623707279600211884e+00 -5.354860824727277618e-02
5.985738636772635068e+00 -4.852041788483954510e-02
5.406181005797855654e+00 -4.392929901354478139e-02
4.880077725498166430e+00 -3.972269045267890625e-02
4.402873294662964732e+00 -3.590812662248198117e-02
3.970295135518953078e+00 -3.242752656417165202e-02
3.578664270923870294e+00 -2.926794140105551043e-02
3.224187026738899675e+00 -2.640599728409538660e-02
2.903583880519924776e+00 -2.379780820404259895e-02
2.586382802500803546e+00 -2.122105251367590803e-02
2.327308836360626909e+00 -1.912001954482632840e-02
2.071378843936462655e+00 -1.704847055836522865e-02
1.862574499187296562e+00 -1.531362392271413964e-02
1.674312980387756111e+00 -1.377552760607029039e-02
1.504692854139545011e+00 -1.238405028247435875e-02
1.351840583661513495e+00 -1.115180455822343229e-02
1.214232460870568353e+00 -1.000801640804729019e-02
1.090347788911155691e+00 -9.021549938406517657e-03
9.789450774946476530e-01 -8.101081489898818988e-03
8.787352989068843989e-01 -7.263139106064548690e-03
7.801473576094259954e-01 -6.432544568900533562e-03
6.999782006371993992e-01 -5.773248220805079871e-03
1.448073401997536713e+01 -1.126881446132632775e-01
1.313824470381205423e+01 -1.029862705029449266e-01
1.191654699211694357e+01 -9.400396832764160160e-02
1.080396931785252690e+01 -8.569989743485120770e-02
9.790426154198916819e+00 -7.803338593652105193e-02
8.867097524921348395e+00 -7.098823151555028188e-02
8.026259430601792033e+00 -6.449791092509767065e-02
7.260889853828317086e+00 -5.853356050107406255e-02
6.564807945894004959e+00 -5.307702889018089953e-02
5.931947378591567954e+00 -4.808539497470748492e-02
5.357282317636290259e+00 -4.353311192123671819e-02
4.835593803853655892e+00 -3.936518545661813612e-02
4.362479063352922459e+00 -3.557095340100772246e-02
3.933699974298174862e+00 -3.212777152569346040e-02
3.545461692330658554e+00 -2.899559651673500743e-02
3.194065295043936104e+00 -2.615967154108529355e-02
2.876337788416570618e+00 -2.357553072471917435e-02
2.562047015297942210e+00 -2.101677287775316830e-02
2.305313426722124248e+00 -1.893263060925624158e-02
2.051688417983521084e+00 -1.689095031941660607e-02
1.844781569907214980e+00 -1.516460521989086360e-02
1.658280905014641204e+00 -1.364409128817855969e-02
1.490141403651630281e+00 -1.226310043011092331e-02
1.338798966954975800e+00 -1.104141314620562739e-02
1.202478711374324494e+00 -9.939164455729253278e-03
1.079787179664893904e+00 -8.928134628730724498e-03
9.694726611084950596e-01 -8.008908882076322053e-03
8.702117740145515201e-01 -7.196822714286165226e-03
7.725218623605764057e-01 -6.370452746072332792e-03
6.856859398367909364e-01 -5.650001249722993134e-03
1.436114417530713361e+01 -1.117998213802320062e-01
1.302863887908805829e+01 -1.021593562524297366e-01
1.181621777492965109e+01 -9.323992143357560936e-02
1.071210543378041713e+01 -8.499974315554846560e-02
9.706286766253622744e+00 -7.737812796480017519e-02
8.790147702636101457e+00 -7.037712905518808681e-02
7.955927311709492855e+00 -6.393297604637573905e-02
7.196774761723679248e+00 -5.802978891285835022e-02
6.506358632614064774e+00 -5.259136904821175990e-02
5.878757511230991994e+00 -4.764333481171970086e-02
5.308766753272686323e+00 -4.312624784006519746e-02
4.791525832342150792e+00 -3.900295094156400882e-02
4.322495899659372753e+00 -3.524232509168006428e-02
3.897436975489439792e+00 -3.185349521409169132e-02
3.512578064401505884e+00 -2.872100285628298097e-02
3.164254908283120393e+00 -2.591203460958852248e-02
2.849299103369759223e+00 -2.335057780633702576e-02
2.537829799657819407e+00 -2.081475255008553155e-02
2.283425869824493137e+00 -1.874574416705929863e-02
2.032197662864997145e+00 -1.671975899437190202e-02
1.827205792541289675e+00 -1.501238355089735098e-02
1.642388416245090577e+00 -1.351300766064923026e-02
1.475878124909710376e+00 -1.214399608141351720e-02
1.325890158637057281e+00 -1.093032843299766160e-02
1.190819569700538594e+00 -9.800528040002597779e-03
1.069309923761193382e+00 -8.800393844691958845e-03
9.600106704682698222e-01 -7.918676250701188468e-03
8.616971694845130258e-01 -7.129473408899744680e-03
7.649985221187753925e-01 -6.308497862100099357e-03
5.173112089284640502e-01 -4.226706981741725454e-03
1.424223941105317337e+01 -1.109164183907932477e-01
1.291977427817586666e+01 -1.013396409123736852e-01
1.171656135461987525e+01 -9.247920067395737354e-02
1.062089460431676713e+01 -8.428345806580075927e-02
9.622823554738866747e+00 -7.671841789763454711e-02
8.713790895992010732e+00 -6.975867582042374893e-02
7.886191390677070423e+00 -6.337666189389634663e-02
7.133136244676014925e+00 -5.752202753836351684e-02
6.448337992145460440e+00 -5.211921912605637502e-02
5.825890507330449886e+00 -4.720822870648624936e-02
5.260731272505371869e+00 -4.273070654592282108e-02
4.747864129633297736e+00 -3.864135819578966985e-02
4.282790510949874729e+00 -3.491211519973488192e-02
3.861400665022180601e+00 -3.155063568677164698e-02
3.479914767453556657e+00 -2.844710083742957654e-02
3.134753282002291641e+00 -2.566585282543727350e-02
2.822569764741310383e+00 -2.312466933798339522e-02
2.513906003837248271e+00 -2.060896304502004422e-02
2.261827198420164109e+00 -1.855941061511966195e-02
2.012808797590273091e+00 -1.654955821805514926e-02
1.809769623662492055e+00 -1.486222346673148238e-02
1.626686915990003701e+00 -1.337768136742484813e-02
1.461692974876270368e+00 -1.202324239289481733e-02
1.313112930358665498e+00 -1.081595661364101457e-02
1.179348722483607004e+00 -9.694368872499485937e-03
1.058991204656863250e+00 -8.724303728688501125e-03
9.507129908983369404e-01 -7.825232018976934281e-03
8.532719975486660058e-01 -7.053818963233481586e-03
7.574833208524665018e-01 -6.243005673597886926e-03
3.477597614721340546e-01 -2.865237824409795284e-03
1.412433224091638451e+01 -1.100253027770663194e-01
1.281184218635705818e+01 -1.005180041660058282e-01
1.161765246537753526e+01 -9.171032562002943977e-02
1.053032492478102711e+01 -8.358093606486340088e-02
9.539925377556183861e+00 -7.606308645371978594e-02
8.638090870844921554e+00 -6.915486630376406485e-02
7.817020662716461565e+00 -6.282017587364763234e-02
7.070055098100364255e+00 -5.699738760035497759e-02
6.390797268948783305e+00 -5.166549721929308836e-02
5.773526828596699190e+00 -4.677765163773749818e-02
5.213031875901335432e+00 -4.234109861192533047e-02
4.704508559516521693e+00 -3.828091243374002334e-02
4.243490300665749615e+00 -3.458271828143025250e-02
3.825698268207883501e+00 -3.124668288672734218e-02
3.447569861460490603e+00 -2.816840795401636191e-02
3.105459772861442591e+00 -2.541378022199443018e-02
2.766824669896246203e+00 -2.268531189493292952e-02
2.490177427217250994e+00 -2.040620388601924184e-02
2.240337738730020511e+00 -1.836808441892800320e-02
1.993698568699131979e+00 -1.637467931099564553e-02
1.792425109716662357e+00 -1.474390240613809681e-02
1.611075290068774146e+00 -1.324414751527634368e-02
1.447625135774344152e+00 -1.190103300348168899e-02
1.300422021876570522e+00 -1.070302898905947826e-02
1.167961978337760387e+00 -9.589274341994408549e-03
1.048690595869243625e+00 -8.608772647885391816e-03
9.414496597199861760e-01 -7.732601871874956317e-03
8.450254483662378302e-01 -6.967361895560281355e-03
7.500915463388211357e-01 -6.179469013698377436e-03
2.328584680082496361e-01 -1.894581139462299347e-03
1.400717165843666301e+01 -1.091413834153478757e-01
1.270455076205954015e+01 -9.969515543907939148e-02
1.151951666825192433e+01 -9.095168564867534000e-02
1.044039761521242227e+01 -8.287037953348953823e-02
9.457768857821168496e+00 -7.541495035654273427e-02
8.562964694078710082e+00 -6.856389835564592750e-02
7.748441304872696556e+00 -6.226272191148109203e-02
7.007429932810627093e+00 -5.648928139640467527e-02
6.333722264391644430e+00 -5.119465454752928496e-02
5.721546427295645998e+00 -4.634264547490938441e-02
5.165800440710810904e+00 -4.194193242755717144e-02
4.661562120239694629e+00 -3.791792986511960395e-02
4.204466278167545923e+00 -3.425167469064056835e-02
3.790321099168710184e+00 -3.094523121133302759e-02
3.415540730734750952e+00 -2.789580253373026217e-02
3.076375587181052751e+00 -2.514714677325162115e-02
2.740826257109139519e+00 -2.245560759249171090e-02
2.466647860210840371e+00 -2.020056729102180648e-02
2.195775798738550666e+00 -1.798791458346231734e-02
1.974694280599780249e+00 -1.619867754896549619e-02
1.775274159737493029e+00 -1.455319468450017029e-02
1.595564950050001096e+00 -1.308920496255860412e-02
1.433697905636497349e+00 -1.177866536030434431e-02
1.287898789034499947e+00 -1.058751605795939070e-02
1.156660321121191659e+00 -9.481372692588627138e-03
1.038479172914762438e+00 -8.514212208859473288e-03
9.322639054031599537e-01 -7.638523626916087113e-03
8.367889567787950567e-01 -6.880319279111991523e-03
7.428084026483784408e-01 -6.114813710082515549e-03
1.531395366116144174e+01 -1.184140336467586485e-01
1.389090244295236509e+01 -1.082817224838237002e-01
1.259814631376515770e+01 -9.889042892301144749e-02
1.142202282841261329e+01 -9.020794061857341506e-02
1.035122774565327219e+01 -8.219538558214357915e-02
9.376150926283436604e+00 -7.479500897458206399e-02
8.488365615169376710e+00 -6.798542165207265009e-02
7.680344640545289536e+00 -6.171686339677615041e-02
6.945356421430891380e+00 -5.599466268139988850e-02
6.277070758362085279e+00 -5.074522123440395466e-02
5.669996760766355060e+00 -4.595517854866625063e-02
5.118890462837977218e+00 -4.156936708006313957e-02
4.619017172572943863e+00 -3.757704116466110966e-02
4.165811110350196245e+00 -3.394069680241668802e-02
3.755271881410206181e+00 -3.066354121507657016e-02
3.383729679843991978e+00 -2.764498770084375737e-02
3.047598198174047202e+00 -2.491842880988171666e-02
2.715038229139393966e+00 -2.221697137279680934e-02
2.443328001179507325e+00 -2.001435613459149124e-02
2.174886960992456597e+00 -1.782088083346863167e-02
1.955853986341564044e+00 -1.604476237875405650e-02
1.758315534094599730e+00 -1.441764547525943747e-02
1.580322857356928568e+00 -1.296344985580735569e-02
1.419882388454490663e+00 -1.167599623092849953e-02
1.275488592613887473e+00 -1.049583233985309193e-02
1.145442334986673361e+00 -9.394661495086036734e-03
1.028445067245619349e+00 -8.436566380273124999e-03
9.232122103147595293e-01 -7.566104797116043022e-03
8.286185603444428116e-01 -6.814042739465275660e-03
7.355118756502261324e-01 -6.025523394525050293e-03
1.518772258689115873e+01 -1.175103585398048767e-01
1.377533536005901027e+01 -1.074366022524906594e-01
1.249241673447397183e+01 -9.810617097527286889e-02
1.132517861810013748e+01 -8.947842653890515641e-02
1.026266832339142177e+01 -8.152384402162519972e-02
9.295176747194958011e+00 -7.418449101653433464e-02
8.414327583595371252e+00 -6.742354322593994975e-02
7.612833448215110543e+00 -6.119724875406679088e-02
6.883648729941294064e+00 -5.552518850630486225e-02
6.220939096447036576e+00 -5.032302682292213308e-02
5.618895423904444186e+00 -4.556036622541569797e-02
5.072453924081930410e+00 -4.120670779250419635e-02
4.576777794742924677e+00 -3.726942156359704800e-02
4.127461322019571277e+00 -3.365255297768900145e-02
3.720546343545559687e+00 -3.039075750838688209e-02
3.352231883886115593e+00 -2.740164418865096568e-02
3.019128777516323581e+00 -2.472229230007193246e-02
2.689530760848470425e+00 -2.202358418058583678e-02
2.420294624194580191e+00 -1.984274926669335817e-02
2.154278593753802262e+00 -1.766265865107970179e-02
1.937232480467470763e+00 -1.589941088251650009e-02
1.741480852289698289e+00 -1.429163951688210490e-02
1.565092292649686190e+00 -1.284825589785628004e-02
1.406253817646310855e+00 -1.154939691084434263e-02
1.263164885010990446e+00 -1.041019824947643675e-02
1.134363682914519833e+00 -9.322710280110826572e-03
1.018505135069645906e+00 -8.374876401465438866e-03
9.142421916930616455e-01 -7.505344651979019115e-03
8.116873910183106666e-01 -6.686978793353250822e-03
7.283229951392306001e-01 -6.010848687997731761e-03
1.506235669706944869e+01 -1.166029547016920326e-01
1.366079031040635705e+01 -1.065935137187034032e-01
1.238748250686584917e+01 -9.732766099971516816e-02
1.122919029633445831e+01 -8.875445300333381637e-02
1.017471755997752680e+01 -8.085905418218382323e-02
9.214784077199904999e+00 -7.356351025857151005e-02
8.340909347202606128e+00 -6.685016477134593516e-02
7.545798614265386561e+00 -6.067793109294875725e-02
6.822558223646550957e+00 -5.504808230836349958e-02
6.165229073388659664e+00 -4.988278033555267055e-02
5.568212870378926205e+00 -4.515417624423144483e-02
5.026329683464291875e+00 -4.084628812067625514e-02
4.534934546428803337e+00 -3.694074092169220142e-02
4.089449729573590098e+00 -3.335447288064578159e-02
3.686048262904880080e+00 -3.012059608888926349e-02
3.320983954196257582e+00 -2.716175512886894253e-02
2.990804528272092533e+00 -2.450424493443463872e-02
2.664228399866433783e+00 -2.182666263325387310e-02
2.397373801347187694e+00 -1.966688590125580810e-02
2.133780001066582166e+00 -1.752320172914746677e-02
1.918759669842011739e+00 -1.575572619574285363e-02
1.724875284029783407e+00 -1.416430350946837682e-02
1.550140682036665440e+00 -1.273479440968150467e-02
1.392713189838643340e+00 -1.144540027918056029e-02
1.250939576206847814e+00 -1.031272983487738909e-02
1.123359217670922172e+00 -9.245140792036286165e-03
1.008572938042623379e+00 -8.308354577724759091e-03
9.053427745171136465e-01 -7.443780910415817055e-03
8.037937859818978792e-01 -6.631691140351073967e-03
7.212099721263872665e-01 -5.956330542511930476e-03
1.493791702069917093e+01 -1.156964760395647052e-01
1.354691727118054700e+01 -1.057592755575912369e-01
1.228332987839846524e+01 -9.654760213698586335e-02
1.113385409634995504e+01 -8.803362533225699005e-02
1.008756410653557545e+01 -8.018933710085596189e-02
9.134999044691324954e+00 -7.294701926835268913e-02
8.268079836884741241e+00 -6.628547964781177082e-02
7.479241867191745108e+00 -6.017177654995111563e-02
6.761930711949733386e+00 -5.457155613579235676e-02
6.110032723169646296e+00 -4.944968140119947175e-02
5.517983124043362331e+00 -4.475952484257822439e-02
4.980632334437731679e+00 -4.048544613045755580e-02
4.493398759633804751e+00 -3.661176366633927398e-02
4.051802816182563660e+00 -3.305634599297606335e-02
3.651872487211484053e+00 -2.984932647236567330e-02
3.290081375149510379e+00 -2.691695253566981152e-02
2.962848554080201868e+00 -2.428506285868725634e-02
2.639147007109456933e+00 -2.162802237834006783e-02
2.374728426209579801e+00 -1.949225413417819686e-02
2.113546949173977563e+00 -1.736729308775555175e-02
1.900474600417559001e+00 -1.560819003956752556e-02
1.708307842415677458e+00 -1.403744576819981535e-02
1.535184754010101349e+00 -1.261837676151767937e-02
1.379258817627387446e+00 -1.134177606788761700e-02
1.238881451783730547e+00 -1.021355593273740557e-02
1.112467917536740902e+00 -9.172556925787750393e-03
9.988086516233205536e-01 -8.247472179283583255e-03
8.965461215813477214e-01 -7.382623381178583973e-03
7.959807952064030800e-01 -6.576640654396846523e-03
7.141766743894686353e-01 -5.904189730343299518e-03
1.481432934797053136e+01 -1.147973819160834769e-01
1.343397786542342409e+01 -1.049155879431463573e-01
1.217990792659084320e+01 -9.577160456106569020e-02
1.103916528631510907e+01 -8.731466492225091469e-02
1.000101908635694592e+01 -7.951754252033198245e-02
9.055876921118937162e+00 -7.232464909865703173e-02
8.195776315423929148e+00 -6.572975569387598527e-02
7.413258580624662919e+00 -5.965701370124638220e-02
6.701781154904941751e+00 -5.410988216669484346e-02
6.055161594284474091e+00 -4.902474069847677363e-02
5.468075420102456619e+00 -4.436377538627966216e-02
4.935338822821971227e+00 -4.012402586096905366e-02
4.452252737944820460e+00 -3.628017551382797107e-02
4.014459077747253524e+00 -3.276032094995799671e-02
3.618020132161225977e+00 -2.955856458679456678e-02
3.259353813726871607e+00 -2.667322825207688736e-02
2.935046442366187502e+00 -2.406317405375186722e-02
2.614243731650952807e+00 -2.143039064275946079e-02
2.352273614641016586e+00 -1.930659467595801509e-02
2.093436922352726270e+00 -1.721325723957201070e-02
1.882336682377736103e+00 -1.546496708764795447e-02
1.692008704849545131e+00 -1.390875345938176640e-02
1.520516863677731534e+00 -1.250280747697892977e-02
1.365992543901616063e+00 -1.123651328381653804e-02
1.226917492113624109e+00 -1.011016245108617775e-02
1.101695704393192754e+00 -9.096015496848684420e-03
9.891263955800292385e-01 -8.179072574188888181e-03
8.878409626643586350e-01 -7.320109953934931905e-03
7.882236325793144927e-01 -6.519305446388955726e-03
7.072227627517588822e-01 -5.851016322454242677e-03
1.469168176616564381e+01 -1.138973140506700926e-01
1.332173585553084649e+01 -1.040844071674619647e-01
1.207720966513818794e+01 -9.499492380005672421e-02
1.094528771290190328e+01 -8.659723919613669663e-02
9.915043525013125247e+00 -7.886566210655335252e-02
8.977396023724129037e+00 -7.171354853427408527e-02
8.124079061363410403e+00 -6.516267416466339779e-02
7.347764916121112933e+00 -5.914190082157282785e-02
6.642088786619498642e+00 -5.363169364722733534e-02
6.000885973889526603e+00 -4.859515811076886571e-02
5.418656875311681276e+00 -4.397025857362699824e-02
4.890374980106079406e+00 -3.978098975577092078e-02
4.411412185439058220e+00 -3.593518635508322762e-02
3.977414310945935672e+00 -3.246129615235496951e-02
3.584477569708462319e+00 -2.928872757649575789e-02
3.228983025734520673e+00 -2.643150163634166647e-02
2.907548444926053133e+00 -2.383935078859707180e-02
2.589634888796473966e+00 -2.122958383289677911e-02
2.330006886228865870e+00 -1.912331393355560724e-02
2.073578702955649611e+00 -1.705789586087794879e-02
1.864355569627665243e+00 -1.531827346779756141e-02
1.675801634754156888e+00 -1.377939738062115144e-02
1.505838146838607949e+00 -1.238621150041523122e-02
1.352811958865828723e+00 -1.113204574759777722e-02
1.215075539333357879e+00 -1.000855625284152728e-02
1.091006847267120383e+00 -9.018617432806259188e-03
9.795267521710085967e-01 -8.101861338439099794e-03
8.792174812406741147e-01 -7.263673213777657907e-03
7.804815104323088448e-01 -6.466347031533822322e-03
6.927690331820453018e-01 -5.733255510093761970e-03
1.456988106619385803e+01 -1.130009860550969941e-01
1.321037751178031705e+01 -1.032513004303170639e-01
1.197537204431523072e+01 -9.422094684239680495e-02
1.085206962578543610e+01 -8.588364986977499449e-02
9.829813647486854933e+00 -7.819865036992293406e-02
8.899466451220758856e+00 -7.110738600224916772e-02
8.052884066314446088e+00 -6.461195766560640097e-02
7.282881744381705325e+00 -5.862456350447170506e-02
6.582920100001349084e+00 -5.315806686907662004e-02
5.946949583792992655e+00 -4.816140508909755313e-02
5.369621951390196379e+00 -4.357405512184285568e-02
4.845805115324319345e+00 -3.941567999409417017e-02
4.370958895536256605e+00 -3.560687657850928473e-02
3.940733599449346869e+00 -3.216958386088966670e-02
3.551181098266207314e+00 -2.901609072944088749e-02
3.198849606461894091e+00 -2.617963572307333703e-02
2.880302906119661444e+00 -2.361044613482561963e-02
2.565261340263702561e+00 -2.103083287735919849e-02
2.307974435348951303e+00 -1.894069707815327838e-02
2.053855012392484358e+00 -1.689844862688898164e-02
1.846566545494088718e+00 -1.517057560029929329e-02
1.659691193379349006e+00 -1.364960589326708745e-02
1.491398692104208390e+00 -1.226743010611422088e-02
1.339813286708658735e+00 -1.102611483234133653e-02
1.203290975341058111e+00 -9.907035178297444317e-03
1.080506447521581315e+00 -8.897574778307118515e-03
9.700092369218671351e-01 -8.012651523057549505e-03
8.706059528739614750e-01 -7.182657304857426039e-03
7.729199140125403433e-01 -6.405732592069447208e-03
5.226401766719921405e-01 -4.261197657887559088e-03
1.444899244822979156e+01 -1.121050796120008214e-01
1.309978980061319831e+01 -1.024189994890981059e-01
1.187413337225357246e+01 -9.345726756880749775e-02
1.075948115887606704e+01 -8.517794362872212199e-02
9.745130675537119203e+00 -7.754419440515100681e-02
8.822154621442667377e+00 -7.051157819903251800e-02
7.982288776169850664e+00 -6.404818448996726921e-02
7.218467658989243141e+00 -5.811099809110786135e-02
6.524251735636549476e+00 -5.268384894090413773e-02
5.893521683940984524e+00 -4.772643813964600606e-02
5.321015879704901863e+00 -4.317957382422798335e-02
4.801665146345321489e+00 -3.905681884504969004e-02
4.330848708305086170e+00 -3.527662941823838522e-02
3.904350458629170184e+00 -3.186668792105766534e-02
3.518275078080584262e+00 -2.874306798378569588e-02
3.168945541077681227e+00 -2.592892620397168821e-02
2.853259801365836346e+00 -2.338339492460241378e-02
2.541047549126688843e+00 -2.082745671935421622e-02
2.286091340379574621e+00 -1.875554596158665252e-02
2.034269391940025873e+00 -1.672351927994072604e-02
1.828918569133698657e+00 -1.502266492473784340e-02
1.643854267029540406e+00 -1.352031180585249771e-02
1.477045661084588124e+00 -1.215217153104527527e-02
1.326822042200018092e+00 -1.091804016364307170e-02
1.191690731738158426e+00 -9.806580013782800059e-03
1.069996597944733452e+00 -8.829979447301938497e-03
9.605731954856625565e-01 -7.924070197723837375e-03
8.621549374568746593e-01 -7.105066046433444055e-03
7.653452548167581915e-01 -6.334591880617154377e-03
3.513007021750008119e-01 -2.923779666289996748e-03
1.432892338135226318e+01 -1.112115288920293016e-01
1.298997592154236003e+01 -1.015852044732757781e-01
1.177371538232769232e+01 -9.268742930871219643e-02
1.066758266353799911e+01 -8.446138714729242714e-02
9.661186983469988832e+00 -7.688492932381349454e-02
8.745337955857143797e+00 -6.989857194724985456e-02
7.912192490931960087e+00 -6.348118628313417777e-02
7.154610843947429188e+00 -5.760190317629784035e-02
6.466041416661045815e+00 -5.222284759141451044e-02
5.840499556991587404e+00 -4.729247409456839579e-02
5.272843201742966279e+00 -4.277477858793381216e-02
4.757812982861402418e+00 -3.869215453860719300e-02
4.291042443166743325e+00 -3.494933153375936324e-02
3.868297337923936929e+00 -3.156887534288656261e-02
3.485502377015859743e+00 -2.846899774087604390e-02
3.139329342961414415e+00 -2.568199760209593022e-02
2.796908883761379361e+00 -2.291961984389200707e-02
2.517078318425117978e+00 -2.065443203819282772e-02
2.264452902201255835e+00 -1.856958208415207534e-02
2.014931564132998787e+00 -1.655432536062114227e-02
1.811439598609944079e+00 -1.490170608501873578e-02
1.628042644233607783e+00 -1.338752783905908239e-02
1.462864937232109863e+00 -1.204195319937641055e-02
1.314110523329910629e+00 -1.081255896270411944e-02
1.180175166860441216e+00 -9.702901131362800732e-03
1.059669604088289585e+00 -8.710803122778030400e-03
9.512055404800354719e-01 -7.832897199807996660e-03
8.537366271821937858e-01 -7.024684785837836433e-03
7.578714702999604924e-01 -6.255258761254645777e-03
2.352329545548485501e-01 -1.938157507385542249e-03
1.420972477010395174e+01 -1.103148531232654717e-01
1.288100340017556711e+01 -1.007611189413984143e-01
1.167402261314108891e+01 -9.192027479819611657e-02
1.057644058685481525e+01 -8.375397737733573933e-02
9.577819271789730138e+00 -7.621729547318024933e-02
8.669172335751568426e+00 -6.930192500869021555e-02
7.842702482516053841e+00 -6.291759835695219516e-02
7.091216286770182897e+00 -5.708753203521028941e-02
6.408261817270489935e+00 -5.175796439355063311e-02
5.787954485109046310e+00 -4.686007582825950368e-02
5.224988587648694782e+00 -4.237728730374581282e-02
4.714393291569484390e+00 -3.833316176773965411e-02
4.251616865534154854e+00 -3.462057824541010104e-02
3.832473245765184000e+00 -3.126754827471051740e-02
3.453149198276237453e+00 -2.819717012468354184e-02
3.110011204383015038e+00 -2.542297702953668498e-02
2.770603629752706354e+00 -2.269468542275770995e-02
2.493256123959942006e+00 -2.044490424231580963e-02
2.219326242374859870e+00 -1.819138795566666716e-02
1.995716081078720228e+00 -1.638337242631181592e-02
1.794153259074619866e+00 -1.473956717100771696e-02
1.612469155172323587e+00 -1.324631427537292794e-02
1.448805150457640245e+00 -1.191282924812316416e-02
1.301388887913118797e+00 -1.070314909191000946e-02
1.168743670251448208e+00 -9.597506387306074804e-03
1.049359826359079761e+00 -8.620016737996163622e-03
9.419436427314650251e-01 -7.740299030719508498e-03
8.454575881315604668e-01 -6.943933626324142079e-03
7.504695286215249395e-01 -6.175547839213044524e-03
1.554582824078008230e+01 -1.196769236685877313e-01
1.409137770840826676e+01 -1.094351602512485810e-01
1.277276636186102898e+01 -9.993327611056987414e-02
1.157510542641716889e+01 -9.115697069859593493e-02
1.048594276728571018e+01 -8.304342367257863677e-02
9.495101547778880047e+00 -7.555710701832821230e-02
8.593686257231087922e+00 -6.869115503193790051e-02
7.773768921343947369e+00 -6.237650859700177852e-02
7.028319534947170766e+00 -5.658600869166022229e-02
6.350945965537276194e+00 -5.128320261591284845e-02
5.735829299344650245e+00 -4.641859649166826113e-02
5.177569876660450987e+00 -4.198173263849391129e-02
4.671332056773540131e+00 -3.797112530645498779e-02
4.212530442294469601e+00 -3.429087627387415044e-02
3.797076607623544930e+00 -3.096503641336868090e-02
3.421011071217193944e+00 -2.793432965968141446e-02
3.080913802864936102e+00 -2.517513701335339152e-02
2.744598428286899150e+00 -2.244568717192764462e-02
2.469726954917152106e+00 -2.023740908909481967e-02
2.198234118067100784e+00 -1.800409548023837111e-02
1.976741991726834957e+00 -1.621886565036676636e-02
1.776967802420576392e+00 -1.458649787635550588e-02
1.597011358311774654e+00 -1.310129777556818219e-02
1.434866682441547914e+00 -1.179130599611485052e-02
1.288852692647865616e+00 -1.059603755304417382e-02
1.157396499722595617e+00 -9.491611203846825329e-03
1.039208252446922609e+00 -8.523168064323155546e-03
9.328708185734635450e-01 -7.650594882473440821e-03
8.372323946762669777e-01 -6.863164501721039437e-03
7.431882655668616833e-01 -6.097499615849189501e-03
1.541712921370268496e+01 -1.187307921498787638e-01
1.397385601919930664e+01 -1.085511196390338412e-01
1.266541696004621542e+01 -9.911272973095730521e-02
1.147679746363602149e+01 -9.039182551585747682e-02
1.039608590602422566e+01 -8.234103585072105602e-02
9.412998543754174108e+00 -7.491752591090267144e-02
8.518728310191809427e+00 -6.809115889807909605e-02
7.705321339594711993e+00 -6.182172721417941719e-02
6.965926449376105722e+00 -5.606785459411093436e-02
6.294111657274662264e+00 -5.080968568456174089e-02
5.684102193419025895e+00 -4.599251916807494539e-02
5.130558987118049252e+00 -4.158894136933326963e-02
4.628648159205007495e+00 -3.761471557722619041e-02
4.173784262346067919e+00 -3.398288362897447512e-02
3.761931989846963642e+00 -3.066595887832416351e-02
3.389191054034810247e+00 -2.766568220747857298e-02
3.052124723034345788e+00 -2.495738139908106404e-02
2.718762622992586753e+00 -2.222478488478093692e-02
2.446457366721737525e+00 -2.002624072757122273e-02
2.177395763237501392e+00 -1.782053157195745419e-02
1.957903050678570400e+00 -1.605143792454689564e-02
1.760058041694052777e+00 -1.443611404641331232e-02
1.581743074092543555e+00 -1.295761276703823878e-02
1.421022264415330305e+00 -1.164806224692860499e-02
1.276402542972954857e+00 -1.048785409868446990e-02
1.146232862587674095e+00 -9.393346917636951135e-03
1.029139479899722431e+00 -8.434337632454418782e-03
9.237829550676099899e-01 -7.561781011096876948e-03
8.201518664463212094e-01 -6.710546046242526694e-03
7.359563920249840852e-01 -6.023058055751103791e-03
1.528942246262436022e+01 -1.178119836505068241e-01
1.385719388249739836e+01 -1.076973009328906772e-01
1.255875588826921607e+01 -9.832964409062872058e-02
1.137939360847626169e+01 -8.965913071572959026e-02
1.030698217331107180e+01 -8.166067736344966022e-02
9.331565246855264562e+00 -7.430121281647078524e-02
8.444353548197064185e+00 -6.752722841352895577e-02
7.637460176337571127e+00 -6.129596121813308401e-02
6.904084935807655476e+00 -5.559481496360513947e-02
6.237798001266289916e+00 -5.037585024309490511e-02
5.632872652781185430e+00 -4.559863968865903588e-02
5.083989124513936808e+00 -4.125332015440673350e-02
4.586295636964542233e+00 -3.728682963237182207e-02
4.135337014706552239e+00 -3.368366627335826063e-02
3.727086180483847766e+00 -3.039634457315612895e-02
3.357654778627991554e+00 -2.742229678707561180e-02
3.023546890296017864e+00 -2.473480724958024637e-02
2.693157646803818750e+00 -2.202873866047531590e-02
2.423315998232913770e+00 -1.985066479650280519e-02
2.156680021162351579e+00 -1.768188859055862955e-02
1.939238722841402085e+00 -1.590983807660013502e-02
1.743172256599291314e+00 -1.431511805692976466e-02
1.566564182920167081e+00 -1.284798652216885724e-02
1.407353707219602290e+00 -1.154636303688940345e-02
1.264137544020544457e+00 -1.040540520315041441e-02
1.135160449840970642e+00 -9.319745341652188250e-03
1.019152996775915199e+00 -8.369324322177235445e-03
9.148043131550546159e-01 -7.503544879315872732e-03
8.121189058421386386e-01 -6.659895544713602226e-03
7.287035261119149121e-01 -5.973876595952689467e-03
1.516254320386055099e+01 -1.168969231078538368e-01
1.374147187128723679e+01 -1.068488523955315739e-01
1.245293780858053623e+01 -9.753928134784745074e-02
1.128255802315531575e+01 -8.893743545436798292e-02
1.021852013735398401e+01 -8.098697689239275910e-02
9.250733621912781146e+00 -7.368481853945035853e-02
8.370483079754999167e+00 -6.695013372005298447e-02
7.570178763970623947e+00 -6.078494998842665087e-02
6.842690533743812864e+00 -5.512015738538312420e-02
6.181907546391187225e+00 -4.994359275718407432e-02
5.581991126062370689e+00 -4.520192368598378863e-02
5.037715560773256662e+00 -4.086378731995703867e-02
4.544316703986702954e+00 -3.695867984048437083e-02
4.097263606612366438e+00 -3.338714295625565959e-02
3.692565232046610024e+00 -3.012621773558077365e-02
3.326360755321531304e+00 -2.718299200938831608e-02
2.995276124416118790e+00 -2.451335990730300549e-02
2.667850703352025121e+00 -2.183245018053692893e-02
2.400365671696079950e+00 -1.967048573366662889e-02
2.136231104532997804e+00 -1.752950280060319027e-02
1.920772425471096945e+00 -1.576858272144887954e-02
1.726529643329035357e+00 -1.419138936042197222e-02
1.551474610108165564e+00 -1.273355340877385666e-02
1.393882155805116874e+00 -1.144204425678024828e-02
1.251917897505284927e+00 -1.031018921554654674e-02
1.124177512316548500e+00 -9.244497929069178319e-03
1.009248693942579322e+00 -8.305138177853872358e-03
9.058894559432463245e-01 -7.440842987218077714e-03
8.042686749220984144e-01 -6.610729324837261341e-03
7.216045766136667261e-01 -5.925716784132932340e-03
1.503670918367298626e+01 -1.159877450597197185e-01
1.362647452268910797e+01 -1.060017485759131434e-01
1.234789973066042990e+01 -9.675181370738866748e-02
1.118648401846213680e+01 -8.820694583506262509e-02
1.013074043141142155e+01 -8.031629682246690938e-02
9.170543695254391281e+00 -7.306378236450632169e-02
8.297280579218277552e+00 -6.637599095515829550e-02
7.503378315624960493e+00 -6.026185320276896545e-02
6.781750826343317939e+00 -5.465155426085920032e-02
6.126435431308934199e+00 -4.950670301711909693e-02
5.531543244071774446e+00 -4.480363365629083661e-02
4.991886607192429715e+00 -4.052651843832267425e-02
4.502686026900326155e+00 -3.662991350755374909e-02
4.059526590284420422e+00 -3.308995066093490395e-02
3.658288497628083835e+00 -2.984369285574758196e-02
3.295381033995545828e+00 -2.692637214657238667e-02
2.967221772549270220e+00 -2.428704991875791155e-02
2.642726463281358740e+00 -2.163353662858245180e-02
2.377691490617974690e+00 -1.948757155792910437e-02
2.115980427877030667e+00 -1.737550444315617837e-02
1.902406296292356913e+00 -1.562951994604008105e-02
1.710002818296916471e+00 -1.406619979749392305e-02
1.536596474412238900e+00 -1.261773325934515549e-02
1.380397551701357584e+00 -1.133800566984424600e-02
1.239832420575718297e+00 -1.021359740105557030e-02
1.113303292950986290e+00 -9.167358996540963048e-03
9.994269498439409816e-01 -8.244648605689909940e-03
8.971047342417082238e-01 -7.379124284639639042e-03
7.964196328140150660e-01 -6.559793434436102938e-03
7.146064252929821281e-01 -5.877335605177247749e-03
1.491171658204677541e+01 -1.150746295486908127e-01
1.351238960194513261e+01 -1.051587309678388982e-01
1.224354952996869272e+01 -9.597114328017240792e-02
1.109115185137659054e+01 -8.749001254643964942e-02
1.004352026129217101e+01 -7.964849029302539796e-02
9.090924938941498112e+00 -7.245268994552574171e-02
8.224550715087550756e+00 -6.581305270629134174e-02
7.437055183203429287e+00 -5.973859777383943442e-02
6.721397633343974221e+00 -5.416879313296699833e-02
6.071376526553391884e+00 -4.907716849179689228e-02
5.481587170965307010e+00 -4.440373151702884519e-02
4.946426291253074758e+00 -4.016855536979677815e-02
4.461386119372373393e+00 -3.629821113781397240e-02
4.022084034293365029e+00 -3.278895725716507448e-02
3.624393813497829520e+00 -2.957571048491210858e-02
3.264652588095358965e+00 -2.669289480218116004e-02
2.939365623930787930e+00 -2.406275752472054191e-02
2.617816884531016797e+00 -2.143732362536086844e-02
2.355220004376767484e+00 -1.930753165422923953e-02
2.095830724502943720e+00 -1.722404285227731313e-02
1.884315362469231925e+00 -1.548482645343331535e-02
1.693666513286355979e+00 -1.394278315974170450e-02
1.521860563653520071e+00 -1.250443565314137209e-02
1.367099730863869933e+00 -1.123635656532162054e-02
1.227851377411921074e+00 -1.010572058301126286e-02
1.102496217901641984e+00 -9.095101936880369692e-03
9.897823810922298238e-01 -8.177200944625286766e-03
8.883621726956648645e-01 -7.338405925415518623e-03
7.886477173323610534e-01 -6.509396902505926522e-03
6.999794266770370532e-01 -5.761883003721809081e-03
1.478762751372766715e+01 -1.141682805328966821e-01
1.339912770661224073e+01 -1.043100328474662747e-01
1.214005396350688315e+01 -9.519384384982929048e-02
1.099657305025258225e+01 -8.675856454381533633e-02
9.957077913434902783e+00 -7.898140066273787174e-02
9.011928702330770591e+00 -7.183334092772820922e-02
8.152570890910189050e+00 -6.525759959614839401e-02
7.371305150272883466e+00 -5.922489211229264167e-02
6.661487115510021262e+00 -5.368948111439857812e-02
6.016954853883394350e+00 -4.862838839963985749e-02
5.431960120240480805e+00 -4.402397424587665975e-02
4.901348754472690139e+00 -3.980830142600548516e-02
4.420533878189231380e+00 -3.596727478044806081e-02
3.985015214820169405e+00 -3.247545153023311676e-02
3.590756854193989600e+00 -2.930277343091929401e-02
3.234199434720937738e+00 -2.643106454320080442e-02
2.911812873971292959e+00 -2.383694697921973429e-02
2.593103832266178355e+00 -2.123913714341650952e-02
2.332850276276786872e+00 -1.912384310124766451e-02
2.075872960428273295e+00 -1.705893216507655546e-02
1.866328729604713299e+00 -1.534355997755550496e-02
1.677420662665281004e+00 -1.380560432948899768e-02
1.507237297807578758e+00 -1.238632076212393789e-02
1.353987734287331879e+00 -1.113151784011020932e-02
1.216015689439794878e+00 -1.002102405399569150e-02
1.091872787728494609e+00 -8.986796424920619544e-03
9.801413429005128020e-01 -8.096933364938710062e-03
8.797003685895754543e-01 -7.261929439286249170e-03
7.809910153275472222e-01 -6.453924312107848886e-03
5.280646171183658311e-01 -4.314684225758654013e-03
1.466445459738953971e+01 -1.132624847592295925e-01
1.328658102872411462e+01 -1.034707558979077319e-01
1.203727478199741263e+01 -9.441534514459987149e-02
1.090263709934879621e+01 -8.604282551401305768e-02
9.871268898051734908e+00 -7.832381074402683385e-02
8.933591479708184124e+00 -7.120881986108017203e-02
8.080994037983547429e+00 -6.469772436551307626e-02
7.306060430886525126e+00 -5.871181218489666259e-02
6.602112752465137291e+00 -5.321863462836005226e-02
5.962847357200402598e+00 -4.819405118566634505e-02
5.382772979093257248e+00 -4.362679945787228952e-02
4.856717142055156700e+00 -3.944860890972483325e-02
4.379944773618658083e+00 -3.563630992415114940e-02
3.948178448148976560e+00 -3.217430031664268025e-02
3.557420626200660685e+00 -2.903111210021291910e-02
3.204009767985009471e+00 -2.618350408413620128e-02
2.884562453976455831e+00 -2.360777269941187820e-02
2.568686210304111928e+00 -2.103792482850535411e-02
2.310780712267108239e+00 -1.893937652860720050e-02
2.056211376464569529e+00 -1.688837313112806146e-02
1.848535146113071459e+00 -1.520061454427087781e-02
1.661366122701903647e+00 -1.366595241890905012e-02
1.492707808186953367e+00 -1.227147234463905369e-02
1.340961422861947305e+00 -1.102520348022861980e-02
1.204284161578358825e+00 -9.922954068088074564e-03
1.081231713741949152e+00 -8.925879850618791828e-03
9.706868662187219110e-01 -8.005457988976456829e-03
8.712006145175523741e-01 -7.181193804996374892e-03
7.733360243716917992e-01 -6.405334440436372644e-03
3.549057616772193779e-01 -2.927341043443637981e-03
1.454216342367493375e+01 -1.123658738950712443e-01
1.317503386372583307e+01 -1.026330838721722649e-01
1.193529131562394774e+01 -9.364345225107234549e-02
1.080944486779076996e+01 -8.532934157674468278e-02
9.786151564907049405e+00 -7.765606860862139804e-02
8.855790701284375288e+00 -7.060096853721849197e-02
8.010022774165012294e+00 -6.412757159387121042e-02
7.241391174083909199e+00 -5.818578854653384119e-02
6.543175220898481470e+00 -5.273688378860192510e-02
5.909246138325451980e+00 -4.776283710167537194e-02
5.334004683550884529e+00 -4.322966240018103617e-02
4.812364001868203012e+00 -3.908560701290086925e-02
4.339700965225802953e+00 -3.530825948908970779e-02
3.911728970844600806e+00 -3.187491618619334860e-02
3.524395075308630609e+00 -2.875809754443093072e-02
3.174125343968350332e+00 -2.593482513501348466e-02
2.827561272458874342e+00 -2.314757533506209275e-02
2.544477510261921260e+00 -2.085663808307347891e-02
2.288913984795708512e+00 -1.875807455403132734e-02
2.036632406830972908e+00 -1.672257712708737770e-02
1.830892408554482653e+00 -1.505195227475633786e-02
1.645427499185571296e+00 -1.352538121135693321e-02
1.478375061330981399e+00 -1.216707861055318224e-02
1.328021436156985313e+00 -1.092156078907868290e-02
1.192639964022635279e+00 -9.823460900698926038e-03
1.070773736376677610e+00 -8.803411646443843469e-03
9.612411024449726282e-01 -7.919673995594747606e-03
8.627107484726350695e-01 -7.103145852404292929e-03
7.658244208905005124e-01 -6.330949300792998793e-03
2.376597116952741950e-01 -1.972823682692481390e-03
1.442083333861739725e+01 -1.114630261760423818e-01
1.306415397833077563e+01 -1.017979268537243104e-01
1.183403313461364448e+01 -9.286651162150184879e-02
1.071694544327689336e+01 -8.461021209664128240e-02
9.701616038772614914e+00 -7.700334323638904910e-02
8.778634158750815430e+00 -6.999960505566070468e-02
7.939650780801407848e+00 -6.356776159736893250e-02
7.177225203207900250e+00 -5.766893300268523953e-02
6.484727845806935065e+00 -5.226334308170191290e-02
5.856026264480617805e+00 -4.733213906933900900e-02
5.285651787426994375e+00 -4.282973055329186013e-02
4.768458524732136716e+00 -3.872577738343268433e-02
4.299883830301732601e+00 -3.497951601443943792e-02
3.875594686335286809e+00 -3.157492594800840463e-02
3.491609155279344012e+00 -2.848548209901537176e-02
3.144402986151318746e+00 -2.568734250782212652e-02
2.800968572418716995e+00 -2.292196054889611423e-02
2.520459430719216076e+00 -2.065015244283904122e-02
2.243302074048638239e+00 -1.837858826683700167e-02
2.017258693670435754e+00 -1.655241969361583715e-02
1.813376452307121856e+00 -1.487892944083248591e-02
1.629726013024644038e+00 -1.338354511834904947e-02
1.464207989142172650e+00 -1.203467258965655075e-02
1.315166840183773056e+00 -1.081555755367335711e-02
1.181099692104266907e+00 -9.727529028057610438e-03
1.060398107635884379e+00 -8.714279419929244277e-03
9.518597881349788459e-01 -7.829541968386132325e-03
8.543044169806979227e-01 -7.024396943810727080e-03
7.582921680037411072e-01 -6.253217147046899113e-03
1.578864858788558401e+01 -1.209292767837280985e-01
1.430031100640482222e+01 -1.105654619869202437e-01
1.295418182302041998e+01 -1.009637340963333713e-01
1.173352758053420430e+01 -9.209590169695654194e-02
1.062507021147125030e+01 -8.389779459321149158e-02
9.617728077007949850e+00 -7.634685496035265029e-02
8.702109569843120340e+00 -6.939501598425031059e-02
7.869776900760222738e+00 -6.300411358727575628e-02
7.113562796992526138e+00 -5.714339454692709402e-02
6.426749032236924286e+00 -5.179304455756931352e-02
5.803261618392843602e+00 -4.690205290426626566e-02
5.237665255524555086e+00 -4.243377531092708960e-02
4.724918673515245082e+00 -3.836816796722761214e-02
4.260340845108538055e+00 -3.464764839194595797e-02
3.839748407627907589e+00 -3.127486947214357105e-02
3.459130535834334275e+00 -2.823370801866428512e-02
3.115088201328856776e+00 -2.544003080146197901e-02
2.774658083763471783e+00 -2.268076374630717887e-02
2.496654413492407354e+00 -2.044151361042766471e-02
2.222027145498254086e+00 -1.819272576281446077e-02
1.998080216798167275e+00 -1.636785065238861858e-02
1.796053119937814024e+00 -1.472883754468322023e-02
1.614050804651127269e+00 -1.324380336176374760e-02
1.450141201611143016e+00 -1.191473992098189376e-02
1.302498087815946448e+00 -1.070611820722337099e-02
1.169633446295067936e+00 -9.625373607319657673e-03
1.050192153270411710e+00 -8.619107315894049617e-03
9.426596487682088465e-01 -7.742340458007583581e-03
8.459856949786830338e-01 -6.942651740881411113e-03
7.509391768705248049e-01 -6.185731822966969613e-03
1.565745317717266794e+01 -1.199666672863163724e-01
1.418069998530155118e+01 -1.096661876461154650e-01
1.284499446260942968e+01 -1.001320490373060201e-01
1.163379463545796355e+01 -9.132283434326803062e-02
1.053386086113975395e+01 -8.318125963658480615e-02
9.534502897930693166e+00 -7.568654809348487889e-02
8.626022686757675473e+00 -6.879032517322292151e-02
7.800495835258907107e+00 -6.244667385082466188e-02
7.050388673799570682e+00 -5.663708571706634748e-02
6.369233827292358541e+00 -5.130647907030901067e-02
5.750938552644938362e+00 -4.646750327687253213e-02
5.190098590288494407e+00 -4.203745888805517084e-02
4.681730659441144304e+00 -3.798959421127614394e-02
4.221208595934564656e+00 -3.432588491996202418e-02
3.804181586775067458e+00 -3.097361960755929539e-02
3.426968347556712313e+00 -2.795954699042674935e-02
3.085881031077277736e+00 -2.520360503954940587e-02
2.748577690403430918e+00 -2.245523041434116518e-02
2.473125970829363141e+00 -2.023184518321694339e-02
2.201037988518463884e+00 -1.800649040603561138e-02
1.979057175502083155e+00 -1.620203119293532612e-02
1.778921059615867106e+00 -1.458130951760696313e-02
1.598646164140528070e+00 -1.309918573950184795e-02
1.436161680678631480e+00 -1.177519523826129136e-02
1.290001266605844465e+00 -1.059781143508080510e-02
1.158350924564258255e+00 -9.524826695683056427e-03
1.039991286455788533e+00 -8.527100709801819015e-03
9.334999992514633194e-01 -7.649073728144618542e-03
8.287508578834124062e-01 -6.790120405755027851e-03
7.436569150320622157e-01 -6.097845818649485182e-03
1.552708593114128455e+01 -1.190088586907282198e-01
1.406193671244928467e+01 -1.087748525748743339e-01
1.273654739874563546e+01 -9.930892550873797464e-02
1.153480151834498102e+01 -9.055201811318937255e-02
1.044351412003485713e+01 -8.246380383159812588e-02
9.451942147365890889e+00 -7.503117402313989881e-02
8.550728754601420789e+00 -6.817883055044834939e-02
7.731766635439428548e+00 -6.189064213670023018e-02
6.987774525595925823e+00 -5.612860917752693357e-02
6.312202181647244892e+00 -5.083651624994130896e-02
5.699103661526988773e+00 -4.604163194370138046e-02
5.143012114932813184e+00 -4.164281953456047680e-02
4.638902465193214475e+00 -3.762867345329485441e-02
4.182329370756821874e+00 -3.399620513405578887e-02
3.768986845084001391e+00 -3.067073507280176567e-02
3.395023694923900770e+00 -2.768656323628365321e-02
3.057081170527649938e+00 -2.494860171192703896e-02
2.722769463581101945e+00 -2.223024501343091180e-02
2.449789359392023247e+00 -2.002371039707222938e-02
2.180164314607589748e+00 -1.784234030331125626e-02
1.960161384932721740e+00 -1.603323373242903152e-02
1.761907141751964723e+00 -1.443000884814617246e-02
1.583246294048932468e+00 -1.295879108885139575e-02
1.422368836212389853e+00 -1.164421290434289845e-02
1.277515500120032454e+00 -1.046118341206602950e-02
1.147151653363388535e+00 -9.423809510982143756e-03
1.029882332814375578e+00 -8.430803877152332274e-03
9.244722452533802315e-01 -7.561451543124258524e-03
8.206967269035611023e-01 -6.708239506563299509e-03
7.363757723218044005e-01 -6.018999431018022192e-03
1.539781247368943440e+01 -1.180718189599049978e-01
1.394413250454139863e+01 -1.079082285930162560e-01
1.262905769546167889e+01 -9.850857707987886736e-02
1.143651336974853372e+01 -8.981371589589198789e-02
1.035378295989940689e+01 -8.178298347889877140e-02
9.369970122267005763e+00 -7.439650495854061019e-02
8.475912959908463051e+00 -6.759488542316093029e-02
7.663551401517820771e+00 -6.134536863602624290e-02
6.925614070870023120e+00 -5.564111137667496904e-02
6.255597321582515136e+00 -5.039220843871405203e-02
5.647647897807461348e+00 -4.563862669315656151e-02
5.096211862784188362e+00 -4.126742807510824784e-02
4.596427361928528299e+00 -3.729045116952819927e-02
4.143786534926665155e+00 -3.369011297777269737e-02
3.734119178847777221e+00 -3.039172298555439453e-02
3.363497537187170927e+00 -2.743296320684913275e-02
3.028457417175364430e+00 -2.471921337858867460e-02
2.697157118053383762e+00 -2.202731493397128495e-02
2.426581540810063053e+00 -1.983586122734648863e-02
2.159451221690242395e+00 -1.768296907169489632e-02
1.941559774561536500e+00 -1.589077922748212413e-02
1.745050776831159833e+00 -1.430312242395759791e-02
1.568119479250618786e+00 -1.283698780236831177e-02
1.408703561349502920e+00 -1.153457541144066283e-02
1.265211563867254974e+00 -1.036085861907054019e-02
1.136095764448936674e+00 -9.327757477958135632e-03
1.019958382170095268e+00 -8.362455565808163752e-03
9.154255189918971691e-01 -7.493293309250183450e-03
8.126669107720958518e-01 -6.652498415973500182e-03
7.291951921287662675e-01 -5.965772227899596158e-03
1.526943846741340138e+01 -1.171428959708618600e-01
1.382706519108858068e+01 -1.070452204820928760e-01
1.252220397909464289e+01 -9.770680165286753371e-02
1.133899007083480903e+01 -8.907365276442792690e-02
1.026467284014451664e+01 -8.110594812033060375e-02
9.288624973133803309e+00 -7.376023003279312540e-02
8.401760022481285617e+00 -6.701945058717576065e-02
7.595915448342167586e+00 -6.081715378331172678e-02
6.864000608555881122e+00 -5.515005567965303862e-02
6.199511717570762137e+00 -4.996004353497658645e-02
5.596597115527143451e+00 -4.523929540105459807e-02
5.049871170205725512e+00 -4.090571031617130926e-02
4.554301637462960350e+00 -3.695586752746144593e-02
4.105666239586077459e+00 -3.338296563010510060e-02
3.699522862151207736e+00 -3.011700795993568075e-02
3.332093104621759672e+00 -2.716200497576743908e-02
3.000097359207496428e+00 -2.449189348260907839e-02
2.671742065139503186e+00 -2.182469762639891245e-02
2.403675012720754012e+00 -1.965434654761667385e-02
2.138965605786662838e+00 -1.752503664571290060e-02
1.923052821812416768e+00 -1.574792028137314559e-02
1.728385727196784627e+00 -1.418097400757485985e-02
1.553088411989737017e+00 -1.271974810772371484e-02
1.395143139565186319e+00 -1.142642128487900144e-02
1.252996794973345818e+00 -1.026448620952980645e-02
1.125102821681557064e+00 -9.237038224475593862e-03
1.010015528171027022e+00 -8.294452718941159111e-03
9.065592243834614816e-01 -7.428841369469572388e-03
8.047829842527686184e-01 -6.596757786657500393e-03
7.220899999491530163e-01 -5.911654946769671036e-03
1.514198893357318809e+01 -1.162186592382525030e-01
1.371089768937352460e+01 -1.061871211735199161e-01
1.241618958020651675e+01 -9.691358076377915021e-02
1.124217530311189783e+01 -8.833827163958626882e-02
1.017623313608408786e+01 -8.042294905959228302e-02
9.207945052706799416e+00 -7.313118618485807410e-02
8.328123850497227920e+00 -6.644247652234797075e-02
7.528804210497296978e+00 -6.029447415060524423e-02
6.802840922853611971e+00 -5.467015554979897524e-02
6.143848523645034199e+00 -4.951824738532195624e-02
5.546027198767507826e+00 -4.483217258441401371e-02
5.003900871488336399e+00 -4.052668075041269274e-02
4.512630921674546158e+00 -3.663813819039385411e-02
4.067798836150869235e+00 -3.308116665903673009e-02
3.665201179813465160e+00 -2.984313647213212434e-02
3.301093235588965058e+00 -2.693092568310457083e-02
2.971991322290859827e+00 -2.426246629590172663e-02
2.646622658860800836e+00 -2.162488723760778650e-02
2.380969350985631117e+00 -1.946742848337240650e-02
2.118625542475679691e+00 -1.736091012975539069e-02
1.904669102106652412e+00 -1.560209854079736176e-02
1.711910785831560311e+00 -1.404990881178828921e-02
1.538146402614745334e+00 -1.260136067327867482e-02
1.381710297418978328e+00 -1.132091411277235532e-02
1.240892848928550229e+00 -1.018184129927475305e-02
1.114233140931916388e+00 -9.144962707204841099e-03
1.000254795092042626e+00 -8.227557780961654646e-03
8.977764621517191346e-01 -7.389466293155263869e-03
7.969454822356980550e-01 -6.541955508384843243e-03
7.073201577087899761e-01 -5.792544349596722396e-03
1.501550792368808374e+01 -1.152953528081771400e-01
1.359560244604165469e+01 -1.053300688043603411e-01
1.231100309923976255e+01 -9.612007518451347321e-02
1.114611019496204847e+01 -8.759834531781134082e-02
1.008857419282300505e+01 -7.975087772505047579e-02
9.127869905361524872e+00 -7.251398189791810611e-02
8.255055223914956386e+00 -6.587384366296777927e-02
7.462216886764315049e+00 -5.977429991771925077e-02
6.742139445951583987e+00 -5.418752898842158633e-02
6.088699447597178960e+00 -4.907945572168884163e-02
5.495803445488251171e+00 -4.442451890306178819e-02
4.958305384039570995e+00 -4.015876685539497559e-02
4.471207340130828101e+00 -3.630534723678571080e-02
4.030265412515170453e+00 -3.276143832805256811e-02
3.631201499258109866e+00 -2.956614369712547152e-02
3.270321723997192898e+00 -2.665857589739179662e-02
2.944114056513431610e+00 -2.403223541351361126e-02
2.621656819332808475e+00 -2.142271208980284572e-02
2.358453520760573241e+00 -1.928144773538732412e-02
2.098527563533723050e+00 -1.719103276962949400e-02
1.886540840613464720e+00 -1.545877524288572814e-02
1.695534895240989659e+00 -1.391306200367909210e-02
1.523392349158422254e+00 -1.248209594040793763e-02
1.368463096186602668e+00 -1.121241688026367901e-02
1.228920333365718820e+00 -1.007081868784245535e-02
1.103385408078514374e+00 -9.050279920197235733e-03
9.905255338084052452e-01 -8.153631203842808678e-03
8.889965843544381796e-01 -7.310460955430539767e-03
7.891534850228901776e-01 -6.485679887017885628e-03
5.335960728058420921e-01 -4.336532892729231398e-03
1.488985144953321438e+01 -1.143707952749183770e-01
1.348122571804553083e+01 -1.044768056035715043e-01
1.220651401833460525e+01 -9.532638182906622015e-02
1.105078299366027572e+01 -8.687382777380388277e-02
1.000151752134908811e+01 -7.906831566301271430e-02
9.048426871853127551e+00 -7.189920863927123929e-02
8.182601816392262251e+00 -6.529909275014342263e-02
7.396179949729527081e+00 -5.925096772934817374e-02
6.682092131115208389e+00 -5.370411857329816102e-02
6.033896214826508952e+00 -4.863577391932084881e-02
5.446071067780307473e+00 -4.401866607513037905e-02
4.913075082059741305e+00 -3.979167625762541211e-02
4.430229368600756779e+00 -3.597247690053782809e-02
3.993063705546464615e+00 -3.245635570027339406e-02
3.597524191973690222e+00 -2.928976239573759591e-02
3.239835966308211912e+00 -2.640498955098782852e-02
2.916539548999480758e+00 -2.380336575280008263e-02
2.596997808340338665e+00 -2.121963407396198348e-02
2.336140080907089356e+00 -1.909473448783721369e-02
2.078560044164984966e+00 -1.702004584102247489e-02
1.868520227623767571e+00 -1.531398254076997249e-02
1.679249198576471258e+00 -1.376875032281570620e-02
1.508826561898965579e+00 -1.236046739044781642e-02
1.355302169538549428e+00 -1.110471210121873054e-02
1.217104467326289630e+00 -9.972845582480295915e-03
1.092703577990341346e+00 -8.957169354231579034e-03
9.809376123985871221e-01 -8.060448312310581481e-03
8.803934119591189100e-01 -7.227302963926466976e-03
7.814969400877286310e-01 -6.430027968244236142e-03
3.585326492233728568e-01 -2.933671640910447218e-03
1.476527384820924027e+01 -1.134554445065694001e-01
1.336763741499321689e+01 -1.036239492163618658e-01
1.210295928724689141e+01 -9.454111180734094122e-02
1.095609184441478767e+01 -8.614355852801620916e-02
9.915060046667541371e+00 -7.839047321295029846e-02
8.969552714040379016e+00 -7.127500364054138726e-02
8.110715896789495005e+00 -6.471901595831863752e-02
7.330652275393847894e+00 -5.872022675102501338e-02
6.622410667428892062e+00 -5.321244676127932782e-02
5.979696516869672074e+00 -4.819581497193029668e-02
5.396723751868061747e+00 -4.361150843968632229e-02
4.868300544830900911e+00 -3.942344038961149294e-02
4.389600292964103367e+00 -3.563614757291571483e-02
3.956196340393204558e+00 -3.215052734985169441e-02
3.564127623729836269e+00 -2.901411457614618689e-02
3.209594938375750939e+00 -2.615334199015052763e-02
2.858923437046172911e+00 -2.333328886029104390e-02
2.572503442298817333e+00 -2.101877110374884144e-02
2.314055313270024339e+00 -1.890815194360476875e-02
2.058820586099482597e+00 -1.684726794375028536e-02
1.850671223425297551e+00 -1.517072695431759266e-02
1.663228575840317358e+00 -1.362615414641649494e-02
1.494347987301561487e+00 -1.225422544106229486e-02
1.342230233666663164e+00 -1.099702568374133840e-02
1.205336112798389037e+00 -9.874477483302942366e-03
1.082224577743354343e+00 -8.862444811673258691e-03
9.714309201372530733e-01 -7.969331285746278706e-03
8.718067603045651648e-01 -7.145813141009493136e-03
7.738427841009332120e-01 -6.365307948540532314e-03
2.401291285769274753e-01 -1.977811727939668505e-03
1.464151397489249007e+01 -1.125430693758806833e-01
1.325484129953027690e+01 -1.027750033522412676e-01
1.200001173034141644e+01 -9.375169897097754279e-02
1.086222807842496074e+01 -8.541845010100761193e-02
9.829356492234191833e+00 -7.771830011756018786e-02
8.891296585244809592e+00 -7.066173677183157364e-02
8.039352143759050051e+00 -6.414538205773125112e-02
7.265604573916789377e+00 -5.819777044435627683e-02
6.563255034431262125e+00 -5.273137298443632270e-02
5.925890345065781162e+00 -4.775346281210391536e-02
5.347788007887217532e+00 -4.321323331857816058e-02
4.823792936939740095e+00 -3.905868601835394555e-02
4.349219292898436784e+00 -3.529836802367074255e-02
3.919639341791745224e+00 -3.184529961659335329e-02
3.531028157392349875e+00 -2.873576280568322303e-02
3.179623382855650160e+00 -2.591122561272966862e-02
2.832091162562497377e+00 -2.310226161760061195e-02
2.548242095246404215e+00 -2.081175688201534341e-02
2.267951917632036185e+00 -1.852397112499666598e-02
2.039229656195553186e+00 -1.667610310972812010e-02
1.833021265856645599e+00 -1.499331339592917950e-02
1.647313879235335898e+00 -1.348175269160587983e-02
1.479956857593079267e+00 -1.211757907577509438e-02
1.329261359782032637e+00 -1.088513232632272801e-02
1.193684649641585382e+00 -9.775968368659435775e-03
1.071728014296179365e+00 -8.766892829116232355e-03
9.619881243909466084e-01 -7.877063510521066514e-03
8.633744578731381569e-01 -7.063847548691972768e-03
7.663751783961343378e-01 -6.287743439607965633e-03
1.604408623604452089e+01 -1.221091962490969823e-01
1.451875978348598828e+01 -1.116414061075220732e-01
1.314298083927278604e+01 -1.019460765003723929e-01
1.189791535999885141e+01 -9.298030735898002441e-02
1.076901076962875692e+01 -8.470121663037992465e-02
9.744310259948557373e+00 -7.706673041706404992e-02
8.813792766022682912e+00 -7.005494418816796132e-02
7.968690659095968520e+00 -6.359873758454187564e-02
7.201161898375617376e+00 -5.768867085475773426e-02
6.504598138773904914e+00 -5.226379235827218611e-02
5.872505993788963430e+00 -4.733681554635508354e-02
5.299308747168589129e+00 -4.282572132175761770e-02
4.779757346421368069e+00 -3.870502458558842951e-02
4.309278287327343193e+00 -3.498080016813789189e-02
3.883430583579218442e+00 -3.155486744443476710e-02
3.498210159112750794e+00 -2.847606313473148576e-02
3.149906855013131501e+00 -2.567371883454155901e-02
2.805459503129153820e+00 -2.288252791001323463e-02
2.524202602206399249e+00 -2.061243427552489696e-02
2.246440878281385167e+00 -1.835039316261151757e-02
2.019820042574921093e+00 -1.651006326241332214e-02
1.815562027705044823e+00 -1.485557499866060720e-02
1.631532249238598187e+00 -1.335297778713851434e-02
1.465753003004163668e+00 -1.201148346249796342e-02
1.316471656634880638e+00 -1.079120974557188153e-02
1.182150412079713275e+00 -9.688426691657876788e-03
1.061346409196073148e+00 -8.685809321679326470e-03
9.526537758337123574e-01 -7.800517860271275958e-03
8.549806267582368280e-01 -6.993302301208997700e-03
7.589110795183789948e-01 -6.202788528292156427e-03
1.591010145718740532e+01 -1.211549630127154165e-01
1.439687942061362058e+01 -1.107582006942096908e-01
1.303186081308934163e+01 -1.011270968789091673e-01
1.179656561954196548e+01 -9.222685882652310874e-02
1.067644740681362769e+01 -8.400853256746221298e-02
9.659951044884115490e+00 -7.642511497066997728e-02
8.736772292996503708e+00 -6.946020649709745698e-02
7.898432311682188178e+00 -6.305312468739494858e-02
7.137263991775334659e+00 -5.719834378848841910e-02
6.446350887497953153e+00 -5.182638361633221114e-02
5.819527491440974920e+00 -4.692648216694823154e-02
5.251209047092624260e+00 -4.244812982740528429e-02
4.736171405909455068e+00 -3.834222628305761910e-02
4.269678190447842248e+00 -3.465102284527802473e-02
3.847552235325669923e+00 -3.127319079402101493e-02
3.465708367759094077e+00 -2.822304548905736621e-02
3.120476313083309527e+00 -2.543952622446157483e-02
2.779126156727654617e+00 -2.267759696537249847e-02
2.500443079351190701e+00 -2.042625327208250768e-02
2.225146306208091396e+00 -1.818845725641425604e-02
2.000585863947215604e+00 -1.636556651106401555e-02
1.798198833461884805e+00 -1.472893709506445034e-02
1.615905201801452362e+00 -1.323171110780095756e-02
1.451636253879321492e+00 -1.189285211007501744e-02
1.303830273573517884e+00 -1.070194929683442389e-02
1.170732327834345776e+00 -9.614906736359344480e-03
1.051080087411697894e+00 -8.612656407066019565e-03
9.434058274473924310e-01 -7.729907082529123563e-03
8.375492414437588629e-01 -6.862518257648659963e-03
7.514484194893091829e-01 -6.165673885166165179e-03
1.577701399201359145e+01 -1.202047639251759420e-01
1.427590682354006546e+01 -1.098770308986633665e-01
1.292163834724587268e+01 -1.003148796006830962e-01
1.169590929269016755e+01 -9.147220450911036638e-02
1.058475139043770774e+01 -8.330668725745697667e-02
9.576157391750056647e+00 -7.578389212523986562e-02
8.660408636954604944e+00 -6.887784053929424388e-02
7.828770568993670409e+00 -6.250859696353333606e-02
7.073842319878338891e+00 -5.670133374978533758e-02
6.388641639827779883e+00 -5.137264042673896081e-02
5.767052244162802488e+00 -4.649160193447358230e-02
5.203504784993715937e+00 -4.206439460884293935e-02
4.692847895196921471e+00 -3.800322242032733167e-02
4.230420987241087616e+00 -3.433918859153099745e-02
3.811902134293700062e+00 -3.099225836298909534e-02
3.433423589170775614e+00 -2.796884231029004783e-02
3.091287110467721977e+00 -2.520923549089480048e-02
2.752995052341857818e+00 -2.247601512544477459e-02
2.476792382182905428e+00 -2.024054577280903072e-02
2.204036699981568592e+00 -1.804677127089121536e-02
1.981555625597559933e+00 -1.621944878633077222e-02
1.781026814038047190e+00 -1.460039435536295005e-02
1.600406516240672428e+00 -1.311243906746253733e-02
1.437706482403334318e+00 -1.178332895453620272e-02
1.291246149690977285e+00 -1.059045519325650664e-02
1.159397608525160051e+00 -9.540994386571423000e-03
1.040883059316134673e+00 -8.541607732728133048e-03
9.342601464912753118e-01 -7.662749853046878744e-03
8.293610630311198939e-01 -6.803752218861073946e-03
7.441402819825190251e-01 -6.108331400349055820e-03
1.564494931172292169e+01 -1.192569231877665670e-01
1.415582050840250083e+01 -1.089960979406443820e-01
1.281214971786833523e+01 -9.950143889625387428e-02
1.159621280690556944e+01 -9.071559469080235638e-02
1.049368737274446950e+01 -8.261378754527087809e-02
9.493005109198303870e+00 -7.514420930527358766e-02
8.584594792429561139e+00 -6.828073746402647803e-02
7.759701429161930619e+00 -6.198189757607163591e-02
7.010877815631261001e+00 -5.620607663652991276e-02
6.331345065276182460e+00 -5.092042924747469668e-02
5.714978673802716180e+00 -4.608351374971594860e-02
5.156172560148166717e+00 -4.170157174619843615e-02
4.649881271655410764e+00 -3.767838915061852423e-02
4.191500377835537527e+00 -3.403053692923375950e-02
3.776649803040505571e+00 -3.071234612166085301e-02
3.401454846018646450e+00 -2.771072176729887787e-02
3.062373300298836476e+00 -2.497794566174980219e-02
2.727080563630998711e+00 -2.226943473267696885e-02
2.453435019226750224e+00 -2.005442692269577068e-02
2.183107459039634879e+00 -1.788579931923382424e-02
1.962716633691862000e+00 -1.607287946164477621e-02
1.764045616245518255e+00 -1.447040078872451063e-02
1.585048921439534686e+00 -1.298841244818910862e-02
1.423879233055086901e+00 -1.167498030565105802e-02
1.278809907645890975e+00 -1.049061342561727686e-02
1.148256809087159436e+00 -9.447985259749429321e-03
1.030823793483623518e+00 -8.469022529789494921e-03
9.251909593664142673e-01 -7.594341631978592834e-03
8.213414132669273338e-01 -6.745190456898557049e-03
7.369105209128766765e-01 -6.055027607218456225e-03
1.551392846606974274e+01 -1.183196288516114580e-01
1.403660292126143716e+01 -1.081220539380695206e-01
1.270358394259688772e+01 -9.868333743132953750e-02
1.149712214099508145e+01 -8.996722945245874681e-02
1.040325201984702019e+01 -8.191864512918455021e-02
9.410594077721061268e+00 -7.450588584752450283e-02
8.509362635330175451e+00 -6.768500433263030525e-02
7.691125592268117650e+00 -6.144054994404671288e-02
6.948467999179073651e+00 -5.572266664210608067e-02
6.274598314867812832e+00 -5.047760023951263636e-02
5.663355889418157929e+00 -4.567092875708068933e-02
5.109299186312884267e+00 -4.131370892167771092e-02
4.607354759519037835e+00 -3.731951314066699749e-02
4.152822227946901812e+00 -3.372022677846171074e-02
3.741650486032305878e+00 -3.044028071956808579e-02
3.369800263781392413e+00 -2.744768885278459428e-02
3.033721850057175207e+00 -2.474476188217841766e-02
2.701459453985036507e+00 -2.206633564991700852e-02
2.430281904270757298e+00 -1.986548791464584282e-02
2.162383358505973519e+00 -1.771866525905590323e-02
1.944056175215151727e+00 -1.592627257527476359e-02
1.747210719406858015e+00 -1.434274801890819684e-02
1.569879281962371920e+00 -1.286809060134305217e-02
1.410218228296456378e+00 -1.156494112307134697e-02
1.266458638280745452e+00 -1.039113726213028790e-02
1.137120147910968493e+00 -9.354778804592631461e-03
1.020821877071046879e+00 -8.397072452947846113e-03
9.162015372941845204e-01 -7.526528845631648250e-03
8.133230947877061467e-01 -6.684311201580264705e-03
7.297291105337184725e-01 -5.995082009420795409e-03
1.538383118302721009e+01 -1.173717657378593460e-01
1.391833559652267738e+01 -1.072460090419030260e-01
1.259578088978286203e+01 -9.787578356900919485e-02
1.139870401088262319e+01 -8.921414640624902859e-02
1.031351285697647846e+01 -8.123005587228780688e-02
9.328762458291137705e+00 -7.386791682391620484e-02
8.434783951760664422e+00 -6.710318178867147321e-02
7.623199934497259633e+00 -6.090226821031731463e-02
6.886617052314268683e+00 -5.522580860596188607e-02
6.218236743048148440e+00 -5.002308578361768648e-02
5.612171729339403115e+00 -4.526085280818212264e-02
5.062801378464529378e+00 -4.094288051409024354e-02
4.565101417979451348e+00 -3.701031870366679188e-02
4.114579237614611529e+00 -3.340959367434755828e-02
3.706976119273277970e+00 -3.016403361100610664e-02
3.338360039376999655e+00 -2.719804434998743942e-02
3.005362916336050016e+00 -2.451125156112815215e-02
2.676035442083269711e+00 -2.186039798714296128e-02
2.407318750419147779e+00 -1.967562109790065711e-02
2.141855223580656720e+00 -1.754284607762830392e-02
1.925528696749935431e+00 -1.577861530029341791e-02
1.730503581916393863e+00 -1.420363645238143131e-02
1.554797907576346727e+00 -1.274658478331631116e-02
1.396652995754752657e+00 -1.145387203154011289e-02
1.254291252356608544e+00 -1.030472228892541017e-02
1.126158142344027668e+00 -9.257095077563920471e-03
1.010936152215732298e+00 -8.327790006814647650e-03
9.073411668101546423e-01 -7.488141618703550439e-03
8.053947993536052508e-01 -6.625919478933565629e-03
7.148216859631760789e-01 -5.873321336596563913e-03
1.525470732795007933e+01 -1.164329598060214604e-01
1.380091080739854448e+01 -1.063756899380877974e-01
1.248882083635290741e+01 -9.706802342583395471e-02
1.130123321989753116e+01 -8.846885294855581783e-02
1.022455584638460024e+01 -8.053742368858983480e-02
9.247567816337683766e+00 -7.322438161556192593e-02
8.360756916576008280e+00 -6.652761076454527522e-02
7.555761868124139191e+00 -6.037153803207672559e-02
6.825213260564224171e+00 -5.472830735847442757e-02
6.162366839780227146e+00 -4.957805295164773030e-02
5.561384809753285197e+00 -4.485970804442681453e-02
5.016680355720352757e+00 -4.056582674909131603e-02
4.523283459317533506e+00 -3.666595957509140302e-02
4.076671270963416305e+00 -3.309998580872772211e-02
3.672625039300879468e+00 -2.987817049286007470e-02
3.307332589299152747e+00 -2.693493207122365715e-02
2.977163941924945156e+00 -2.427693548536872387e-02
2.650906846858984256e+00 -2.165536587525139500e-02
2.384562393727682750e+00 -1.948524155267988833e-02
2.121610120754513940e+00 -1.736894432458327420e-02
1.907175242831429030e+00 -1.563290986987417308e-02
1.713986660898844328e+00 -1.405834564705400920e-02
1.539904339454042148e+00 -1.262299019021438824e-02
1.383212145691365746e+00 -1.134135185197607601e-02
1.242194390990816855e+00 -1.019037310678827003e-02
1.115278313169879798e+00 -9.170423726835845446e-03
1.001131463073967387e+00 -8.254303224927584531e-03
8.985226968992543473e-01 -7.403546233126994704e-03
7.975685746380063446e-01 -6.563912131706203107e-03
5.392164278690091406e-01 -4.432471386558033306e-03
1.512660957698497555e+01 -1.154982697446806095e-01
1.368440143417825894e+01 -1.055076664434606293e-01
1.238260655113558784e+01 -9.626160850492049281e-02
1.120433931809446015e+01 -8.772053181598374327e-02
1.013620909819639060e+01 -7.985158772156961127e-02
9.166986098747671008e+00 -7.259270288922363423e-02
8.287299006928140699e+00 -6.594712935923267849e-02
7.488901358087188598e+00 -5.983248026996566826e-02
6.764263783354571125e+00 -5.423440610850111671e-02
6.107016462612344654e+00 -4.912986064314203705e-02
5.511028126563283003e+00 -4.445048262110392473e-02
4.970923026583350612e+00 -4.019110617221702264e-02
4.481814847646180766e+00 -3.632780838558387349e-02
4.039097582177340939e+00 -3.278758825130920207e-02
3.638595644645365557e+00 -2.959689596877844789e-02
3.276417596048602388e+00 -2.667485986780619364e-02
2.949267289744029963e+00 -2.404344320117549408e-02
2.625902572808050284e+00 -2.144908012218717588e-02
2.362008281328927151e+00 -1.929486001743395060e-02
2.101471919254688459e+00 -1.719592397734367659e-02
1.888970006963378800e+00 -1.548251296079490233e-02
1.697559588215576731e+00 -1.391433045850806911e-02
1.525110893549970204e+00 -1.249954486044061418e-02
1.369927826363667833e+00 -1.122873549859554343e-02
1.230208570478752206e+00 -1.008887782637538783e-02
1.104480739989336602e+00 -9.063174713800406165e-03
9.914178832121670615e-01 -8.163534889362222824e-03
8.897842528699729803e-01 -7.317819909264902667e-03
7.898086504457155765e-01 -6.503883245176971840e-03
3.623509806873437822e-01 -2.984858210697562218e-03
1.499941043915452532e+01 -1.145588386443812529e-01
1.356869032326873992e+01 -1.046387575099447798e-01
1.227721604106769959e+01 -9.546341906533395427e-02
1.110821044201569130e+01 -8.698272813893571931e-02
1.004847848717659353e+01 -7.916778523964222714e-02
9.087021417755613228e+00 -7.196142854510048648e-02
8.214471318637274422e+00 -6.536278287598221159e-02
7.422522229139584482e+00 -5.930768155966239380e-02
6.703857063904737679e+00 -5.375709727233948104e-02
6.051983516517696060e+00 -4.868533542655932578e-02
5.461118263685873053e+00 -4.403762798510481996e-02
4.925637487619042076e+00 -3.981441207972874485e-02
4.440691932436300782e+00 -3.597434709259037661e-02
4.001758759067943316e+00 -3.247656168589559134e-02
3.604788666951718401e+00 -2.931801278751683393e-02
3.245912416289378211e+00 -2.641987923667691446e-02
2.891040162869949803e+00 -2.356456836316274395e-02
2.601167900224153229e+00 -2.122880383067022453e-02
2.339654855789290888e+00 -1.910420245033831940e-02
2.081496840613023203e+00 -1.701909780962304261e-02
1.870994413761255970e+00 -1.532879518491041954e-02
1.681322725273509677e+00 -1.376864035953557532e-02
1.510508802265246198e+00 -1.238465377407810958e-02
1.356729223885755786e+00 -1.111666134039933189e-02
1.218302662752594578e+00 -9.986118955325083354e-03
1.093804132167752519e+00 -8.981413114320494634e-03
9.818075412823810133e-01 -8.070661599051948479e-03
8.811251998213470715e-01 -7.230958173804790008e-03
7.821275190604122241e-01 -6.442777257969687504e-03
2.426730289476290714e-01 -1.987202017626963236e-03
1.487323196601102460e+01 -1.136275896331375018e-01
1.345391656424059512e+01 -1.037722601203932560e-01
1.217266338067683407e+01 -9.466125037895725680e-02
1.101288436537637949e+01 -8.623970612699649596e-02
9.961552265465604350e+00 -7.847784432328870630e-02
9.007764793513969082e+00 -7.133735798959944807e-02
8.142177544689378266e+00 -6.478489923342513335e-02
7.356717743789667807e+00 -5.877289009150915566e-02
6.643917497606527611e+00 -5.326698813583539971e-02
5.997583255142037828e+00 -4.823583872838728415e-02
5.411627575760094899e+00 -4.362763809876509663e-02
4.880717454365347763e+00 -3.943946987496954604e-02
4.399925190018246113e+00 -3.563097821035224322e-02
3.964848748301462500e+00 -3.216540998114030686e-02
3.571302297294146832e+00 -2.903498404321269363e-02
3.215614690896415606e+00 -2.618244591998093382e-02
2.863883172008878653e+00 -2.333014308566179126e-02
2.576726250373086557e+00 -2.101357008896125381e-02
2.293010266300281152e+00 -1.871514697607590955e-02
2.061743543216683960e+00 -1.684351340788077175e-02
1.853150583205460222e+00 -1.514924245482856917e-02
1.665275868926573200e+00 -1.363358701805476338e-02
1.496068967082418988e+00 -1.224748685199898365e-02
1.343715104178394126e+00 -1.100524592453449961e-02
1.206584199993252726e+00 -9.884774145940081885e-03
1.083231381242016234e+00 -8.887281112372694830e-03
9.723374817737628906e-01 -7.977378424981930102e-03
8.725454443992972653e-01 -7.145694527055060363e-03
7.744833555663321878e-01 -6.365519364217865107e-03
1.631414757112159108e+01 -1.232707693051186687e-01
1.474792340149288528e+01 -1.126976843910907217e-01
1.334004128477775453e+01 -1.029118389045978604e-01
1.206882863430728214e+01 -9.385962656962297535e-02
1.091824454060565408e+01 -8.549668361229843805e-02
9.875253595472708312e+00 -7.779356720456923058e-02
8.929056779779683595e+00 -7.071003936309468163e-02
8.070443912510736340e+00 -6.419905736510668481e-02
7.291389615653373291e+00 -5.823737202193755153e-02
6.584528445254143492e+00 -5.277673680575948462e-02
5.943586386655241860e+00 -4.777585328456691177e-02
5.362513956467901188e+00 -4.321631851643660538e-02
4.836153866444969474e+00 -3.906734657341178613e-02
4.359493744654829861e+00 -3.528931402621349189e-02
3.928179351580327605e+00 -3.185356698988241891e-02
3.538134047278352678e+00 -2.873182526128884376e-02
3.185535975494295347e+00 -2.592232453057832439e-02
2.836986540771365028e+00 -2.309978134200536132e-02
2.552376917727972927e+00 -2.079980675462924852e-02
2.271359591442248416e+00 -1.852313528486665070e-02
2.042085458883227567e+00 -1.666674751573876678e-02
1.835450991330833226e+00 -1.499521007587843735e-02
1.649320376098370566e+00 -1.348709992215376893e-02
1.481666753086835486e+00 -1.212425608461452191e-02
1.330786712625250390e+00 -1.089136597109723742e-02
1.194949479986835206e+00 -9.779543604362783693e-03
1.072779198959227909e+00 -8.788567153037442695e-03
9.629101549059400078e-01 -7.885724701673027179e-03
8.641506448567943810e-01 -7.060339998712853414e-03
7.669700958127332324e-01 -6.260472037320182967e-03
1.617706989161066389e+01 -1.222957320333706716e-01
1.462368417111287755e+01 -1.117942354510791936e-01
1.322693432513339395e+01 -1.020739232609596397e-01
1.196577073282147552e+01 -9.308962928864121522e-02
1.082424708659332779e+01 -8.478484431521672582e-02
9.789625108795133812e+00 -7.713871779703537768e-02
8.851001205089838564e+00 -7.010741221313285254e-02
7.999334615413872029e+00 -6.364528828631912938e-02
7.226630386241147619e+00 -5.771369951711507323e-02
6.525654642534818528e+00 -5.231021596683570196e-02
5.890004416130137699e+00 -4.734975252703559762e-02
5.313856186021079786e+00 -4.282941585125270290e-02
4.791959437521708942e+00 -3.871412346359735801e-02
4.319416236385215768e+00 -3.496608392042916541e-02
3.891926393823668562e+00 -3.156211395446810453e-02
3.505285941811449479e+00 -2.847039652420019565e-02
3.155772845829426299e+00 -2.566289580005801443e-02
2.810334381294655515e+00 -2.288959150653382957e-02
2.528373877456405072e+00 -2.060628343689793057e-02
2.249807982558523545e+00 -1.835406727470012198e-02
2.022722603394001339e+00 -1.651428788061489947e-02
1.817943683764561946e+00 -1.486247127821186363e-02
1.633556964493360741e+00 -1.336112471771925755e-02
1.467480942361118812e+00 -1.199538874930937415e-02
1.317942658613115769e+00 -1.079440372562291174e-02
1.183397244655055802e+00 -9.701645646516422056e-03
1.062402304107044726e+00 -8.716116507283943465e-03
9.535317719126196190e-01 -7.815092711240256840e-03
8.465368476845310797e-01 -6.920187210077532146e-03
7.595176148281814754e-01 -6.217594058878441951e-03
1.604092662061712105e+01 -1.213311618547758403e-01
1.450028306577748261e+01 -1.109015696059381384e-01
1.311469589708305605e+01 -1.012479803470340001e-01
1.186356166076228469e+01 -9.232520633687119060e-02
1.073110131184708216e+01 -8.408479585845952953e-02
9.704552628160982408e+00 -7.649441555737240828e-02
8.773494637539391405e+00 -6.950575176323803284e-02
7.928769756521758083e+00 -6.310263921551116650e-02
7.162344494257913752e+00 -5.721615497406042083e-02
6.467164678812306278e+00 -5.185112413298922224e-02
5.836826925477087258e+00 -4.693122645686085420e-02
5.265581290137879122e+00 -4.245946733266778989e-02
4.748125415099493374e+00 -3.836845414353083628e-02
4.279757521513054996e+00 -3.465332829120985891e-02
3.855908403168558429e+00 -3.128073464740752790e-02
3.472654587013056293e+00 -2.821275694354912975e-02
3.126318581732532298e+00 -2.542982705198990057e-02
2.783979805721445988e+00 -2.268565709336746103e-02
2.504513881049425184e+00 -2.041880851436697619e-02
2.228502973645514640e+00 -1.821201482710111536e-02
2.003489448068122236e+00 -1.636964613094366375e-02
1.800627620716046096e+00 -1.473560357467910281e-02
1.617884875968319758e+00 -1.324603208326590939e-02
1.453371399025315425e+00 -1.188635815493480768e-02
1.305283056916180628e+00 -1.068221076581681202e-02
1.171976704058350416e+00 -9.622568234564268796e-03
1.052124605464644258e+00 -8.637851554091618284e-03
9.443333963212199311e-01 -7.748224954223881938e-03
8.382371869019359378e-01 -6.861794099422840673e-03
7.520724453659078934e-01 -6.161693682873195695e-03
1.590594505103726242e+01 -1.203733285701718975e-01
1.437776471068244177e+01 -1.100099928833956214e-01
1.300334638032087042e+01 -1.004202355184150436e-01
1.176206446431689656e+01 -9.155817053624165647e-02
1.063865073649521165e+01 -8.337517505982300348e-02
9.620323790790658691e+00 -7.584759580579178428e-02
8.696673044740963476e+00 -6.891240051248478937e-02
7.858811415803211631e+00 -6.255079620989666134e-02
7.098667148392423520e+00 -5.672083023327537110e-02
6.409243802635984366e+00 -5.139940150516854322e-02
5.784155411657641466e+00 -4.651807438955914142e-02
5.217701867683766537e+00 -4.207413541806042517e-02
4.704739252259581228e+00 -3.803801559127829857e-02
4.240364215704135020e+00 -3.433956380369460742e-02
3.820220476753028560e+00 -3.099829679808756636e-02
3.440385411785494618e+00 -2.795663371509745157e-02
3.097082169060206169e+00 -2.519989690683121716e-02
2.757822188588402668e+00 -2.247963660373455269e-02
2.480843853391228482e+00 -2.023187689656293781e-02
2.207382199184161120e+00 -1.804236398817242112e-02
1.984408510224332289e+00 -1.622393435012615265e-02
1.783407838932035805e+00 -1.460702570910616532e-02
1.602401688963751125e+00 -1.312641382276154116e-02
1.439439085844677946e+00 -1.177964008420045831e-02
1.292712897830952778e+00 -1.058220725057748383e-02
1.160700496463309861e+00 -9.530137531072999102e-03
1.041945408943364182e+00 -8.554532303178397426e-03
9.351909337821383561e-01 -7.684949570902615060e-03
8.301391660039257880e-01 -6.802656496659668928e-03
7.448104044183978534e-01 -6.106310909762294355e-03
1.577197668120829732e+01 -1.194117080023365390e-01
1.425636304168886603e+01 -1.091191986678914372e-01
1.289281680086010162e+01 -9.959948378322674989e-02
1.166145200755734557e+01 -9.080037349871797336e-02
1.054684556988777189e+01 -8.267006604887995602e-02
9.536656501329506597e+00 -7.520102675820036775e-02
8.620452344821515567e+00 -6.832309238171538346e-02
7.789346290669614703e+00 -6.200919900245858291e-02
7.035450727957496042e+00 -5.622820885454490880e-02
6.351734144815511129e+00 -5.093460543135006763e-02
5.731951385335322335e+00 -4.609950070978436482e-02
5.170284211357182969e+00 -4.169780436209073737e-02
4.661707723599073816e+00 -3.768075774485301482e-02
4.201296658504071857e+00 -3.402613092868990441e-02
3.784857113667051909e+00 -3.072092737340025026e-02
3.408340302966180069e+00 -2.770076736316408328e-02
3.068144057131672486e+00 -2.496519833129886429e-02
2.731943569269187577e+00 -2.227624291461377179e-02
2.457437154854128725e+00 -2.004322546535169253e-02
2.186510520656909318e+00 -1.786810274149266270e-02
1.965521192087572588e+00 -1.607427115138140850e-02
1.766374377816843477e+00 -1.446851739145286683e-02
1.587071133116020327e+00 -1.300895305302993653e-02
1.425547052942147008e+00 -1.167012817542581980e-02
1.280245837809505627e+00 -1.048441255010588297e-02
1.149506146578142207e+00 -9.433561753202236722e-03
1.031842630166955210e+00 -8.466723558952671258e-03
9.260636144160190319e-01 -7.618345723521417583e-03
8.220941024978531964e-01 -6.744975160872803202e-03
7.375489501197780573e-01 -6.046833781276721859e-03
1.563899686627140184e+01 -1.184569207449444189e-01
1.413565061600331241e+01 -1.082348273310817788e-01
1.278303686943969097e+01 -9.877914713217907094e-02
1.156152669721136483e+01 -9.003878925598272909e-02
1.045569547619139428e+01 -8.197605396492028962e-02
9.453650927215221600e+00 -7.455674208591668572e-02
8.544869638647799803e+00 -6.772872145422383083e-02
7.720479354322310250e+00 -6.146716151926479715e-02
6.972758022683933632e+00 -5.573510504088260292e-02
6.294749992616812229e+00 -5.048146051148198754e-02
5.680078844056081877e+00 -4.568473262673546087e-02
5.123249421643840229e+00 -4.132862652419715122e-02
4.618942640971220648e+00 -3.733779354829338398e-02
4.162577556994801142e+00 -3.371616689437363645e-02
3.749821340700278061e+00 -3.043580035969936995e-02
3.376655802751336033e+00 -2.743918713191481271e-02
3.039489756504158535e+00 -2.473396739951963172e-02
2.706185052246332656e+00 -2.207043694703703443e-02
2.434232859342846833e+00 -1.985608977959488555e-02
2.165736664415130353e+00 -1.769616644108837344e-02
1.946837925455511709e+00 -1.592903622080955872e-02
1.749540301708945478e+00 -1.432335364907100402e-02
1.571899934135855048e+00 -1.289073813694920599e-02
1.411924937303177696e+00 -1.155745538257560261e-02
1.267924192002129358e+00 -1.039470148209749312e-02
1.138394639717024148e+00 -9.336155610741697294e-03
1.021858290130894131e+00 -8.383972949421444193e-03
9.171161890681597262e-01 -7.553013946540473519e-03
8.140883932030726911e-01 -6.682700113736180815e-03
7.225083287233973195e-01 -5.926831912459008984e-03
1.550706273631774579e+01 -1.175030021124295471e-01
1.401605260960560884e+01 -1.073511868460935714e-01
1.267424694375787197e+01 -9.796179033461176189e-02
1.146228487942369512e+01 -8.928596311205322378e-02
1.036542875167044464e+01 -8.127733748881330045e-02
9.371320238725624918e+00 -7.391510230137540716e-02
8.469853410313357145e+00 -6.714242895170072223e-02
7.652124198206619710e+00 -6.091350573149018066e-02
6.910589245368123024e+00 -5.523034243600333237e-02
6.238182278125980140e+00 -5.001347897903381939e-02
5.628756950240287438e+00 -4.527175138997294179e-02
5.076582145919558364e+00 -4.094871201927480220e-02
4.576715032822152196e+00 -3.699480836515364052e-02
4.124276025619800556e+00 -3.341740529590210562e-02
3.715091037499183901e+00 -3.015264394396610301e-02
3.345184208537255177e+00 -2.718886571328812604e-02
3.010982998517680365e+00 -2.449631109174565599e-02
2.680721983501887173e+00 -2.186399739089361569e-02
2.411243853223688838e+00 -1.966449958088906796e-02
2.145178030065071351e+00 -1.752177925620383020e-02
1.928233250326693682e+00 -1.578207832582072603e-02
1.732874966532436556e+00 -1.418198731483811571e-02
1.556826708780211233e+00 -1.276258415834441266e-02
1.398319808731035563e+00 -1.144727682760106335e-02
1.255705153614042224e+00 -1.028634175412710718e-02
1.127364452394722383e+00 -9.238145826997784180e-03
1.011978604692620909e+00 -8.296469426392151514e-03
9.081692012756856780e-01 -7.469967179967573929e-03
8.061391661823646970e-01 -6.623912516978896353e-03
5.449927003733529007e-01 -4.481848811560464746e-03
1.537619307853477224e+01 -1.165529550991735164e-01
1.389720464873408545e+01 -1.064699393071531219e-01
1.256621117757903683e+01 -9.714135583022842635e-02
1.136396151912344976e+01 -8.852965316357265524e-02
1.027578076721265887e+01 -8.058235109167591337e-02
9.289510500502922596e+00 -7.327007231430898715e-02
8.395393884005455831e+00 -6.654890518294470647e-02
7.584326021281984076e+00 -6.037661686414435430e-02
6.848887281331163202e+00 -5.473804139667608204e-02
6.182089935515686641e+00 -4.955873660634389083e-02
5.577769847557874527e+00 -4.485863195822208799e-02
5.030286189185092738e+00 -4.057481229936831663e-02
4.534738678779254961e+00 -3.665153197543878638e-02
4.086226686516251760e+00 -3.310459580854590439e-02
3.680619990187757651e+00 -2.986516293887148815e-02
3.314026340936604420e+00 -2.693061768578434989e-02
2.982857742320381700e+00 -2.426355632103603666e-02
2.655553170571949284e+00 -2.165340199167783974e-02
2.388442408895315339e+00 -1.947412345206293860e-02
2.124800421389847482e+00 -1.734585778093073946e-02
1.909920761171561843e+00 -1.562314378932774285e-02
1.716312380282229322e+00 -1.403766748871762733e-02
1.541885196721754392e+00 -1.262816699115197790e-02
1.384890930051282831e+00 -1.133349344503106586e-02
1.243620437416420144e+00 -1.018441178590407357e-02
1.116520748207999292e+00 -9.146009321665760083e-03
1.002177378690164655e+00 -8.210833052447390895e-03
8.994037568225570212e-01 -7.385814372614886957e-03
7.983135534797618504e-01 -6.564471336807993496e-03
3.662029642325857481e-01 -3.016139876821331400e-03
1.524627325430445701e+01 -1.156013143076354971e-01
1.377938566761531547e+01 -1.055911472546979951e-01
1.245895081558813011e+01 -9.633304220174011834e-02
1.126636677802609654e+01 -8.778384757778996683e-02
1.018675589197328435e+01 -7.989288677092720725e-02
9.208528905583799329e+00 -7.263361654101448128e-02
8.321494462388043800e+00 -6.596818571113177709e-02
7.517143985813951268e+00 -5.984176687425767083e-02
6.787777932715576057e+00 -5.423847543104511754e-02
6.126520511732560514e+00 -4.910651199049659299e-02
5.527279017642192649e+00 -4.445703523177067101e-02
4.984457150599967967e+00 -4.019757315446118029e-02
4.493127606311583477e+00 -3.630018972444375158e-02
4.048505991960687389e+00 -3.278808296811533407e-02
3.646454861677735693e+00 -2.957671605365133280e-02
3.283078483205273290e+00 -2.666987187856768859e-02
2.923881769848037937e+00 -2.377821512856480302e-02
2.630499486120059238e+00 -2.141794509058200444e-02
2.365828628401174694e+00 -1.928420827081568298e-02
2.104698987346319772e+00 -1.717173713164636684e-02
1.891708820966437221e+00 -1.544166958409605266e-02
1.699939009917933896e+00 -1.389112569681291709e-02
1.527131375261536084e+00 -1.249303621535453705e-02
1.371557111741744439e+00 -1.122206685214343844e-02
1.231578251670627511e+00 -1.008142047444603347e-02
1.105682115933369625e+00 -9.055246087329117330e-03
9.925077850881668384e-01 -8.122067918550286356e-03
8.907175822902374529e-01 -7.299833222965537022e-03
7.905897280813917183e-01 -6.501479069129270996e-03
2.452447122381645195e-01 -2.009743516920654751e-03
1.511738306990385006e+01 -1.146628366644709546e-01
1.366239901796885370e+01 -1.047215926908456191e-01
1.235262759406635702e+01 -9.552145925015963213e-02
1.116934148308143548e+01 -8.702568935835469643e-02
1.009841783996020759e+01 -7.920213194796185685e-02
9.128118969451438858e+00 -7.198904346480065886e-02
8.248266504978086999e+00 -6.537876143201697132e-02
7.450462927459566842e+00 -5.930558399423050547e-02
6.727120785164799166e+00 -5.374476668569930227e-02
6.071369210775301895e+00 -4.865788158153517423e-02
5.477219524422832997e+00 -4.404248785293054386e-02
4.939000786020257827e+00 -3.981957558861641544e-02
4.451863985607598551e+00 -3.595631081762692971e-02
4.011114935064385101e+00 -3.247649825426385251e-02
3.612683836211865618e+00 -2.929275072683553555e-02
3.252517416997942945e+00 -2.641057064989516326e-02
2.896426321654903102e+00 -2.354474018576120653e-02
2.605741337618808107e+00 -2.120415039047416836e-02
2.318699662689133412e+00 -1.888982854338807499e-02
2.084705541602080991e+00 -1.699566261417615604e-02
1.873687777857083958e+00 -1.529758848650898673e-02
1.683655994679942758e+00 -1.374536725572210287e-02
1.512463786064023541e+00 -1.236090998093891495e-02
1.358407694798255516e+00 -1.110953171865096227e-02
1.219719188584638125e+00 -9.979919673071956099e-03
1.095022410309867356e+00 -8.966071460768844023e-03
9.828178111505146974e-01 -8.033753677169155200e-03
8.820102683916246633e-01 -7.214667429063182681e-03
7.828672307678724573e-01 -6.425992182600082786e-03
1.660103992037408105e+01 -1.243804061208284295e-01
1.498948082025546924e+01 -1.137181381346432790e-01
1.354637465509094341e+01 -1.038434949906432841e-01
1.224695523694447807e+01 -9.471724788980490084e-02
1.107321080173592165e+01 -8.627368299438176180e-02
1.001085735628715945e+01 -7.851144770362634973e-02
9.048269861896315547e+00 -7.135612153642667543e-02
8.175597080866763733e+00 -6.479126114886220311e-02
7.384297974039364831e+00 -5.875686527660441832e-02
6.666907102209686187e+00 -5.325130021416806664e-02
6.016638478836664916e+00 -4.821085166697831187e-02
5.427506205265973271e+00 -4.362777628582614753e-02
4.893914519396420637e+00 -3.944183305135321588e-02
4.411013391763305869e+00 -3.561166920945282172e-02
3.974061938231540747e+00 -3.216443112793646031e-02
3.579085657467505843e+00 -2.899527550862852909e-02
3.222116015579643111e+00 -2.615037754054101021e-02
2.869311917272659329e+00 -2.332588032184827395e-02
2.581192893850973391e+00 -2.099043004228423603e-02
2.296803090575089357e+00 -1.869921821691225908e-02
2.064908515888121965e+00 -1.682585676059021249e-02
1.855859677916695372e+00 -1.514365952985209304e-02
1.667561974473563691e+00 -1.360197897565429415e-02
1.497983693132764138e+00 -1.222297835873062052e-02
1.345342490559649828e+00 -1.099508207951498118e-02
1.207943096946767714e+00 -9.876892538215173781e-03
1.084443654424565695e+00 -8.871819310577719331e-03
9.733084809415183392e-01 -7.946330933292609575e-03
8.734385952984300427e-01 -7.129561648176280415e-03
7.752254698485415707e-01 -6.324813049527160461e-03
1.646064425253004870e+01 -1.233750001647283129e-01
1.486248301190452814e+01 -1.127906651893382795e-01
1.343107036001080168e+01 -1.029812819256464007e-01
1.214220149919346703e+01 -9.391859409164356187e-02
1.097789150311224482e+01 -8.553839558515330399e-02
9.924004332672252460e+00 -7.782535446430692561e-02
8.969084250379951939e+00 -7.073465712220511348e-02
8.103529568329516763e+00 -6.420781682934829926e-02
7.318745805818303474e+00 -5.823696011938982869e-02
6.607237650416039720e+00 -5.276978891113109915e-02
5.962410545288973296e+00 -4.776408378657064774e-02
5.378278986933141326e+00 -4.322030993262308829e-02
4.849286375307753971e+00 -3.907104365459556500e-02
4.370525162587470369e+00 -3.528572589587407327e-02
3.937432030647045611e+00 -3.185542312809207938e-02
3.545881364635809163e+00 -2.871619814648943350e-02
3.192083162282139064e+00 -2.588722496565367542e-02
2.842367215042931328e+00 -2.309903241584234518e-02
2.556924782654323547e+00 -2.078206426296928463e-02
2.275098054544992365e+00 -1.851490660967340662e-02
2.045305416597419601e+00 -1.666018230641513193e-02
1.838183627292931721e+00 -1.499187636270469040e-02
1.651588592680338863e+00 -1.346390790177924568e-02
1.483594233356996028e+00 -1.209516880844899514e-02
1.332407024923428107e+00 -1.088951322923612831e-02
1.196343196990350632e+00 -9.780532501328483702e-03
1.073945723689845755e+00 -8.784134925091623830e-03
9.638902050866182680e-01 -7.862653017779977840e-03
8.556887961223795802e-01 -6.972326114953830353e-03
7.676942300526508056e-01 -6.266885769913919761e-03
1.632134751105065362e+01 -1.223978140404095305e-01
1.473659139109729210e+01 -1.118859493623432372e-01
1.331684376791452706e+01 -1.021402186186328997e-01
1.203827034949343400e+01 -9.314115614370842289e-02
1.088312786273437105e+01 -8.482671561201231281e-02
9.837755822460399813e+00 -7.717357796968704609e-02
8.890511516618142096e+00 -7.012331452935764708e-02
8.032008818699972963e+00 -6.365264812858233145e-02
7.253654368496295746e+00 -5.773009171183146604e-02
6.548009809568626771e+00 -5.230661743137697550e-02
5.908609077462551262e+00 -4.736344940223057021e-02
5.329464395298514567e+00 -4.283163933550406671e-02
4.804924082580820155e+00 -3.872248072199191427e-02
4.330296103539173380e+00 -3.496970896562398567e-02
3.901035995016626678e+00 -3.157005983231965518e-02
3.512894418616530068e+00 -2.845663068829329054e-02
3.162276574455302747e+00 -2.565306636236285368e-02
2.815686002172271607e+00 -2.289348539036351396e-02
2.532847881241221177e+00 -2.059447190059562199e-02
2.253496610430250957e+00 -1.835616810629547846e-02
2.025868780841102001e+00 -1.651602249554591853e-02
1.820629489817685354e+00 -1.486644243636257162e-02
1.635839159617423766e+00 -1.335362737831038114e-02
1.469404042744274053e+00 -1.198407784919398519e-02
1.319565258966208132e+00 -1.076853825143697478e-02
1.184748455092642594e+00 -9.697942128707059961e-03
1.063587634273901017e+00 -8.706689232821243282e-03
9.545645533842251895e-01 -7.801479401269964357e-03
8.473343502397234772e-01 -6.915454456952853726e-03
7.602194695676290914e-01 -6.207984352371151079e-03
1.618305782897421352e+01 -1.214220650032394461e-01
1.461155192795945190e+01 -1.109788562590620364e-01
1.320331768412446927e+01 -1.013036658076761493e-01
1.193507517164899845e+01 -9.237060182943723774e-02
1.078922225809320956e+01 -8.411099169654250030e-02
9.752184354968440161e+00 -7.652096226404668522e-02
8.812615305067511784e+00 -6.951733146879403302e-02
7.961047100813196664e+00 -6.310690732231499789e-02
7.189125425453203988e+00 -5.722700550120578961e-02
6.489340025194133332e+00 -5.184464133188260854e-02
5.855319016083651462e+00 -4.693995534751788101e-02
5.281004489121098544e+00 -4.245147497637647566e-02
4.761013642237534427e+00 -3.836142834557459275e-02
4.290492954597055153e+00 -3.465583868590043498e-02
3.864869082269248413e+00 -3.128512908425511857e-02
3.480287490592912647e+00 -2.820049036982656340e-02
3.132687540955084948e+00 -2.542217732950889653e-02
2.789254111167843497e+00 -2.268550994108473051e-02
2.508898078370179530e+00 -2.040868920624708260e-02
2.232192826466942392e+00 -1.818398774229471743e-02
2.006585913345419581e+00 -1.636986511417952428e-02
1.803266874018208066e+00 -1.472632590582609313e-02
1.620124935472522898e+00 -1.323867430825254043e-02
1.455298992181551121e+00 -1.187861688222122125e-02
1.306918602302679089e+00 -1.067011727310604799e-02
1.173345446301690576e+00 -9.602151553937067832e-03
1.053292469770759743e+00 -8.622163051762544300e-03
9.453177603654513428e-01 -7.741183522677873644e-03
8.391585879276137749e-01 -6.859703301275091661e-03
7.528793102382980162e-01 -6.154067585329814176e-03
1.604577584120260525e+01 -1.204492825628302038e-01
1.448755722609139340e+01 -1.100775235350282544e-01
1.309082147151445419e+01 -1.004709585195617261e-01
1.183267517848391215e+01 -9.160274479191647667e-02
1.069602144217526174e+01 -8.340052588474203277e-02
9.667256365129032858e+00 -7.586572635289594302e-02
8.735378027294359526e+00 -6.891654388971531209e-02
7.890687878709884195e+00 -6.255364185767200991e-02
7.125039995636591073e+00 -5.672696817549474635e-02
6.431125341644179372e+00 -5.137616868292296801e-02
5.802419081937739698e+00 -4.651966452041798872e-02
5.232966155832674104e+00 -4.207005530415527939e-02
4.717459128390235179e+00 -3.802680896747823863e-02
4.251030122403425260e+00 -3.433839559338609793e-02
3.829134341707118860e+00 -3.097951979746439363e-02
3.447872133141359985e+00 -2.795641483742853511e-02
3.103390227895791664e+00 -2.518457942468400879e-02
2.763071988390682687e+00 -2.247234058983749866e-02
2.485308159523210492e+00 -2.024249834059753048e-02
2.211051677081211420e+00 -1.801324083150141614e-02
1.987520832780802937e+00 -1.622567446340757516e-02
1.786095627505810191e+00 -1.458461012902768222e-02
1.604670976122197779e+00 -1.312211579644029236e-02
1.441346390856742543e+00 -1.177001561114434866e-02
1.294323248625659284e+00 -1.057249918315243849e-02
1.162024384803347132e+00 -9.509284955626135308e-03
1.043117948033497999e+00 -8.537837063002215801e-03
9.361910623455137470e-01 -7.679643977361305489e-03
8.309630030618035956e-01 -6.800366954827954079e-03
7.455713920939194272e-01 -6.096080819874722181e-03
1.590975139177785991e+01 -1.194825288379086636e-01
1.436449860290183800e+01 -1.091796231591852101e-01
1.297910312037957681e+01 -9.963805029473953023e-02
1.173098801189674312e+01 -9.083095088349567303e-02
1.060347765633937023e+01 -8.269389700919671515e-02
9.583020091374033100e+00 -7.521702395125347274e-02
8.658684375927306220e+00 -6.831775562643727095e-02
7.820862962695648513e+00 -6.200137558795704162e-02
7.061572802106702795e+00 -5.622000328899606769e-02
6.373407319755427736e+00 -5.091521620981564328e-02
5.749955938206461781e+00 -4.609687677082596746e-02
5.185357952920837121e+00 -4.169046217857148851e-02
4.674271132267928230e+00 -3.766288197205488325e-02
4.211907484125086754e+00 -3.402364032367442837e-02
3.793721956977016863e+00 -3.069207134177464810e-02
3.415834682474610418e+00 -2.768238633630353343e-02
3.074404756539005579e+00 -2.495403240963500399e-02
2.737086374397794231e+00 -2.225767454219529373e-02
2.461857144744384218e+00 -2.005043710847810232e-02
2.190136566566137422e+00 -1.784340205147114805e-02
1.968633113732343176e+00 -1.607099411817296958e-02
1.769037939229434864e+00 -1.444174252260763819e-02
1.589323624936501256e+00 -1.299628035613485319e-02
1.427502608798617789e+00 -1.165898815819640250e-02
1.281864703287499907e+00 -1.047992710672723468e-02
1.150884711999997201e+00 -9.414011926184958495e-03
1.033054017504149158e+00 -8.454139153411869417e-03
9.271145457553021663e-01 -7.614458381380120357e-03
8.229538261043330971e-01 -6.742496773694205657e-03
7.303075742983977658e-01 -5.976919018433256466e-03
1.577477089392513498e+01 -1.185133106786944585e-01
1.424233251450915638e+01 -1.082855402297484698e-01
1.286827109761775390e+01 -9.881069037363919561e-02
1.163027615050214791e+01 -9.006701274685004199e-02
1.051170675704349655e+01 -8.198719057706699287e-02
9.499466326455054954e+00 -7.456002301545208710e-02
8.582529668275801882e+00 -6.772870852433546252e-02
7.751668713025179791e+00 -6.146620765112224133e-02
6.998502945684509591e+00 -5.573079491027987942e-02
6.316198523776378693e+00 -5.047114480357017818e-02
5.697952136168889403e+00 -4.567906578527734102e-02
5.138143735811500967e+00 -4.130809087853577755e-02
4.631426614468194813e+00 -3.731582618442260552e-02
4.173037441881687570e+00 -3.370063967735166532e-02
3.758544283419385845e+00 -3.040524560214461630e-02
3.384011103860236513e+00 -2.744146749934496879e-02
3.045640306008519538e+00 -2.471762698825367977e-02
2.711365890540527346e+00 -2.204698125026571115e-02
2.438550263927681705e+00 -1.985822256871271410e-02
2.169367056375974379e+00 -1.766936870977938931e-02
1.949884463510314747e+00 -1.590839572219479928e-02
1.752137650849143524e+00 -1.429734560967755967e-02
1.574066736827647084e+00 -1.286498587633757955e-02
1.413796985969073328e+00 -1.155102718221113524e-02
1.269512831677599429e+00 -1.037644660332198189e-02
1.139726527770001274e+00 -9.317318793314573536e-03
1.023074916968768733e+00 -8.366915285281774708e-03
9.181165916135850535e-01 -7.533747951084837982e-03
8.149486302491227852e-01 -6.683203930568336337e-03
5.508435530002923075e-01 -4.486485658247950196e-03
1.564080952551256409e+01 -1.175482716993122151e-01
1.412118820005319542e+01 -1.073926383845813931e-01
1.275823621202756009e+01 -9.798435035194281995e-02
1.153021210317525558e+01 -8.930138496357239997e-02
1.042068845824811341e+01 -8.128800274542602455e-02
9.416550668898118204e+00 -7.391945080341945362e-02
8.507040046832594626e+00 -6.713367575268830434e-02
7.682971801438752024e+00 -6.091723112658930378e-02
6.936123627112689149e+00 -5.522744091206635564e-02
6.259446247720093837e+00 -5.000969802188422880e-02
5.646435984516749329e+00 -4.526320198221597119e-02
5.091384837484083548e+00 -4.092826460173205200e-02
4.589031723141025587e+00 -3.696810249037850438e-02
4.134587683479197473e+00 -3.338490856231804416e-02
3.723777985716231864e+00 -3.011867875714522788e-02
3.352500994991328920e+00 -2.717972425174623383e-02
3.017176031966342098e+00 -2.448358793594623481e-02
2.685877060086807600e+00 -2.182963214352914849e-02
2.415596432425502371e+00 -1.966106197707369330e-02
2.148836716551066672e+00 -1.749493578115004708e-02
1.931328837161502054e+00 -1.574991655493318543e-02
1.735427218966717477e+00 -1.415610329785401203e-02
1.558996816032502508e+00 -1.273243653486249086e-02
1.400233373513945390e+00 -1.143819386269823678e-02
1.257257516481590454e+00 -1.027694388874581151e-02
1.128750067175813276e+00 -9.224559001040693804e-03
1.013099847729166170e+00 -8.280985167753445939e-03
9.091975157041120026e-01 -7.455116020727317779e-03
8.070454641962312436e-01 -6.622289278972620999e-03
3.701396689138578555e-01 -3.044533215073620246e-03
1.550787152134108027e+01 -1.165884219305839686e-01
1.400093925177472087e+01 -1.065029984278403619e-01
1.264910590335985319e+01 -9.716078024717793304e-02
1.143089414658452263e+01 -8.854738316559343514e-02
1.033029878033579152e+01 -8.058273056481961294e-02
9.334374214402656023e+00 -7.326589568008140541e-02
8.432236197301666181e+00 -6.653757422967021551e-02
7.614866480578820429e+00 -6.037842481210316942e-02
6.874177401591423653e+00 -5.471839172673036850e-02
6.203117932835366943e+00 -4.955202802291536202e-02
5.595305364681591342e+00 -4.483597787718170830e-02
5.045000464350881231e+00 -4.054778302384681038e-02
4.546988861887898636e+00 -3.663213742412046309e-02
4.096476887311741422e+00 -3.306719494005389698e-02
3.689242014840143025e+00 -2.982896103103521712e-02
3.321302353511494498e+00 -2.691890279087768775e-02
2.957531544308128701e+00 -2.399223044160250784e-02
2.660581181493763214e+00 -2.160599507333249569e-02
2.392770655299037319e+00 -1.946525749417673742e-02
2.128403066689565026e+00 -1.732220817758171189e-02
1.912965586495301018e+00 -1.558047785564932453e-02
1.718910065631355399e+00 -1.401170909562700351e-02
1.544113674752457088e+00 -1.260961223046106264e-02
1.386754063017290095e+00 -1.132779323769483523e-02
1.245187486141020150e+00 -1.017387960531146787e-02
1.117854609007191913e+00 -9.140379463581765548e-03
1.003374029002444212e+00 -8.195045557204690134e-03
9.004450000034561752e-01 -7.373290498314087268e-03
7.991941228428420807e-01 -6.561748592544968013e-03
2.478655866396287377e-01 -2.030763971431260619e-03
1.537604440540655482e+01 -1.156351234434731812e-01
1.388166159819638956e+01 -1.056146201612284535e-01
1.254082839327210763e+01 -9.634054252005182228e-02
1.133246183528346762e+01 -8.778615121577060254e-02
1.024064223727277678e+01 -7.988921264930863575e-02
9.252777372118039523e+00 -7.262972923678254200e-02
8.357965378999670847e+00 -6.594539247581072960e-02
7.547247992934429384e+00 -5.983203778762426900e-02
6.812728518414072454e+00 -5.422340294326834231e-02
6.147310633075031561e+00 -4.909580297206291022e-02
5.544602139615354197e+00 -4.441716665138274039e-02
4.998993628065171890e+00 -4.016730948814303814e-02
4.505210025476520386e+00 -3.628835644609906819e-02
4.058710124101493122e+00 -3.275152292033604862e-02
3.655027207459515814e+00 -2.954267018336729708e-02
3.290316675744367370e+00 -2.663643230828768166e-02
2.929810930325236651e+00 -2.375825744368964890e-02
2.635566749097134398e+00 -2.139200055252870117e-02
2.345106596955830014e+00 -1.906739550395895877e-02
2.108191137538483417e+00 -1.714495293133069809e-02
1.894706156866533098e+00 -1.544189970099162264e-02
1.702487983816226791e+00 -1.387073507041423903e-02
1.529317643011971262e+00 -1.246503474569492231e-02
1.373459738844074352e+00 -1.121572610891027888e-02
1.233199954110653085e+00 -1.007576367526086085e-02
1.107039614588389620e+00 -9.047596203850816199e-03
9.936814728984033618e-01 -8.108230095618286851e-03
8.916945288404019010e-01 -7.294319914213019153e-03
7.914200502504232793e-01 -6.483990174399738814e-03
1.690840514805270089e+01 -1.254122776595267830e-01
1.524518729148945440e+01 -1.146774109273876463e-01
1.376324088365893061e+01 -1.047320675100266996e-01
1.243325941520299693e+01 -9.552544834667321683e-02
1.123471220584833752e+01 -8.702839005944278117e-02
1.015170301487352944e+01 -7.919496618425560241e-02
9.171749238789606906e+00 -7.198318344031399973e-02
8.284322112006439198e+00 -6.535446867113298142e-02
7.480214570282840647e+00 -5.928676595616393791e-02
6.751768869057019451e+00 -5.373004071336649062e-02
6.091924510785132973e+00 -4.864177674870671930e-02
5.494344985612692689e+00 -4.400222793439906299e-02
4.953353823755052510e+00 -3.978628185845581311e-02
4.463878612718202632e+00 -3.593843591127102166e-02
4.021253257880090359e+00 -3.243245823731403382e-02
3.621133829051457198e+00 -2.925962114401982339e-02
3.259639931897324150e+00 -2.637178501079704210e-02
2.902391108695749455e+00 -2.353190605360203427e-02
2.610762725765409797e+00 -2.117839584838673850e-02
2.322881710281116785e+00 -1.887112345366447758e-02
2.088240840091530437e+00 -1.698721814299898950e-02
1.876719696171689433e+00 -1.528665611421996771e-02
1.686176669740222289e+00 -1.373205856651292522e-02
1.514652501614015101e+00 -1.233103293782087696e-02
1.360249384890586333e+00 -1.110549032793324911e-02
1.221294519451920024e+00 -9.970233629161297934e-03
1.096399118866520306e+00 -8.959472648173153614e-03
9.840417936355378981e-01 -8.021417907951850293e-03
8.830353678238778148e-01 -7.212150821896939033e-03
7.836976516658714642e-01 -6.383768806946594349e-03
1.676415970066715388e+01 -1.243875399883326294e-01
1.511544215385726631e+01 -1.137279420720653106e-01
1.364579122119334542e+01 -1.038493183743910281e-01
1.232670021171882091e+01 -9.470778312489580575e-02
1.113767058909236951e+01 -8.626714668269962194e-02
1.006352723288826212e+01 -7.850072013472027266e-02
9.091391742000530130e+00 -7.133847052849498493e-02
8.211199006632083908e+00 -6.476477718900111591e-02
7.413766462867596552e+00 -5.873951182701514506e-02
6.691386749898326158e+00 -5.323786874916515421e-02
6.036985682280007204e+00 -4.818859537276493771e-02
5.444520252520305803e+00 -4.358341785564033566e-02
4.908169896962276013e+00 -3.939326840638231186e-02
4.422878337307383667e+00 -3.558328164929189935e-02
3.984141402753127448e+00 -3.211642600348915688e-02
3.587482384552622694e+00 -2.897363842716759591e-02
3.229240059404893337e+00 -2.611906218690536810e-02
2.875190714097842104e+00 -2.329021756041460556e-02
2.586151572418580180e+00 -2.096618263977849742e-02
2.300924182404288754e+00 -1.867620435254193842e-02
2.068394963603454872e+00 -1.681547699229691759e-02
1.858837529687254797e+00 -1.512132386985099754e-02
1.670108828935927825e+00 -1.358935334515384841e-02
1.500183980258960270e+00 -1.221384993438388161e-02
1.347131838447077179e+00 -1.098081094649831259e-02
1.209571221255312468e+00 -9.863354203937788056e-03
1.085763873794932666e+00 -8.856966846158902465e-03
9.745432228444252942e-01 -7.932559559968301380e-03
8.650380615316918265e-01 -7.051207839593189551e-03
7.760905805407661839e-01 -6.326539376828387885e-03
1.662112509844814312e+01 -1.233928957969562673e-01
1.498665940949117648e+01 -1.128049495992972939e-01
1.352921519957169494e+01 -1.030019906724659179e-01
1.222078123215243295e+01 -9.392151712916017858e-02
1.104154606907652081e+01 -8.554615142761390345e-02
9.975969613342408948e+00 -7.783183946808171216e-02
9.011789820724670719e+00 -7.073073666002925586e-02
8.138698950459057002e+00 -6.420469657349144044e-02
7.347807856542247329e+00 -5.822616848467730005e-02
6.631448033993388336e+00 -5.276292612802827020e-02
5.982545598137481768e+00 -4.775668101392355896e-02
5.395085286836136085e+00 -4.318273054276632050e-02
4.863258812426804134e+00 -3.904200726172443736e-02
4.382309439217416447e+00 -3.526291631271518540e-02
3.947268317669822668e+00 -3.182561326980730410e-02
3.554205846991883355e+00 -2.871101864011229091e-02
3.199112881753575000e+00 -2.588398419436229586e-02
2.848174046823967576e+00 -2.308039804229182826e-02
2.561849520425251381e+00 -2.077677396017470896e-02
2.279164548718116023e+00 -1.850539623180701490e-02
2.048726096079840353e+00 -1.666883080646208715e-02
1.841136457067501286e+00 -1.498089866715704259e-02
1.654152023691233042e+00 -1.347340973969911315e-02
1.485770588850530816e+00 -1.210806643777581279e-02
1.334206107966228183e+00 -1.085779715303229233e-02
1.197930459094644018e+00 -9.771200858184380181e-03
1.075317304956465270e+00 -8.772202836950260610e-03
9.650732667933039632e-01 -7.870764327188225010e-03
8.566732132392798071e-01 -7.000509691331262448e-03
7.685589461832003089e-01 -6.273314173486802502e-03
1.647921513858702980e+01 -1.224015744311901382e-01
1.485890910761669126e+01 -1.118886944995235444e-01
1.341359713157054045e+01 -1.021520900736450077e-01
1.211587931841583377e+01 -9.314290289577473181e-02
1.094602017126174154e+01 -8.482272305054065764e-02
9.889017971139226759e+00 -7.716376763064630717e-02
8.932755042162288106e+00 -7.012289734424097254e-02
8.066738846270942176e+00 -6.364678463333318936e-02
7.282367665958165759e+00 -5.771831624114519971e-02
6.571984569929294473e+00 -5.229520474870354152e-02
5.928591195911636191e+00 -4.733060238760321281e-02
5.346077453232411791e+00 -4.281119920356066949e-02
4.818804454060969356e+00 -3.869024540192181338e-02
4.342013308800404481e+00 -3.494323781880000201e-02
3.910813853672869822e+00 -3.153655680758982865e-02
3.521169788827547276e+00 -2.845390077447961658e-02
3.169239377565516325e+00 -2.564849136480422398e-02
2.821485535767858543e+00 -2.286456233725627993e-02
2.537736619004439031e+00 -2.059049587703193351e-02
2.257605693462395813e+00 -1.833292855118251463e-02
2.029268094226914787e+00 -1.651309521260869995e-02
1.823632834394000035e+00 -1.484227944949357593e-02
1.638331808232991849e+00 -1.335475922370327195e-02
1.471508190479319245e+00 -1.200234103716157387e-02
1.321436248839808592e+00 -1.075985968725383032e-02
1.186370914317014247e+00 -9.675547295595108774e-03
1.064950178993212981e+00 -8.688060086425372988e-03
9.557684294094901389e-01 -7.811366781463149542e-03
8.483651678598295165e-01 -6.943665154777267298e-03
7.611285856262518523e-01 -6.222995210948636426e-03
1.633843460555550209e+01 -1.214156554091974510e-01
1.473216884239376689e+01 -1.109732384235181807e-01
1.329876127271965380e+01 -1.013033075140891831e-01
1.201165896837923697e+01 -9.236047450022906447e-02
1.085131024242412323e+01 -8.410021526619144983e-02
9.802892864614545232e+00 -7.650493868287173982e-02
8.854278756091165548e+00 -6.950836830966197755e-02
7.995437712832225152e+00 -6.308743552807234700e-02
7.217572084509359165e+00 -5.720441994375250611e-02
6.513021913088361536e+00 -5.182790995202714301e-02
5.875047372331092532e+00 -4.690641044819678085e-02
5.297505235828625203e+00 -4.240891531765798861e-02
4.774815367983071823e+00 -3.833823050774238378e-02
4.302044406617120842e+00 -3.462379782962992508e-02
3.874592446337143059e+00 -3.124565578064103510e-02
3.488451074744303160e+00 -2.818616143541667618e-02
3.139617800640586598e+00 -2.541360027885279649e-02
2.794969804155889914e+00 -2.265127171493647520e-02
2.513755286760197549e+00 -2.040563605934396507e-02
2.236246208826503601e+00 -1.816184417288876571e-02
2.010007289706805089e+00 -1.635267480701369305e-02
1.806219683423120337e+00 -1.469973141009553799e-02
1.622702291062094293e+00 -1.322790870464831021e-02
1.457427590426755293e+00 -1.189801176132270454e-02
1.308704483981611988e+00 -1.066399504264303744e-02
1.174978613621917356e+00 -9.584757778033853662e-03
1.054663386646473189e+00 -8.607176311242574485e-03
9.464699566179209933e-01 -7.751444137397275544e-03
8.401347528302264278e-01 -6.876343154604891428e-03
7.536999043828983558e-01 -6.170712775482000735e-03
1.619887990174571257e+01 -1.204306067144840925e-01
1.460640000017330564e+01 -1.100631801656413722e-01
1.318496651973271128e+01 -1.004636854617444730e-01
1.190827326199239344e+01 -9.158713856907704787e-02
1.075734408106687567e+01 -8.338326431864777344e-02
9.717382265155869447e+00 -7.584236730055392284e-02
8.776558094900545726e+00 -6.890502488908523127e-02
7.924643029871737632e+00 -6.253296849913356215e-02
7.153263546658533478e+00 -5.669623034611975115e-02
6.454593485023144339e+00 -5.136426381840612093e-02
5.821915499997663446e+00 -4.648227500991351790e-02
5.249318941082558254e+00 -4.203371774459119248e-02
4.731085649901299206e+00 -3.800123684472066221e-02
4.262429874455790468e+00 -3.430505036419738418e-02
3.838793083166441633e+00 -3.095551971258023172e-02
3.456046132951494432e+00 -2.792945735892975526e-02
3.110264720256522786e+00 -2.517831860125784374e-02
2.768749755786959810e+00 -2.243696510484170445e-02
2.490106738574366929e+00 -2.020615390074686005e-02
2.215084631334335086e+00 -1.798916898394057814e-02
1.990914948751459246e+00 -1.619340455003677806e-02
1.788996780267483544e+00 -1.455758811183376945e-02
1.607137188134845740e+00 -1.309636799173219401e-02
1.443450235323342712e+00 -1.177877462252581962e-02
1.296127998003102855e+00 -1.057734807387322035e-02
1.163596354636164953e+00 -9.490139860377121844e-03
1.044456247107538926e+00 -8.522344358852624105e-03
9.373474658911754576e-01 -7.648198453948649653e-03
8.319511889738976373e-01 -6.806681911216722926e-03
7.383412172807894969e-01 -6.054010112439158972e-03
1.606048541395978546e+01 -1.194510901773631617e-01
1.448164256844132680e+01 -1.091549429472363081e-01
1.307200564271188981e+01 -9.962502316298102456e-02
1.180573780826647656e+01 -9.080617885921533905e-02
1.066406647028855481e+01 -8.266889480062748763e-02
9.632568262992364794e+00 -7.518738532576546563e-02
8.699283556895535341e+00 -6.829738626950575264e-02
7.854497374143891264e+00 -6.197948176169922052e-02
7.089420681614981845e+00 -5.617848369349209142e-02
6.396601464549248384e+00 -5.089252064374925194e-02
5.769278498410963074e+00 -4.605848367791060688e-02
5.201542364887331793e+00 -4.165003880098234329e-02
4.687812885616883918e+00 -3.765232207667617431e-02
4.223240978455668149e+00 -3.398152820218502956e-02
3.803225437316438917e+00 -3.066643096579056010e-02
3.423858047092470436e+00 -2.765981446459660903e-02
3.081234673192937201e+00 -2.494383184354526800e-02
2.742774893746884324e+00 -2.222186350177219466e-02
2.466602713662618740e+00 -2.001137777562447123e-02
2.194120817474400464e+00 -1.781636371910635605e-02
1.972032723121914355e+00 -1.603545003478551098e-02
1.771963901124253393e+00 -1.441511500207136483e-02
1.591802420359398562e+00 -1.296588677154867850e-02
1.429577779533128368e+00 -1.165851005962078094e-02
1.283694393153118396e+00 -1.046778139971140005e-02
1.152401137286847455e+00 -9.402112420547238322e-03
1.034391898056314263e+00 -8.437245807600347175e-03
9.282274646571142540e-01 -7.573253906706801063e-03
8.238877107594692051e-01 -6.732912381971971165e-03
5.568452211261232243e-01 -4.524123941511194215e-03
1.592313338020436220e+01 -1.184717797022782765e-01
1.435789991874409388e+01 -1.082476901891545606e-01
1.295989112246124542e+01 -9.878626319408477519e-02
1.170391956895020869e+01 -9.003070227815493376e-02
1.057156025313288339e+01 -8.195438238743892045e-02
9.548347954093909351e+00 -7.453124738205499367e-02
8.622747998094773436e+00 -6.769720203802692682e-02
7.784865931313091458e+00 -6.142388838965934239e-02
7.026144140720290032e+00 -5.567231231084143056e-02
6.339055631965591076e+00 -5.043087724909046249e-02
5.717066197975984032e+00 -4.563513766267265209e-02
5.154141012239864317e+00 -4.126382669337218256e-02
4.644888106483046286e+00 -3.729698466707509485e-02
4.184290742524009232e+00 -3.366238625536163015e-02
3.768082934917983629e+00 -3.037693209132297234e-02
3.392025162244807213e+00 -2.739312427013477005e-02
3.052409991298904224e+00 -2.470511330182040277e-02
2.716951300692755922e+00 -2.200727463314276766e-02
2.443357202443163789e+00 -1.981498576861905753e-02
2.173321826209191787e+00 -1.764170148786908462e-02
1.953300735804557764e+00 -1.587668232510968530e-02
1.755058251144539172e+00 -1.427107241324258868e-02
1.576583048484808014e+00 -1.283357695409921562e-02
1.415883469940993455e+00 -1.153930023277979257e-02
1.271323576775093001e+00 -1.036913255303219088e-02
1.141293739428680176e+00 -9.301621795154582303e-03
1.024355960264130339e+00 -8.351438777982927303e-03
9.192755888897193861e-01 -7.498906061524322590e-03
8.159014375173909706e-01 -6.660241968132404877e-03
3.741627359094829020e-01 -3.068225672085085880e-03
1.578688291111280684e+01 -1.174964032879786957e-01
1.423499226095288250e+01 -1.073477773436500443e-01
1.284866900067997442e+01 -9.794777859943712417e-02
1.160297062637743259e+01 -8.926359405791850499e-02
1.047976458462819416e+01 -8.124387254543896653e-02
9.464921873294043664e+00 -7.387657391330101908e-02
8.546835659763537763e+00 -6.708633838040768682e-02
7.715796431433642688e+00 -6.086365120662890621e-02
6.963355631663898926e+00 -5.517435476010712492e-02
6.282049452660844580e+00 -4.997030267578785045e-02
5.665344301260103244e+00 -4.522172590803130721e-02
5.107205222605210260e+00 -4.087593716835992430e-02
4.602319362658439772e+00 -3.693482390458786846e-02
4.145775382110200802e+00 -3.334250504060323056e-02
3.733173646672226287e+00 -3.008499850261599565e-02
3.360420041990170414e+00 -2.712891964084685609e-02
2.992085522543950660e+00 -2.420762736988886499e-02
2.691420625048696724e+00 -2.179775842383343404e-02
2.420297211946069282e+00 -1.961991031221737083e-02
2.152742718633587682e+00 -1.747008752983281177e-02
1.934693896047741779e+00 -1.571536829619561357e-02
1.738295188016429238e+00 -1.412726289821973104e-02
1.561452403335527928e+00 -1.270401937780896336e-02
1.402334277316325650e+00 -1.141581762239318211e-02
1.259094982597539936e+00 -1.026852766153812067e-02
1.130266150754376531e+00 -9.222866506590430766e-03
1.014485870490982045e+00 -8.266190159526299805e-03
9.103486905103147508e-01 -7.423499435743689465e-03
8.080057254614464446e-01 -6.587583351538816440e-03
2.505221476996693508e-01 -2.047321355575583250e-03
1.565180184131235208e+01 -1.165249061080576298e-01
1.411319983136593592e+01 -1.064481269569154259e-01
1.273835962657613763e+01 -9.711479074219812879e-02
1.150278866179001724e+01 -8.849122518812614635e-02
1.038873559551430681e+01 -8.053808439333443037e-02
9.382092036645525823e+00 -7.321770308288244600e-02
8.471569488765872791e+00 -6.648790674486002028e-02
7.647290714722050353e+00 -6.031233900646148366e-02
6.901090513664330572e+00 -5.466842399182388762e-02
6.225557525441884898e+00 -4.951057260981174546e-02
5.614023440285204281e+00 -4.480024345344226638e-02
5.060690129230768441e+00 -4.049362578887342329e-02
4.560105307458498736e+00 -3.658203796478462499e-02
4.107508649503161635e+00 -3.302291152690089993e-02
3.698571761313220740e+00 -2.979570285994648238e-02
3.329119168986934607e+00 -2.686474637258965542e-02
2.964008733850129307e+00 -2.397257317569449417e-02
2.666151963868871988e+00 -2.158123904458905673e-02
2.372080538116592141e+00 -1.921999339609949814e-02
2.132359594872296427e+00 -1.729468856415138783e-02
1.916319700172977258e+00 -1.557271766306428211e-02
1.721720524676795261e+00 -1.399984405211444384e-02
1.546514049976426275e+00 -1.256720169607222423e-02
1.388846897573624561e+00 -1.129405195105062654e-02
1.246948403819918116e+00 -1.016741861733239626e-02
1.119419214688238462e+00 -9.131806053739883328e-03
1.004621071428571266e+00 -8.181396293305638959e-03
9.015647930049963676e-01 -7.344868752919128142e-03
8.001976457998929426e-01 -6.513887805218084373e-03

